Quantum chaos in supersymmetric quantum mechanics: an exact diagonalization study

We use exact diagonalization to study energy level statistics and out-of-time-order correlators (OTOCs) for the simplest supersymmetric extension $\hat{H}_S = \hat{H}_B \otimes I + \hat{x}_1 \otimes \sigma_1 + \hat{x}_2 \otimes \sigma_3$ of the bosonic Hamiltonian $\hat{H}_B = \hat{p}_1^2 + \hat{p}_2^2 + \hat{x}_1^2 \, \hat{x}_2^2$. For a long time, this bosonic Hamiltonian was considered one of the simplest systems which exhibit dynamical chaos both classically and quantum-mechanically. Its structure closely resembles that of spatially compactified pure Yang-Mills theory. Correspondingly, the structure of our supersymmetric Hamiltonian is similar to that of spatially compactified supersymmetric Yang-Mills theory, also known as the BFSS model. We present numerical evidence that a continuous energy spectrum of the supersymmetric model leads to monotonous growth of OTOCs down to the lowest temperatures, which is also expected for the BFSS model from holographic duality. This growth is saturated by low-energy eigenstates with effectively one-dimensional wave functions and a completely non-chaotic energy level distribution. We observe a sharp boundary separating these low-energy states from the bulk of chaotic high-energy states. Our data suggests, although with a limited confidence, that at low temperatures the OTOC growth might be exponential over a finite range of time, with the corresponding Lyapunov exponent scaling linearly with temperature. In contrast, the gapped low-energy spectrum of the bosonic Hamiltonian leads to oscillating OTOCs at low temperatures without any signatures of exponential growth. We also find that the OTOCs for the bosonic Hamiltonian are never sufficiently close to the classical Lyapunov distance. On the other hand, the OTOCs for the supersymmetric system agree with the classical limit reasonably well over a finite range of temperatures and evolution times.

==> anc/DATA_FORMAT_DESCRIPTION.txt <==
************************ Files ``otoc_to_plot*.dat'' **************************:
 - Contain tabulated values of the functions F(t), F0(t) and lambda(t), as defined in the paper, as well as thermal vevs
 - File name format: otoc_to_plot_<model_name>_M<M>_L<L>_n<n>_beta<beta>.dat
	* model_name: supersymmetric, bosonic, free=free 2D, 1D = free 1D
    * M - the truncation parameter M as defined in the paper
	* L - the length parameter for the basis wave functions as defined in the paper
	* n - the number of lowest eigenstates taken into account
	* beta - the inverse temperature
 - Data format:
    * Col 1:      time t
	* Col 2:      0.5*F(t)
	* Col 3:      0.5*F0(t)
	* Col 4:      C(t)
	* Col 5:      d/dt log(C(t))
	* Col 6:      product of Col 7 and Col 8
	* Cols 7, 8:  thermal vev of x_2^2 and p_2^2
	* Cols 9, 10: relative weights of contributions from parity 0 and parity 1 sectors Z0/(Z0 + Z1) and Z1/(Z0 + Z1), 
	              where Z0 and Z1 are the partition functions in the positive/negative x1 parity sectors
	* Col 11:     product of Col 12 and Col 13
	* Cols 12,13: regularized thermal vevs of x_2^2 and p_2^2, defined as tr(\rho^{1/2} x_2 \rho^{1/2} x_2) etc.
	
******************** The file ``classical_otoc_reference.dat'' *****************************
 - Contains the classical Lyapunov divergence rate \lambda_{cl}(t) at temperature T = 1, as defined in the paper
 - Data format: Col 1 for time, Col 2 for \lambda_{cl}(t)
 
******************** The files ``eigensystems/evals*.dat '' and ``eigensystems/irreps*.dat '' *****************************
 - The files evals*.dat contain a binary list (64-bit double-precision floating-point numbers) of all available 
   Hamiltonian eigenvalues for fixed model and parameters
 - The files irreps*.dat contain lists of signed 8-bit integers with codes of irreducible representations
   for eigenvalues in the files evals*.dat. The order or irrep codes corresponds to the order of eigenvalues in evals*.dat
    * Irrep codes for C4v: 1 for A1, 2 for A2, 3 for B1, 4 for B2, 5 for E0
    * Irrep codes for D4d: 1 for A1, 2 for A2, 3 for B1, 4 for B2, 5 for E0, 6 for E1, 7 for E2
 - File name formats:  evals_<model_name>_M<M>_L<L>_p<x1parity>.dat
   The parameters model_name, M and L are the same as for OTOCs files. x1parity is the x1 parity sector: 
   0 for positive parity, 1 for negative parity

==> anc/classical_otoc_reference.dat <==
0.001610510000000001	-1.393483240720817
0.001771561000000001	-1.5178783091560302
0.0019487171000000009	-1.6616321345298242
0.002143588810000003	-1.8077158836483562
0.002357947691000003	-1.9684080076787396
0.002593742460100003	-2.145169344112161
0.0028531167061100027	-2.339606814188925
0.003138428376721003	-2.553488031273365
0.003452271214393106	-2.782223254149695
0.003797498335832413	-3.032089728149745
0.0041772481694156574	-3.296360604985164
0.004594972986357223	-3.587058569504123
0.005054470284992944	-3.8906774805052065
0.005559917313492244	-4.216180935262244
0.006115909044841461	-4.540767701498622
0.006727499949325613	-4.865904004605682
0.007400249944258174	-5.2089540879870455
0.008140274938683991	-5.518511491574703
0.008954302432552397	-5.808583503916253
0.009849732675807627	-6.062217440248968
0.010834705943388399	-6.25562046105129
0.011918176537727237	-6.355816828044912
0.01310999419149996	-6.377998810255416
0.014420993610649954	-6.25267994327667
0.015863092971714947	-6.000057358525028
0.017449402268886458	-5.606642448394323
0.0191943424957751	-5.085589340313111
0.021113776745352607	-4.4764764774241375
0.02322515441988787	-3.836704661813675
0.025547669861876662	-3.2326813890031616
0.028102436848064325	-2.729470315028601
0.03091268053287077	-2.383082829651812
0.034003948586157844	-2.1438339560120925
0.03740434344477363	-1.950144508725137
0.041144777789251005	-1.8127930024798717
0.045259255568176095	-1.666777658237442
0.0497851811249937	-1.4974780929787808
0.054763699237493094	-1.3128447435495976
0.060240069161242395	-1.1840553157927878
0.06626407607736663	-1.1188589605978203
0.07289048368510329	-1.0928569279435263
0.08017953205361368	-1.0281235086637464
0.08819748525897504	-0.9277135729476484
0.09701723378487254	-0.8093387154371453
0.10671895716335977	-0.7044672734673496
0.11739085287969575	-0.6282020683715375
0.1291299381676654	-0.5690185662597302
0.14204293198443196	-0.5175179275005415
0.15624722518287512	-0.47119381985357794
0.17187194770116263	-0.4231104642440519
0.18905914247127886	-0.369435621903036
0.20796505671840673	-0.32944104228729787
0.22876156239024759	-0.30481062700847555
0.2516377186292723	-0.2760120750995803
0.27680149049219954	-0.25047547516252305
0.3044816395414195	-0.2245684182527633
0.3349298034955614	-0.19305181236011076
0.36842278384511784	-0.1642141428108031
0.40526506222962955	-0.13668332683733217
0.4457915684525925	-0.10472075333065575
0.4903707252978517	-0.06787302945189497
0.5394077978276368	-0.025594948813783977
0.5933485776104009	0.026549110357878034
0.652683435371441	0.09438039849808744
0.717951778908585	0.18433276139390037
0.7897469567994434	0.3012483545588058
0.8687216524793877	0.44475269430694375
0.9555938177273272	0.616375096410954
1.0511531995000598	0.8161984292315092
1.1562685194500657	1.0398016997980477
1.2718953713950722	1.2764162990786398
1.3990849085345793	1.513439882767531
1.5389933993880371	1.734174537533638
1.6928927393268423	1.932242176225123
1.8621820132595261	2.098706330380492
2.0484002145854787	2.2291839517794036
2.2532402360440265	2.331984970965907
2.4785642596484285	2.4232179090062544
2.7264206856132738	2.512121242288939
2.999062754174601	2.5906034593484257
3.2989690295920577	2.655544519751989
3.628865932551266	2.7301963941966134
3.991752525806396	2.8087244286475403
4.390927778387032	2.883355285032971
4.830020556225739	2.930337221737002
5.313022611848307	2.957469820703108
5.844324873033142	2.965008811830513
6.428757360336462	3.012293477319929
7.0716330963701015	3.0561699337862667
7.7787964060071175	3.0507726480767436
8.556676046607821	3.014337727363049
9.41234365126861	2.9930814411460065
10.35357801639548	2.979450567513368
11.388935818035016	2.9867204150045876
12.527829399838527	2.9678278778430007
13.780612339822367	2.9498868296210636
15.158673573804617	2.900366814313197
16.674540931185092	2.8527783145315686
18.341995024303582	2.852623227761104
20.176194526733955	2.830800348345825
22.19381397940733	2.7958512079648523
24.41319537734808	2.7671607136657883
26.854514915082913	2.810025281934866
29.539966406591176	2.7973533972846174
32.49396304725032	2.797353
35.743359351975315	2.797353
39.317695287172874	2.797353


==> anc/eigensystems/evals_free_M140_L1.1225_p0.dat <==
q~Œ#º€?3öygd(•?2>úôd£?èèA
»¦?´—™ïT­?K&'àƒ»±?ŽîŒ,Ò´?"…bž¹?e`‰X»»?¤yÚÆʸ»?ûr¾Ù*Á?C"ÃÈ£ÙÁ?¯>ß3@¥Â?¢;8—"Æ?Qk%Æ?)%¢/aiÈ?R¿¤e#É?;m‡YYË?_ɾÜmË?ÐØæô"Î?

==> anc/eigensystems/evals_free_M140_L1.1225_p1.dat <==
DÆygd(•?™¢1ãï¢?ž™ïT­?ð&'àƒ»±?þþÞ?n¬´?Ÿ¸Æ­ºo¹?¡ÚÆʸ»?vq¾Ù*Á?¤
‰U¹Á?\Bß3@¥Â?TK8ՇúÅ?Qk%Æ?lwŽ3=È?"iîmÕÊ?6fɾÜmË?ºÙæô"Î?ëaKh¥ûÏ?6–YÐ?ÐE¢ó"Ð?VÂã­-‹Ò?

==> anc/eigensystems/evals_free_M160_L1.1225_p0.dat <==
¸Î".I}?s÷Ñˆ‡'?'ü•Qö± ?!lIÍI£?SX°©?(§£Ø¯?ìQÑ9²?£±‰Äl¶?ssÃÛ³·?í,ÊjG¸?`åC)L¾?%`p@¿?54.Ø1TÀ?ýbGI`Ã?!¥DždÃ?bÖ¬Ls^Å?ýˆ•µIÆ?ë(yuÖ§Ç?ôˆÉGÈ?ŸEºÊ?

==> anc/eigensystems/evals_free_M160_L1.1225_p1.dat <==
VíÑˆ‡'?
¿E$— ?V@X°©?…™£Ø¯?i'Oì²?öϓ7I¶?@.ÊjG¸?çC)L¾?ÜSཋ¿?b2.Ø1TÀ?ðœAÃ?öªDždÃ?{¨Æé'<Å?#žYßR'Ç?\ˆÉGÈ?MžEºÊ?Eÿaz<Ì??#l&$Ì?(PÊOÍ?<˜õ
?Ð?

==> anc/eigensystems/evals_free_M180_L1.1225_p1.dat <==
°ι_{?5Âá{݆?Ï÷NE]Ù¦?r"ƨx «?EBè°?‹
gzÔ³?Q¶Ö'˜µ?÷°ÔÀ½º?š¤4	A¢»?i9dÕu½?²`Þ:@"Á?Vr8TË?Á?Ð(2©båÂ?''níæêÄ?à‹8ž]Å?S¤Ó^ÞÅÇ?þÊo?ÁéÈ?ð
³Q¿É?üv[šØÉ?Q³&¼8éÌ?

==> anc/eigensystems/evals_free_M200_L1.1225_p0.dat <==
Ú°cqw?<-ƒÛ¯?.ˆ׉ºš?ç‹Wáž?8YWM"¤?ÆKك´à¨?:ûw¸Å-­?۝`ó±?X;q95ù²?NÅAür³?߶"¸?hg³ À¹?Ý4–=n(º?ÚôöÜ
¿?ÛQŸ2¿?'ÉÅèÁ?֭ʨBÁ?Œ¦ÁmMïÂ?xAB=Ã?¢Ìõ/hÅ?

==> anc/eigensystems/evals_free_M200_L1.1225_p1.dat <==
ÁFƒÛ¯?y¨M"˜š?ã-YWM"¤?U:ك´à¨?xò–»²­?|CwA'ܱ?VÉAür³?"Ò¶"¸?̼/n÷ã¸?®*–=n(º?l7ãe£Ý¾?tUŸ2¿?w¢Ÿ¯,Á?YÌR=×Â?HxAB=Ã?ýÌõ/hÅ?@þžoÆ?«÷ì‰Æ?!޷߯GÇ?½¡ºk
Ê?

==> anc/eigensystems/evals_free_M250_L1.1225_p0.dat <==
ðØÿ€Ãr?8êñHŇ?$c)²ºd•?:¾3Ve·˜?ï¼O—þy ? )ê	þë£?;lɳZ§?—Vê)¼¬?Ö±"N_®?_óޒ$¯?=µhH³?WÞ²e´?׫`ò´?ïm›;ÕÓ¸?æÖæ‡+à¸?jT'a»?rK¢‰;2¼?\Þå'O¾?£sÁ‰øϾ?ŒÑ‹³]$Á?

==> anc/eigensystems/evals_free_M250_L1.1225_p1.dat <==
O£ñHŇ?: ·ÚóN•?ÇÉO—þy ?i.ê	þë£?à¹ÂíB§?ãI&À鞬?à7óޒ$¯?h:µhH³?‡¯oñ³?׫`ò´?4®·º¸?)Õæ‡+à¸?|¾iu±E»?ÌÕRyL0¾?ýgÁ‰øϾ?¡Ð‹³]$Á?ÚæGOÙöÁ?3¼¯?Â?YAՔ¢¦Â?ò~±=ÛÜÄ?

==> anc/eigensystems/evals_free_M300_L1.1225_p0.dat <==
ƒòÜ=€Ho?/)ÃÈn҃?Ò‡ãqՑ?vW¥À'š"?ßÀ)Ÿz›?_Ð㘠?°Ö4Ýw£?õÝuñ ô§?0$ö~‡Q©?»"Îi$ø©?Ÿ'\°?tl°@ƒ°°?‡Øk'w±?2€M5²´?02¥7¾´?(Á6"*Ó¶?·A¬·?j«Z7ïC¹?X5ÂB‹±¹?…Ó´šª–¼?

==> anc/eigensystems/evals_free_M300_L1.1225_p1.dat <==
Ú+ÃÈn҃?@¾ÿ]MƑ?Á)Ÿz›?CÐ㘠?,ª2´Ug£?…Êߧ?) Îi$ø©?l'Ÿ'\°?AÙ;W¢°?yÝk'w±?ËÁ‰W¢ ´?Œ+2¥7¾´?z³gÕÈ¿¶?ˆÎ=­z.¹?Ç/ÂB‹±¹?IÔ´šª–¼?õ=L+´õ½?°@z»D¾?5·£p¿?ühê`	gÁ?

==> anc/eigensystems/evals_free_M350_L1.1225_p0.dat <==
æ¸FRÒj?i6ÿ?"ÿ€?ÙĦ}R"Ž?f›¹` ª'?sО"—?É<r¸ò}œ?€
®à° ?™}]ÔU‰¤?z¸"ä´¥?@ÙEñE¦?uçÁ"쓫?h`±+ù¬?у~"$õ­?ºMåÔ[¾±?¬kä)·É±?‰=Ž^"'³?4Ô$$µ&´?K$+©µ?î¦HЀ¶?ދað"¸?

==> anc/eigensystems/evals_free_M350_L1.1225_p1.dat <==
nõý?"ÿ€?ã	.
~Ž?)О"—?½Ïq¸ò}œ?‹o¸ž¸¤ ?&(VÆ`z¤?œ½EñE¦?ãàÁ"쓫?¢àN!‰¬?–¦~"$õ­?o²mo±±?Ê\ä)·É±?-Ñn¯Rƒ³?Ô÷-d™µ?T"HЀ¶?œ·að"¸?õ %±¹?¥ô"Ϲ?3	nEE°º?Ù¨º+‡Ú½?

==> anc/eigensystems/evals_free_M400_L1.1225_p0.dat <==
⛃yßxg?£	0÷Á}?UÍϪþŠ?ñ‰x°ëŽ?æhR "?'ØŸBwð˜?öD–ï×6?ŠŽ¾‰ùø¡?q'áX"ÿ¢?Tÿ'V0~£?Λ#¨?¤Ù³S©?]ú–Ü8ª?Í"²R¯?*íÓ¥Å#¯?"˜Ì" ±?üªM¦¢±?Êë±Õô²?È—Ñ(I³?êrå×uuµ?9ÁÔóô|¶?®…P—¶?7axœMl·?¥ßí÷l3º?pŠ3"º?vŸpÄ»?Ô~¿mùÓ»?$œo—µF¼?:)²¯&ʾ?qåMé9¿?q"¬óOÀ?;óÄÓ«À?ß­"‰Ú.Á?A³-é¯Á?mðÍ+VÂ?c˜¡4ÔÂ?³T:®Ã?ÿÀß«Ä?]5éuÓtÄ?78æµÄ?ù5^/Å?Âõc{ՌÅ?i˜ÕǧÆ?ü.øLƒÑÆ?€=׀ºÜÇ?¯ýÂ@@È?"îjm\_È?ó«ÀÁŸ_È?<i†çRÉ?†sšBO0Ê?D•\'¤iË?SöÀîVlË?ŸÔKÒm'Ë?E]Æ®˜2Ì?ã
ÎÞòGÌ?>ž
üˆÌ?€¥Õ¹ªÍ?ѯ1w‰Î?Ú؞ëÓÎ?zæ&ïx$Ï?É%F]ŠDÏ?¶©†(Ñ&Ð?ç†hÐ?'¨£²Ð?NIŠôñÐ?xj0/'Ñ?ˆƒfŬ(Ñ?Τ'^¤Ñ?§e>dKÒ?'Ÿ³™Ò?´ÍH§Ò?z[TÉЭÒ?•Šâ'ÃÒ?Ãy5_RÎÒ?Ë{ªAûÓ?r.à(±Ó?m³"µs{Ô?i[¹Ð|Ô?ˆƒÇ }Ô?§\ËÑ¢Ô?'*kX"íÔ?V9þRÿÔ?lbq@Õ?d)~/$áÕ?¶TÛÁ;Ö?ñ^¢¡üWÖ?›F¥´Ö?rb[(˜ÏÖ?!sÃDâõÖ?ÆÙæÁu×?þ¾$õ××?ü¨å²tø×?¢y0ƒ?Ø?xÅWV…Ø?6W¦}"TØ??œÅÝéØ?Õæu²Ù?…KÁ¿í+Ù?}öf¶ôÙ?[ö­ûÙ?

==> anc/eigensystems/evals_free_M450_L1.1225_p1.dat <==
kɸfuz?æ{q½‡?ª;õÃéV'?•5Âf¥,–?fï΅
ê™?ýž-`'âŸ?j""ðT¡?œ­}v¥?¸hðë7¦?\a
 P§?IvêžgŒ«?#\Åñ¯«?`Å2Îa®?•Ž°#¤Ð°?UÿVÇ%±?÷¾³˜g³?¨VXJ°þ³?Ümj–Q´?3Pø?ñÆ´?aÃ/¾¼=·?ó}1.e"·?ºwÁs¡¸?ozHZ¾¸?¡ïÎá4`»?*3ñœÃ»?øæa²kð¼?à5K¥½?˜îÜMKŽ¾?]†AT_¿?a[°äCÀ?àª÷ó½À?ßêµeuÁ?'¿fìãØÁ?"Ø£?%Â?ìÇPa¼ÕÂ?µþ٘Ã?ê7œü‹Ä?//%gÖIÄ?%ú'm7Å?k'7é'Å?»­ô"«Å?*8ĐƫÅ?bzÔ"Æ?^Õ\Âî:Ç?g±zÔPÈ?UOZTîaÈ?3~‡ÃÛfÈ?¸³wš	É?ÔÉ?VɈö¡`Ê?!`01¡&Ë?ÐtWXË?3xcžf°Ë?ÿ&é·ÍË?Ý+	Ý·¸Ì?ùÓק,Í?•`ÍQžÍ?ܙìô´Î?Xm'nÎ?¡²Î2ƒÎ?'³ýÌKÏ?Ä¿¿ÿL:Ð?ÀW¨}µ‰Ð?‹j;g›'Ð?7~-–Ð?ó\-€®Ð?¡Ót8ªàÐ?Fÿz/'Ñ?/ÄØ^:,Ò?4{ÝÚh,Ò?PÚ[Ô6Ò?"6|šúMÒ?+|Šá{›Ò?¨ÄãZM«Ò?â"3åÒ?4"™ŽWhÓ?§ìR†ÄÓ?—ði@ªÝÓ?ñ:™/Ô?{ùpóÛ;Ô?‰"ܦÆ]Ô? À­@ÏÔ?#.A\&Õ??	…½AaÕ?ŒЫ(mÕ?¦¢"¡Í"Õ?ænݎÖ?ÙÔ5=Ö?ðÉ»baÖ?B#Çݹ×?%1O.ð×?ñgi×?¥Ï­Gy×?òŸ1_'ˆ×?;³*ZlÂ×?ÿ.7Õ» Ø?èÓȉ"Ø?
WñAŽØ?z³IðEÕØ?n]!Áõ@Ù?

==> anc/eigensystems/evals_free_M50_L1.1225_p0.dat <==
>Wg?ÿD—?B,•!@­?"»o i‰º?~Û£ZY¨¾?ñ²›HÄ?Ê9Ý=]…È?£‹kGûÌ?™‡fºïÓÑ?åÌæÔ×Ò?u+3i-Ó?ž«Ê%ë¾×?2·ÿtmÜØ?߀F­ËÙ?´ý~3¨Þ?jb@MÓÞ?Ž‰pÿà?¾[èýz€á?ò~Ü/~Õâ?³2€"üâ?l'I]å?

==> anc/eigensystems/evals_free_M60_L1.1225_p0.dat <==
MXÉ¥Rl"?Ÿ[8×Xt¨?Āqê&¶?.a㏣–¹?Š¨°LôÀ?ƒnž+ªÄ?Ë>O#›/È?‡ˆiC®ÁÍ?D•ø?sÏ?ÿ%T®YÐ?¹C}ÙÓ?Ù+ï:¾Ô?|`÷Y:Õ?Øî–ÃožÙ?ëþ:§u¸Ù?H>W´C]Ü?¸.PcC5Ý?j¤È:•kß?Y˜1غß?¶,|B®¦á?

==> anc/eigensystems/evals_free_M60_L1.1225_p1.dat <==
ìa8×Xt¨?ßÇ.&Ùɵ?d¨°LôÀ?÷lž+ªÄ?Ï/m×ÔÊÇ?Xd,ʵEÍ?"%T®YÐ?D}ÙÓ?ô=š¸gÔ?a÷Y:Õ?sà¥6MÙ?¨í–ÃožÙ?'À|çÛ?'ðùdèÞ?'™1غß?â,|B®¦á?Y6€›7â?hpéL™â?âñ>f×ã?|=ŸYùZå?

==> anc/eigensystems/evals_free_M90_L1.1225_p0.dat <==
…6/¶ÿ÷‰?¿ˆûnNd ?øKå7œ­?³L†Ã±?P,¸dع¶?_]­7Cz»?:vìgÿ)À?™ªøä?ãÃ?V~\ýJÅ?ÈK¢Á{Å?ñÿ¤™Ê?ÈÙvý¸Ë?ŽT0\
åÌ?ëLW)Ñ?&K÷l¦/Ñ?/pÿŽôÒ?dàËs"Ó?_hΜ†üÔ?)[pxAÕ?`BY¡Š¦×?

==> anc/eigensystems/evals_free_M90_L1.1225_p1.dat <==
ۋûnNd ?P…˜[I­?Ü+¸dع¶?Ä]­7Cz»?ŽT¶õù¿?eê
–«Ã?#M¢Á{Å? ÿ¤™Ê?9­wjË?[T0\
åÌ?øz2Ÿ‡ÿÐ?¤íLW)Ñ?«2\Ðý¾Ò?²‰Î…ºÁÔ?^\pxAÕ?Â@Y¡Š¦×?'X­ÎÔÈØ?P\MÀ™èØ?äPÍy¥Ù?%dR"ȯÜ?

==> anc/eigensystems/evals_supersymmetric_M120_L1.2850_p0.dat <==
™Ä¾g¥Âv?Wx»~D'–?ÊêEy'd©?M¬)IVN¶?œ"¤W±^Á?Š˜2WI¬È?®%I½²Ð?A4™FGƒÕ?²÷çOIÛ?þ<Érzà?N Äa%Àã?ѳÁ8Eç?wQsë?Õabï?,F›QÏ¥ñ?1¬L&.çó?ŒIÚÐxAö?ù&p?¹·ø?êVœKû?""Õ?òý?

==> anc/eigensystems/evals_supersymmetric_M200_L1.3540_p0.dat <==
]CšÞÊh?!GÕA¨ˆ?M'爷›?ÊY~Žo¨?ÉعVA³?Uøãü4!»?Gà-_Â?œ&ƒú¾Ç?‡"®<ÕÝÍ?]Ý$xRAÒ?ÿüíÕ?üÁÇ'ßÙ?§0wûŠÞ?Oî(4Vá?ß®u:E½ã?ƒî5ÄÎMæ?¬P¸Üûè?N>¶Ñë?'N1Çî?îg‡Lïð?

==> anc/eigensystems/evals_supersymmetric_M250_L1.3886_p0.dat <==
‰¼kóúb?2@¸–¥ä'?J¯k¿;•?¸ýœg½¢?Ðu,·/­?E¦4_§Ô´?>;=®Ð7¼?{Ò#•nAÂ?݄`JøÆ?ËZ;N!Ì?V.ZôãÐ?­êזïÓ?®–tú:×?ÔïÅD¿Ú?ÿ^CZzÞ?~~ҕ×9á?X·oNã?­És¢¦'å?oW1þ®Îç?<Iýê?7ê?

==> anc/eigensystems/irreps_bosonic_M100_L1.1225_p0.dat <==


==> anc/eigensystems/irreps_bosonic_M100_L1.1225_p1.dat <==


==> anc/eigensystems/irreps_bosonic_M500_L1.1225_p0.dat <==
ÿýÿýÿýÿýýÿýÿÿýûÿûÿýÿýýÿ

==> anc/eigensystems/irreps_bosonic_M500_L1.1225_p1.dat <==


==> anc/eigensystems/irreps_bosonic_M50_L1.1225_p0.dat <==


==> anc/eigensystems/irreps_bosonic_M50_L1.1225_p1.dat <==


==> anc/eigensystems/irreps_bosonic_M600_L1.1225_p0.dat <==
ÿýÿýûÿýýÿÿýÿýýÿÿýûýÿýÿýû

==> anc/eigensystems/irreps_bosonic_M600_L1.1225_p1.dat <==
ûþûüüûûüüþþû

==> anc/eigensystems/irreps_bosonic_M700_L1.1225_p0.dat <==
ÿýÿýÿýÿýÿýÿýýÿýÿÿýÿýÿýÿýÿýÿýýÿ

==> anc/eigensystems/irreps_bosonic_M700_L1.1225_p1.dat <==
üþûûüûûþûüüþ

==> anc/eigensystems/irreps_bosonic_M70_L1.1225_p0.dat <==


==> anc/eigensystems/irreps_bosonic_M70_L1.1225_p1.dat <==


==> anc/eigensystems/irreps_bosonic_M800_L1.1225_p0.dat <==
ÿýýÿÿýÿýýÿûýÿýÿýýÿÿýýÿýÿÿýûÿÿýÿýýûÿýÿýýÿÿûÿýýÿÿý

==> anc/eigensystems/irreps_bosonic_M800_L1.1225_p1.dat <==
üþûüûþûþüþûüþ

==> anc/eigensystems/irreps_bosonic_M900_L1.1225_p0.dat <==
ÿýýÿÿýÿýýûýÿûýÿýÿýýÿÿýýÿýÿÿýûÿÿýÿýûÿÿýýÿÿýÿýÿý

==> anc/eigensystems/irreps_bosonic_M900_L1.1225_p1.dat <==
üþûüþûûüþûûþü

==> anc/eigensystems/irreps_free_M100_L1.1225_p0.dat <==


==> anc/eigensystems/irreps_free_M500_L1.1225_p0.dat <==


==> anc/eigensystems/irreps_free_M500_L1.1225_p1.dat <==


==> anc/eigensystems/irreps_free_M50_L1.1225_p0.dat <==


==> anc/eigensystems/irreps_free_M600_L1.1225_p0.dat <==


==> anc/eigensystems/irreps_free_M600_L1.1225_p1.dat <==


==> anc/eigensystems/irreps_free_M700_L1.1225_p0.dat <==


==> anc/eigensystems/irreps_free_M700_L1.1225_p1.dat <==


==> anc/eigensystems/irreps_free_M70_L1.1225_p0.dat <==


==> anc/eigensystems/irreps_free_M70_L1.1225_p1.dat <==


==> anc/eigensystems/irreps_free_M800_L1.1225_p0.dat <==


==> anc/eigensystems/irreps_free_M800_L1.1225_p1.dat <==


==> anc/eigensystems/irreps_free_M900_L1.1225_p0.dat <==


==> anc/eigensystems/irreps_free_M900_L1.1225_p1.dat <==


==> anc/eigensystems/irreps_supersymmetric_M100_L1.2634_p0.dat <==
ъщ

==> anc/eigensystems/irreps_supersymmetric_M500_L1.5164_p0.dat <==


==> anc/eigensystems/irreps_supersymmetric_M50_L1.1935_p0.dat <==


==> anc/eigensystems/irreps_supersymmetric_M5_L1.0554_p0.dat <==


==> anc/eigensystems/irreps_supersymmetric_M5_L1.0554_p1.dat <==


==> anc/eigensystems/irreps_supersymmetric_M600_L1.5560_p0.dat <==


==> anc/eigensystems/irreps_supersymmetric_M700_L1.5916_p0.dat <==
תשתשתששתשתשתשת

==> anc/eigensystems/irreps_supersymmetric_M70_L1.2252_p0.dat <==


==> anc/eigensystems/irreps_supersymmetric_M70_L1.2252_p1.dat <==


==> anc/eigensystems/irreps_supersymmetric_M800_L1.6242_p0.dat <==
תשת

==> anc/eigensystems/irreps_supersymmetric_M80_L1.2389_p0.dat <==


==> anc/eigensystems/irreps_supersymmetric_M90_L1.2516_p0.dat <==


==> anc/otoc_to_plot_1D_M400_L1.0000_n400_beta1.0000.dat <==
0.1953125	276.1249656281069	278.4834491137608	1.5511660022228686	0.0671600884010104	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.19921875	276.1257068912099	278.48481406799567	1.5514304130970307	0.06821827916996881	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.203125	276.1264612299194	278.4862020168741	1.551698957528884	0.06927038194842794	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.20703125	276.1272285665928	278.4876127783907	1.5519715879560028	0.07031032616367838	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.2109375	276.1280088233298	278.48904617060487	1.5522482569520377	0.07133814845002462	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.21484375	276.12880192200487	278.4905020117019	1.5525289172407686	0.0723538883983963	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.21875	276.1296077843035	278.4919801200472	1.5528135217051502	0.07335758814349447	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.22265625	276.1304263317555	278.49348031424086	1.5531020233981396	0.07434929239187227	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.2265625	276.13125748576465	278.4950024131661	1.5533943755519617	0.07532904809272623	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.23046875	276.1321011676422	278.49654623603806	1.553690531586364	0.07629690407861744	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.234375	276.13295729863313	278.49811160244224	1.553990445115076	0.07725291099899323	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.23828125	276.13382579994607	278.4996983323791	1.5542940699535437	0.07819712130893208	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.2421875	276.13470659278147	278.50130624630424	1.554601360125302	0.07912958891702715	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.24609375	276.1355995983541	278.5029351651591	1.554912269866958	0.08005036899339757	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.25	276.13650473792137	278.50458491040814	1.5552267536330628	0.08095951808860491	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.25390625	276.1374219328043	278.50625530407035	1.5555447661020252	0.08185709378247452	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.2578125	276.138351104413	278.50794616874725	1.5558662621782384	0.08274315469247995	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.26171875	276.1392921742649	278.509657327652	1.5561911969980602	0.08361776050722369	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.265625	276.14024506400807	278.51138860463607	1.556519525932201	0.08448097161763712	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.26953125	276.14120969543933	278.5131398242116	1.556851204588823	0.0853328492488572	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.2734375	276.14218599052464	278.5149108115775	1.5571861888169578	0.08617345550624123	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.27734375	276.1431738714135	278.51670139263973	1.5575244347099655	0.08700285301065946	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.28125	276.14417326046026	278.518511394031	1.5578658986061036	0.08782110512245822	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.28515625	276.1451840802352	278.52034064313244	1.5582105370937347	0.08862827581029364	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.2890625	276.1462062535447	278.52218896809	1.5585583070108715	0.08942442958715446	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.29296875	276.14723970343965	278.5240561978321	1.5589091654498843	0.09020963151442629	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.296875	276.14828435323574	278.5259421620866	1.559263069757078	0.09098394717167935	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.30078125	276.1493401265196	278.5278466913956	1.559619977537163	0.09174744278939784	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.3046875	276.15040694716555	278.5297696171318	1.5599798466538701	0.09250018490098455	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.30859375	276.151484739344	278.531710771509	1.560342635231702	0.09324224064360465	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.3125	276.1525734275334	278.5336699875992	1.5607083016588983	0.09397367762801423	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.31640625	276.1536729365293	278.535647099342	1.5610768045881709	0.09469456391192921	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.3203125	276.15478319145456	278.53764194155946	1.5614481029394602	0.09540496796489606	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.32421875	276.1559041177675	278.5396543499637	1.5618221559003966	0.09610495870023783	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.328125	276.1570356412703	278.54168416117113	1.5621989229293058	0.09679460563216935	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.33203125	276.1581776881151	278.54373121271084	1.562578363756898	0.09747397870913233	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.3359375	276.1593301848124	278.54579534303593	1.562960438387971	0.09814314816605929	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.33984375	276.1604930582379	278.54787639153005	1.5633451071019453	0.09880218480978442	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.34375	276.1616662356361	278.54997419851946	1.5637323304567974	0.09945115995645892	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.34765625	276.16284964462875	278.55208860527995	1.5641220692891051	0.10009014517746095	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.3515625	276.1640432132179	278.55421945404385	1.5645142847159963	0.10071921266367667	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.35546875	276.16524686979136	278.5563665880111	1.56490893813804	0.10133843497163753	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.359375	276.16646054312633	278.5585298513518	1.5653059912392122	0.10194788512890796	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.36328125	276.1676841623928	278.5607090892177	1.5657054059906097	0.10254763656911337	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.3671875	276.1689176571588	278.5629041477452	1.5661071446499084	0.10313776309777722	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.37109375	276.17016095739245	278.5651148740649	1.566511169764811	0.10371833915581874	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.375	276.1714139934626	278.5673411163049	1.5669174441745632	0.10428943940212321	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.37890625	276.1726766961451	278.5695827235973	1.5673259310101402	0.10485113891078868	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.3828125	276.17394899662276	278.57183954608445	1.5677365936973038	0.10540351331908937	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.38671875	276.175230826486	278.5741114349225	1.5681493959579456	0.10594663852617714	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.390625	276.1765221177371	278.57639824228676	1.5685643018107895	0.10647908120568181	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.3984375	276.17913281447227	278.5810160264207	1.5694002818651718	0.10751681316087058	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.40625	276.1817805510979	278.58569173643815	1.5702442520164281	0.10852181782269099	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.4140625	276.1844647985121	278.59042422685206	1.5710959352686513	0.10949168000588827	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.421875	276.1871850342518	278.595212368843	1.5719550595165201	0.1104270280328592	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.4296875	276.18994074248803	278.60005505033996	1.5728213575816647	0.11132849460624072	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.4375	276.192731414018	278.60495117609037	1.5736945672447427	0.1121967163615949	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.4453125	276.1955565462411	278.60989966771155	1.5745744312748147	0.11303233327956264	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.453125	276.1984156431325	278.61489946372666	1.5754606974522358	0.11383598799780259	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.4609375	276.2013082152063	278.6199495195834	1.5763531185872803	0.11460832528804588	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.46875	276.2042337794737	278.6250488076603	1.5772514525348615	0.1153499913411622	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.4765625	276.207191859398	278.63019631725604	1.578155462201986	0.11606163303424921	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.484375	276.21018198484234	278.6353910545632	1.5790649155510217	0.11674389726080392	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.4921875	276.21320369201794	278.6406320426295	1.579979585596686	0.11739743035813888	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.5	276.21625652342175	278.6459183213048	1.5808992504003676	0.11802287738157702	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.5078125	276.21934002778187	278.65124894717655	1.5818236930557732	0.11862088126935078	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.515625	276.22245375999256	278.65662299348594	1.5827527016702012	0.11919208244931667	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.5234375	276.22559728105074	278.66203955004323	1.5836860693440438	0.11973711807677034	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.53125	276.2287701579929	278.6674977231204	1.5846235941401507	0.12025662130062642	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.5390625	276.2319719638279	278.67299663533754	1.585565079051866	0.12075122084891632	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.546875	276.2352022774706	278.67853542553945	1.586510331965915	0.12122154041884414	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.5546875	276.23846068367527	278.6841132486618	1.5874591656209105	0.12166819798586914	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.5625	276.2417467729695	278.68972927558343	1.5884113975594443	0.12209180542132003	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.5703125	276.24506014158527	278.69538269297783	1.5893668500806186	0.12249296806072607	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.578125	276.24840039139303	278.7010727031507	1.5903253501853931	0.12287228401748962	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.5859375	276.2517671298364	278.70679852387	1.591286729518392	0.12323034393767784	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.59375	276.25515996986246	278.7125593881914	1.5922508243094193	0.12356773064946935	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.6015625	276.2585785298585	278.7183545442779	1.5932174753097899	0.12388501862453438	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.609375	276.26202243358495	278.724183255208	1.5941865277254277	0.12418277371700981	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.6171875	276.2654913101117	278.73004479878523	1.5951578311491181	0.12446155296809991	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.625	276.2689847937521	278.7359384673399	1.5961312394905542	0.12472190419128992	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.6328125	276.2725025240012	278.7418635675249	1.597106610902107	0.12496436579603198	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.640625	276.27604414546965	278.7478194201104	1.5980838077061172	0.12518946664522446	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.6484375	276.27960930782353	278.7538053597752	1.5990626963184387	0.12539772572688435	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.65625	276.28319766572264	278.75982073489297	1.6000431471705998	0.12558965210102713	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.6640625	276.2868088787564	278.76586490731694	1.6010250346325172	0.12576574477776603	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.671875	276.29044261138625	278.7719372521646	1.6020082369327524	0.12592649257668143	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.6796875	276.2940985328841	278.7780371575988	1.6029926360790279	0.12607237408195715	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.6875	276.29777631727274	278.7841640246078	1.603978117777783	0.1262038575736426	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.6953125	276.3014756432681	278.79031726678613	1.604964571353616	0.12632140093404587	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.703125	276.30519619422	278.79649631011057	1.6059518896673775	0.12642545176962017	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.7109375	276.30893765805456	278.8027005927243	1.6069399690375163	0.12651644730991052	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.71875	276.31269972721947	278.8089295647121	1.6079287091565948	0.12659481445135157	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.7265625	276.3164820986233	278.81518268788204	1.6089180130133187	0.12666096983494413	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.734375	276.32028447358346	278.8214594355445	1.6099077868102658	0.12671531986656248	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.7421875	276.3241065577678	278.8277592922956	1.6108979398862338	0.12675826080301533	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.75	276.3279480611421	278.8340817537975	1.611888384635313	0.12679017881245613	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.7578125	276.33180869791465	278.84042632656553	1.6128790364301784	0.12681145011595163	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.765625	276.335688186482	278.84679252775067	1.6138698135433747	0.12682244110138186	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.7734375	276.3395862493747	278.8531798849305	1.6148606370723875	0.12682350835302714	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.78125	276.34350261320697	278.8595879358952	1.6158514308613907	0.1268134866903523	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.796875	276.3513891702418	278.87246432017423	1.617832637893988	0.12676629420970187	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.8125	276.35934575015074	278.88541817935686	1.619812877555444	0.12668781364790505	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.828125	276.36737030749543	278.89844616256937	1.621791632070485	0.12657738238733174	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.84375	276.37546085721436	278.91154506299296	1.623768420755048	0.12643730589991975	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.859375	276.38361547302827	278.9247118117415	1.6257427978798575	0.12626975555178888	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.875	276.3918322858767	278.937943471923	1.6277143506160414	0.12607677420400165	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.890625	276.4001094823716	278.9512372329006	1.6296826970737326	0.12586028181075903	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.90625	276.40844530328604	278.96459040474446	1.6316474844226276	0.12562208097109817	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.921875	276.41683804206116	278.978000412884	1.6336083871040794	0.12536386265144017	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.9375	276.42528604334274	278.991464792964	1.6355651051304851	0.12508721163869296	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.953125	276.4337877015434	279.00498118589104	1.6375173624677886	0.12479361204675143	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.96875	276.44234145942886	279.01854733308693	1.6394649055069461	0.12448445263365215	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
0.984375	276.450945806736	279.0321610719285	1.6414075016125902	0.12416103194500039	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.	276.45959927881	279.04582033138007	1.6433449377552274	0.12382456342697878	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.015625	276.46830045527446	279.0595231278159	1.6452770192196833	0.12347618015016337	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.03125	276.4770479587305	279.07326756101855	1.64720356838492	0.12311693951868108	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.046875	276.4858404534753	279.0870518103571	1.649124423579642	0.12274782773795323	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.0625	276.4946766442579	279.1008741311346	1.651039438001731	0.12236976404059874	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.078125	276.50355527505826	279.1147328511046	1.6529484787059108	0.12198360480626036	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.09375	276.5124751278942	279.1286263671421	1.6548514256519267	0.12159014735413365	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.109375	276.5214350216607	279.1425531420711	1.6567481708107274	0.1211901336732879	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.125	276.53043381099167	279.15651170164045	1.658638617329217	0.12078425390539138	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.140625	276.5394703851567	279.1705006316411	1.660522678745271	0.12037314958055134	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.15625	276.5485436669802	279.1845185751564	1.6624002782536091	0.11995741679201188	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.171875	276.5576526117941	279.19856422995014	1.6642713480200213	0.11953760913280576	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.1875	276.56679620641233	279.21263634597113	1.6661358285390093	0.11911424039217167	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.203125	276.5759734681413	279.2267337229813	1.6679936680322767	0.11868778724462459	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.21875	276.5851834438083	279.2408552082985	1.6698448218904038	0.11825869169071268	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.234375	276.5944252088257	279.25499969464545	1.6716892521476114	0.11782736330561505	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.25	276.6036978662765	279.2691661181031	1.6735269269937043	0.11739418144286162	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.265625	276.61300054603004	279.28335345616387	1.6753578203177009	0.11695949725456956	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.28125	276.62233240388076	279.2975607258774	1.6771819112829096	0.11652363562152601	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.296875	276.63169262071307	279.3117869820873	1.6789991839308736	0.11608689685607487	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.3125	276.6410804016966	279.326031315751	1.680809626809662	0.11564955846026947	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.328125	276.6504949754961	279.340292852345	1.682613232632757	0.11521187666597399	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.34375	276.65993559351455	279.35457075034077	1.6844099979554736	0.11477408781536269	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.359375	276.66940152915737	279.3688641997599	1.686199922876987	0.11433640983101157	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.375	276.6788920771169	279.38317242079614	1.6879830107626927	0.11389904343996449	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.390625	276.68840655268406	279.3974946625041	1.689759267984486	0.11346217334644138	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.40625	276.6979442910782	279.4118302015495	1.691528703679769	0.11302596938829623	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.421875	276.7075046468002	279.4261783410222	1.6932913295278702	0.11259058753854845	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.4375	276.717086993008	279.4405384093029	1.6950471595403487	0.11215617089207086	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.453125	276.72669072090866	279.45490975898605	1.6967962098682474	0.11172285057489972	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.46875	276.73631523917544	279.46929176585337	1.6985384986208143	0.11129074658212801	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.484375	276.7459599733773	279.48368382789454	1.700274045698939	0.11085996853531555	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.5	276.75562436543646	279.4980853643754	1.702002872637543	0.11043061642632779	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.515625	276.7653078730942	279.512495814949	1.7037250024622617	0.11000278135507102	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.53125	276.7750099694021	279.5269146388117	1.7054404595548889	0.10957654610032108	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.546875	276.7847301422263	279.5413413138935	1.7071492695278967	0.10915198571733242	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.5625	276.7944678937697	279.5557753360888	1.7088514591085555	0.10872947364850916	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.59375	276.8139942107524	279.58466349085637	1.712236088940468	0.10788995458173645	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.625	276.83358520754336	279.6135754025213	1.715594581269914	0.10705745743058159	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.65625	276.8532373727429	279.6425076143444	1.7189271800298793	0.10623291412335334	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.6875	276.87294738369604	279.671456894396	1.7222341384026236	0.10541658682207355	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.71875	276.8927120946772	279.7004202181993	1.725515716706259	0.10460867490496284	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.75	276.9125285258629	279.7293947528925	1.7287721805841838	0.10380932395386111	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.78125	276.93239385305145	279.7583778427643	1.7320037994533752	0.10301863354577279	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.8125	276.9523053980684	279.7873669960332	1.7352108451807946	0.10223666407939191	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.84375	276.97226061980865	279.81635987275337	1.7383935909583372	0.10146344260139273	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.875	276.99225710589155	279.84535427374226	1.7415523103433816	0.10069896785130084	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.90625	277.01229256486187	279.8743481304296	1.7446872764490435	0.09994321469295642	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.9375	277.0323648189138	279.9033394955503	1.7477987612616914	0.09919613787751658	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
1.96875	277.0524717970985	279.9323265345948	1.7508870350663883	0.09845767530243421	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
2.	277.07261152898303	279.96130751795636	1.7539523659680936	0.09772775086844732	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
2.03125	277.0927821387209	279.9902808137059	1.7569950194956663	0.0970062769130351	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
2.0625	277.1129818395187	280.01924488094284	1.7600152582751583	0.09629315629681301	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
2.09375	277.13320892846076	280.04819826366656	1.763013341764217	0.09558828423853782	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
2.125	277.15346178167005	280.07713958512755	1.7659895260400669	0.09489154986148307	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
2.15625	277.17373884978474	280.10606754261096	1.7689440636305598	0.0942028375296573	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
2.1875	277.19403865372203	280.1349809026187	1.7718772033856705	0.09352202800190668	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
2.21875	277.21435978071855	280.1638784964165	1.774789190380679	0.09284899942559122	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
2.25	277.2347008806146	280.1927592159114	1.77768026584977	0.0921836281681685	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
2.28125	277.2550606623837	280.2216220098366	1.7805506671411895	0.09152578953930046	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
2.3125	277.27543789087025	280.25046588021377	1.7834006276959762	0.09087535838482452	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
2.34375	277.2958313837403	280.2792898790696	1.786230377040241	0.09023220962236067	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
2.375	277.3162400086129	280.308093105394	1.7890401407973737	0.08959621867840184	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
2.40625	277.3366626803768	280.3368747023074	1.7918301407076411	0.08896726184138615	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
2.4375	277.3570983586633	280.365633854432	1.7946005946624604	0.08834521657038863	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
2.46875	277.37754604548206	280.3943697854424	1.7973517167432904	0.0877299617393561	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
2.5	277.3980047829933	280.4230817557886	1.8000837172711701	0.08712137787249219	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
2.53125	277.4184736514142	280.45176906056986	1.8027968028603212	0.08651934728910149	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
2.5625	277.4389517670529	280.48043102755537	1.805491176476739	0.0859237542470268	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
2.59375	277.4594382804596	280.50906701533836	1.8081670375007604	0.08533448504103802	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
2.625	277.4799323746834	280.53767641160744	1.8108245817918038	0.08475142809918168	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
2.65625	277.5004332636319	280.5662586315369	1.8134640017569592	0.08417447403229872	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
2.6875	277.520940190528	280.59481311627695	1.8160854864188225	0.08360351566885527	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
2.71875	277.54145242645257	280.62333933154315	1.8186892214862627	0.08303844810007277	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
2.75	277.56196926897553	280.65183676629897	1.821275389425077	0.08247916867531302	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
2.78125	277.5824900408564	280.68030493151184	1.8238441695284697	0.08192557702384917	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
2.8125	277.60301408882657	280.7087433590005	1.8263957379890676	0.08137757502510112	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
2.84375	277.6235407824357	280.73715160034027	1.8289302679675385	0.08083506679432162	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
2.875	277.6440695129628	280.76552922584557	1.8314479296637127	0.0802979586829089	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
2.90625	277.66459969238565	280.79387582360755	1.8339488903852204	0.07976615922738972	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
2.9375	277.68513075241157	280.8221909985949	1.8364333146154246	0.07923957912244006	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
2.96875	277.7056621435563	280.8504743718044	1.8389013640803729	0.07871813118614668	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
3.	277.7261933342743	280.87872557946287	1.8413531978145588	0.07820173033065814	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
3.03125	277.7467238101348	280.9069442722775	1.843788972226039	0.0776902935065209	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
3.0625	277.7672530730455	280.9351301147281	1.8462088411587163	0.07718373965516889	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
3.09375	277.78778064051073	280.96328278439836	1.848612955954487	0.07668198967821738	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
3.125	277.80830604493536	280.99140197134955	1.851001465513605	0.07618573541693152	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
3.1875	277.8493485648332	281.04753871619823	1.8557322526678082	0.0752070534579552	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
3.25	277.89037716561165	281.1035380975734	1.8604023471958493	0.0742448444724495	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
3.3125	277.9313885795078	281.1593980287144	1.8650128582268644	0.07330011142141757	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
3.375	277.9723797213403	281.2151165730694	1.8695648611235265	0.07237232674109251	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
3.4375	278.0133476733649	281.270691931103	1.874059399069501	0.07146098757045927	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
3.5	278.0542896715833	281.3261224284591	1.878497484569834	0.07056561438564657	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
3.5625	278.0952030933563	281.3814065053281	1.8828801008677067	0.06968574968745145	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
3.625	278.1360854461688	281.43654270686545	1.8872082032807653	0.06882095676067657	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
3.6875	278.1769343574366	281.49152967455825	1.8914827204627913	0.06797081848947428	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
3.75	278.2177475652411	281.54636613841996	1.8957045555919496	0.06713493623724709	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
3.8125	278.25852290989764	281.601050909932	1.8998745874924472	0.06631292880224748	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
3.875	278.29925832626986	281.6555828756437	1.9039936716922305	0.06550443142635132	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
3.9375	278.33995183675876	281.7099609913645	1.9080626414207411	0.06470909486468557	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
4.	278.3806015448987	281.76418427688446	1.9120823085503162	0.0639265845254613	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
4.0625	278.42120562949816	281.81825181117114	1.9160534644864238	0.06315657964108645	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
4.125	278.461762339276	281.87216272798196	1.919976881005452	0.062398772512041845	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
4.1875	278.5022699879445	281.9259162118727	1.923853311050429	0.061652867801536004	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
4.25	278.54272694969495	281.9795114945375	1.927683489480644	0.060918581858857124	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
4.3125	278.5831316550499	282.0329478514658	1.9314681337827861	0.060195642091230184	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
4.375	278.6234825870513	282.0862245988738	1.9352079447420478	0.05948378638867169	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
4.4375	278.6637782777459	282.1393410908965	1.93890360708137	0.05878276257531567	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
4.5	278.70401730494984	282.19229671699964	1.9425557900639623	0.05809232789100882	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
4.5625	278.7441982892612	282.24509089960725	1.9461651480677462	0.05741224851607818	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
4.625	278.784319891304	282.2977230919123	1.949732321128472	0.05674229912625073	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
4.6875	278.8243808091737	282.35019277586173	1.9532579354585275	0.0560822624709818	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
4.75	278.8643797760835	282.40249946029746	1.9567426039373448	0.05543192896565863	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
4.8125	278.9043155581773	282.45464267923643	1.9601869265792349	0.05479109634062951	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
4.875	278.9441869525013	282.5066219902834	1.9635914909799235	0.05415956927935994	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
4.9375	278.98399278513085	282.5584369731607	1.9669568727391549	0.053537159100798704	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
5.	279.02373190941944	282.6100872283486	1.9702836358675233	0.05292368344815834	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
5.0625	279.0634032043827	282.6615723758203	1.9735723331701747	0.05231896599642205	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
5.125	279.1030055731851	282.71289205387154	1.976823506617076	0.05172283619001661	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
5.1875	279.1425379417381	282.7640459180309	1.9800376876939267	0.05113512897584904	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
5.25	279.1819992573923	282.8150336400492	1.9832153977390572	0.05055568457250814	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
5.3125	279.221388487718	282.8658549069592	1.9863571482654903	0.04998434823911069	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
5.375	279.2607046193635	282.91650942019476	1.989463441268946	0.04942097005205781	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
5.4375	279.2999466569992	282.96699689477714	1.9925347695219975	0.048865404711573746	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
5.5	279.3391136223181	283.0173170585501	1.9955716168578927	0.04831751135308515	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
5.5625	279.37820455311095	283.0674696514704	1.9985744584411331	0.04777715335734456	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
5.625	279.41721850239526	283.117454424941	2.001543761027561	0.04724419817735992	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
5.6875	279.4561545376037	283.167271141189	2.004479983213303	0.04671851718087794	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
5.75	279.49501173982196	283.21691957268695	2.0073835756751706	0.04619998550038318	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
5.8125	279.5337892030697	283.2663995016036	2.010254981400851	0.045688481880599596	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
5.875	279.5724860336339	283.3157107192974	2.0130946359102455	0.04518388853634647	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
5.9375	279.6111013494386	283.36485302583577	2.0159029674678943	0.04468609103032506	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
6.	279.64963427945105	283.4138262295477	2.018680397289036	0.044194978142009234	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
6.0625	279.6880839631284	283.4626301466007	2.0214273397356455	0.043710441744917006	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
6.125	279.7264495498936	283.5112646006061	2.0241442025071508	0.04323237670490343	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
6.1875	279.76473019864073	283.55972942224537	2.0268313868237584	0.04276068076208617	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
6.25	279.80292507727347	283.6080244489192	2.0294892876024115	0.042296275275256555	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
6.375	279.8790542382587	283.7041044986206	2.03471878771602	0.041385819386107414	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
6.5	279.9548305403083	283.7995035713026	2.0398357424489384	0.040497252574677844	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
6.625	280.03024760946244	283.89422057681776	2.0448431008596897	0.039631934653549195	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
6.75	280.10529917972724	283.9882545053037	2.0497437261123257	0.03878919595888064	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
6.875	280.17997908326436	284.0816044198523	2.05454039984941	0.037968400556010806	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
7.	280.25428124164364	284.1742694498663	2.0592358262513284	0.03716894398902326	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
7.125	280.3281996587095	284.26624878584073	2.0638326358466657	0.03639025153571218	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
7.25	280.4017284130742	284.3575416737693	2.0683333891352564	0.03563177636831938	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
7.375	280.47486165149326	284.448147410046	2.0727405799387455	0.03489299762710907	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
7.5	280.54759358373764	284.5380653376746	2.0770566385420337	0.034173418975257164	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
7.625	280.619918477774	284.62729484278	2.08128393468256	0.03347256734646109	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
7.75	280.6918306549436	284.7158353510399	2.085424780378649	0.0327899916137806	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
7.875	280.76332448555684	284.80368632437387	2.089481432586005	0.0321252612870957	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
8.	280.83439438505565	284.8908472580786	2.093456095700423	0.03147796534427094	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
8.125	280.9050348107027	284.977317678399	2.0973509239220727	0.030847711157752755	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
8.25	280.9752402587921	285.06309714053396	2.101168023489861	0.03023412343123688	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
8.375	281.0450052623855	285.14818522702996	2.104909454779882	0.02963684307841241	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
8.5	281.11432438899215	285.2325815459179	2.108577234259464	0.029055526229255335	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
8.625	281.1831922361191	285.31628572666006	2.1121733363371957	0.028489844111179607	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
8.75	281.25160342263393	285.39929741256753	2.115699695287259	0.027939484442336848	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
8.875	281.31955258244	285.4816162570171	2.11915820744778	0.02740415176212707	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
9.	281.3870343819104	285.5632419429859	2.122550733227791	0.026883559531350798	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
9.125	281.4540435599973	285.6441742181199	2.1258790973306176	0.026377417111989487	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
9.25	281.52057489754964	285.72441285299925	2.1291450875057882	0.02588544436849105	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
9.375	281.58662306230775	285.80395749673426	2.1323504584227404	0.025407418283432293	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
9.5	281.65218265827264	285.88280776503655	2.1354969420766463	0.024943135889987644	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
9.625	281.7172486468351	285.9609636339644	2.1385862423952373	0.024492290590716337	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
9.75	281.78181605923976	286.03842506033146	2.1416200147243254	0.024054609539613026	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
9.875	281.84587917801446	286.1151912808337	2.1445998947801406	0.023630045914382336	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
10.	281.9094328917479	286.1912622808929	2.147527526202921	0.023218325999389222	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
10.125	281.9724728717143	286.2666386072679	2.150404476279988	0.022819054503223413	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
10.25	282.03499273413706	286.34131875514487	2.153232289828727	0.022432389062029046	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
10.375	282.0969878963996	286.41530338486007	2.156012573545495	0.02205793421236102	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
10.5	282.15845416411923	286.4885929463396	2.158746773381817	0.021695376282368173	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
10.625	282.21938397856434	286.56118497016047	2.161436417616087	0.02134502948489292	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
10.75	282.27977548879915	286.6330827675667	2.1640830307530403	0.02100607208795857	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
10.875	282.33962053487494	286.70428254761936	2.166687935638077	0.020678966907738072	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
11.	282.3989160008099	286.77478702798885	2.169252772479975	0.02036312615085656	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
11.125	282.45765651234746	286.8445947193948	2.171778717175791	0.020058609517057846	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
11.25	282.51583537903934	286.9137049898015	2.1742674248592393	0.019765261286291747	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
11.375	282.5734510581819	286.9821201555811	2.176720032497364	0.0194828553604669	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
11.5	282.6304932540741	287.0498358812236	2.179138138699356	0.019211346376520666	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
11.625	282.6869636034608	287.1168577475476	2.181522869091494	0.018950638438299805	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
11.75	282.74284932876	287.18317897238995	2.183875798308931	0.01870034317543201	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
11.875	282.79815361376546	287.2488063793928	2.186197954885352	0.01846095593479191	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
12.	282.852863616573	287.31373380597836	2.188491037292629	0.018231302052003073	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
12.125	282.90698040722936	287.3779647703212	2.190755780398353	0.018012809333724178	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
12.25	282.9604964176236	287.4415001066626	2.19299423962606	0.017803455982271288	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
12.375	283.0134035025106	287.50433196023056	2.1952066443939207	0.017605078223432713	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
12.5	283.0657074481471	287.56647670719633	2.197395509181918	0.017419491297092193	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
12.75	283.16845423186703	287.6886598698706	2.2017046685027473	0.017071947585326264	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
13.	283.26869344781704	287.8080455922864	2.2059314829745813	0.0167626936947336	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
13.25	283.36638920421365	287.9246394633638	2.210086015350114	0.016493078900645664	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
13.5	283.4615134683067	288.0384543347341	2.214178022424904	0.01625905869373767	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
13.75	283.55401853828414	288.1494762613538	2.218215544696983	0.01605827532968629	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
14.	283.6438409240111	288.2576786053231	2.2222071600897473	0.01589851412436971	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
14.25	283.7309701102807	288.36310388867344	2.2261648017591678	0.015776837737884186	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
14.5	283.8153790935861	288.46575659032584	2.2300955789586894	0.015681063610971435	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
14.75	283.8969653103964	288.56556023159686	2.2340053335646535	0.015628630320206227	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
15.	283.9757573068169	288.66261667370264	2.2379098941187925	0.01561012828741859	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
15.25	284.0516863959674	288.7568625738084	2.2418103977083628	0.0156186027790568	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
15.5	284.124672920095	288.8482766715956	2.245719195508321	0.015673472060096394	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
15.75	284.1947745496507	288.93696881219785	2.249647133738411	0.01574981119212371	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
16.	284.2618034149042	289.02275195035327	2.2535941011043827	0.0158716544967481	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
16.25	284.32588836726785	289.10586558547635	2.257582960986785	0.01601882757825912	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
16.5	284.3867940235624	289.1860280834944	2.2616035148935123	0.016207650824412667	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
16.75	284.4446802080145	289.26355090721273	2.2656867863989913	0.016426180175196592	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
17.	284.49927712907936	289.33809004055183	2.2698166049811106	0.01668201283929882	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
17.25	284.5507778915778	289.4100109194263	2.2740277928186408	0.01697628215863478	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
17.5	284.5988786109402	289.47893885801295	2.278304746060428	0.017294825665937097	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
17.75	284.6437778043582	289.5452128323283	2.2826752056516093	0.017672800953898005	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
18.	284.68521655498	289.60859005353393	2.287141146537377	0.018052169963927334	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
18.25	284.72325660741325	289.66913266702556	2.291701290633573	0.018508775106648834	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
18.5	284.75787212758274	289.727019912365	2.2963955340907014	0.018972240894595593	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
18.75	284.7888216338516	289.78183810579804	2.3011874110808708	0.019472273424267605	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
19.	284.8163476846048	289.8341120563918	2.306131670802835	0.02005438513376223	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
19.25	284.84011177860856	289.88344603969165	2.311214603647752	0.020596003293204213	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
19.5	284.8601743229483	289.92987862020397	2.3164296724494373	0.02124119059321483	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
19.75	284.8766160340289	289.97379895348524	2.3218351989443593	0.021921222177913258	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
20.	284.88907949023024	290.0146564847222	2.327390283538394	0.022556662506352687	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
20.25	284.8977511417975	290.0527471836285	2.3331135301975356	0.023330318366864056	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
20.5	284.9026137966412	290.0883315565072	2.339055442721826	0.024111304064453165	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
20.75	284.90334117730237	290.12086017790983	2.3451691822297622	0.02483352768517566	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
21.	284.9001200943102	290.15062910333876	2.351472206564414	0.025702341996920453	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
21.25	284.89297502751504	290.17797795194986	2.3580203532282225	0.026601641212613103	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
21.5	284.8815809616082	290.2023925536365	2.3647730271707204	0.027400717673065955	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
21.75	284.8660327277834	290.2239403587085	2.3717207120647554	0.028306166258204257	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
22.	284.84649172705747	290.24314463611887	2.3789261102998225	0.029317860750128766	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
22.25	284.82270324453356	290.25973055854655	2.38637964243982	0.030219022708576126	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
22.5	284.79456375027917	290.2733765828252	2.3940356216541105	0.031102592372799442	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
22.75	284.7622922579606	290.28453326847097	2.4019309386262195	0.032145120623463086	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
23.	284.7258728261864	290.2934556781985	2.410108181965842	0.033192371160162715	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
23.25	284.6850871338149	290.29974101036845	2.418527124206301	0.034095764292548125	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
23.5	284.63997440722727	290.3032864268521	2.427156064112116	0.03502657601348691	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
23.75	284.5907134679156	290.3045644935612	2.4360404122130443	0.03610341146600504	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
24.	284.5372892683659	290.30376204248466	2.4452077698451187	0.037146065500899716	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
24.25	284.47956954225623	290.3005357579336	2.454613444963494	0.03804943233945135	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
24.5	284.41752809142906	290.29475658084453	2.4642324860148443	0.0389509238952126	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
24.75	284.35138828560054	290.28683163650743	2.4740889069111005	0.0399354054859149	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
25.	284.281304039512	290.27706677023986	2.484200188757802	0.04092375127153147	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
25.5	284.12852844655265	290.2511692526563	2.505140688278294	0.04268631648554111	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
26.	283.95985407054025	290.21709489250804	2.526886505243343	0.04437700382917242	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
26.5	283.77593320318374	290.1763973555781	2.5495176921074663	0.04594740878459991	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
27.	283.576926049108	290.12837823909206	2.572833914027943	0.04732487783838302	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
27.5	283.3640136000208	290.0746607329041	2.5968425699458493	0.048658078111531555	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
28.	283.13747393191335	290.0155901681342	2.6214919921394744	0.04974424619016826	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
28.5	282.8982055706424	289.9511109013275	2.6465868161360175	0.050659907820703065	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
29.	282.6473587872378	289.8828967968975	2.6721518999601774	0.0515090817341779	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
29.5	282.385314614873	289.8110276913263	2.6980958978701954	0.05210499878040409	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
30.	282.11310113556857	289.7356416744209	2.7242568987405815	0.052545017361180335	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
30.5	281.8318755051237	289.65820585446784	2.7506409152313758	0.0529204327380306	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
31.	281.54224849604293	289.5790417202601	2.777177331478612	0.05302708144611579	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
31.5	281.2453496174047	289.4978878378934	2.8036679966774916	0.05287638937796135	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
32.	280.94247878051266	289.4156643673445	2.8300537208565735	0.052771800921002754	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
32.5	280.6338263138022	289.33356176281325	2.8564397975984943	0.0527753901507797	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
33.	280.31949500440385	289.25186655179687	2.882829111007353	0.05249896195213655	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
33.5	280.00136992473875	289.17003388634	2.908938759550631	0.05178322206953068	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
34.	279.6811233553172	289.08822739286416	2.934612333076884	0.051291364041121223	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
34.5	279.35750856120205	289.00871515375	2.960230123591752	0.051093649256676255	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
35.	279.03109392984214	288.9313319745714	2.98570598233356	0.0502317337888325	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
35.5	278.7049540135376	288.8533400009065	3.0104618573805846	0.049417516821579355	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
36.	278.3770200156804	288.7787934963342	3.0351234991551395	0.04905732902230753	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
36.5	278.0485563938825	288.70720891759544	3.059519186402892	0.04801588352473951	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
37.	277.72186412330893	288.63527296456584	3.083139382679879	0.047462237271250984	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
37.5	277.393036658643	288.5697700647852	3.106981423674143	0.046693492548913085	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
38.	277.0675148186051	288.5025933452393	3.129832875228792	0.04573728813754441	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
38.5	276.7413475789956	288.44114504729055	3.1527187118116875	0.045156100491336115	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
39.	276.4178291400724	288.3811071870076	3.174988975720128	0.04421439034445873	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
39.5	276.09520482515967	288.3239081702036	3.1969331021561462	0.0436171890189776	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
40.	275.7741842566948	288.27081395951893	3.2186061647391058	0.042769277407032735	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
40.5	275.45505346209615	288.2181152224368	3.239702379563179	0.04202765642567341	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
41.	275.1377962685382	288.17082283055237	3.260633821164779	0.041332540321436184	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
41.5	274.822209050825	288.12385441708176	3.281034919884615	0.04048512516055469	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
42.	274.5095496063548	288.08104635022823	3.301118946325334	0.04002734481492576	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
42.5	274.19674388108024	288.04161827311833	3.321062264699541	0.03909110244285108	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
43.	273.8887234491855	288.00125080957383	3.340210048768185	0.03876007558300598	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
43.5	273.57823416871815	287.9702724957355	3.359822340282547	0.037864737039421836	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
44.	273.27399560090475	287.9311358427197	3.378074785807607	0.037328568376885585	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
44.5	272.96737386184435	287.90679940590735	3.3971509086594325	0.036927403643343126	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
45.	272.66453615259866	287.8730441646271	3.41500218945095	0.03585203563930639	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
45.5	272.3636703485747	287.84842182117563	3.433002944298739	0.03604778173782952	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
46.	272.060198195171	287.8269402865832	3.4510499711887794	0.034894897003405756	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
46.5	271.7630947345842	287.7977231694084	3.4678978413021446	0.03460191517055389	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
47.	271.46254038015456	287.78439045923074	3.4856518863593333	0.034575491138145065	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
47.5	271.16308529570966	287.7618147225336	3.5024733324402897	0.03318775379946093	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
48.	270.8685541876044	287.741178740242	3.5188396401587942	0.0335144818250086	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
48.5	270.56875415758157	287.7332084359049	3.5359878142652983	0.03309123431118177	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
49.	270.2718964098228	287.7121976959104	3.551930874469976	0.03181018817712955	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
49.5	269.97885525215753	287.6980911238558	3.567798002442428	0.0324040663777585	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
50.	269.67925265911106	287.6939466965298	3.5843349408477345	0.03224878983681897	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
51.	269.089731817318	287.6641705928187	3.6149335567369647	0.03083208249264313	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
52.	268.4903262641464	287.65084651752323	3.645999105833021	0.030467402202520866	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
53.	267.8987146050809	287.64017831276925	3.6758683611420064	0.029429720779892143	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
54.	267.29847112136156	287.62061995554365	3.704858547392805	0.029140465408346028	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
55.	266.6967873219103	287.62299043985735	3.7341492919586985	0.028412536547859357	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
56.	266.093852764605	287.6042506312033	3.761683620488524	0.02793893488706245	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
57.	265.4815490612636	287.610350247678	3.7900271617328234	0.02736487863202597	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
58.	264.87346429446643	287.5939324071663	3.8164133777525757	0.026834863211034232	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
59.	264.25330718912664	287.6022033084796	3.843696888154892	0.02644053590423745	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
60.	263.6333517644297	287.58763788411153	3.8692944495610506	0.0259021269136277	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
61.	263.0074927621165	287.5978396112856	3.8955011419821473	0.025601284586293183	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
62.	262.37366891071	287.58641939545316	3.920497018733637	0.024819988953233008	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
63.	261.7476743445727	287.5894899374588	3.9451411198886133	0.024853132380193266	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
64.	261.09453383881396	287.59218524635384	3.9702032834940235	0.0241640053987342	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
65.	260.4615370112909	287.58290625475803	3.9934691306860817	0.023691700535560578	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
66.	259.80916707829044	287.5925888593535	4.017586684565145	0.023699182997375612	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
67.	259.1485133912783	287.58634382016186	4.040867496680833	0.022770607430290912	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
68.	258.506604553672	287.5845709498911	4.0631278994257265	0.022753726456862466	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
69.	257.8310250719896	287.59288688814064	4.086374949594558	0.022470090571084622	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
70.	257.16730205773166	287.58184559999296	4.108068080567896	0.021659366525278667	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
71.	256.5059542668479	287.5853941041802	4.129693682645115	0.021810652158814392	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
72.	255.82068936782014	287.5913170235429	4.1516893848855245	0.021437135571457322	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
73.	255.14032667912608	287.5812526590811	4.17256795378803	0.020740454062510683	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
74.	254.46988663573697	287.58610398252176	4.193170293010546	0.020729403161342752	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
75.	253.77658390888016	287.5907415378071	4.214026760110715	0.020570851266228374	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
76.	253.07909524643892	287.58618541252457	4.234311995543003	0.019928229476659176	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
77.	252.3923419142196	287.5814300535673	4.253883219064034	0.019591776579207743	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
78.	251.7031628919789	287.58920311486037	4.273495548701418	0.019768348718903983	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
79.	250.98290902107246	287.59112647999484	4.293419916501842	0.01929911429146136	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
80.	250.28299963196423	287.58125664647287	4.312093777284341	0.01878852805729858	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
81.	249.57786833895992	287.58788768815816	4.330996972616439	0.01860687428957375	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
82.	248.87295069367275	287.5853655264299	4.349307525863488	0.01855808621376509	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
83.	248.14314384484072	287.5904580694993	4.368113145043969	0.018496333099335516	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
84.	247.41477419943013	287.58608228170084	4.386300192062159	0.017670788253891345	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
85.	246.7152500435847	287.5816227229578	4.403454721551752	0.017589809358567354	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
86.	245.98333110638927	287.5930026892967	4.421479810779294	0.017735942198044086	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
87.	245.2465164861479	287.5885132741324	4.43892660594784	0.01725708659623182	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
88.	244.5141019929284	287.5849678958059	4.455993983971758	0.017166458160589038	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
89.	243.76728467307439	287.5882490541658	4.473259522269018	0.016657183530895736	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
90.	243.04970020570596	287.5796134230544	4.489308351033549	0.016355400570426948	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
91.	242.31318824941494	287.5912733513891	4.505970323409872	0.016793387505371626	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
92.	241.54115038514075	287.5920798116785	4.5228951260442924	0.016386746773016103	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
93.	240.79634336286637	287.5829339708059	4.538743816955904	0.015786921637731766	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
94.	240.05541640215324	287.58354842116495	4.554468969319756	0.0158204388639418	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
95.	239.30089546195205	287.59152392361347	4.570384694683788	0.015688388255359342	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
96.	238.54428357816823	287.5873375726907	4.585845745830475	0.015288419433816536	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
97.	237.79729215899218	287.58730173547144	4.600961533551421	0.015389433032884092	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
98.	237.01428429126668	287.5902982433175	4.616624611896243	0.01551695107307749	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
99.	236.22947141900062	287.58888570036476	4.631995435697576	0.014625755677350138	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882
100.	235.49652778895438	287.57381682421374	4.645876123250943	0.013135619429384793	568.1233155815388	0.5066634832813461	1121.3030627393064	1	0	557.7953434215923	0.49758184741599326	1121.0122441529882

==> anc/otoc_to_plot_1D_M400_L1.0000_n400_beta1.5000.dat <==
0.390625	182.47275983207555	184.40798625817766	1.353371516269283	0.04609319364340081	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.3984375	182.47443541977586	184.4103629854338	1.3537337542815153	0.04663973748807848	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.40625	182.47613824976523	184.4127754781833	1.3541002621675342	0.04717956309650617	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.4140625	182.4778680549974	184.41522327519684	1.3544709349548982	0.04770604661374023	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.421875	182.47962456885088	184.41770591833563	1.354845669145874	0.04821937740373983	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.4296875	182.48140752524378	184.42022295268148	1.3552243627268317	0.04871974582285077	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.4375	182.4832166587448	184.42277392665696	1.355606915174356	0.04920734285492756	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.4453125	182.4850517046765	184.42535839213357	1.35599322745894	0.04968235995332293	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.453125	182.48691239921214	184.4279759045338	1.3563832020486266	0.05014498869846307	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.4609375	182.4887984794715	184.43062602292216	1.3567767429073534	0.05059542057753674	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.46875	182.4907096836044	184.43330831008782	1.3571737554951506	0.05103384680869283	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.4765625	182.49264575087656	184.43602233262126	1.3575741467637392	0.05146045814466049	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.484375	182.4946064217452	184.43876766098342	1.357977825153661	0.051875444752468525	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.4921875	182.4965914379325	184.4415438695668	1.3583847005879965	0.052278995971477116	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.5	182.4986005424945	184.44435053675144	1.3587946844657153	0.05267130021967148	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.5078125	182.50063347988498	184.44718724495385	1.359207689653929	0.053052544967883364	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.515625	182.5026899960149	184.45005358067328	1.3596236304808385	0.053422916558830025	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.5234375	182.50476983830927	184.4529491345287	1.3600424227251606	0.053782600033812855	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.53125	182.50687275575905	184.45587350129261	1.3604639836063668	0.05413177920966916	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.5390625	182.50899849896936	184.45882627992222	1.3608882317753117	0.05447063651818951	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.546875	182.51114682020597	184.46180707358323	1.3613150873019635	0.05479935296582994	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.5546875	182.5133174734349	184.46481548967162	1.3617444716654028	0.055118108064547755	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.5625	182.5155102143628	184.46785113982955	1.362176307740472	0.055427079772400134	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.5703125	182.51772480047217	184.4709136399613	1.3626105197868466	0.055726444462081304	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.578125	182.51996099105352	184.47400261024035	1.363047033435192	0.05601637685926164	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.5859375	182.52221854723533	184.47711767511825	1.3634857756752725	0.05629705004677987	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.59375	182.52449723201235	184.4802584633285	1.363926674842173	0.056568635376279985	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.6015625	182.5267968102694	184.48342460788675	1.364369660603027	0.05683130250058355	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.609375	182.52911704880313	184.48661574608923	1.3648146639437446	0.05708521931731525	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.6171875	182.53145771634402	184.48983151950975	1.36526161715486	0.057330551903632454	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.625	182.53381858357272	184.49307157399093	1.3657104538172389	0.057567464538138324	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.6328125	182.53619942313654	184.49633555963652	1.3661611087882684	0.0577961197148511	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.640625	182.53860000966333	184.49962313080076	1.3666135181877834	0.058016678082225326	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.6484375	182.54102011977332	184.50293394607434	1.3670676193833031	0.058229298400604534	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.65625	182.5434595320904	184.50626766826997	1.3675233509752929	0.058434137536238495	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.6640625	182.54591802724957	184.509623964404	1.3679806527823068	0.058631350565860885	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.671875	182.54839538790415	184.51300250568113	1.3684394658278844	0.05882109062329732	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.6796875	182.55089139873283	184.51640296747104	1.3688997323232959	0.059003508900147494	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.6875	182.55340584644148	184.5198250292879	1.3693613956544493	0.05917875473227241	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.6953125	182.5559385197683	184.5232683747677	1.3698244003659876	0.05934697552339685	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.703125	182.55848920948353	184.52673269164353	1.3702886921470023	0.0595083167581123	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.7109375	182.5610577083905	184.53021767171919	1.3707542178153331	0.05966292195138578	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.71875	182.56364381132602	184.53372301084352	1.3712209253024927	0.059810932739836176	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.7265625	182.56624731515606	184.53724840888174	1.371688763639393	0.05995248879862913	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.734375	182.56886801877482	184.54079356968577	1.3721576829399713	0.06008772782979577	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.7421875	182.57150572310064	184.54435820106545	1.3726276343867336	0.06021678566544608	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.75	182.57416023107044	184.54794201475747	1.373098570215994	0.0603397961338743	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.7578125	182.57683134763508	184.55154472639188	1.3735704437013254	0.06045689112906416	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.765625	182.57951887975256	184.55516605546197	1.3740432091398855	0.06056820065268198	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.7734375	182.58222263638078	184.55880572528937	1.3745168218365236	0.06067385270056036	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.78125	182.5849424284709	184.56246346299065	1.3749912380883318	0.06077308246088838	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.796875	182.59042937274688	184.56983206924784	1.375942311321453	0.06095553314249713	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.8125	182.5959782396944	184.57726976573406	1.3768960984990348	0.06111913214967046	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.828125	182.60158758770334	184.58477450239923	1.3778522842011303	0.061263006482214166	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.84375	182.60725600608922	184.59234428646596	1.378810567451604	0.06138806539410524	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.859375	182.61298211471717	184.59997718123094	1.379770661244696	0.06149518802376264	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.875	182.618764563599	184.60767130484842	1.3807322920773466	0.06158522375132236	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.890625	182.62460203247159	184.61542482910303	1.3816951994869249	0.06165899257230478	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.90625	182.63049323035548	184.62323597817232	1.3826591355952311	0.06171728550052791	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.921875	182.6364368951007	184.63110302738588	1.3836238646588164	0.0617608650291217	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.9375	182.64243179291734	184.6390243019822	1.3845891626273912	0.06179046562235868	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.953125	182.6484767178993	184.6469981758697	1.385554816709515	0.06180679425314395	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.96875	182.65457049153667	184.65502307039168	1.386520624947802	0.0618105309035073	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
0.984375	182.660711962225	184.66309745309718	1.3874863958002497	0.0618023292142027	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.	182.66690000476635	184.67121983652785	1.3884519477357458	0.06178281704129063	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.015625	182.67313351987133	184.67938877700888	1.38941710883279	0.06175259705528191	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.03125	182.67941143365616	184.687602873462	1.3903817163937233	0.061712247451964686	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.046875	182.68573269714014	184.6958607662288	1.391345616565664	0.061662322520732005	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.0625	182.6920962857446	184.70416113591392	1.3923086639724962	0.06160335335921019	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.078125	182.69850119879257	184.7125027022478	1.3932707213581392	0.0615358485124986	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.09375	182.70494645901005	184.7208842229651	1.3942316592385118	0.06146029465647018	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.109375	182.71143111203162	184.72930449270908	1.395191355566154	0.061377157241516045	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.125	182.71795422591146	184.73776234195284	1.3961496954023092	0.061286881247610836	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.140625	182.724514890632	184.74625663594753	1.3971065706051418	0.06118989178978751	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.15625	182.73111221762716	184.7547862736869	1.39806187952074	0.06108659476966238	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.171875	182.73774533930313	184.763350186902	1.3990155266916937	0.06097737760592992	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.1875	182.74441340856944	184.77194733907305	1.3999674225709253	0.060862609847845306	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.203125	182.75111559837353	184.78057672447028	1.4009174832494389	0.06074264384091066	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.21875	182.7578511012442	184.7892373672141	1.4018656301909538	0.060617815337764114	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.234375	182.76461912883968	184.79792832036188	1.402811789978744	0.06048844413977861	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.25	182.77141891150478	184.8066486650167	1.4037558940703219	0.06035483473311132	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.265625	182.77824969783262	184.8153975094624	1.4046978785641537	0.06021727686220402	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.28125	182.7851107542365	184.824173988318	1.4056376839722657	0.060076046094387436	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.296875	182.7920013645276	184.83297726171912	1.4065752550046033	0.059931404461771365	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.3125	182.7989208294998	184.8418065145212	1.407510540361696	0.05978360094027835	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.328125	182.80586846652497	184.85066095552412	1.408443492533987	0.059632872046485375	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.34375	182.8128436091517	184.85953981672233	1.4093740676131488	0.05947944233621172	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.359375	182.81984560671606	184.86844235257234	1.4103022251069937	0.059323524938797334	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.375	182.8268738239566	184.877367839289	1.4112279277674862	0.05916532203224989	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.390625	182.83392764063979	184.88631557415363	1.4121511414205015	0.059005025284868395	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.40625	182.8410064511928	184.89528487485222	1.4130718348076383	0.05884281640881994	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.421875	182.8481096643412	184.90427507882754	1.413989979433277	0.05867886753839713	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.4375	182.8552367027588	184.91328554265502	1.4149055494182132	0.05851334170375111	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.453125	182.86238700272077	184.922315641437	1.4158185213615193	0.05834639316833545	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.46875	182.86956001376961	184.93136476821297	1.4167288742047237	0.05817816790310815	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.484375	182.87675519838226	184.9404323333952	1.4176365891084914	0.05800880398695085	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.5	182.8839720316496	184.94951776421516	1.418541649329316	0.05783843189758642	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.515625	182.89121000096142	184.9586205041928	1.419444040105291	0.05766717491585638	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.53125	182.8984686056988	184.96774001261903	1.4203437485454364	0.05749514946390377	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.546875	182.9057473569339	184.97687576405903	1.421240763526038	0.0573224654494453	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.5625	182.91304577713638	184.9860272478686	1.4221350755907316	0.05714915823546107	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.59375	182.92769976960028	185.00437544118108	1.4239155609165317	0.05680133015518862	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.625	182.94242698009285	185.02278078584112	1.425685158725431	0.0564525339645634	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.65625	182.9572239703576	185.04123968343976	1.427443844289317	0.05610324482421092	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.6875	182.97208745867556	185.05974873101025	1.429191611526944	0.05575402446034872	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.71875	182.98701431206027	185.07830470899964	1.4309284708180887	0.055405368071610894	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.75	183.00200153884046	185.09690457002367	1.4326544470314198	0.05505771090695788	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.78125	183.0170462816134	185.11554542835995	1.4343695777497736	0.054711434276526916	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.8125	183.03214581055235	185.1342245501283	1.4360739116737027	0.054366870977826665	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.84375	183.04729751705474	185.15293934411312	1.4377675071858877	0.05402431025004262	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.875	183.06249890771275	185.17168735318867	1.4394504310643303	0.05368400224761416	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.90625	183.07774759859612	185.1904662463032	1.4411227573263636	0.05334616209546894	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.9375	183.0930413098266	185.20927381098775	1.4427845661952972	0.05301097357886064	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
1.96875	183.1083778604356	185.22810794635362	1.4444359431750424	0.05267859243813788	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
2.	183.12375516348698	185.2469666565418	1.4460769782226808	0.052349149388856375	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
2.03125	183.13917122145537	185.26584804460293	1.447707765011846	0.05202275279938107	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
2.0625	183.15462412184417	185.28475030676333	1.449328400272642	0.05169949116184824	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
2.09375	183.17011203303184	185.3036717270711	1.4509389832094615	0.05137943527055455	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
2.125	183.18563320033806	185.32261067237397	1.4525396149770518	0.05106264020680129	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
2.15625	183.20118594228973	185.3415655876265	1.4541303982223865	0.05074914713903311	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
2.1875	183.21676864708914	185.36053499148986	1.4557114366732413	0.050438984872204884	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
2.21875	183.2323797692624	185.37951747221086	1.4572828347768993	0.05013217134908743	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
2.25	183.24801782648194	185.39851168376157	1.4588446973825593	0.04982871491603191	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
2.28125	183.2636813965583	185.41751634221785	1.4603971294591513	0.04952861548186149	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
2.3125	183.2793691145845	185.43653022236492	1.4619402358501756	0.049231865559956844	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
2.34375	183.29507967023338	185.45555215451145	1.4634741210566486	0.04893845120773932	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
2.375	183.31081180518996	185.47458102150102	1.4649988890506593	0.04864835287769509	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
2.40625	183.32656431071993	185.4936157559048	1.4665146431115046	0.048361546117913434	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
2.4375	183.34233602536443	185.5126553373837	1.468021485683029	0.04807800228326897	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
2.46875	183.3581258327497	185.5316987902132	1.469519518254209	0.047797689137869526	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
2.5	183.37393265951195	185.55074518095282	1.4710088412541458	0.04752057136596832	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
2.53125	183.38975547332765	185.56979361625727	1.472489553964582	0.04724661105205996	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
2.5625	183.40559328104558	185.58884324081538	1.4739617544448995	0.04697576810352899	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
2.59375	183.4214451269109	185.60789323541022	1.4754255394710525	0.04670800065522229	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
2.625	183.43731009088086	185.62694281509496	1.476881004485851	0.04644326537505705	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
2.65625	183.45318728702608	185.64599122747063	1.4783282435569935	0.04618151776834267	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
2.6875	183.4690758620106	185.66503775106688	1.4797673493463723	0.04592271246268709	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
2.71875	183.48497499364814	185.6840816938131	1.4811984130859115	0.0456668033954557	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
2.75	183.5008838895336	185.70312239159628	1.4826215245585883	0.045413744077265505	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
2.78125	183.51680178573528	185.7221592069039	1.4840367720907406	0.045163487749807274	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
2.8125	183.5327279455597	185.7411915275372	1.4854442425429513	0.04491598752932546	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
2.84375	183.54866165837086	185.76021876540136	1.4868440213113234	0.044671196565602145	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
2.875	183.5646022384724	185.77924035535838	1.4882361923283014	0.04442906816207781	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
2.90625	183.5805490240388	185.7982557541468	1.4896208380714533	0.044189555883217935	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
2.9375	183.596501376105	185.8172644393575	1.4909980395710025	0.043952613648432504	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
2.96875	183.61245867759538	185.83626590846524	1.4923678764244803	0.04371819580882885	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
3.	183.62842033241148	185.85525967791435	1.4937304268090543	0.043486257201312384	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
3.03125	183.6443857645531	185.87424528225097	1.4950857674995623	0.04325675325521772	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
3.0625	183.66035441728388	185.8932222733025	1.4964339738875054	0.0430296399895056	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
3.09375	183.67632575234123	185.9121902193997	1.4977751199989064	0.04280487406777311	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
3.125	183.69229924917627	185.93114870463927	1.4991092785167413	0.04258278652957278	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
3.1875	183.72425073026488	185.96903570360982	1.501756916919697	0.04214532823859152	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
3.25	183.75620502387486	186.0068802326504	1.5043774445465652	0.041715839246213804	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
3.3125	183.78815853395704	186.04467946530437	1.5069713968254737	0.04129476316737701	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
3.375	183.82010788639536	186.0824307685172	1.5095392899424873	0.04088179841294881	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
3.4375	183.8520499119796	186.12013168665112	1.5120816216270923	0.04047665594629812	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
3.5	183.88398163086748	186.15777992702556	1.5145988719357746	0.040079059210606616	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
3.5625	183.91590023839848	186.19537334683312	1.517091504028418	0.0396887439143061	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
3.625	183.94780309212695	186.23290994126836	1.5195599649250628	0.03930545775636851	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
3.6875	183.9796876999527	186.27038783275748	1.5220046862479641	0.038928960057289075	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
3.75	184.01155170925807	186.3078052611579	1.524426084932224	0.038559021357546186	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
3.8125	184.04339289693934	186.34516057484288	1.5268245639176574	0.03819542301160617	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
3.875	184.0752091602673	186.3824522225735	1.5292005128086748	0.03783795672070411	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
3.9375	184.10699850848593	186.4196787460785	1.5315543085077454	0.037486424090799275	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
4.	184.13875905509119	186.4568387732759	1.5338863158200247	0.037140636186173026	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
4.0625	184.1704890107236	186.4939310120736	1.536196888031017	0.036800413076944594	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
4.125	184.20218667662215	186.53095424468768	1.5384863674546427	0.0364655833856844	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
4.1875	184.23385043858912	186.56790732243311	1.5407550859542276	0.03613598387640593	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
4.25	184.26547876141979	186.6047891609453	1.5430033654391935	0.03581145903309135	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
4.3125	184.29707018375836	186.64159873578288	1.545231518333364	0.03549186065633947	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
4.375	184.3286233133427	186.67833507838787	1.547439848021236	0.03517704749319961	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
4.4375	184.36013682260347	186.71499727236247	1.549628649270014	0.034866884846797674	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
4.5	184.3916094445919	186.75158445003416	1.5517982086270856	0.034561244248591194	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
4.5625	184.42303996920134	186.78809578929307	1.5539488048010879	0.03426000312003197	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
4.625	184.45442723966764	186.8245305106625	1.5560807090170896	0.03396304444688525	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
4.6875	184.4857701493157	186.86088787459553	1.5581941853569485	0.03367025649215272	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
4.75	184.51706763854273	186.8971671789722	1.5602894910786087	0.033381532511162604	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
4.8125	184.54831869200572	186.93336775677952	1.5623668769208439	0.033096770475253834	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
4.875	184.57952233601398	186.96948897396115	1.5644265873880154	0.03281587281838405	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
4.9375	184.61067763609276	187.0055302274221	1.5664688610231419	0.032538746212690484	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
5.	184.6417836947185	187.04149094317665	1.5684939306646017	0.03226530133343175	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
5.0625	184.67283964920463	187.0773705746261	1.5705020236898208	0.03199545263350956	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
5.125	184.70384466972996	187.11316860095218	1.5724933622437904	0.03172911816197299	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
5.1875	184.7347979574955	187.14888452563028	1.5744681634600675	0.03146621937227678	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
5.25	184.7656987430052	187.1845178750353	1.576426639665325	0.031206680933587805	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
5.3125	184.79654628445473	187.22006819714653	1.578368998576766	0.030950430573415844	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
5.375	184.82733986622668	187.25553506033634	1.580295443487002	0.030697398911318174	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
5.4375	184.85807879748086	187.29091805224127	1.5822061734406807	0.03044751931596501	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
5.5	184.88876241083318	187.32621677870506	1.5841013834014976	0.03020072776561733	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
5.5625	184.91939006111573	187.36143086279046	1.5859812644113829	0.029956962708775237	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
5.625	184.9499611242177	187.39655994385453	1.5878460037400945	0.029716164942863443	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
5.6875	184.98047499599286	187.43160367668276	1.5896957850292408	0.029478277506951756	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
5.75	185.01093109123462	187.46656173067706	1.5915307884284635	0.02924324555458213	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
5.8125	185.0413288427162	187.5014337890943	1.5933511907235636	0.02901101625919722	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
5.875	185.0716677002825	187.53621954833224	1.5951571654608632	0.0287815387158048	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
5.9375	185.10194713000104	187.5709187172583	1.5969488830630392	0.028554763846203812	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
6.	185.13216661335758	187.60553101657914	1.5987265109416386	0.028330644310779363	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
6.0625	185.16232564650315	187.64005617824688	1.6004902136018866	0.02810913442682761	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
6.125	185.19242373954154	187.67449394490376	1.602240152744992	0.027890190092279	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
6.1875	185.22246041585777	187.7088440693539	1.6039764873634215	0.027673768711187208	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
6.25	185.25243521148573	187.74310631407232	1.6056993738338905	0.027460232865641032	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
6.375	185.31219736449896	187.81136625978291	1.6091054152766298	0.027040420629344197	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
6.5	185.37170671792362	187.87927205815006	1.6124594789912265	0.026629259893624635	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
6.625	185.43095995850123	187.94682211278086	1.615762730250036	0.026227283895011944	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
6.75	185.48995392550196	188.0140149432481	1.6190162999649795	0.02583422612895614	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
6.875	185.54868559739103	188.08084917478777	1.622221286782275	0.025449836149694427	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
7.	185.60715207986038	188.14732352907302	1.6253787590024031	0.025073878234382896	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
7.125	185.6653505950666	188.2134368159303	1.6284897563408707	0.02470613020422263	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
7.25	185.72327847192582	188.279187925896	1.6315552915534588	0.024346382351512652	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
7.375	185.78093313736736	188.34457582351075	1.6345763519287488	0.023994436469308766	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
7.5	185.83831210841564	188.4095995412691	1.637553900670786	0.02365010498905029	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
7.625	185.89541298502817	188.4742581741536	1.6404888781760114	0.02331321017729593	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
7.75	185.95223344359894	188.53855087468168	1.64338220321511	0.02298358342703999	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
7.875	186.00877123105698	188.60247684842122	1.6462347740327714	0.02266106460178019	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
8.	186.06502415950308	188.66603534991114	1.649047469365555	0.022345501442226023	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
8.125	186.12099010132158	188.72922567895816	1.651821149393328	0.022036749033473413	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
8.25	186.17666698472354	188.79204717725943	1.6545566566239234	0.02173466930186052	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
8.375	186.2320527896821	188.8544992253271	1.657254816718793	0.021439130566171194	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
8.5	186.28714554421632	188.9165812396815	1.6599164392654662	0.021150007121327086	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
8.625	186.34194332098804	188.9782926702796	1.6625423184991248	0.020867178859130142	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
8.75	186.39644423415228	189.03963299813327	1.6651332339802487	0.020590530947517394	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
8.875	186.4506464364144	189.10060173308796	1.6676899512360042	0.020319953550526293	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
9.	186.50454811640003	189.16119841187086	1.6702132223678803	0.020055341468415477	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
9.125	186.55814749658552	189.22142259659395	1.672703786603108	0.019796593608922386	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
9.25	186.61144283137187	189.28127387323863	1.6751623707701109	0.01954361283991002	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
9.375	186.66443240378857	189.34075184891142	1.6775896898130855	0.01929630673644578	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
9.5	186.71711452234277	189.39985614967867	1.6799864474542223	0.01905458700245255	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
9.625	186.76948752368386	189.45858642347264	1.6823533365636987	0.018818366286967425	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
9.75	186.82154977250863	189.51694233891052	1.6846910390259642	0.01858756085279989	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
9.875	186.8732996461851	189.57492357200573	1.6870002267768986	0.018362095832475056	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
10.	186.92473554421574	189.6325298181597	1.689281562984083	0.018141892283781047	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
10.125	186.9758559070895	189.68976080442917	1.691535699847844	0.017926871277762046	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
10.25	187.02665915980765	189.74661623837133	1.6937632808035235	0.017716973804869696	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
10.375	187.07714375980936	189.80309586295112	1.6959649432990613	0.017512120802961384	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
10.5	187.12730821889295	189.85919945668408	1.6981413110042638	0.01731224598330172	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
10.625	187.17715096384572	189.91492672362423	1.7002930047948868	0.01711730074666029	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
10.75	187.226670576583	189.97027751512312	1.7024206361909289	0.016927195533838812	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
10.875	187.27586551933874	190.02525154434787	1.7045248036783465	0.01674190478700588	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
11.	187.3247343399131	190.07984864509328	1.7066061123876803	0.016561337477149607	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
11.125	187.373275633574	190.13406863408807	1.7086651380476339	0.016385466312055286	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
11.25	187.4214878316569	190.18791124230214	1.7107024789656942	0.016214214534403304	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
11.375	187.46936971181609	190.24137644721222	1.7127186916812347	0.01604754944886988	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
11.5	187.5169195570361	190.29446383972797	1.7147143663279116	0.01588539912474385	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
11.625	187.5641363392693	190.34717357149069	1.7166900414624207	0.015727744073068983	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
11.75	187.61101818862932	190.3995050964818	1.7186463023461789	0.015574491282948522	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
11.875	187.6575642517496	190.45145870449355	1.7205836642831578	0.015425662895134806	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
12.	187.7037725649375	190.5030337993352	1.7225027180699626	0.015281118558342577	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
12.125	187.74964230154424	190.55423062616566	1.7244039439227434	0.015140934219359359	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
12.25	187.79517168875316	190.6050488599287	1.7262879516248024	0.0150049414960165	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
12.375	187.8403594482406	190.65548820124857	1.7281551792967476	0.014873192756295062	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
12.5	187.88520466853717	190.70554924932495	1.7300062498138762	0.014746408820444756	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
12.75	187.97386053440923	190.80453382095953	1.7336617743606952	0.014504757738463603	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
13.	188.06112817644308	190.902001315134	1.737258628683108	0.014278219867604136	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
13.25	188.14699709368455	190.9979511752896	1.7408008842944973	0.01406774739392258	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
13.5	188.23145806276497	191.0923839860029	1.7442925023800693	0.013872678471483546	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
13.75	188.31450037030567	191.18529837910947	1.747737223530239	0.013692753954703374	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
14.	188.39611041608262	191.27669051988937	1.751138879357421	0.013528700801231697	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
14.25	188.4762807447894	191.36656366433942	1.754501573930855	0.013379551198057449	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
14.5	188.5550044063721	191.45491954608553	1.7578286549564497	0.013243963566566652	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
14.75	188.6322615339936	191.54174736487835	1.7611235557141383	0.013124364441506664	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
15.	188.708051451014	191.62705893751507	1.764390837177203	0.013018315008201053	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
15.25	188.78236229193575	191.71084819449456	1.7676327132182388	0.01292569433489188	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
15.5	188.85517389980683	191.7931075782404	1.770853684344649	0.012848693137657019	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
15.75	188.92649793912187	191.87385801223218	1.7740570597870673	0.012783005847464946	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
16.	188.99629353384077	191.95306516124322	1.7772451872683814	0.012733256809372318	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
16.25	189.06458816913366	192.03077284965812	1.7804236881917535	0.012694503901754306	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
16.5	189.13132907731784	192.1069277660434	1.7835924392192586	0.012670925755149387	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
16.75	189.19655473561875	192.18159122348123	1.7867591510693281	0.012658683441155727	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
17.	189.26019967463972	192.25469167232083	1.7899217809398364	0.012660184763212623	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
17.25	189.32231794382497	192.32630992011894	1.7930892434509345	0.012674919621431968	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
17.5	189.38282736255488	192.39635709464486	1.7962592407505524	0.012699226078163761	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
17.75	189.4417935417174	192.46492038985997	1.7994388564900163	0.012742663692023815	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
18.	189.49913841316857	192.53192963873474	1.8026305725965643	0.012788022643726471	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
18.25	189.5548938212305	192.59741250641338	1.8058328678118796	0.012858320493049025	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
18.5	189.60905369086805	192.66140603060808	1.8090597328430889	0.012931434988125545	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
18.75	189.6615452113495	192.72379969712136	1.8122985853059423	0.013016098758661165	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
19.	189.71246588064204	192.78474786133313	1.8155677822224194	0.013129897393135082	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
19.25	189.76169507501487	192.84411923839073	1.8188635340025099	0.013226922905401395	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
19.5	189.8092697781039	192.901937513144	1.8221812436751201	0.01336203023683602	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
19.75	189.85523317816157	192.95832001091946	1.825544549120928	0.013510559877218942	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
20.	189.89944359294404	193.01307388855716	1.8289365236137296	0.013636797836865444	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
20.25	189.94199474320826	193.06631195622035	1.8323629480393606	0.013821797992971785	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
20.5	189.98289170828542	193.118114514274	1.8358474226102155	0.014009586401489749	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
20.75	190.02198869903722	193.16826793794377	1.8393677412401055	0.014165869100511319	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
21.	190.05938461969384	193.21689283349247	1.8429303571604712	0.01439343509352442	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
21.25	190.09510652545046	193.26411032038772	1.8465644587868677	0.014637766699108656	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
21.5	190.12899130043925	193.30969372284844	1.8502492405100255	0.014827174340722227	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
21.75	190.16108809114166	193.3536728738066	1.8539780459572288	0.01507622653281171	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
22.	190.19149550727332	193.39626502107592	1.8577873537764313	0.015391957878114315	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
22.25	190.22007339988465	193.43732303615752	1.861674024896286	0.015646214997988572	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
22.5	190.24674914826835	193.47668824228595	1.8656104612754256	0.015891435475006155	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
22.75	190.2716537423296	193.5145685652381	1.869619742633789	0.016244686273694242	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
23.	190.29478439007184	193.5510649902805	1.8737328044122727	0.016616222119294033	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
23.25	190.315977525123	193.58594707575833	1.877927853693436	0.0169046251875975	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
23.5	190.33522716153513	193.61914750860805	1.8821851170060715	0.017217916785845055	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
23.75	190.35266039909854	193.65090250555357	1.8865368120863586	0.01765145656413747	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
24.	190.3682489359314	193.68128054677499	1.8910108452881402	0.018094887304890506	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
24.25	190.38183831383995	193.71005647877828	1.8955842557388038	0.018446504504499472	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
24.5	190.39340951194876	193.7371394004172	1.90023409754039	0.018803958334338677	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
24.75	190.4030806171997	193.76273818469656	1.9049862349059732	0.01928454120853207	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
25.	190.41087104071528	193.7869980173361	1.909876368144656	0.019799709727602366	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
25.5	190.4203250831673	193.83085683885153	1.9200153997813283	0.020709523245470818	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
26.	190.42170197352712	193.86847593803796	1.9305858913901268	0.021734046711028965	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
26.5	190.41510217493652	193.90056996902382	1.9417494464923573	0.022803796709339075	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
27.	190.40006803570887	193.92634456803816	1.953389688099466	0.023860422405200588	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
27.5	190.37701257384555	193.9466452131374	1.9656098688975578	0.025062800447363864	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
28.	190.3456076527613	193.96137936546012	1.9784524885468298	0.026190213156332298	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
28.5	190.30581573946645	193.97017283082135	1.9918000820538901	0.027339266643346294	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
29.	190.25803302053103	193.97402095722043	2.005791755190176	0.02860966303431689	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
29.5	190.2019457181274	193.97265289721332	2.020409745088207	0.029743679764953956	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
30.	190.13767492324072	193.96585017617184	2.03553543495513	0.030864694137825666	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
30.5	190.06567052433832	193.95457409191616	2.0512744392260327	0.03210221293305837	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
31.	189.98580782363942	193.9388698190787	2.0676376478881884	0.03320079498536588	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
31.5	189.89817425953947	193.91835979092318	2.0844752342113986	0.03415446740171291	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
32.	189.8033276222522	193.8937364982102	2.1017921152899013	0.035197048172161516	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
32.5	189.7014227557698	193.865626593018	2.11967228238356	0.036253464354186526	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
33.	189.59235709264055	193.8337782812914	2.138045579644088	0.037100222338858124	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
33.5	189.4766096265571	193.7982079848086	2.156772504722418	0.03778961231753586	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
34.	189.35487446207262	193.75964431570463	2.1758351919616237	0.03856024889912657	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
34.5	189.2271153797973	193.71861022074873	2.195332753621545	0.03936550417382234	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
35.	189.09337362291285	193.67499760067835	2.215200696135446	0.0398683262914008	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
35.5	188.95453145140442	193.62871216686455	2.2352010799129456	0.04024294245748283	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
36.	188.81066922768233	193.5804314640514	2.255443638592929	0.04074993535059024	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
36.5	188.66214229035413	193.53072969661872	2.275951015263536	0.04107436662012409	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
37.	188.50977152638424	193.4795279255409	2.296518005213053	0.04141643107367754	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
37.5	188.35274188061473	193.42720264407544	2.3173674463372134	0.041567691620752356	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
38.	188.19266852797145	193.37335989691826	2.3380856968338053	0.04156213822195998	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
38.5	188.02919220416072	193.31900260406107	2.3589295845591733	0.04168164736521307	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
39.	187.86303151730183	193.26422618380485	2.3797673441990184	0.041651601293743123	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
39.5	187.69445611418715	193.20924849261547	2.4005811858529165	0.04168367273804785	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
40.	187.52319889102372	193.15429343689667	2.421451016937066	0.0415015008468842	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
40.5	187.35044073880186	193.09892093484072	2.4420826866998007	0.04128750628794231	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
41.	187.1756421605378	193.0440968447838	2.4627385232250085	0.04103759518743999	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
41.5	187.00009519891344	192.98938655914176	2.4831202818872407	0.04073010679414946	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
42.	186.82326846862247	192.93568041660507	2.503468630019158	0.04056994953899418	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
42.5	186.64558683473254	192.88285973017375	2.523690231426235	0.04012273130360011	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
43.	186.467646041688	192.83029110125486	2.543591361322758	0.0399468320632308	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
43.5	186.28837985992794	192.7798555435373	2.5636370634894656	0.039342261115355104	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
44.	186.1103738887583	192.7283291007924	2.582933622438113	0.039011678627548285	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
44.5	185.93087457368722	192.6805982118851	2.602648742117014	0.03860803057801787	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
45.	185.75313012005915	192.63158793804362	2.621541653016131	0.037927472045038435	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
45.5	185.57502910234868	192.58566937280182	2.6405762141620523	0.03793995485603752	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
46.	185.3969922174537	192.54143218522543	2.6594816078721686	0.03704346120788493	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
46.5	185.22092761739236	192.49613628013373	2.6776196753699373	0.03681396939529913	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
47.	185.0437090100071	192.45606544894133	2.6962955772674677	0.03654011379383704	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
47.5	184.86836754598036	192.41432971844284	2.7141597891637743	0.03543070713209184	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
48.	184.6944657565718	192.3741551581553	2.7317262843995596	0.03557078242193512	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
48.5	184.5198115309578	192.33902047215565	2.7497305715857094	0.0349590646705753	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
49.	184.34786317049574	192.30077531049344	2.766685349070135	0.0339220121981727	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
49.5	184.17702207476262	192.26602441400567	2.783652583783882	0.034305950231377835	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
50.	184.0054274684107	192.23590567865634	2.8009912993015127	0.03394967638296957	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
51.	183.66902377816263	192.17133713265736	2.833485466379899	0.032485989592500486	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
52.	183.3341666567412	192.11714964401278	2.8659632784865137	0.031916981515357934	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
53.	183.0057745590861	192.06852132226635	2.897319429410615	0.03069545350348335	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
54.	182.68099298717777	192.02006606332648	2.9273541854934804	0.030192309207186296	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
55.	182.35907115146114	191.98592883146225	2.9577040478249876	0.029291580009769058	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
56.	182.04251566164618	191.9450445219218	2.9859373455130185	0.028672298664211615	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
57.	181.72578282698547	191.92082422455056	3.015048645153411	0.02794581744629898	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
58.	181.41550956001961	191.8872663112499	3.0418289804056164	0.02731487084615325	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
59.	181.10382336325353	191.87131117810753	3.0696783868457174	0.02671091092207223	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
60.	180.7972177637318	191.84360714442334	3.095250802249761	0.026056222944729424	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
61.	180.49040382745326	191.83388975608224	3.121790832735176	0.0257295215290978	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
62.	180.183559116234	191.81326486022542	3.1467098453079565	0.02487179599003264	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
63.	179.8820092356526	191.804030830677	3.1715344247152415	0.02485444045368812	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
64.	179.57246367275343	191.7948784844831	3.1964187262153327	0.023959949836791727	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
65.	179.27279761757055	191.78003095361734	3.219454324388825	0.023668950955135548	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
66.	178.96626947405449	191.78118089387206	3.243756628125604	0.023498351529708694	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
67.	178.65927069257881	191.76833400491014	3.2664510274482423	0.022464015734646736	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
68.	178.36007966607573	191.7638693477049	3.2886846595948973	0.022691497968986063	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
69.	178.04835720159542	191.76605546034472	3.3118340233862145	0.02219013831802763	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
70.	177.74181891922143	191.75387006781955	3.3330649362309526	0.0212908814218411	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
71.	177.4395214876315	191.75395844852554	3.3544157862298967	0.02169505378210168	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
72.	177.12379341320283	191.75721208578312	3.376455043795156	0.021189277977970544	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
73.	176.81313346593268	191.7472330612957	3.3967943421858378	0.020267645463198924	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
74.	176.50858852391178	191.74736333664595	3.416990334721554	0.020551314019508604	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
75.	176.1923209753898	191.7530409674792	3.437896970224855	0.020416222482170898	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
76.	175.8731324919557	191.74702214354988	3.4578227796858956	0.01940346935429238	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
77.	175.56483972737865	191.74129373090852	3.4767039089334397	0.019247546196039744	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
78.	175.25127603655878	191.7481464584817	3.496317872077975	0.019673358555289733	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
79.	174.9246243029975	191.75025642933588	3.516050626044019	0.018987140902252175	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
80.	174.60587266068038	191.74124651611956	3.5342921538824794	0.0182541451770335	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
81.	174.2914171951327	191.74267516193416	3.552558916398086	0.018296193805493077	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
82.	173.97224067865	191.74625215385447	3.5708845414934656	0.018505729839385587	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
83.	173.63921964344885	191.74847576551386	3.5895703760768574	0.018138678054878454	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
84.	173.31222258404048	191.74286663830705	3.6071618976032225	0.01716395115250191	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
85.	172.99766890270772	191.73937096575622	3.623898278381861	0.01722218226677974	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
86.	172.67075179043897	191.74728747380325	3.641606262136782	0.01755883011057824	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
87.	172.33656272734365	191.74812259435333	3.6590159386030177	0.017129032835574654	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
88.	172.00240286077255	191.7437869447032	3.6758643278079313	0.016709374093554885	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
89.	171.67167393928236	191.74290513952323	3.6924346867901274	0.016098712278355798	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
90.	171.35166645715955	191.7390156688633	3.708061752364643	0.016116267773328863	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
91.	171.01893508025293	191.7476522507204	3.724667222336785	0.016654394581430365	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
92.	170.67165991801136	191.74952330046574	3.7413705415275036	0.01615323958474235	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
93.	170.33333638472126	191.74266023215907	3.75697370150627	0.01539873558649374	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
94.	170.0029751431709	191.74008283831336	3.772168012700491	0.015375025068568915	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
95.	169.66790155235802	191.74578969417405	3.7877237516434077	0.015292741723060832	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
96.	169.33203070921343	191.74425003151046	3.8027534961466127	0.015119470652069866	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
97.	168.99099628027483	191.74669284239775	3.8179626929475474	0.015355403205709939	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
98.	168.63638685405118	191.74758161905388	3.8334643025580326	0.015183932407645928	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
99.	168.2876132884979	191.7449515266242	3.8483305577628393	0.01420133958331915	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
100.	167.95850764725776	191.73553319077087	3.861866981724671	0.013878981526793973	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
102.	167.26986130087434	191.74965412344827	3.890995175038108	0.014316647122838644	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
104.	166.56630209341083	191.74469971538235	3.9191335702160255	0.013972933389895359	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
106.	165.8608316267242	191.7478009724821	3.9468869085976896	0.013352767989252112	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
108.	165.1790160246945	191.73878062458664	3.972544642173034	0.013247987464875988	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
110.	164.45423134475357	191.7499995095636	3.9998788584571936	0.013236061136511656	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
112.	163.73700651078082	191.7408482618613	4.025488886719081	0.012645838658972175	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
114.	163.03268415450373	191.74468067138895	4.050462213093082	0.012423591979870974	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
116.	162.3112395270332	191.74187262709492	4.0751832546385645	0.012216136052564552	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
118.	161.59626360862555	191.74610241419802	4.0993267573033405	0.01225972140409648	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
120.	160.83805202688825	191.7479037690046	4.12422214025495	0.011808363317971304	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
122.	160.1269717768346	191.73505954940737	4.146560210575226	0.01133775060618647	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
124.	159.4069909939929	191.7509078629455	4.169573142679696	0.01148148318758202	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
126.	158.6506224725648	191.74419111811798	4.192486143325554	0.01126507190452597	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
128.	157.91175034906374	191.74642824321273	4.2146334302978	0.010920773288426	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
130.	157.170377382363	191.74161507916727	4.236169236479258	0.01084382656421945	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
132.	156.41109250811002	191.74565371557193	4.258008736554678	0.010569517295613062	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
134.	155.67586363994258	191.74004350037308	4.27844730566171	0.010166164107792364	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
136.	154.95208333729255	191.75312726693662	4.298673392985847	0.010451587290433606	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
138.	154.1419867057504	191.745838040405	4.3202536548234445	0.010290345223321617	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
140.	153.3943123780637	191.74174552612226	4.339834773879134	0.009683447223689967	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
142.	152.65292899407748	191.74189638100086	4.358987443718204	0.009675655430510632	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
144.	151.88482770464609	191.74550135456587	4.378537395601176	0.00967788376803358	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
146.	151.11492478745635	191.74675676357202	4.397698978790339	0.009473869316057648	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
148.	150.3466714091268	191.7468706046376	4.416432872865407	0.009235524232060088	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
150.	149.5862534074917	191.7471805551063	4.434641075718579	0.009013109449637513	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
152.	148.82439047350067	191.7443995871994	4.452485310663957	0.009292555383108914	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
154.	147.98940282621146	191.74695052227196	4.471811297251015	0.009166449523531517	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
156.	147.22528076657937	191.7481925495224	4.489151108758083	0.008208654809464422	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
158.	146.51844714026305	191.73660532552975	4.504645916488872	0.008430519708348738	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
160.	145.7069036160681	191.75682276754557	4.522873187591478	0.008835131171559096	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
162.	144.90092973974004	191.74569463520672	4.539986441175109	0.00835386981728714	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
164.	144.1234291742677	191.7381267559203	4.556288666860627	0.008166032401028422	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
166.	143.3421468270726	191.74231992982203	4.572650570779222	0.008180708149349014	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
168.	142.5556077000925	191.75416593488868	4.589011499458023	0.007953791018950662	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
170.	141.76977266289515	191.7345625096141	4.604465734855025	0.007871158415574397	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
172.	140.98021654184504	191.75241612871815	4.62049613312032	0.007840711381607246	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
174.	140.1845442180114	191.74120435964457	4.635828580381454	0.007787050815544427	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
176.	139.36556087664798	191.74411084771648	4.651644336382498	0.007585295897253985	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
178.	138.59776119874297	191.7426844800039	4.66616976397047	0.006920852400048805	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
180.	137.89504080222048	191.74386482908696	4.679327745982693	0.007267546626500199	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
182.	137.04820732788755	191.76073837174215	4.695239950476471	0.007926129246128566	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
184.	136.150889179945	191.7343162424006	4.7110322629672075	0.007412329247837857	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
186.	135.38737361696437	191.7463816827836	4.724889267467822	0.0067025334381012325	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
188.	134.6478553241592	191.74163744404927	4.737842396719612	0.00673098281092499	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
190.	133.84953842091033	191.746564381149	4.751813198711522	0.006956805274898947	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
192.	133.04095618674722	191.7458114894965	4.765669617819208	0.006848650619668106	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
194.	132.23649938269364	191.74151592483875	4.779207801190195	0.006722853299662379	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
196.	131.44070903388297	191.74563856287045	4.792561031017858	0.006698861370818765	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
198.	130.6404483168774	191.76148255274913	4.80600324667347	0.00643825431044287	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495
200.	129.84582290257137	191.72395675335056	4.818314048259629	0.005872547275716622	377.65842007749865	0.3390155697026462	1113.9854739083119	1	0	369.1253620523629	0.3314770645736572	1113.5773828790495

==> anc/otoc_to_plot_1D_M400_L1.0000_n400_beta10.0000.dat <==
1.5625	25.106919881144137	25.891460599866356	0.4504903764475465	0.005520076081666048	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
1.59375	25.107738782231934	25.892415742633908	0.45066401925301525	0.0055930634683321045	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
1.625	25.108572471367715	25.89338748715675	0.4508399429143173	0.005665203689946274	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
1.65625	25.109420873796584	25.89437571806727	0.4510180944836369	0.0057356513530901765	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
1.6875	25.110283914074643	25.895380319378372	0.4511984211238854	0.005804410496764056	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
1.71875	25.111161516098786	25.89640117453677	0.45138087013968464	0.005871486160880401	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
1.75	25.11205360313536	25.89743816647565	0.45156538900894044	0.00593688434971984	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
1.78125	25.112960097849076	25.89849117766537	0.45175192541154213	0.006000611984397608	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
1.8125	25.11388092233102	25.899560090163277	0.4519404272579653	0.006062676875834505	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
1.84375	25.114815998126495	25.900644785662085	0.4521308427162818	0.006123087677411654	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
1.875	25.11576524626238	25.901745145536808	0.4523231202378035	0.006181853844682728	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
1.90625	25.116728587274253	25.902861050890568	0.45251720858157446	0.006238985607485148	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
1.9375	25.117705941232526	25.903992382599018	0.45271305683827134	0.0062944939292082225	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
1.96875	25.11869722776878	25.905139021353456	0.45291061445215	0.006348390462923348	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
2.	25.11970236610123	25.90630084770251	0.45310983124220405	0.006400687524476645	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
2.03125	25.120721275059918	25.907477742092905	0.45331065742242976	0.006451398056154467	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
2.0625	25.121753873111295	25.908669584908548	0.4535130436207137	0.00650053558323993	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
2.09375	25.122800078382514	25.90987625650835	0.45371694089638226	0.006548114193019927	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
2.125	25.12385980868509	25.911097637263463	0.45392230075777745	0.006594148496870567	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
2.15625	25.124932981538237	25.912333607592345	0.45412907517743667	0.006638653589059906	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
2.1875	25.126019514191615	25.913584047995148	0.4543372166070937	0.006681645028802308	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
2.21875	25.127119323647698	25.914848839087014	0.4545466779917368	0.006723138808783169	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
2.25	25.128232326683385	25.916127861629857	0.45475741278264264	0.006763151311032445	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
2.28125	25.12935843987198	25.917420996563166	0.45496937494867634	0.006801699289933794	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
2.3125	25.130497579603443	25.918728125033674	0.4551825189882635	0.006838799848422283	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
2.34375	25.13164966210515	25.920049128423834	0.45539679993920273	0.0068744703989471745	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
2.375	25.132814603461973	25.921383888379456	0.4556121733881977	0.0069087286454134755	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
2.40625	25.133992319635535	25.92273228683587	0.4558285954795411	0.006941592550833597	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
2.4375	25.13518272648363	25.924094206043364	0.4560460229226248	0.006973080320099356	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
2.46875	25.136385739778483	25.925469528591552	0.4562644129995473	0.007003210375096103	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
2.5	25.1376012752252	25.926858137432692	0.4564837235710683	0.007032001324910553	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
2.53125	25.138829248479276	25.928259915903876	0.4567039130823542	0.007059471947692408	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
2.5625	25.140069575164144	25.929674747748606	0.4569249405677991	0.0070856411772455274	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
2.59375	25.141322170887694	25.931102517137393	0.45714676565593204	0.007110528071822664	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
2.625	25.142586951258913	25.932543108686918	0.457369348572288	0.007134151794928378	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
2.65625	25.14386383190378	25.933996407479114	0.45759265014311507	0.007156531605025052	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
2.6875	25.14515272848099	25.935462299078946	0.45781663179760207	0.00717768682751263	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
2.71875	25.146453556696848	25.93694066955114	0.4580412555698346	0.007197636844904487	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
2.75	25.147766232320173	25.93843140547671	0.4582664841004086	0.007216401078619761	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
2.78125	25.14909067119669	25.939934393968308	0.45849228063724834	0.007233998967893562	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
2.8125	25.150426789262813	25.941449522684625	0.45871860903590195	0.007250449959367522	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
2.84375	25.151774502559316	25.942976679844545	0.4589454337597088	0.007265773495074512	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
2.875	25.15313372724445	25.9445157542403	0.4591727198793441	0.007279988993935227	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
2.90625	25.154504379606664	25.946066635249796	0.45940043307182976	0.007293115836019659	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
2.9375	25.155886376077238	25.947629212848536	0.45962853961909533	0.007305173358073347	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
2.96875	25.15727963324203	25.949203377620766	0.45985700640670935	0.00731618083880381	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
3.	25.15868406785334	25.950789020769907	0.46008580092152057	0.007326157480975759	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
3.03125	25.160099596841157	25.952386034128363	0.46031489124927033	0.007335122409497075	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
3.0625	25.16152613732423	25.95399431016707	0.46054424607211414	0.007343094658830651	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
3.09375	25.16296360662066	25.955613742004026	0.46077383466544725	0.0073500931599514985	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
3.125	25.16441192225803	25.95724422341229	0.4610036268946111	0.007355982250391099	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
3.1875	25.167340763774067	25.960537913356653	0.461463704649904	0.007364984185399326	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
3.25	25.17031200665694	25.963874543565506	0.461924249917786	0.007370702500482995	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
3.3125	25.17332499965015	25.967253288520876	0.46238504246246437	0.007372969338235169	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
3.375	25.176379095729718	25.970673333793705	0.4628458710850654	0.007371928008493178	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
3.4375	25.179473652359547	25.974133876187903	0.463306533463526	0.007367719176480492	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
3.5	25.18260803172851	25.977634123857914	0.4637668359821255	0.007360480707686801	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
3.5625	25.18578160097055	25.98117329640205	0.46422659355198687	0.007350347539387236	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
3.625	25.188993732367454	25.984750624932776	0.4646856294245489	0.007337451565802677	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
3.6875	25.192243803536964	25.988365352126323	0.4651437749977122	0.007321921551240784	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
3.75	25.19553119760458	25.992016732252953	0.465600869618454	0.0073038830524732035	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
3.8125	25.19885530336194	25.9957040311886	0.46605676037927135	0.007283458358074313	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
3.875	25.2022155154106	25.999426526410463	0.46651130191321327	0.007260766458627277	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
3.9375	25.205611234293038	26.00318350697762	0.46696435618659976	0.007235923008810818	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
4.	25.209041866611102	26.006974273496773	0.4674157922893146	0.0072090403090192545	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
4.0625	25.212506825132603	26.01079813807581	0.46786548622522717	0.007180227311757381	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
4.125	25.216005528885894	26.014654424265466	0.4683133207032843	0.007149589617246654	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
4.1875	25.219537403244882	26.018542466989985	0.468759184927383	0.00711722949306548	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
4.25	25.223101880002275	26.02246161246848	0.4692029743899175	0.007083245897241852	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
4.3125	25.226698397434514	26.026411218126867	0.46964459066453823	0.007047734503760061	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
4.375	25.2303264003564	26.030390652502195	0.4700839412028875	0.007010787747968372	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
4.4375	25.23398534016739	26.034399295139497	0.4705209391330343	0.006972494860842726	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
4.5	25.237674674889774	26.038436536482106	0.47095550306049283	0.006932941922209501	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
4.5625	25.24139386919853	26.042501777756392	0.47138755687331046	0.006892211910034085	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
4.625	25.245142394444304	26.046594430850835	0.4718170295492471	0.0068503847574414856	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
4.6875	25.248919728668707	26.050713918190908	0.47224385496799065	0.0068075374145721845	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
4.75	25.252725356613844	26.054859672609922	0.4726679717260686	0.0067637439040910685	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
4.8125	25.256558769724833	26.059031137215733	0.47308932295600203	0.006719075391956597	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
4.875	25.260419466146796	26.06322776525517	0.4735078561500632	0.00667360025045749	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
4.9375	25.264306950716684	26.06744901997545	0.4739235229873092	0.0066273841266313305	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
5.	25.268220734949022	26.071694374483286	0.4743362791658921	0.0065804900124804	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
5.0625	25.27216033701766	26.075963311602386	0.47474608423886927	0.0065329783126819585	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
5.125	25.27612528173252	26.08025532372948	0.47515290145497735	0.006484906913006405	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
5.1875	25.28011510051229	26.084569912688778	0.47555669760299507	0.006436331257905881	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
5.25	25.28412933135272	26.088906589586493	0.4759574428622156	0.006387304416773709	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
5.3125	25.28816751879187	26.093264874663724	0.4763551106550918	0.00633787714865619	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
5.375	25.292229213871273	26.097644297149575	0.4767496775057976	0.006288097982059426	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
5.4375	25.29631397409427	26.102044395114365	0.4771411229028492	0.0062380132796970855	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
5.5	25.300421363381123	26.106464715322502	0.47752942916575974	0.0061876673087186695	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
5.5625	25.30455095202139	26.1109048130861	0.47791458131643905	0.00613710230582587	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
5.625	25.30870231662411	26.115364252118788	0.478296566953988	0.0060863585472823445	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
5.6875	25.31287504006482	26.119842604390364	0.47867537613484934	0.006035474414247677	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
5.75	25.317068711431464	26.124339449982298	0.47905100125576894	0.0059844864563829425	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
5.8125	25.321282925967388	26.12885437694417	0.4794234369418972	0.005933429460542872	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
5.875	25.325517285012936	26.133386981151194	0.4797926799383368	0.0058823365051488	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
5.9375	25.329771395945585	26.137936866162743	0.4801587290050408	0.005831239025675838	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
6.	25.33404487211819	26.1425036430826	0.4805215848165463	0.005780166876817816	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
6.0625	25.338337332796137	26.147086930420244	0.48088124986464303	0.005729148386486749	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
6.125	25.342648403093236	26.151686353953764	0.4812377283648571	0.005678210416499407	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
6.1875	25.346977713906394	26.15630154659431	0.48159102616670546	0.005627378413604056	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
6.25	25.35132490184977	26.160932148251973	0.4819411506665576	0.005576703786554098	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
6.375	25.360071483766266	26.170238172462902	0.48263191658710675	0.005475849976888547	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
6.5	25.36888535353586	26.179601680865325	0.48331011316077976	0.005375722370319025	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
6.625	25.377763802974965	26.189020031438552	0.4839758471796865	0.005276519240996924	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
6.75	25.3867042088058	26.1984906818857	0.484629242971029	0.005178372698662281	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
6.875	25.39570403042301	26.208011185777483	0.4852704403543521	0.005081399172613965	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
7.	25.404760807655375	26.217579188816774	0.4858995927641825	0.004985700703625362	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
7.125	25.413872158530094	26.22719242522615	0.4865168655302584	0.004891366151904997	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
7.25	25.423035777048188	26.236848714257192	0.48712243430215874	0.004798472322728786	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
7.375	25.432249430977055	26.246545956822413	0.4877164836109406	0.004707085012916501	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
7.5	25.44151095966643	26.25628213224679	0.48829920555538786	0.004617259979818877	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
7.625	25.450818271892654	26.26605529513883	0.48887079860589533	0.0045290438462655125	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
7.75	25.460169343734893	26.27586357237813	0.48943146651695424	0.0044424749324964985	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
7.875	25.469562216488054	26.285705160217194	0.48998141733901945	0.004357584026310368	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
8.	25.47899499461447	26.295578321495086	0.49052086252353183	0.004274395095029693	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
8.125	25.4884658437373	26.30548138295952	0.4910500161127769	0.00419292594251397	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
8.25	25.49797298867754	26.315412732695314	0.4915690940091603	0.004113188812592483	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
8.375	25.507514711536423	26.325370817654782	0.492078313315925	0.004035190943008082	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
8.5	25.51708934982444	26.335354141288125	0.49257789174491234	0.003958935076945336	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
8.625	25.52669529463766	26.34536126126966	0.49306804708516133	0.003884419932907557	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
8.75	25.53633098888211	26.35539078731752	0.49354899672813923	0.0038116406311066164	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
8.875	25.545994925546783	26.365441379102112	0.494020957242938	0.003740589086429491	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
9.	25.555685646025264	26.375511744242196	0.4944841439997466	0.0036712543713790513	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
9.125	25.565401738485402	26.385600636383415	0.49493877083578275	0.0036036230403397873	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
9.25	25.575141836287788	26.39570685335702	0.49538504975983155	0.0035376794317674154	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
9.375	25.584904616451773	26.405829235416306	0.4958231906937246	0.003473405941462504	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
9.5	25.59468879816875	26.415966663546044	0.4962534012451972	0.0034107832703305085	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
9.625	25.60449314136235	26.426118057843976	0.49667588651130723	0.0033497906521429144	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
9.75	25.61431644529442	26.436282375969903	0.4970908489082329	0.003290406058152451	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
9.875	25.624157547216086	26.446458611660432	0.49749848802584534	0.0032326063851260134	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
10.	25.634015321063025	26.456645793306468	0.4978990005045144	0.003176367624537546	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
10.125	25.643888676193985	26.46684298259076	0.49829257993197973	0.003121665014253816	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
10.25	25.65377655617182	26.47704927318301	0.49867941675807786	0.0030684731783612307	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
10.375	25.66367793758554	26.48726378949045	0.49905969822657004	0.0030167662532094575	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
10.5	25.673591828912482	26.497485685460795	0.49943360832138023	0.0029665179984601497	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
10.625	25.683517269419973	26.507714143436125	0.4998013277261851	0.002917701898799807	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
10.75	25.693453328104848	26.51794837305499	0.5001630337960802	0.0028702912561919813	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
10.875	25.703399102669703	26.52818761020075	0.5005189005402331	0.0028242592702283353	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
11.	25.713353718535725	26.53843111599447	0.5008690986136373	0.0027795791112823487	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
11.125	25.72331632788949	26.54867817582978	0.5012137953180537	0.0027362239862349647	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
11.25	25.73328610876426	26.558928098448696	0.501553154610196	0.0026941671958375935	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
11.375	25.743262264153334	26.569180215055752	0.501887337117013	0.002653382186666775	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
11.5	25.75324402115547	26.57943387846959	0.5022165001568627	0.0026138425963848633	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
11.625	25.76323063015063	26.589688462309713	0.5025407977661093	0.002575522292086685	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
11.75	25.773221364005547	26.599943360216983	0.5028603807298844	0.002538395407535088	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
11.875	25.78321551730752	26.610197985107003	0.503175396617993	0.0025024363740340227	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
12.	25.793212405626125	26.62045176845395	0.5034859898233929	0.0024676199434399138	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
12.125	25.803211364801555	26.630704159604093	0.503792301603853	0.0024339212138837496	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
12.25	25.813211750258514	26.640954625117917	0.5040944701268638	0.002401315650023772	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
12.375	25.82321293634484	26.651202648138884	0.504392630516359	0.002369779096926816	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
12.5	25.833214315694647	26.66144772778843	0.5046869149010955	0.0023394561816503234	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
12.75	25.853215312488288	26.681927129888894	0.505264369498387	0.0022818361645489116	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
13.	25.873210224643998	26.702389122472308	0.50582783298337	0.002227780641909094	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
13.25	25.893194791680326	26.722830217456913	0.5063782598193416	0.0021774572118420377	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
13.5	25.91316499196809	26.743247132185587	0.506916561589291	0.002130697822735561	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
13.75	25.933117027251416	26.763636775197877	0.5074436087307094	0.002087341348094185	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
14.	25.95304730826576	26.78399623311022	0.5079602322633381	0.00204723353280567	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
14.25	25.972952441372083	26.804322758511546	0.5084672254971122	0.0020102268887158825	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
14.5	25.99282921613275	26.824613758788146	0.508965345707696	0.001976180549643658	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
14.75	26.012674593759154	26.84486678580019	0.509455315771934	0.0019449600956207291	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
15.	26.032485696367196	26.865079526338505	0.5099378257555064	0.0019164373543083535	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
15.25	26.05225979698056	26.885249793297426	0.5104135344490882	0.0018904901890171022	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
15.5	26.071994310225776	26.905375517504226	0.5108830708500149	0.0018670022748916715	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
15.75	26.091686783668816	26.92545474015158	0.511347035586534	0.001845862867061232	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
16.	26.11133488974598	26.94548560578403	0.5118060022835456	0.0018269665684755854	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
16.25	26.13093641824348	26.96546635579292	0.5122605188707718	0.0018102130989703369	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
16.5	26.150489269287434	26.98539532238052	0.5127111088330307	0.0017955070635766734	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
16.75	26.169991446805543	27.005270922953923	0.5131582724025602	0.001782757725312667	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
17.	26.189441052426496	27.02509165491611	0.5136024876956871	0.0017718787860998564	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
17.25	26.208836279784787	27.04485609082279	0.5140442117956101	0.0017627881711588245	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
17.5	26.22817540920182	27.064562873875364	0.5144838817812665	0.0017554078200587853	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
17.75	26.247456802716034	27.084210713725128	0.5149219157056395	0.0017496634878364503	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
18.	26.266678899436872	27.10379838256453	0.5153587135251847	0.001745484552587051	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
18.25	26.285840211199385	27.12332471148317	0.515794657981933	0.0017428038297986337	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
18.5	26.30493931849813	27.14278858706842	0.516230115440084	0.0017415573965180453	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
18.75	26.32397486668042	27.162188948232988	0.516665436680192	0.0017416844225448536	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
19.	26.34294556238104	27.181524783251593	0.5171009576513564	0.0017431270091854412	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
19.25	26.361850170181263	27.200795126992183	0.5175370001847848	0.0017458300390749137	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
19.5	26.38068750947497	27.21999905832604	0.5179738726708939	0.0017497410274072145	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
19.75	26.399456451531464	27.23913569770494	0.5184118706984884	0.0017548099844044707	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
20.	26.418155916739185	27.258204204895335	0.5188512776630961	0.0017609892898498014	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
20.25	26.436784872011145	27.27720377684929	0.5192923653434133	0.0017682335597057897	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
20.5	26.455342328356945	27.296133645714434	0.519735394442949	0.0017764995291380536	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
20.75	26.473827338604007	27.314993076974766	0.5201806151079823	0.0017857459619827765	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
21.	26.49223899522879	27.333781367684704	0.5206282674239404	0.0017959335196890969	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
21.25	26.510576428340134	27.352497844819602	0.5210785818678269	0.0018070246414656488	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
21.5	26.528838803813024	27.371141863764386	0.5215317797446732	0.0018189835237436558	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
21.75	26.54702532145393	27.389712806839704	0.5219880736296987	0.0018317760152575246	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
22.	26.56513521326783	27.408210081881787	0.522447667752302	0.0018453693906161917	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
22.25	26.583167741980255	27.426633121031823	0.5229107583250068	0.0018597323856901493	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
22.5	26.601122199565417	27.444981379593557	0.5233775339451471	0.0018748353418072128	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
22.75	26.618997905608673	27.463254334725587	0.5238481759959104	0.0018906498349930967	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
23.	26.636794205984476	27.481451484294016	0.5243228588626436	0.0019071482944539309	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
23.25	26.654510471987532	27.499572346173647	0.5248017501431373	0.0019243045295100902	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
23.5	26.672146099073945	27.517616457387412	0.5252850111273987	0.0019420941461409935	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
23.75	26.68970050507452	27.535583372667237	0.5257727972162078	0.001960493492255022	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
24.	26.707173129203312	27.553472663416557	0.5262652578735262	0.0019794787663760527	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
24.25	26.724563432129926	27.571283917753664	0.5267625365993959	0.0019990274492607263	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
24.5	26.741870895136188	27.58901674022824	0.5272647715981565	0.0020191198699859303	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
24.75	26.759095017571227	27.60667074991216	0.5277720965343888	0.0020397373302865063	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
25.	26.77623531526057	27.624245578576442	0.5282846402632998	0.0020609377651206926	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
25.5	26.8102625901575	27.659156288519114	0.529325871995337	0.002104760245348336	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
26.	26.843949200336827	27.693746201610477	0.5303894005086481	0.002150228485444994	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
26.5	26.877291841253662	27.728012818856513	0.531476100480782	0.002197367476427625	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
27.	26.910287456127207	27.76195382678659	0.5325867679850758	0.0022460621770307165	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
27.5	26.94293319173442	27.795567089012344	0.5337221626578127	0.0022962168161547725	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
28.	26.975226316363663	27.828850544637646	0.5348829848012305	0.002347690935007307	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
28.5	27.007164387278593	27.861802356978888	0.53606985359282	0.002400424747966312	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
29.	27.0387450517258	27.894420801999807	0.5372834095491968	0.0024543584178510214	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
29.5	27.06996597465497	27.926704108473896	0.538524212010671	0.0025093008911454273	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
30.	27.100825233199362	27.95865082757086	0.5397927104403423	0.0025652498305597238	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
30.5	27.131320948588392	27.99025965105737	0.5410894618412307	0.0026222587450704937	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
31.	27.161450969175974	28.021528956101427	0.5424149691854128	0.0026800280391511278	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
31.5	27.191213656691165	28.052457426409415	0.5437694898803819	0.0027384461352055744	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
32.	27.22060782096486	28.083044312975268	0.5451534153206183	0.002797853932803962	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
32.5	27.249631607086652	28.113288385121432	0.5465673438131858	0.002858111269144481	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
33.	27.27828298017689	28.143187937537984	0.5480115265897628	0.0029185929943851274	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
33.5	27.306561080682105	28.172742203314137	0.549485936807571	0.0029794653068256904	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
34.	27.334465395273877	28.201951149737656	0.5509909918965885	0.0030414804255156636	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
34.5	27.361994041286785	28.23081364726201	0.5525274172330866	0.0031043431477897343	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
35.	27.38914465815885	28.25932757036585	0.5540953350443782	0.0031669021839766387	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
35.5	27.41591663492429	28.287492069022967	0.5556943194170633	0.0032291787634525226	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
36.	27.442310613606494	28.315308043839114	0.5573245138078308	0.0032925852458283167	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
36.5	27.468325707945763	28.34277560807473	0.5589869046628916	0.003357604896416233	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
37.	27.49395890403335	28.36989244109726	0.560682118704247	0.0034226550799834055	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
37.5	27.51920790480405	28.39665587307571	0.562409559742875	0.0034862048733046436	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
38.	27.544073385585197	28.423065935489273	0.5641683235775516	0.003549152450490811	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
38.5	27.56855727516176	28.44912497296324	0.5659587121933658	0.0036138901953827185	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
39.	27.592659130873464	28.474834010166454	0.5677822137729344	0.003681114970686239	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
39.5	27.616375286129244	28.50019042830679	0.569639827164052	0.0037485766477103333	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
40.	27.639702004512948	28.525189989793923	0.5715307904206447	0.003813507566035601	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
40.5	27.662639036787045	28.549831049464423	0.5734533347300876	0.0038759099767122773	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
41.	27.685189527471053	28.574116244270424	0.575406700397357	0.003938866312738987	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
41.5	27.707356274139716	28.598049708838435	0.5773922010428266	0.004005440462793164	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
42.	27.72913815394058	28.621632554081625	0.5794121408601501	0.0040754142004783	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
42.5	27.750530250813465	28.644861037006798	0.5814676152433049	0.004145180199997323	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
43.	27.77152756545314	28.667729193966792	0.5835573210601475	0.004210904109589353	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
43.5	27.792128942236776	28.69023360976278	0.5856785193528943	0.004272008895598645	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
44.	27.812337829830565	28.71237622919798	0.5878293299557461	0.004331893743398485	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
44.5	27.83215930935434	28.73416290965471	0.5900104130962928	0.004395330669304531	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
45.	27.85159581891664	28.75559889130604	0.5922246606250506	0.0044647241562306705	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
45.5	27.870644828961517	28.776684630082087	0.5944751372525234	0.0045381583795258695	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
46.	27.889300070314167	28.797414974837487	0.5967628190045765	0.004610612034801953	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
46.5	27.907555321166292	28.81778216529611	0.5990857492873254	0.004677352557138192	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
47.	27.925408132156456	28.837780559456107	0.6014401715617147	0.004737111645274017	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
47.5	27.94286112996521	28.85741004927216	0.6038228609325994	0.004792992575474608	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
48.	27.959920234672612	28.8766761528703	0.6062331641371893	0.004850669605278246	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
48.5	27.976591004771745	28.89558687535045	0.6086735305378776	0.004915111527211691	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
49.	27.992875268614586	28.914148236200514	0.611148275664401	0.004987794523712341	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
49.5	28.00876983435818	28.932360917969998	0.61366132506159	0.005065901011820917	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
50.	28.024267803825587	28.95021969053434	0.6162141766762219	0.005142408921484987	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
51.	28.054046487722257	28.98484059016999	0.6214299969821492	0.00527526176482257	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
52.	28.08219193631574	29.017964817408057	0.626764700205867	0.005388984588596102	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
53.	28.108740254187747	29.049620684206467	0.6322079661593414	0.005512938570871095	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
54.	28.133721056175006	29.079868744657443	0.6377905773476092	0.005669121216954176	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
55.	28.157106998958252	29.108716066404497	0.6435462085932497	0.005840091083516352	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
56.	28.178840458325947	29.136104116063787	0.649470759514642	0.005992408803258353	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
57.	28.198894374487555	29.161976919474437	0.6555310261997664	0.006118509101763703	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
58.	28.21729208430531	29.186341760636466	0.6617077777181694	0.006245571794490701	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
59.	28.234070433130427	29.209258428535104	0.6680221697887478	0.006406200498306869	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
60.	28.249232758912775	29.230778167510326	0.6745201787147831	0.006606649075257043	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
61.	28.262738089673228	29.25089704064822	0.6812354679392619	0.006823097546597989	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
62.	28.274531589371072	29.269563166268338	0.6881663738079791	0.007024994852976196	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
63.	28.284581870048612	29.286722434878648	0.6952854576452143	0.007200451895072235	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
64.	28.29289759848898	29.30236220429044	0.7025672775981235	0.0073640221669629136	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
65.	28.299510354612362	29.31651971548221	0.7100135019791401	0.007544055002843053	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
66.	28.304446351063184	29.329257352804714	0.7176553876038096	0.007761497121312799	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
67.	28.30770702697338	29.3406265857722	0.7255364962217657	0.00801896095564647	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
68.	28.309263892398604	29.350643238734342	0.7336933095151026	0.008299493718006534	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
69.	28.309081652170157	29.359289718657333	0.7421354836577788	0.008577943070419314	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
70.	28.30713673584565	29.366535999528693	0.7508491956559412	0.008838272307671813	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
71.	28.303423799229538	29.372360960628036	0.7598120282731224	0.009074882582899346	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
72.	28.297972656339688	29.376775318798025	0.7689989608217399	0.009294924750168743	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
73.	28.290826366569544	29.379820761787037	0.7784018777734599	0.009519325456492589	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
74.	28.282017780423764	29.38155615382161	0.7880376117347251	0.009762336006818917	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
75.	28.27158338206779	29.382048962514684	0.7979265497870978	0.010025133590491397	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
76.	28.259549552142904	29.381356462747966	0.8080878789157079	0.010312011700354617	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
77.	28.2459101964907	29.379515845498304	0.818550573187807	0.010618495917612103	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
78.	28.23066225571745	29.376547743834635	0.8293248707509321	0.010917639551780434	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
79.	28.213836134489153	29.37246659685994	0.8403858522913679	0.01119447751189473	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
80.	28.19545647820645	29.36728649669258	0.8517138257747215	0.011458640971365452	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
81.	28.175534143207546	29.36102386158944	0.8633031342340988	0.011705630183363902	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
82.	28.154125723659966	29.353713413054603	0.8751250861414493	0.011916058558094356	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
83.	28.131327599343525	29.34540939917704	0.8871352513502875	0.012098492560910279	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
84.	28.107200800855935	29.33616892115619	0.8993220712632699	0.01228755579384333	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
85.	28.081769473874697	29.3260571050698	0.9117103629379741	0.012492683087355128	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
86.	28.055089438902424	29.315150595639018	0.9243074374379802	0.01268470787889281	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
87.	28.027255520806527	29.303513826207922	0.9370797786957598	0.012849481500807558	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
88.	27.998331799627813	29.29119490415146	0.9500064004395953	0.013020740445295553	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
89.	27.968318460975777	29.278248956595164	0.9631212595863509	0.013227297020414919	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
90.	27.93721375943001	29.264735450673832	0.9764609944804251	0.013436203116391099	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
91.	27.90508403710847	29.250692749927143	0.9899936658191331	0.013590949489961923	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
92.	27.872039058362237	29.236140207458007	1.003642893460349	0.013690555198082155	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
93.	27.83814470585738	29.221106733309977	1.0173747762152974	0.01378955508884705	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
94.	27.80339928983114	29.205644709629887	1.031222003638043	0.01392117950464311	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
95.	27.76780908264077	29.189817078972517	1.0452171352245836	0.014052478763802778	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
96.	27.731460636180866	29.173675137726466	1.0593269611656486	0.014124366723346382	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
97.	27.694495081710397	29.1572457581229	1.0734658686712764	0.014121022641836678	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
98.	27.65701944126477	29.140545647732374	1.087569006449322	0.014090852819221733	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
99.	27.619059115972586	29.123618961150495	1.1016475743097198	0.014100036556868312	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
100.	27.580599418988783	29.10655663991935	1.1157690795630586	0.014163576006158215	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
102.	27.502315416304803	29.072380909697202	1.1442645145866528	0.014221849390693708	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
104.	27.422876911679523	29.038158495148824	1.1726564771258334	0.014112191441675026	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
106.	27.342713230881397	29.003956201729032	1.200713280353353	0.014084673880579268	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
108.	27.261660756412088	28.97055751534529	1.2289951726481505	0.014139969239837236	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
110.	27.180081592121084	28.937992248418457	1.2572731573127018	0.013977788076083353	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
112.	27.09867765538415	28.905842339825995	1.284906324952484	0.013734616911069863	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
114.	27.01748184138685	28.874671565961158	1.3122116249569813	0.013686378501369778	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
116.	26.936301494108854	28.845158541427786	1.339651838957963	0.013644621028675474	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
118.	26.855566048010473	28.81693549853262	1.3667901090716832	0.01334091756924416	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
120.	26.775928778375626	28.789416349814665	1.3930155092349397	0.012951489232175317	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
122.	26.697456094637914	28.763114230384463	1.4185960660003845	0.012800148186890903	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
124.	26.61976404227495	28.739028175422693	1.4442161019825033	0.01280478417652925	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
126.	26.54272906096814	28.71694480518743	1.4698152027065015	0.01261751514847842	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
128.	26.466787792374205	28.695756425243708	1.494686162576417	0.01216249164121197	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
130.	26.39251274819658	28.675119241230522	1.5184651692713493	0.011774904636865535	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
132.	26.31973377915089	28.656197604349092	1.541785781123879	0.011698928652783824	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
134.	26.24778730958983	28.639748720325205	1.5652608838824846	0.01176139660071418	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
136.	26.176205851830453	28.62521664948732	1.5888313675267358	0.011624699949919437	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
138.	26.105410366425275	28.61122153804053	1.6117596836821624	0.011224509275880479	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
140.	26.036039770852597	28.597512105964874	1.6337294046302577	0.010773282542844653	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
142.	25.968438187481777	28.58459305847754	1.654852813853541	0.010521182474276303	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
144.	25.902085069301112	28.57365677746893	1.675814134527363	0.010505576049466114	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
146.	25.83615897148778	28.56459329686657	1.6968751180514055	0.010551322955762665	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
148.	25.770212309684148	28.55695172981586	1.7180194263504136	0.010486125169794469	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
150.	25.70442698640243	28.54973816275411	1.7388196187305833	0.010173945224256742	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
152.	25.639719628771342	28.54220683486278	1.7587152072474406	0.009748933883930888	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
154.	25.576596226643815	28.535054188349008	1.7778153542663069	0.00937815928397645	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
156.	25.51499186715274	28.528426986841914	1.7962278443833464	0.009160108810338019	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
158.	25.454344768604624	28.523212292892655	1.814455789507659	0.00920117272227089	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
160.	25.393570633368004	28.51998054984356	1.83303253527243	0.009298051297773668	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
162.	25.332208671892076	28.517363228132236	1.8516479946987536	0.009266163798240912	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
164.	25.27051000577227	28.51497352101154	1.8700971904653936	0.009133742506555631	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
166.	25.208851676351568	28.512527664024827	1.8881829647249762	0.008803987880262598	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
168.	25.148124697656794	28.50888074054034	1.905313141986444	0.008372770642712968	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
170.	25.08897916376689	28.50517248344235	1.921674047295828	0.008122292008583387	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
172.	25.0310857667081	28.50282305965239	1.9378023100207775	0.007987230182244287	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
174.	24.973816522456957	28.50091576026904	1.9536229680248052	0.007892028099180881	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
176.	24.916628138824745	28.499709844821304	1.969370422417501	0.00798204838019323	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
178.	24.858580247833117	28.500110458970575	1.985551161545578	0.00815658877287373	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
180.	24.79904904975209	28.50096161990177	2.001996777508996	0.00810811806473094	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
182.	24.738677707698347	28.50024781980193	2.017983633804502	0.007887668177415486	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
184.	24.67843997757034	28.499012436153553	2.033547450218658	0.007702551033034966	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
186.	24.618891899169505	28.498160602612078	2.0487938379366417	0.007476163212555842	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
188.	24.560335884401834	28.49688673984851	2.0634521030688813	0.007125777831334612	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
190.	24.50313523576778	28.494566058077442	2.07729694926198	0.006883839778409451	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
192.	24.44700612572447	28.49345745337562	2.090987462182519	0.006910670283671094	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
194.	24.390986929174357	28.494290711673173	2.1049396303966645	0.006992824365618655	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
196.	24.33440578271214	28.495639425611035	2.1189587596449937	0.006903202962898147	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
198.	24.277224926685463	28.495411280488586	2.132552442248257	0.006736791827553934	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
200.	24.219705630923166	28.49459723542537	2.1459059269552094	0.006755659275940981	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
204.	24.101994629053284	28.496753735779656	2.173559899438692	0.006814771000733688	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
208.	23.98127007230533	28.495690959256066	2.200424094961079	0.006578927776139554	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
212.	23.862808574238027	28.49506519793167	2.2261913216478084	0.006262683634666311	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
216.	23.749039197044013	28.495400976888636	2.2505255640384094	0.005774451507589429	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
220.	23.63972208117112	28.490988330205997	2.272386933708524	0.005683036219077342	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
224.	23.528254511791392	28.495386820058393	2.295989853791028	0.00594446912399238	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
228.	23.410102311457557	28.497647872115618	2.319942686700463	0.005839797898920751	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
232.	23.290320187961953	28.49501494633305	2.342708236982394	0.005702425350241791	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
236.	23.172330432937112	28.497342133822546	2.365562089502397	0.005595892803076041	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
240.	23.054963228780707	28.497951359760602	2.3874753794070025	0.005255431930516585	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
244.	22.938614881549263	28.492281515492408	2.40760554494653	0.005143971173703188	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
248.	22.82295102373096	28.494600385896348	2.428627148796628	0.005246451469974656	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
252.	22.707286764731954	28.499010614911974	2.449577156706327	0.004898808027095802	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
256.	22.595965619464963	28.494302534999555	2.4678176130133944	0.0045091382197795515	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
260.	22.48778517654927	28.49224851189935	2.4856502624645636	0.004599715282976979	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
264.	22.377450094269623	28.496875197414816	2.5046153352772103	0.00492876788830271	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
268.	22.25797878814061	28.50392860891603	2.5250804055709852	0.0049725737858681285	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
272.	22.13128444032477	28.499050716484874	2.5443959255641553	0.004723511821483173	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
276.	22.005502204987863	28.491990695053936	2.5628685001428506	0.0046568100389173805	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
280.	21.886804779446255	28.496273168122322	2.5816504058754943	0.004514528597935663	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
284.	21.774846940171294	28.499884754135437	2.598984728926336	0.004063029889404102	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
288.	21.66609220987875	28.49392601495775	2.614154644990727	0.00385751209170887	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
292.	21.555662035372453	28.491470643406085	2.629844825660007	0.004064214537014166	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
296.	21.44040960946181	28.49389009382604	2.6466683612868405	0.004232572081828756	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
300.	21.32284029235635	28.49752072575526	2.663705402314637	0.0043188646660956564	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
304.	21.204817641746462	28.506261358768807	2.6812192786156057	0.004194257873406715	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
308.	21.08648881498594	28.505993380041733	2.6972594653018906	0.003718672287195024	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
312.	20.97107530390702	28.49299569377509	2.710968656913166	0.0034548617065522924	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
316.	20.85803405332832	28.485465717227186	2.724898358954309	0.0037750916156879533	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
320.	20.74441833825605	28.49697134449897	2.7411693898386695	0.003995756100289405	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
324.	20.630275653954065	28.505464990799354	2.7568644077566242	0.0036996206684940525	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
328.	20.516540935225372	28.501975274820985	2.770766355186622	0.0034381513018720833	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
332.	20.40090065622499	28.495705168237723	2.784369618171601	0.0034925550442784226	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
336.	20.281469698029834	28.49316681076421	2.7987067955408493	0.0036938879091265586	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
340.	20.155885576455773	28.493470032781424	2.8139207214446134	0.0038559216545267505	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
344.	20.025412588895506	28.494366435322735	2.8295541687770633	0.003862656667772635	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
348.	19.896493807666467	28.495742122838497	2.8448219747867944	0.003753782797683014	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
352.	19.77607653733437	28.5032125261506	2.8595844311585275	0.0034693073778994665	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
356.	19.668919031334987	28.510177730085843	2.87257643380999	0.0028935416482752108	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
360.	19.573646471486377	28.505157456148325	2.882732764344729	0.0022666927784026902	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
364.	19.483350307981933	28.486394786071195	2.8907099760372117	0.002125221988498349	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
368.	19.388842772816936	28.473503525669603	2.899734540252716	0.0028994415427023856	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
372.	19.277227736165816	28.49154342523949	2.9139055083788308	0.003789776760874719	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
376.	19.14751161483589	28.511820858093046	2.9300527543397137	0.0039172682955067595	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
380.	19.00977285096954	28.51742034540911	2.945243654742885	0.0035580892834906064	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
384.	18.874757609401385	28.50944916119615	2.9585174686076385	0.0031519768393815095	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
388.	18.749124888694126	28.499563686478155	2.970459469457937	0.002891479796947871	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
392.	18.633773932299896	28.493931277549432	2.9816493069832215	0.0027850101677227568	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
396.	18.523781959610037	28.493899469374824	2.992739550799719	0.0027163709866759866	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
400.	18.41471031183406	28.491483531686516	3.0033802748766294	0.0026817207548887056	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
408.	18.193077435031405	28.49191978926685	3.0251786766863167	0.0027868701915469696	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
416.	17.96015801842226	28.496421979509385	3.047970197941381	0.0029087937076058834	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
424.	17.7283048638201	28.51779144659623	3.071719376008011	0.002799632508038191	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
432.	17.494492101762376	28.51344892945351	3.092764318069992	0.0022897771471689643	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
440.	17.26738361942019	28.459488740097736	3.1083558103627142	0.0024197954054908655	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
448.	17.038726967311135	28.492667979663523	3.131481044557846	0.0028656342706478155	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
456.	16.80605986962862	28.52327077104852	3.1542059586930793	0.0025499111198842572	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
464.	16.573575432449463	28.504484602359287	3.172279622475994	0.0022659666714115456	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
472.	16.341861099887485	28.49167976357401	3.190461425435664	0.0023824723210521814	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
480.	16.102163375768804	28.49665312831863	3.210399179612829	0.002451991469134246	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
488.	15.858066916169093	28.494019220944573	3.229693288941812	0.002363459446362015	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
496.	15.627216846263668	28.499383417516555	3.248214530754621	0.0020770514490652814	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
504.	15.431414997183914	28.49435131603038	3.2629261121268565	0.001631119396756281	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
512.	15.283029667213452	28.495554894477113	3.2743124411027216	0.0014100687788649313	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
520.	15.143529537471743	28.504529756885994	3.2854872125886954	0.001844848896209561	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
528.	14.925994903499893	28.534334941575114	3.3038300234420745	0.0028051340937385316	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
536.	14.574363039684036	28.548694470538308	3.330369358088512	0.0032382622640467207	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
544.	14.157547812109701	28.489551246976987	3.355642219666822	0.0027420128159544865	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
552.	13.812657163499063	28.41372086874151	3.3742415631437837	0.002109236932268388	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
560.	13.648687282353254	28.472618218092762	3.3893900105831163	0.0014128900283435775	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
568.	13.59472345168973	28.529621466437877	3.396847803597281	0.0007568078435187531	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
576.	13.514801830201653	28.51932582854213	3.4014989360794163	0.0009978541588772094	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
584.	13.323996952772541	28.49925421117119	3.4128134701393162	0.0018517260361834709	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
592.	13.041428417582882	28.497151674634626	3.431126552658352	0.0023548322826031087	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
600.	12.74196171277931	28.49988975053085	3.450490786660966	0.0022652943111896584	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
608.	12.474653548285277	28.500840696543765	3.4673712616373864	0.0019460190384233134	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
616.	12.245384487065287	28.501674485633377	3.481627091275739	0.0017305378439576302	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
624.	12.028839397208825	28.504969722998425	3.4950598671407085	0.0015709371191607036	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
632.	11.816960691282773	28.487030836450923	3.5067620851823103	0.0016057483774954695	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
640.	11.60159251418965	28.50651178389294	3.520751841180636	0.0016733936051450404	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
648.	11.373106200436315	28.495534529478583	3.533536382864631	0.0015977476574121352	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
656.	11.150901077687243	28.493548261715443	3.54631580369923	0.0015496018505174736	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
664.	10.94141269027962	28.493674715162772	3.5583300124729105	0.0015902076170145052	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
672.	10.70813716032586	28.49770030259759	3.5717591255714622	0.0015965063515751832	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
680.	10.485633222646529	28.492027519684648	3.5838741140981134	0.0015391046860315227	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
688.	10.266782829131984	28.49986453012911	3.5963848005479666	0.0016056637999931067	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
696.	10.044235734238875	28.51921887587913	3.609564734898003	0.0017251906970802422	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
704.	9.819175825996577	28.56255672069801	3.6239878517012505	0.0017208530926838272	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
712.	9.597233569242283	28.58796809759692	3.6370983843809443	0.0013599156485415154	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
720.	9.38736091229179	28.543041757554896	3.6457465020779147	0.0007937155236012461	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
728.	9.187001261710408	28.420445520780056	3.6497978327585643	0.0005316103924482285	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
736.	8.988960308126554	28.308269804592964	3.6542522683570864	0.001334251971133238	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
744.	8.769176467182541	28.41763096549582	3.671145864296696	0.002151024290256015	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
752.	8.544365259591885	28.540149761659816	3.6886686570011826	0.0019150388512852723	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
760.	8.327303164120668	28.58711690541197	3.7017864859172604	0.0013755112217355703	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
768.	8.121151540429986	28.561885158552524	3.7106768365489518	0.0010449965425481933	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
776.	7.920893189521721	28.52229762679095	3.7185064305980315	0.0010265024337172135	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
784.	7.7202340275734835	28.49945914039041	3.727100875488427	0.001129377597770348	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
792.	7.518406324860956	28.495462798917643	3.736576472162357	0.0011916533793555617	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885
800.	7.314162956643617	28.49337526220295	3.746167329558116	0.0012060609695841995	55.10555334354787	0.052428827518967124	1051.0544666216765	1	0	51.70905016948631	0.049314347019636794	1048.5599687428885

==> anc/otoc_to_plot_1D_M400_L1.0000_n400_beta15.0000.dat <==
1.953125	16.18049849589881	16.83354101343116	0.26703413981017743	0.003589884099363872	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
1.9921875	16.181078469837022	16.83421325211763	0.2671754142733422	0.0036433684146715	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
2.03125	16.18166917098338	16.834897595791517	0.26731877796757364	0.0036964083771536594	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
2.0703125	16.182270558465557	16.835593981489172	0.2674641961778073	0.0037485581675994694	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
2.109375	16.182882590934103	16.836302345690314	0.26761163407441735	0.003799815107387872	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
2.1484375	16.183505226576116	16.837022624344158	0.267761056733072	0.003850177015853262	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
2.1875	16.184138423128665	16.83775475289478	0.2679124291537809	0.003899642196257247	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
2.2265625	16.184782137892295	16.83849866630641	0.2680657162796546	0.003948209426474847	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
2.265625	16.185436327744256	16.839254299088154	0.26822088301522423	0.003995877953572346	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
2.3046875	16.186100949151722	16.84002158531876	0.2683778942447774	0.004042647474182104	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
2.34375	16.186775958184874	16.840800458670234	0.2685367148491447	0.00408851812044091	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
2.3828125	16.18746131053012	16.841590852431924	0.2686973097229369	0.004133490460317546	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
2.421875	16.188156961502568	16.842392699533573	0.268859643791357	0.004177565474500256	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
2.4609375	16.188862866059186	16.843205932568203	0.2690236820256322	0.00422074454524548	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
2.5	16.1895789788112	16.844030483814564	0.2691893894589543	0.004263029446831012	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
2.5390625	16.190305254036762	16.844866285259066	0.2693567312011659	0.004304422335582103	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
2.578125	16.191041645693065	16.845713268617477	0.26952567245392167	0.004344925735249206	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
2.6171875	16.19178810742887	16.846571365356002	0.2696961785242322	0.0043845425190603745	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
2.65625	16.192544592596434	16.847440506711923	0.26986821483822326	0.004423275906705726	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
2.6953125	16.193311054263344	16.848320623713853	0.2700417469544436	0.004461129448208823	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
2.734375	16.19408744522455	16.8492116472017	0.2702167405763646	0.004498107012591391	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
2.7734375	16.194873718013774	16.850113507845947	0.2703931615648023	0.0045342127739090195	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
2.8125	16.195669824915107	16.85102613616651	0.2705709759493262	0.004569451200842423	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
2.8515625	16.196475717974227	16.851949462551328	0.2707501499398681	0.004603827046846477	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
2.890625	16.1972913490097	16.852883417274445	0.2709306499373611	0.004637345333932075	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
2.9296875	16.198116669623857	16.85382793051348	0.27111244254408157	0.004670011347624126	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
2.96875	16.1989516312136	16.85478293236697	0.27129549457389424	0.004701830621117864	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
3.0078125	16.199796184981178	16.855748352870982	0.2714797730613564	0.004732808924782717	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
3.046875	16.200650281944565	16.856724122015518	0.2716652452711429	0.004762952254434084	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
3.0859375	16.201513872947952	16.857710169760256	0.27185187870623406	0.00479226682475229	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
3.125	16.202386908671677	16.858706426050226	0.27203964111682666	0.004820759056404711	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
3.1640625	16.20326933964247	16.859712820830666	0.2722285005075157	0.004848435562835362	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
3.203125	16.204161116243085	16.860729284061744	0.27241842514517317	0.004875303143175103	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
3.2421875	16.205062188722124	16.861755745732676	0.27260938356557624	0.004901368772871706	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
3.28125	16.20597250720325	16.86279213587557	0.2728013445805538	0.004926639594968663	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
3.3203125	16.20689202169488	16.863838384578987	0.27299427728393316	0.0049511229046771636	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
3.359375	16.207820682099044	16.864894422000674	0.2731881510574817	0.004974826145457456	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
3.3984375	16.20875843822052	16.865960178380398	0.273382935576547	0.00499775690048665	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
3.4375	16.209705239775573	16.867035584052136	0.2735786008153322	0.00501992287880455	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
3.4765625	16.210661036400676	16.868120569455815	0.27377511705145363	0.005041331912278224	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
3.515625	16.21162577766082	16.869215065148946	0.27397245487097893	0.005061991946214306	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
3.5546875	16.21259941305814	16.870319001817798	0.2741705851722516	0.005081911026461938	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
3.59375	16.213581892039716	16.871432310287897	0.27436947916992127	0.005101097295387547	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
3.6328125	16.214573164005866	16.872554921534675	0.2745691083984538	0.005119558984061001	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
3.671875	16.215573178317793	16.873686766693435	0.27476944471555104	0.0051373044070189165	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
3.7109375	16.216581884305292	16.874827777069168	0.27497046030525213	0.005154341947774555	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
3.75	16.21759923127431	16.875977884145705	0.2751721276802209	0.005170680059836741	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
3.7890625	16.218625168514194	16.877137019595146	0.2753744196849269	0.005186327255648137	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
3.828125	16.21965964530501	16.87830511528622	0.27557730949706843	0.005201292097398636	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
3.8671875	16.22070261092452	16.879482103292986	0.27578077063003614	0.005215583199885287	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
3.90625	16.22175401465499	16.880667915902855	0.2759847769345595	0.005229100537392857	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
3.984375	16.223881933641398	16.88306574519461	0.2763943221549176	0.005254181267921964	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
4.0625	16.226042996866425	16.88549806601737	0.2768057427576723	0.00527692577790262	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
4.140625	16.228236799421204	16.887964345110785	0.2772188418077149	0.005297184600055972	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
4.21875	16.230462937079817	16.89046405330784	0.277633427851431	0.005315027919272098	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
4.296875	16.23272100648447	16.89299666572753	0.27804931492010115	0.005330525887735504	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
4.375	16.235010605322103	16.895561661951422	0.2784663225213897	0.0053437484850441305	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
4.453125	16.23733133249204	16.898158526185007	0.2788842756208893	0.005354765391899719	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
4.53125	16.23968278826547	16.900786747404602	0.27930300461387403	0.005363645868855827	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
4.609375	16.24206457443674	16.903445819490265	0.279722345287898	0.00537045864827661	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
4.6875	16.244476294466743	16.90613524134583	0.28014213877766725	0.005375271834365592	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
4.765625	16.246917553618957	16.908854517006514	0.28056223151201765	0.005378152812179593	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
4.84375	16.249387959087652	16.91160315573463	0.2809824751545703	0.005379168167510428	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
4.921875	16.25188712011932	16.914380672104453	0.28140272653819115	0.005378383613151528	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
5.	16.254414648126932	16.917186586076483	0.28182284759412524	0.005375863920621527	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
5.078125	16.256970156797784	16.920020423061725	0.28224270527578826	0.0053716728614201514	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
5.15625	16.25955326219461	16.92288171397673	0.28266217147872214	0.005365873157700918	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
5.234375	16.26216358285077	16.925769995290082	0.28308112295667903	0.005358526436522482	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
5.3125	16.264800739858845	16.928684809060112	0.2834994412344288	0.005349693183536531	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
5.390625	16.267464356954637	16.931625702965285	0.2839170125166066	0.005339432715607018	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
5.46875	16.270154060594045	16.93459223032719	0.28433372759624237	0.005327803152412614	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
5.546875	16.27286948002585	16.937583950126605	0.2847494817591711	0.005314861385457092	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
5.625	16.275610247358635	16.940600427013095	0.28516417468772004	0.005300663064094024	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
5.703125	16.278375997623172	16.943641231308995	0.2855777103629358	0.0052852625776665715	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
5.78125	16.281166368829666	16.94670593900722	0.28598999696548044	0.005268713044931417	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
5.859375	16.283981002020646	16.94979413176437	0.2864009467762063	0.005251066305342889	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
5.9375	16.286819541319524	16.952905396888656	0.28681047607569027	0.005232372914654349	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
6.015625	16.28968163397462	16.95603932732336	0.28721850504412105	0.0052126821437987305	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
6.09375	16.292566930399527	16.959195521626125	0.2876249576606588	0.005192041977231555	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
6.171875	16.295475084209418	16.962373583944192	0.2880297616030635	0.005170499121771499	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
6.25	16.29840575225354	16.96557312398639	0.2884328481484356	0.005148099008491158	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
6.328125	16.301358594644448	16.968793756991126	0.2888341520731402	0.005124885801203406	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
6.40625	16.30433327478342	16.972035103691837	0.28923361155487365	0.005100902408918985	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
6.484375	16.307329459383148	16.975296790279362	0.2896311680745338	0.005076190496715683	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
6.5625	16.310346818486845	16.97857844836184	0.2900267663199855	0.005050790498502167	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
6.640625	16.313385025484656	16.981879714921774	0.2904203540899248	0.0050247416314466165	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
6.71875	16.316443757127253	16.98520023227154	0.290811882199899	0.004998081916278707	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
6.796875	16.319522693536456	16.988539648006423	0.29120130438934333	0.004970848189953969	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
6.875	16.32262151821355	16.991897614955782	0.2915885772295793	0.004943076126273383	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
6.953125	16.3257399180452	16.995273791133183	0.29197366003407355	0.004914800254260854	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
7.03125	16.3288775833068	16.99866783968414	0.2923565147693076	0.004886053978427541	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
7.109375	16.33203420766363	17.00207942883325	0.29273710596820285	0.004856869601900371	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
7.1875	16.335209488170072	17.005508231829893	0.2931154006446045	0.004827278343516994	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
7.265625	16.338403125266773	17.008953926892758	0.2934913682093774	0.00479731036164992	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
7.34375	16.3416148227757	17.01241619715357	0.2938649803886123	0.00476699477775071	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
7.421875	16.34484428789372	17.015894730600166	0.2942362111434009	0.004736359695109727	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
7.5	16.348091231184235	17.019389220018404	0.2946050365909732	0.00470543222506592	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
7.578125	16.351355366567166	17.022899362934098	0.2949714349285675	0.004674238508833639	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
7.65625	16.354636411307688	17.02642486155398	0.29533538635797846	0.00464280373839756	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
7.734375	16.357934086003155	17.029965422706464	0.2956968730126921	0.004611152181631084	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
7.8125	16.361248114569044	17.033520757782153	0.2960558788863583	0.00457928055338357	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
7.96875	16.367924145469107	17.04067461771708	0.296766393151092	0.004515061829222589	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
8.125	16.374662361070847	17.047884221450637	0.2974668357079904	0.004450385466568996	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
8.28125	16.38146067041079	17.055147418232202	0.2981571386093948	0.00438534951486318	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
8.4375	16.38831703384624	17.062462124551114	0.2988372574313851	0.004320098563556663	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
8.59375	16.39522946234614	17.06982632222884	0.29950716941050626	0.004254765617213075	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
8.75	16.40219601673336	17.077238056527037	0.3001668716867642	0.004189472765860102	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
8.90625	16.409214806884677	17.08469543427626	0.30081637964983754	0.004124331833691031	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
9.0625	16.41628399089561	17.09219662203052	0.30145572538479265	0.004059445005261253	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
9.21875	16.423401774214547	17.099739844250404	0.3020849562139817	0.003994905426675998	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
9.375	16.430566408752718	17.107323381518768	0.3027041333306289	0.00393079778059775	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
9.53125	16.437776191973935	17.114945568790905	0.3033133305204185	0.0038671988366315805	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
9.6875	16.445029465968588	17.12260479368142	0.30391263296707627	0.003804177976283363	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
9.84375	16.452324616516343	17.130299494789995	0.30450213613800703	0.003741797691891513	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
10.	16.459660072140174	17.138028160066266	0.30508194474579237	0.0036801140579459713	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
10.15625	16.467034303156247	17.14578932521564	0.30565217178111515	0.003619177179475308	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
10.3125	16.47444582072135	17.153581572146305	0.3062129376143784	0.003559031617256281	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
10.46875	16.481893175881154	17.161403527457907	0.30676436916150773	0.003499716786246943	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
10.625	16.48937495862174	17.169253860972088	0.30730659911008057	0.0034412673310789898	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
10.78125	16.496889796926137	17.17713128430458	0.3078397652024699	0.00338371348362525	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
10.9375	16.504436355837832	17.185034549479575	0.30836400957371346	0.003327081393683429	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
11.09375	16.51201333653338	17.192962447584527	0.308879478137996	0.003271393441152704	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
11.25	16.519619475404767	17.200913807466527	0.3093863200240737	0.0032166685324080293	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
11.40625	16.527253543153424	17.208887494468705	0.3098846870543735	0.003162922372191801	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
11.5625	16.534914343897004	17.216882409206384	0.3103747332653836	0.0031101677207594496	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
11.71875	16.542600714289435	17.224897486382115	0.3108566144671108	0.003058414634122997	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
11.875	16.55031152265567	17.23293169363907	0.31133048783854705	0.003007670688619513	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
12.03125	16.55804566814125	17.240984030451827	0.3117965115573044	0.002957941190499014	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
12.1875	16.56580207987776	17.249053527053757	0.312254844460578	0.0029092293672634997	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
12.34375	16.573579716164616	17.257139243399685	0.31270564573457427	0.002861536552621225	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
12.5	16.581377563666877	17.265240268164114	0.31314907463327213	0.0028148623542900712	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
12.65625	16.589194636630662	17.27335571777252	0.3135852902202899	0.002769204809419357	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
12.8125	16.597029976115007	17.281484735466186	0.3140144511362157	0.00272456053151835	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
12.96875	16.604882649241446	17.289626490398522	0.3144367153863894	0.002680924844024446	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
13.125	16.612751748460727	17.297780176762924	0.3148522401499733	0.0026382919081182625	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
13.28125	16.620636390836815	17.305945012950577	0.31526118160767636	0.002596654836128032	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
13.4375	16.628535717348605	17.31412024073739	0.3156636947862633	0.0025560058000383633	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
13.59375	16.636448892208442	17.322305124499444	0.31605993342018834	0.002516336130292096	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
13.75	16.644375102198495	17.33049895045571	0.3164500498269796	0.002477636408765349	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
13.90625	16.6523135560233	17.338701025937496	0.3168341947979275	0.002439896552718679	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
14.0625	16.660263483680215	17.346910678683344	0.3172125174997042	0.002403105891700186	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
14.21875	16.66822413584565	17.3551272561588	0.3175851653890838	0.0023672532418011374	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
14.375	16.67619478327845	17.363350124900347	0.31795228413776705	0.002332326971325749	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
14.53125	16.684174716239	17.371578669882393	0.3183140175676231	0.002298315061642775	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
14.6875	16.6921632439246	17.37981229390653	0.3186705075945304	0.0022652051623463622	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
14.84375	16.700159693920494	17.388050417012543	0.31902189418085636	0.002232984644029657	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
15.	16.7081634116662	17.396292475910315	0.3193683152957897	0.0022016406451683683	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
15.15625	16.716173759936922	17.40453792343161	0.3197099068824715	0.0021711601161579	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
15.3125	16.724190118339873	17.412786228001774	0.32004680283208903	0.002141529857058444	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
15.46875	16.73221188282507	17.421036873129385	0.32037913496280224	0.0021127365549233447	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
15.625	16.740238465210208	17.429289356914897	0.3207070330055026	0.002084900716478977	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
15.9375	16.75630380753491	17.44579790298918	0.32135003525640027	0.002031635841722945	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
16.25	16.772381740015458	17.462308125246498	0.3219768054065794	0.001981232653264087	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
16.5625	16.788468083091235	17.47881648750419	0.3225883056646903	0.0019338551048967646	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
16.875	16.804558870035606	17.495319645450657	0.3231854648471399	0.0018893969739208316	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
17.1875	16.820650334813198	17.511814434614145	0.32376917877339084	0.0018477535307177995	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
17.5	16.836738900656837	17.52829785916097	0.3243403108038385	0.0018088219446298127	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
17.8125	16.852821169325853	17.54476708146273	0.3248996924887845	0.0017725016030007092	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
18.125	16.868893911006882	17.56121941237746	0.32544812430571396	0.0017386943591666262	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
18.4375	16.88495405482049	17.57765230219258	0.3259863764632636	0.0017073047186828563	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
18.75	16.90099867989864	17.59406333218238	0.32651518975489074	0.0016782399731108733	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
19.0625	16.91702500699911	17.61045020673474	0.3270352764464579	0.0016514102921913576	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
19.375	16.933030390624637	17.626810746007134	0.32754732118751034	0.001626728778546216	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
19.6875	16.949012311616762	17.643142879072357	0.3280519819330493	0.001604111493267535	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
20.	16.96496837019465	17.659444637520135	0.32854989087080255	0.001583477456053739	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
20.3125	16.980896279412732	17.67571414948049	0.3290416553430829	0.00156474862578051	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
20.625	16.99679385901024	17.69194963404051	0.32952785876191537	0.0015478498659304842	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
20.9375	17.012659029628484	17.708149396024236	0.33000906150928944	0.0015327088920881415	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
21.25	17.028489807374328	17.72431182111163	0.33048580181947046	0.0015192562149411338	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
21.5625	17.044284298705932	17.74043537127239	0.33095859664362764	0.001507425071808033	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
21.875	17.06004069562272	17.756518580491083	0.3314279424893505	0.0014971513512770152	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
22.1875	17.075757271139235	17.77256005076504	0.3318943162381758	0.0014883735163393474	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
22.5	17.09143237502565	17.78855844835466	0.33235817593706257	0.001481032521678838	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
22.8125	17.107064429797973	17.80451250026907	0.33281996156422505	0.0014750717291767581	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
23.125	17.122651926943004	17.820420990970934	0.33328009576779805	0.0014704368250054501	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
23.4375	17.138193423361326	17.836282759285112	0.33373898457985346	0.00146707573319107	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
23.75	17.153687538017486	17.852096695496815	0.33419701810104246	0.0014649385297476059	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
24.0625	17.169132948783204	17.86786173862841	0.3346545711609457	0.0014639773613751572	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
24.375	17.184528389460645	17.883576873880127	0.33511200395190194	0.001464146363098795	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
24.6875	17.199872646973333	17.899241130223167	0.33556966263788246	0.0014654015735067639	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
25.	17.215164558720783	17.914853578138942	0.33602787993534367	0.0014677008546136073	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
25.3125	17.23040301008474	17.930413327496336	0.33648697567201596	0.0014710038273125115	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
25.625	17.245586932064324	17.945919525546806	0.336947257327414	0.0014752717959911623	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
25.9375	17.260715299040307	17.96137135502999	0.33740902054451044	0.0014804676483466397	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
26.25	17.275787126687042	17.976768032404756	0.33787254960763063	0.0014865557904841788	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
26.5625	17.29080147000438	17.992108806196804	0.33833811791356305	0.0014935021351082157	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
26.875	17.305757421413333	18.007392955410843	0.33880598844207327	0.0015012740398304026	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
27.1875	17.320654108934722	18.022619788000284	0.33927641418845705	0.0015098401372709348	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
27.5	17.335490694545854	18.037788639468125	0.3397496385278676	0.0015191702342466586	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
27.8125	17.350266372688463	18.052898871623647	0.3402258955848612	0.0015292354354068396	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
28.125	17.364980368747627	18.067949871361588	0.3407054106749969	0.0015400082427574626	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
28.4375	17.379631937446955	18.082941049351632	0.34118840073658463	0.001551462281671512	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
28.75	17.394220361417595	18.097871838789075	0.3416750746010416	0.0015635718559756206	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
29.0625	17.408744950166938	18.11274169446361	0.3421656331465694	0.0015763119989967045	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
29.375	17.423205039182307	18.12755009206806	0.3426602696004145	0.0015896591304415785	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
29.6875	17.437599988637167	18.14229652729479	0.3431591701030954	0.0016035914000338991	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
30.	17.451929181685372	18.156980514488044	0.3436625142254357	0.0016180878894894945	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
30.3125	17.46619202310397	18.171601585327302	0.3441704750340263	0.0016331273349869946	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
30.625	17.48038793893988	18.18615928826973	0.34468321880980257	0.001648688069722759	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
30.9375	17.494516376673232	18.200653188728193	0.34520090507760304	0.0016647497630749796	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
31.25	17.508576804531636	18.215082868948308	0.34572368741172443	0.0016813721448643312	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
31.875	17.536491593712284	18.243747972490596	0.34678513084685947	0.0017159943598791473	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
32.5	17.564128389763646	18.272151531185585	0.34786868036157337	0.0017521920502120204	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
33.125	17.5914835469932	18.30029068467416	0.3489753709096245	0.0017899873889062779	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
33.75	17.618553693040532	18.32816279870356	0.3501061645977062	0.001829289641697951	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
34.375	17.645335628307933	18.355765387378355	0.35126198296174693	0.0018699905051479339	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
35.	17.671826336848024	18.38309608548399	0.35244365272914113	0.0019119389180453528	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
35.625	17.698023096603286	18.41015275906538	0.3536519066093036	0.001955071008774567	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
36.25	17.723923346237594	18.43693344916125	0.35488749149010934	0.00199938174415597	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
36.875	17.74952451093451	18.463436173088333	0.3561511337894986	0.0020447186011025575	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
37.5	17.774824215853744	18.489659030948655	0.35744338974148754	0.0020908762983538496	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
38.125	17.799820493711785	18.515600472530878	0.3587647291624409	0.002137896813132434	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
38.75	17.82451144991605	18.541259123647933	0.3601157607579031	0.002185930142743509	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
39.375	17.84889490285065	18.566633362429148	0.3614971418408703	0.0022347966964617163	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
40.	17.872968735089593	18.591721439707168	0.3629092566284802	0.00228408268070659	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
40.625	17.896731471167875	18.616522076377283	0.3643522451917535	0.0023337452472153245	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
41.25	17.920182056452607	18.641034554455764	0.3658264381874994	0.0023842292563493127	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
41.875	17.9433190038988	18.665257991189392	0.36733253176219016	0.002435767305023662	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
42.5	17.96614015210879	18.68919078093131	0.36887114731877896	0.0024878489160929276	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
43.125	17.988643523606306	18.712831099336203	0.3704423429073063	0.002539722576260051	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
43.75	18.01082822873305	18.73617794002668	0.372045800539104	0.002591363186399676	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
44.375	18.03269417954173	18.7592313499051	0.3736815468903059	0.0026436259958031007	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
45.	18.05424080984269	18.781991427579214	0.3753503330338579	0.0026972809339067985	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
45.625	18.075466232327933	18.804457130434276	0.3770531480576894	0.002752004197949898	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
46.25	18.096367843138783	18.826626237728906	0.37879033828129527	0.0028065077075637213	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
46.875	18.116943843265222	18.848496630688302	0.38056128269214407	0.002859751430881374	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
47.5	18.13719417799341	18.870067690777333	0.382365027569897	0.002912031325702991	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
48.125	18.157119938980408	18.891340459576224	0.3842013218492728	0.002964849773697465	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
48.75	18.176721699459563	18.912316326273572	0.3860710897870188	0.0030196417381071154	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
49.375	18.195998196011935	18.932995307165356	0.3879758740219067	0.0030764680343231547	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
50.	18.214946462007912	18.953375326674937	0.38991667482992276	0.003133791600275293	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
50.625	18.233563335139213	18.973453102402544	0.3918931135222508	0.003189530559655385	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
51.25	18.251847219951586	18.99322601305286	0.393903588029492	0.003242577953338355	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
51.875	18.269798843455682	19.01269363442879	0.39594633596392376	0.0032936683561140432	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
52.5	18.28742049122761	19.031857896129974	0.39802067347463455	0.003344992988507212	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
53.125	18.30471423501471	19.050721751314395	0.40012757719955777	0.003398844621001063	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
53.75	18.32168026528307	19.0692871821788	0.4022692292508859	0.003456179314308994	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
54.375	18.33831630971149	19.087553717598027	0.404447801342444	0.0035159702436642353	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
55.	18.354618432135208	19.105518284487122	0.40666419205546617	0.0035756981926107654	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
55.625	18.37058273192354	19.12317644348466	0.40891742408320747	0.003632659039279362	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
56.25	18.386207030912576	19.14052434034795	0.41120501585456537	0.00368535865627484	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
56.875	18.401491715761306	19.157560397433475	0.413524122403551	0.0037342864260034862	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
57.5	18.41643937782053	19.174285964041054	0.4158728738870697	0.0037817293055241842	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
58.125	18.43105347558575	19.190704677024733	0.41825128403545625	0.003830771604222827	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
58.75	18.44533665194466	19.206820862009373	0.42066133839234826	0.0038839757035192156	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
59.375	18.459289424074264	19.222637676297964	0.42310625366485527	0.0039423245963976505	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
60.	18.472909742532234	19.23815573625581	0.4255892441378453	0.004004836806879509	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
60.625	18.48619352772987	19.253372717348785	0.42811229967345465	0.004068952155553651	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
61.25	18.49913591961219	19.268284015008952	0.4306754343322874	0.004131484753092218	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
61.875	18.511732745827377	19.28288417004048	0.4332766556148199	0.004189754389064504	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
62.5	18.523981693701852	19.297168532717873	0.435912627318618	0.00424178397759829	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
63.75	18.547438343446444	19.32478276943617	0.44127543041941925	0.0043353365233180785	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
65.	18.56952631556165	19.351138794937402	0.4467509686269132	0.0044321712001555765	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
66.25	18.59026705361506	19.37627268486369	0.4523558584198082	0.004548776659702259	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
67.5	18.609655236878194	19.400206899360903	0.45812291027616886	0.004687055474720614	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
68.75	18.627657936603583	19.42292786971476	0.4640734971066097	0.004831696431622823	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
70.	18.644237649154242	19.44439648260729	0.4702021513552259	0.004964586789308822	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
71.25	18.659376318611145	19.464578225919983	0.4764849640798818	0.005079968016786074	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
72.5	18.67308178140263	19.4834673700943	0.4829020713971911	0.005188443359076911	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
73.75	18.685374418290284	19.501088718120524	0.48945607247757406	0.005308819180379687	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
75.	18.696267127896917	19.517479883388084	0.4961741193481403	0.005455512919670102	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
76.25	18.705752387551357	19.532668251342447	0.5030948547767493	0.00563065400081253	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
77.5	18.713802828308847	19.546657241467134	0.5102507543501716	0.005824011711273158	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
78.75	18.720383996621887	19.55942785734063	0.5176548840549322	0.0060198057453604735	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
80.	18.725469204011286	19.570952462260014	0.5253002687135728	0.006205717130113664	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
81.25	18.729047630080643	19.581210163280705	0.5331691768802164	0.006377365918205191	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
82.5	18.731128355458143	19.590199535101565	0.5412436835090858	0.006539298749004985	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
83.75	18.731732817388217	19.597941213847136	0.5495174237527288	0.006703057195978746	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
85.	18.730882005738167	19.604470491705403	0.5580013264990327	0.006880424801251861	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
86.25	18.72859270140443	19.6098296854835	0.5667184857558585	0.007077576702621347	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
87.5	18.72487454555584	19.61405781504865	0.575695268255586	0.007296066249232026	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
88.75	18.719724874151517	19.617183257537647	0.5849586513789385	0.007533938246994243	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
90.	18.713133234622227	19.61922284811839	0.5945301138730716	0.007781350739420922	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
91.25	18.70509723375237	19.620185134131575	0.6044120282274908	0.008024535352705664	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
92.5	18.695627364685496	19.62007790511974	0.6145914522548358	0.008257725894250757	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
93.75	18.684735727915875	19.61891133937125	0.6250563429631177	0.00848084842144501	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
95.	18.672439843073786	19.616699956175818	0.6357935733084483	0.008689247021340352	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
96.25	18.6587806899779	19.613471528658287	0.6467794605164686	0.008877961837010905	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
97.5	18.643815758258672	19.609267942528646	0.6579884779009756	0.00905235731598677	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
98.75	18.62759196581479	19.604134641664256	0.6694103538064355	0.00922556598201867	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
100.	18.610141530589626	19.59811959084121	0.6810523928560223	0.009405046897644409	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
101.25	18.591503032907344	19.59127884853102	0.6929229710505466	0.00958490724354526	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
102.5	18.571731059824057	19.583669238166575	0.7050146609648854	0.00975527881298537	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
103.75	18.550879463135804	19.57533776563187	0.71731116808301	0.00991912483789541	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
105.	18.528980694515162	19.566326449835643	0.7298124730596239	0.01009160426669351	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
106.25	18.506047964451838	19.556681131001216	0.7425401787497438	0.010277711955306046	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
107.5	18.482101534459275	19.5464465194576	0.755506752947889	0.010458716223384902	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
108.75	18.457191309322408	19.535657447004446	0.768686969308206	0.010609759513466077	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
110.	18.43138869536409	19.52434253018015	0.7820311517315542	0.010727707651278173	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
111.25	18.404753713973363	19.512534871850978	0.7955062384364014	0.010833259360736225	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
112.5	18.377316428707562	19.50027537686457	0.8091143001333948	0.010946157226092313	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
113.75	18.349094178720346	19.487608802186465	0.8228716315016322	0.01106344374393915	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
115.	18.320128534666413	19.47458048436143	0.8367729094932427	0.01116307490053834	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
116.25	18.29049865910137	19.461234105729137	0.8507793187529781	0.011224846661643053	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
117.5	18.26030013043844	19.447607282633836	0.8648350261473503	0.011247081333895138	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
118.75	18.22960940658167	19.43373040820951	0.8788970220877159	0.011248780589561759	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
120.	18.19846561430814	19.419636080166423	0.8929569776212547	0.011256745234427391	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
121.25	18.166885377392322	19.40537390233002	0.9070388851737844	0.011288515561399847	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
122.5	18.134887307975305	19.39101168063878	0.9211782665247543	0.011340718551826612	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
123.75	18.10251214421789	19.376616544951865	0.9353906815533509	0.01138841584267385	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
125.	18.069824861716484	19.362226374605058	0.9496493061314389	0.011393763297094645	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
127.5	18.003794442531724	19.333451226796353	0.9780680325472967	0.011299259055341994	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
130.	17.937193947343744	19.30471331884897	1.006145601408149	0.011223404116289816	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
132.5	17.87007630027078	19.276482804351424	1.0341850531287458	0.01125256740299996	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
135.	17.80249657922552	19.249162086272136	1.0624084384231487	0.011242974682640306	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
137.5	17.734843419943015	19.222575320739995	1.0903999265419473	0.011072393659069936	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
140.	17.667560640944426	19.196574859505116	1.1177704067184984	0.010858067136580465	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
142.5	17.600764780373613	19.171498867757695	1.1446902622248496	0.010755806098215494	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
145.	17.534320412929905	19.14781480463914	1.1715494372095758	0.010729895627279442	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
147.5	17.468274423163955	19.12557904314927	1.1983397403612468	0.010627765804966317	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
150.	17.402937099725875	19.10448962705931	1.2246882662344074	0.010374815455255293	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
152.5	17.338693484872355	19.084238151941634	1.2502138176375233	0.010059151493354835	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
155.	17.275660156854872	19.064982274932465	1.2749840237011816	0.009828025760583703	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
157.5	17.213705545664133	19.047168981182253	1.2993539464404418	0.009751379902724145	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
160.	17.152514705496557	19.03124043327388	1.3237409232148023	0.009736617154291817	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
162.5	17.091952094269757	19.0168825720562	1.3480370322119009	0.00962731837744424	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
165.	17.032164254813072	19.003537412990784	1.3718775151020235	0.009354945579371688	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
167.5	16.97352173420901	18.990629284679596	1.3948117601087593	0.00898403818693767	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
170.	16.916346399744913	18.978293076871065	1.4167977060367118	0.00870548644642364	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
172.5	16.860447780203657	18.967293715588923	1.4383391923408775	0.008591370673841416	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
175.	16.80538761443664	18.957839014820493	1.459754559405919	0.008596378535830153	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
177.5	16.750670088013784	18.950046573398197	1.4813210850200282	0.008628908052282204	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
180.	16.69598423385652	18.94333462668019	1.50289909966733	0.008521592278990653	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
182.5	16.64162558941115	18.936738098444955	1.5239290464149815	0.008278063974630268	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
185.	16.588041699820877	18.93036251444331	1.5442894195404813	0.008004012198509658	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
187.5	16.535497511182356	18.92432326030334	1.5639491074075298	0.007707932170087739	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
190.	16.484192797983727	18.91854795730947	1.58282908039092	0.007483023964753111	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
192.5	16.43394985695307	18.91384690559628	1.6013642272312953	0.00741846149315113	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
195.	16.38413884919894	18.91048539815743	1.6199213878566756	0.007399113600828055	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
197.5	16.334291983059384	18.90765243768543	1.6383597952354356	0.007348986278780512	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
200.	16.284250958940774	18.905154545523782	1.6566663192505782	0.0073456296451781975	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
202.5	16.23382447098256	18.903456811904444	1.6750879434613266	0.007336788282188601	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
205.	16.183086813980246	18.90192072744597	1.6933502606615212	0.007175583932064722	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
207.5	16.132602636997124	18.8997547757009	1.7109658631216502	0.006915241872987999	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
210.	16.083013949326745	18.897498929913016	1.7279264700264612	0.006712116724724161	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
212.5	16.034393988426476	18.895989287458686	1.744526446745271	0.006532174299829175	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
215.	15.98662194328664	18.89454808478868	1.760587341525607	0.006284757089946248	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
217.5	15.939642691767718	18.892587910798614	1.7759502321950023	0.00607676139698854	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
220.	15.893223365464422	18.890859335241334	1.7909711485105497	0.006077802460046079	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
222.5	15.846679679945952	18.890739415792797	1.8063392444952326	0.006219538291230676	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
225.	15.799291484751397	18.89161161200574	1.822068839966703	0.0062664418863537024	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
227.5	15.751014231608517	18.8919610009375	1.8376714539270012	0.006177051913676923	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
230.	15.702243552038858	18.891560972025843	1.8529540995350877	0.006084369013398484	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
232.5	15.653383835105599	18.89135230743141	1.8680932989939936	0.006075701545370205	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
235.	15.604422427022085	18.892113203546124	1.8833326072619387	0.006043829589664718	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
237.5	15.555367308679646	18.892677886419662	1.8983124469423172	0.005835845833956954	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
240.	15.506692773491201	18.891729160769795	1.9125118364317235	0.00553201080385426	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
242.5	15.458812315871077	18.88972158950905	1.9259725009615885	0.005322898897556794	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
245.	15.411802556440582	18.888139546491228	1.9391263309195075	0.005293660362681419	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
247.5	15.365427634656454	18.88835972193255	1.9524408027749955	0.005339812605211548	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
250.	15.319256427616333	18.88965849506668	1.9658253939455652	0.005242449379216016	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
255.	15.227731907296969	18.888879284746306	1.9909237699515268	0.0049357212148030795	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
260.	15.136973225206043	18.888021817602347	2.015182606093596	0.005030730617619494	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
265.	15.042702835685121	18.89274421288959	2.0412310761277217	0.005189964501449573	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
270.	14.942983240303242	18.893850327417653	2.0670822511080917	0.004982381343656517	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
275.	14.8428806458038	18.889604824272126	2.091054889564287	0.004793513892422086	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
280.	14.745744458875098	18.8906094206436	2.1150173900323126	0.004672751471274861	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
285.	14.651611001921278	18.891916099864197	2.1377824042770355	0.004303285284207492	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
290.	14.560283072183024	18.887406830790052	2.1580502428743875	0.00409665202098064	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
295.	14.469377819161338	18.88700071004498	2.178748924486842	0.004273555321665468	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
300.	14.376209308587875	18.89226336201583	2.200785796091042	0.0044146300866328755	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
305.	14.280690246190066	18.897703641365577	2.2228952253531706	0.004147152379651553	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
310.	14.185390769489585	18.892670264896104	2.2422573198875577	0.003749477404796942	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
315.	14.092649601720002	18.88606324906347	2.26038999940114	0.003828822512552055	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
320.	13.999688149297913	18.89069589124795	2.2805455450130783	0.004057128011835953	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
325.	13.90437381775041	18.896261338736608	2.3009612795194996	0.0039388433873234876	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
330.	13.806397396786249	18.893898656235972	2.319933978886313	0.0037442798209433195	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
335.	13.706490863757807	18.88883192846191	2.3384040777289328	0.0037601375920487626	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
340.	13.605245205913462	18.88768553375061	2.3575353548068008	0.0038476383946586703	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
345.	13.504769016739782	18.890393554134434	2.3768804616755195	0.003799566695677781	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
350.	13.409035334556007	18.896047313385807	2.3955310217635786	0.0035623121515660386	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
355.	13.319430363834211	18.900365796641687	2.41250358319118	0.00309321214861722	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
360.	13.235015469651724	18.894404621503472	2.4264631432497508	0.002615203983682069	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
365.	13.152867562778594	18.881681069915466	2.4386556230280005	0.0026906012158997685	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
370.	13.067620038159893	18.881347790682508	2.4533691554087484	0.0033351098996412974	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
375.	12.97248961857508	18.895587136654633	2.4720067220244135	0.0037433047351215	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
380.	12.86922131713342	18.90469911281706	2.4908022027599634	0.0035675663800165845	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
385.	12.763766632458111	18.901989133264607	2.5076823858245794	0.0032108623801233803	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
390.	12.66164794979259	18.894061378386574	2.5229108265611973	0.003008307685301981	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
395.	12.56438144369622	18.890066146217464	2.537765462677599	0.002908009937245604	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
400.	12.470807621377961	18.887121209818904	2.5519909259336533	0.0028154137502639292	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
405.	12.380068681338612	18.886378319455417	2.5659196001802385	0.0028159325035958193	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
410.	12.288848704550444	18.88840930026816	2.5801502509696115	0.0029076802900625865	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
415.	12.195954807526938	18.894224395053474	2.5949964030808643	0.003015876565964249	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
420.	12.101925599515429	18.903552516539662	2.610309016629254	0.003027637737035605	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
425.	12.006545106597144	18.910715265438476	2.6252727804512204	0.0027936555195103635	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
430.	11.91064764936136	18.904967650528608	2.6382455718243576	0.0023780958386148137	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
435.	11.816215641496287	18.88654142307039	2.6490537388373685	0.0021418054005923007	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
440.	11.723514938302547	18.869255440805826	2.6596636258302806	0.002416772941651679	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
445.	11.630619832157024	18.87390088397782	2.6732214682538853	0.0029337056752555936	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
450.	11.535095881091676	18.893576707815388	2.6890006825828365	0.003088577789786795	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
455.	11.438017330549659	18.90850339272236	2.7041072461517532	0.0028518239823732473	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
460.	11.339685996698138	18.911038682727025	2.717518922406569	0.002512163846525306	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
465.	11.241584426711643	18.90211850286234	2.7292288846170063	0.0022967962092072633	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
470.	11.14511364924155	18.892377301870223	2.7404868844986416	0.0022980224074476306	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
475.	11.04958172878001	18.88819490660306	2.7522091086914826	0.0024080018778697364	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
480.	10.954231985769246	18.89031414549808	2.764566903277339	0.0024125657185916087	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
485.	10.860922357167553	18.89094690779611	2.7763347658773987	0.002219408439170101	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
490.	10.77342006869846	18.88760541343905	2.78676098766904	0.002069045370516509	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
495.	10.692227988034473	18.890128111920866	2.797025219582564	0.0019519697668815895	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
500.	10.616152824664347	18.890280549226098	2.806280685337856	0.0018081757598783724	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
510.	10.473717486072799	18.891588221980562	2.8235040951130386	0.001933913224270478	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
520.	10.30962029085292	18.910046569050465	2.8449589498232655	0.0025005885293093665	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
530.	10.08296216509969	18.93253052678318	2.873515865699226	0.00279657543825822	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
540.	9.808444481388074	18.903612431739898	2.90089045858843	0.0024367118838152456	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
550.	9.55150416853214	18.843031291240873	2.922250103375531	0.002136618354784803	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
560.	9.375769540197144	18.868019245260466	2.943622825684126	0.001910382759009699	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
570.	9.262938498971023	18.916342293654502	2.960457758555725	0.0013992054894565785	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
580.	9.14955095651522	18.911184473005484	2.9716069354732575	0.0012801490082835487	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
590.	8.988717644250022	18.892468484723242	2.9860607387213958	0.001751649433572111	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
600.	8.780519957151329	18.890193516106162	3.0066399241446997	0.00211878627634019	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
610.	8.559635445636282	18.892083951524235	3.0284364642481996	0.002121800362114112	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
620.	8.352984972286782	18.900905676264934	3.049075931386982	0.0018600627933891278	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
630.	8.163925845396133	18.88799361252149	3.065637720115982	0.0017097309323218515	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
640.	7.9832984746761655	18.898138892774902	3.083270550033419	0.0016867117045040072	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
650.	7.797425753934793	18.88943291817766	3.0993719542060623	0.0015825616303582148	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
660.	7.620350994203105	18.88618495270373	3.1149217826405833	0.0016131957914784945	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
670.	7.436100591519087	18.891815103049133	3.131635870035632	0.0016622235103626482	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
680.	7.247970546805444	18.89462622193668	3.1481662528478362	0.0017049978454753757	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
690.	7.063237086141665	18.916327717937822	3.1657358269451397	0.0018093786601417027	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
700.	6.8761911091593895	18.952029698148827	3.1843538260506703	0.001726856433508428	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
710.	6.691159841274881	18.96077354275626	3.2002729556153082	0.0012694133724420853	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
720.	6.516384668741664	18.902732849343312	3.209742093499512	0.0007214471290798441	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
730.	6.349244335760024	18.797178986432662	3.214701898196905	0.0008487061242316241	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
740.	6.178996067830808	18.777386161170018	3.2267162159841445	0.0017446879818550308	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
750.	5.991247500291097	18.881204451925992	3.2495956578340057	0.0021384987932673736	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
760.	5.8041710564987365	18.95308297407223	3.269486191849492	0.0016898285951996827	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
770.	5.625363690395112	18.958402143418983	3.2833922297379994	0.001210941258175713	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
780.	5.453534510784416	18.924785204879225	3.293705017013006	0.001039824667605971	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
790.	5.284517448025607	18.897739668449155	3.304188723090119	0.001111613608404838	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
800.	5.115123417319368	18.889224677233994	3.315937289181103	0.0011821160106629815	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
810.	4.949008833497833	18.887913992804318	3.3278310433033784	0.0012505583086866556	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
820.	4.773814145956794	18.89676613783697	3.340948455354836	0.0012470120176546918	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
830.	4.59781771277129	18.888733890540976	3.3527712836564723	0.00115804721319539	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
840.	4.4331564023968735	18.88702669564488	3.364109399618744	0.0011456885968042173	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
850.	4.266311157543851	18.88846660721342	3.3756850555925566	0.0012078154388602826	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
860.	4.096301360963524	18.903575084354344	3.3882657083959495	0.0012142316546033484	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
870.	3.9275069826457987	18.909102887583558	3.3999696886846236	0.0010145191280971576	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
880.	3.7628266010309783	18.873614368017517	3.4085560909578927	0.0009850978779445407	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
890.	3.6072404642598874	18.886930007536414	3.4196716462435144	0.0011241648542488659	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
900.	3.4562597670747133	18.9106358906638	3.43103938804287	0.0009684419908113196	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
910.	3.3171947327390527	18.8957188322409	3.4390404860597408	0.0007967128122871038	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
920.	3.1864851896905986	18.88908770194778	3.446973644288612	0.0007665733541036835	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
930.	3.070929474228232	18.89013549218744	3.4543719531418144	0.0007492541865018244	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
940.	2.9550532572566093	18.894732453585203	3.4619587280186486	0.0007592410514796644	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
950.	2.828333294690492	18.889584177993562	3.4695567741714077	0.0009034637532546741	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
960.	2.6644975676257943	18.894813098079027	3.480028003083742	0.0012025611780756007	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
970.	2.435879115823595	18.888105608855152	3.4936079977329197	0.0016472166288356905	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
980.	2.113946622886574	18.88786420468234	3.512972335660456	0.0022301852571237958	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
990.	1.6852217623487535	18.887890351475793	3.5382117028753957	0.0027476891039248663	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096
1000.	1.1631594879317937	18.884665610211798	3.567926117738953	0.003195193868786639	36.36553974105236	0.03535022567216616	1028.721572481661	1	0	33.58743765417225	0.03276836669140276	1024.995782380096

==> anc/otoc_to_plot_1D_M400_L1.0000_n400_beta2.0000.dat <==
0.390625	135.76904925428482	137.44319581487346	1.2084506999230717	0.02659253755109603	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.3984375	135.77013160254083	137.44462836540666	1.2086598606157102	0.026952599764342722	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.40625	135.77123289755613	137.44608464728333	1.2088718342943896	0.02730911665246083	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.4140625	135.77235301572762	137.4475644471125	1.2090865655634049	0.027658569221188145	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.421875	135.7734918328008	137.44906755150154	1.2093039994384707	0.028001011564398937	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.4296875	135.77464922392633	137.45059374714828	1.2095240813690986	0.02833650063966786	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.4375	135.7758250637135	137.45214282093045	1.2097467572609655	0.02866509602979761	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.4453125	135.77701922628327	137.45371455998838	1.2099719734945642	0.028986859738225235	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.453125	135.77823158531987	137.45530875180742	1.2101996769443752	0.02930185604309088	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.4609375	135.77946201412055	137.4569251842937	1.2104298149952375	0.029610151196735046	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.46875	135.78071038564377	137.45856364584552	1.2106623355568242	0.029911813267574416	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.4765625	135.78197657255797	137.46022392542423	1.2108971870775433	0.03020691206130266	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.484375	135.78326044728414	137.46190581261817	1.211134318557782	0.030495518824594114	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.4921875	135.7845618820439	137.4636090977053	1.2113736795591776	0.030777706113894965	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.5	135.7858807489004	137.46533357171214	1.2116152202158117	0.03105354773819613	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.5078125	135.7872169198003	137.46707902646907	1.211858891242587	0.03132311855029002	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.515625	135.7885702666139	137.46884525466325	1.21210464394316	0.03158649426460158	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.5234375	135.78994066117482	137.47063204988697	1.2123524302154713	0.0318437513758596	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.53125	135.7913279753179	137.47243920668632	1.2126022025584078	0.03209496708889503	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.5390625	135.7927320809146	137.47426652060366	1.2128539140762353	0.03234021915785945	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.546875	135.79415284990918	137.47611378822054	1.2131075184827493	0.03257958578518583	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.5546875	135.7955901543524	137.47798080719585	1.2133629701041289	0.03281314550362424	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.5625	135.79704386643456	137.4798673763027	1.2136202238812435	0.033040977100640134	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.5703125	135.79851385851686	137.48177329546246	1.2138792353713264	0.03326315957987447	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.578125	135.8000000031617	137.4836983657779	1.214139960749679	0.03347977207636177	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.5859375	135.8015021731621	137.48564238956328	1.2144023568100195	0.03369089362499267	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.59375	135.80302024157118	137.48760517037059	1.2146663809625695	0.03389660329673916	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.6015625	135.8045540817269	137.48958651301876	1.214931991236531	0.03409698005843609	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.609375	135.8061035672808	137.49158622361557	1.2151991462759826	0.03429210267047722	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.6171875	135.8076685722206	137.4936041095821	1.2154678053407573	0.03448204966606738	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.625	135.80924897089668	137.4956399796719	1.2157379283020149	0.034666899275364926	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.6328125	135.81084463804333	137.4976936439922	1.2160094756419348	0.034846729475006555	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.640625	135.81245544880122	137.49976491402052	1.2162824084500619	0.03502161779951507	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.6484375	135.8140812787398	137.5018536026221	1.2165566884200523	0.03519164138266717	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.65625	135.81572200387623	137.5039595240642	1.216832277846666	0.035356876889977684	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.6640625	135.81737750069502	137.50608249402882	1.2171091396214582	0.03551740054963659	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.671875	135.8190476461672	137.50822232962844	1.217387237230254	0.03567328800464509	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.6796875	135.82073231776815	137.51037884941297	1.2176665347465307	0.035824614403111354	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.6875	135.82243139349242	137.5125518733835	1.2179469968303027	0.03597145431119486	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.6953125	135.8241447518734	137.51474122299896	1.2182285887201432	0.03611388161854734	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.703125	135.8258722719954	137.51694672118458	1.2185112762305925	0.03625196965609234	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.7109375	135.82761383351053	137.51916819233907	1.2187950257460196	0.03638579111996876	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.71875	135.82936931665057	137.52140546234074	1.219079804216842	0.03651541802061331	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.7265625	135.83113860224188	137.52365835855147	1.2193655791525917	0.03664092167160504	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.734375	135.83292157171715	137.52592670982253	1.2196523186179609	0.036762372716466984	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.7421875	135.83471810712746	137.5282103464963	1.2199399912262865	0.03687984107799025	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.75	135.8365280911525	137.53050910040938	1.2202285661348045	0.03699339597002904	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.7578125	135.83835140711307	137.53282280489498	1.2205180130383182	0.037103105856942875	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.765625	135.84018793897874	137.53515129478248	1.2208083021638192	0.037209038458044574	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.7734375	135.8420375713797	137.53749440639936	1.2210994042642251	0.037311260741503816	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.78125	135.84390018961395	137.53985197757	1.2213912906129052	0.03740924795711938	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.796875	135.847663928162	137.54460985734977	1.221977303716175	0.03759459930876119	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.8125	135.85147825067136	137.54942366660867	1.222566121841304	0.03776734664372583	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.828125	135.85534226435684	137.55429216166894	1.2231575332987914	0.03792679371419183	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.84375	135.85925508779675	137.55921412257902	1.2237513341448725	0.03807343010224429	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.859375	135.86321585109374	137.5641883529769	1.2243473279894865	0.038207732904012914	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.875	135.86722369601716	137.5692136799247	1.2249453257981229	0.038330166701484814	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.890625	135.8712777761143	137.57428895372067	1.225545145698908	0.03844118368029115	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.90625	135.87537725680122	137.57941304768818	1.226146612788132	0.038541223627220234	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.921875	135.87952131543267	137.58458485794603	1.2267495589372586	0.03863071407159424	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.9375	135.88370914135052	137.58980330316172	1.2273538226028693	0.03871007039825258	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.953125	135.88793993591437	137.59506732428773	1.227959248637204	0.038779695981475015	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.96875	135.89221291251533	137.6003758842865	1.2285656881022904	0.038839982316069666	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
0.984375	135.89652729657362	137.60572796783967	1.2291729980845811	0.038891309214186265	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.	135.90088232552156	137.6111225810516	1.2297810415152337	0.03893404499083175	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.015625	135.90527724877305	137.61655875113925	1.2303896869905446	0.038968546622868416	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.03125	135.90971132768092	137.6220355261174	1.2309988085971983	0.03899515998105585	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.046875	135.91418383548174	137.62755197447478	1.2316082857399526	0.039014219977389075	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.0625	135.91869405723344	137.6331071848462	1.2322180029714918	0.03902605084591215	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.078125	135.92324128973758	137.63870026567974	1.2328278498288874	0.03903096632380709	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.09375	135.92782484145926	137.64433034489932	1.2334377206691107	0.039029269851404536	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.109375	135.93244403243446	137.64999656956627	1.2340475145117438	0.039021254855342136	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.125	135.93709819417182	137.65569810553745	1.2346571348833402	0.039007204904599746	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.140625	135.94178666954872	137.6614341371224	1.2352664896650125	0.03898739397575213	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.15625	135.94650881269914	137.6672038667402	1.2358754909450824	0.038962086678537844	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.171875	135.951263988899	137.67300651457654	1.2364840548737168	0.03893153845849184	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.1875	135.95605157444422	137.67884131824002	1.2370921015219103	0.03889599586130288	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.203125	135.96087095652612	137.684707532422	1.2376995547443825	0.03885569675240674	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.21875	135.96572153310115	137.69060442855496	1.238306342045423	0.03881087051673404	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.234375	135.9706027127615	137.69653129447664	1.2389123944480305	0.038761738298305204	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.25	135.97551391459717	137.70248743409223	1.239517646367245	0.03870851322025004	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.265625	135.9804545680606	137.70847216704286	1.2401220354861633	0.038651400626484644	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.28125	135.9854241128245	137.71448482837513	1.2407255026368227	0.03859059829704847	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.296875	135.99042199864235	137.72052476821574	1.241327991682946	0.03852629662914353	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.3125	135.99544768520468	137.72659135144764	1.2419294494064834	0.03845867886188614	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.328125	136.00050064199564	137.73268395739157	1.24252982539738	0.038387921328222774	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.34375	136.00558034814625	137.7388019794915	1.2431290719479904	0.03831419362155941	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.359375	136.01068629229042	137.74494482500322	1.2437271439480537	0.038237658813159214	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.375	136.0158179724175	137.7511119146895	1.2443239987859016	0.03815847365014946	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.390625	136.02097489572745	137.7573026825173	1.244919596249621	0.038076788738479195	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.40625	136.0261565784831	137.76351657536136	1.245513898433979	0.03799274878661407	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.421875	136.03136254586377	137.76975305271185	1.2461068696492026	0.03790649272325908	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.4375	136.036592331822	137.7760115863875	1.246698476331581	0.03781815391553067	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.453125	136.04184547893513	137.78229166025207	1.247288686959063	0.03772786039574072	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.46875	136.04712153826222	137.78859276993876	1.2478774719689478	0.03763573496558337	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.484375	136.05242006920093	137.79491442257654	1.2484648036767374	0.03754189538290831	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.5	136.05774063934302	137.80125613652237	1.2490506561996637	0.0374464545998876	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.515625	136.0630828243334	137.80761744110148	1.2496350053829839	0.03734952084751342	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.53125	136.06844620772915	137.81399787634683	1.2502178287261485	0.03725119781501007	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.546875	136.07383038086022	137.82039699274978	1.250799105314703	0.037151584840046326	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.5625	136.07923494269096	137.82681435101154	1.2513788157524	0.037050600484877336	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.59375	136.09010366565977	137.83970208552097	1.2525334677970692	0.03684547048212039	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.625	136.10104931587287	137.8526577606239	1.2536816576575325	0.03663697150528478	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.65625	136.11206894611308	137.86567820546932	1.2548232785161495	0.03642535239143996	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.6875	136.1231597185504	137.87876039057684	1.2559582421819975	0.03621118310173088	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.71875	136.1343189006914	137.89190142111553	1.2570864774600077	0.035994983323032415	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.75	136.1455438614405	137.90509853048306	1.258207928639687	0.03577722617778889	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.78125	136.1568320672741	137.91834907417547	1.2593225540961195	0.03555834170571259	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.8125	136.16818107853106	137.93165052394045	1.260430324996294	0.03533872013803219	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.84375	136.17958854581806	137.94500046220378	1.2615312241047465	0.035118714947557805	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.875	136.19105220653364	137.95839657675998	1.2626252446805164	0.034898645700046416	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.90625	136.20256988150788	137.97183665571802	1.2637123894609994	0.03467880071771745	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.9375	136.2141394717561	137.98531858268868	1.2647926697253737	0.03445943953311925	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
1.96875	136.22575895534854	137.99884033220658	1.2658661044318194	0.03424079523616541	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
2.	136.23742638438983	138.0123999653805	1.266932719427634	0.03402307659354875	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
2.03125	136.24913988211117	138.02599562575176	1.2679925467189161	0.03380647002283155	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
2.0625	136.26089764006846	138.03962553536329	1.269045623804061	0.03359114147152198	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
2.09375	136.2726979154464	138.0532879910213	1.2700919930608863	0.033377238093560635	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
2.125	136.28453902846582	138.06698136074417	1.2711317011849086	0.03316488985301547	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
2.15625	136.29641935988883	138.08070408038938	1.2721647986766997	0.03295421098649953	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
2.1875	136.30833734862554	138.09445465045164	1.2731913393715648	0.03274530133975517	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
2.21875	136.32029148942914	138.10823163301717	1.2742113800104344	0.03253824762872526	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
2.25	136.3322803306874	138.1220336488767	1.2752249798483601	0.03233312459390092	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
2.28125	136.3443024722987	138.1358593747801	1.2762322002975532	0.03212999606099842	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
2.3125	136.3563565636356	138.14970754083143	1.2772331046021725	0.03192891591111646	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
2.34375	136.36844130158985	138.16357692801347	1.278227757541998	0.03172992899499505	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
2.375	136.38055542869657	138.17746636583868	1.2792162251643597	0.03153307196113175	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
2.40625	136.3926977313362	138.19137473011747	1.2801985745395688	0.03133837400558548	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
2.4375	136.40486703800786	138.2053009408369	1.2811748735397088	0.031145857597049798	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
2.46875	136.41706221767558	138.21924396014958	1.2821451906393844	0.030955539097817564	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
2.5	136.42928217818326	138.23320279045953	1.2831095947333224	0.03076742936915622	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
2.53125	136.44152586473143	138.24717647260573	1.2840681549749566	0.030581534314890746	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
2.5625	136.45379225842188	138.2611640841354	1.285020940628003	0.030397855354543424	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
2.59375	136.46608037485942	138.27516473766286	1.2859680209346156	0.030216389925030285	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
2.625	136.47838926281136	138.2891775793116	1.2869094649983175	0.03003713186438972	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
2.65625	136.49071800292592	138.30320178723068	1.28784534167614	0.029860071788501585	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
2.6875	136.50306570650037	138.31723657018605	1.2887757194850988	0.029685197474634606	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
2.71875	136.51543151430167	138.33128116622086	1.2897006665183046	0.02951249414728352	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
2.75	136.5278145954371	138.34533484137995	1.290620250369304	0.029341944779631035	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
2.78125	136.54021414627027	138.3593968884985	1.2915345380670316	0.02917353037642556	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
2.8125	136.55262938938284	138.37346662604858	1.2924435960178307	0.029007230195936984	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
2.84375	136.5650595725798	138.38754339704127	1.2933474899542776	0.028843021980083705	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
2.875	136.5775039679346	138.4016265679821	1.2942462848915859	0.028680882156546517	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
2.90625	136.58996187087521	138.41571552787627	1.2951400450890618	0.028520786022596667	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
2.9375	136.60243259930678	138.42980968728202	1.2960288340179982	0.028362707907586326	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
2.96875	136.61491549277218	138.4439084774085	1.296912714333286	0.028206621326326342	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
3.	136.62740991164483	138.4580113492566	1.2977917478508936	0.028052499126864916	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
3.03125	136.63991523635661	138.47211777280071	1.298665995528715	0.02790031359508305	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
3.0625	136.65243086665646	138.4862272362073	1.2995355174505863	0.02775003658639008	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
3.09375	136.6649562208996	138.50033924509304	1.3004003728153644	0.027601639610374207	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
3.125	136.6774907353664	138.51445332181328	1.3012606199262347	0.02745539526111429	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
3.1875	136.70258507581596	138.54268584785598	1.3029675180942124	0.027168323089783897	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
3.25	136.7277097125423	138.57092130304994	1.3046566603124576	0.02688769890481879	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
3.3125	136.75286071768633	138.59915640377045	1.3063284804573148	0.026613901601725942	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
3.375	136.77803439359408	138.62738807648986	1.3079833980126734	0.02634670238125203	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
3.4375	136.8032272567806	138.65561344176362	1.3096218182549713	0.026085875916583845	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
3.5	136.82843602314938	138.68382979960137	1.3112441325022464	0.025831201366139922	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
3.5625	136.8536575943521	138.71203461610614	1.3128507184257387	0.025582463176196057	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
3.625	136.87888904519968	138.74022551124781	1.3144419403992709	0.025339451629482923	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
3.6875	136.90412761203746	138.7684002476704	1.3160181498794241	0.025101963279080763	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
3.75	136.92937068199888	138.79655672043475	1.317579685809156	0.024869801233830202	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
3.8125	136.95461578307018	138.8246929476077	1.319126875033653	0.024642775336866762	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
3.875	136.97986057489553	138.85280706162328	1.3206600327262643	0.02442070224178572	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
3.9375	137.00510284026697	138.88089730134018	1.322179462813876	0.02420340543397792	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
4.	137.03034047723654	138.9089620047394	1.3236854584055116	0.023990715195804313	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
4.0625	137.05557149180584	138.93699960219703	1.3251783022133516	0.023782468504249366	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
4.125	137.08079399114555	138.96500861028832	1.3266582669685427	0.0235785089201066	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
4.1875	137.10600617729833	138.99298762606986	1.328125615828365	0.023378686430056916	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
4.25	137.13120634133307	139.02093532180268	1.3295806027722998	0.02318285727005609	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
4.3125	137.1563928579107	139.048850440076	1.331023472987122	0.02299088374199343	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
4.375	137.18156418023028	139.07673178929832	1.332454463240049	0.022802634018290746	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
4.4375	137.2067188353249	139.10457823952382	1.3338738022394083	0.02261798192580855	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
4.5	137.23185541968374	139.1323887185859	1.335281710980775	0.022436806744282833	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
4.5625	137.25697259517025	139.16016220851483	1.3366784030824437	0.0222589929962691	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
4.625	137.2820690852177	139.187897742211	1.3380640851053087	0.022084430221887885	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
4.6875	137.30714367128093	139.21559440035773	1.3394389568601797	0.021913012792579067	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
4.75	137.33219518952063	139.24325130855334	1.340803211704381	0.02174463969376106	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
4.8125	137.35722252771123	139.27086763464186	1.3421570368218998	0.02157921431498444	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
4.875	137.38222462234657	139.29844258622933	1.3435006134937542	0.02141664427482759	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
4.9375	137.40720045593554	139.32597540837267	1.3448341173562532	0.021256841226092504	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
5.	137.43214905447	139.35346538142312	1.3461577186470157	0.021099720659414345	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
5.0625	137.4570694850561	139.38091181901476	1.34747158243868	0.0209452017424141	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
5.125	137.4819608536927	139.40831406619	1.3487758688648175	0.02079320714223698	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
5.1875	137.5068223031918	139.4356714976446	1.3500707333314597	0.020643662866293155	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
5.25	137.53165301122388	139.46298351609093	1.3513563267231041	0.020496498103016236	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
5.3125	137.55645218848986	139.4902495507248	1.3526327955943367	0.02035164506886744	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
5.375	137.58121907699757	139.51746905579142	1.3539002823567126	0.02020903887826009	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
5.4375	137.60595294844794	139.54464150924272	1.3551589254541192	0.020068617389839005	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
5.5	137.63065310271662	139.5717664114788	1.3564088595304424	0.019930321084856928	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
5.5625	137.65531886642466	139.59884328416717	1.3576502155897263	0.019794092948941966	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
5.625	137.67994959159398	139.62587166913616	1.3588831211490602	0.019659878337611403	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
5.6875	137.70454465438405	139.65285112733375	1.3601077003819277	0.019527624875250282	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
5.75	137.72910345389752	139.6797812378524	1.3613240742584665	0.019397282349437717	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
5.8125	137.75362541105955	139.70666159701062	1.3625323606756075	0.019268802597734336	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
5.875	137.7781099675567	139.7334918174887	1.3637326745831833	0.019142139419946247	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
5.9375	137.80255658483995	139.76027152751755	1.3649251281031007	0.01901724848336883	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
6.	137.82696474317967	139.78700037011228	1.3661098306436044	0.018894087228867207	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
6.0625	137.85133394077678	139.81367800235068	1.3672868890067091	0.018772614800518284	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
6.125	137.87566369292097	139.84030409469707	1.3684564074936691	0.018652791960947823	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
6.1875	137.89995353119554	139.86687833035785	1.3696184880018276	0.018534580997080496	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
6.25	137.9242030027274	139.8934004046778	1.3707732301183042	0.018418199636126197	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
6.375	137.97257910755044	139.94628690797973	1.3730610865159452	0.018190001557464974	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
6.5	138.0207886691577	139.99896138922423	1.3753207305076705	0.01796719109963263	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
6.625	138.06882855624684	140.05142179383628	1.3775528842908533	0.017750041033019137	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
6.75	138.1166958265853	140.1036662138223	1.3797582407659252	0.017538325475165095	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
6.875	138.16438771094332	140.15569287502257	1.3819374656596446	0.017331834780228483	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
7.	138.21190159861828	140.20750012565907	1.3840911994609824	0.017130374125919445	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
7.125	138.25923502436908	140.25908642603218	1.3862200591911245	0.01693376224711507	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
7.25	138.3063856566064	140.31045033923562	1.3883246400227611	0.01674183027671905	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
7.375	138.35335128670332	140.36159052277037	1.3904055167603042	0.016554420709163686	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
7.5	138.400129819301	140.4125057209655	1.392463245200052	0.016371386457871395	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
7.625	138.446719263509	140.46319475810847	1.394498363374772	0.016192589992864548	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
7.75	138.49311772490574	140.51365653221762	1.3965113926982682	0.016017902577075027	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
7.875	138.53932339825136	140.56389000938344	1.3985028390190408	0.015847203556138112	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
8.	138.5853345608475	140.6138942186176	1.4004731935873027	0.015680379717202264	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
8.125	138.6311495664769	140.6636682471657	1.4024229339483414	0.015517324714737768	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
8.25	138.67676683985883	140.713211236225	1.4043525247659872	0.015357938536413762	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
8.375	138.72218487158077	140.7625223770362	1.4062624185824448	0.015202127024442902	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
8.5	138.76740221345162	140.81160090730904	1.4081530565220979	0.015049801432901688	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
8.625	138.8124174742404	140.86044610794525	1.4100248689406703	0.014900878026019804	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
8.75	138.85722931576086	140.90905730003576	1.4118782760286028	0.01475527771395857	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
8.875	138.9018364492748	140.95743384210405	1.41371368836916	0.014612925718519243	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
9.	138.9462376321774	141.00557512757177	1.4155315074582326	0.014473751262534584	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
9.125	138.99043166494812	141.0534805824263	1.4173321261847935	0.014337687289719625	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
9.25	139.03441738834024	141.1011496630797	1.4191159292806625	0.014204670201294789	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
9.375	139.07819368078142	141.14858185438135	1.4208832937351172	0.014074639625761165	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
9.5	139.1217594559452	141.19577666776894	1.4226345891871028	0.013947538220476119	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
9.625	139.16511366055326	141.24273363960694	1.4243701782902363	0.013823311417235473	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
9.75	139.20825527239438	141.28945232967843	1.4260904170414117	0.013701907234636046	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
9.875	139.2511832982631	141.33593231958577	1.4277956550988953	0.01358327627784739	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
10.	139.2938967721449	141.38217321143054	1.4294862361108736	0.013467371346953527	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
10.125	139.3363947541071	141.4281746269831	1.4311624979356337	0.013354147209591716	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
10.25	139.37867632797833	141.47393620575696	1.4328247729132715	0.01324356117437464	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
10.375	139.4207406000691	141.51945760432596	1.4344733882292273	0.01313557185329639	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
10.5	139.46258669947906	141.56473849639553	1.4361086658765956	0.013030139752361336	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
10.625	139.50421377303283	141.60977856866057	1.4377309231673177	0.012927227838132715	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
10.75	139.54562098931663	141.65457752491858	1.4393404728361288	0.012826798804648654	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
10.875	139.58680753322454	141.69913508011436	1.4409376228684798	0.012728819496182098	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
11.	139.6277726056052	141.74345096240765	1.4425226777101743	0.012633255043537517	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
11.125	139.6685154285036	141.78752491482857	1.4440959366293642	0.01254007503466692	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
11.25	139.70903522848758	141.83135668430504	1.445657696468841	0.012449247282098064	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
11.375	139.74933126370385	141.87494604183294	1.4472082484498887	0.012360743758790704	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
11.5	139.78940278084767	141.91829274832156	1.4487478824085387	0.012274534102700407	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
11.625	139.82924907364142	141.96139660272434	1.4502768819755638	0.012190593681148165	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
11.75	139.8688694030685	142.0042573754764	1.4517955308288257	0.012108891757799611	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
11.875	139.90826309885588	142.04687489329874	1.4533041049150137	0.012029409387889878	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
12.	139.94742943171056	142.0892489342403	1.4548028831757982	0.01195211262107243	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
12.125	139.98636776318412	142.131379346495	1.4562921330702818	0.011876989639445057	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
12.25	140.02507738184087	142.1732659273337	1.4577721305856595	0.011804004517427025	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
12.375	140.0635576537605	142.21490851768795	1.4592431341996386	0.011733144772740012	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
12.5	140.1018079291116	142.25630697713552	1.4607054167788445	0.011664739599561418	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
12.75	140.1776158806676	142.33837080059536	1.463604841161692	0.01153409517484727	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
13.	140.25249614188422	142.4194561854859	1.466472464366268	0.011410944977463977	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
13.25	140.3264437562645	142.49956203982023	1.469310313650424	0.011295818376879652	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
13.5	140.3994540158602	142.57868747995963	1.472120373554708	0.011188519831435428	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
13.75	140.47152223444715	142.65683157468456	1.4749045735661417	0.011088928686941113	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
14.	140.5426433810501	142.73399308537947	1.4776648378981785	0.010997054825257369	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
14.25	140.6128130873373	142.81017150662535	1.4804031009787704	0.010912626566595307	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
14.5	140.68202749604004	142.8853665700029	1.4831211511814761	0.01083541855562098	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
14.75	140.7502808330724	142.9595762077349	1.4858208102565809	0.010765744796353616	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
15.	140.81756982310557	143.03280116872875	1.488504023579653	0.010703013286836427	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
15.25	140.88389045207117	143.10504057770578	1.491172316899999	0.010647341130838317	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
15.5	140.94923616729673	143.1762921220648	1.493827694145072	0.010598844755348225	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
15.75	141.01360708073753	143.24655926347424	1.4964717392776732	0.010556816354616139	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
16.	141.07699303888998	143.31583538334326	1.4991061023223802	0.010522027776992626	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
16.25	141.1393972629929	143.38412799456236	1.5017327531661695	0.010493425753665075	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
16.5	141.20080707052662	143.4514268473233	1.5043528151992127	0.01047186520990584	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
16.75	141.26122857209683	143.51774338590155	1.5069686857711224	0.010456447871361352	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
17.	141.32064546217975	143.58306279642653	1.5095810391348934	0.010447606452942182	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
17.25	141.37906891231077	143.6474021571844	1.5121924889975935	0.010445331596221852	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
17.5	141.43647663335145	143.71074072613325	1.5148037049330043	0.010448418830519834	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
17.75	141.49288547765656	143.77309997848732	1.5174166984128534	0.010459504228413241	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
18.	141.5482711628975	143.8344602483252	1.520033457047211	0.010473896194150178	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
18.25	141.60264442407856	143.89483161270948	1.5226536465099285	0.010497512111532714	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
18.5	141.65599972910778	143.95422001012656	1.5252822131029773	0.0105249151174176	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
18.75	141.70831641611375	144.01259793758695	1.5279161040686373	0.010557209869732187	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
19.	141.7596245422398	144.07000829501317	1.5305608180378434	0.010600971109385515	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
19.25	141.8098824032681	144.1264101624913	1.53321658962333	0.010641368477744884	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
19.5	141.8591058671197	144.18181520350365	1.5358815022767158	0.010694776421666496	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
19.75	141.90730760750293	144.23625591911693	1.5385639778341633	0.010755450290536483	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
20.	141.95443668935198	144.28967056471942	1.541259227421984	0.010808810362509913	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
20.25	142.00053163406565	144.34210059884526	1.5439683830154183	0.010883248677617807	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
20.5	142.04559228385406	144.39356826214072	1.546700851760793	0.010961231076077382	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
20.75	142.0895621933556	144.44399962874596	1.549448998553457	0.011026531976582099	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
21.	142.1324859475606	144.49344269227834	1.552214117749084	0.011118718857735743	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
21.25	142.1743742715357	144.54193732208284	1.5550083579823248	0.011219782079723295	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
21.5	142.21515781369735	144.58939648876097	1.5578240087889457	0.011297133108975288	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
21.75	142.25486323889763	144.63583746821726	1.5606569245368125	0.01139712590762576	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
22.	142.29353742624602	144.6813444732599	1.5635225717427585	0.011527353611042734	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
22.25	142.33111560204324	144.7258526213397	1.5664206013423339	0.011630061442715611	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
22.5	142.3675668670126	144.76929953507795	1.5693376024641164	0.011724638962872014	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
22.75	142.4029600403056	144.81177700332387	1.5722829208237699	0.011868543051612335	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
23.	142.4372962150739	144.85332378990276	1.5752718739899225	0.012022482397061829	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
23.25	142.47049341951168	144.89383397096017	1.5782941620223008	0.012132916288274398	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
23.5	142.5025521320528	144.93328098429527	1.5813383321340597	0.012251266747235867	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
23.75	142.5335454218499	144.9717760280036	1.5844197953959187	0.012431026235907083	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
24.	142.5634615833088	145.00934571274001	1.5875538452520133	0.012617052650535587	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
24.25	142.59221584144606	145.04587670949866	1.5907283217211865	0.012750354008843612	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
24.5	142.61979948707136	145.0813263704421	1.593929022256435	0.012881996352186231	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
24.75	142.64628516043294	145.11580105996177	1.5971693198972796	0.013082777571889803	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
25.	142.67168836663245	145.1493698334557	1.60047041104238	0.01330412587853358	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
25.5	142.718962108184	145.21342904730008	1.607222235279779	0.013670525613284523	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
26.	142.76158254176292	145.27336779375702	1.6141409366556645	0.014108608427148894	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
26.5	142.79962714588325	145.32953697932112	1.6213308437069278	0.014574656502777783	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
27.	142.83276916319585	145.38143090072654	1.6287155931584423	0.01503921820382903	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
27.5	142.8612721849246	145.42951742913758	1.6363700619107568	0.01561781609292634	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
28.	142.8848786875243	145.47365740977108	1.6443334092513686	0.016156474343894	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
28.5	142.90347581236912	145.5135518541567	1.6525265362546508	0.016738112519854687	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
29.	142.91730250812873	145.5497771735584	1.6610715217712233	0.017445357706161735	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
29.5	142.92603796627537	145.5820472139169	1.6699718939608126	0.01807634170893646	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
30.	142.92962685241838	145.61011971863834	1.6791478634801598	0.018742627205646345	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
30.5	142.92831871255655	145.63457798915863	1.688714521166459	0.019562864547824077	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
31.	142.9218850675441	145.65533233368546	1.6987107280279838	0.020318954943029377	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
31.5	142.91017008914568	145.67198018210817	1.7090334761094883	0.021014547591047927	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
32.	142.89343926273844	145.6849364971751	1.7197252756190318	0.021860800205157904	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
32.5	142.87171607269232	145.69456630658766	1.7308942763146462	0.022764580705954662	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
33.	142.84475492760458	145.70052825955756	1.7424898563249864	0.023534748183299703	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
33.5	142.81263389712635	145.70270713589582	1.754429024497946	0.02427774488753731	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
34.	142.77564956923837	145.70160309903528	1.7667676012125237	0.025161256228096285	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
34.5	142.7337908361719	145.6975045060613	1.7795902807260422	0.026081705327115845	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
35.	142.68690366383308	145.69017495803328	1.7928493065396396	0.02684387240309083	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
35.5	142.63515745901938	145.6795061161276	1.806434153129133	0.027526044307397024	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
36.	142.57877641431742	145.66586416282047	1.8203753508470366	0.028312768840656144	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
36.5	142.51790467065044	145.64967905977366	1.8347469219697892	0.029132203828402314	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
37.	142.4526435876488	145.63098780275982	1.849507554675439	0.029893280984726323	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
37.5	142.3828072941786	145.6096140327569	1.8646402029545155	0.030502536102241073	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
38.	142.30884859232404	145.58563408856674	1.88001009077768	0.031035430767297756	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
38.5	142.23090958957408	145.55943189427097	1.8956756337218132	0.0316484059389619	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
39.	142.14921784350406	145.53136687691847	1.911658496716642	0.03225727081714491	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
39.5	142.06389472424794	145.5015365618146	1.9279329045389582	0.032838582304284714	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
40.	141.97482907682289	145.4698868243993	1.9444970790209266	0.03325500144146565	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
40.5	141.882523470985	145.43640617559586	1.9611879059804238	0.033591892735810314	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
41.	141.78692196711356	145.40137952495883	1.978088971756737	0.033897774866184616	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
41.5	141.6886640169204	145.36508051584963	1.9950856808466084	0.03421711540895389	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
42.	141.58755592333796	145.3278300573548	2.012306087165691	0.0345778573920148	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
42.5	141.48392252441326	145.28968499481635	2.029663538238623	0.034794839713590875	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
43.	141.37786939597765	145.25057639829302	2.0471009268792817	0.035034668477021746	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
43.5	141.26930512633675	145.21076438971744	2.064698206715645	0.03502631173984572	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
44.	141.15919517424885	145.16995240086536	2.0821272386191274	0.03512113768652503	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
44.5	141.04671848196904	145.12906587272377	2.09981934440217	0.0351346328178872	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
45.	140.93333757186298	145.087516054065	2.1172618714370146	0.03508547740263568	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
45.5	140.81805816211076	145.0461789714822	2.1349048218048057	0.035284291672688095	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
46.	140.70148556520218	145.00485791427863	2.1525461631097027	0.03503915707719285	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
46.5	140.58417022623476	144.96306692904486	2.1699439788819985	0.03509437445027652	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
47.	140.46500804704718	144.92208588047652	2.1876405375599792	0.03499760240575034	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
47.5	140.34570131284102	144.8805621682995	2.204941581287749	0.03452341424339078	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
48.	140.2256781527234	144.83931648232243	2.22216395180337	0.03465487331138295	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
48.5	140.10454399282943	144.79931470110284	2.239596454599132	0.03431857921219761	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
49.	139.98396975822035	144.75868983932233	2.2564825310155676	0.033853049772767374	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
49.5	139.86277328091757	144.7191970827958	2.273449504371899	0.034112100179951366	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
50.	139.74079707244096	144.68120275911068	2.290594631195519	0.03388889771483239	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
51.	139.49822771018987	144.6048267693334	2.323680817045537	0.03301095499861506	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
52.	139.2551016285523	144.53269060738486	2.356616541192749	0.03258287169365803	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
53.	139.01356888443357	144.46402545658486	2.388846560432853	0.031679517861524786	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
54.	138.774488519517	144.39728084935044	2.4199755769157987	0.031224870022970697	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
55.	138.53634973098565	144.33803895065165	2.4512963004787944	0.030475916510128043	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
56.	138.30212521280382	144.2782972137955	2.4809274099360548	0.029889036015913417	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
57.	138.06854155667915	144.22762017832966	2.5110743725106213	0.029160191512702882	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
58.	137.83998592604144	144.1750543357218	2.5392477929614605	0.028521670940089283	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
59.	137.61229088818615	144.13291786778794	2.5681177143908	0.027838342009989248	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
60.	137.3897194595378	144.08750728398587	2.594924476981439	0.02718796786424793	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
61.	137.16840005175055	144.05340925960928	2.6224936501192957	0.026729962513229788	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
62.	136.95025394302218	144.01584887859568	2.6483844020078986	0.025888202566021867	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
63.	136.73567141869046	143.98655166435273	2.6742700552513394	0.025722053856056748	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
64.	136.52067990939327	143.9592700165428	2.699828509720012	0.024730825701454906	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
65.	136.3121047537652	143.93064304571496	2.7237317066542492	0.024454341091590504	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
66.	136.10219327721592	143.91363863185123	2.748737191903193	0.02406941446853561	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
67.	135.895138881131	143.88939545061774	2.7718705355913205	0.023038722874920037	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
68.	135.69272366568885	143.87252167517636	2.794814637653033	0.023257653436844494	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
69.	135.4864814926174	143.8613775108871	2.8183858424650094	0.022559839130478654	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
70.	135.28468113058622	143.842001800912	2.8399343159139905	0.02169140853613727	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
71.	135.0860300627655	143.83224894278322	2.861768659537284	0.022096881866439988	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
72.	134.88209106947792	143.826073026534	2.8841280796468705	0.021407995651204992	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
73.	134.68243698533846	143.8112663722839	2.904584650839694	0.020440806887058294	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
74.	134.48698364975652	143.8041869898427	2.925009693420987	0.02084267355875724	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
75.	134.28601169117522	143.80342230440323	2.9462699979572085	0.02058267618832499	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
76.	134.084938874168	143.79369202452168	2.966175045797637	0.019398169473446636	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
77.	133.89095772252102	143.7848651501254	2.9850663369041017	0.019393747379396364	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
78.	133.69395121155142	143.78668118441504	3.0049625405564298	0.019845170657585065	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
79.	133.49093105172653	143.78542822717003	3.024756678219272	0.01900273090932658	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
80.	133.29230605076577	143.77599715845145	3.042968002375083	0.018142432639072892	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
81.	133.09825050489383	143.77314166125694	3.0610415434974176	0.018387325038115465	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
82.	132.89995109874718	143.7763529213074	3.079742652451314	0.018685345780319995	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
83.	132.69461990557272	143.77598696472324	3.0984122350580576	0.018006048176351097	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
84.	132.4941284301687	143.7693503565466	3.115754748804016	0.017030664417456265	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
85.	132.3002615737565	143.76557648750185	3.13247356389297	0.017179847881963584	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
86.	132.1008990947613	143.77026680456117	3.150114444567943	0.017633231355941525	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
87.	131.89554130468426	143.77241171844676	3.167740026604853	0.017192646862822736	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
88.	131.69013656733202	143.76773729757096	3.1844997382935887	0.016429354888595427	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
89.	131.49053941254445	143.76415096936188	3.200598736382044	0.015888227430805646	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
90.	131.2952293284273	143.76277613346898	3.2162761931552	0.016179871475432872	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
91.	131.0917461620382	143.7690246891371	3.23295847933291	0.016637953732622	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
92.	130.88114795060235	143.77054346385694	3.249552100620444	0.016073604542923947	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
93.	130.67404456906257	143.76548360485162	3.2651056884187577	0.015235258205894775	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
94.	130.4734201111081	143.76160699699759	3.2800226170322335	0.01506467933866773	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
95.	130.27250687836872	143.76438476737266	3.295235047096093	0.015127044948732848	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
96.	130.06935684226934	143.76570892946103	3.310276706929699	0.015235096620223487	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
97.	129.8594309722237	143.76873623850517	3.32570524033654	0.015352402399479326	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
98.	129.6447141659049	143.76813301908192	3.340981511728658	0.014885135859865617	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
99.	129.43529147458312	143.76490585454573	3.3554755120562714	0.013960738687144092	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
100.	129.2354421974366	143.7587647411247	3.368902989102946	0.013736217859204203	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
102.	128.82218469950487	143.76847617929033	3.3976103880714725	0.014201223367215854	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
104.	128.39420106327518	143.76640135112203	3.4257078825718095	0.013812781542236863	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
106.	127.97047390840352	143.76580401829347	3.45286151424042	0.013102238748985195	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
108.	127.56224391806171	143.76157025133446	3.4781168375677503	0.013087654738384247	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
110.	127.12571506386794	143.7699674140086	3.505212133193957	0.013112760350642794	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
112.	126.69149738454391	143.76317308536804	3.5305678789703214	0.012431022543033299	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
114.	126.27175932709642	143.76455364382764	3.55493622336609	0.012147142491682694	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
116.	125.84229381096596	143.76394003265582	3.579156448937052	0.012072679952699339	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
118.	125.4095064859183	143.76776929762383	3.6032269431768875	0.012137203995150059	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
120.	124.95503316735011	143.76822062343751	3.6277052649176524	0.011569567843962902	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
122.	124.5304732968937	143.75829032336793	3.649505214552739	0.011067220251533394	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
124.	124.10413699945238	143.76887269340412	3.671974145923786	0.011286848487726542	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
126.	123.6507956901649	143.76659271338613	3.6946526085036453	0.01112992689936465	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
128.	123.20657856972666	143.76656278734905	3.7164938535212446	0.01075373718752215	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
130.	122.76298802451845	143.76294474294073	3.737667557253734	0.010665055395498224	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
132.	122.31066820748761	143.76672330665153	3.7591540751032375	0.01026626994057278	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
134.	121.88033690048006	143.76060994056598	3.778732637016025	0.009976051256670337	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
136.	121.4427024354283	143.7722565928001	3.799058280129919	0.010369893260849805	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
138.	120.96090746445547	143.76785097421987	3.8202122100594242	0.010163926309096682	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
140.	120.5086342423639	143.7647189303999	3.8397139853663056	0.009494661761599965	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
142.	120.07158252223937	143.76136122018116	3.858190857105824	0.00943842192973543	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
144.	119.61679755430893	143.7676696851615	3.8774676730852473	0.009533088054199057	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
146.	119.15641098196483	143.76698106346007	3.8963232093226203	0.009295849508373477	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
148.	118.70066220946913	143.76645026153022	3.914651071118741	0.00904216255938417	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
150.	118.25053826017476	143.76753270493745	3.932491859560157	0.00896521943044204	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
152.	117.78467371454818	143.765654660917	3.9505119488405094	0.009261620627777134	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
154.	117.28838855683225	143.76842643497707	3.9695383420712655	0.008968227851779975	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
156.	116.83709814581354	143.76701123918605	3.9863848602476293	0.007994717508687188	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
158.	116.41672509106112	143.75725003094286	4.001517212106014	0.008262588706032248	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
160.	115.94053999032529	143.77536777227104	4.019435215071758	0.008761728609370856	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
162.	115.45314212246328	143.76885698380664	4.036564126543498	0.008315190078200363	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
164.	114.98431912742102	143.7605231048428	4.05269597538456	0.00807722064599159	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
166.	114.51976189393535	143.7652651951393	4.068873009127464	0.008071872006007785	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
168.	114.05113647670555	143.77161387287262	4.084983463408591	0.00783047904591938	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
170.	113.58172021402632	143.75774551058223	4.100194925311142	0.007829402273470398	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
172.	113.10718369510433	143.7731635453511	4.1163010725024725	0.007854757046939609	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
174.	112.62497133689355	143.76414945518056	4.1316139534989	0.007680985347122915	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
176.	112.14207626865598	143.76485900009783	4.147025013890964	0.007315155623058622	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
178.	111.69841308144755	143.76220434448626	4.1608745759911345	0.006861632909681559	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
180.	111.2659862153599	143.7687252888836	4.17447154552969	0.007361215305693447	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
182.	110.75476774793985	143.77670998076718	4.190319437213908	0.00787696167840135	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
184.	110.21647717744321	143.75961181428428	4.205979392243296	0.007473093171660672	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
186.	109.74412297451534	143.76807096510373	4.220211809900551	0.006728436178964792	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
188.	109.30413503788401	143.76229924060345	4.232893136959155	0.006565153038658789	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
190.	108.83556279784904	143.76483565630778	4.246472422055186	0.006872742062098647	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
192.	108.34887491844752	143.76746849938564	4.2603841052075495	0.006879325010775705	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
194.	107.86026794538789	143.76404647720574	4.273989722098289	0.006772386881688908	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
196.	107.37915610487416	143.7703373634713	4.287473652734305	0.0067244447743919356	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
198.	106.89532325528451	143.77793894946294	4.300887501195857	0.006404604277058912	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011
200.	106.41496579362746	143.75047597223192	4.313092069842541	0.005799964369625155	282.51384335494436	0.25503091888723894	1107.7631080483104	1	0	275.07361609694414	0.24843291051513555	1107.2350097520011

==> anc/otoc_to_plot_1D_M400_L1.0000_n400_beta20.0000.dat <==
1.953125	11.78191595334556	12.356167551740363	0.1384595265907737	0.002291125510699388	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
1.9921875	11.78224794999739	12.356551379385417	0.13854978085288006	0.0023298927091456537	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
2.03125	11.782586258748601	12.356942393579963	0.1386415494586757	0.0023684753643916424	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
2.0703125	11.782930864961727	12.357340571644903	0.13873481799072315	0.002406687164119603	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
2.109375	11.783281753785252	12.357745890608548	0.13882957189337256	0.002444524651045654	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
2.1484375	11.783638910157256	12.358158327213742	0.1389257964790861	0.0024819845272652684	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
2.1875	11.784002318808577	12.358577857924372	0.13902347693456515	0.002519063653586784	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
2.2265625	11.784371964266334	12.359004458932349	0.13912259832702256	0.0025557590453033187	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
2.265625	11.784747830857347	12.359438106164193	0.13922314560997948	0.002592067873654003	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
2.3046875	11.785129902711528	12.35987877528795	0.13932510362965178	0.002627987463323578	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
2.34375	11.7855181637654	12.360326441719764	0.13942845713055163	0.002663515292035612	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
2.3828125	11.785912597765394	12.360781080630689	0.13953319076184206	0.002698648989266417	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
2.421875	11.786313188271402	12.361242666953242	0.13963928908283807	0.002733386333336796	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
2.4609375	11.786719918660186	12.361711175388196	0.139746736569134	0.0027677252511082886	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
2.5	11.787132772128821	12.362186580411024	0.1398555176180809	0.002801663814905098	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
2.5390625	11.78755173169807	12.362668856278512	0.13996561655467346	0.0028352002450500184	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
2.578125	11.78797678021581	12.363157977035318	0.14007701763722544	0.002868332902430027	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
2.6171875	11.788407900360623	12.36365391652046	0.1401897050626758	0.002901060289995172	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
2.65625	11.78884507464495	12.364156648373687	0.1403036629723813	0.0029333810486814826	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
2.6953125	11.789288285418714	12.364666146041815	0.14041887545710405	0.002965293958306603	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
2.734375	11.789737514872531	12.365182382785198	0.140535326562874	0.002996797934634543	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
2.7734375	11.790192745041253	12.36570533168387	0.14065300029574737	0.003027892025128765	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
2.8125	11.790653957807251	12.366234965643889	0.1407718806273372	0.0030585754088164664	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
2.8515625	11.79112113490376	12.36677125740329	0.14089195149956116	0.003088847392080396	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
2.890625	11.791594257918279	12.367314179538361	0.14101319682984348	0.0031187074136493466	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
2.9296875	11.79207330829578	12.367863704469693	0.1411356005162525	0.00314815503130319	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
2.96875	11.79255826734218	12.368419804467928	0.14125914644166404	0.0031771899254788853	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
3.0078125	11.793049116227467	12.368982451659903	0.14138381847918055	0.003205811898888556	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
3.046875	11.793545835989084	12.369551618034302	0.1415096004962647	0.0032340208717080545	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
3.0859375	11.79404840753507	12.370127275447595	0.14163647635978274	0.0032618168781525015	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
3.125	11.794556811647425	12.370709395629529	0.14176442993987037	0.0032892000650644347	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
3.1640625	11.795071028985207	12.37129795018897	0.1418934451148659	0.0033161706918381382	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
3.203125	11.795591040087707	12.3718929106192	0.14202350577517023	0.0033427291254547243	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
3.2421875	11.796116825377668	12.37249424830367	0.14215459582779205	0.003368875838120644	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
3.28125	11.796648365164405	12.373101934521143	0.1422866992000234	0.0033946114043118315	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
3.3203125	11.797185639646909	12.373715940451198	0.1424197998437539	0.003419936503069465	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
3.359375	11.797728628916895	12.37433623717942	0.1425538817393257	0.0034448519081418994	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
3.3984375	11.798277312961954	12.374962795702512	0.1426889288990775	0.003469358492487018	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
3.4375	11.798831671668424	12.375595586933514	0.14282492537155125	0.0034934572212197428	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
3.4765625	11.7993916848246	12.376234581706669	0.1429618552444853	0.003517149150552257	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
3.515625	11.79995733212354	12.37687975078253	0.14309970264893815	0.0035404354279204857	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
3.5546875	11.800528593166137	12.377531064852704	0.14323845176229158	0.0035633172855252583	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
3.59375	11.801105447463883	12.378188494544634	0.1433780868118698	0.003585796040776401	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
3.6328125	11.801687874441942	12.378852010426366	0.14351859207797724	0.003607873091571889	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
3.671875	11.802275853441934	12.379521583011144	0.14365995189714886	0.003629549916939112	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
3.7109375	11.802869363724719	12.38019718276193	0.1438021506652381	0.003650828074131596	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
3.75	11.803468384473225	12.380878780095921	0.1439451728404404	0.003671709192338213	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
3.7890625	11.804072894795334	12.38156634538888	0.14408900294588953	0.003692194974589214	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
3.828125	11.804682873726449	12.382259848979492	0.14423362557283018	0.0037122871973799933	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
3.8671875	11.8052983002323	12.382959261173614	0.14437902538318484	0.0037319877006837033	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
3.90625	11.805919153211626	12.383664552248288	0.1445251871119461	0.0037512339201704495	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
3.984375	11.807177053866484	12.385092652028753	0.14481973564694103	0.003788566441263264	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
4.0625	11.80845640564065	12.386543910116536	0.14511715061839348	0.0038244937328338227	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
4.140625	11.809757037577945	12.38801808810079	0.14541731279269632	0.0038589037609044756	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
4.21875	11.81107877789669	12.38951494748353	0.1457201043310348	0.003891814789733062	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
4.296875	11.812421454067826	12.39103424979426	0.1460254088535921	0.003923245870366543	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
4.375	11.813784892891276	12.39257575669981	0.14633311149827957	0.003953216779088997	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
4.453125	11.815168920569878	12.394139230109548	0.14664309897532476	0.003981747956859749	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
4.53125	11.816573362781726	12.39572443227607	0.1469552596165389	0.004008860449746088	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
4.609375	11.81799804475022	12.397331125891444	0.1472694834205976	0.00403457585483018	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
4.6875	11.819442791312042	12.398959074178949	0.14758566209385612	0.00405891626375503	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
4.765625	11.820907426983526	12.400608040980824	0.14790368908680931	0.004081904210215903	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
4.84375	11.822391776024649	12.402277790841541	0.14822345962670236	0.004103562620683654	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
4.921875	11.823895662501243	12.403968089087195	0.14854487074629114	0.004123914768732639	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
5.	11.825418910345231	12.405678701901127	0.14886782130931683	0.004142984224249524	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
5.078125	11.826961343413142	12.407409396395256	0.14919221203133012	0.0041607948127852625	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
5.15625	11.828522785542328	12.409159940678212	0.14951794549881453	0.004177370573374262	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
5.234375	11.83010306060592	12.410930103919489	0.14984492618341985	0.004192735716749496	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
5.3125	11.831701992565296	12.412719656410234	0.15017306045455664	0.004206914590712607	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
5.390625	11.833319405521351	12.41452836962074	0.1505022565882187	0.004219931641252828	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
5.46875	11.8349551237636	12.416356016254516	0.1508324247735024	0.004231811378620876	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
5.546875	11.836608971817796	12.418202370299198	0.1511634771161282	0.0042425783463651	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
5.625	11.838280774491679	12.420067207074581	0.15149532764012194	0.0042522570898894324	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
5.703125	11.839970356919189	12.421950303277402	0.15182789228642343	0.0042608721282178415	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
5.78125	11.841677544602966	12.423851437023679	0.15216108891015598	0.004268447925782405	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
5.859375	11.843402163455275	12.425770387887729	0.15249483727482693	0.004275008866293462	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
5.9375	11.845144039837528	12.427706936939254	0.15282905904551433	0.004280579232108295	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
6.015625	11.846903000597877	12.429660866777231	0.15316367777984385	0.004285183179167263	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
6.09375	11.848678873107797	12.431631961561848	0.15349861891725922	0.004288844715116192	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
6.171875	11.850471485296868	12.433620007043649	0.15383380976658076	0.004291587681673725	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
6.25	11.852280665686294	12.43562479059085	0.15416917949252074	0.004293435736127904	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
6.328125	11.854106243421015	12.437646101214185	0.15450465910035074	0.004294412331708664	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
6.40625	11.855948048300432	12.439683729589657	0.15484018141935021	0.004294540706882089	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
6.484375	11.857805910807748	12.441737468079667	0.15517568108580107	0.004293843866845216	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
6.5625	11.859679662138232	12.44380711075164	0.15551109452354478	0.004292344570151841	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
6.640625	11.86156913422595	12.445892453395329	0.1558463599248873	0.004290065319978531	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
6.71875	11.863474159769549	12.447993293538165	0.15618141722979142	0.004287028348823085	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
6.796875	11.86539457225663	12.45010943045881	0.1565162081043909	0.004283255609917092	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
6.875	11.867330205987084	12.45224066519926	0.15685067591884097	0.004278768767536967	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
6.953125	11.869280896095397	12.454386800575431	0.15718476572431855	0.004273589191399551	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
7.03125	11.871246478571413	12.456547641186157	0.15751842422999715	0.004267737944743643	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
7.109375	11.873226790280805	12.458722993420821	0.15785159977818475	0.004261235780645478	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
7.1875	11.875221668983663	12.460912665465818	0.158184242320723	0.0042541031350483045	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
7.265625	11.877230953352758	12.463116467309302	0.15851630339303605	0.0042463601204721264	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
7.34375	11.879254482990461	12.465334210745366	0.15884773608954678	0.004238026526238237	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
7.421875	11.88129209844477	12.467565709376528	0.15917849503776077	0.004229121808072379	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
7.5	11.883343641224549	12.46981077861523	0.15950853637205809	0.004219665088731084	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
7.578125	11.885408953813732	12.472069235684517	0.159837817707875	0.004209675156581838	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
7.65625	11.887487879684715	12.474340899617498	0.160166298115274	0.004199170460508661	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
7.734375	11.889580263310958	12.476625591255903	0.16049393809232948	0.004188169110778261	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
7.8125	11.89168595017868	12.47892313324787	0.1608206995388331	0.004176613404744364	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
7.96875	11.895936620712641	12.483556067896634	0.16147144128629254	0.004152147310703747	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
8.125	11.900238675830005	12.488238320735144	0.16211824557342802	0.004126124961074229	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
8.28125	11.904590916903242	12.4929685375534	0.16276085533662824	0.00409852100118524	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
8.4375	11.908992162381322	12.497745392554025	0.1633990333862984	0.004069459939144071	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
8.59375	11.913441247995847	12.502567588107054	0.16403256156761076	0.00403906094944162	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
8.75	11.91793702692815	12.50743385447038	0.16466123993299892	0.004007437948260151	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
8.90625	11.922478369940848	12.512342949479331	0.16528488592644205	0.003974699686521355	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
9.0625	11.927064165475214	12.517293658210026	0.16590333358503684	0.0039409498563903085	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
9.21875	11.931693319717562	12.522284792618912	0.16651643275656403	0.003906287204729875	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
9.375	11.936364756636289	12.527315191162254	0.16712404833651492	0.003870805658371079	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
9.53125	11.941077417992242	12.532383718398389	0.167726059524805	0.0038345944554381895	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
9.6875	11.945830263323616	12.537489264575008	0.16832235910383936	0.0037977382821331672	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
9.84375	11.950622269908271	12.542630745204423	0.1689128527379716	0.0037603174142617495	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
10.	11.955452432704135	12.547807100628432	0.16949745829579616	0.003722407860606492	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
10.15625	11.960319764270624	12.553017295575245	0.17007610519441113	0.003684081509338722	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
10.3125	11.965223294671336	12.558260318709904	0.1706487337674645	0.0036454062764454957	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
10.46875	11.970162071360628	12.563535182180173	0.17121529465580035	0.0036064462514311837	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
10.625	11.975135159054867	12.568840921158978	0.17177574822103675	0.003567261844109915	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
10.78125	11.980141639590167	12.57417659338528	0.1723300639820847	0.003527909931593154	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
10.9375	11.985180611767051	12.579541278703955	0.1728782200746596	0.0034884440017544094	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
11.09375	11.990251191184246	12.584934078606281	0.17342020273263295	0.003448914294740213	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
11.25	11.995352510062016	12.590354115771838	0.17395600579176593	0.003409367942541053	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
11.40625	12.000483717056353	12.595800533612543	0.17448563021467703	0.0033698491049896084	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
11.5625	12.00564397706482	12.601272495819721	0.17500908363707518	0.0033303991036423676	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
11.71875	12.0108324710253	12.60676918591512	0.17552637993456527	0.003291056551730876	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
11.875	12.016048395708035	12.612289806806016	0.17603753880949108	0.003251857478638876	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
12.03125	12.02129096350234	12.617833580345177	0.17654258539663992	0.0032128354549024077	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
12.1875	12.026559402198009	12.623399746896556	0.17704154988914808	0.0031740217111889462	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
12.34375	12.031852954762865	12.628987564906325	0.17753446718138646	0.003135445249757307	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
12.5	12.037170879116744	12.634596310480122	0.17802137652969724	0.003097132958558557	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
12.65625	12.04251244790231	12.640225276966948	0.178502321230936	0.0030591097176605685	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
12.8125	12.047876948253714	12.645873774549376	0.17897734831646617	0.0030213985012591317	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
12.96875	12.05326368156343	12.651541129841043	0.1794465082625795	0.0029840204790185787	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
13.125	12.058671963247436	12.657226685490958	0.17990985471615947	0.0029469951091074973	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
13.28125	12.06410112250997	12.662929799795046	0.18036744423417558	0.002910340229456221	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
13.4375	12.069550502107468	12.6686498463151	0.18081933603786454	0.002874072147946638	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
13.59375	12.075019458112425	12.674386213505215	0.1812655917804089	0.0028382057249432434	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
13.75	12.080507359677654	12.680138304345522	0.1817062753269093	0.002802754452860956	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
13.90625	12.086013588801066	12.685905535983528	0.18214145254692796	0.0027677305336037965	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
14.0625	12.091537540091363	12.69168733938293	0.1825711911186605	0.002733144952994504	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
14.21875	12.097078620534772	12.697483158980102	0.18299556034473874	0.0026990075497992376	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
14.375	12.102636249263426	12.703292452347826	0.18341463097797275	0.0026653270820723666	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
14.53125	12.108209857325228	12.709114689866704	0.18382847505788635	0.0026321112919357684	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
14.6875	12.113798887455612	12.714949354403851	0.18423716575670268	0.0025993669664812207	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
14.84375	12.119402793851286	12.720795940999079	0.18464077723491173	0.0025670999937924322	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
15.	12.125021041946432	12.726653956558069	0.18503938450476282	0.0025353154190623788	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
15.15625	12.130653108190957	12.732522919553174	0.18543306330336873	0.002504017497741096	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
15.3125	12.136298479831447	12.738402359730948	0.1858218899728069	0.002473209742463833	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
15.46875	12.14195665469482	12.744291817826817	0.18620594134788868	0.002442894973150711	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
15.625	12.147627140974421	12.75019084528687	0.1865852946519165	0.0024131582521565486	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
15.9375	12.159003131126555	12.76201586601333	0.18733021729720195	0.002355176375065149	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
16.25	12.170422715226978	12.773874037534991	0.18805727988633222	0.002299020278217157	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
16.5625	12.18188231089416	12.785762130149125	0.18876710497108767	0.0022448535874828317	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
16.875	12.193378482116275	12.797677061066121	0.189460313378509	0.0021926676108065205	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
17.1875	12.204907933144806	12.80961588704048	0.19013752222784175	0.0021424477570441526	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
17.5	12.216467502595197	12.821575797375301	0.1907993432266616	0.0020941743845171337	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
17.8125	12.22805415775482	12.833554107284707	0.19144638121816496	0.00204782355853852	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
18.125	12.23966498909911	12.845548251598482	0.19207923295074816	0.0020033677224681854	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
18.4375	12.251297205013778	12.857555778792372	0.19269848604470757	0.0019607762946681536	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
18.75	12.262948126720895	12.869574345329665	0.19330471813491576	0.0019200161962075856	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
19.0625	12.274615183405741	12.881601710297998	0.19389849616733731	0.0018810523165019078	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
19.375	12.28629590754008	12.893635730327382	0.19448037583272945	0.0018438479253660045	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
19.6875	12.29798793039764	12.905674354775314	0.19505090112069107	0.001808365033714665	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
20.	12.30968897775678	12.917715621164913	0.19561060397880112	0.0017745647104592257	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
20.3125	12.321396865784891	12.929757650863484	0.19616000406472808	0.0017424073598811154	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
20.625	12.33310949709932	12.941798644988742	0.19669960857872681	0.0017118529633246562	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
20.9375	12.344824856998452	12.953836880530513	0.197229912166806	0.0016828612897612507	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
21.25	12.356541009857887	12.965870706676995	0.1977513968848276	0.001655392076967477	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
21.5625	12.368256095685341	12.97789854133393	0.19826453221491067	0.0016294051888944506	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
21.875	12.379968326828449	12.989918867827093	0.19876977512788663	0.0016048607502134437	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
22.1875	12.391675984829606	13.001930231777296	0.19926757018379407	0.0015817192608026166	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
22.5	12.403377417422188	13.013931238139458	0.19975834966588826	0.0015599416938436585	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
22.8125	12.415071035662049	13.025920548396098	0.20024253374244635	0.0015394895773999109	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
23.125	12.426755311189273	13.037896877897355	0.2007205306517632	0.0015203250623410992	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
23.4375	12.43842877361404	13.049858993338912	0.20119273690640954	0.0015024109787095785	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
23.75	12.45009000802191	13.061805710371063	0.2016595375134567	0.0014857108816660248	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
24.0625	12.461737652592621	13.073735891330953	0.2021213062074508	0.001470189087582119	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
24.375	12.47337039632814	13.085648443091856	0.20257840569319552	0.0014558107019662981	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
24.6875	12.484986976884546	13.097542315022677	0.20303118789617974	0.0014425416407188865	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
25.	12.496586178503174	13.109416497051779	0.20347999421864482	0.0014303486449914085	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
25.3125	12.508166830036801	13.12127001782963	0.20392515579929937	0.001419199290510065	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
25.625	12.519727803065937	13.133101942984348	0.2043669937752136	0.001409061992049443	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
25.9375	12.531268010101819	13.144911373465709	0.20480581954433028	0.001399906004368967	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
26.25	12.542786402871197	13.156697443972227	0.20524193502794422	0.0013917014196104028	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
26.5625	12.554281970679915	13.168459321457293	0.20567563293158678	0.0013844191608396452	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
26.875	12.565753738850947	13.180196203709427	0.206107197003469	0.0013780309742299048	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
27.1875	12.577200767233883	13.191907318003569	0.20653690229048047	0.001372509418238499	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
27.5	12.58862214878239	13.203591919818741	0.20696501538986806	0.0013678278512388787	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
27.8125	12.600017008196017	13.215249291618912	0.20739179469750477	0.0013639604198621758	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
28.125	12.611384500622755	13.22687874169315	0.20781749065228192	0.001360882041443956	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
28.4375	12.622723810421263	13.238479603051951	0.20824234597340724	0.0013585683864318022	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
28.75	12.634034149980009	13.250051232378866	0.2086665958938018	0.0013569958634745308	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
29.0625	12.645314758589244	13.2615930090324	0.20909046838807882	0.0013561416054873377	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
29.375	12.656564901361708	13.27310433409532	0.20951418439723138	0.0013559834544611962	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
29.6875	12.667783868198795	13.284584629466277	0.20993795804711707	0.0013564999370419442	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
30.	12.6789709728051	13.296033336994846	0.2103619968578826	0.0013576702360095006	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
30.3125	12.690125551753413	13.30744991766219	0.210786501944623	0.0013594741722342543	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
30.625	12.701246963594183	13.3188338508052	0.211211668215529	0.0013618922043908467	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
30.9375	12.712334587996644	13.330184633374243	0.21163768457236729	0.0013649054312075749	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
31.25	12.723387824913475	13.341501779214381	0.21206473411003374	0.0013685873082246967	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
31.875	12.745388832750546	13.364033296429758	0.21292263716228924	0.0013775987468762408	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
32.5	12.76724556323665	13.38642482576495	0.21378673254362904	0.0013885248323983524	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
33.125	12.788953870779366	13.40867302083204	0.21465829320278718	0.0014014265574825659	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
33.75	12.810509866734298	13.430774747696978	0.21553851574048224	0.001416185254671243	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
34.375	12.831909899547611	13.452727067589526	0.21642852477112623	0.0014326879873466814	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
35.	12.853150540028105	13.47452722379012	0.2173293757246656	0.00145082897995219	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
35.625	12.874228566026828	13.496172630016508	0.21824206099606647	0.0014705125478786441	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
36.25	12.895140941920854	13.517660853831103	0.2191675164095139	0.0014916471229444507	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
36.875	12.915884805751885	13.538989602875036	0.22010661989974703	0.00151413940862124	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
37.5	12.93645746837503	13.5601567234035	0.22106019067029045	0.0015379053749525753	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
38.125	12.956856401061616	13.581160195551648	0.22202900161843775	0.001562880003131584	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
38.75	12.977079204482086	13.601998109343675	0.22301379067420493	0.001588998356125493	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
39.375	12.997123595818922	13.622668644749373	0.22401524956359462	0.001616173916920438	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
40.	13.016987432406992	13.643170085404542	0.22503400807035548	0.0016443209578457462	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
40.625	13.036668723251173	13.663500840491919	0.2260706507609018	0.0016733971618130062	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
41.25	13.056165582378775	13.683659421575662	0.22712575452262174	0.0017033917733395578	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
41.875	13.075476168278659	13.703644383290555	0.22819989047757624	0.0017342563548307323	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
42.5	13.094598696055856	13.723454304728106	0.22929357496616015	0.0017658744684149854	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
43.125	13.113531520630541	13.743087849866939	0.23040723356309498	0.0017981333960789049	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
43.75	13.132273180327239	13.762543836520463	0.23154124171125878	0.001831021773251762	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
44.375	13.150822317091713	13.781821210735545	0.23269601077965968	0.0018646204252374733	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
45.	13.169177536634603	13.800918925559651	0.23387201724280562	0.001898969867363065	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
45.625	13.187337363292766	13.819835845885581	0.2350697231138635	0.001933953275084188	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
46.25	13.205300361724648	13.838570796004115	0.23628945883666086	0.0019693388885803076	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
46.875	13.223065321141556	13.857122726550138	0.2375313967245889	0.002004964713949353	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
47.5	13.240631314486949	13.87549084533013	0.23879566472909755	0.002040891831909941	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
48.125	13.257997546056224	13.893674569727034	0.24008251151447632	0.0020773652690989183	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
48.75	13.275163093912473	13.911673310927112	0.2413923713154712	0.0021145931342118063	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
49.375	13.292126760622457	13.929486254738759	0.24272575293224108	0.0021525232898027546	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
50.	13.308887172099805	13.947112324061106	0.24408302542772464	0.0021908109908361337	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
50.625	13.325443072379564	13.964550376335222	0.24546426667078625	0.0022290224627376396	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
51.25	13.341793606714212	13.981799511109205	0.2468693035061467	0.00226693463283334	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
51.875	13.357938383110927	13.998859273506028	0.24829793496182792	0.002304714529619978	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
52.5	13.373877249236662	14.015729600696588	0.24975019666817166	0.002342843604836298	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
53.125	13.389609909877294	14.032410523125954	0.2512264894678733	0.002381824863492144	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
53.75	13.405135614497944	14.048901788399581	0.25272747774753684	0.002421852149903048	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
54.375	13.420453105125855	14.065202626925267	0.2542538046552521	0.0024626434283042896	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
55.	13.435560865255633	14.081311800611727	0.2558057820329172	0.0025035400419729736	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
55.625	13.45045754422071	14.09722792173522	0.2573832297077183	0.002543821305409289	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
56.25	13.465142340192072	14.112949887332533	0.2589855586646788	0.002583068664390931	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
56.875	13.47961514938426	14.128477217313044	0.260612065538207	0.0026213935121710556	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
57.5	13.493876406096156	14.14381013293176	0.26226230055489264	0.002659417463458658	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
58.125	13.507926682941912	14.158949333957295	0.2639363373675303	0.0026980160742364314	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
58.75	13.521766224144937	14.17389556582982	0.2656348206476882	0.0027379437328862726	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
59.375	13.535394606315608	14.188649153640684	0.26735876703363814	0.0027795027067597294	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
60.	13.548810660892864	14.203209687254228	0.26910919903113784	0.00282239137909448	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
60.625	13.562012684198553	14.21757597674648	0.27088675625750624	0.0028657866565831025	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
61.25	13.574998852414227	14.231746292544589	0.2726914323518667	0.002908622114742343	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
61.875	13.587767690075722	14.245718803148428	0.2745225339009342	0.002949954097962637	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
62.5	13.600318431485826	14.2594920605863	0.27637887497432	0.0029890094782872045	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
63.75	13.62476668940034	14.286438973768798	0.2801622962243537	0.003063004069669684	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
65.	13.648350947118887	14.312591580549686	0.2840363851484942	0.003137686524900896	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
66.25	13.671077941045965	14.337960936193433	0.2880065125366059	0.0032192126121746824	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
67.5	13.692943772172436	14.362551804692568	0.2920844166789309	0.0033083499269598304	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
68.75	13.713934116447728	14.38635569023796	0.2962773873540055	0.003398758349384656	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
70.	13.734033724625489	14.409355587407509	0.30058131255239257	0.00348244392254895	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
71.25	13.753236385231695	14.431537692744747	0.30498349716037787	0.003556459061323869	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
72.5	13.771547437957167	14.452900459364153	0.30947246020570224	0.0036253619560545408	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
73.75	13.78897772244657	14.473454693340877	0.3140469020505142	0.0036980809948392373	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
75.	13.805534050063722	14.493215526968719	0.31871766269280033	0.0037820494126482806	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
76.25	13.821212717670738	14.512192195439022	0.3235020255821349	0.0038787827470500693	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
77.5	13.835999590239917	14.530381921204285	0.3284146195604255	0.003983374695918651	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
78.75	13.849875839270975	14.547770768851192	0.33346046232193155	0.004087630370759699	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
80.	13.862825524434028	14.564340181985608	0.33863369548732475	0.004184593980135599	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
81.25	13.874840895153056	14.580075165300142	0.34392194727227055	0.004271943795912869	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
82.5	13.885923394321185	14.594970279820188	0.3493135549771069	0.004352888507778507	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
83.75	13.896080358062045	14.609031053356734	0.3548041685417168	0.0044345415011702635	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
85.	13.905319600457977	14.62227096552575	0.3603999087300326	0.004524887057936811	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
86.25	13.913644501873028	14.634706039919505	0.36611638618655884	0.00462979898786553	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
87.5	13.921051196491206	14.646349123769921	0.3719744061996964	0.004751290990450507	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
88.75	13.927528646245843	14.657206187383789	0.3779946136626851	0.00488734857070996	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
90.	13.93306111425667	14.667275361535573	0.3841927776264713	0.005032750217508775	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
91.25	13.937632354286771	14.676548605709463	0.39057648920645704	0.005180973298294767	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
92.5	13.941229563109667	14.685015526102314	0.3971452108722082	0.005326626774780574	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
93.75	13.943845132239305	14.69266701953556	0.4038930561434085	0.005466470551823121	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
95.	13.945477716043976	14.699498163041378	0.410811387251766	0.0055993876595798135	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
96.25	13.946133062296427	14.705511021727537	0.417891525292358	0.005726767757529028	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
97.5	13.945821881234274	14.710715225669425	0.4251283066455886	0.005852380974481265	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
98.75	13.944555706851977	14.715125764968263	0.43252247772856117	0.005980978245283498	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
100.	13.942344903481741	14.718761207576323	0.44008075225879734	0.006116583936002963	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
101.25	13.93919898321847	14.721642734113841	0.4478139375685686	0.006261287465937549	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
102.5	13.93512641998253	14.72379175654475	0.4557339709236412	0.006415345078239776	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
103.75	13.930133300786123	14.725227342153271	0.463852300264168	0.006578698699068663	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
105.	13.924222258001615	14.725965826004268	0.47218071767131287	0.0067513987743377255	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
106.25	13.917393410357779	14.726021338602875	0.4807307972000123	0.006931323291839076	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
107.5	13.909648179968993	14.725405675807552	0.48950902590091055	0.0071126884256442315	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
108.75	13.900993731182599	14.724129056682742	0.4985125182641229	0.007289070966926103	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
110.	13.891443398623952	14.722202449283875	0.5077317033182258	0.007457985911776132	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
111.25	13.881012227516546	14.719638850746161	0.5171574830435632	0.0076210156234832295	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
112.5	13.86971343450471	14.71645229905441	0.5267842423769339	0.007779364492419295	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
113.75	13.857561272259657	14.71265748548753	0.5366058942746115	0.007930632935854299	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
115.	13.844577797246666	14.70827212867479	0.5466108247165696	0.00807049215661597	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
116.25	13.830795263396285	14.703319317690621	0.5567821246661514	0.00819671739328216	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
117.5	13.816250550448498	14.697826111268924	0.567102618199775	0.008311252149874937	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
118.75	13.800976451509902	14.691819583379576	0.5775602550408387	0.008419126093012074	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
120.	13.784997746078266	14.68532519731005	0.5881504334323052	0.008525757273003353	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
121.25	13.768334805241457	14.678369519796108	0.5988746482233471	0.008634325200346016	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
122.5	13.751010218561834	14.670983239784709	0.6097362464331703	0.008743934853296763	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
123.75	13.733053071280978	14.663200020686777	0.620734485356589	0.008849597395704744	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
125.	13.714497927411465	14.65505124549487	0.6318602399224321	0.008943069063150767	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
127.5	13.675729753232922	14.637752733175773	0.6544302396326905	0.009102076846489915	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
130.	13.63491728981692	14.619264531387586	0.6773706241548817	0.009263412248091085	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
132.5	13.59218296056515	14.59981203509811	0.700747300873146	0.009437933275268918	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
135.	13.547691354727515	14.579603063589627	0.7245602905312263	0.009571811467808567	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
137.5	13.501729357242167	14.558755223156345	0.7486063582121888	0.00963313240320576	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
140.	13.454567731860363	14.537398584768598	0.7727259525472551	0.009670389585687755	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
142.5	13.406340663339332	14.515731562903763	0.7969583061406276	0.009727254481116443	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
145.	13.357157783595847	14.493955221924676	0.8213622249528373	0.009775474871114498	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
147.5	13.307259147887127	14.472221184555845	0.8458356804962001	0.009762650537288465	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
150.	13.256955289872263	14.450620159751029	0.8701754776392796	0.009679529149622534	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
152.5	13.206473817903378	14.429203918111126	0.8942333262443127	0.009569835855567812	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
155.	13.155913014095148	14.408082300545408	0.9180246569171187	0.009490407675660962	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
157.5	13.105325935373369	14.38747571449551	0.9416853646226175	0.009462664337270433	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
160.	13.054781653077406	14.36761911731348	0.9653379786034708	0.00944343178516205	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
162.5	13.00440949106519	14.348550754081327	0.9889025235484278	0.009363289665303755	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
165.	12.954369532582668	14.330130826728016	1.0121544269299896	0.009194741845002529	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
167.5	12.904836760010234	14.312215679656873	1.0348762327734404	0.008985801457360942	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
170.	12.855910605720842	14.29489308708406	1.0570834342167943	0.008830031109164293	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
172.5	12.807554831177434	14.278461817110248	1.079026388319262	0.008765921237956942	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
175.	12.75967354776501	14.26312864851312	1.100913040406579	0.00875951314815553	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
177.5	12.712166217575662	14.248926939049277	1.1228239540600395	0.008736929499900726	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
180.	12.665039813757028	14.235628498233398	1.1445976879060826	0.00862323702254697	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
182.5	12.618455812219185	14.222924969284422	1.1659401391727744	0.00842689396679499	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
185.	12.572583416830385	14.21076195504505	1.1867321577400576	0.008205514521356073	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
187.5	12.527533075594633	14.199198736710338	1.2069677117795548	0.007996148318342344	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
190.	12.483339018378706	14.188340055080987	1.2267128993317693	0.007846435923719319	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
192.5	12.439879145991219	14.178431368486018	1.2461998913981513	0.007777922449993336	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
195.	12.396939504047923	14.169553570924903	1.265602511581736	0.007739333674626937	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
197.5	12.354370915681965	14.161517952919375	1.284896559771286	0.007692368986125243	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
200.	12.312103537430271	14.154223709965898	1.3040643565123622	0.007644038772023532	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
202.5	12.270107166009483	14.147660616220037	1.3231167536314037	0.007562622377055517	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
205.	12.228469757585543	14.141579944545887	1.3418774683976398	0.007398789372030512	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
207.5	12.187407762963906	14.135720081055378	1.3601107004915562	0.007183710999842852	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
210.	12.147103963208336	14.130179305351987	1.377796023396854	0.006987567513002046	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
212.5	12.107564061208846	14.125149274813554	1.3950485380565665	0.006810174613290787	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
215.	12.06872239678648	14.120485996601351	1.411846896463308	0.0066275525362228475	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
217.5	12.030515335997752	14.11607891452481	1.4281863007376807	0.006488181800456872	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
220.	11.99280086656499	14.112216963780774	1.4442878054655923	0.006458181747145631	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
222.5	11.955286631352426	14.109294063051387	1.4604772094734089	0.006501891365971391	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
225.	11.91768193750519	14.10713130475626	1.4767972622954493	0.006513323469628408	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
227.5	11.879913700169778	14.105224622573536	1.493043826821551	0.006459732500182147	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
230.	11.842084878516676	14.103404947845855	1.50909592479636	0.00639232738486113	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
232.5	11.804305625062444	14.101889963098401	1.5250054637458565	0.006342539634409272	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
235.	11.766589101800397	14.100770947425891	1.5408086229684064	0.0062496264632295965	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
237.5	11.72902453659202	14.099537603160698	1.5562535960620045	0.0060457335787575065	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
240.	11.6918893374933	14.097707673907772	1.571037290862194	0.005783796266283004	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
242.5	11.655428691831725	14.09549544511403	1.5851725773934195	0.005579114472091496	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
245.	11.619683934898191	14.093558775169237	1.5989328632226514	0.005488761524190045	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
247.5	11.58447692865046	14.092435751851333	1.6126163850143698	0.005464800470362264	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
250.	11.549526835443249	14.091929805512773	1.6262568655744627	0.005400420561243577	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
255.	11.479988734025861	14.090520836388409	1.6527012517527446	0.005256096433277646	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
260.	11.41040163820043	14.090009997749045	1.6788178299072392	0.005330455437736915	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
265.	11.338780159268692	14.092241048418801	1.7060058061301138	0.005372480494927912	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
270.	11.264834330417091	14.092341470679155	1.7325426348565183	0.005147000904104715	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
275.	11.191178743880808	14.090070858651563	1.757475815171161	0.0049510293835067784	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
280.	11.118978431456505	14.089999679088109	1.782052928691586	0.004819254650658533	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
285.	11.048078455879244	14.090096669241657	1.8056683616777462	0.004521176883077826	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
290.	10.978997649254383	14.08742684537877	1.8272646975223643	0.004304647997242638	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
295.	10.911224876010813	14.08705057462604	1.8487148416501726	0.004389202471902309	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
300.	10.842670541147909	14.090573490350655	1.8711567222413874	0.00446709685731066	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
305.	10.77248469927428	14.093393994932411	1.8933858102232792	0.004245509274154635	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
310.	10.701997974548833	14.090759877866727	1.9136118149829338	0.003974778328637041	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
315.	10.63221852255024	14.087785036037932	1.9331335935096496	0.00404035425667475	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
320.	10.561584331111035	14.090067837285677	1.9540153575496813	0.004216644116798407	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
325.	10.488931825905487	14.093322932920705	1.9753000346776337	0.00414356462550658	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
330.	10.414596968501522	14.092356792140228	1.995451003804747	0.0039200920064753186	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
335.	10.340248072182739	14.088740628499279	2.014500954742387	0.0038144415430884987	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
340.	10.26694009187798	14.087695823962003	2.033595419235632	0.0038485119586118893	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
345.	10.19504226915551	14.09060792049147	2.0529860743285058	0.0038208262661761252	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
350.	10.125345781444139	14.094910719638763	2.0718036818973933	0.003600849935559847	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
355.	10.058031557986938	14.09642678944484	2.0889945736841042	0.003204306518115363	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
360.	9.992851112815467	14.09167291264937	2.103846747078547	0.002860530640159542	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
365.	9.928929432629369	14.084512300420416	2.1175998800856997	0.0029265813884691736	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
370.	9.863908952954532	14.084458653693336	2.1331125609632386	0.0033700330581984965	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
375.	9.794457804551412	14.092471695225992	2.1513002106676846	0.0036765780413382746	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
380.	9.720498508173778	14.099107800560551	2.1698783413766214	0.003581684576306543	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
385.	9.64433144449546	14.09907669237302	2.18711705643075	0.0032989092023823384	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
390.	9.568805685523706	14.09427031686743	2.2028674334004448	0.003098024897721352	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
395.	9.49520940765428	14.090123799192256	2.2180973054079636	0.003004491103704377	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
400.	9.423856211549799	14.087351196857192	2.2329123444374885	0.002955222337191677	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
405.	9.354616860729694	14.087347547893216	2.2476495287798803	0.0029834716781578234	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
410.	9.285848961967334	14.090574307545413	2.2627470612190668	0.003059394992261444	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
415.	9.216662933448008	14.096424201281819	2.2782434787024948	0.0031031019193340724	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
420.	9.146582679573608	14.102740957341046	2.2937780804124075	0.003012835502943068	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
425.	9.075651023939816	14.104668605264793	2.3083718337319254	0.002743919368793524	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
430.	9.004501341771583	14.098535558198574	2.3212172741003427	0.0024256438482650024	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
435.	8.93396030249014	14.086455448178697	2.3326282722145755	0.00229834937012523	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
440.	8.864333087097297	14.076801812799571	2.344200767801595	0.002535174893689307	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
445.	8.794491382168804	14.07928115575847	2.3579800211514685	0.0029431291994619804	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
450.	8.722911470994037	14.091069719641636	2.373632059796215	0.003121393487306845	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
455.	8.649920780506807	14.102271146172647	2.389193956024537	0.002982510896626467	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
460.	8.57612279446028	14.106798450588444	2.4034571687624795	0.00265973100076411	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
465.	8.503208372307581	14.102522345626106	2.415791266032178	0.0023491542162598746	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
470.	8.43266671730922	14.094804552877182	2.4269487109250782	0.002223320565547393	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
475.	8.364468017324112	14.08966691693953	2.438024471687652	0.0022561077155893727	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
480.	8.297837678974078	14.08917136182254	2.449509788080972	0.002255647845477071	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
485.	8.232987225114785	14.088793938864532	2.4605809501424227	0.002127120556171347	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
490.	8.171266925798069	14.087108782785249	2.4707809936426854	0.0020354842758998353	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
495.	8.112076465990743	14.088298565235318	2.480935792901421	0.002006584672275658	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
500.	8.05370453033888	14.089451741312221	2.490846840365442	0.0020094049706269016	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
510.	7.9337665411353475	14.095373534491928	2.5114847996281653	0.0023071049733216055	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
520.	7.793377185440182	14.11415175593664	2.536988939831874	0.002682245125800842	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
530.	7.622156061740187	14.123328407887401	2.565129702144182	0.0026078090214561203	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
540.	7.436555316484056	14.095745876967355	2.5891451202609965	0.002194493990012392	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
550.	7.26441889596339	14.057281211232695	2.60901958194443	0.00208704694716777	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
560.	7.128703627616026	14.071737793323203	2.630886059204352	0.002113335418612672	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
570.	7.021446941981367	14.107575223221684	2.6512862903166834	0.0017630768786196962	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
580.	6.9205432660102915	14.112767077682163	2.666147596776746	0.0014195926443763885	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
590.	6.806291563264054	14.096491433190687	2.679678143204211	0.0015538539651551054	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
600.	6.669252846668727	14.088499297422585	2.697224676079848	0.001907693584349657	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
610.	6.516032324384884	14.089755915175154	2.7178320148912043	0.0020946181874030413	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
620.	6.359830883045601	14.096489253300108	2.7391170398279088	0.001976241814966073	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
630.	6.21093191536895	14.090000292519475	2.7573568511905258	0.0018405126935956862	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
640.	6.06882683740034	14.095580042975573	2.7759272936998225	0.0017585467249783715	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
650.	5.928648119613373	14.089761514583031	2.792527785690093	0.0016201986520214095	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
660.	5.795552939700357	14.086664844465787	2.8083312667402507	0.0016476649612587216	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
670.	5.6588926454957535	14.093421887427358	2.8254810849152676	0.0017490308081967278	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
680.	5.518549035850296	14.1048214957777	2.8433118829041852	0.0018366332083284754	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
690.	5.37867359232747	14.128786189385153	2.862213749081837	0.001862247478619028	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
700.	5.238547856484181	14.150645610357142	2.880556832476566	0.0016254560376323115	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
710.	5.101296571839826	14.14054189777119	2.8947228698344833	0.001135158326292296	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
720.	4.970608791857691	14.087353663838032	2.9032599990024117	0.0007139121855135322	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
730.	4.844991321294936	14.014227003539284	2.909001113544754	0.0009117458246152621	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
740.	4.717650965994966	14.002163888879082	2.921494915494717	0.0017344889325530356	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
750.	4.57803116105152	14.070926992429879	2.9436908921958147	0.002164288894897526	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
760.	4.436126323632628	14.131351484266148	2.9647806933926675	0.0018679104823051686	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
770.	4.298160787933808	14.152401791737557	2.981049101841918	0.0013982318948673634	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
780.	4.165314189416968	14.135489331515837	2.9927453312900147	0.0010888745182089153	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
790.	4.037429268659255	14.108624698110425	3.0028265922060964	0.0010509774029594297	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
800.	3.911392081745782	14.093353831191026	3.0137648793492033	0.001138923265000291	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
810.	3.7853105984834663	14.088545117865696	3.025605057506102	0.001246730641151439	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
820.	3.6538941273616294	14.092930864210233	3.038699492172232	0.0012558410808018116	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
830.	3.523223088985869	14.088519414917387	3.0507218791221384	0.001178586978351892	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
840.	3.398732074162281	14.086758092901201	3.06227123173927	0.0011549772901541246	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
850.	3.2764802526953205	14.088670718035946	3.073821424925221	0.001210530558870504	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
860.	3.1534663815398276	14.103413888397416	3.08648184291668	0.0011850734503024761	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
870.	3.0316204693384194	14.103136794003133	3.0975228939312704	0.0009663468369330185	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
880.	2.9160099927119045	14.079644750802277	3.1058087796553404	0.0009280392853187491	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
890.	2.808080690762883	14.087011995319362	3.1160836796376454	0.0010589828127110402	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
900.	2.7026734596885458	14.105271815180334	3.126988435909561	0.0009653134497542794	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
910.	2.5990945399232483	14.097895528524358	3.135389948632731	0.0008420487109107144	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
920.	2.492601194161187	14.088856523595814	3.1438294101277755	0.000909717330774451	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
930.	2.379723447564255	14.089652450970455	3.15358429524822	0.0010596004802115424	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
940.	2.24701627875936	14.09164200116643	3.1650214197320063	0.0012364170795039708	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
950.	2.085668481073711	14.088774560877427	3.1783126368382995	0.0015074752938370572	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
960.	1.8843850203657129	14.09155820671167	3.1951709256087475	0.0018174969187094048	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
970.	1.6386799253053632	14.08612509566168	3.2146625752124875	0.0021179782471371753	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
980.	1.3500753560204883	14.085447243318502	3.237530490551491	0.002381578667206785	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
990.	1.0318904483275861	14.08657407527524	3.2622941485566233	0.0024626013159459335	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272
1000.	0.7106604799189911	14.08897847359768	3.2867825168704097	0.0024350723468113513	27.043737302236924	0.026769218215394554	1010.2550281683049	1	0	24.636324418554327	0.024506435538447797	1005.300194714272

==> anc/otoc_to_plot_1D_M400_L1.0000_n400_beta3.5000.dat <==
1.171875	76.126264949701	77.4166168553604	0.9480621568165235	0.018606950478170365	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.1953125	76.12942554298314	77.42034126782534	0.9484990113178479	0.018671300301508136	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.21875	76.13263156653815	77.42411330473386	0.9489373740181567	0.018731783399810336	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.2421875	76.1358823230817	77.42793203728385	0.949377063664714	0.018784680263784992	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.265625	76.13917712096126	77.4317965508228	0.9498179059055216	0.018830282249555335	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.2890625	76.14251527440184	77.43570594492353	0.9502597331451619	0.018868874489648132	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.3125	76.14589610372815	77.43965933343196	0.9507023843972239	0.018900735686562104	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.3359375	76.14931893557082	77.44365584449082	0.9511457051304695	0.018926137955754523	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.359375	76.1527831030519	77.44769462054106	0.9515895471138999	0.018945346718718763	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.3828125	76.15628794595499	77.45177481830277	0.9520337682579094	0.018958620584089186	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.40625	76.15983281087699	77.4558956087354	0.952478232453779	0.018966211330853373	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.4296875	76.16341705136428	77.4600561769832	0.9529228094140432	0.01896836385292507	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.453125	76.16704002803635	77.46425572230343	0.9533673745093849	0.018965316148069174	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.4765625	76.17070110869182	77.4684934579804	0.9538118086084839	0.01895729934255996	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.5	76.17439966840377	77.47276861122623	0.9542559979160674	0.018944537722319407	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.5234375	76.17813508960113	77.47708042307143	0.9546998338142176	0.018927248781970715	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.546875	76.18190676213858	77.48142814824241	0.9551432127027223	0.018905643277790315	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.5703125	76.1857140833548	77.4858110550314	0.9555860358428641	0.018879925330954467	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.59375	76.18955645812042	77.49022842515744	0.9560282092026108	0.018850292470086554	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.6171875	76.19343329887657	77.49467955361824	0.9564696433023994	0.018816935768377615	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.640625	76.19734402566192	77.49916374853781	0.9569102530667535	0.018780039952709156	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.6640625	76.20128806613302	77.50368033100585	0.9573499576751826	0.01873978347403475	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.6875	76.20526485557572	77.50822863491308	0.9577886804170989	0.018696338675707597	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.7109375	76.2092738369076	77.51280800678207	0.9582263485506064	0.018649871879605463	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.734375	76.21331446067511	77.5174178055926	0.9586628931614554	0.018600543533883258	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.7578125	76.21738618504152	77.52205740260617	0.9590982490287572	0.018548508374827577	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.78125	76.22148847576986	77.526726181186	0.9595323544915254	0.01849391549644963	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.8046875	76.22562080620072	77.53142353661481	0.9599651513176533	0.01843690852477427	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.828125	76.22978265722142	77.53614887591073	0.9603965845786242	0.018377625762385698	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.8515625	76.23397351723371	77.54090161764289	0.9608266025252651	0.018316200324269023	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.875	76.23819288211328	77.5456811917452	0.9612551564688243	0.01825276026276394	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.8984375	76.24244025516722	77.55048703932835	0.9616822006625821	0.01818742870448394	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.921875	76.2467151470859	77.55531861249347	0.962107692189347	0.018120324024941677	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.9453125	76.25101707589153	77.56017537414519	0.9625315908512513	0.01805155993908632	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.96875	76.25534556688334	77.56505679780325	0.9629538590614917	0.017981245671239304	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
1.9921875	76.25970015257846	77.56996236741745	0.9633744617420906	0.01790948608710607	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
2.015625	76.26408037265143	77.57489157718094	0.9637933662218248	0.017836381808460068	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
2.0390625	76.26848577386933	77.57984393134566	0.9642105421393622	0.017762029352065646	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
2.0625	76.27291591002607	77.58481894403829	0.9646259613477028	0.017686521273878004	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
2.0859375	76.27737034187234	77.58981613907848	0.9650395978240752	0.017609946295072138	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
2.109375	76.28184863704543	77.59483504979741	0.9654514275802843	0.017532389407553712	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
2.1328125	76.28635036999626	77.599875218859	0.9658614285775543	0.017453932010975375	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
2.15625	76.29087512191442	77.60493619808133	0.9662695806432988	0.017374652027847045	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
2.1796875	76.29542248065306	77.61001754826218	0.9666758653913596	0.01729462403464765	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
2.203125	76.29999204065047	77.61511883900447	0.9670802661449229	0.017213919355839376	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
2.2265625	76.30458340285297	77.62023964854497	0.9674827678611646	0.01713260619579652	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
2.25	76.30919617463395	77.62537956358472	0.9678833570603509	0.01705074973207606	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
2.2734375	76.31382996971514	77.63053817912132	0.9682820217548557	0.01696841222535757	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
2.296875	76.31848440808457	77.63571509828454	0.9686787513834145	0.016885653154349235	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
2.3203125	76.32315911591505	77.64090993217359	0.9690735367464658	0.016802529263280516	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
2.34375	76.32785372548261	77.64612229969565	0.9694663699426308	0.01671905571362231	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
2.390625	76.33730120895338	77.6565981493685	0.9702461543676989	0.016551416143360125	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
2.4375	76.34682403562745	77.6671397488002	0.9710180652060708	0.01638320859989169	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
2.484375	76.3564194749923	77.67774431457697	0.9717820801739387	0.016214691537606758	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
2.53125	76.36608488624485	77.68840917367713	0.9725381925377214	0.016046180726276543	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
2.578125	76.37581771565678	77.69913175893524	0.9732864096170272	0.015877961227269328	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
2.625	76.38561549395904	77.70990960466708	0.974026751402778	0.015710289733544155	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
2.671875	76.39547583375621	77.7207403424524	0.9747592492795469	0.015543396779688596	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
2.71875	76.40539642697286	77.73162169707706	0.9754839448508738	0.015377488809291387	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
2.765625	76.4153750423427	77.74255148263012	0.976200888855418	0.015212750076756263	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
2.8125	76.42540952294006	77.75352759875183	0.9769101401705697	0.015049344452570777	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
2.859375	76.4354977837602	77.76454802703233	0.9776117648978465	0.014887417071858994	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
2.90625	76.44563780935289	77.77561082755409	0.9783058355210564	0.014727095883066236	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
2.953125	76.45582765150667	77.78671413557585	0.978992430136884	0.014568493095586868	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
3.	76.466065426992	77.79785615835475	0.9796716317487677	0.014411706494283767	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
3.046875	76.47634931536045	77.80903517209975	0.9803435276207231	0.014256820678999322	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
3.09375	76.48667755680258	77.82024951905487	0.9810082086874239	0.014103908202499108	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
3.140625	76.49704845006558	77.83149760470567	0.9816657690147074	0.01395303062851975	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
3.1875	76.50746035042911	77.84277789510598	0.9823163053088476	0.013804239501088961	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
3.234375	76.51791166774252	77.85408891431926	0.9829599164679345	0.01365757724934961	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
3.28125	76.52840086451951	77.86542924197211	0.9835967031759741	0.013513078020114477	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
3.328125	76.53892645409323	77.87679751091312	0.9842267675323202	0.013370768436158661	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
3.375	76.54948699882875	77.88819240497507	0.984850212716864	0.013230668302123641	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
3.421875	76.56008110839407	77.89961265683458	0.9854671426856443	0.013092791260596924	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
3.46875	76.57070743808681	77.91105704596768	0.986077661897545	0.012957145383515703	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
3.515625	76.58136468721735	77.92252439669313	0.9866818750653489	0.012823733716929317	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
3.5625	76.59205159754606	77.93401357630458	0.9872798869335071	0.012692554803707642	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
3.609375	76.60276695177423	77.94552349328524	0.9878718020781965	0.012563603118795896	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
3.65625	76.61350957208735	77.95705309559915	0.9884577247258942	0.012436869514396895	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
3.703125	76.62427831874832	77.96860136906272	0.9890377585951712	0.012312341606006546	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
3.75	76.63507208874164	77.98016733578419	0.9896120067514573	0.012190004119489117	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
3.796875	76.64588981446445	77.99175005267574	0.9901805714813733	0.012069839228808851	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
3.84375	76.6567304624653	78.00334861002925	0.9907435541791582	0.011951826847101424	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
3.890625	76.66759303222791	78.0149621301572	0.991301055248289	0.011835944904377746	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
3.9375	76.6784765549994	78.02658976609244	0.9918531740139436	0.011722169592111698	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
3.984375	76.68938009266044	78.03823070034595	0.9924000086475495	0.011610475592385447	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
4.03125	76.70030273663795	78.04988414371978	0.9929416561007297	0.011500836287627434	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
4.078125	76.71124360685624	78.0615493341722	0.9934782120495146	0.011393223943321354	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
4.125	76.72220185072905	78.07322553573297	0.9940097708454161	0.011287609889418349	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
4.171875	76.73317664218563	78.08491203746647	0.9945364254766476	0.011183964660478551	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
4.21875	76.74416718073746	78.09660815247945	0.995058267532336	0.011082258150922305	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
4.265625	76.75517269057413	78.10831321697374	0.9955753871782965	0.010982459746726883	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
4.3125	76.76619241969847	78.12002658933943	0.9960878731335916	0.010884538419661046	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
4.359375	76.77722563908992	78.13174764928718	0.9965958126551397	0.010788462857167502	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
4.40625	76.78827164190119	78.14347579701968	0.997099291526451	0.01069420154218174	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
4.453125	76.79932974268469	78.15521045243756	0.9975983940497193	0.010601722845552311	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
4.5	76.81039927664646	78.16695105438018	0.9980932030432216	0.01051099509578298	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
4.546875	76.82147959893086	78.17869705989901	0.9985837998399489	0.010421986654266155	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
4.59375	76.8325700839294	78.1904479435633	0.999070264292059	0.010334665977408028	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
4.640625	76.84367012461698	78.20220319679336	0.9995526747753309	0.010249001660213251	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
4.6875	76.8547791319124	78.21396232722383	1.000031108197704	0.01016522563829388	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
4.78125	76.87702177604994	78.23749032766393	1.0009763442189819	0.01000240269608928	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
4.875	76.89929363975006	78.26102830770469	1.0019065587032208	0.009845179388296542	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
4.96875	76.92159059645057	78.28457285314103	1.0028223153542875	0.009693851075295376	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
5.0625	76.94390875300978	78.30812075663303	1.0037241557798386	0.009548185335582104	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
5.15625	76.96624443430666	78.33166900291093	1.004612600104709	0.009407956518440841	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
5.25	76.9885941689622	78.35521475517317	1.0054881476270463	0.0092729461571975	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
5.34375	77.01095467609332	78.3787553425778	1.0063512775091836	0.009142943235127396	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
5.4375	77.0333228530232	78.40228824872374	1.0072024494836327	0.009017744333276548	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
5.53125	77.05569576387377	78.4258111010437	1.008042104571673	0.008897153707305703	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
5.625	77.07807062897118	78.44932166102437	1.0088706658037525	0.008780983266131413	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
5.71875	77.10044481500584	78.47281781518433	1.0096885389340726	0.008669052501011501	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
5.8125	77.12281582588544	78.49629756674527	1.0104961131476922	0.008561188368633546	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
5.90625	77.14518129423169	78.51975902793727	1.0112937617531914	0.008457225135530894	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
6.	77.1675389734689	78.54320041288499	1.0120818428606042	0.00835700419392656	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
6.09375	77.18988673046172	78.5666200310249	1.0128607000395526	0.008260373852420361	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
6.1875	77.21222253866033	78.59001628101147	1.013630662957933	0.00816718911706952	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
6.28125	77.23454447171432	78.6133876450704	1.0143920479990032	0.008077311465256068	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
6.375	77.25685069751962	78.6367326837635	1.0151451588576685	0.007990608604114156	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
6.46875	77.27913947266833	78.6600500311297	1.0158902871122746	0.007906954229450017	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
6.5625	77.30140913726945	78.68333839017505	1.0166277127756904	0.007826227783893339	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
6.65625	77.3236581101155	78.70659652868059	1.0173577048217546	0.007748314221571443	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
6.75	77.34588488416578	78.72982327530563	1.018080521692235	0.007673103773991366	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
6.84375	77.3680880223283	78.75301751596147	1.018796411779378	0.00760049170981721	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
6.9375	77.39026615351443	78.77617819043425	1.0195056138878258	0.0075303781160703425	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
7.03125	77.41241796894923	78.79930428923984	1.0202083576761412	0.00746266767873512	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
7.125	77.43454221871743	78.82239485069027	1.0209048640775886	0.007397269468709074	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
7.21875	77.45663770852967	78.84544895815748	1.021595345701524	0.007334096735092998	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
7.3125	77.47870329669263	78.86846573751797	1.0222800072154186	0.007273066712526107	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
7.40625	77.50073789126883	78.89144435476757	1.0229590457101227	0.007214100428581578	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
7.5	77.52274044741277	78.91438401378898	1.0236326510457776	0.007157122519264665	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
7.59375	77.54470996487251	78.93728395426663	1.0243010061824849	0.007102061062949379	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
7.6875	77.56664548564146	78.96014344973285	1.0249642874950806	0.007048847407805424	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
7.78125	77.58854609175609	78.98296180573958	1.0256226650714484	0.00699741601221504	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
7.875	77.61041090322358	79.005738358144	1.026276302997371	0.00694770429294067	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
7.96875	77.63223907607554	79.02847247150174	1.0269253596263748	0.006899652485850301	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
8.0625	77.65402980053481	79.05116353756	1.0275699878384679	0.006853203506771877	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
8.15625	77.67578229929236	79.07381097384187	1.0282103352838945	0.006808302814778955	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
8.25	77.69749582588342	79.09641422231724	1.028846544616239	0.0067648982915879214	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
8.34375	77.71916966315831	79.11897274815338	1.0294787537135672	0.006722940124743578	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
8.4375	77.74080312184101	79.1414860385413	1.0301070958896283	0.006682380692395166	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
8.53125	77.76239553917026	79.16395360158985	1.0307317000933913	0.006643174457583001	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
8.625	77.7839462776167	79.18637496528615	1.0313526911004252	0.00660527786730114	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
8.71875	77.8054547236734	79.20874967651562	1.0319701896935103	0.006568649252895871	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
8.8125	77.82692028671282	79.23107730013898	1.0325843128353431	0.006533248741072602	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
8.90625	77.84834239790747	79.25335741812172	1.0331951738324614	0.006499038169985501	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
9.	77.86972050920932	79.27558962871392	1.0338028824922154	0.006465980999834641	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
9.09375	77.89105409238616	79.29777354567435	1.0344075452699304	0.00643404224034209	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
9.1875	77.91234263810719	79.31990879753958	1.0350092654122796	0.006403188375490032	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
9.28125	77.93358565508197	79.34199502693298	1.0356081430903348	0.006373387289704861	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
9.375	77.95478266924094	79.36403188991126	1.0362042755290992	0.0063447712164976305	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
9.5625	77.99703687433765	79.40795620434524	1.0373886795833214	0.006290467780190785	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
9.75	78.03910177684789	79.45167923531356	1.0385632009466708	0.006239582693542782	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
9.9375	78.08097413023137	79.49519865598897	1.0397285230934	0.006192244823771158	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
10.125	78.1226508984143	79.53851230276204	1.040885292755585	0.006148265864863944	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
10.3125	78.16412923817364	79.58161816132336	1.042034122792724	0.006107472123394686	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
10.5	78.20540648323441	79.62451435412915	1.043175594801858	0.006069703219242347	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
10.6875	78.24648012989078	79.66719912910158	1.0443102614999398	0.0060348109051417955	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
10.875	78.28734782398654	79.70967084941397	1.0454386488912861	0.006002657999959026	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
11.0625	78.32800734910938	79.7519279842542	1.0465612582499244	0.005973117433332101	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
11.25	78.3684566158703	79.79396910045148	1.0476785679287857	0.005946071371427663	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
11.4375	78.40869365215653	79.83579285487887	1.0487910350142098	0.005921410432029835	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
11.625	78.44871659425608	79.87739798754832	1.0498990968407969	0.00589903297313595	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
11.8125	78.4885236787645	79.91878331532472	1.0510031723791358	0.005878844449554776	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
12.	78.52811323519711	79.95994772619905	1.05210366350938	0.0058607568198893265	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
12.1875	78.56748367924823	80.00089017406853	1.0532009561865943	0.005844688011682918	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
12.375	78.60663350659948	80.04160967394749	1.054295421513761	0.005830561464033933	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
12.5625	78.64556128724773	80.08210529759668	1.055387416735607	0.00581830564794572	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
12.75	78.68426566038924	80.12237616957579	1.0564772861317406	0.005807853669985856	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
12.9375	78.72274532951084	80.16242146344433	1.0575653618618517	0.005799143000877767	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
13.125	78.76099905813462	80.20224039854835	1.0586519647570698	0.005792114906537785	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
13.3125	78.7990256658502	80.24183223687356	1.0597374049518034	0.0057867145144652925	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
13.5	78.83682402408908	80.2811962799143	1.0608219826999943	0.005782890084150931	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
13.6875	78.87439305394169	80.32033186693195	1.06190598873336	0.005780593203165078	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
13.875	78.91173172071598	80.35923837072896	1.0629897051511812	0.005779778163363503	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
14.0625	78.9488390346752	80.39791519850208	1.0640734055446213	0.005780402094978025	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
14.25	78.98571404281645	80.43636178492197	1.065157355936798	0.005782424310944852	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
14.4375	79.02235583449091	80.47457759752253	1.0662418146612256	0.005785807064948874	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
14.625	79.05876352719272	80.51256212421507	1.0673270335861538	0.005790513293851755	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
14.8125	79.09493628172422	80.55031488700027	1.06841325714642	0.005796510769297806	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
15.	79.13087327556576	80.58783541933889	1.0695007251246405	0.005803764093278947	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
15.1875	79.16657373417365	80.62512329163077	1.0705896686813996	0.005812247110678588	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
15.375	79.20203688915622	80.6621780801888	1.071680317791145	0.005821925986027192	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
15.5625	79.2372620160974	80.6989993899831	1.0727728909261598	0.005832776055094395	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
15.75	79.27224841123365	80.73558685136469	1.0738676088118053	0.005844774568941465	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
15.9375	79.30699536835213	80.7719400778937	1.0749646813895128	0.005857882484804121	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
16.125	79.34150226819315	80.8080587658248	1.0760643147436069	0.005872101917849074	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
16.3125	79.37576841503292	80.84394254316054	1.0771667196087062	0.005887381745686445	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
16.5	79.40979322022716	80.87959111139735	1.0782720828982393	0.005903711016533937	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
16.6875	79.44357610360028	80.91500421079274	1.0793806112399065	0.005921100154958244	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
16.875	79.47711638031812	80.95018145508917	1.0804924954563486	0.005939455088195563	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
17.0625	79.51041360326158	80.98512266836366	1.0816079068979798	0.005958831150106646	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
17.25	79.54346717591183	81.01982758589669	1.0827270571376386	0.005979214549534835	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
17.4375	79.57627643154224	81.05429580716749	1.0838501123540554	0.006000464203787341	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
17.625	79.60884107158199	81.08852728990942	1.0849772312140589	0.006022725971307115	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
17.8125	79.64116048496065	81.12252177268661	1.0861086345932955	0.006045966164545409	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
18.	79.6732339575745	81.15627878164516	1.0872444685257634	0.00606995027243092	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
18.1875	79.70506135515093	81.18979840443349	1.0883848659454571	0.006094921936963852	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
18.375	79.73664216146375	81.2230805030736	1.0895300642521248	0.006120927924287163	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
18.5625	79.76797546288533	81.25612441459599	1.0906802139170648	0.006147541330623341	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
18.75	79.79906118928542	81.28893021172587	1.0918353922511086	0.0061751839584452345	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
19.125	79.86048843426335	81.35382747594811	1.0941617608681844	0.006233156826572402	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
19.5	79.92091936124704	81.41776962962449	1.096510259871038	0.006294188650274535	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
19.875	79.9803515630378	81.48075678829545	1.0988824023558903	0.006358173495450832	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
20.25	80.03878109651191	81.54278633631421	1.101278889992626	0.006425490384388036	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
20.625	80.09620556902628	81.60385887444325	1.1037015201441813	0.006495542245426181	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
21.	80.15262084279483	81.6639709561012	1.1061505466766957	0.00656879030191367	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
21.375	80.20802640185785	81.72312562753137	1.1086281128706166	0.006644708631908062	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
21.75	80.26241468076921	81.78131545378143	1.1111340781506267	0.006723281378060441	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
22.125	80.31579108675538	81.83854943542228	1.113670573904162	0.006805277753648771	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
22.5	80.36814135220531	81.89481434912895	1.1162380364658633	0.006888343754043606	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
22.875	80.41947569302947	81.95012136033426	1.1188368317196946	0.006976200009471374	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
23.25	80.46978285943466	82.00446457161966	1.1214701864729668	0.007064695318680591	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
23.625	80.51905817986847	82.0578355300575	1.124135353208705	0.00715531287956228	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
24.	80.5673153839765	82.11025508038168	1.1268366711326385	0.007252141357914964	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
24.375	80.61452911566032	82.16169884181721	1.1295744592271413	0.007345270419411242	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
24.75	80.66070928389875	82.21217241833995	1.132345623947197	0.007443841839956277	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
25.125	80.70586681683007	82.26169836450578	1.1351573406071085	0.007549357652141116	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
25.5	80.74996856502409	82.31024102778416	1.1380076421863028	0.007646548367137444	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
25.875	80.79302853725261	82.35780827482631	1.1408922518824616	0.007750563333308295	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
26.25	80.83506627417316	82.40443489184659	1.143820564686284	0.007866631559477236	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
26.625	80.87604308903997	82.45008227425286	1.1467922255520695	0.007970348444731693	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
27.	80.91595664800089	82.49473467228931	1.1497983260198328	0.008073140627536427	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
27.375	80.95484591786328	82.53844459431144	1.1528470810227218	0.008198148221959299	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
27.75	80.99268947109893	82.58120469201829	1.1559469371863023	0.008319756522812879	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
28.125	81.02944660962685	82.62295754582242	1.1590868984148315	0.008420758488656569	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
28.5	81.06514588290965	82.663725227985	1.1622625060527947	0.008536260929291826	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
28.875	81.099820514725	82.70356614708484	1.1654890941118004	0.008679184494009581	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
29.25	81.13343198421143	82.74245104430197	1.1687718944233019	0.008808718101589896	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
29.625	81.16594005681227	82.78031597258303	1.1720956326879928	0.008911383432559225	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
30.	81.19737624821205	82.81718526502397	1.1754554319977213	0.009031317872953378	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
30.375	81.22778159427078	82.85312958424656	1.1788691210927078	0.009189943120300489	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
30.75	81.25712779639834	82.88813984160473	1.1823478893379467	0.009345116511691563	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
31.125	81.28535920426631	82.9221390090636	1.1858779584764765	0.009462041576777065	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
31.5	81.31247847600298	82.95510621586914	1.1894444205205295	0.0095725805338267	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
31.875	81.33853686090599	82.98711010503737	1.1930573938768465	0.009726913558319636	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
32.25	81.36355096772199	83.01820579769866	1.1967396056892692	0.009917301121103487	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
32.625	81.38747329784877	83.04835430562385	1.2004953697176741	0.010088713487951335	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
33.	81.41025313813897	83.0774754582091	1.2043061408052327	0.010216074078772229	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
33.375	81.43189813055793	83.10555377839577	1.2081574252767533	0.010338513977340943	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
33.75	81.45245717173745	83.13265719152967	1.2120600262882384	0.010509164770483062	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
34.125	81.47195343157371	83.1588527455294	1.2160392988546156	0.010729778501387047	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
34.5	81.49035214052208	83.18412784160921	1.2201073601642787	0.010949854963164363	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
34.875	81.50759595787598	83.20840579007867	1.2242516900769889	0.011125238071637197	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
35.25	81.52366256811747	83.23163013827354	1.2284512887180066	0.011266320531758764	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
35.625	81.53858043254986	83.25382255498559	1.232701430475808	0.011425601536913632	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
36.	81.55239296724646	83.27505934364133	1.2370204898706918	0.011643972669513817	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
36.375	81.56511009108026	83.29539698503748	1.2414344099779433	0.011911955611801693	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
36.75	81.57669632818477	83.31482190178959	1.245954456579543	0.012180945383068574	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
37.125	81.58709964767652	83.33326636552775	1.2505701190152447	0.012408450283929893	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
37.5	81.59629281721057	83.35066947614578	1.2552607942924905	0.012597755566171327	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
38.25	81.61113134257343	83.3823996762123	1.264843043207393	0.013032823272290125	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
39.	81.62141873245656	83.4104295454099	1.2748100292009257	0.013612042103435437	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
39.75	81.62701695949835	83.43482290612238	1.285261106362546	0.014194780277214361	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
40.5	81.6277151604282	83.45522631993569	1.2961021996167472	0.014690601108073556	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
41.25	81.62365131746691	83.47173605805492	1.3072970080246564	0.015246965035512408	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
42.	81.61498905268739	83.48477782145889	1.3189726471700158	0.01593283622198571	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
42.75	81.60160466795563	83.49438927492766	1.331196262357635	0.016607335379515604	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
43.5	81.5833592467873	83.50031133315164	1.3438836502392892	0.01717504560421516	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
44.25	81.560410986821	83.50259214568048	1.3569588307639577	0.017735784436163044	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
45.	81.53298551278534	83.50161999532239	1.3704873268935338	0.01841059916655589	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
45.75	81.50110231277031	83.49766600499665	1.3845747295137916	0.01912835522437654	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
46.5	81.46475159649357	83.49068934524422	1.3991798597300986	0.019773791870458652	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
47.25	81.42390242411965	83.48057256143552	1.4142354173194795	0.0203093231059371	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
48.	81.37886347172787	83.4674690666055	1.4296438443890043	0.020818893514045197	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
48.75	81.3298188367565	83.45172873184154	1.4454637575905473	0.02138589002330867	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
49.5	81.27697525595804	83.43366711052346	1.4617226794239673	0.02199248209876581	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
50.25	81.22031762433514	83.4133940094848	1.478452480738696	0.022551619370506277	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
51.	81.15999934624288	83.39089451952488	1.4955501084797267	0.023020151151842267	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
51.75	81.096103701701	83.36623013380978	1.5129827074664595	0.02336858813393139	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
52.5	81.0290947538048	83.33957594362143	1.5306029906806238	0.023716234976919104	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
53.25	80.95895995148307	83.31129830945589	1.5485570599318381	0.024034781663468063	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
54.	80.886290515451	83.2815893145369	1.5666551631758259	0.024395149017131097	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
54.75	80.81073714699204	83.2507482821831	1.5851497834575348	0.024744458116311648	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
55.5	80.73286686625259	83.2187417656811	1.6037718503502933	0.02495269935952586	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
56.25	80.65259999999049	83.1856691034967	1.6225788324968236	0.025213688353967683	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
57.	80.57005524950128	83.15174777716376	1.6415923828812449	0.02525028578249344	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
57.75	80.48601006686103	83.11686031079476	1.6604542611705637	0.02530711417413863	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
58.5	80.40002228516522	83.0816014821356	1.6795530541424528	0.025462157166352622	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
59.25	80.31272881052445	83.04600324323108	1.6986474969200926	0.025352918137697394	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
60.	80.22447107650609	83.00999297148654	1.717582431348999	0.025463189107809054	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
60.75	80.13463072604065	82.97432131878669	1.7368422805818062	0.02559929871623989	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
61.5	80.04398182324891	82.93854496550564	1.7559813794233587	0.02534898421511089	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
62.25	79.95278118207938	82.90252574081813	1.7748657569044726	0.025364108427626004	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
63.	79.86039068934949	82.86720262992827	1.7940275420647978	0.025445058155954808	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
63.75	79.76758040032074	82.83208573143625	1.8130333441384048	0.025017724737062135	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
64.5	79.67492562718468	82.79671685515213	1.831554129170391	0.024800118529584452	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
65.25	79.5817331861681	82.76238561285349	1.8502335219327815	0.024963672982748857	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
66.	79.48820367870562	82.72910818056404	1.8689996386445142	0.02463218996558088	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
66.75	79.39526583367945	82.69563597533715	1.8871818068811528	0.024110019295774162	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
67.5	79.30258939292284	82.6628464866167	1.9051646675881755	0.02421294803448178	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
68.25	79.20951511459342	82.63195614608513	1.9235012289328755	0.024303709219847185	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
69.	79.11666538185042	82.60168283005372	1.9416202314179463	0.023709984563499226	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
69.75	79.02473909513989	82.57108951954326	1.9590662057781243	0.023220679167886022	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
70.5	78.93321385975354	82.54175678701225	1.9764512501697753	0.023404778572252205	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
71.25	78.84153217915328	82.51459618628692	1.9941733736365026	0.023432494137563282	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
72.	78.75031958220991	82.48795365658606	2.0115999913761202	0.02273184934257166	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
72.75	78.66035202314445	82.46081907320486	2.02827114765036	0.02208613596013483	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
73.5	78.57131092960417	82.43484379408464	2.0447291953163225	0.022189392196699128	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
74.25	78.48240369733202	82.41149451646676	2.061555235945409	0.022413857176259395	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
75.	78.39375417988295	82.3893903196287	2.0783499810807116	0.021942454425757693	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
76.5	78.22018251765775	82.34394044076979	2.10991204545541	0.021093923387924523	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
78.	78.04931345722736	82.30597241638958	2.141631751244485	0.020847337014299566	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
79.5	77.88019222578566	82.27009410533935	2.172454056498309	0.020022526210038787	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
81.	77.71607286934533	82.23625437571627	2.2016993298746015	0.019774582814820807	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
82.5	77.55231795552375	82.21052502183058	2.2317778049427712	0.019350370781743582	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
84.	77.39200869925405	82.18235766460053	2.2597504422198322	0.018448936678197466	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
85.5	77.23622638222285	82.15951849040508	2.2871246149773636	0.018471186125418388	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
87.	77.0796110312157	82.14290280536856	2.3151640005960874	0.017967055542777107	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
88.5	76.92634133910691	82.12228679301873	2.341025781605695	0.01704368454988699	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
90.	76.77771901755719	82.10663519502434	2.3662950542457484	0.01717143874084215	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
91.5	76.6269823422834	82.09760760358076	2.3925400978282214	0.016977119001026313	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
93.	76.47712285765945	82.08447842869332	2.4172264112488273	0.015973361526964897	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
94.5	76.33283855394768	82.07199937860803	2.440460182409116	0.015740290538059327	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
96.	76.18845424907587	82.06694528423736	2.4644472828630053	0.01602081340930672	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
97.5	76.04040464096039	82.0621397511561	2.4885226226370363	0.015440461885415143	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
99.	75.89564541414535	82.05284146864686	2.5107686685192507	0.014515614479755651	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
100.5	75.75605986905734	82.04581591490549	2.5320694660763032	0.014529052528356049	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
102.	75.61417448301681	82.04567996913843	2.554355826104319	0.014842187796437459	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
103.5	75.46843753176697	82.04458346240033	2.5765960294656156	0.014304964479166255	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
105.	75.3246037592967	82.03812466819771	2.5972707195418177	0.013470037958444257	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
106.5	75.18607778573546	82.03340893275328	2.6170061433409484	0.013215541763929176	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
108.	75.04827298588302	82.0333091093561	2.636917344833605	0.013565024882530826	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
109.5	74.90420048373524	82.0359318793278	2.657701217988541	0.013614044374773796	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
111.	74.75815044603212	82.03437627287212	2.6777594779579266	0.012868253328898108	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
112.5	74.61637820423907	82.02881173732742	2.696305977975235	0.012254621088403658	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
114.	74.4787793736734	82.02748539495929	2.7145233412231375	0.012191386824163283	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
115.5	74.33997199786674	82.028527754411	2.732880138447725	0.01236037147498914	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
117.	74.19714779840322	82.03102276754295	2.751604455648105	0.012461776099652747	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
118.5	74.04980697665829	82.03124250606781	2.7702654667466833	0.012176122973417412	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
120.	73.90402881295337	82.02935313524108	2.788132824568357	0.01147920844168541	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
121.5	73.76442732629884	82.02551213359366	2.8047030920717395	0.010924313762519825	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
123.	73.62839170424742	82.02441843159232	2.8209057658559167	0.01113701885374955	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
124.5	73.48715659999328	82.02891568186526	2.838114148632988	0.011429232853903551	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
126.	73.34099610807205	82.02989554217335	2.8551934644176273	0.011324473810985522	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
127.5	73.1937612095924	82.03069879381788	2.8720875700659447	0.01097219708233658	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
129.	73.04790747818532	82.0275751595939	2.888110055664637	0.010585336107802027	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
130.5	72.90448390819002	82.02655067727731	2.903843578389351	0.010349366842989335	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
132.	72.7635783635112	82.02642094351492	2.919158156193605	0.009945117785683964	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
133.5	72.62614965036448	82.02447718112558	2.9336789317464027	0.00990505816199801	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
135.	72.4859707908894	82.02819066997432	2.948873330679599	0.010339010490752068	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
136.5	72.33704155535695	82.03144527267656	2.964695963218659	0.010440756724669301	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
138.	72.18462590458559	82.03045989216221	2.980195600853607	0.010142739367816695	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
139.5	72.03575293126426	82.02967385745154	2.995124181322109	0.009547086380812104	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
141.	71.89312283544119	82.0250311138662	3.0088368599960433	0.009119538987437743	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
142.5	71.75301745766926	82.02413277638829	3.0224827982844222	0.009266356711265187	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
144.	71.61072049726664	82.02823784507945	3.036635930129839	0.009387105307667879	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
145.5	71.465583415101	82.03005816361018	3.050644114207426	0.009074915228308276	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
147.	71.32132056563225	82.0263481119147	3.0638606758147637	0.008975217257611263	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
148.5	71.17614568272903	82.02893997644372	3.0775697659802597	0.00912504341216443	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
150.	71.02829054778947	82.03041763304402	3.091235806051257	0.009118506645847506	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
153.	70.72152727450172	82.02930773394566	3.118638205579895	0.008741142259941123	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
156.	70.43196221288869	82.02651591072066	3.1436826596109038	0.008120922217451863	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
159.	70.15569781804457	82.02809995204754	3.1673637388846063	0.008208638379077147	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
162.	69.8520405438581	82.03194367723519	3.1929344898853667	0.008293950287945327	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
165.	69.55017303185537	82.02833732282365	3.2171274406122783	0.007940176094518357	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
168.	69.25473172092306	82.02894263102473	3.240575546452477	0.007743548672328145	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
171.	68.95619344470487	82.02778840157849	3.263588732646247	0.007641234163745884	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
174.	68.65516961917768	82.02867809684096	3.286422951434952	0.007244349703252902	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
177.	68.3719791012622	82.02427425060871	3.3070548308657646	0.007001763465241136	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
180.	68.08680520927723	82.0341109349112	3.328433532226399	0.0073358138479997495	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
183.	67.762552443368	82.02917230794301	3.351069713953763	0.007419454109845346	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
186.	67.44777126934974	82.02999269784478	3.372950256885471	0.006809566311783754	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
189.	67.16327436296142	82.02486286260596	3.3919271118244656	0.006423401469562106	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
192.	66.8713936801953	82.02659031203602	3.4114906657028436	0.006623171014911537	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
195.	66.56690281479575	82.0309680026204	3.431666137913935	0.006662194315601777	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
198.	66.2611836419277	82.03445231410309	3.4514638315964543	0.006300461992643669	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
201.	65.96089188152388	82.02073161623079	3.469468909869797	0.006223637493194249	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
204.	65.66085029164091	82.03425699117827	3.48880565655562	0.006157278025163303	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
207.	65.3648218528305	82.02906670714938	3.5064125780207767	0.005982439491468704	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
210.	65.05554788621086	82.02734737347335	3.524700293504432	0.006313441746689537	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
213.	64.72071726375705	82.02832308855537	3.544293228500914	0.0063482032364416225	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
216.	64.40470910135954	82.03542023855934	3.5627895129230818	0.0054543965176317615	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
219.	64.13911714658677	82.0225085407268	3.5770196076067045	0.0048834813006775795	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
222.	63.86867425792299	82.02362370178128	3.5920904007271472	0.005660627569697911	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
225.	63.541452746382156	82.04266380306218	3.610983373024892	0.006026285267241989	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
228.	63.20895831830898	82.03236123700407	3.628248112330599	0.005534446359270288	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
231.	62.90060865425479	82.02649781353844	3.6441900511805136	0.0052072736246842055	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
234.	62.60226629119881	82.02306467654114	3.6594917540787044	0.0051848631868480766	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
237.	62.29752298734764	82.02775441582666	3.675299230301602	0.0053123126522192825	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
240.	61.99098650111244	82.04077188063503	3.69136562999202	0.005125783650128464	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
243.	61.68222602325427	82.02868217085265	3.706053932202373	0.004817805739686524	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
246.	61.37601473482539	82.0138340948481	3.7202724644301393	0.005048835288124386	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
249.	61.06655527480983	82.0387974747245	3.736346943931119	0.005116593073555719	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
252.	60.75456302305267	82.03577980223318	3.7509720228714736	0.004803341878069671	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
255.	60.43996239640076	82.02541969311478	3.7651669951995372	0.0048613820146694575	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
258.	60.11851961090262	82.02961471742597	3.7801403149594903	0.004795366031456509	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
261.	59.81324505007062	82.02878431331055	3.7939391913882763	0.004288511634230162	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
264.	59.544012051185575	82.02621922748689	3.8058713847648713	0.003900789458039399	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
267.	59.28940653418996	82.03102702736683	3.8173439281365127	0.004334856948646622	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
270.	58.975921611945346	82.05054238915608	3.831880526456751	0.005107475831610382	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
273.	58.58733103421107	82.03665351895253	3.847988783126175	0.0051797920287905965	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
276.	58.20255921465627	82.0055705190759	3.8629592786294946	0.004716489142639001	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
279.	57.90436638680581	82.02675837878694	3.876287717982009	0.003964762350977906	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
282.	57.66009723600071	82.03613698090632	3.886747852735362	0.003496037510241301	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
285.	57.39269251665294	82.02642548465883	3.897263943043457	0.0038790880820405898	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
288.	57.078500088417044	82.02853448127055	3.9100223812276056	0.00435170742344367	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
291.	56.74788435460452	82.03328063667584	3.923374187584119	0.00429615017849098	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
294.	56.42686098015326	82.02839063233044	3.9357992822985515	0.0041242316160764085	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
297.	56.11416181936276	82.03306089687521	3.9481195772805773	0.003964627257996807	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
300.	55.806144121699866	82.02397809702813	3.9595870458465323	0.003870437119182446	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
306.	55.18809913298282	82.03734836950302	3.983385039727996	0.00387151686001345	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
312.	54.56893501297151	82.03353954212484	4.006045248166694	0.003705218856952038	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
318.	53.95190321477938	82.02187781362146	4.027847666011421	0.0036958646993981623	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
324.	53.33131657506078	82.04140126585446	4.050395624559472	0.003612117725920664	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
330.	52.71719983857799	82.0306335139086	4.071193078722469	0.0034406727929958687	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
336.	52.11141820204465	82.0316983864798	4.091683698075422	0.0032920239443593826	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
342.	51.53583826583821	82.03045554825677	4.110697366054781	0.0032723495922839514	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
348.	50.90840832279582	82.02697724999223	4.1309518931828295	0.0038875990927518247	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
354.	50.07612528366931	82.02705803869341	4.157348555167803	0.0038391665212832065	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
360.	49.47059567374665	82.05633376800195	4.177021891438228	0.0019758261866344258	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
366.	49.26599718425529	81.98353598396064	4.181058469407416	0.0021162902651613207	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
372.	48.627809157568024	82.05167510239544	4.202417374620164	0.0041063765085903965	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
378.	47.69001114297702	82.06013886518684	4.230334987510501	0.0036690395315777113	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
384.	47.095003005330256	82.0233476985943	4.246445848999096	0.002493782925762744	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
390.	46.60663727919843	82.02084905114906	4.260260382619654	0.002550311262718319	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
396.	46.013224512053526	82.02703190409484	4.277049584151716	0.0028099916667171008	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
402.	45.3935997838889	82.02233699628128	4.293980282620259	0.00278304429027861	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
408.	44.789296627593735	82.02614933508707	4.3104461156350595	0.0027334582700465995	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
414.	44.18002482984732	82.03016190074467	4.326781781860818	0.0026381491727253494	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
420.	43.59233432151131	82.02688165007332	4.342103905707764	0.002584842957354061	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
426.	42.99388134896867	82.0364563266191	4.357799897349067	0.0026740832614170116	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
432.	42.395521564686966	82.08339651934969	4.374192904844768	0.002411240329226016	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
438.	41.813624853427804	82.00239474793518	4.386734781299779	0.0021896534467927458	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
444.	41.22727710670179	81.97180580688492	4.400468746206281	0.0025567771938079793	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
450.	40.638439655797455	82.07936498462497	4.417416107625475	0.00249269168713299	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
456.	40.05996585737095	82.04166824383454	4.430381046451877	0.0021785318988042737	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
462.	39.48681584199421	82.02539077922857	4.443558490411126	0.002244038555790325	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
468.	38.8999545957894	82.02751859168411	4.457309509121361	0.002210374898658015	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
474.	38.346779554074786	82.02876604327176	4.4700829891950224	0.00215864394658564	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
480.	37.76569603955229	82.02501980934734	4.483213236480388	0.002180019642626855	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
486.	37.202952131503466	82.04274793700439	4.496243224906545	0.002086502973472237	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
492.	36.63965107231608	82.02113104037228	4.508251272162055	0.002065270713991873	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
498.	36.068472251923936	82.03342884254252	4.521026473474447	0.002154050310648451	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
504.	35.45961654167389	82.02943670431027	4.5340998758898365	0.0023176816941266796	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
510.	34.76417676890243	82.0254623285803	4.548838653803967	0.0024007284438255874	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
516.	34.097174290305205	82.02812443932329	4.562908617215744	0.0016537215984113725	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
522.	33.81856969965	82.027107223631	4.568683312984904	0.00009526745133481285	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
528.	34.04721408124257	82.03299067687352	4.564051826631761	-0.00031181634566116817	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
534.	34.03678205137689	82.06527011960637	4.56494151683697	0.002282688886008873	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
540.	32.81854789046628	82.13693191793222	4.591444093263868	0.005416691462274636	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
546.	30.793989670704697	82.04803939074593	4.629941814384265	0.005098866187155529	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
552.	29.392743183206907	81.8229717976605	4.652630487509734	0.0018025246854767028	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
558.	29.62531605020973	82.00008307665819	4.651572110609986	-0.001362793530347887	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
564.	30.498370039913834	82.07815258592221	4.6362769651455595	-0.0015924281246602055	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
570.	30.66002079666324	82.04345314012666	4.632462973114063	0.0010704720455787518	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
576.	29.79411621917642	82.04074924819338	4.649122629692505	0.003210536924952952	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
582.	28.643881692426945	82.04556326821033	4.670989416213499	0.0030592117528892198	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
588.	27.836577549626895	82.03685297963904	4.685833170727175	0.0019506296178370959	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
594.	27.36281891645389	82.02924788813321	4.694396971627544	0.0013175026468481563	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283
600.	26.96655331868547	82.03054653663717	4.701643202489353	0.0010979076404215398	160.39871636610823	0.14678332924681445	1092.7584023959537	1	0	154.71730269958692	0.14170008103313483	1091.8646028396283

==> anc/otoc_to_plot_1D_M400_L1.0000_n400_beta5.0000.dat <==
1.171875	52.40994922548512	53.494119512937736	0.7739621629857383	0.011910093951409332	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.1953125	52.411663404265006	53.49613764903496	0.7742424830795198	0.012010554051281966	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.21875	52.41340591330743	53.498186754761925	0.7745251577068921	0.012108565281645648	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.2421875	52.41517648781834	53.500266442956466	0.774810072077097	0.012201724205112894	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.265625	52.41697486261343	53.5023763282538	0.7750971135290068	0.012290122382509592	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.2890625	52.41880077224247	53.50451602724692	0.7753861715637771	0.012373852652551419	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.3125	52.420653951109216	53.50668515863684	0.7756771378720951	0.012453008882557032	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.3359375	52.42253413358694	53.50888334337199	0.775969906355147	0.012527685763484914	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.359375	52.424441054129375	53.51111020477958	0.7762643731422585	0.012597978603167801	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.3828125	52.426374447377604	53.513365368686244	0.7765604366021704	0.01266398313897099	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.40625	52.42833404826201	53.515648463531306	0.7768579973518978	0.012725795365381504	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.4296875	52.430319592101455	53.51795912047128	0.7771569582599227	0.012783511348869087	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.453125	52.43233081469646	53.52029697347529	0.777457224446376	0.012837227093335455	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.4765625	52.434367452420624	53.52266165941525	0.7777587032799228	0.012887038393455915	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.5	52.436429242306076	53.5250528181464	0.7780613043710692	0.012933040689240727	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.5234375	52.43851592212675	53.52747009258216	0.778364939562231	0.012975328958463686	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.546875	52.44062723047701	53.52991312876259	0.7786695229159972	0.013013997590569202	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.5703125	52.442762906847186	53.532381575915224	0.7789749706992889	0.013049140291052195	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.59375	52.44492269169527	53.53487508651196	0.7792812013671403	0.013080849988692004	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.6171875	52.44710632651556	53.537393316318436	0.7795881355425088	0.013109218726697236	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.640625	52.44931355390381	53.53993592443884	0.7798956959949542	0.013134337605229973	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.6640625	52.451544117619015	53.54250257335572	0.780203807617754	0.013156296697090397	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.6875	52.453797762642736	53.54509292896466	0.7805123974026303	0.01317518499713799	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.7109375	52.45607423523417	53.54770666060488	0.7808213944144948	0.013191090339186454	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.734375	52.45837328298395	53.55034344108426	0.7811307297622797	0.013204099355057506	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.7578125	52.46069465486325	53.55300294670181	0.7814403365717631	0.013214297434529952	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.78125	52.46303810127221	53.55568485726534	0.7817501499545233	0.01322176866876153	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.8046875	52.46540337408352	53.558388856105516	0.7820601069781113	0.013226595835118832	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.828125	52.46779022668497	53.56111463008684	0.7823701466342945	0.013228860335627719	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.8515625	52.470198414019315	53.56386186961487	0.7826802098063439	0.013228642187435467	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.875	52.472627692620996	53.56663026864077	0.7829902392368305	0.013226020007652531	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.8984375	52.47507782065103	53.56941952466278	0.7833001794942026	0.013221070973865304	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.921875	52.477548557930035	53.57222933872497	0.7836099769387305	0.013213870825455368	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.9453125	52.48003966596809	53.5750594154137	0.7839195796891458	0.013204493842221629	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.96875	52.482550907993186	53.57790946285059	0.7842289375875846	0.013193012833987439	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
1.9921875	52.48508204897807	53.58077919268538	0.784538002165739	0.013179499142521442	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
2.015625	52.48763285566385	53.58366832008405	0.7848467266098903	0.013164022633458691	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
2.0390625	52.490203096583016	53.586576563717344	0.7851550657266824	0.013146651701925785	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
2.0625	52.49279254207961	53.58950364574565	0.7854629759084181	0.013127453253929387	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
2.0859375	52.49540096432889	53.59244929180305	0.7857704150979603	0.013106492739943574	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
2.109375	52.498028137353565	53.59541323097998	0.7860773427556029	0.013083834140469245	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
2.1328125	52.50067383704042	53.59839519580328	0.7863837198232948	0.013059539974750104	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
2.15625	52.503337841153595	53.60139492221627	0.7866895086919193	0.013033671324199265	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
2.1796875	52.506019929347666	53.60441214955635	0.7869946731666166	0.013006287818415766	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
2.203125	52.50871988317885	53.60744662053212	0.7872991784334076	0.012977447679539011	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
2.2265625	52.51143748611397	53.61049808119905	0.787602991026595	0.0129472077102785	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
2.25	52.51417252353999	53.613566280934144	0.7879060787948269	0.012915623314422456	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
2.2734375	52.516924782770346	53.61665097240994	0.7882084108694586	0.012882748525231117	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
2.296875	52.51969405305135	53.619751911567384	0.7885099576319471	0.01284863600593411	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
2.3203125	52.52248012556675	53.622868857587875	0.7888106906822367	0.012813337075653427	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
2.34375	52.52528279344146	53.62600157286474	0.7891105828073683	0.012776724437527618	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
2.390625	52.53093709748938	53.63231337664485	0.7897077411808693	0.012700318106302197	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
2.4375	52.53665534909103	53.63868548516884	0.7903012376298342	0.012620297774653011	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
2.484375	52.54243596326443	53.64511611016197	0.790890894097243	0.012536651122195744	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
2.53125	52.54827738609589	53.65160351180831	0.79147654867254	0.012449713140219624	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
2.578125	52.5541780946347	53.65814599772467	0.7920580547041386	0.012359800233486595	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
2.625	52.5601365967399	53.66474192191836	0.7926352799444294	0.012267210921681482	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
2.671875	52.56615143088429	53.67138968373507	0.7932081057280462	0.012172226550827503	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
2.71875	52.572221165918656	53.6780877268	0.7937764261835695	0.012075112000382878	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
2.765625	52.578344400801974	53.68483453795768	0.7943401474780821	0.011976116378814792	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
2.8125	52.584519764299216	53.691628646211605	0.7948991870940834	0.011875473719746546	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
2.859375	52.5907459146518	53.698468621669605	0.7954534731393084	0.011773403671535712	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
2.90625	52.597021539222176	53.70535307449521	0.7960029436882898	0.011670112152338891	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
2.953125	52.603345354117984	53.71228065386838	0.7965475461535901	0.011565792010640525	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
3.	52.60971610379474	53.719250046957676	0.7970872366892874	0.011460623664595696	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
3.046875	52.6161325606438	53.72625997790551	0.797621979622146	0.01135477571112157	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
3.09375	52.62259352456418	53.73330920682737	0.798151746912205	0.011248405528155795	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
3.140625	52.629097822523285	53.74039652882748	0.7986765176404106	0.011141659851301	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
3.1875	52.63564430810634	53.747520773030814	0.7991962775232645	0.011034675333130886	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
3.234375	52.64223186105795	53.75468080163329	0.7997110184528916	0.010927579076270176	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
3.28125	52.64885938681629	53.76187550896991	0.8002207380616648	0.010820489149319693	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
3.328125	52.65552581604226	53.769103820602304	0.8007254393106403	0.010713515079519452	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
3.375	52.66223010414483	53.7763646924257	0.8012251301003698	0.010606758331663949	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
3.421875	52.66897123080346	53.783657109796216	0.8017198229042338	0.01050031275544446	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
3.46875	52.67574819948939	53.79098008667722	0.8022095344211927	0.010394265021674917	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
3.515625	52.68256003698642	53.798332664807546	0.8026942852500158	0.010288695031838083	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
3.5625	52.68940579291225	53.80571391288781	0.8031740995804275	0.010183676314423924	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
3.609375	52.69628453924168	53.81312292578996	0.8036490049044931	0.01007927640061131	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
3.65625	52.70319536983194	53.820558823784374	0.8041190317429848	0.009975557175857592	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
3.703125	52.710137399950916	53.828020751788976	0.8045842133897297	0.009872575226327266	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
3.75	52.71710976580933	53.835507878637415	0.805044585670453	0.009770382153986882	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
3.796875	52.72411162409715	53.84301939636739	0.805500186716666	0.009669024885340603	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
3.84375	52.731142151525084	53.85055451952877	0.8059510567534537	0.009568545962809575	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
3.890625	52.73820054437063	53.858112484510436	0.8063972379006794	0.009468983816437534	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
3.9375	52.745286018030605	53.86569254888643	0.8068387739862447	0.009370373022598244	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
3.984375	52.752397806579594	53.87329399078097	0.807275710371548	0.009272744552890325	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
4.03125	52.759535162334274	53.88091610825126	0.8077080937880782	0.009176126007890415	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
4.078125	52.76669735542482	53.88855821868886	0.8081359721847877	0.009080541832072223	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
4.125	52.77388367337356	53.89621965823831	0.808559394584835	0.008986013524219535	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
4.171875	52.781093420679454	53.90389978123276	0.8089784109526833	0.008892559838746669	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
4.21875	52.788325918411104	53.91159795964725	0.8093930720697174	0.008800196956462022	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
4.265625	52.79558050380686	53.91931358256712	0.8098034294173516	0.008708938672688996	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
4.3125	52.80285652988157	53.92704605567409	0.810209535070282	0.008618796558875392	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
4.359375	52.8101533650418	53.934794800746154	0.8106114415947462	0.00852978011319531	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
4.40625	52.81747039270826	53.94255925517466	0.8110092019558941	0.008441896909586669	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
4.453125	52.82480701094639	53.95033887149469	0.8114028694300199	0.008355152730902185	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
4.5	52.83216263210321	53.95813311693014	0.8117924975244162	0.008269551704084202	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
4.546875	52.83953668245393	53.965941472953986	0.8121781399022778	0.0081850964185269	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
4.59375	52.84692860185426	53.9737634348609	0.8125598503136531	0.00810178804339164	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
4.640625	52.854337843401005	53.98159851135359	0.8129376825313458	0.00801962642456999	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
4.6875	52.861763873101275	53.989446224142235	0.8133116902909565	0.007938800430876665	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
4.78125	52.87666422359901	54.00517770816929	0.8140484468736977	0.007780570420177211	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
4.875	52.89162562745816	54.02095430632501	0.8147705472447397	0.0076264962744592895	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
4.96875	52.906644245357036	54.036772622503115	0.8154784149251588	0.007476913760363857	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
5.0625	52.92171641521293	54.052629434344055	0.816172468574808	0.007331765687819569	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
5.15625	52.93683864329784	54.06852168313715	0.816853120991625	0.007190985125920572	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
5.25	52.95200759578737	54.08444646435226	0.8175207782859181	0.007054497144820242	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
5.34375	52.967220090726414	54.10040101875934	0.8181758392062788	0.006922220337609512	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
5.4375	52.98247309039551	54.11638272410029	0.8188186945992199	0.006794068151873371	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
5.53125	52.99776369406311	54.132389087278995	0.819449726984755	0.006669950035774382	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
5.625	53.01308913110712	54.14841773703424	0.8200693102309276	0.006549772440550327	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
5.71875	53.02844675448982	54.16446641706879	0.8206778093173582	0.0064334396849966185	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
5.8125	53.043834034569834	54.180532979600635	0.8212755801718644	0.006320854698871632	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
5.90625	53.05924855323587	54.196615379313634	0.8218629695733967	0.00621191966465003	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
6.	53.07468799834699	54.21271166767863	0.8224403151089863	0.006106536561254926	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
6.09375	53.09015015846425	54.2288199876231	0.823007945178632	0.006004607634679951	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
6.1875	53.10563291785896	54.24493856852596	0.8235661790404888	0.005906035787167714	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
6.28125	53.12113425178469	54.261065721516104	0.8241153268887259	0.005810724912681309	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
6.375	53.13665222199793	54.27719983505677	0.8246556899616165	0.005718580176183726	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
6.46875	53.152184972515855	54.293339370794946	0.8251875606717604	0.005629508239614721	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
6.5625	53.167730725597714	54.30948285966019	0.8257112227565443	0.005543417450021219	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
6.65625	53.183287777939434	54.325628898196484	0.8262269514436393	0.0054602179953970875	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
6.75	53.19885449706796	54.34177614511254	0.8267350136306812	0.005379822025649498	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
6.84375	53.21442931792655	54.357923318035304	0.8272356680734486	0.005302143736591584	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
6.9375	53.23001073964072	54.37406919045481	0.8277291655812922	0.005227099449768365	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
7.03125	53.24559732245183	54.390212588847824	0.8282157492202802	0.0051546076592791455	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
7.125	53.26118768481447	54.406352389968724	0.828695654517407	0.005084589058447738	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
7.21875	53.276780500644136	54.42248751829736	0.8291691096687391	0.005016966560154638	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
7.3125	53.292374496709414	54.43861694363335	0.829636335747436	0.004951665301440754	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
7.40625	53.30796845015882	54.45473967882809	0.8300975469127593	0.004888612634237195	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
7.5	53.32356118617864	54.47085477764657	0.8305529506163555	0.0048277381098819445	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
7.59375	53.33915157576877	54.48696133274875	0.8310027478083621	0.004768973455590241	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
7.6875	53.35473853363578	54.50305847378501	0.8314471331392786	0.00471225254098447	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
7.78125	53.37032101619323	54.51914536559816	0.8318862951597967	0.004657511345937356	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
7.875	53.385898019664566	54.535221206525	0.8323204165166419	0.00460468792007281	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
7.96875	53.40146857828256	54.5512852267917	0.8327496741448104	0.00455372233590919	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
8.0625	53.417031762580834	54.56733668699675	0.8331742394546249	0.004504556643855887	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
8.15625	53.43258667777105	54.58337487667715	0.8335942785155334	0.004457134826621355	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
8.25	53.448132462202274	54.59939911295193	0.8340099522346164	0.004411402743457415	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
8.34375	53.463668285897725	54.61540873923829	0.8344214165299316	0.004367308084570827	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
8.4375	53.479193349164	54.631403124037476	0.8348288225004734	0.0043248003175898235	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
8.53125	53.4947068812699	54.64738165978363	0.8352323165894797	0.00428383063149873	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
8.625	53.51020813919047	54.663343761754454	0.8356320407438794	0.004244351889757543	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
8.71875	53.52569640641274	54.6792888670388	0.8360281325688093	0.004206318576785033	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
8.8125	53.54117099179981	54.695216433557654	0.8364207254770266	0.004169686744499875	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
8.90625	53.55663122851082	54.71112593913621	0.836809948833403	0.004134413961718171	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
9.	53.57207647297271	54.727016880623225	0.8371959280948488	0.004100459268605879	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
9.09375	53.58750610390168	54.742888773056265	0.8375787849462666	0.004067783124352075	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
9.1875	53.60291952137176	54.75874114886808	0.8379586374306648	0.0040363473538267405	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
9.28125	53.61831614592824	54.7745735571337	0.8383356000751091	0.0040061151099214	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
9.375	53.63369541774185	54.79038556285553	0.838709784013775	0.003977236946584225	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
9.5625	53.66439975716268	54.82194670226728	0.8394502440415649	0.003922824175168907	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
9.75	53.69502842386187	54.853421380660926	0.8401808430794634	0.00387230789676322	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
9.9375	53.72557756832721	54.88480662626341	0.8409023595028511	0.003825825645216755	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
10.125	53.7560435864872	54.91609966458377	0.8416155276964197	0.003783150725586992	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
10.3125	53.78642310075297	54.94729790265079	0.8423210410249462	0.003744071723882136	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
10.5	53.81671294273509	54.97839891470637	0.8430195545928755	0.003708391407820718	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
10.6875	53.8469101374743	55.00940042920248	0.843711687802879	0.003675925701338123	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
10.875	53.87701188903599	55.04030031696944	0.8443980267308773	0.0036465027357532875	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
11.0625	53.907015567337055	55.0710965804351	0.8450791263287865	0.0036199619669184577	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
11.25	53.93691869608943	55.10178734379274	0.8457555124684717	0.0035961533547853954	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
11.4375	53.966718941752205	55.13237084401956	0.846427683836831	0.0035749366031521865	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
11.625	53.996414103399395	55.16284542266583	0.8470961136946538	0.0035561804596924893	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
11.8125	54.02600210341766	55.1932095183393	0.8477612515092157	0.0035397620641128094	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
12.	54.0554809789584	55.223461659817346	0.8484235244686961	0.0035255663482439323	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
12.1875	54.08484887407402	55.25360045972886	0.8490833388898071	0.0035134854797741846	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
12.375	54.11410403247919	55.283624608751474	0.8497410815236114	0.0035034183467512743	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
12.5625	54.14324479087935	55.3135328702775	0.8503971207698389	0.003495270085807078	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
12.75	54.17226957281583	55.343324075504206	0.851051807805789	0.0034889516399164338	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
12.9375	54.20117688298626	55.372997118912274	0.8517054776348075	0.0034843793549678517	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
13.125	54.229965301992806	55.40255095409537	0.852358450063902	0.0034814746034153763	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
13.3125	54.25863348148874	55.43198458991156	0.8530110306110883	0.0034801634378386717	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
13.5	54.28718013968238	55.46129708692742	0.8536635113530915	0.003480376268822915	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
13.6875	54.31560405717578	55.49048755412999	0.8543161717118969	0.003482047567724855	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
13.875	54.34390407310177	55.51955514588237	0.8549692791909883	0.0034851155959877054	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
14.0625	54.372079081544165	55.54849905910654	0.8556230900603923	0.003489522143121112	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
14.25	54.400128028209124	55.577318530665565	0.8562778499946587	0.0034952122987676284	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
14.4375	54.428049907335236	55.606012834942874	0.8569337946724301	0.0035021342270849707	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
14.625	54.45584375881281	55.634581281579464	0.8575911503298156	0.00351023897060602	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
14.8125	54.48350866552116	55.66302321339977	0.8582501342864074	0.003519480259812487	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
15.	54.51104375079807	55.691338004420494	0.8589109554272453	0.0035298143274366347	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
15.1875	54.538448176196695	55.71952505811909	0.8595738146591961	0.003541199792793511	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
15.375	54.565721139158846	55.74758380560001	0.8602389053495428	0.0035535973987768084	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
15.5625	54.59286187125304	55.775513704232246	0.8609064136837374	0.003566970076980406	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
15.75	54.61986963592894	55.80331423592966	0.8615765191284105	0.003581282546658867	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
15.9375	54.64674372707749	55.830984905936525	0.8622493946387345	0.0035965013928371072	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
16.125	54.67348346734897	55.85852524170965	0.8629252071507244	0.0036125951126422247	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
16.3125	54.70008820595221	55.88593479096677	0.8636041178059753	0.0036295331698742808	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
16.5	54.72655731874106	55.91321312192005	0.8642862820894273	0.003647287428385345	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
16.6875	54.75289020490745	55.940359820858376	0.8649718505916199	0.0036658306370324447	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
16.875	54.77908628658789	55.96737449122952	0.8656609685783144	0.0036851360056469793	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
17.0625	54.80514500969085	55.99425675517019	0.8663537765937375	0.0037051805788491285	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
17.25	54.8310658376748	56.0210062482651	0.8670504112953829	0.003725939863408042	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
17.4375	54.856848255091876	56.04762262140091	0.8677510040425155	0.0037473898569091446	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
17.625	54.88249176852473	56.07410554358947	0.8684556824917238	0.003769513356898161	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
17.8125	54.9079958953267	56.100454691837726	0.8691645715513523	0.0037922875456901646	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
18.	54.933360172561606	56.126669756431454	0.8698777903213576	0.0038156887225525202	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
18.1875	54.958584161354196	56.15275044852704	0.8705954548223095	0.0038397069987799646	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
18.375	54.983667425417686	56.17869648160139	0.8713176804459001	0.003864323159103122	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
18.5625	55.00860954192547	56.20450757521501	0.8720445760069732	0.003889507502242632	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
18.75	55.03341012193403	56.23018347782581	0.8727762457592411	0.003915347151130967	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
19.125	55.08258510907021	56.28112870750946	0.8742543322951918	0.003968642740537949	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
19.5	55.13118941168111	56.33153024862894	0.8757527278146445	0.004023829409989539	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
19.875	55.17922023450482	56.38138634757297	0.8772722043526839	0.0040809631549774865	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
20.25	55.2266749918159	56.4306953669604	0.8788134501808776	0.004139976832745991	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
20.625	55.273551160681585	56.47945577963701	0.8803771869772434	0.004200736209294545	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
21.	55.319846473824626	56.527666159779855	0.8819640023378486	0.004263206890881369	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
21.375	55.36555870838599	56.57532526379999	0.8835745921454045	0.004327260390358874	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
21.75	55.4106856679865	56.6224316344741	0.8852094476306177	0.004392838493576967	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
22.125	55.455225752036945	56.66898461224067	0.8868692210155872	0.004459947445808687	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
22.5	55.49917630887878	56.71498230439551	0.8885544082149742	0.00452828810044729	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
22.875	55.542536683338966	56.76042473874592	0.8902654370909227	0.004598207703982115	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
23.25	55.58530404474194	56.80531017487652	0.8920030639929608	0.00466920898277164	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
23.625	55.627477096833054	56.84963755904516	0.8937673438280014	0.004741356092764566	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
24.	55.669055503939816	56.89340771949533	0.8955590810625342	0.004815198246884625	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
24.375	55.71003516723475	56.93661731756677	0.8973787425131649	0.00488940351246736	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
24.75	55.750416799807134	56.9792670215523	0.8992261336968848	0.004964982743548803	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
25.125	55.79019987549507	57.021358009827516	0.9011024795708265	0.005042432924728797	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
25.5	55.829378976214514	57.06288529279079	0.9030079583904314	0.005119353149382426	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
25.875	55.867956117378505	57.103850388079934	0.9049419944328633	0.0051976322136450355	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
26.25	55.905932432658574	57.14425661782471	0.9069061825506651	0.005278686933849918	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
26.625	55.94330046531416	57.184097358594464	0.9089010096332507	0.005358455722287806	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
27.	55.98006042592105	57.223371253626304	0.910925024342381	0.005437975775686757	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
27.375	56.01621830687464	57.26208610150149	0.9129794914650158	0.005521916823245653	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
27.75	56.051768013741516	57.300238612739435	0.9150664619598152	0.005606355224253789	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
28.125	56.08670169601819	57.33781910267111	0.9171842578832061	0.005686838779519328	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
28.5	56.121026117465654	57.37483297655627	0.9193315910444547	0.005769612235069814	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
28.875	56.15474703421353	57.41129001792653	0.9215114670595085	0.00585878605338926	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
29.25	56.18785396608435	57.44718228679406	0.9237256805844967	0.00594621293780954	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
29.625	56.22033809206135	57.48249734389838	0.9259711267628656	0.006027106344951812	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
30.	56.2522084983409	57.517242283910846	0.9282460103432105	0.006110740785922293	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
30.375	56.28347490245175	57.55143197602403	0.9305541823523074	0.006203982505148531	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
30.75	56.31412802514136	57.585061711753404	0.9328989972220719	0.006297640849532993	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
31.125	56.34415261052404	57.61811270345522	0.9352774129894571	0.006381144937928814	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
31.5	56.37355126562343	57.650582039542705	0.9376848559255185	0.0064609241971599705	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
31.875	56.40234022088091	57.68248851445717	0.9401231061373271	0.006551524161249044	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
32.25	56.43052377578285	57.71384486470509	0.9425984990464553	0.00665310321569068	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
32.625	56.458085914982625	57.744637890953506	0.9451129335490951	0.006749870784787356	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
33.	56.48501074132451	57.77484499110388	0.9476609021350458	0.00683192692735668	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
33.375	56.51130290785792	57.80446402361976	0.9502368787446126	0.006909587747925568	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
33.75	56.53698118583354	57.83351695208081	0.95284309294599	0.007000885202370632	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
34.125	56.56205432644419	57.86202325372019	0.9554875426463906	0.007108898074645727	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
34.5	56.58650917745141	57.88997611009707	0.9581747665019743	0.007217287781052572	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
34.875	56.61032421505354	57.917348908803966	0.96090050848218	0.007308783518955882	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
35.25	56.63349202955821	57.94412364942018	0.9636563541411912	0.00738469936461561	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
35.625	56.65602619340809	57.970309959195724	0.9664390330056417	0.007464114900299486	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
36.	56.677946443888395	57.99593566753762	0.9692544403164158	0.007564567197160106	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
36.375	56.6992582524935	58.021019701158465	0.9721124584035118	0.007684666328878838	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
36.75	56.71994655225429	58.04555393901241	0.975017940063075	0.007805308080169363	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
37.125	56.739988292460055	58.06950999965333	0.9779664394636388	0.007907179838950137	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
37.5	56.759371339853274	58.09286344521315	0.9809483249422876	0.007989112040835522	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
38.25	56.79620357076174	58.137785020630744	0.9869962851195725	0.008171328054414081	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
39.	56.830552196267064	58.18048948214219	0.9932053170239087	0.008417741879947668	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
39.75	56.86234788595348	58.22097636197056	0.999622897939494	0.008662292902671545	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
40.5	56.89146749751105	58.25905956139909	1.006198756377916	0.008857134314395127	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
41.25	56.91797256197295	58.29477180877537	1.0129085994110867	0.009084025463486373	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
42.	56.94194341144472	58.32829787532159	1.0198247945731456	0.009389215919474243	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
42.75	56.96328527564199	58.35961231073526	1.026992423290298	0.009691474138696716	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
43.5	56.98187464447886	58.38853003794098	1.0343620057811906	0.009934339253335532	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
44.25	56.99774294156609	58.41503315998999	1.0418939321703014	0.010186366494585373	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
45.	57.01098660285067	58.43930009903065	1.0496415555230687	0.010527033522807814	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
45.75	57.02158689561995	58.461434534842454	1.057684482454513	0.010924081622032398	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
46.5	57.02942414818466	58.48133497052595	1.0660276779561173	0.011286869416366732	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
47.25	57.03442718247997	58.49885940513356	1.0746147865790632	0.011591881200121742	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
48.	57.03665251056993	58.51402965992473	1.0834154997563	0.011907053368259922	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
48.75	57.03618932745775	58.52701213306847	1.092475366631453	0.012301694172196656	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
49.5	57.03305481712464	58.537946404221586	1.101868041014595	0.012766549811700076	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
50.25	57.02717808413143	58.54682499256378	1.1116251913490032	0.013230805478493755	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
51.	57.01849464548156	58.55355096203162	1.1217142492323355	0.013638755053597535	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
51.75	57.007011746388955	58.558067985389044	1.1320833239293995	0.013995538881052056	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
52.5	56.99282757877585	58.56045044967902	1.1427075575539136	0.014361198271419498	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
53.25	56.9760222604124	58.5608535199092	1.1536251213365287	0.014776270236373032	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
54.	56.95667738289735	58.55943359911645	1.1648719629084732	0.015251688836565988	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
54.75	56.93474464846601	58.55625085439002	1.1765026545913777	0.015739856933614533	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
55.5	56.91025378543367	58.55130097411901	1.188481748308895	0.016188318389991792	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
56.25	56.88318797291041	58.54455031138231	1.2007851321763654	0.016589817190418483	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
57.	56.85361751649043	58.5360140644249	1.2133664740945227	0.01692121942958839	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
57.75	56.821717798568415	58.52578826443604	1.226166961320748	0.017250133500438025	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
58.5	56.787511730169264	58.51400871904768	1.2392416743451797	0.017600730201314068	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
59.25	56.75117453987333	58.500833477335846	1.252568056622719	0.017943148546068304	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
60.	56.712779967385686	58.486376131597396	1.2661563971642822	0.018342710356698284	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
60.75	56.67224705275471	58.470714603510984	1.2800821221577665	0.018725260748958156	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
61.5	56.62975828774651	58.453877245747414	1.2942442882877194	0.01901846745989803	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
62.25	56.585370614359235	58.43588314218226	1.3086098233476136	0.019326731557964234	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
63.	56.53902203944974	58.41679636300573	1.3232343856246658	0.019584042948236863	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
63.75	56.49100279504488	58.39668242714233	1.3379858877699689	0.01971134673006277	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
64.5	56.441491300758145	58.375614748298744	1.35280140571976	0.019887200156921175	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
65.25	56.390389153057846	58.353773138001415	1.3678166880053506	0.02012343002763739	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
66.	56.337894982327086	58.33129029116482	1.382986550761216	0.020231964290012765	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
66.75	56.28429562963428	58.308177638842935	1.3981646344403698	0.02032482614655488	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
67.5	56.229470946412356	58.28457526388681	1.4134737899810483	0.020573803408480362	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
68.25	56.17333580051099	58.260649982141715	1.4290253395530903	0.02076519312120177	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
69.	56.11621320111089	58.23633682280332	1.444621579662851	0.020746580609338167	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
69.75	56.05829130211527	58.21158372418513	1.4601452104670976	0.020770002394043658	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
70.5	55.99937742753954	58.18659320978957	1.4757765832539165	0.02095394023362118	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
71.25	55.93948452779603	58.16153174366488	1.4915761208175293	0.02101579769414252	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
72.	55.87901607775397	58.13627926245684	1.5073002797951303	0.02082834951385711	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
72.75	55.81819021619323	58.110755643655246	1.522818645088315	0.020692457100373925	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
73.5	55.75682785310147	58.08525218144682	1.5383389654456912	0.02080609188074674	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
74.25	55.694840790151844	58.06008340525464	1.554027782909435	0.02090268746342557	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
75.	55.63252704026037	58.035113421823375	1.5696929966408295	0.020730223564625786	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
76.5	55.50779568386856	57.98509991948919	1.600318147756068	0.020504100766111977	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
78.	55.38195263490894	57.93696769597201	1.6312052989391654	0.020426405721188996	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
79.5	55.25601876841771	57.88987806663149	1.661597364919635	0.020058437924571255	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
81.	55.13056918157339	57.844053219813716	1.6913806127128792	0.01994451698302176	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
82.5	55.00493062614349	57.801193213453594	1.7214309158687002	0.019604900565344842	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
84.	54.880944345859554	57.75880771715733	1.7501953144089137	0.01908037471682644	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
85.5	54.75824919398632	57.71924271040951	1.7786720400191796	0.01902322010349011	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
87.	54.636217822123136	57.68309684081791	1.807264974719384	0.018561375252515774	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
88.5	54.51656764975612	57.647118517706325	1.8343561657767269	0.01796646694169583	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
90.	54.39884438712249	57.6144547719608	1.8611643755444716	0.017999518628101747	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
91.5	54.281619974072484	57.585863439743854	1.8883547216610321	0.017684910714706566	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
93.	54.16638026511803	57.55720076384274	1.9142191076885913	0.01691615462946257	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
94.5	54.0539881357792	57.530244665654806	1.9391031855494198	0.016761344558102072	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
96.	53.94247232596609	57.50815653984599	1.9645031413628975	0.016822221168326653	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
97.5	53.831499019838134	57.48769284745969	1.9895698490543998	0.016181149881092132	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
99.	53.72331430214395	57.46635914925671	2.013046591006174	0.015449733615829464	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
100.5	53.61797550116182	57.44761958105275	2.035919049901888	0.015454738852083594	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
102.	53.51301164663181	57.43368583954613	2.0594108075624247	0.015572382328940648	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
103.5	53.40798770865137	57.4207867628841	2.08263619688871	0.014967727146258417	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
105.	53.30527489844018	57.40601228713931	2.1043139890012	0.01418052221614167	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
106.5	53.20571379762903	57.39290680577899	2.125177763537135	0.014049827717496152	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
108.	53.106936590876344	57.3842123052294	2.1464634721536884	0.014321472254837117	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
109.5	53.00674972274401	57.377763639420515	2.1681421803016465	0.014166236926927459	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
111.	52.906816868532815	57.369789272672485	2.1889621829344708	0.013435094811763044	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
112.5	52.80947598480579	57.360263435962814	2.2084474647369357	0.012839549217995423	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
114.	52.71487767028885	57.353111483305405	2.227480830588457	0.012797445391357963	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
115.5	52.62031032108646	57.349210335427294	2.2468398009110095	0.013044946733341776	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
117.	52.5238710584602	57.34722001099369	2.2666156707884824	0.013030932292928286	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
118.5	52.42627892671866	57.34370588246425	2.2859325977897944	0.012518804947918126	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
120.	52.33063440315384	57.33857566604096	2.3041720856322367	0.011836440263153667	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
121.5	52.23802738852706	57.33320608016137	2.3214419185792554	0.011459098527737263	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
123.	52.147152871020374	57.330247002659796	2.3385493812154485	0.011622916026279148	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
124.5	52.05467057371378	57.33064551933175	2.356310666658093	0.011856633078134967	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
126.	51.95996334488436	57.330737708363536	2.3741192804498534	0.011801384839530193	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
127.5	51.864073705547625	57.330186050006105	2.3917148211766834	0.011387808134549982	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
129.	51.769288111375005	57.32671673929134	2.4082827048535034	0.010812230271596354	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
130.5	51.67729176255864	57.32361360276615	2.4241515119914725	0.01046632242755526	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
132.	51.58727328101523	57.321967848754504	2.439681672136169	0.01028567804075505	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
133.5	51.49790928654487	57.32117582707013	2.4550085461137376	0.010447959974179353	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
135.	51.40627044935119	57.32355925217653	2.471025552058707	0.010743992976861053	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
136.5	51.31108213685895	57.32510174203799	2.487240525044321	0.010664008627417529	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
138.	51.214805334993024	57.324460888549126	2.50301757794096	0.010342403785515172	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
139.5	51.11974701208184	57.32328985943292	2.5182677364008663	0.009837183795782542	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
141.	51.02736348018974	57.3200113603403	2.5325291293283074	0.009388408178580518	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
142.5	50.93743750811258	57.31818836996093	2.546432960936608	0.009376260463165012	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
144.	50.847627702392586	57.319793066704726	2.5606579107178025	0.009452118494712428	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
145.5	50.75660913412886	57.32088458263081	2.574789316420745	0.009324661580834004	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
147.	50.66470152967272	57.32047530527221	2.5886318954603045	0.00937659207356504	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
148.5	50.57078472528452	57.32233340149659	2.6029190926414403	0.009526342490894605	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
150.	50.47467069552387	57.323404179800654	2.6172109229329883	0.009407397298445147	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
153.	50.28183116473417	57.32151315204632	2.6447101774528026	0.008786953357652708	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
156.	50.09910174107833	57.318600037925	2.6699326430789045	0.00826359512175808	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
159.	49.92189758798766	57.319415803104974	2.694291748183351	0.00835143054986953	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
162.	49.732693276613155	57.323167320392805	2.7200412263781217	0.008451722996600203	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
165.	49.54041143840471	57.32273463967441	2.7450020861629523	0.008140087322949055	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
168.	49.35061904621777	57.32101816953249	2.768881750315816	0.007840229325969172	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
171.	49.16279333664326	57.31995506904638	2.7920434621187673	0.007615813262538573	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
174.	48.97761471936067	57.32066966162693	2.8145766298910475	0.007214289405021408	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
177.	48.79978968753993	57.31779349072495	2.8353291985488958	0.00720026311513903	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
180.	48.61441810453725	57.32580517061259	2.8577782085818817	0.007482241179286086	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
183.	48.413502442617904	57.3226223881981	2.8802226456246123	0.007388582071334414	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
186.	48.21632227101962	57.32258619893552	2.902109701009888	0.006920331455080012	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
189.	48.03242768452915	57.31925941491244	2.9217446343550924	0.0064620414884488655	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
192.	47.85134552409132	57.317613774421154	2.9408819499405814	0.0065741710202456	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
195.	47.663511562589285	57.323983288253366	2.961189660476566	0.006676861719139281	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
198.	47.47196610038287	57.32516279143121	2.980943120255417	0.006297782607165957	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
201.	47.28465360245109	57.31714710541303	2.9989763561195617	0.0062063619811409945	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
204.	47.09760315203578	57.324632092016316	3.018181292142263	0.0062455966565361605	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
207.	46.907213323667335	57.32279325519784	3.0364499360587787	0.0061682888159840426	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
210.	46.70745637825651	57.320076224205735	3.0551910250381673	0.0063379587137983116	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
213.	46.503011418567574	57.32229985777673	3.0744776883415685	0.006175818684881928	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
216.	46.313055304950275	57.32630159588025	3.092245937147459	0.005379823587068787	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
219.	46.141701430283426	57.315922658309724	3.1067566298639813	0.0049728451954405	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
222.	45.96954234344538	57.31634304593507	3.122083008320102	0.005616173276325058	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
225.	45.77351727387773	57.33069265232147	3.1404536695219316	0.00594040489741469	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
228.	45.568131297144134	57.3266533305936	3.15772543770459	0.00559672891286933	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
231.	45.369340546870376	57.321199921048226	3.1740340429991476	0.005283854504686935	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
234.	45.18007742917031	57.31735350110122	3.1894285647327116	0.005200741600776955	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
237.	44.991709960824004	57.322400396871906	3.2052384926038093	0.005287368030026495	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
240.	44.801537545285555	57.3300318235288	3.2211527729128706	0.005056382709048771	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
243.	44.60939376207635	57.319908821072424	3.235576788858102	0.004787017082076442	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
246.	44.41812907261098	57.31168562923347	3.2498748754053293	0.005079692135909234	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
249.	44.22383346650209	57.327705493500964	3.2660549416735574	0.005220474243954997	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
252.	44.025923560914386	57.32973462441554	3.2811977208690593	0.004841383803882031	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
255.	43.82994958585166	57.32004932746595	3.2951032444968495	0.004682513893452311	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
258.	43.638219102283436	57.32110193897995	3.309292804229773	0.004497006690554306	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
261.	43.460216923729924	57.31926214563151	3.3220852846401754	0.004131349168506808	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
264.	43.29326534448531	57.31955945267764	3.334080899240814	0.004166410471786304	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
267.	43.1183099546814	57.32817673374144	3.347083747470893	0.004696195943035238	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
270.	42.91197692670721	57.33911316692804	3.3622580748990254	0.005011684784483365	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
273.	42.68124108210195	57.324889342716055	3.3771538561777934	0.004852141683690858	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
276.	42.45406082533955	57.307385803531254	3.3913709250011705	0.004670686731095571	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
279.	42.25881551228416	57.31864343217536	3.405177976564367	0.00427317915032499	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
282.	42.09066042882596	57.32973491778026	3.4170099999031205	0.00368949027067833	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
285.	41.92489625636953	57.321820078063766	3.427314918188437	0.0036350636838079118	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
288.	41.74330395122113	57.31839953174619	3.438820382005968	0.004056789404690786	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
291.	41.54602648625972	57.3223211246848	3.4516556546165815	0.0042461936931036766	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
294.	41.34477347788266	57.321776282792406	3.46429754416459	0.004215501199248924	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
297.	41.14473162534231	57.32514534711211	3.476948661812075	0.0040339863103433515	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
300.	40.950529607127464	57.318956363400375	3.48850146202665	0.003916432259307094	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
306.	40.565144599342375	57.33593759493326	3.5127860418358776	0.0038452068326508084	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
312.	40.17922830925071	57.32063128061815	3.53464394401846	0.0036271823037405206	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
318.	39.79565732363083	57.312538400268586	3.556312229480764	0.003746788511197215	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
324.	39.40764591608199	57.3373399965986	3.5796054061528264	0.003615481912595086	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
330.	39.02901571319708	57.32260766345162	3.599698012431905	0.003332723644735062	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
336.	38.66049092353493	57.32177316915848	3.619598089889647	0.003315823413276408	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
342.	38.28587600601265	57.322043325048426	3.639487893391222	0.0035583250561235604	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
348.	37.84372433550491	57.319098614449494	3.66229799056313	0.003967523224656988	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
354.	37.36088442614158	57.32529049643013	3.6870981720871057	0.0035079443520792766	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
360.	37.03262212998012	57.34531879936398	3.704393322788081	0.0020057605687923137	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
366.	36.83396956245434	57.28473105004746	3.7111672989126134	0.002238674443856836	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
372.	36.46323510890334	57.329009663604545	3.7312574161143632	0.003914147365099873	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
378.	35.921680601141	57.35592581700026	3.758137067293812	0.0038119227534252707	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
384.	35.48195441115344	57.32436038824844	3.7770004891554665	0.0027857655019482004	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
390.	35.15185196051138	57.3147376214396	3.7915662533171903	0.002524628553761158	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
396.	34.805158277852335	57.31941748996181	3.8072960318006004	0.00271018788836778	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
402.	34.420644999164104	57.31616658316565	3.8240885079776037	0.0028036900009165513	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
408.	34.034918202360025	57.31953993635367	3.840940311811599	0.002798222114623291	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
414.	33.644986335813414	57.3223623293759	3.857667173353083	0.0026984691942744106	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
420.	33.26853409055684	57.319490458571515	3.873321942142892	0.002691196196534795	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
426.	32.88613058852046	57.34063301161608	3.8899615277115007	0.002765040647843738	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
432.	32.50357383420371	57.365939705778196	3.906502429917017	0.0023729447923712677	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
438.	32.129739497273846	57.29060131318029	3.918436865219956	0.0021555600118000986	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
444.	31.755560693856946	57.26942415305531	3.932369150058618	0.0026808376157885223	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
450.	31.375090652374656	57.35853907170135	3.950606916609418	0.002673913371214328	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
456.	31.000119671004498	57.34592126386181	3.96445611051319	0.0022414186420071833	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
462.	30.630246783630724	57.32205632920821	3.9775039403135044	0.0022560841536664413	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
468.	30.251224545288878	57.32002905683758	3.991529120357187	0.0022720352453586465	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
474.	29.890038856247212	57.31959662644937	4.004768363257808	0.002246272250353417	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
480.	29.512066475878754	57.32044071063301	4.018484387361428	0.002275755752969714	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
486.	29.14080735630231	57.32976284051867	4.032077432293445	0.0022106521986106444	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
492.	28.75948252742136	57.315424317348175	4.045012213744756	0.00228714359042644	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
498.	28.354087048979434	57.327423514286735	4.059523155378562	0.0024116670990081226	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
504.	27.927339635929364	57.321764866965644	4.073952218932853	0.002338567872383068	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
510.	27.520876540263625	57.31880240656917	4.087585969847159	0.0019071574496244044	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
516.	27.245864601520942	57.320764328860925	4.096838108328346	0.000977224046739685	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
522.	27.17297262571357	57.3223863548618	4.099312658408035	0.00028101150889751436	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
528.	27.15826864615689	57.334756276879176	4.1002102464351164	0.0010599016155505105	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
534.	26.842685458064647	57.37801311745996	4.112031477794641	0.003313742410728052	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
540.	26.00562125399346	57.40625183166161	4.139975155363853	0.004876865121127504	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
546.	24.93605260921086	57.31170525268253	4.170553859248171	0.004134518192877727	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
552.	24.169021485505045	57.166864400523025	4.189589373678386	0.0020295348983326487	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
558.	24.10432680688852	57.27814968753932	4.194908278028163	-0.00011233151788903051	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
564.	24.412838794656587	57.3662313021153	4.188241395463717	-0.0009678494681216361	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
570.	24.558435986843886	57.349200428834415	4.183294084410703	0.0003017830969616053	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
576.	24.255264778569742	57.32821095318215	4.191862792627257	0.002248301162324884	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
582.	23.642684715911283	57.33017356971117	4.210273698358602	0.003055432359596081	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
588.	23.02268384864901	57.33076060445503	4.22852798094241	0.002644048647168458	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
594.	22.553490826194007	57.32697340888755	4.2420022821246235	0.0019403027383867824	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894
600.	22.209515130817973	57.32578082576993	4.251811613803051	0.0013294744877557405	111.691476977306	0.10333858051291533	1080.8303774150131	1	0	106.91592719631629	0.0990358440057671	1079.5679914646894

==> anc/otoc_to_plot_1D_M400_L1.0000_n400_beta7.5000.dat <==
1.5625	34.15254083100558	35.049791380705265	0.5847270442547489	0.008128256709294845	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
1.59375	34.153941865958394	35.051421445455475	0.584982269031904	0.008206129028632603	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
1.625	34.15536674025625	35.05307759259792	0.5852399273190384	0.008282368497722459	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
1.65625	34.156815263113636	35.054759541412835	0.5854999170630116	0.008355364387675479	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
1.6875	34.15828724298459	35.056467011582434	0.5857621375932681	0.008425161700975181	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
1.71875	34.1597824876507	35.05819972332112	0.5860264896693226	0.008491806876548935	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
1.75	34.16130080430734	35.059957397499396	0.5862928755230524	0.008555347659443768	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
1.78125	34.16284199964634	35.06173975576181	0.5865611988980378	0.008615832947837632	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
1.8125	34.16440587993796	35.06354652063836	0.5868313650822923	0.008673312674547518	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
1.84375	34.16599225110824	35.06537741565079	0.587103280940197	0.008727837677897199	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
1.875	34.167600918815936	35.067232165412044	0.5873768549371609	0.008779459594164152	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
1.90625	34.16923168852511	35.069110495722114	0.5876519971648323	0.008828230740277832	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
1.9375	34.17088436557727	35.07101213365636	0.5879286193584282	0.00887420399443073	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
1.96875	34.17255875525945	35.07293680765036	0.5882066349144842	0.008917432721545993	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
2.	34.17425466287106	35.07488424757907	0.5884859589035248	0.008957970655709246	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
2.03125	34.17597189378804	35.07685418483139	0.588766508080466	0.008995871815642431	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
2.0625	34.177710253524715	35.078846352379735	0.5890482008920025	0.00903119042316547	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
2.09375	34.179469547793666	35.080860484845935	0.5893309574819139	0.009063980816144124	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
2.125	34.1812495825633	35.08289631856187	0.5896146996930115	0.009094297381910366	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
2.15625	34.183050164113226	35.084953591627276	0.5898993510682833	0.009122194475109424	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
2.1875	34.18487109908775	35.08703204396179	0.5901848368477058	0.009147726347038088	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
2.21875	34.186712194547354	35.08913141735507	0.5904710839649732	0.009170947107152827	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
2.25	34.18857325801747	35.09125145551209	0.5907580210419029	0.009191910638309153	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
2.28125	34.19045409753665	35.093391904095235	0.5910455783798675	0.00921067055121405	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
2.3125	34.1923545217015	35.09555251076335	0.5913336879513538	0.00922728014124452	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
2.34375	34.19427433971061	35.097733025207205	0.5916222833886953	0.009241792323457787	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
2.375	34.196213361406265	35.09993319918176	0.5919112999715699	0.009254259604597692	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
2.40625	34.198171397314425	35.10215278653617	0.5922006746139826	0.00926473404419248	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
2.4375	34.200148258683136	35.104391543240574	0.5924903458493319	0.009273267199157331	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
2.46875	34.20214375751932	35.10664922740986	0.59278025381393	0.0092799101010268	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
2.5	34.20415770662343	35.10892559932543	0.5930703402306461	0.009284713227566854	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
2.53125	34.20618991962301	35.1112204214542	0.5933605483906529	0.009287726474939362	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
2.5625	34.20824021100468	35.11353345846608	0.5936508231353298	0.00928899911959391	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
2.59375	34.210308396144455	35.1158644772476	0.5939411108356275	0.0092885798015363	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
2.625	34.21239429133619	35.118213246914934	0.5942313593729258	0.00928651651101653	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
2.65625	34.2144977138195	35.12057953882435	0.594521518117566	0.009282856555859809	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
2.6875	34.216618481805654	35.122963126580835	0.594811537907667	0.009277646550783558	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
2.71875	34.2187564145023	35.12536378604468	0.59510137102699	0.009270932404680465	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
2.75	34.22091133213668	35.12778129533672	0.5953909711829596	0.009262759307258506	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
2.78125	34.22308305597806	35.13021543484184	0.5956802934836937	0.009253171713895725	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
2.8125	34.225271408358175	35.13266598721053	0.5959692944150781	0.009242213335101113	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
2.84375	34.22747621269155	35.13513273735965	0.5962579318171375	0.0092299271330738	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
2.875	34.229697293493416	35.137615472471204	0.5965461648608952	0.009216355321841618	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
2.90625	34.231934476397335	35.14011398199038	0.5968339540247526	0.00920153934467649	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
2.9375	34.234187588171714	35.14262805762159	0.5971212610699375	0.009185519880128723	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
2.96875	34.23645645673498	35.14515749332433	0.5974080490172606	0.00916833684560281	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
3.	34.2387409111695	35.14770208530676	0.5976942821227876	0.00915002938121745	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
3.03125	34.241040781735485	35.150261632019344	0.5979799258535867	0.009130635865982839	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
3.0625	34.24335589988256	35.152835934146914	0.5982649468644116	0.009110193911380904	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
3.09375	34.24568609826169	35.155424794599895	0.598549312973048	0.009088740350485125	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
3.125	34.248031210735604	35.15802801850453	0.5988329931363169	0.009066157472357617	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
3.1875	34.2527655195327	35.16327678819066	0.5993981770093085	0.009018231096224127	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
3.25	34.257557521752965	35.168580728120595	0.5999602720233449	0.008967131417666252	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
3.3125	34.26240593279307	35.173938357922296	0.6005190684365168	0.008912803689917759	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
3.375	34.26730948816362	35.17934823150573	0.6010743724845846	0.008855497746083962	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
3.4375	34.27226694363928	35.184808936596546	0.6016260056547773	0.008795451925779574	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
3.5	34.277277075368126	35.19031909424072	0.6021738039753071	0.00873289332949767	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
3.5625	34.282338679942406	35.19587735828279	0.6027176173209645	0.008668038104093334	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
3.625	34.28745057443311	35.20148241482331	0.6032573087383187	0.008601091744119493	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
3.6875	34.29261159639228	35.207132981658056	0.6037927537889795	0.008532249404025194	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
3.75	34.29782060382403	35.21282780770274	0.6043238399138219	0.008461696220171788	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
3.8125	34.30307647512846	35.21856567240583	0.6048504658165009	0.008389607647091069	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
3.875	34.30837810901877	35.224345385153185	0.6053725408697083	0.008316149790228877	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
3.9375	34.31372442441599	35.230165784665225	0.6058899845402795	0.008241479747153946	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
4.	34.3191143603206	35.236025738390744	0.6064027258381025	0.008165745945149183	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
4.0625	34.32454687566612	35.241924141897435	0.6069107027834232	0.00808908848005796	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
4.125	34.33002094915323	35.24785991826292	0.6074138618981098	0.008011639450439034	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
4.1875	34.335535579068875	35.25383201746525	0.6079121577147281	0.007933523290124533	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
4.25	34.3410897830897	35.25983941577768	0.6084055523093753	0.0078548570904875	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
4.3125	34.346682598073556	35.26588111516495	0.608894014851039	0.007775750919701174	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
4.375	34.35231307983757	35.27195614268603	0.609377521174338	0.007696308141385444	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
4.4375	34.35798030292733	35.27806354990143	0.6098560533687122	0.007616625710922698	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
4.5	34.36368336037564	35.28420241228765	0.6103295993882033	0.0075367944749968885	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
4.5625	34.36942136345379	35.29037182865814	0.6107981526780868	0.007456899461379507	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
4.625	34.37519344141507	35.29657092059309	0.6112617118208757	0.0073770201555189985	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
4.6875	34.38099874123316	35.30279883187681	0.6117202801975267	0.007297230769136576	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
4.75	34.38683642733405	35.30905472794441	0.6121738656670178	0.007217600509862088	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
4.8125	34.39270568132447	35.31533779533798	0.6126224802612594	0.007138193820242833	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
4.875	34.39860570171681	35.32164724117174	0.6130661398945482	0.007059070624353403	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
4.9375	34.4045357036506	35.327982292607665	0.6135048640893036	0.0069802865678898485	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
5.	34.41049491861202	35.33434219634101	0.6139386757155344	0.006901893234115164	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
5.0625	34.416482594152406	35.34072621809623	0.614367600743568	0.006823938359183934	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
5.125	34.42249799360502	35.34713364213289	0.6147916680104324	0.006746466041009036	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
5.1875	34.42854039580192	35.353563770762584	0.6152109089986941	0.006669516937078512	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
5.25	34.43460909479076	35.36001592387638	0.6156253576275672	0.0065931284465134965	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
5.3125	34.440703399552056	35.36648943848179	0.6160350500545083	0.006517334899941218	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
5.375	34.446822633717076	35.37298366825206	0.6164400244900599	0.00644216772370676	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
5.4375	34.452966135288065	35.37949798308399	0.6168403210199717	0.006367655606528189	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
5.5	34.45913325635857	35.38603176866791	0.6172359814408759	0.006293824658767377	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
5.5625	34.46532336283724	35.392584426066534	0.6176270491023176	0.006220698556866466	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
5.625	34.47153583417265	35.39915537130528	0.6180135687604842	0.006148298691113219	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
5.6875	34.477770063081664	35.405744034972	0.6183955864387067	0.006076644294250144	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
5.75	34.4840254552794	35.41234986182663	0.6187731492972655	0.006005752574408163	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
5.8125	34.49030142921348	35.41897231042148	0.6191463055105078	0.00593563883760595	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
5.875	34.49659741579983	35.425610852730344	0.6195151041519662	0.005866316600257271	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
5.9375	34.50291285816345	35.432264973787795	0.6198795950855399	0.0057977977016161475	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
6.	34.50924721138084	35.438934171337436	0.6202398288646682	0.00573009241111766	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
6.0625	34.51559994222763	35.44561795549007	0.6205958566369296	0.005663209520377244	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
6.125	34.52197052892875	35.452315848389915	0.6209477300547154	0.00559715644127845	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
6.1875	34.52835846091272	35.45902738389051	0.6212955011920894	0.005531939296971267	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
6.25	34.534763238569845	35.465752107239126	0.6216392224668368	0.005467704044156345	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
6.375	34.547621385850135	35.47923935360294	0.622314726384406	0.005341771616075963	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
6.5	34.56054118418401	35.49277416586773	0.6229746653708558	0.005218951679602846	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
6.625	34.573519007557856	35.506353285910784	0.6236194643043067	0.005099529212454712	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
6.75	34.586551383493884	35.51997361042111	0.6242495476739695	0.0049834952310678915	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
6.875	34.599634986271994	35.53363218269347	0.6248653381120737	0.004870829832952506	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
7.	34.612766630413184	35.5473261848734	0.6254672551322076	0.004761503768818454	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
7.125	34.625943264418986	35.56105293063044	0.6260557140542783	0.004655479841042975	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
7.25	34.63916196476529	35.574809858236705	0.6266311250924683	0.004552714138886582	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
7.375	34.65241993014534	35.588594524030434	0.6271938925889999	0.004453157136096397	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
7.5	34.66571447595636	35.60240459624352	0.6277444143764924	0.0043567546597498286	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
7.625	34.67904302902356	35.616237849173295	0.6282830812539374	0.004263448741196552	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
7.75	34.69240312255537	35.63009215767929	0.6288102765617916	0.004173178367642638	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
7.875	34.70579239132207	35.643965491987885	0.629326375845848	0.004085880141611042	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
8.	34.719208567050885	35.657855912786175	0.6298317465971943	0.004001488855224	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
8.125	34.73264947403022	35.67176156659007	0.630326748059654	0.003919937998341005	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
8.25	34.74611302491422	35.68568068137038	0.6308117310967796	0.0038411601959427166	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
8.375	34.759597216721595	35.699611562421836	0.6312870381086397	0.0037650875881762857	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
8.5	34.773100127019745	35.713552588462	0.6317530029938236	0.003691652162652659	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
8.625	34.786619910287094	35.727502207945875	0.6322099511493029	0.003620786035203327	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
8.75	34.80015479444645	35.741458935584085	0.6326581995026245	0.003552421699013042	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
8.875	34.813703077560874	35.75542134905376	0.6330980565740562	0.003486492230192706	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
9.	34.827263124686816	35.76938808588891	0.6335298225601727	0.0034229314631448737	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
9.125	34.840833364875394	35.78335784054202	0.6339537894398424	0.0033616741412640927	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
9.25	34.85441228831708	35.79732936160537	0.6343702410954887	0.003302656039609886	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
9.375	34.867998443621374	35.81130144918384	0.6347794534497448	0.0032458140711395522	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
9.5	34.881590435226556	35.82527295241002	0.6351816946132736	0.0031910863652755417	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
9.625	34.89518692093294	35.83924276709274	0.6355772250410637	0.003138412334511287	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
9.75	34.90878660955356	35.85320983349237	0.6359662976969014	0.0030877327318732384	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
9.875	34.92238825867668	35.86717313421549	0.636349158224032	0.0030389896854483567	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
10.	34.935990672535496	35.88113169222058	0.6367260451182635	0.002992126727061617	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
10.125	34.94959269997829	35.89508456893022	0.6370971899057974	0.002947088813332055	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
10.25	34.96319323253624	35.90903086244287	0.6374628173215965	0.0029038223333923696	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
10.375	34.976791202581865	35.92296970583792	0.6378231454891455	0.0028622751113052125	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
10.5	34.99038558157569	35.93690026556966	0.6381783860994228	0.002822396404486671	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
10.625	35.00397537839522	35.95082173994507	0.6385287445902672	0.0027841368965240143	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
10.75	35.01755963774266	35.96473335767951	0.6388744203235538	0.0027474486774563545	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
10.875	35.03113743862884	35.978634376527204	0.6392156067596313	0.0027122852329033442	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
11.	35.04470789292646	35.99252408198203	0.6395524916317796	0.0026786014225663735	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
11.125	35.0582701439927	36.00640178604371	0.6398852571152729	0.0026463534553902157	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
11.25	35.07182336535511	36.020266826047354	0.6402140799956272	0.0026154988661617473	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
11.375	35.085366759459454	36.034118563551196	0.6405391318318133	0.00258599648701896	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
11.5	35.09889955647503	36.047956383280614	0.6408605791173819	0.00255780642114134	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
11.625	35.11242101315553	36.0617796921243	0.6411785834370987	0.002530890010507658	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
11.75	35.12593041175231	36.0755879181802	0.6414933016200088	0.002505209806575426	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
11.875	35.13942705897782	36.08938050984882	0.6418048858887425	0.0024807295422677456	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
12.	35.1529102850159	36.10315693497093	0.6421134840055758	0.002457414097508881	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
12.125	35.16637944257759	36.11691668000643	0.6424192394131197	0.0024352294675007435	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
12.25	35.17983390599978	36.13065924925415	0.642722291372451	0.0024141427331030307	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
12.375	35.19327307038443	36.144384164108295	0.6430227750963955	0.002394122029640844	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
12.5	35.20669635077654	36.1580909623513	0.6433208218798612	0.0023753016235506705	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
12.75	35.233493014803614	36.185448438061236	0.6439101109636615	0.002340626849521188	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
13.	35.2602195883317	36.212728281577846	0.6444911353046218	0.0023094111825674446	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
13.25	35.286872033951944	36.239927320346304	0.6450648165549452	0.002281779058933342	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
13.5	35.31344656607649	36.267042586659734	0.6456320248340884	0.002257530890837689	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
13.75	35.33993963217254	36.29407130181958	0.646193582000364	0.0022364797542901993	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
14.	35.36634789558474	36.321010861704224	0.6467502647112335	0.0022184505651494657	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
14.25	35.39266821979724	36.34785882360485	0.6473028072829388	0.0022032792978379234	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
14.5	35.41889765400419	36.37461289420551	0.6478519043601525	0.0021908122484255443	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
14.75	35.44503341986702	36.40127091859471	0.6483982134071515	0.0021809053426065095	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
15.	35.47107289935169	36.427830870210585	0.6489423570314558	0.0021734234881096715	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
15.25	35.49701362354699	36.45429084162995	0.6494849251512064	0.002168239967276886	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
15.5	35.52285326237743	36.48064903612182	0.6500264770150942	0.002165235869593163	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
15.75	35.54858961513031	36.50690375989457	0.650567543086003	0.0021642995636437234	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
16.	35.57422060172495	36.53305341497176	0.6511086267969161	0.002165326203002582	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
16.25	35.59974425466061	36.55909649264026	0.6516502061875042	0.002168217268048167	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
16.5	35.62515871158198	36.58503156741793	0.6521927354309401	0.002172880138096911	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
16.75	35.6504622084115	36.6108572914946	0.6527366462565527	0.0021792276943561895	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
17.	35.67565307299959	36.63657238960632	0.6532823492781182	0.002187177951827435	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
17.25	35.70072971924496	36.66217565429878	0.6538302352324664	0.0021966537113773388	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
17.5	35.725690641659014	36.68766594155858	0.6543806761338069	0.0022075822496987474	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
17.75	35.750534410309484	36.71304216676015	0.6549340263573158	0.002219895009460071	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
18.	35.77525966615654	36.738303300927974	0.6554906236385369	0.002233527338286523	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
18.25	35.79986511670188	36.76344836727082	0.656050790026459	0.0022484182289859156	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
18.5	35.82434953193027	36.788476437931166	0.6566148327530299	0.0022645100480218616	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
18.75	35.848711740646756	36.81338663108294	0.65718304505047	0.002281748418661911	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
19.	35.87295062682237	36.83817810803441	0.6577557069623609	0.002300081849069713	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
19.25	35.8970651265142	36.86285007073455	0.6583330859750048	0.002319461647385168	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
19.5	35.921054224864584	36.88740175949316	0.6589154377860534	0.002339841938450382	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
19.75	35.944916952836515	36.911832450314904	0.65950300694423	0.002361178859320967	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
20.	35.9686523853454	36.93614145336728	0.6600960272157139	0.002383431118959889	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
20.25	35.99225963843731	36.96032811103149	0.66069472250371	0.0024065600693876643	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
20.5	36.015737866004976	36.98439179499261	0.6612993072504078	0.0024305277556977423	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
20.75	36.03908625972779	37.00833190611151	0.6619099863815588	0.00245529884639617	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
21.	36.06230404630474	37.03214787296873	0.6625269566736058	0.00248084149561989	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
21.25	36.085390482622984	37.05583914738643	0.6631504071293688	0.002507122326453004	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
21.5	36.108344858273895	37.07940520582575	0.6637805178368323	0.0025341093804380765	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
21.75	36.131166495233714	37.10284555085111	0.6644174618195878	0.002561777955368605	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
22.	36.15385473816591	37.12615970315182	0.6650614068145166	0.002590100907103654	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
22.25	36.17640895608333	37.14934720028279	0.6657125122731397	0.002619044996163389	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
22.5	36.19882855223272	37.17240760648748	0.6663709293125983	0.002648588117554862	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
22.75	36.22111295300638	37.19534050706646	0.6670368063319171	0.002678717127059027	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
23.	36.243261593077705	37.21814549240871	0.6677102878761279	0.0027094021687197323	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
23.25	36.265273932339724	37.240822167886044	0.668391507416277	0.002740606451133498	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
23.5	36.287149471672606	37.26337017325846	0.6690805911016946	0.002772321708672587	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
23.75	36.30888772465919	37.28578916464398	0.6697776682706132	0.0028045506747804705	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
24.	36.330488193214606	37.308078785271476	0.6704828664390848	0.002837257715351038	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
24.25	36.35195040276348	37.33023868679804	0.6711962971282888	0.002870390130546907	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
24.5	36.37327393824018	37.35226857078562	0.6719180615043583	0.002903947278901864	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
24.75	36.39445840272826	37.37416816728942	0.6726482707677397	0.0029379653596910416	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
25.	36.41550335707643	37.39593717258936	0.6733870441842038	0.0029724730723911614	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
25.5	36.457173016229206	37.439082136525876	0.6748906601269341	0.0030425408821794786	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
26.	36.498280141290984	37.48170150934059	0.6764295850663833	0.0031139837799811776	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
26.5	36.538821736618935	37.5237932716699	0.6780046439069153	0.0031867529621998347	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
27.	36.57879506712656	37.565355354958434	0.6796163380285831	0.003260683565395661	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
27.5	36.61819823546674	37.60638669284711	0.6812653274723109	0.003335982715573338	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
28.	36.657028013506114	37.6468849451221	0.6829523207441565	0.0034121242525515516	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
28.5	36.69528276689797	37.6868488051657	0.6846774517248625	0.003489212648842499	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
29.	36.732961159854064	37.72627794536919	0.686441533392999	0.0035677075561311167	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
29.5	36.770059444195276	37.76516941821423	0.6882451592809936	0.0036464900000383604	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
30.	36.80657676568007	37.803522282966604	0.6900880233930373	0.003725854475478685	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
30.5	36.84251315477381	37.841337679383415	0.6919710137564723	0.003807044241695756	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
31.	36.87786414920789	37.87861231601995	0.6938950676347331	0.003888321688836349	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
31.5	36.91262764352939	37.915343479634075	0.6958593354453086	0.003968915926750749	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
32.	36.94680630052444	37.95153424515199	0.6978639835614838	0.004051584796772256	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
32.5	36.9803978159387	37.98718448136686	0.6999109202420809	0.004136012638456865	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
33.	37.01339577473486	38.0222878924396	0.7019999961999407	0.004218455454078507	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
33.5	37.04580086432536	38.056843585131894	0.7041293756961594	0.004299980403893233	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
34.	37.07761807604424	38.090857750590565	0.7062999766038339	0.004385182927896247	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
34.5	37.1088442071834	38.12433027058324	0.7085145586240557	0.004472662632544533	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
35.	37.139470444221914	38.15725214790857	0.7107726392363785	0.004556517965780937	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
35.5	37.16949629385572	38.189619995464525	0.7130710765898366	0.004637192633686005	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
36.	37.198929851216384	38.22144216461927	0.7154098318700645	0.004721774804734347	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
36.5	37.22777317411885	38.2527250599485	0.7177928513945709	0.0048122968308920155	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
37.	37.25601650141039	38.283461306366384	0.7202221287009565	0.00490141706300129	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
37.5	37.283650691489655	38.31363862578609	0.7226942684575722	0.004982959215318328	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
38.	37.31067949841741	38.343256795812806	0.7252050879162748	0.005061526268018701	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
38.5	37.33711417258546	38.37232863381053	0.7277557947255909	0.005146977159864785	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
39.	37.36295778963214	38.40086343948428	0.7303520650761396	0.005241270610347404	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
39.5	37.38819966362573	38.42885420800213	0.7329970653359383	0.005335165627332605	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
40.	37.41282646849696	38.45628431467029	0.7356872307034722	0.00541890911540055	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
40.5	37.436836537174564	38.483145600773476	0.7384159744513389	0.005493828524266164	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
41.	37.460241265838974	38.50944746626964	0.7411810592277384	0.0055715098838314825	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
41.5	37.48305269705663	38.53520755176445	0.7439874843351704	0.005661847388353736	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
42.	37.505270576297356	38.56043407084468	0.7468429066160921	0.00576283812591083	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
42.5	37.526881443978	38.58511720159742	0.7497503224610812	0.005862173694555439	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
43.	37.54786985295396	38.60923706505146	0.7527050803106475	0.0059485064742070826	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
43.5	37.568230970642006	38.63278041038905	0.7556988289352883	0.00602164491337176	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
44.	37.587973795885624	38.65575146583717	0.7587267252240193	0.006092946268754895	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
44.5	37.60711309063772	38.67816857327895	0.7617917752040432	0.006176264988425162	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
45.	37.62565716611921	38.70005012175878	0.7649029902124445	0.006277292905366605	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
45.5	37.64360093439099	38.7214008923915	0.7680690681094098	0.006389448454122593	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
46.	37.66092870844526	38.74220842035212	0.771292438666567	0.006498738573853413	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
46.5	37.67762396545219	38.76245107268575	0.7745678066832632	0.006593443167195234	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
47.	37.693679035836226	38.782111659315866	0.7778858818337623	0.006671782107528612	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
47.5	37.709098650022625	38.801187685403825	0.7812395887907918	0.006742900744514557	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
48.	37.723895768863336	38.819692384924366	0.7846287825782768	0.0068212220366273835	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
48.5	37.73808293523179	38.837646817218165	0.7880608108274192	0.006918139918834165	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
49.	37.751664376972265	38.85506815069606	0.791546922497111	0.0070359927224169505	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
49.5	37.76463300580139	38.871960692266136	0.7950968035498361	0.007167236414098221	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
50.	37.77697341559154	38.88831395337857	0.7987141589112092	0.007295978672135014	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
51.	37.79970732781016	38.91932301828898	0.8061326734821219	0.007514467818898807	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
52.	37.81981515848936	38.947984101449656	0.8137430945490068	0.0077012793123548695	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
53.	37.83735964135176	38.974353770784056	0.8215352321068317	0.007918441898388195	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
54.	37.852392629566666	38.99857047906492	0.8295799783457832	0.008206417118047038	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
55.	37.86485939956613	39.0206688088352	0.8379480663429257	0.008527938426565407	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
56.	37.87465606773166	39.04055065060192	0.846635855198914	0.008821039500325256	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
57.	37.881737718514195	39.05811893989196	0.8555901453435762	0.009073714172241454	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
58.	37.88615294564546	39.07339866506647	0.864783283543397	0.009332959653441886	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
59.	37.887969355495855	39.08651503024022	0.87425606465046	0.009649039518685287	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
60.	37.88720670869848	39.09758649340657	0.8840813625807675	0.010028207965676217	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
61.	37.88381113777065	39.106638026199974	0.8943124805818125	0.010428165379319898	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
62.	37.87773242797015	39.11362138298625	0.9049376933394073	0.010802816406598026	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
63.	37.868947942666	39.11848225633412	0.9159181133950085	0.011133493796103289	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
64.	37.85752294872218	39.121240103046944	0.9272046809316139	0.011438349746303755	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
65.	37.84354167288989	39.12199068295242	0.938794812887616	0.011759992487972326	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
66.	37.82707687548574	39.12086893250948	0.9507246659075586	0.012113740058366407	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
67.	37.808199612648565	39.11800047533891	0.9630222930043488	0.012507786244413732	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
68.	37.78688853003233	39.113453746674345	0.975740238396386	0.012920068380622207	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
69.	37.76316933578637	39.10725670817496	0.9888624297655932	0.013300610899469989	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
70.	37.73709755594955	39.09942457314058	1.002341460195326	0.013653504732682453	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
71.	37.70868149899717	39.089977595376006	1.0161694392309581	0.01396656156674736	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
72.	37.678070424489086	39.07898795763132	1.0302745833288207	0.014219197502373881	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
73.	37.64541746848107	39.066559297839454	1.044607834235706	0.014473769693643779	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
74.	37.61075498876651	39.05281829870535	1.0592221227161083	0.014748254862282817	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
75.	37.5742220583819	39.03790696316438	1.0741043439602715	0.014987210075036783	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
76.	37.535983295182945	39.02192596048091	1.0891965428661818	0.015231792492900187	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
77.	37.49601603131255	39.00497614685768	1.104567928946072	0.015528791350714943	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
78.	37.45433383259767	38.98715041263731	1.1202541255676117	0.015778927908436713	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
79.	37.41114257018657	38.968481583662495	1.1361257847629453	0.015936563048507768	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
80.	37.366551637675	38.94901080348023	1.1521272516646273	0.01610867732787169	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
81.	37.32051136099329	38.92884069398184	1.1683431394186887	0.016309153342435767	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
82.	37.27314288854543	38.90807025273387	1.1847455583494988	0.01641113306945463	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
83.	37.22474044351599	38.88673467400003	1.201165405557598	0.01640536743766441	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
84.	37.175428488609406	38.864888761316365	1.2175562932248276	0.01644416191723619	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
85.	37.1251474058436	38.84271061739205	1.2340537293920704	0.016577462477989413	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
86.	37.0739619472707	38.82037506517176	1.2507112181808064	0.01665747224117109	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
87.	37.022127615348566	38.797875172661726	1.2673686738744125	0.016591654069917472	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
88.	36.96982471318111	38.77516183558602	1.2838945263206414	0.01651840817343131	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
89.	36.91699536371698	38.752387780334395	1.3004054902212752	0.01659297822581962	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
90.	36.86353944827367	38.729793614384846	1.3170804827722806	0.01673226653182136	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
91.	36.809559810590095	38.70741204287825	1.3338700232849179	0.016729328377963704	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
92.	36.75531970461117	38.685072595611246	1.350539139528208	0.016554184220826773	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
93.	36.700972544131886	38.6627113212692	1.3669783917265714	0.01639268752530265	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
94.	36.64645656158631	38.64052567976778	1.3833245145788133	0.016394340236107086	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
95.	36.59165861266404	38.61878636668031	1.3997670721987856	0.01648579395865679	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
96.	36.53664157051174	38.597554227239975	1.416296102496127	0.016466421957464727	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
97.	36.481640114496784	38.57663840116389	1.432699916113715	0.016241342032601525	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
98.	36.42688126146316	38.55583702149451	1.44877878656133	0.015929038602823242	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
99.	36.37240531971079	38.53522074968649	1.4645579933193615	0.01573150711323179	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
100.	36.31811262053519	38.515116634074204	1.4802418007877935	0.015727779702110516	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
102.	36.209749705846804	38.477358923883514	1.5118732491267286	0.015664808044146106	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
104.	36.10241987521421	38.441490899565316	1.542901032964378	0.015179917630659123	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
106.	35.99712995875203	38.40669376795465	1.572592919649365	0.014864265108477825	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
108.	35.89305740478142	38.37542036438867	1.6023580933982893	0.014868319373853744	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
110.	35.78977075738989	38.346986373425345	1.63206619714478	0.014501267078936786	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
112.	35.688540382238465	38.3191509680613	1.6603631617140364	0.013924573096139203	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
114.	35.589730858032986	38.29342032359822	1.6877644895293369	0.013772198784272105	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
116.	35.4919948196076	38.27158854837328	1.7154519568511248	0.013782707274730188	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
118.	35.394991356424484	38.25192283158609	1.7428953186282576	0.013352274816514242	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
120.	35.300231463981135	38.23231676159611	1.7688610561171818	0.012703113520686649	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
122.	35.208276473998595	38.214127081976706	1.7937077727110042	0.012463910190349314	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
124.	35.11775551204859	38.19972709435423	1.818716696878579	0.012557579152199294	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
126.	35.027316636235994	38.18800837640655	1.8439380893198014	0.01241301641751752	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
128.	34.93759163323749	38.17645217072863	1.8683687625486491	0.011820253194712138	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
130.	34.85042843464044	38.16415007872998	1.89121910209865	0.01126107303935181	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
132.	34.765793888282644	38.153882307279545	1.9134130547060564	0.01114873263493904	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
134.	34.681915085957016	38.14675645993584	1.9358140326384061	0.011313279719967928	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
136.	34.59698562227723	38.1419176760619	1.958666173585928	0.0112586893376313	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
138.	34.51181504371866	38.13626162503592	1.9808487899889313	0.010826018395824255	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
140.	34.42809203378129	38.12990639223548	2.001970247169225	0.01026550559078726	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
142.	34.34696809231513	38.12333960671981	2.0219108123520804	0.009944707661250107	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
144.	34.26745699602949	38.11949321778227	2.0417490778142255	0.009944238755408619	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
146.	34.18760652895417	38.117218110615056	2.061687767373715	0.01003250530092259	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
148.	34.10637384990866	38.11613597229388	2.081879099017916	0.01007122176840236	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
150.	34.02371597863174	38.11486340022791	2.1019726544473243	0.009800577766795882	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
152.	33.941734888066	38.111810756545395	2.1210814100850994	0.009362412118117058	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
154.	33.86189068347573	38.1091551567691	2.1394223029197925	0.008929666064993347	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
156.	33.78433362392767	38.1060511286576	2.156800074345073	0.008617784926508887	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
158.	33.70801685485116	38.104242048024666	2.173893442625828	0.008721683516631717	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
160.	33.6303847744543	38.10553368759055	2.1916868084115997	0.008899256660857335	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
162.	33.55065575253855	38.106192171799876	2.2094904692692574	0.008853557132577516	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
164.	33.46979466898577	38.10626724474347	2.2271010369419098	0.008767116310622547	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
166.	33.38848437234585	38.10661068889187	2.2445589345117476	0.008472363053786514	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
168.	33.30809592241291	38.10438882994408	2.260990489157056	0.008041104134189792	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
170.	33.22964903415463	38.10199807713168	2.2767233510485068	0.007863132381056293	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
172.	33.152731436620186	38.10227735207566	2.292443018681281	0.0076979775272755235	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
174.	33.076817906501006	38.10152961370018	2.307515261157609	0.007448743358626442	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
176.	33.001457034411914	38.100693477886665	2.3222379921157867	0.007502830644651293	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
178.	32.92471853824514	38.10251412440347	2.337526583736214	0.0078030847347488885	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
180.	32.844768992839526	38.10567444166176	2.3534503310547823	0.007840268085912538	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
182.	32.76251224665215	38.105262106841764	2.368887656079864	0.007626629725173584	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
184.	32.68012823931277	38.10399870899979	2.3839568499554766	0.007474892487422391	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
186.	32.5991230980541	38.1040310293228	2.3987872260295537	0.007240281915842139	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
188.	32.52011166849801	38.103360289102966	2.412917977618845	0.006807761887864583	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
190.	32.44331932338834	38.10019134460189	2.426018273581012	0.006566341749329352	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
192.	32.36759974337306	38.0994372669214	2.4391833446161626	0.006701215173292918	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
194.	32.29124902607068	38.10180322686182	2.4528231342741837	0.006866185056987439	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
196.	32.21362553141518	38.10506820806426	2.4666480848441124	0.006730004088099317	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
198.	32.13518618159148	38.10428503430347	2.479743150626581	0.006405679457663127	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
200.	32.05718310456656	38.10153111423021	2.492270802674765	0.006375648462934369	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
204.	31.89902002327809	38.105046271307174	2.518667976037242	0.006532754692324172	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
208.	31.73489318943522	38.10353136576782	2.5445328402133582	0.006425529152729426	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
212.	31.56996462033974	38.103348594590365	2.5700722092590773	0.006182968427122959	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
216.	31.41362041103149	38.10519631191592	2.593996587630342	0.005549374246216654	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
220.	31.26717996224148	38.09714819657387	2.6144672032288105	0.005454346350905193	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
224.	31.115398621127014	38.10542393637997	2.6376313584375835	0.005838614081558113	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
228.	30.950930797274395	38.10748733870842	2.6611761158812755	0.005705654271575822	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
232.	30.78598388350307	38.10246442529647	2.68327659261019	0.00548498997775293	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
236.	30.62691895884162	38.10449630367056	2.705056035703299	0.00539068796467701	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
240.	30.468812290543408	38.10772223649548	2.726402096327606	0.005097077535805905	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
244.	30.309914114290653	38.09870376344019	2.745832655989746	0.005041570337152634	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
248.	30.1499334840636	38.103237791467386	2.766734659024827	0.005234933758126059	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
252.	29.98780966539963	38.10971639476095	2.7877121260547546	0.004880968487644632	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
256.	29.832443892072284	38.10244982439714	2.8057824069259842	0.004431299194782634	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
260.	29.684900917064958	38.09989680558365	2.8231625196130157	0.004369299112843339	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
264.	29.539402898019343	38.10359343664705	2.840736799828731	0.004660485676824755	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
268.	29.379688823127534	38.114350618176275	2.8604464050276137	0.004903279703365682	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
272.	29.202119683150347	38.10892704860979	2.8799630374556564	0.004745027016018977	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
276.	29.023918966848605	38.09652403145912	2.8984066211557655	0.004624432541844359	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
280.	28.86215553215465	38.10464541533647	2.9169584977904113	0.004347645180528548	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
284.	28.714842741939965	38.10855542553855	2.933187782599994	0.003849075990079498	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
288.	28.56915728435255	38.10067465246949	2.9477511057110473	0.0038334077617541706	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
292.	28.414628286291467	38.100883226648875	2.9638550446940273	0.004130224789845149	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
296.	28.252146406347865	38.1038630985418	2.9807929040298085	0.004169822721354854	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
300.	28.08908326596451	38.10390777252532	2.997213626464866	0.004167437527052009	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
304.	27.928477313281746	38.11418187491663	3.0141324042462245	0.004119260348323162	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
308.	27.767273428526266	38.11762542745612	3.0301677092514514	0.00369936328724485	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
312.	27.608791012884375	38.10044549581577	3.0437273105441833	0.0033921713050431568	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
316.	27.452350511637654	38.087429747783915	3.0573050796917967	0.0037672592906760616	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
320.	27.294438572338596	38.10710435141791	3.073865384869592	0.003993189627036153	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
324.	27.136599006445813	38.11690623187687	3.089250596708086	0.0035692800237587252	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
328.	26.982807862679202	38.108671379167774	3.1024196250596616	0.0032988037376673884	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
332.	26.828583674336944	38.10252343063985	3.115641026609425	0.003361197432568075	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
336.	26.67250753253174	38.101599411144065	3.1293092045202062	0.0035151252077526562	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
340.	26.506572933833226	38.10204691238202	3.1437620282714462	0.003734578827129742	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
344.	26.327007450702425	38.102714144704194	3.159185835137244	0.0038873361244826654	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
348.	26.139898015072305	38.10164176886969	3.1748607172673076	0.003884360371457951	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
352.	25.960555491405557	38.10793584216934	3.1902607181089078	0.0036108183360689106	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
356.	25.807100078007775	38.119416338681766	3.203747263955859	0.002922878329347234	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
360.	25.683960695902744	38.11873048798799	3.2136437447436856	0.0020754390416741764	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
364.	25.575187770850373	38.09363826706143	3.2203507762892523	0.0017993561448644835	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
368.	25.456310167557536	38.07137111391891	3.2280385939026015	0.0028163649800244106	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
372.	25.298041265957142	38.101745413261206	3.2428816961294475	0.003982781738301411	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
376.	25.104684746550493	38.12816194749088	3.259900847809013	0.004052257737257481	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
380.	24.903214395998987	38.128791014908415	3.2752997580275074	0.0035367116211204586	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
384.	24.717171373359953	38.11439321509055	3.2881945407779765	0.003026538287694336	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
388.	24.554370026939118	38.10407648892683	3.299512064329062	0.002713709573129608	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
392.	24.40781046008731	38.09906174908089	3.3099042173630133	0.0026243150446441654	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
396.	24.26404368667266	38.1012268958403	3.3205065846862154	0.0026463226832609266	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
400.	24.114700222463256	38.09889319398866	3.3310747988291007	0.0026852342490690058	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
408.	23.80306675999632	38.10079104474979	3.3532475642352155	0.0027896995249618306	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
416.	23.479683777646265	38.10220384460665	3.37570999122849	0.0028216473280773535	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
424.	23.164102474048402	38.122109461755	3.398393921484453	0.0027751200814025434	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
432.	22.84497572902267	38.131393885569395	3.4201119125309307	0.002306163291421165	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
440.	22.534147778733416	38.05439359935551	3.435292534147192	0.0024047224622309737	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
448.	22.220074330931876	38.10610726511811	3.4585874719266263	0.0027933254390995477	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
456.	21.903900092888353	38.13352971368585	3.4799857411727846	0.002432280801095532	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
464.	21.591055029824464	38.10750387738801	3.497503964744155	0.002228391068331087	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
472.	21.279871407832303	38.09859588057254	3.515639998266082	0.002332622919016175	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
480.	20.95985171542576	38.10437449053968	3.5348259314484136	0.0023861946248323884	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
488.	20.628793682700923	38.1020575155751	3.5538191122634	0.002417890938858358	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
496.	20.289250731915793	38.110027413360605	3.5735121864701473	0.0023008578638486765	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
504.	19.974207905954138	38.1027146493602	3.590632838084979	0.0018460525405899209	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
512.	19.7487358216245	38.10373269413179	3.603049027119586	0.0012309341055517509	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
520.	19.617445906781096	38.10653174337658	3.610327783773807	0.0011991611605298436	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
528.	19.422531014894236	38.13309765287053	3.6222356056880636	0.002410250807160369	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
536.	18.95457890845878	38.170604865272324	3.648891796688373	0.0036285944699185335	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
544.	18.28042842222198	38.10943683031754	3.68029311720676	0.0033228627826570323	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
552.	17.729744836945187	37.99505206823867	3.7020576012108855	0.002103679078346271	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
560.	17.57801730182777	38.0858070544568	3.7139519824603004	0.000785869567697467	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
568.	17.623114156088057	38.144844340640944	3.714631514294045	0.000249257284234361	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
576.	17.52878748206553	38.11852799633972	3.7179400990080502	0.0012227387940281498	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
584.	17.179093241836938	38.106259887968676	3.7341953349984953	0.002372117092343168	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
592.	16.722885389717767	38.109105444045824	3.755893972485541	0.002517416535771061	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
600.	16.322258601088254	38.10954961997995	3.7744739995708323	0.002066567462414459	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
608.	16.004041398663933	38.10921921301639	3.7889590518841723	0.0016831760297608134	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
616.	15.7248673425442	38.10688012471164	3.8014048160470053	0.001592089132563007	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
624.	15.440523471075423	38.11602916195771	3.8144324780051804	0.0015393073770479104	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
632.	15.149481760539514	38.08958365608454	3.826033734079772	0.0015928299609970775	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
640.	14.855517588348919	38.11634169848321	3.8399177573811336	0.0016474098939465998	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
648.	14.55015269901023	38.10296217812104	3.8523922923829175	0.001580923910908083	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
656.	14.245560101648332	38.102266282462516	3.865212539955663	0.0015148291561087601	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
664.	13.971823014735486	38.10246243644678	3.8766295588806576	0.0015401802729333447	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
672.	13.653948503672366	38.10585635883559	3.8898554243225965	0.00155026484213322	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
680.	13.36186115167118	38.098527632340655	3.901433796354789	0.0014729959277520466	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
688.	13.069454234859275	38.104487602149774	3.913423359166629	0.0014948277984082325	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
696.	12.775615181383317	38.111046428341034	3.925351041129321	0.0015744726195209002	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
704.	12.477609765611831	38.15132565501006	3.9386149210789636	0.0016787392144014812	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
712.	12.179855070927317	38.20501313421272	3.9522108685597446	0.0014726108253598769	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
720.	11.898699540548195	38.18451647667479	3.9621766942847216	0.0009007551632163602	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
728.	11.633299853342912	38.03625049433968	3.9666229511712063	0.0004992247073012934	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
736.	11.370954386325248	37.86757256744002	3.9701642896015423	0.001295802165712595	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
744.	11.077511891274192	38.03358462347714	3.987355785822608	0.0020899966870654985	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
752.	10.78351832961945	38.1811631991943	4.00360423659459	0.0017042692992609298	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
760.	10.502967184739038	38.20419988592095	4.014624094610783	0.0011669533683474898	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
768.	10.237320639198671	38.15131937865138	4.02227549048815	0.000978434800322836	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
776.	9.97552688401253	38.11383344640633	4.030279051415948	0.0010600143300054654	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
784.	9.71022724104784	38.101691314855415	4.039235719768238	0.0011438108888305876	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
792.	9.44663387757157	38.10463986087199	4.0485800256372375	0.0011601878555899114	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381
800.	9.178392626941141	38.10180965759343	4.057798725457676	0.0011444870995197531	73.92341089711057	0.06943879451051067	1064.583730437905	1	0	70.00908410688413	0.06587816510417648	1062.7054350432381

==> anc/otoc_to_plot_1D_M500_L1.0000_n500_beta1.0000.dat <==
0.1953125	368.6819412783725	371.3778732253286	1.684891131064442	0.05822899141963944	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.19921875	368.68269305699573	371.37924311744035	1.685120381153882	0.05914705437356815	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.203125	368.6834580975677	371.3806360857773	1.6853532174267356	0.060059861529964564	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.20703125	368.6842363212763	371.38205194754215	1.6855895988220848	0.060962173246508655	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.2109375	368.68502764903576	371.3834905200056	1.685829484405224	0.06185402280516428	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.21484375	368.6858320015295	371.38495162056586	1.6860728333752502	0.06273544606267478	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.21875	368.68664929923716	371.38643506680665	1.6863196050775886	0.0636064814840438	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.22265625	368.6874794624707	371.3879406765509	1.6865697590118442	0.06446716932200047	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.2265625	368.68832241141115	371.3894682679109	1.6868232548379167	0.06531755173503484	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.23046875	368.68917806613314	371.39101765933367	1.6870800523847742	0.06615767285660468	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.234375	368.6900463466393	371.39258866965014	1.687340111657109	0.06698757825324719	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.23828125	368.69092717288515	371.39418111810954	1.6876033928398777	0.06780731487867797	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.2421875	368.6918204648107	371.39579482442514	1.6878698563045986	0.06861693099827448	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.24609375	368.6927261423646	371.3974296088065	1.6881394626133017	0.06941647617827584	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.25	368.6936441255273	371.39908529199647	1.6884121725247414	0.07020600090962148	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.25390625	368.69457433434104	371.40076169530175	1.6886879469954081	0.07098555640652648	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.2578125	368.69551668892916	371.40245864062206	1.6889667471841674	0.0717551952230906	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.26171875	368.6964711095155	371.40417595048285	1.6892485344580885	0.07251497049833233	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.265625	368.6974375164519	371.40591344805705	1.6895332703911856	0.07326493588180938	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.26953125	368.6984158302351	371.40767095719417	1.6898209167696652	0.07400514605367903	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.2734375	368.699405971522	371.40944830244064	1.69011143559473	0.07473565598937171	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.27734375	368.7004078611569	371.41124530906364	1.6904047890820821	0.07545652135840442	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.28125	368.70142142017886	371.41306180307265	1.6907009396678425	0.07616779845088217	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.28515625	368.7024465698456	371.4148976112383	1.6909998500074797	0.07686954380554312	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.2890625	368.70348323164524	371.4167525611103	1.6913014829788233	0.0775618146488739	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.29296875	368.7045313273108	371.41862648103665	1.691605801684424	0.0782446685213074	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.296875	368.70559077883775	371.42051920017957	1.691912769451646	0.07891816342092284	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.30078125	368.7066615084909	371.42243054853014	1.69222234983615	0.07958235763933885	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.3046875	368.70774343882545	371.42436035692435	1.6925345066207034	0.0802373100286502	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.30859375	368.7088364926881	371.426308457058	1.6928492038207488	0.08088307975447151	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.3125	368.7099405932378	371.42827468149716	1.6931664056812852	0.08151972616400371	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.31640625	368.71105566394965	371.43025886369315	1.693486076681405	0.08214730931555891	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.3203125	368.712181628627	371.4322608379958	1.693808181535313	0.08276588935160589	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.32421875	368.7133184114103	371.43428043966014	1.6941326851919645	0.08337552671540038	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.328125	368.71446593678627	371.4363175048616	1.694459552837777	0.08397628245535316	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.33203125	368.7156241295928	371.43837187070517	1.694788749898647	0.08456821780205814	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.3359375	368.71679291503017	371.4404433752337	1.6951202420393556	0.0851513943285056	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.33984375	368.7179722186647	371.4425318574397	1.6954539951668384	0.08572587392862374	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.34375	368.71916196643804	371.44463715727096	1.695789975429423	0.08629171884635412	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.34765625	368.7203620846691	371.4467591156416	1.6961281492203255	0.08684899179039007	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.3515625	368.7215725000627	371.44889757443974	1.6964684831777854	0.08739775568028563	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.35546875	368.72279313971325	371.45105237653456	1.6968109441865777	0.08793807373751861	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.359375	368.72402393110775	371.45322336578073	1.6971554993788598	0.08847000952007988	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.36328125	368.7252648021351	371.45541038703186	1.6975021161359534	0.08899362707191472	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.3671875	368.7265156810826	371.45761328614185	1.6978507620903591	0.08950899063503925	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.37109375	368.72777649664306	371.4598319099698	1.6982014051252896	0.0900161647137736	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.375	368.7290471779196	371.46206610639143	1.6985540133771855	0.09051521428028764	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.37890625	368.73032765442423	371.4643157242999	1.6989085552368544	0.09100620449248709	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.3828125	368.7316178560831	371.46658061361165	1.699264999349783	0.09148920086218482	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.38671875	368.7329177132384	371.46886062527426	1.6996233146185902	0.09196426914115818	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.390625	368.7342271566487	371.47115561126515	1.6999834702024483	0.09243018181039513	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.3984375	368.7368745273578	371.47578991934495	1.7007091802531968	0.09333873754047772	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.40625	368.73955942267173	371.4804823745076	1.7014418879765183	0.09421925012459553	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.4140625	368.74228130379765	371.4852318301819	1.7021813560363936	0.09506965389240918	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.421875	368.74503963870063	371.4900371566649	1.7029273513185872	0.0958904908728897	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.4296875	368.7478339021123	371.49489724119945	1.7036796449562825	0.0966823063645279	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.4375	368.7506635755207	371.4998109880347	1.704438012355533	0.09744564837261294	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.4453125	368.7535281471568	371.5047773184629	1.7052022332121046	0.09818106738147492	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.453125	368.7564271119655	371.50979517085693	1.7059720915333685	0.09888911580465276	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.4609375	368.75935997157643	371.5148635006728	1.7067473756465523	0.09957034724521918	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.46875	368.76232623426597	371.5199812804509	1.707527878209075	0.10022531621117992	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.4765625	368.7653254149105	371.52514749979355	1.708313396212352	0.1008545774760563	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.484375	368.7683570349402	371.530361165335	1.7091037309821384	0.10145868546084102	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.4921875	368.7714206222869	371.5356213006906	1.7098986881726776	0.10203819375300327	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.5	368.7745157113255	371.54092694639775	1.710698077759529	0.10259365463316783	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.5078125	368.77764184281557	371.54627715984196	1.711501714026321	0.1031256182425011	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.515625	368.7807985638465	371.55167101516867	1.7123094155445682	0.10363463233940706	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.5234375	368.78398542776387	371.55710760318675	1.7131210051566241	0.10412124168649939	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.53125	368.78720199411254	371.5625860312544	1.7139363099459197	0.10458598743048242	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.5390625	368.7904478285685	371.5681054231638	1.7147551612102254	0.10502940675004879	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.546875	368.79372250287327	371.5736649190053	1.7155773944263892	0.10545203230570621	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.5546875	368.79702559476414	371.57926367502876	1.716402849215002	0.10585439179699563	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.5625	368.80035668790936	371.584900863491	1.7172313692982173	0.10623700758502252	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.5703125	368.80371537183765	371.59057567250136	1.718062802458518	0.10660039621753015	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.578125	368.80710124187306	371.59628730584984	1.7188970004891162	0.10694506812077975	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.5859375	368.81051389906366	371.6020349828394	1.7197338191479052	0.10727152728634337	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.59375	368.81395295011515	371.60781793810014	1.7205731181029653	0.10758027070943399	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.6015625	368.8174180073238	371.61363542140197	1.7214147608777401	0.10787178833022892	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.609375	368.8209086885106	371.61948669746744	1.7222586147956251	0.10814656278715518	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.6171875	368.8244246169486	371.6253710457684	1.7231045509212894	0.1084050689495939	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.625	368.8279654213063	371.63128776032784	1.7239524439979625	0.10864777390948177	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.6328125	368.8315307355695	371.6372361495105	1.724802172388625	0.10887513665187498	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.640625	368.83512019898956	371.6432155358152	1.725653618008148	0.10908760793739702	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.6484375	368.8387334560055	371.6492252556606	1.726506666262647	0.10928563018445914	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.65625	368.842370156191	371.6552646591701	1.7273612059797803	0.1094696372605739	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.6640625	368.8460299541828	371.6613331099545	1.7282171293448434	0.10964005447759462	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.671875	368.84971250962286	371.66742998489144	1.7290743318309927	0.10979729840633468	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.6796875	368.8534174870927	371.6735546739049	1.7299327121324424	0.10994177691515006	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.6875	368.85714455605324	371.6797065797431	1.730792172095292	0.11007388905504456	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.6953125	368.86089339078325	371.68588511775624	1.7316526166489274	0.11019402511973908	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.703125	368.8646636703177	371.69208971567474	1.7325139537377878	0.11030256648834325	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.7109375	368.8684550783913	371.6983198133837	1.7333760942503078	0.11039988579393878	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.71875	368.87226730337244	371.7045748627032	1.7342389519533181	0.1104863469056454	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.7265625	368.87610003821044	371.7108543271648	1.7351024434207085	0.11056230482050466	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.734375	368.8799529803756	371.71715768179126	1.7359664879661385	0.11062810593180927	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.7421875	368.8838258317985	371.72348441287613	1.736831007575893	0.11068408801394014	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.75	368.8877182988152	371.7298340177667	1.7376959268413563	0.1107305802314329	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.7578125	368.8916300921093	371.73620600464506	1.7385611728920092	0.11076790320647945	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.765625	368.8955609266578	371.7425998923134	1.7394266753289576	0.11079636922244163	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.7734375	368.8995105216714	371.7490152099811	1.7402923661611098	0.1108162823072405	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.78125	368.90347860054317	371.75545149705505	1.7411581797400082	0.110826633691597	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.796875	368.91146912400103	371.7683851867744	1.7428899238787083	0.11082391308510608	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.8125	368.91953036570254	371.7813974727616	1.7446214270239178	0.11079417910341505	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.828125	368.92766025774125	371.79448501633027	1.74635224197569	0.11073683659164146	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.84375	368.9358567939416	371.80764462250164	1.7480819531674066	0.11065385190347143	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.859375	368.94411802819883	371.8208732338734	1.7498101748476735	0.11054707743231518	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.875	368.95244207284435	371.83416792468233	1.7515365493371664	0.11041825625434143	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.890625	368.9608270970415	371.8475258950545	1.7532607453556217	0.1102690268426656	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.90625	368.9692713252075	371.86094446545917	1.7549824564259997	0.11010092792586335	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.921875	368.97777303546667	371.8744210713667	1.756701399353305	0.10991540326994453	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.9375	368.98633055812786	371.8879532581057	1.7584173127781855	0.10971380633593242	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.953125	368.99494227419376	371.9015386759165	1.7601299558013028	0.10949740486824311	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.96875	369.00360661389936	371.9151750752067	1.761839106680318	0.10926738554761783	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
0.984375	369.0123220552726	371.9288603020032	1.7635445615996659	0.10902485828177788	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.	369.0210871227393	371.9425922935924	1.7652461335016236	0.10877086046280482	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.015625	369.02990038573586	371.9563690743435	1.7669436509891285	0.10850636120765955	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.03125	369.0387604573744	371.9701887517307	1.768636957289363	0.1082322651169676	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.046875	369.04766599312126	371.9840495125039	1.7703259092740338	0.10794941616823195	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.0625	369.05661568951444	371.99794961906076	1.7720103765446202	0.10765860135761329	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.078125	369.06560828290685	372.01188740596103	1.7736902405664592	0.10736055410572476	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.09375	369.0746425482416	372.0258612766167	1.7753653938604241	0.10705595754763664	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.109375	369.08371729785875	372.03986970012295	1.7770357392398228	0.10674544763455884	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.125	369.09283138032873	372.05391120824623	1.778701189099004	0.10642961618826519	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.140625	369.1019836793174	372.0679843925516	1.7803616647457061	0.10610901358332114	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.15625	369.1111731124837	372.0820879016616	1.7820170957734829	0.1057841514184048	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.171875	369.1203986304036	372.09622043865204	1.7836674194775313	0.10545550506462575	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.1875	369.1296592155255	372.1103807585684	1.7853125803067524	0.10512351599989955	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.203125	369.13895388115105	372.1245676660614	1.7869525293525281	0.10478859401145968	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.21875	369.14828167045124	372.1387800131381	1.7885872238696106	0.10445111925633199	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.234375	369.1576416555058	372.15301669701796	1.7902166268292885	0.10411144428073982	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.25	369.1670329363717	372.1672766580972	1.7918407065033837	0.10376989583403429	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.265625	369.17645464018125	372.1815588780077	1.793459436074102	0.10342677656503696	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.28125	369.1859059202639	372.1958623777693	1.795072793271041	0.10308236670385895	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.296875	369.19538595529735	372.2101862160368	1.7966807600335977	0.10273692549615276	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.3125	369.20489394848676	372.2245294874237	1.7982833221927959	0.10239069269773893	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.328125	369.2144291267607	372.23889132091523	1.799880469180402	0.10204388988992008	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.34375	369.22399074000356	372.2532708783508	1.8014721937518559	0.10169672165454813	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.359375	369.233578060306	372.26766735298577	1.8030584917321066	0.1013493768260858	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.375	369.24319038123764	372.2820799681167	1.804639361777671	0.1010020295446381	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.390625	369.2528270171487	372.29650797577943	1.8062148051553766	0.10065484025182059	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.40625	369.26248730248955	372.310950655502	1.8077848255355404	0.10030795663736569	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.421875	369.2721705911566	372.32540731312423	1.8093494288002943	0.09996151455685265	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.4375	369.28187625585366	372.33987727966803	1.810908622865442	0.09961563883704372	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.453125	369.2916036874815	372.35435991026645	1.8124624175139519	0.09927044406295238	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.46875	369.30135229454083	372.36885458314066	1.8140108242424093	0.09892603527227806	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.484375	369.3111215025614	372.3833606986252	1.8155538561162106	0.09858250859485906	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.5	369.3209107535475	372.3978776782404	1.8170915276359987	0.09823995196101265	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.515625	369.3307195054373	372.4124049638073	1.8186238546149922	0.09789844564613048	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.53125	369.3405472315901	372.4269420166068	1.8201508540624403	0.09755806279878243	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.546875	369.35039342028404	372.44148831657674	1.8216725440774542	0.09721886993469298	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.5625	369.36025757423215	372.4560433615408	1.8231889437478994	0.09688114928669005	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.59375	369.3800378581273	372.48517776284916	1.8262059528117456	0.09620970658726336	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.625	369.3998843763243	372.5143415339855	1.8292020504096034	0.09554341537932487	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.65625	369.4197936245478	372.5435312312379	1.8321774162729534	0.09488301086787487	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.6875	369.43976228841075	372.57274363476864	1.8351322385888456	0.09422873456777481	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.71875	369.4597872314781	372.60197573133667	1.8380667121834393	0.09358077391000208	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.75	369.47986548414667	372.63122469852686	1.8409810369582207	0.0929392699377658	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.78125	369.4999942332641	372.66048789035045	1.8438754165545497	0.09230432399417765	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.8125	369.5201708124596	372.68976282408164	1.8467500572078568	0.09167600352460781	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.84375	369.5403926931145	372.7190471682193	1.8496051667748377	0.0910543471137224	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.875	369.560657475947	372.7483387314601	1.8524409539024644	0.09043936877820613	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.90625	369.58096288315954	372.7776354525927	1.8552576273234755	0.08983106176189892	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.9375	369.6013067511079	372.8069353912294	1.8580553952625831	0.08922940178038274	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
1.96875	369.6216870234666	372.83623671929814	1.8608344649347495	0.08863434980019491	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
2.	369.6421017448399	372.86553771321627	1.8635950421250953	0.08804585449890112	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
2.03125	369.6625490547989	372.8948367467011	1.8663373308409308	0.08746385435132709	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
2.0625	369.68302718231496	372.92413228414813	1.8690615330220532	0.0868882794429382	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
2.09375	369.7035344405491	372.95342287452877	1.8717678483061144	0.08631905301913534	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
2.125	369.7240692219901	372.982707145762	1.8744564738357492	0.08575609280261531	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
2.15625	369.7446299939055	373.01198379952194	1.8771276041062779	0.08519931220692456	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
2.1875	369.76521529408154	373.04125160644276	1.879781430848682	0.08464862129163819	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
2.21875	369.7858237268417	373.0705094016778	1.8824181429370053	0.0841039275900286	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
2.25	369.80645395932027	373.09975608079947	1.8850379263230588	0.08356513688254097	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
2.28125	369.8271047179649	373.1289905959961	1.887640963992164	0.08303215380433215	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
2.3125	369.847774785266	373.1582119525495	1.8902274359358295	0.08250488232982534	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
2.34375	369.86846299669486	373.1874192055667	1.8927975191377782	0.08198322629525734	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
2.375	369.8891682378147	373.2166114569481	1.8953513875792831	0.08146708971437278	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
2.40625	369.90988944159596	373.2457878525636	1.8978892122449265	0.08095637712154513	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
2.4375	369.93062558587377	373.27494757964234	1.9004111611493797	0.08045099386608001	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
2.46875	369.95137569097153	373.3040898643225	1.9029173993615565	0.07995084627092552	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
2.5	369.97213881747024	373.3332139693912	1.9054080890413125	0.0794558418645046	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
2.53125	369.99291406410487	373.36231919216095	1.907883389478088	0.07896588952947425	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
2.5625	370.01370056579213	373.3914048625059	1.9103434571369047	0.07848089960398141	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
2.59375	370.0344974917727	373.4204703410118	1.9127884457033368	0.07800078398036803	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
2.625	370.05530404386377	373.4495150172646	1.9152185061356777	0.0775254561857679	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
2.65625	370.0761194548122	373.47853830823556	1.9176337867149473	0.07705483143699254	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
2.6875	370.09694298675026	373.50753965679166	1.9200344331004897	0.07658882668744127	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
2.71875	370.1177739297281	373.53651853027765	1.9224205883829124	0.07612736063850534	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
2.75	370.13861160034156	373.565474419208	1.9247923931403963	0.0756703537664265	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
2.78125	370.15945534043243	373.59440683602975	1.927149985493314	0.07521772830317275	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
2.8125	370.1803045158664	373.623315313968	1.9294935011593446	0.07476940828632905	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
2.84375	370.20115851537275	373.65219940594596	1.9318230735112096	0.0743253195039415	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
2.875	370.222016749453	373.68105868355633	1.934138833628341	0.07388538946596768	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
2.90625	370.24287864935343	373.7098927361151	1.9364409103528326	0.07344954744574039	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
2.9375	370.26374366608604	373.7387011697612	1.9387294303436997	0.07301772440545307	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
2.96875	370.28461126950714	373.76748360660696	1.9410045181281734	0.07258985296894949	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
3.	370.30548094744756	373.79623968394753	1.943266296154259	0.0721658674234753	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
3.03125	370.32635220488487	373.8249690535119	1.9455148848421406	0.07174570365342348	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
3.0625	370.34722456316535	373.85367138075605	1.947750402632598	0.07132929911904995	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
3.09375	370.36809755926174	373.88234634420087	1.9499729660370813	0.0709165928369977	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
3.125	370.3889707450712	373.91099363480305	1.9521826896849104	0.07050811732526205	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
3.1875	370.43071596410977	373.96820401998326	1.9565640670920805	0.06970181035064549	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
3.25	370.4724569095947	374.02530029105054	1.960895415978741	0.06890818490825978	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
3.3125	370.51419047055055	374.0822803671858	1.965177590205613	0.06812801369735055	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
3.375	370.55591371889375	374.1391423173154	1.9694114176909099	0.06736089162043157	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
3.4375	370.5976238942559	374.1958843469627	1.973597701658167	0.06660643297229463	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
3.5	370.6393183902721	374.25250478645137	1.9777372218124467	0.06586427036132037	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
3.5625	370.68099474215626	374.3090020803034	1.981830735453332	0.0651340536349565	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
3.625	370.72265061546386	374.36537477769383	1.9858789785168163	0.06441544889167794	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
3.6875	370.7642837958647	374.4216215238436	1.9898826665647917	0.06370813752986848	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
3.75	370.805892179871	374.47774105223664	1.9938424957080498	0.06301181533927291	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
3.8125	370.8474737663864	374.5337321775887	1.9977591434822008	0.06232619167493958	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
3.875	370.88902664900934	374.58959378946287	2.0016332696674173	0.06165098864981111	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
3.9375	370.9305490090078	374.64532484648095	2.0054655170634272	0.060985940398978755	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
4.	370.9720391089114	374.70092437106445	2.0092565122172896	0.0603307923786609	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
4.0625	371.01349528663724	374.75639144463827	2.01300686611076	0.05968530072881961	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
4.125	371.0549159501192	374.8117252032675	2.016717174808392	0.059049231652178236	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
4.1875	371.0962995723833	374.8669248336667	2.020388020067282	0.05842236084403041	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
4.25	371.13764468702794	374.92198956955747	2.024019969913896	0.05780447297338398	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
4.3125	371.1789498840708	374.9769186883343	2.027613579188955	0.05719536118633073	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
4.375	371.22021380612534	375.0317115080052	2.031169390062187	0.0565948266335532	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
4.4375	371.26143514489064	375.0863673843907	2.0346879325181493	0.05600267804967629	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
4.5	371.30261263790123	375.1408857085459	2.0381697248183968	0.0554187313428649	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
4.5625	371.34374506554445	375.1952659043926	2.0416152739360074	0.0548428092103066	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
4.625	371.3848312482949	375.2495074265375	2.045025075969685	0.054274740813220035	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
4.6875	371.42587004415697	375.3036097582642	2.04839961653766	0.05371436141470909	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
4.75	371.466860346311	375.3575724096743	2.0517393711465237	0.053161512088856	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
4.8125	371.50780108091715	375.4113949159808	2.055044805548767	0.05261603943704074	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
4.875	371.5486912050922	375.46507683591915	2.058316376076154	0.05207779529315104	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
4.9375	371.5895297050266	375.51861775028317	2.0615545299604108	0.05154663649249258	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
5.	371.6303155942379	375.5720172605684	2.0647597056377154	0.05102242463120632	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
5.0625	371.6710479119429	375.6252749877112	2.0679323330393116	0.050505025838791795	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
5.125	371.7117257215516	375.67839057092306	2.0710728338675644	0.049994310563889144	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
5.1875	371.7523481092599	375.7313636666036	2.0741816218597977	0.04949015337480844	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
5.25	371.7929141827388	375.7841939473277	2.0772591030394154	0.04899243278876142	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
5.3125	371.8334230699146	375.8368811009152	2.080305675958393	0.04850103109848547	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
5.375	371.8738739178255	375.88942482955	2.083321731926726	0.04801583418714017	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
5.4375	371.91426589156174	375.94182484896623	2.0863076552317854	0.047536731374069774	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
5.5	371.9545981732715	375.99408088768575	2.089263823348485	0.04706361529982317	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
5.5625	371.9948699612256	376.0461926863156	2.0921906071442633	0.04659638176462266	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
5.625	372.03508046895246	376.0981599968756	2.0950883710690626	0.0461349295871365	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
5.6875	372.0752289244216	376.1499825821841	2.0979574733426554	0.04567916050367771	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
5.75	372.1153145692818	376.2016602152763	2.1007982661320224	0.04522897905006573	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
5.8125	372.15533665813996	376.2531926788624	2.1036110957239136	0.0447842924348123	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
5.875	372.1952944578966	376.3045797648144	2.106396302686374	0.04434501044446648	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
5.9375	372.2351872471083	376.3558212736938	2.109154222029472	0.04391104535147505	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
6.	372.2750143153999	376.40691701430046	2.1118851833553083	0.04348231180502182	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
6.0625	372.3147749629071	376.4578668032556	2.1145895110050996	0.04305872674963496	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
6.125	372.35446849975034	376.508670464601	2.1172675241990127	0.04264020934664714	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
6.1875	372.3940942455416	376.5593278294342	2.1199195371734305	0.04222668088923953	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
6.25	372.4336515289226	376.6098387355561	2.1225458593101676	0.0418188648392525	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
6.375	372.5125580655592	376.7104205544273	2.127722645077939	0.041017619366432	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
6.5	372.5911829033454	376.81041474566223	2.1328002641517756	0.04023353622465642	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
6.625	372.66952095488085	376.9098202218022	2.137781029134103	0.03946768749967511	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
6.75	372.7475672408699	377.00863597539785	2.1426671860266944	0.038719553263534934	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
6.875	372.82531688046055	377.1068610717881	2.147460917449987	0.03798863852445855	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
7.	372.9027650826004	377.2044946426547	2.152164345657809	0.03727447165637976	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
7.125	372.97990713827585	377.30153588024365	2.1567795353640817	0.03657660295254672	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
7.25	373.05673841355	377.39798403218845	2.1613084963959457	0.035894603298022076	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
7.375	373.133254343266	377.4938383968288	2.1657531861885873	0.0352280629482582	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
7.5	373.2094504254295	377.58909831905214	2.1701155121330102	0.034576590405256624	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
7.625	373.28532221602154	377.68376318643357	2.1743973337899014	0.03393981137459612	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
7.75	373.36086532450474	377.77783242593813	2.1786004649766593	0.03331736781789374	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
7.875	373.43607540939445	377.8713055006034	2.182726675744375	0.03270891701716394	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
8.	373.51094817479753	377.96418190701837	2.1867776942309503	0.03211413080440728	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
8.125	373.5854793666921	378.0564611725923	2.1907552084454767	0.03153269479759224	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
8.25	373.65966476957465	378.14814285298195	2.1946608679303483	0.03096430754803947	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
8.375	373.7335002041848	378.23922653050374	2.1984962853324865	0.03040867999142982	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
8.5	373.8069815247707	378.32971181217727	2.2022630379282058	0.029865534920489267	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
8.625	373.8801046161926	378.419598327505	2.205962669062609	0.029334606265980057	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
8.75	373.95286539176124	378.5088857268284	2.209596689494701	0.028815638470508276	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
8.875	374.02525979153785	378.5975736801146	2.213166578680236	0.028308386041706157	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
9.	374.0972837806095	378.6856618757329	2.2166737860051273	0.02781261313487171	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
9.125	374.1689333473467	378.7731500191913	2.220119731963954	0.027328093093860417	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
9.25	374.2402045017867	378.86003783194064	2.2235058092785924	0.026854607982967238	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
9.375	374.3110932742179	378.946325050323	2.2268333839596957	0.026391948164540935	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
9.5	374.38159571389554	379.03201142462314	2.2301037963197277	0.025939911897790324	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
9.625	374.451707887716	379.1170967180241	2.2333183619341432	0.02549830500299599	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
9.75	374.52142587851466	379.2015807052146	2.2364783725704767	0.025066940658515335	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
9.875	374.59074578283565	379.28546317055185	2.239585097098772	0.02464563938619868	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
10.	374.6596637092751	379.368743907033	2.2426397824170263	0.02423422891237159	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
10.125	374.72817578094526	379.45142271931496	2.245643654326865	0.023832542967159753	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
10.25	374.7962781441413	379.53349943190426	2.2485979181588163	0.023440418699768983	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
10.375	374.8639669715112	379.6149738900986	2.251503759001807	0.023057696037906084	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
10.5	374.9312384340869	379.6958459310063	2.254362342168293	0.022684224952042698	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
10.625	374.99808865886905	379.77611534778254	2.257174815239818	0.022319873810996427	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
10.75	375.0645137783689	379.85578194849296	2.259942310621042	0.021964512616888143	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
10.875	375.13051006986933	379.9348456823849	2.26266594339404	0.021617982171655115	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
11.	375.19607384840145	380.01330650527353	2.2653468061639557	0.021280132011300523	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
11.125	375.261201135883	380.09116408109804	2.267985976396865	0.02095088951350732	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
11.25	375.3258880182461	380.16841819526684	2.2705845285423325	0.0206301513619902	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
11.375	375.3901311437714	380.2450691552073	2.2731435142373626	0.02031769998083277	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
11.5	375.45392660359795	380.32111662533595	2.2756639535375407	0.02001347635486539	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
11.625	375.51727009522193	380.39656002344424	2.278146883326079	0.019717474419952197	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
11.75	375.58015875201085	380.47140017785324	2.2805933221425287	0.019429392655785804	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
11.875	375.6425884204314	380.5456364125099	2.2830042314900254	0.019149238981150063	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
12.	375.704554675637	380.619268128327	2.2853806318878163	0.018877020855105897	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
12.125	375.7660554660081	380.692296877674	2.287723486703802	0.018612344577014994	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
12.25	375.827085073371	380.76472039849705	2.29003371803207	0.01835546819897793	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
12.375	375.8876411503039	380.8365403759508	2.2923123537535464	0.01810605979646418	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
12.5	375.94771991617966	380.9077561822669	2.294560232981186	0.017865222082831405	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
12.75	376.06642908293793	381.0483744567673	2.298967632632751	0.01740593870498852	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
13.	376.18318282511456	381.1865745216533	2.3032632023336803	0.016972889873452246	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
13.25	376.2979516490823	381.3223559357945	2.307454077569477	0.016568096923802678	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
13.5	376.41070612932	381.4557183202244	2.3115472507955817	0.01619099072197283	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
13.75	376.5214167765082	381.58666119230816	2.3155495729304634	0.015841008469931417	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
14.	376.63005385411424	381.7151837519462	2.3194677550305474	0.01551761619091252	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
14.25	376.7365872352306	381.8412847670674	2.3233083810259196	0.015220396061631725	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
14.5	376.84098693157557	381.9649633021346	2.3270779530613632	0.014949146851650497	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
14.75	376.94322487206296	382.08622079417484	2.330782954451745	0.01470365779832239	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
15.	377.04327562929393	382.20506141127663	2.3344297819605244	0.014482947006684732	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
15.25	377.1411106442072	382.32148460772646	2.3380244279550872	0.014285419364797214	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
15.5	377.2366914056603	382.4354783117591	2.341572491642923	0.014111665749671154	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
15.75	377.32998444996315	382.5470395221043	2.345080260829923	0.013964440055551641	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
16.	377.42097962582875	382.65619262549836	2.348554711670699	0.013840758367861916	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
16.25	377.50964713397923	382.762931420805	2.352000640013854	0.013735789068973325	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
16.5	377.5959255071082	382.86721714786313	2.3554226062051855	0.013657404207473967	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
16.75	377.6798175507077	382.9690977136746	2.3588293421175908	0.013604112909594512	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
17.	377.7613008337524	383.06857032078983	2.3622246626599828	0.013566025342798937	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
17.25	377.8402909637415	383.1655703345934	2.3656123547889902	0.013557743431914737	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
17.5	377.9168330640535	383.2602020688653	2.36900353437594	0.013568391224847431	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
17.75	377.9908360283434	383.35236596255754	2.372396550401414	0.013599531623055938	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
18.	378.06228977814067	383.4421162514808	2.375803300187468	0.013658260005939837	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
18.25	378.13118967764984	383.52945950476555	2.379225680404384	0.013732149307466024	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
18.5	378.1974333514496	383.6143252162379	2.382669374841201	0.013835163119402694	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
18.75	378.26109298255335	383.69683524135024	2.386143261964085	0.013954756151125736	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
19.	378.32200566566985	383.7768253976551	2.389646752916764	0.014100763239568437	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
19.25	378.38028424424897	383.8544859780335	2.3931936435838694	0.014267659566680635	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
19.5	378.43573707902215	383.92960969918096	2.3967805827001043	0.01445606999363136	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
19.75	378.4884875512214	384.00240035031203	2.400421678580685	0.014672729359747727	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
20.	378.53835096306983	384.0726768447742	2.404116947379978	0.014902372793918595	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
20.25	378.5854096260947	384.1405610648254	2.4078728649776444	0.015171035415748158	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
20.5	378.6295598474208	384.2060260822363	2.4117024650878522	0.015444070164514656	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
20.75	378.6707492273706	384.26896379390325	2.4155949000599017	0.015759529750094536	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
21.	378.7090484500311	384.3296295065621	2.4195822299628995	0.0160892416288263	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
21.25	378.7442191612782	384.3876508747816	2.423639520874315	0.01643560167426017	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
21.5	378.7764617418855	384.4434219203145	2.4278000308000296	0.016836222865989292	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
21.75	378.80553383258723	384.4966731051626	2.4320576323073095	0.017215608944039396	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
22.	378.8314655722764	384.5474163842759	2.4364078352720493	0.017660518153055804	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
22.25	378.8543210132636	384.59593705353745	2.4408878913838374	0.018120652936227444	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
22.5	378.8738246947741	384.641799207178	2.445468161740163	0.018567592036446534	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
22.75	378.8901557779512	384.6853240095351	2.4501716874020607	0.019104314013161705	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
23.	378.90322487307077	384.72655996917945	2.455020318746744	0.019619731624482384	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
23.25	378.9128265864901	384.7651243994012	2.459981553214302	0.020137736162805453	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
23.5	378.919164019946	384.80142969315995	2.4650891868281466	0.02075376523220296	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
23.75	378.9221054805597	384.8354480804315	2.4703584358304034	0.021332823215727714	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
24.	378.9214669180321	384.8668110705677	2.4757555984360105	0.021906534774666753	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
24.25	378.91744339070567	384.89591243578855	2.4813117032177368	0.022588043808590363	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
24.5	378.909954770634	384.9228263807627	2.4870496203403056	0.023244187951057427	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
24.75	378.89878170563975	384.9471384136274	2.4929337971932655	0.023856601252245646	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
25.	378.8840715014109	384.9690959264491	2.4989779209664285	0.02455679417123976	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
25.5	378.8439504765885	385.00649298074165	2.511636617130636	0.025994975605734716	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
26.	378.7891653353322	385.0344436963903	2.524972896572163	0.027448415245815205	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
26.5	378.7197301914134	385.05376758555997	2.5390850323764513	0.028936980196145434	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
27.	378.63557169240113	385.06420969234597	2.5539098767683086	0.030440204109356994	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
27.5	378.5366348397015	385.06644620794907	2.5695252364858083	0.03193554053604197	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
28.	378.4230839296608	385.06033735228647	2.5858454173043506	0.03342626432646156	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
28.5	378.2949963662868	385.0467638513873	2.60295150081227	0.03487868013806361	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
29.	378.1524788054573	385.02531540005845	2.620724097442414	0.036279593505340824	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
29.5	377.996125934023	384.99734239262517	2.6392310943176107	0.037622437384240204	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
30.	377.82583645102807	384.96217155824166	2.6583465348266544	0.038876270984562034	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
30.5	377.6423917257243	384.9211492997992	2.6781073653021727	0.040106756281041545	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
31.	377.4458562288702	384.87422367926	2.698453291107696	0.04117235618971815	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
31.5	377.23696893929485	384.82166500026165	2.719279721491891	0.04217049093022451	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
32.	377.0163689666784	384.76469327323605	2.7406237820379205	0.04307753115392332	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
32.5	376.7843041190499	384.70286966974294	2.762357252645814	0.04380797126389613	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
33.	376.54174027491297	384.63704777428455	2.7844317533018166	0.04449753601255546	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
33.5	376.2892044567411	384.5680837493189	2.8068547886583697	0.04506555153846259	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
34.	376.02716042612855	384.4956327081916	2.829497304840279	0.0454519074125348	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
34.5	375.75663734827657	384.42049011188516	2.8523066960709045	0.04579025223750399	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
35.	375.4782380630409	384.343499025813	2.875287557077783	0.046047161570385686	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
35.5	375.19234378556666	384.2644701602773	2.89835385764129	0.04617362946815673	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
36.	374.8997166528576	384.1839164241621	2.92146118654594	0.04627866493077093	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
36.5	374.6010176787926	384.10285651908794	2.944632522572061	0.04631538431299198	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
37.	374.296922525942	384.02123694533503	2.967776570858932	0.04610024216227249	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
37.5	373.9885374850743	383.938667164308	2.9907327647343336	0.045757757523961384	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
38.	373.6763981477471	383.856012706656	3.0135343283828933	0.0456133905501126	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
38.5	373.3601445049901	383.7746435556585	3.036346155284446	0.04548962767586584	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
39.	373.0406848291888	383.69406017156246	3.059023956058759	0.04494189200013743	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
39.5	372.7198193656058	383.61304251779734	3.0812880472845836	0.04438417225136915	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
40.	372.3967770550672	383.5336439613534	3.1034081283101282	0.04420038353292055	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
40.5	372.07147202704294	383.45697924853744	3.125488430817504	0.0436269477060538	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
41.	371.746545925377	383.38003462193683	3.147035076016182	0.04296249677426767	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
41.5	371.420255384677	383.3055720792171	3.168450927591772	0.042693764424273084	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
42.	371.0930882881981	383.23400943652814	3.189728840440455	0.04188463982969415	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
42.5	370.767927997593	383.16162933456553	3.210335567421466	0.041385547511657794	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
43.	370.44110367708845	383.095025686519	3.231114387952113	0.04093350177542954	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
43.5	370.1164277998674	383.02797300991296	3.2512690691968955	0.040149035893261686	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
44.	369.7917816904932	382.9640830531163	3.2712634238453746	0.03976323115642888	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
44.5	369.46811854199234	382.9034124724554	3.2910323003533244	0.038960737042179616	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
45.	369.14672155803794	382.8423539750437	3.3102241608875542	0.03852967862023382	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
45.5	368.8251812060702	382.78823460701733	3.329561978973558	0.03786175487067078	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
46.	368.5069340499819	382.73104864505734	3.348085915758225	0.037363638289838796	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
46.5	368.18797335320187	382.68260626226123	3.366925617263397	0.03675625876127375	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
47.	367.87285754491194	382.62952474110114	3.3848421745194988	0.03620066787781928	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
47.5	367.5571821472661	382.5861436224174	3.4031262851412163	0.03566513039233943	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
48.	367.2452547029575	382.5377181878343	3.420507304911838	0.03506970276873478	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
48.5	366.9334468841259	382.49882050240933	3.438195987909951	0.03470058954237487	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
49.	366.6238636372204	382.4562991117736	3.455207894454213	0.03400034155745546	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
49.5	366.31607056959785	382.4197720133842	3.4721963294674065	0.03379001874431076	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
50.	366.0081130269477	382.38466792531136	3.488997913198524	0.03334013439991794	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
51.	365.3986294447944	382.32147980362396	3.5218119814738085	0.032260907992067045	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
52.	364.7956883962791	382.26372181258455	3.553519729182658	0.031193566824859076	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
53.	364.1972556582762	382.2095030029966	3.5841991151235266	0.030435412285334307	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
54.	363.5998929357238	382.1642484734119	3.6143905537533265	0.03005132541745814	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
55.	363.0042542958037	382.1322802188993	3.644301765958443	0.029342469990437214	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
56.	362.41436870691894	382.1007740451869	3.673075493734201	0.02828973047085226	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
57.	361.82457057934784	382.06605224045717	3.7008812269001474	0.02794372630958586	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
58.	361.23037327871657	382.04832682756813	3.7289629463533727	0.02755357451463114	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
59.	360.64213676023155	382.0303758426842	3.7559883759294097	0.02661914669243215	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
60.	360.04945088756614	382.00574967761986	3.782201239738237	0.026431413689008476	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
61.	359.45291960161256	382.00221958829076	3.8088512033074267	0.025853973965428878	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
62.	358.86094718721944	381.9824260661269	3.8339091876690947	0.02536160321229297	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
63.	358.25602889017284	381.9786063278052	3.8595744097320126	0.025043401377125907	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
64.	357.65943835370837	381.9684908057003	3.8839959904233465	0.024510371559065325	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
65.	357.0481677766085	381.96261817164395	3.9085951528501433	0.0241773529659719	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
66.	356.44516937712547	381.958562015401	3.9323506963552903	0.023733325272864425	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
67.	355.8266247086165	381.95219718028227	3.956061803395872	0.023342635762023223	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
68.	355.21717612108495	381.9499095949569	3.9790359678793368	0.023116449682552664	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
69.	354.58762442480133	381.9494146330281	4.002294702760977	0.022677700149775104	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
70.	353.97046656181766	381.94359043718214	4.024391368178887	0.022349895968011957	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
71.	353.3349092615943	381.94751309249284	4.046994494697001	0.02194735466284481	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
72.	352.7078109369102	381.9361541637872	4.068286077504577	0.02167860118216236	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
73.	352.06738703681515	381.94783990860157	4.090351697061326	0.021503372920831154	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
74.	351.4241424446801	381.9369233766118	4.111292823346239	0.020854105459938044	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
75.	350.78668594471105	381.9397538159237	4.132059907981202	0.02096727388578401	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
76.	350.1254341666382	381.9449622047047	4.153227371117807	0.020440815822142966	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
77.	349.48035740803164	381.9334051226	4.172941539625488	0.020042121124662415	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
78.	348.8224560180949	381.9433536912288	4.193311613367132	0.020138684583401734	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
79.	348.1528662830925	381.9397181311881	4.2132189087922916	0.019453494989512432	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
80.	347.49743404258953	381.9323628927062	4.232218603346157	0.019361552648299973	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
81.	346.8241625331278	381.9450076977396	4.2519420140888915	0.019304910774251116	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
82.	346.145432915703	381.9358881515353	4.270828424894659	0.018753262372618984	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
83.	345.4740725553839	381.9371932647341	4.2894485388341295	0.018534944971191347	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
84.	344.79821583754295	381.9403172170019	4.3078983148370416	0.01859665687357559	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
85.	344.0982798866744	381.94312098570043	4.326641852581281	0.018062986143213777	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
86.	343.42261246644523	381.9310397015129	4.344024287123469	0.017732246435414822	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
87.	342.7312496023603	381.94232195515644	4.36210634545211	0.01787152047555729	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
88.	342.0299740183533	381.9397037668673	4.379767328074584	0.017589949471625843	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
89.	341.32507129958503	381.94013658144695	4.397286244395362	0.017050225081450154	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
90.	340.63762480692077	381.93176465816066	4.413867778237484	0.016960009609473303	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
91.	339.92733462549796	381.9436953316323	4.431206263614309	0.017130883643486694	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
92.	339.2068774129935	381.940343610708	4.448129545524457	0.016579302076241476	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
93.	338.50147610861444	381.9343964686656	4.4643648677667915	0.016305407456199905	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
94.	337.78754938059944	381.9375605429104	4.480740360436857	0.016219660854721152	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
95.	337.07386502104106	381.9388214197418	4.496804189476234	0.016271596581686865	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
96.	336.33337126563976	381.94379919511084	4.513283553600231	0.01599409619037795	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
97.	335.6104770745018	381.933782959724	4.52879238185699	0.01545377725601682	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
98.	334.8956735967122	381.9378197968409	4.544191108112265	0.015542838677558013	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
99.	334.1561246797948	381.9420371877144	4.559878059212106	0.01549886561280589	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847
100.	333.41616417533993	381.9393459642062	4.575188839337876	0.015122694638735279	755.6958005378075	0.5058219693212234	1493.9956078853136	1	0	743.7304477988647	0.49790976482616234	1493.7052862550847

==> anc/otoc_to_plot_1D_M500_L1.0000_n500_beta1.5000.dat <==
0.390625	243.92036389511196	246.1313834905997	1.4866009451222255	0.04013608444300587	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.3984375	243.92205017701613	246.13376728714647	1.4869163673120687	0.040611996156840746	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.40625	243.92376390659516	246.13618697732142	1.4872355075621762	0.04108207074047243	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.4140625	243.9255048162073	246.13864209957958	1.4875582746673885	0.04154055417873792	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.421875	243.92727263861718	246.14113219549068	1.487884578721219	0.04198761323321776	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.4296875	243.92906710711273	246.14365680987194	1.4882143311241576	0.04242341537877792	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.4375	243.93088795561687	246.1462154909038	1.4885474445865123	0.04284812873775934	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.4453125	243.93273491878892	246.14880779024566	1.488883833135685	0.04326192175811627	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.453125	243.93460773212698	246.15143326313168	1.489223412113983	0.043664962869399915	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.4609375	243.9365061320585	246.15409146846454	1.4895660981805194	0.04405742049634398	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.46875	243.93842985603038	246.15678196890005	1.4899118093092383	0.044439462725875956	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.4765625	243.9403786425912	246.15950433092138	1.4902604647856112	0.04481125712622713	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.484375	243.94235223147	246.16225812490677	1.4906119852018356	0.045172970706204296	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.4921875	243.94435036365016	246.1650429251945	1.4909662924528957	0.04552476978351194	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.5	243.94637278143725	246.1678583101356	1.491323309729703	0.045866819774147416	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.5078125	243.94841922852584	246.1707038621448	1.4916829615118667	0.04619928511642968	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.515625	243.95048945005934	246.17357916774296	1.4920451735596472	0.04652232923163524	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.5234375	243.9525831926871	246.17648381759756	1.492409872906111	0.0468361144515228	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.53125	243.9547002046163	246.179417406555	1.4927769878479522	0.04714080188375647	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.5390625	243.95684023566167	246.18237953366915	1.4931464479355447	0.047436551387463055	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.546875	243.95900303729266	246.18536980222868	1.4935181839633813	0.04772352145954528	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.5546875	243.96118836267453	246.1883878197733	1.4938921279583501	0.04800186923924343	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.5625	243.96339596670845	246.19143319811437	1.4942682131702445	0.04827175051147492	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.5703125	243.96562560606642	246.19450555334544	1.494646374060092	0.04853331955310125	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.578125	243.9678770392263	246.19760450585264	1.4950265462882617	0.04878672919048199	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.5859375	243.97015002650073	246.20072968032161	1.4954086667036932	0.04903213070070933	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.59375	243.97244433006634	246.20388070573873	1.4957926733304603	0.04926967379981306	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.6015625	243.97475971398865	246.2070572153938	1.4961785053568153	0.049499506691816464	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.609375	243.97709594424435	246.2102588468764	1.49656610312252	0.04972177592154026	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.6171875	243.97945278874323	246.2134852420705	1.4969554081055894	0.04993662647420649	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.625	243.98183001734586	246.21673604714994	1.4973463629111794	0.05014420166348543	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.6328125	243.98422740188008	246.22001091256385	1.4977389112565813	0.050344643171342796	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.640625	243.98664471615493	246.22330949302986	1.4981329979607316	0.05053809103064566	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.6484375	243.989081735975	246.22663144751695	1.4985285689289352	0.05072468359158222	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.65625	243.99153823914898	246.22997643923222	1.49892557114185	0.050904557547269746	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.6640625	243.99401400550016	246.23334413560084	1.4993239526406112	0.051077847849640534	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.671875	243.99650881687384	246.2367342082489	1.4997236625145007	0.05124468782014446	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.6796875	243.9990224571421	246.24014633298154	1.500124650887801	0.05140520899088585	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.6875	244.00155471221132	246.24358018976042	1.5005268689049833	0.05155954124818152	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.6953125	244.0041053700211	246.2470354626812	1.5009302687198038	0.051707812792884056	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.703125	244.0066742205493	246.25051183994694	1.5013348034798721	0.05185014998743043	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.7109375	244.00926105581297	246.25400901384256	1.5017404273133574	0.05198667758280351	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.71875	244.01186566986493	246.25752668070763	1.5021470953171034	0.052117518558048914	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.7265625	244.0144878587961	246.26106454090652	1.502554763540827	0.05224279419837785	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.734375	244.0171274207286	246.26462229880076	1.502963388976453	0.0523626240567836	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.7421875	244.01978415581655	246.26819966271606	1.5033729295417142	0.052477125919935474	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.75	244.02245786623868	246.27179634491304	1.503783344068952	0.052586415895902405	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.7578125	244.02514835619417	246.2754120615525	1.5041945922900877	0.052690608352023105	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.765625	244.02785543189552	246.27904653266404	1.5046066348244524	0.05278981598014809	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.7734375	244.0305789015641	246.28269948211343	1.5050194331647775	0.05288414969220412	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.78125	244.03331857541937	246.28637063756386	1.5054329496633931	0.05297295144737291	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.796875	244.03884578651738	246.29376649591794	1.5062619907680261	0.05313676774064646	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.8125	244.04443558661313	246.30123200369704	1.5070934736552883	0.05328435163582412	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.828125	244.05008652852945	246.3087651153749	1.5079271267566456	0.05341495487471093	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.84375	244.05579719614823	246.31636384273483	1.508762690995123	0.05352936371843242	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.859375	244.06156620403436	246.324026253662	1.5095999193728467	0.05362833809817147	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.875	244.06739219703414	246.33175047091305	1.510438576560691	0.05371261178812148	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.890625	244.07327384986002	246.33953467087687	1.5112784384912255	0.053782892859892684	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.90625	244.07920986664598	246.3473770823281	1.5121192919625626	0.053839864119872516	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.921875	244.08519898049656	246.35527598517783	1.5129609342449715	0.05388418345014401	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.9375	244.09123995301715	246.36322970922052	1.5138031726953796	0.05391648428469864	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.953125	244.09733157383786	246.37123663288742	1.5146458243788683	0.05393737610541649	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.96875	244.10347266012593	246.37929518200468	1.5154887156986738	0.05394744496092585	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
0.984375	244.10966205609202	246.38740382855983	1.5163316820338972	0.053947253973319675	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.	244.11589863249233	246.39556108947923	1.51717456738534	0.053937343881926836	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.015625	244.1221812861283	246.40376552542023	1.5180172240302074	0.0539182335701085	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.03125	244.1285089393414	246.41201573957238	1.518859512184406	0.053890420675898554	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.046875	244.13488053950965	246.42031037648337	1.5197012996763293	0.05385438215299132	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.0625	244.14129505854424	246.42864812089564	1.520542461626687	0.053810574866794525	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.078125	244.1477514923845	246.4370276966069	1.5213828801409166	0.05375943616665069	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.09375	244.15424886050104	246.44544786534777	1.5222224440068948	0.05370138445802297	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.109375	244.1607862053957	246.45390742568188	1.5230610484052298	0.053636819868707164	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.125	244.16736259210828	246.4624052119285	1.5238985946277919	0.05356612477821443	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.140625	244.1739771077282	246.4709400931064	1.524734989804549	0.053489664390461655	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.15625	244.18062886091013	246.47951097190023	1.5255701466399938	0.05340778739876839	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.171875	244.18731698139152	246.4881167836521	1.5264039831607605	0.05332082652748937	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.1875	244.1940406195235	246.49675649537664	1.5272364224689778	0.05322909904277395	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.203125	244.2007989458031	246.5054291047983	1.5280673925058472	0.053132907410201824	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.21875	244.2075911504087	246.51413363941285	1.5288968258255466	0.0530325398129321	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.234375	244.21441644275123	246.52286915557562	1.5297246593750013	0.052928270666434685	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.25	244.2212740510238	246.53163473760935	1.5305508342838727	0.052820361192459586	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.265625	244.22816322176348	246.54042949693942	1.5313752956622657	0.05270905990750663	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.28125	244.23508321941983	246.54925257125112	1.5321979924059823	0.05259460319275888	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.296875	244.24203332592612	246.5581031236708	1.5330188770120394	0.0524772156891089	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.3125	244.24901284028843	246.56698034196793	1.533837905396267	0.052357110848298305	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.328125	244.25602107817147	246.57588343778647	1.5346550367260487	0.052234491428052365	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.34375	244.26305737149767	246.58481164588855	1.5354702332533936	0.05210954985647476	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.359375	244.2701210680543	246.5937642234298	1.5362834601590636	0.0519824687491095	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.375	244.27721153110897	246.602740449253	1.5370946854018033	0.05185342130376114	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.390625	244.2843281390278	246.61173962319953	1.5379038795748061	0.051722571726308786	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.40625	244.29147028490752	246.6207610654472	1.5387110157682504	0.0515900756196217	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.421875	244.29863737621278	246.62980411586562	1.5395160694379193	0.05145608038235849	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.4375	244.30582883442074	246.6388681333924	1.5403190182801991	0.05132072554505385	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.453125	244.31304409467492	246.6479524954266	1.5411198421112022	0.051184143191719045	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.46875	244.32028260544436	246.6570565972472	1.5419185227549403	0.05104645824338405	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.484375	244.32754382819476	246.66617985144174	1.542715043931308	0.05090778880806823	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.5	244.33482723705978	246.67532168735997	1.5435093911551925	0.05076824651501255	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.515625	244.34213231852917	246.68448155058127	1.5443015516349021	0.050627936810940355	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.53125	244.34945857113442	246.6936589024019	1.5450915141805344	0.0504869592656334	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.546875	244.35680550515076	246.7028532193364	1.5458792691119532	0.05034540781810648	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.5625	244.364172642299	246.71206399263684	1.5466648081748502	0.05020331087912666	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.59375	244.37896566838705	246.73053294424832	1.5482292123181802	0.049918046562464014	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.625	244.39383404132687	246.74906196467916	1.5497846860850042	0.049631914027223445	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.65625	244.40877431846383	246.76764746891268	1.5513312069448817	0.04934531522730978	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.6875	244.4237832143079	246.78628606665274	1.552868768286711	0.04905872955744783	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.71875	244.43885759268338	246.80497455032815	1.5543973775422222	0.04877257938653656	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.75	244.4539944592688	246.8237098838908	1.5559170544983696	0.04848723574439262	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.78125	244.4691909545121	246.84248919234457	1.5574278297762467	0.04820302344679561	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.8125	244.48444434689992	246.86130975195852	1.5589297434637943	0.04792022576591748	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.84375	244.49975202657308	246.88016898112318	1.5604228438866166	0.04763908868299893	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.875	244.51511149926455	246.89906443180553	1.5619071865064817	0.047359824722445154	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.90625	244.53052038055628	246.91799378156475	1.5633828329317694	0.04708261645483347	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.9375	244.54597639042288	246.9369548260882	1.5648498500349088	0.046807619631429986	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
1.96875	244.56147734806757	246.95594547221268	1.5663083091587338	0.04653496602998075	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
2.	244.57702116702075	246.97496373140373	1.5677582854117826	0.0462647660533726	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
2.03125	244.59260585049603	246.9940077136533	1.5691998570370695	0.04599711100059878	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
2.0625	244.60822948699106	247.01307562177283	1.57063310484932	0.04573207518899025	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
2.09375	244.62389024611545	247.03216574605577	1.5720581117363814	0.045469717862502534	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
2.125	244.6395863746357	247.05127645927928	1.5734749622157265	0.045210084839869324	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
2.15625	244.65531619273315	247.070406212025	1.5748837420388733	0.04495321005745012	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
2.1875	244.67107809045294	247.08955352830006	1.576284537844317	0.04469911696861928	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
2.21875	244.68687052433782	247.10871700142974	1.577677436849412	0.04444781974930123	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
2.25	244.70269201424352	247.12789529021381	1.5790625265786484	0.044199324401457574	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
2.28125	244.7185411403165	247.14708711531875	1.580439894624503	0.043953629773238134	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
2.3125	244.73441654012714	247.16629125589654	1.5818096284394758	0.043710728430358614	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
2.34375	244.75031690595864	247.18550654641152	1.5831718151514005	0.0434706074584561	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
2.375	244.7662409822299	247.20473187366352	1.5845265414056293	0.043233249187117906	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
2.40625	244.78218756305736	247.22396617399158	1.5858738932255954	0.042998631813528476	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
2.4375	244.79815548993815	247.2432084306469	1.5872139558939748	0.04276672998891229	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
2.46875	244.81414364955754	247.2624576713271	1.5885468138499024	0.0425375153390668	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
2.5	244.83015097170318	247.28171296585617	1.5898725506026665	0.042310956886556284	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
2.53125	244.84617642729305	247.30097342400066	1.5911912486553121	0.04208702148000398	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
2.5625	244.86221902649825	247.3202381934213	1.5925029894451668	0.04186567417634279	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
2.59375	244.87827781696336	247.3395064577383	1.5938078532913336	0.04164687850953541	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
2.625	244.89435188211957	247.35877743471315	1.5951059193520127	0.0414305968316242	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
2.65625	244.91044033957618	247.3780503745362	1.59639726559331	0.04121679054753713	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
2.6875	244.92654233960215	247.39732455821218	1.5976819687612338	0.041005420319788044	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
2.71875	244.94265706367446	247.41659929603588	1.5989601043632968	0.04079644628870227	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
2.75	244.95878372310793	247.4358739261596	1.6002317466542777	0.04058982825460333	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
2.78125	244.9749215577429	247.45514781323624	1.6014969686292095	0.040385525810673784	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
2.8125	244.99106983470818	247.47442034714072	1.6027558420174448	0.04018349849098257	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
2.84375	245.00722784723763	247.4936909417653	1.604008437284896	0.03998370590625555	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
2.875	245.02339491354618	247.51295903387552	1.6052548236365858	0.03978610780119851	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
2.90625	245.03957037576455	247.5322240820333	1.6064950690224709	0.03959066418959267	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
2.9375	245.05575359891935	247.55148556557873	1.6077292401484353	0.039397335426095026	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
2.96875	245.07194396996684	247.57074298366413	1.6089574024866018	0.0392060822492013	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
3.	245.0881408968732	247.5899958543437	1.6101796202890104	0.03901686585487241	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
3.03125	245.1043438077362	247.60924371370794	1.6113959566025313	0.038829647960696434	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
3.0625	245.12055214994925	247.62848611506809	1.612606473286554	0.03864439082196469	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
3.09375	245.13676538940874	247.64772262817985	1.6138112310289041	0.03846105726738003	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
3.125	245.15298300975206	247.66695283850845	1.6150102893657652	0.038279916317000826	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
3.1875	245.18542941205294	247.70539276709547	1.6173915403277586	0.03792312652436536	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
3.25	245.21788755417703	247.74380287319715	1.6197506801813109	0.03757284386313309	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
3.3125	245.25035387443342	247.78218033955338	1.6220881458106502	0.037229419816089404	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
3.375	245.28282503339327	247.82052254163304	1.624404357658322	0.03689259684029267	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
3.4375	245.3152978968275	247.85882703170603	1.6266997204156868	0.036562128418500706	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
3.5	245.3477695201433	247.89709152444215	1.6289746237106346	0.03623777895099778	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
3.5625	245.38023713417383	247.9353138838702	1.6312294427845615	0.03591932355950789	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
3.625	245.41269813218764	247.97349211155446	1.633464539155573	0.03560654781138872	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
3.6875	245.44515005800488	248.01162433585674	1.635680261260985	0.03529924740638535	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
3.75	245.47759059511029	248.0497088021782	1.6378769450813713	0.03499722781667458	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
3.8125	245.51001755667627	248.08774386407194	1.6400549147380694	0.034700303889977135	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
3.875	245.54242887640504	248.1257279751424	1.6422144830676184	0.03440829947509094	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
3.9375	245.57482260011795	248.16365968165698	1.6443559521724558	0.034121047006653527	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
4.	245.60719687802103	248.20153761578518	1.64647961394345	0.03383838711593512	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
4.0625	245.63954995758908	248.2393604894268	1.6485857505619477	0.033560168220654774	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
4.125	245.6718801770109	248.27712708854276	1.650674634971032	0.033286246140040276	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
4.1875	245.70418595914515	248.31483626797242	1.6527465313294527	0.0330164837353788	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
4.25	245.73646580594215	248.35248694666404	1.6548016954379543	0.03275075051920062	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
4.3125	245.76871829329502	248.39007810329733	1.6568403751443528	0.03248892232426748	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
4.375	245.80094206627635	248.42760877225598	1.6588628107284877	0.03223088095785975	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
4.4375	245.83313583473392	248.46507803991497	1.6608692352640853	0.031976513881391	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
4.5	245.86529836921022	248.502485041222	1.6628598749636616	0.03172571390765988	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
4.5625	245.89742849716427	248.53982895654067	1.6648349495025427	0.03147837890595895	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
4.625	245.92952509946232	248.5771090087337	1.6667946723269065	0.031234411533869633	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
4.6875	245.96158710712515	248.61432446046882	1.6687392509442764	0.030993718963587824	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
4.75	245.99361349830244	248.65147461171975	1.670668887197355	0.030756212646940284	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
4.8125	246.02560329546378	248.68855879746081	1.672583777525144	0.030521808075208767	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
4.875	246.057555562782	248.72557638551854	1.674484113206756	0.03029042455256281	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
4.9375	246.08946940369808	248.76252677458527	1.6763700805942143	0.030061985003360547	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
5.	246.12134395865021	248.7994093923713	1.6782418613321761	0.02983641575918483	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
5.0625	246.15317840296217	248.83622369388874	1.6800996325641124	0.0296136463870198	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
5.125	246.18497194486304	248.87296915985377	1.6819435671305536	0.029393609510931284	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
5.1875	246.21672382364724	248.90964529519832	1.6837738337529788	0.029176240640669704	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
5.25	246.2484333079504	248.94625162768585	1.6855905972106373	0.02896147802398019	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
5.3125	246.28009969413796	248.98278770661616	1.6873940185059764	0.028749262503303896	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
5.375	246.3117223047974	249.01925310162244	1.6891842550235503	0.02853953737344206	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
5.4375	246.3433004873282	249.05564740154193	1.6909614606776566	0.028332248248940317	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
5.5	246.3748336126167	249.0919702133627	1.6927257860546678	0.02812734295895325	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
5.5625	246.40632107379923	249.12822116124306	1.6944773785475258	0.027924771416664385	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
5.625	246.43776228509697	249.16439988558443	1.6962163824817509	0.02772448551103679	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
5.6875	246.46915668072427	249.20050604216922	1.6979429392364054	0.027526439020702398	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
5.75	246.50050371386416	249.23653930135455	1.6996571873593387	0.027330587511594118	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
5.8125	246.53180285570343	249.2724993473107	1.7013592626753546	0.027136888232730527	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
5.875	246.5630535945285	249.3083858773082	1.70304929838843	0.026945300051698595	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
5.9375	246.5942554348694	249.34419860105103	1.704727425181817	0.02675578336813622	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
6.	246.6254078967005	249.37993724004636	1.706393771309447	0.026568300031716063	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
6.0625	246.65651051468228	249.4156015270148	1.7080484626857815	0.026382813281658812	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
6.125	246.6875628374502	249.45119120533408	1.7096916229696544	0.026199287673753346	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
6.1875	246.7185644269414	249.48670602851564	1.7113233736450006	0.026017689016983425	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
6.25	246.74951485776091	249.5221457597099	1.7129438340967773	0.025838292054536065	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
6.375	246.81126060159582	249.5927990441857	1.7161513518101217	0.025485031221371024	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
6.5	246.87279689724693	249.66314933977577	1.71931509190212	0.025138356407410356	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
6.625	246.93412074068613	249.7331950546152	1.7224359409119743	0.024798664449327212	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
6.75	246.99522928066932	249.80293471246594	1.7255147580144519	0.024465743322024558	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
6.875	247.0561198053911	249.8723669424441	1.7285523767424804	0.02413939419892852	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
7.	247.11678973050013	249.94149046982352	1.731549606564184	0.0238194303305983	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
7.125	247.17723658831898	250.01030410777688	1.73450723432513	0.023505676026599254	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
7.25	247.23745801813408	250.07880674995212	1.7374260255708338	0.02319796576241462	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
7.375	247.2974517574272	250.1469973637914	1.7403067257657336	0.022896143354265597	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
7.5	247.3572156339556	250.2148749844933	1.7431500614094002	0.02260006122402647	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
7.625	247.4167475585741	250.2824387095658	1.7459567410717403	0.02230957974161729	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
7.75	247.4760455187311	250.34968769388823	1.7487274563448045	0.022024566617594665	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
7.875	247.5351075725581	250.4166211452377	1.751462882726139	0.021744896359634502	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
8.	247.59393184349983	250.48323832022547	1.7541636804347132	0.021470449779925183	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
8.125	247.65251651541485	250.54953852060044	1.7568304951711202	0.02120111354347376	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
8.25	247.71085982811746	250.61552108988272	1.7594639588205816	0.020936779764669566	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
8.375	247.76896007329725	250.68118541029787	1.7620646901122876	0.02067734562900636	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
8.5	247.82681559079572	250.74653089996693	1.7646332952278332	0.020422713052481	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
8.625	247.88442476519015	250.81155701034697	1.7671703683754079	0.02017278837699088	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
8.75	247.94178602266746	250.87626322387982	1.769676492322081	0.01992748207850603	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
8.875	247.99889782815373	250.9406490518431	1.7721522388950344	0.019686708508927175	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
9.	248.05575868267513	251.00471403236998	1.7745981694493127	0.01945038565553414	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
9.125	248.1123671209329	251.0684577286374	1.777014835308918	0.01921843492143971	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
9.25	248.16872170906703	251.13187972719132	1.7794027781796726	0.01899078091912365	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
9.375	248.22482104259856	251.19497963641027	1.7817625305386988	0.01876735128667395	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
9.5	248.2806637445274	251.25775708508556	1.7840946160013411	0.018548076510081835	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
9.625	248.33624846357822	251.32021172111047	1.7863995496662193	0.01833288976617098	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
9.75	248.39157387257399	251.3823432102699	1.7886778384428839	0.018121726772067248	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
9.875	248.4466386669307	251.44415123511413	1.790929981359236	0.01791452565490914	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
10.	248.50144156324754	251.50563549391302	1.7931564698566111	0.01771122682389059	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
10.125	248.55598129801876	251.5667956996942	1.7953577880652087	0.017511772847401907	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
10.25	248.61025662647953	251.6276315794016	1.7975344130684616	0.01731610831752306	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
10.375	248.6642663215908	251.6881428731431	1.7996868151445895	0.017124179701361264	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
10.5	248.71800917294462	251.74832933333317	1.801815457993802	0.016935935357025755	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
10.625	248.77148398535994	251.80819072359816	1.803920798983846	0.016751325631155112	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
10.75	248.82468957790394	251.8677268181431	1.8060032894015907	0.016570302536522696	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
10.875	248.87762478445987	251.92693740241762	1.8080633746179766	0.01639281901567191	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
11.	248.93028845332088	251.9858222725237	1.8101014941555087	0.016218829549819347	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
11.125	248.98267944233316	252.04438123094667	1.8121180820054315	0.016048291744272802	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
11.25	249.0347966191536	252.10261408786937	1.814113567091577	0.015881163624934302	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
11.375	249.08663887041416	252.16052066888813	1.816088372911665	0.015717401632178607	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
11.5	249.138205089605	252.21810080242952	1.8180429174996215	0.015556968218949585	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
11.625	249.189494167724	252.27535431480956	1.8199776149664024	0.015399827182272396	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
11.75	249.24050502902261	252.3322810619616	1.8218928742951896	0.015245934796180194	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
11.875	249.2912365939564	252.38888088996978	1.8237890986654475	0.015095260672644883	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
12.	249.34168776903908	252.44515363703258	1.8256666894633509	0.01494777027449068	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
12.125	249.3918575305112	252.50109920122222	1.8275260412340701	0.01480342035176907	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
12.25	249.44174478335296	252.55671740808052	1.8293675445512931	0.014662192916126138	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
12.375	249.49134849601197	252.612008155833	1.8311915894631017	0.014524040179414222	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
12.5	249.54066765035319	252.66697133111043	1.8329985545961467	0.014389435397839101	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
12.75	249.6384480530207	252.77591443675354	1.836562770612346	0.014129256962583714	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
13.	249.73507778082114	252.88354583495098	1.8400631830774385	0.013879909913717459	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
13.25	249.83054871982463	252.98986470888252	1.8435027255692047	0.013642189370290048	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
13.5	249.92485284047058	253.09487030504232	1.8468842777625836	0.013415884579250026	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
13.75	250.0179821849795	253.19856192162976	1.8502106678588297	0.013200794279343064	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
14.	250.10992884652597	253.3009388887662	1.853484674902255	0.012996728324204287	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
14.25	250.20068493910776	253.40200054277017	1.8567090320209318	0.012803513915072617	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
14.5	250.29024260458618	253.5017462450937	1.8598864318597914	0.012620998495152413	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
14.75	250.378594155612	253.6001755353122	1.863019531268508	0.012449021326609522	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
15.	250.46573225662272	253.69728827917544	1.8661109425230962	0.012287355692424562	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
15.25	250.55164952322846	253.7930841847182	1.8691632091147203	0.01213576761484969	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
15.5	250.63633754556668	253.88756188676993	1.872178826330521	0.011994269546414138	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
15.75	250.7197879465913	253.98072033541655	1.8751603438879274	0.011862966218268323	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
16.	250.80199522663747	254.0725614564394	1.8781103094396552	0.011741297301044895	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
16.25	250.88295258359122	254.16308506409706	1.8810309925384499	0.01162883258357228	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
16.5	250.9626481076277	254.25228616303554	1.8839247257314413	0.011526497805973257	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
16.75	251.0410780197581	254.3401692998479	1.8867942414414365	0.011433569468985993	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
17.	251.1182374267597	254.4267354927303	1.8896415104659343	0.011349051766158524	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
17.25	251.19410952778424	254.51197480311728	1.8924687673245157	0.011274928143033769	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
17.5	251.26869908936575	254.59590136693788	1.8952789745374512	0.011208933215830719	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
17.75	251.34198985706342	254.67850220217284	1.898073233932431	0.011152074528300027	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
18.	251.41397582936608	254.75978253210297	1.9008550118016012	0.011104570087681953	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
18.25	251.48465781135042	254.83974694814995	1.903625518976272	0.011064776908125129	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
18.5	251.55401128187185	254.91837958462793	1.9063874002556638	0.011034820943265355	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
18.75	251.62205410083175	254.9957058031247	1.9091429294479048	0.011012235645297075	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
19.	251.68874734066947	255.07169134476896	1.9118935180783123	0.010998995988246829	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
19.25	251.75412080431246	255.14637700819438	1.9146424274420282	0.01099365198438118	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
19.5	251.81812584129005	255.21971650168305	1.917390344070503	0.010996334082429282	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
19.75	251.88079922148813	255.29175798440784	1.9201405944832428	0.011008499200015454	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
20.	251.94209003669894	255.36245552439027	1.9228945936705106	0.011026125270229503	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
20.25	252.0020286542489	255.43184417796527	1.9256536571183576	0.011056072891002522	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
20.5	252.0605840983571	255.49990984935044	1.928422630116012	0.011088596901327463	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
20.75	252.11774862059346	255.5666328777321	1.9311979555690213	0.011134476811879512	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
21.	252.1735470575519	255.6320737534827	1.9339898685219516	0.011185532061968928	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
21.25	252.22790696111423	255.6961340605479	1.9367907216000058	0.01124176145287592	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
21.5	252.2809048390568	255.75892623840923	1.9396107492483896	0.011316233064619041	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
21.75	252.3324582319361	255.82036458571466	1.9424488381323153	0.011382775496437958	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
22.	252.38258833214448	255.88046093674558	1.9453021369966086	0.011471786977236498	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
22.25	252.43132631024682	255.93929641011533	1.9481847316209335	0.01156622473868163	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
22.5	252.4785701186342	255.9967299185855	1.9510852493659494	0.01165346156942526	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
22.75	252.52440328492423	256.05287304717416	1.9540114624056462	0.011775747735333297	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
23.	252.56879602633802	256.10773140942524	1.956973123233616	0.011888264330090603	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
23.25	252.61166566707814	256.16117157882303	1.9599555945706915	0.011999163721915007	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
23.5	252.65311355217136	256.213344887315	1.9629727050945736	0.012153307223911725	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
23.75	252.693087897737	256.26422859437474	1.9660322481826473	0.012289512480231135	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
24.	252.73150509530308	256.3136805357013	1.9691174613346891	0.01242064464316206	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
24.25	252.76846904653596	256.361856686799	1.9722425705042284	0.012605313502720428	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
24.5	252.80394971903843	256.4087736796118	1.9754201180860493	0.0127774058551684	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
24.75	252.8378344827004	256.4542526985198	1.9786312734318126	0.012924698465906381	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
25.	252.87020447338142	256.4983994999715	1.9818824673190025	0.013120996656877864	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
25.5	252.9303789023003	256.5828794193223	1.9885591867555594	0.013542343164149706	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
26.	252.9842169590729	256.66188045122743	1.9954248104831522	0.013987842923540939	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
26.5	253.03173398747	256.7356841035756	2.0025470296791004	0.014475746592357952	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
27.	253.07278080483954	256.8040684098978	2.00990055707551	0.01500660394921649	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
27.5	253.1072846644199	256.86723764842014	2.017553633628317	0.015574628599312579	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
28.	253.13512536735655	256.92498129711277	2.0254751856748228	0.016196575246356204	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
28.5	253.15627396297793	256.9776211542373	2.033750208874673	0.016845685307258496	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
29.	253.17050139502842	257.02474081460184	2.0423208709820813	0.017548013906850013	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
29.5	253.17796661487387	257.0669626755054	2.051298222781523	0.018289063878934808	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
30.	253.17826179523547	257.10364019551145	2.060609934861016	0.019042705826008532	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
30.5	253.17169001199557	257.13545270068187	2.0703409286075316	0.019881984585914836	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
31.	253.15790465773915	257.1621083761672	2.080491919446931	0.020682940509350267	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
31.5	253.13696529686356	257.18356394608435	2.091023869116882	0.02155489688792045	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
32.	253.10901253721897	257.200463377281	2.1020468163348514	0.022458383192407005	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
32.5	253.07370702656175	257.21221393126586	2.113482252309289	0.023298980567990846	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
33.	253.0313419705614	257.21923862596185	2.125345796902842	0.02423490843135534	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
33.5	252.98194337069285	257.2219718251605	2.137717160740644	0.025156890257342912	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
34.	252.92529883779127	257.2198863278516	2.150502687160185	0.0259927793410335	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
34.5	252.86175215444257	257.21343555782005	2.1637099400816777	0.026909486263698046	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
35.	252.7914165376158	257.2031381115789	2.177412173423883	0.027820365363400157	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
35.5	252.7141335566284	257.1885821504866	2.191530305445078	0.02860989523541324	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
36.	252.63018134703216	257.1699447104487	2.2060220686592964	0.029428293994818056	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
36.5	252.53985054119676	257.14793116110314	2.220958599439896	0.030291307967354353	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
37.	252.44310952684123	257.12249221068026	2.2363133766266508	0.031020285217263854	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
37.5	252.3401466880448	257.0934114682495	2.25197888465716	0.031645568634696364	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
38.	252.23136349080548	257.06119587840215	2.267958945261347	0.03234456656444351	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
38.5	252.116848532426	257.02636899052425	2.2843234512216033	0.0330554252304367	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
39.	251.99667315651897	256.9888257087025	2.301014370491784	0.03357604008950732	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
39.5	251.87129739396656	256.9484587171176	2.3178994913111106	0.034001808749101414	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
40.	251.74094241719155	256.9057559439625	2.3350161792408852	0.034530444780760394	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
40.5	251.60570885450744	256.86124883982086	2.352429936091871	0.034982469936969185	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
41.	251.46617765570625	256.81486657262946	2.3699986491778544	0.03530510260127517	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
41.5	251.32220676907258	256.7666084059721	2.387735038693146	0.035633462941834004	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
42.	251.17403677267092	256.71675442566186	2.4056321121196884	0.035793850248590164	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
42.5	251.02272738656958	256.6655347908511	2.4235288889417363	0.03603665152029967	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
43.	250.8675305660722	256.61363182598126	2.441668763639988	0.03627482082340894	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
43.5	250.70938127589892	256.5606383885251	2.4598037097651453	0.03631128060712907	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
44.	250.54819399408393	256.5067779626825	2.477980044247117	0.03640178206350342	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
44.5	250.38414141080844	256.4523189010839	2.4962054918286487	0.036315969959028305	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
45.	250.2182805152791	256.39723347823684	2.5142960142061455	0.03636514916825284	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
45.5	250.04963822081592	256.34254732470174	2.5325706409969015	0.03629857555706062	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
46.	249.87985148629625	256.2872119962011	2.550594589763206	0.036252260070768205	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
46.5	249.70738770298797	256.2326145635574	2.5688229010676698	0.03607299840707778	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
47.	249.53443558743655	256.17714821034633	2.586667588170284	0.03589303780664865	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
47.5	249.35929256041675	256.12298363718014	2.6047159388743184	0.03567708447234086	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
48.	249.18423637071658	256.0682199436768	2.6223446726426247	0.03546372533339648	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
48.5	249.00741055395125	256.01527130647054	2.640179664207715	0.03529916093610064	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
49.	248.83070102924208	255.9620231863796	2.6576438335787254	0.03496947484288482	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
49.5	248.65292050926635	255.91017768880192	2.6751491390505997	0.034821698726204	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
50.	248.474896604611	255.85891768259717	2.6924655323049294	0.03448282792633813	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
51.	248.11858685280305	255.75937885111918	2.726648443066625	0.03380255413576294	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
52.	247.7633234313573	255.6638029802055	2.7600706405764552	0.033009723985359285	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
53.	247.40973323631846	255.57199012701733	2.7926678910373437	0.03229927811876898	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
54.	247.05771896106563	255.4854030881755	2.824669196813993	0.03180325632596426	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
55.	246.70780793334498	255.4061046180856	2.856274403689272	0.03111861396797444	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
56.	246.36213978111786	255.3310057588377	2.886906424749942	0.030105038708706067	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
57.	246.020398958105	255.2585087850749	2.9164844811066843	0.02956093190684861	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
58.	245.6804390068019	255.19554945047972	2.9460282885636393	0.029048963244840298	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
59.	245.34581319580357	255.1365354355795	2.974582407596365	0.028018570420627054	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
60.	245.0151298786693	255.0786624055241	3.0020654294048934	0.027625764817078124	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
61.	244.68639502403965	255.03329294153542	3.029833937230521	0.02694444098662241	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
62.	244.36383647822825	254.9845598842121	3.055954311378138	0.026276614512703356	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
63.	244.04112285726504	254.94632553994083	3.082387166255928	0.02582162690822054	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
64.	243.7250069312694	254.9086289088755	3.1075975651945793	0.02513762190725566	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
65.	243.4083790533527	254.8758593524489	3.132662410070439	0.024699942836534428	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
66.	243.09762798807068	254.84759308730355	3.156997450867648	0.024175749821590875	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
67.	242.78528780245094	254.8208613791694	3.181013909713621	0.023668196819112808	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
68.	242.47904521999345	254.79858576451664	3.2043338445058738	0.023325277086301055	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
69.	242.16901094238077	254.77935309855923	3.227664463886223	0.022741650248549128	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
70.	241.8662530201801	254.75906524808016	3.249817145002972	0.022478195484571195	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
71.	241.55823933839918	254.7484333326239	3.2726208548553655	0.0219411999379564	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
72.	241.25702500616111	254.72820198396704	3.293699544878885	0.02160313526342028	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
73.	240.95205396740985	254.7246379035819	3.315827125382206	0.02141274915412872	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
74.	240.64754418356657	254.70816250316233	3.3365250431871423	0.020702807609781493	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
75.	240.34750144260485	254.70231836683186	3.357232740601769	0.02084104178358004	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
76.	240.03891583692038	254.69799594690994	3.3782071267543023	0.02017874649253648	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
77.	239.738259750027	254.68424999804614	3.397590233586842	0.01984114322170405	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
78.	239.43411490659363	254.68659673468284	3.4178894131977104	0.019962748451669787	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
79.	239.12460966821567	254.67939842622684	3.4375157304901816	0.01910970665420164	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
80.	238.8240229922808	254.67072884276698	3.4561088265061137	0.019098279005272945	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
81.	238.51569556952097	254.67611662134715	3.4757122885007274	0.019126464094516127	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
82.	238.2042136783117	254.6688458264436	3.494361754695146	0.018312752706848734	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
83.	237.90026891597904	254.66354612306267	3.512337793914425	0.01827131434392837	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
84.	237.5910875960295	254.66850895772473	3.5309043833830027	0.01841992315075247	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
85.	237.27384936101	254.6661994529214	3.54917764021593	0.017624742865435694	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
86.	236.9670207739976	254.65714779541537	3.566153869113874	0.01735775462298972	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
87.	236.65619207806208	254.66292913662858	3.5838931494619093	0.017696343498428968	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
88.	236.3367039605723	254.6641436894997	3.601546556110732	0.017251826856237606	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
89.	236.0197024885657	254.65858064330047	3.6183968031743845	0.016545840012176294	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
90.	235.71099722880416	254.65506915691313	3.6346382361350846	0.016697961543558293	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
91.	235.39104974621804	254.6629009744488	3.651792726261501	0.01691322912485438	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
92.	235.06550532670872	254.66134954007876	3.6684646943847934	0.016191309975692514	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
93.	234.7482293584766	254.65436814018983	3.684175346212886	0.015786381714583353	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
94.	234.43171858262102	254.65612831064362	3.70003745781396	0.015962010152318795	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
95.	234.10883211670958	254.6607072873234	3.7160993665175237	0.016078106117692448	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
96.	233.77621722908992	254.66153659535007	3.732193670049345	0.015547803690776352	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
97.	233.45287740017736	254.65386559042446	3.7471949738990764	0.014966188950159331	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
98.	233.13501398778072	254.65493075065052	3.7621260479496637	0.015184849222760421	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
99.	232.8057955195257	254.66052809178507	3.7775646723445973	0.015281857235064367	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
100.	232.47217822067026	254.6599780784212	3.7926897624197924	0.014931918418428818	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
102.	231.8116818098943	254.65443070721915	3.8217809126295847	0.014475318599767584	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
104.	231.1512620527685	254.6616850886246	3.8505910368188627	0.014208465566081907	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
106.	230.4744768127156	254.65306834812034	3.8786147748939124	0.013841847450754896	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
108.	229.80762387260438	254.656468213432	3.9059584266218823	0.013645421199198315	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
110.	229.1252176046452	254.66019766261348	3.9331964596907056	0.013374213860282369	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
112.	228.4383205353475	254.65270017725848	3.959455282063012	0.013024448974143343	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
114.	227.76095723815945	254.66151645245765	3.985294255587279	0.01285197652189718	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
116.	227.06097428053815	254.6582209002305	4.0108631881506005	0.01266838797484282	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
118.	226.36119302516371	254.66002771960981	4.03596780748665	0.012163618239851903	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
120.	225.68020261563564	254.6533798940888	4.059517661110008	0.012111717231338748	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
122.	224.95910112525783	254.6626787070026	4.084414676412005	0.012003860835477997	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
124.	224.25372794808075	254.65200478750535	4.10753310445192	0.011603214439624754	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
126.	223.54729862362083	254.6619979169374	4.130827534170504	0.011455537133812976	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
128.	222.83415196001152	254.65774939900166	4.153355252987172	0.01128408857628349	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
130.	222.1084866644504	254.65976718258685	4.175963888475638	0.011200586533063772	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
132.	221.37538318321288	254.65717378212534	4.198157599119427	0.01078398489449195	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
134.	220.67326253280444	254.65939753843864	4.219099828053606	0.01065380933662996	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
136.	219.9287088269528	254.65946557237734	4.240772836465947	0.010646534037127786	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
138.	219.19416016884713	254.65889379181127	4.261685964202117	0.010357968209824042	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
140.	218.45733787109577	254.65728031001285	4.282204709305243	0.010249356292596934	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
142.	217.70935454978164	254.65826681020044	4.302683389372505	0.009876912995069986	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
144.	216.9960871639404	254.65483150619477	4.321712361285523	0.009881451771839966	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
146.	216.2235601453278	254.66215448933764	4.342209196459865	0.009988565297551544	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
148.	215.46335648041867	254.657190614071	4.361666622475729	0.009508114463598893	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
150.	214.7270117691017	254.65567623991663	4.38024165431426	0.009402711095481742	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
152.	213.9683452516302	254.6643647359537	4.399277466857656	0.009326973933592164	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
154.	213.2069238713307	254.65337954663505	4.417549550048629	0.009128788031749657	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
156.	212.44882409367108	254.65832933755576	4.435792618984655	0.009024455952397759	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
158.	211.68763968094476	254.6575535481547	4.45364737385822	0.009151551430620408	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
160.	210.87868201010855	254.6619460206337	4.4723988247071365	0.008802509276665926	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
162.	210.13816517504716	254.64800259710216	4.488857410964884	0.008406121466967287	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
164.	209.38373240012885	254.66421672303863	4.506023310575006	0.008654521508161483	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
166.	208.58400922352553	254.66167302905015	4.52347549699753	0.008522080839836965	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
168.	207.8022633090966	254.65289319705633	4.5401116339343535	0.008325495305724573	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
170.	207.02369505361628	254.66167292971295	4.556777478220428	0.008182538736536404	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
172.	206.2411120056431	254.65054098251179	4.572841788880499	0.008123572486386177	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
174.	205.45234885661114	254.6637136030869	4.589271768165973	0.008118538484252591	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
176.	204.65141773404537	254.6587061066684	4.6053159428175094	0.007898784232597711	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
178.	203.86423683090135	254.655264816849	4.6208669050963636	0.007522927915357469	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
180.	203.12276907594125	254.65773225060173	4.635407654478939	0.007682157672247003	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
182.	202.2855290792563	254.66152300817726	4.651595535785352	0.00799016854178869	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
184.	201.44820683949905	254.65686593661235	4.667368328646094	0.0075101033755935465	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
186.	200.68081367492368	254.65407529376338	4.681635949287726	0.00722296331526473	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
188.	199.89007147959418	254.65845045133338	4.696260181907153	0.007341057913050619	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
190.	199.07932239819613	254.66096626023295	4.711000180939928	0.007299212580688552	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
192.	198.27204446047745	254.66306027067736	4.725457032229907	0.00716079004165282	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
194.	197.46313028971485	254.6598277806558	4.7396433411065395	0.007037065511844132	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
196.	196.65424805087414	254.65512404140256	4.753605294277284	0.006988122633491134	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
198.	195.84243220951106	254.66047459218404	4.767595831640504	0.006880308461355122	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464
200.	195.03692318421577	254.656223208556	4.781126528122704	0.006650388020845055	502.5305823777366	0.33828532291808683	1485.5228658543383	1	0	492.6540048804842	0.3317278199402118	1485.1151313425464

==> anc/otoc_to_plot_1D_M500_L1.0000_n500_beta10.0000.dat <==
1.5625	33.968415574826054	34.860289312704396	0.5787164746750045	0.004979591480612555	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
1.59375	33.96923486764664	34.86124832233898	0.5788731177798656	0.005045567230496317	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
1.625	33.9700689870874	34.8622240198729	0.5790318226269106	0.005110780965251749	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
1.65625	33.97091785991192	34.863216290452435	0.5791925415901938	0.005174472168613775	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
1.6875	33.97178141220178	34.86422501860947	0.5793552271374489	0.0052366443188329725	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
1.71875	33.97265956938463	34.86525008831557	0.5795198318601209	0.005297301810253785	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
1.75	33.97355225626271	34.866291383034074	0.5796863085005898	0.005356449880800085	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
1.78125	33.97445939704074	34.86734878577009	0.5798546099776709	0.005414094610689091	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
1.8125	33.97538091535307	34.86842217912119	0.5800246894137578	0.005470242874778819	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
1.84375	33.97631673429149	34.869511445324754	0.5801965001573446	0.00552490229329905	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
1.875	33.97726677643119	34.87061646630489	0.580369995807089	0.005578081222971321	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
1.90625	33.97823096385758	34.87173712371828	0.5805451302337803	0.0056297887114649114	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
1.9375	33.97920921819171	34.87287329899821	0.5807218576015556	0.0056800344622178756	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
1.96875	33.98020146061628	34.87402487339765	0.5809001323876689	0.005728828800684482	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
2.	33.98120761190019	34.87519172803064	0.5810799094015984	0.005776182651544559	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
2.03125	33.982227592423136	34.876373743912836	0.5812611438033904	0.0058221075050219895	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
2.0625	33.98326132219974	34.87757080200054	0.5814437911206622	0.00586661537229638	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
2.09375	33.98430872090362	34.878782783228445	0.581627807264159	0.005909718768808858	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
2.125	33.9853697078901	34.88000956854633	0.5818131485437128	0.005951430687186843	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
2.15625	33.98644420221921	34.88125103895428	0.5819997716821081	0.005991764560780766	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
2.1875	33.9875321226778	34.88250707553689	0.5821876338287616	0.00603073422956335	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
2.21875	33.98863338780194	34.88377755949601	0.5823766925714559	0.006068353930578141	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
2.25	33.98974791589762	34.88506237218304	0.5825669059494227	0.006104638260110207	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
2.28125	33.99087562506233	34.88636139512889	0.5827582324627127	0.0061396021421114	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
2.3125	33.992016433205144	34.887674510073886	0.5829506310833047	0.006173260818291837	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
2.34375	33.993170258067	34.889001598995975	0.583144061263856	0.0062056298119426145	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
2.375	33.99433701724036	34.890342544138264	0.5833384829465511	0.006236724910351654	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
2.40625	33.99551662818805	34.89169722803481	0.583533856570753	0.006266562135857967	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
2.4375	33.99670900826251	34.89306553353624	0.5837301430800422	0.0062951577317669205	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
2.46875	33.9979140747236	34.89444734383372	0.5839273039289884	0.006322528137561179	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
2.5	33.99913174475667	34.8958425424821	0.5841253010886398	0.006348689966165111	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
2.53125	34.000361935490034	34.89725101342235	0.5843240970518737	0.006373659981647961	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
2.5625	34.00160456401197	34.898672641002356	0.5845236548374928	0.0063974550925571805	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
2.59375	34.00285954738716	34.90010730999805	0.5847239379951585	0.006420092323248028	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
2.625	34.00412680267289	34.901554905631855	0.5849249106076958	0.00644158879349277	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
2.65625	34.005406246935024	34.9030153135922	0.5851265372947518	0.006461961713846165	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
2.6875	34.00669779726282	34.904488420050406	0.5853287832148112	0.006481228355964319	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
2.71875	34.00800137078449	34.90597411167815	0.5855316140669996	0.006499406047415945	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
2.75	34.00931688468131	34.907472275663345	0.5857349960927747	0.006516512148809994	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
2.78125	34.01064425620203	34.90898279972525	0.5859388960763002	0.006532564044253064	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
2.8125	34.011983402676464	34.91050557212935	0.5861432813455405	0.006547579135766313	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
2.84375	34.013334241528604	34.912040481700814	0.5863481197722856	0.006561574807113502	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
2.875	34.01469669029053	34.91358741783772	0.5865533797709851	0.006574568435375738	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
2.90625	34.01607066661375	34.915146270523444	0.5867590302994966	0.006586577361705537	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
2.9375	34.01745608828295	34.916716930338076	0.5869650408560917	0.006597618892714152	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
2.96875	34.018852873226365	34.918299288469946	0.5871713814802912	0.006607710287985569	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
3.	34.02026093952866	34.919893236725486	0.5873780227490908	0.006616868739897086	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
3.03125	34.02168020544109	34.921498667539424	0.5875849357765348	0.006625111372978054	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
3.0625	34.023110589393426	34.923115473983685	0.5877920922099019	0.006632455233154033	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
3.09375	34.02455201000338	34.92474354977627	0.5879994642286069	0.006638917281829748	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
3.125	34.02600438608769	34.926382789288944	0.5882070245400163	0.006644374402219692	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
3.1875	34.02894168099862	34.92969434027667	0.5886226034947951	0.0066527731214378605	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
3.25	34.031921829001355	34.9330492952736	0.589038621180196	0.006658195519902321	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
3.3125	34.03494418875099	34.93644683349768	0.5894548779347829	0.006660488153524824	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
3.375	34.03800812295503	34.93988614522749	0.5898711821993866	0.006659779539461397	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
3.4375	34.04111299862717	34.94336643194443	0.5902873503772156	0.006656195858922409	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
3.5	34.04425818732419	34.94688690644706	0.5907032066817519	0.006649860819650577	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
3.5625	34.04744306536543	34.95044679294347	0.5911185829796719	0.006640895537834091	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
3.625	34.0506670140361	34.95404532711852	0.5915333186239812	0.006629418432758882	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
3.6875	34.053929419775194	34.957681756182524	0.5919472602837668	0.006615545149808888	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
3.75	34.057229674348264	34.961355338898876	0.5923602617677073	0.006599388486661972	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
3.8125	34.060567175006476	34.965065345595065	0.5927721838445995	0.006581058340501045	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
3.875	34.063941324631735	34.96881105815616	0.5931828940602699	0.006560661675470314	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
3.9375	34.06735153186862	34.97259177000441	0.5935922665540333	0.006538302490940673	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
4.	34.07079721124469	34.976406786063656	0.5940001818716375	0.006514081798488114	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
4.0625	34.07427778327848	34.98025542271162	0.5944065267788443	0.006488097629291367	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
4.125	34.07779267457654	34.98413700772115	0.5948111940752989	0.006460445035129325	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
4.1875	34.081341317918955	34.98805088018935	0.5952140824082355	0.006431216089845648	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
4.25	34.084923152336806	34.99199639045853	0.5956150960865296	0.006400499916681568	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
4.3125	34.088537623177345	34.995972900027255	0.5960141448978207	0.006368382718069832	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
4.375	34.09218418216209	34.99997978145441	0.5964111439262884	0.006334947797950186	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
4.4375	34.09586228743518	35.004016418255034	0.5968060133725644	0.006300275602638017	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
4.5	34.09957140360389	35.008082204790604	0.5971986783766181	0.0062644437645236195	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
4.5625	34.10331100177126	35.01217654615316	0.5975890688431299	0.006227527146311473	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
4.625	34.10708055956149	35.01629885804453	0.597977119269907	0.006189597885724929	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
4.6875	34.11087956113815	35.02044856665029	0.5983627685788455	0.0061507254551358415	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
4.75	34.11470749721581	35.02462510851107	0.598745959951799	0.006110976711768856	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
4.8125	34.118563865065894	35.028827930388935	0.5991266406678166	0.006070415952663666	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
4.875	34.12244816851599	35.03305648913181	0.599504761945882	0.006029104977423039	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
4.9375	34.126359917944676	35.037310251535075	0.5998802787899945	0.005987103143237249	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
5.	34.1302986302698	35.04158869420035	0.6002531498387866	0.005944467434213507	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
5.0625	34.134263828932916	35.0458913033938	0.6006233372192712	0.005901252509861621	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
5.125	34.13825504387924	35.0502175749013	0.6009908064025193	0.00585751077758534	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
5.1875	34.142271811532545	35.05456701388466	0.6013555260664694	0.005813292454234897	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
5.25	34.146313674766674	35.05893913473457	0.6017174679592987	0.00576864562532009	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
5.3125	34.15038018287295	35.0633334609254	0.6020766067696344	0.005723616307569124	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
5.375	34.15447089152476	35.06774952486758	0.6024329199977448	0.00567824851080978	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
5.4375	34.158585362737924	35.072186867761715	0.6027863878334856	0.005632584307304178	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
5.5	34.162723164828726	35.07664503945169	0.6031369930361579	0.005586663883898169	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
5.5625	34.16688387236905	35.0811235982788	0.6034847208189729	0.005540525601307245	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
5.625	34.17106706613893	35.08562211093555	0.6038295587363213	0.0054942060617602095	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
5.6875	34.175272333076435	35.09014015232164	0.6041714965766929	0.0054477401656454205	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
5.75	34.17949926622575	35.094677305399166	0.604510526257027	0.005401161165392132	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
5.8125	34.183747464682845	35.099233161050044	0.6048466417223669	0.005354500723679045	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
5.875	34.18801653353985	35.10380731793357	0.6051798388474868	0.005307788970977612	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
5.9375	34.19230608382708	35.10839938234627	0.6055101153437391	0.005261054558920897	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
6.	34.196615732454006	35.11300896808172	0.6058374706673519	0.005214324713515239	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
6.0625	34.20094510214871	35.117635696293384	0.6061619059329285	0.005167625286180311	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
6.125	34.20529382139616	35.122279195357166	0.6064834238281245	0.005120980807677533	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
6.1875	34.20966152437492	35.126939100737246	0.6068020285338882	0.00507441453955515	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
6.25	34.21404785089368	35.13161505485236	0.6071177256455689	0.0050279703819180455	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
6.375	34.2228749615466	35.141013712945835	0.6077404260920655	0.004935479179072999	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
6.5	34.23177238194481	35.15047244311655	0.6083515954403371	0.004843583977621968	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
6.625	34.24073742654357	35.1599886218702	0.608951322086471	0.004752460413975701	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
6.75	34.249767493510035	35.169559724783454	0.609539710543831	0.004662230035028969	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
6.875	34.25886006255128	35.17918332266627	0.6101168795952282	0.004573000210523315	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
7.	34.26801269273439	35.18885707784749	0.6106829605964619	0.004484865293085338	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
7.125	34.27722302030698	35.198578740581326	0.6112380959184995	0.004397907697343939	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
7.25	34.28648875652613	35.20834614557675	0.6117824375207979	0.004312198911158305	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
7.375	34.29580768550184	35.21815720864784	0.6123161456462891	0.004227800436960472	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
7.5	34.305177662061574	35.228009923485224	0.612839387630038	0.004144764666321077	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
7.625	34.31459660964032	35.23790235854548	0.6133523368128694	0.004063135685531183	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
7.75	34.32406251820124	35.24783265405642	0.6138551715514208	0.003982950028810439	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
7.875	34.33357344218985	35.25779901913746	0.614348074320072	0.0039042373713722434	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
8.	34.34312749852563	35.26779972902989	0.6148312308942638	0.0038270211733677506	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
8.125	34.35272286463224	35.277833122436896	0.6153048296134139	0.0037513192682459007	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
8.25	34.36235777651097	35.28789759896721	0.6157690607113253	0.0036771444061582947	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
8.375	34.3720305268564	35.29799161668255	0.6162241157149535	0.0036045047612152104	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
8.5	34.38173946321742	35.30811368974307	0.6166701869016291	0.0035334043882513377	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
8.625	34.39148298620339	35.31826238614844	0.6171074668120163	0.0034638436464731193	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
8.75	34.40125954773799	35.32843632557222	0.6175361478132474	0.003395819588081217	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
8.875	34.41106764935876	35.33863417728465	0.6179564217090366	0.0033293263158853392	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
9.	34.42090584056406	35.348854658161734	0.6183684793922187	0.00326435530723046	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
9.125	34.430772717207596	35.359096530777194	0.6187725105358443	0.0032008957106048896	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
9.25	34.44066691993942	35.369358601573715	0.61916870331987	0.003138934621759848	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
9.375	34.45058713269345	35.379639719111594	0.6195572441912842	0.0030784573293645145	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
9.5	34.46053208122169	35.38993877239	0.6199383176522111	0.003019447540637099	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
9.625	34.47050053167328	35.40025468923957	0.6203121060764435	0.0029618875883734574	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
9.75	34.480491289218975	35.410586434782175	0.6206787895493044	0.0029057586195384566	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
9.875	34.49050319671919	35.42093300995665	0.6210385457313281	0.002851040763495405	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
10.	34.500535133436195	35.431293450105784	0.6213915497401783	0.0027977132889298595	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
10.125	34.51058601378708	35.44166682362396	0.6217379740535606	0.002745754741541706	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
10.25	34.520654786140184	35.452052230661025	0.6220779884255637	0.0026951430705648427	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
10.375	34.53074043165044	35.4624488018824	0.6224117598212018	0.0026458557478408196	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
10.5	34.54084196313451	35.47285569728009	0.6227394523625239	0.002597869865716085	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
10.625	34.550958423984824	35.48327210503501	0.6230612272876308	0.002551162232427018	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
10.75	34.56108888712059	35.49369724042692	0.6233772429206307	0.0025057094565239524	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
10.875	34.57123245397505	35.50413034479039	0.6236876546517618	0.0024614880208133627	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
11.	34.58138825351855	35.51457068451487	0.623992614925834	0.0024184743495321293	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
11.125	34.591555441315016	35.52501755008642	0.6242922732391448	0.0023766448710391685	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
11.25	34.60173319861267	35.53547025517077	0.6245867761435938	0.0023359760685237596	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
11.375	34.611920731466	35.5459281357333	0.6248762672562758	0.0022964445283202295	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
11.5	34.62211726988906	35.55639054919676	0.6251608872756739	0.002258026982946859	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
11.625	34.63232206703967	35.56685687363432	0.6254407740020125	0.0022207003488898813	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
11.75	34.64253439843149	35.57732650699574	0.6257160623628963	0.002184441757625777	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
11.875	34.65275356117553	35.587798866365674	0.6259868844414189	0.0021492285852668935	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
12.	34.662978873247894	35.59827338725332	0.6262533695092131	0.002115038477907394	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
12.125	34.673209672784395	35.60874952291048	0.6265156440608958	0.002081849373143818	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
12.25	34.68344531740041	35.61922674367902	0.626773831852499	0.0020496395175171322	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
12.375	34.693685183535244	35.629704536363555	0.627028053940275	0.0020183874834280857	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
12.5	34.703928665819845	35.6401824036314	0.627278428723356	0.0019882231351711077	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
12.75	34.72442414468871	35.66113644846407	0.6277680969424104	0.001930606983205907	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
13.	34.744927252285045	35.68208519544481	0.628243732214959	0.0018761872995687323	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
13.25	34.765433741183045	35.7030251811138	0.6287061905921948	0.0018251155069097802	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
13.5	34.7859396017154	35.72395314595573	0.6291562899684139	0.0017772420096655583	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
13.75	34.806441046604405	35.74486602027558	0.6295948115970276	0.0017324232740396628	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
14.	34.82693449667973	35.76576091117578	0.6300225016054337	0.0016905217956399987	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
14.25	34.847416567601044	35.78663509053884	0.6304400724948476	0.0016514060240699902	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
14.5	34.867884057513656	35.80748598393514	0.6308482046174687	0.001614950246821678	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
14.75	34.88833393556807	35.8283111603738	0.6312475476182584	0.001581034443755014	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
15.	34.908763331239506	35.84910832282974	0.6316387218393462	0.0015495441224544493	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
15.25	34.929169524388776	35.869875299480235	0.6320223196794856	0.001520370136435245	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
15.5	34.94954993600976	35.89061003559435	0.6323989069075638	0.0014934084932800573	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
15.75	34.96990211961292	35.91131058602012	0.6327690239261257	0.0014685601560648909	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
16.	34.990223753197284	35.93197510822172	0.6331331869855963	0.0014457308421020887	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
16.25	35.01051263176915	35.952601855822245	0.6334918893471767	0.001424830821008527	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
16.5	35.03076666036545	35.97318917261106	0.6338456023961005	0.0014057747126963172	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
16.75	35.05098384754663	35.99373548697829	0.6341947767035249	0.001388481288242538	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
17.	35.07116229932395	36.01423930674378	0.6345398430402218	0.001372873278576936	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
17.25	35.09130021348912	36.03469921434871	0.6348812133428133	0.0013588771837200753	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
17.5	35.111395874318305	36.05511386238091	0.6352192816320819	0.0013464230897981544	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
17.75	35.13144764762258	36.075481969409694	0.6355544248877124	0.0013354444932947018	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
18.	35.15145397612059	36.095802316104965	0.6358870038787292	0.0013258781294609445	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
18.25	35.171413375109736	36.11607374161903	0.6362173639524429	0.0013176638099947624	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
18.5	35.19132442841551	36.13629514021239	0.6365458357837266	0.0013107442670097225	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
18.75	35.211185784598214	36.156465458103455	0.6368727360859477	0.0013050650017683019	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
19.	35.23099615340042	36.17658369052653	0.6371983682846107	0.0013005741445242247	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
19.25	35.250754302415935	36.196648878982614	0.6375230231582099	0.0012972223176193065	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
19.5	35.270459053968644	36.21666010866863	0.6378469794434204	0.0012949625049201163	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
19.75	35.290109282182556	36.23661650607179	0.6381705044106699	0.0012937499307594802	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
20.	35.309703910232635	36.256517236717414	0.6384938544088001	0.0012935419431985284	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
20.25	35.32924190776315	36.27636150305988	0.6388172753822692	0.001294297902808772	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
20.5	35.348722288462326	36.29614854250484	0.6391410033602045	0.0012959790770625812	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
20.75	35.36814410778246	36.315877625554876	0.6394652649208005	0.0012985485428422816	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
21.	35.3875064607964	36.33554805407008	0.6397902776316257	0.0013019710911819082	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
21.25	35.40680848018025	36.35515915963368	0.6401162504663914	0.0013062131376313513	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
21.5	35.42604933431518	36.374710302017675	0.6404433842004413	0.0013112426385148979	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
21.75	35.44522822549962	36.39420086774038	0.6407718717856489	0.0013170290117592298	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
22.	35.46434438826482	36.41363026871018	0.641101898706321	0.001323543060213872	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
22.25	35.48339708778711	36.43299794094848	0.6414336433157558	0.001330756901005259	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
22.5	35.50238561839154	36.45230334338968	0.6417672771568236	0.0013386438988964855	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
22.75	35.52130930213779	36.47154595674759	0.642102965265204	0.0013471785996352903	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
23.	35.54016748748874	36.49072528245008	0.6424408664566412	0.001356336671362257	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
23.25	35.558959548052684	36.50984084163521	0.6427811336008852	0.0013660948519236271	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
23.5	35.57768488138844	36.528892174198525	0.643123913882603	0.0013764308866801578	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
23.75	35.59634290788689	36.54787883790006	0.6434693490442253	0.0013873234765409137	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
24.	35.61493306971406	36.56680040752585	0.6438175756208735	0.0013987522498433158	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
24.25	35.63345482978737	36.58565647407719	0.6441687251691469	0.001410697693425611	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
24.5	35.65190767083318	36.604446644014686	0.6445229244675863	0.0014231410980289905	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
24.75	35.67029109451326	36.62317053857246	0.6448802957181614	0.0014360645706499309	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
25.	35.688604620533575	36.64182779306007	0.6452409567529113	0.0014495240275479808	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
25.5	35.72502014380381	36.67894098953794	0.6459725986552338	0.0014777550485687296	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
26.	35.761150729889565	36.715783574089855	0.64671871180148	0.0015074998412342167	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
26.5	35.79699310904189	36.752353074763555	0.647480098496468	0.0015387944389361197	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
27.	35.83254423315444	36.788647191878546	0.6482575062404161	0.0015715336521463508	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
27.5	35.867801255406015	36.824663781816824	0.6490516321486144	0.0016056201235656875	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
28.	35.902761517119835	36.86040084707889	0.6498631263639818	0.0016409643766108761	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
28.5	35.937422526525296	36.89585651926276	0.6506925965252253	0.001677482265710517	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
29.	35.9717819553185	36.931029056397264	0.6515406086296923	0.001715098152955341	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
29.5	36.00583761167374	36.965916823234465	0.6524076946781806	0.001753738395475768	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
30.	36.03958744479886	37.00051829034165	0.6532943470251681	0.0017933373243290696	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
30.5	36.07302952833599	37.03483203053998	0.6542010320025097	0.0018338356167397762	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
31.	36.10616202942621	37.068856680949594	0.6551281826419079	0.0018751663065029733	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
31.5	36.138983265706045	37.102590999581516	0.6560761983090126	0.0019172887982458198	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
32.	36.17149160166273	37.13603378742	0.6570454714401537	0.0019601462651706036	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
32.5	36.20368550000194	37.169183898362164	0.6580363445741833	0.0020036742269725627	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
33.	36.235563590493804	37.20204034204208	0.6590491456671262	0.002047869381949674	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
33.5	36.267124441696275	37.23460208058616	0.6600842139561329	0.002092663204966594	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
34.	36.29836674125588	37.26686812083401	0.6611418088720928	0.0021379762973908756	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
34.5	36.329289419905486	37.2988377157746	0.6622221902535238	0.0021838655570076693	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
35.	36.35989121565663	37.330509983243374	0.6633256744291005	0.0022302711188273427	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
35.5	36.39017088422146	37.361883948766376	0.6644524613723511	0.0022770291180386204	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
36.	36.420127650504305	37.3929590634603	0.6656027035471391	0.0023242436931515398	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
36.5	36.449760589949626	37.42373477914081	0.6667767050655027	0.002372005254882237	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
37.	36.479068341459474	37.454210054577956	0.6679747088020214	0.002420027975796435	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
37.5	36.50805005690547	37.484384145241435	0.6691967330412991	0.0024682078893851767	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
38.	36.53670545274762	37.5142569910871	0.6704429166914065	0.002516905054534946	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
38.5	36.56503357202759	37.54382809560749	0.6717136380958341	0.0025661407711218276	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
39.	36.59303287606691	37.5730961706465	0.6730090574625284	0.0026153693555486246	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
39.5	36.6207027623429	37.602060545599464	0.6743290074513827	0.002664497233382912	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
40.	36.64804352339428	37.63072167600479	0.6756735546959113	0.0027141767311933407	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
40.5	36.67505452900996	37.6590795087107	0.677043184182576	0.0027646089852698674	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
41.	36.701733886199996	37.68713251845935	0.6784381636811812	0.0028149869969426033	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
41.5	36.72808043858139	37.714879338247215	0.6798581711795186	0.002864749669271305	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
42.	36.75409486405972	37.74232046406904	0.6813029133504525	0.0029146215115219976	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
42.5	36.779777888738124	37.769457129217066	0.6827727926910406	0.002965596243218682	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
43.	36.80512819506581	37.79628882310495	0.6842685095936711	0.0030173173768153205	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
43.5	36.83014323646386	37.822813162968046	0.685790110067856	0.003068372098834704	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
44.	36.854822000226534	37.84902854850079	0.6873368816925058	0.003118226189236517	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
44.5	36.8791659486559	37.87493607557322	0.6889083362570925	0.003168113324191868	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
45.	36.90317674262231	37.900538044579065	0.6905049950166977	0.003219565946523839	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
45.5	36.92685352058928	37.92583476152069	0.6921279022036163	0.0032724064412287257	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
46.	36.950193090629035	37.95082351015793	0.6937774014579264	0.0033247387914998594	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
46.5	36.97319291692193	37.9755010369745	0.6954526409951162	0.0033750363421077845	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
47.	36.995853579272456	37.999866868274836	0.6971524378000342	0.0034239477125076467	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
47.5	37.01817800404328	38.02392385664047	0.6988765887076238	0.003473780445419128	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
48.	37.04016822022878	38.04767529577178	0.7006262182454533	0.003526172627930091	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
48.5	37.06182287990209	38.07112142601954	0.7024027613355539	0.003580339641365504	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
49.	37.083137939563564	38.094258697873656	0.7042065578868189	0.0036336439595139325	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
49.5	37.10410986201738	38.1170825108483	0.7060364052950678	0.0036839482534842816	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
50.	37.124738464707065	38.13959100920191	0.7078905061403031	0.0037318755736189075	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
51.	37.164979314432685	38.183674469819124	0.7116697294802187	0.003831572535195893	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
52.	37.2038766993386	38.226536080363516	0.7155536512106949	0.0039388484682292835	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
53.	37.2414045983714	38.268156417776275	0.7195474264166772	0.004041601934111627	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
54.	37.27754623112525	38.30850547596895	0.7236368550789182	0.00413557253338076	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
55.	37.31232839366146	38.34760784433398	0.7278185714834388	0.004236339457251159	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
56.	37.345762488495296	38.385493829093576	0.7321095339934205	0.004347795476422889	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
57.	37.377814521564815	38.422135593007994	0.7365141624362845	0.004452228050895624	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
58.	37.408461133553125	38.457492058656	0.7410139900952117	0.004542818422400896	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
59.	37.43772623341948	38.491578861429815	0.7455997992810863	0.0046377571946403795	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
60.	37.46563704883506	38.52444354200287	0.7502895044844925	0.0047513838738657554	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
61.	37.492175555400905	38.556090434070576	0.7551025670288178	0.004871292852547615	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
62.	37.517298470320206	38.58647088996376	0.7600320901895877	0.004976372390135431	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
63.	37.540990943389936	38.615547564744524	0.7650553118090887	0.005066944883617197	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
64.	37.56327896556162	38.643341346284714	0.7701659799568221	0.005165144634311614	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
65.	37.58418963215231	38.669904267771514	0.7753856010777119	0.005287872313321285	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
66.	37.603712564859094	38.69525802352329	0.7807417245834647	0.005427586513445215	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
67.	37.62180556718428	38.71937002259319	0.7862407741046024	0.0055616974145423215	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
68.	37.63843255807159	38.742187487338015	0.7918651194125493	0.005676917887387001	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
69.	37.65359175015674	38.763688783932395	0.7975946098793764	0.0057822545797552305	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
70.	37.667308436013236	38.78390184152486	0.8034296285720598	0.005899873320888094	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
71.	37.67960474936853	38.80287823339399	0.8093943565211525	0.00604529901656109	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
72.	37.69047520498686	38.8206508356869	0.815520226605182	0.006215440133278294	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
73.	37.69988692937516	38.83721084024389	0.8218252367877091	0.006392288887072994	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
74.	37.707802210180795	38.85251941501039	0.828304804379328	0.006557853130318481	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
75.	37.714199581480344	38.86653854998754	0.8349409430483461	0.006706288918951919	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
76.	37.71908593848296	38.87926017955309	0.8417173822172318	0.006846775518698278	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
77.	37.72248496294671	38.89071207823679	0.8486344940857427	0.006996912507965969	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
78.	37.724418993673886	38.90094263860605	0.8557112072331637	0.007169700178945193	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
79.	37.72489854785298	38.9099980200942	0.862973894443633	0.007368389355939475	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
80.	37.723911204646534	38.917901402441906	0.8704479859450427	0.0075853426552782155	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
81.	37.72143430082634	38.92464961162066	0.8781445797541895	0.007804051986854077	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
82.	37.717453450530456	38.93022576681002	0.8860560899187508	0.00801274338446939	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
83.	37.71195915019402	38.93461190328305	0.8941700665231282	0.008207048464096145	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
84.	37.70496272028725	38.93780587059971	0.9024701868469431	0.008385851786947174	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
85.	37.69650051226161	38.93983216031925	0.9109417700970226	0.008559262763277342	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
86.	37.68660145569603	38.94073073672162	0.9195887123734978	0.008742110824047578	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
87.	37.67529034927184	38.94055183788652	0.9284259917451178	0.008936665020913004	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
88.	37.662601850214976	38.939348116122176	0.9374620424153238	0.009141868241315576	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
89.	37.64855173419622	38.937159710584545	0.9467097282277489	0.009363434037029661	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
90.	37.633130277958266	38.93401128144982	0.9561889104893831	0.00959326260796256	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
91.	37.61634675461407	38.92991734760033	0.965896253443674	0.009809814988080368	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
92.	37.59823384542767	38.924889672313256	0.9758085404655439	0.01001063567056465	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
93.	37.57880358982128	38.91893857517085	0.9859175247848033	0.010206257681269593	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
94.	37.55806348368479	38.9120779726158	0.9962210558280831	0.010388081427084694	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
95.	37.53606931652883	38.90433841200989	1.0066936876389727	0.010541814992234944	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
96.	37.51289707915678	38.895762177640826	1.017304685812553	0.010680887215765988	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
97.	37.48858061435533	38.88639278847709	1.0280554620705047	0.0108317879349632	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
98.	37.46313296358362	38.876282717613414	1.0389682616824794	0.010992588896190814	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
99.	37.4366067582599	38.86549038574623	1.0500406398628863	0.011137608454257486	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
100.	37.40908015925633	38.854061340373185	1.0612434785909943	0.01127072598091261	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
102.	37.351122903916504	38.82944732575129	1.084056479564038	0.011567798669757823	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
104.	37.28934280375991	38.80275599677869	1.1075146732700256	0.011825290077643769	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
106.	37.22423252588032	38.774163596407476	1.131357639874613	0.012027370091725886	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
108.	37.1559339515221	38.7439365086044	1.1556241536369292	0.01220408078882218	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
110.	37.08489297736633	38.71236317383287	1.1801739630299017	0.012281691543552575	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
112.	37.01168400321614	38.679648033708794	1.2047509198111395	0.012356172643201768	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
114.	36.93635440763789	38.64628276446195	1.2295986536027088	0.01244111546542559	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
116.	36.859436083574614	38.61250549528846	1.2545153816728418	0.012421997618382585	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
118.	36.7813405055903	38.57837798370074	1.2792866440762392	0.012444945542678998	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
120.	36.70193263555917	38.54447803200607	1.3042951638435578	0.012510763344001086	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
122.	36.621595688890224	38.510850585782705	1.3293296974522435	0.012422187298515408	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
124.	36.54088234306757	38.4772942585369	1.3539839130376194	0.012317034691650242	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
126.	36.45969463079816	38.444360665811864	1.3785978362188445	0.012331025185235767	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
128.	36.378093948283095	38.41241236659898	1.4033080137785625	0.012248674508956281	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
130.	36.29670671347076	38.381032321815674	1.4275925342546696	0.012001909974504343	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
132.	36.21583835490226	38.35020184924252	1.4513156536765799	0.011846514132083374	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
134.	36.13527506370751	38.320746160446575	1.474978590783003	0.011843051072379929	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
136.	36.0549949693799	38.292901126449195	1.4986878579660996	0.011726503497006935	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
138.	35.97544466072334	38.26586973938774	1.5218846047710308	0.011415362292949871	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
140.	35.89699544079388	38.23945653558276	1.544349307137899	0.011187957809919269	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
142.	35.81940586007333	38.21465980242314	1.566636436010708	0.011185771989752347	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
144.	35.74229068082861	38.19194082126273	1.5890923950969085	0.011161303897349428	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
146.	35.66578763685569	38.17040123660103	1.6112816516001056	0.010909039455059943	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
148.	35.590412974097845	38.14932293772628	1.6327285529171482	0.010560410050233948	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
150.	35.51642247239789	38.12910141897101	1.6535232918010414	0.010373731720082657	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
152.	35.44343541913156	38.1107609571162	1.6742234797974789	0.010376175553239553	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
154.	35.37098205470366	38.094381275118856	1.6950279940139996	0.010362984590396918	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
156.	35.29902049217691	38.07923542199738	1.7156754181590665	0.010149505681761428	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
158.	35.22810423285339	38.06434311213517	1.7356260167410453	0.009788726301849016	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
160.	35.158656228166386	38.04988948279747	1.7548303233664626	0.009488110124690696	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
162.	35.090600063567216	38.03654986014673	1.7735784572398081	0.009389627938440281	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
164.	35.023352385039274	38.025241076992586	1.7923888351202237	0.00943880642703615	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
166.	34.95632822144275	38.01562935571758	1.8113336829479527	0.009426597669154935	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
168.	34.88954178652431	38.00678194333151	1.8300952257968435	0.00923678898941721	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
170.	34.82342663383532	37.99787431443456	1.8482808389056216	0.008881923663237867	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
172.	34.75869006498057	37.988669401623234	1.865622920449795	0.008562143362621066	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
174.	34.69537913681991	37.98043031705734	1.8825294123561058	0.00842060371074943	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
176.	34.63294365419546	37.9735694542805	1.8993053352927927	0.00843013617462779	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
178.	34.57068525273419	37.968398994318804	1.916249957054617	0.008519875313527991	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
180.	34.50798621230512	37.964421021891205	1.9333848365469046	0.008484390573289258	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
182.	34.445112717570055	37.9601155771123	1.950187519347774	0.00828159668657813	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
184.	34.38271248113587	37.955564074989525	1.9665112232932171	0.008019864071119709	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
186.	34.32125419138021	37.95084455736274	1.9822669756322528	0.007720573223736704	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
188.	34.26111114930637	37.94602201018631	1.997393516188164	0.0075286493447069835	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
190.	34.201975521645885	37.94253200407423	2.012381573011081	0.00751177208091891	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
192.	34.143040167832744	37.94035207648344	2.0274406045118396	0.00751165645795393	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
194.	34.083815292809945	37.93846840185514	2.0424281988428965	0.0075211644048429616	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
196.	34.0240106414968	37.93729919027135	2.0575252621312115	0.007556839094371992	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
198.	33.96350038321815	37.936448328629716	2.0726555552203845	0.007460880599409192	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
200.	33.902863411625816	37.93469839814431	2.087368784528848	0.007242536583455121	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
204.	33.78412321013946	37.93068342118738	2.1154263062964547	0.006795588064344216	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
208.	33.66944455970209	37.926536604008604	2.141733489043602	0.006590780189184409	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
212.	33.55548669504043	37.92654592847483	2.16815254780993	0.0066222829077570156	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
216.	33.43809491669025	37.92680139931184	2.194711752305658	0.0065996491863066775	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
220.	33.319248796265306	37.92728859733147	2.2209497413003834	0.006346529513502175	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
224.	33.20170871150525	37.924201568541456	2.2454839884136755	0.006030756167488827	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
228.	33.08756474120641	37.9233745805025	2.269195790640294	0.005806509578922758	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
232.	32.97524973520508	37.92228709627517	2.2919360650450575	0.005678985290108407	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
236.	32.862664028660845	37.923240947602544	2.3146276729611612	0.005788910676298331	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
240.	32.74493388557886	37.92646279974234	2.338247350455444	0.005769200572286137	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
244.	32.62482122165032	37.92443580069866	2.3607812775394503	0.005579245467808525	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
248.	32.50688752743398	37.92492756646682	2.3828813141979124	0.005297878268166689	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
252.	32.39264060258198	37.921696754114144	2.403164303684784	0.005038274040795598	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
256.	32.28060349633672	37.92148487415979	2.423187506524277	0.005095381661549436	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
260.	32.16679602794074	37.92589006104247	2.4439273569771793	0.0050209866745154486	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
264.	32.051570298663165	37.923646212653146	2.4633553999204008	0.004841515943184105	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
268.	31.936672367570207	37.92320451389205	2.482659484522652	0.004906209698291142	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
272.	31.819376590844534	37.92651242855947	2.50260507750673	0.004880696201751189	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
276.	31.69934850204334	37.92425158717927	2.5217050541366617	0.004757559596079153	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
280.	31.579162813685407	37.923219208180996	2.540665554275363	0.0047193974119140725	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
284.	31.461624218135398	37.926042657084885	2.5594602334319743	0.004486533295965711	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
288.	31.349319753953402	37.92521442259423	2.576557820643089	0.0040587168982986754	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
292.	31.240906247473472	37.91866749011549	2.5919299686183637	0.004067213529682645	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
296.	31.130162336036573	37.923540567977106	2.60909552888055	0.004396859660019459	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
300.	31.012276756706505	37.929107401015905	2.6271048458985193	0.004371092764281881	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
304.	30.891376021373112	37.9265125007719	2.644064270994805	0.004164913736386444	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
308.	30.771807943702655	37.92298506303263	2.660424155789611	0.004083803358932381	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
312.	30.655293549247926	37.92406666406582	2.676734697866264	0.004090737460651472	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
316.	30.539409652484515	37.92848699435301	2.6931500554748227	0.003984184389030587	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
320.	30.423272921274652	37.92745887806137	2.7086081729785088	0.0037244055954903654	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
324.	30.3069049027529	37.919454282481254	2.7229453002387456	0.003724119035659945	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
328.	30.190354216708457	37.92147578273395	2.7384011252637883	0.003966101615185791	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
332.	30.07218558495823	37.93014481354826	2.754674113160232	0.0038605097826436285	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
336.	29.954665279088275	37.928280734283355	2.7692852035249373	0.003509370376452714	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
340.	29.841527001129204	37.92322416582239	2.7827490761718536	0.0033388394394738286	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
344.	29.731738145764186	37.921204507793576	2.795995919040728	0.003300108565186699	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
348.	29.62418132099207	37.922083755529826	2.8091499446933472	0.003378111368636527	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
352.	29.513717710997163	37.92752119810867	2.82302080998982	0.003603895665990453	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
356.	29.394574573423462	37.935197347113665	2.837981110021271	0.0036731606471268052	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
360.	29.267198544132906	37.9319125296751	2.8524060951668346	0.003489331220411118	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
364.	29.137981488903932	37.920371480584315	2.86589575978456	0.0034046594675530284	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
368.	29.01378003000773	37.917740642129566	2.879643370907259	0.0034585439029179432	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
372.	28.898153494922386	37.926930581800235	2.8935641110079033	0.003304537785623063	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
376.	28.788593270769123	37.9310806686726	2.9060796731922434	0.002947195156088378	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
380.	28.680886232512737	37.92506925891083	2.9171416722566104	0.002811694732688108	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
384.	28.57077126496702	37.921236038774715	2.9285732310537482	0.002965119979930264	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
388.	28.455891710991356	37.921977095189156	2.9408626320960525	0.0031098927242466656	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
392.	28.337619711862157	37.92363400987435	2.9534523728477216	0.0031349982281959066	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
396.	28.218050176030076	37.92454700373655	2.9659426179216197	0.003094018872188131	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
400.	28.100770605334496	37.92702028243854	2.9782045238252266	0.003080627736148071	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
408.	27.86541288476766	37.93928129898816	3.003091965878353	0.002816881241914204	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
416.	27.63374918559464	37.913000655207185	3.023274623695854	0.0027156356932007686	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
424.	27.4039895338258	37.925217806056835	3.046542136969565	0.0028688455969301807	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
432.	27.173453940997696	37.93553531945511	3.0691761532467368	0.0026489576132796844	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
440.	26.947114478028723	37.92385216946804	3.08892545878204	0.0025291286605385044	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
448.	26.71637668944979	37.92288861489322	3.109642211815353	0.0026846473363767998	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
456.	26.465232532125725	37.9237419617502	3.131879816164069	0.00282266228585501	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
464.	26.200507773253666	37.92473762429747	3.154804808389033	0.0027670335516014055	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
472.	25.96291755432905	37.94012150598337	3.1761523529896913	0.0022594627565314385	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
480.	25.77628850699442	37.93212023118081	3.190956212493536	0.0016328578449399667	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
488.	25.598311330472946	37.892551796874656	3.202278078508731	0.0021278769732758496	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
496.	25.35890456321758	37.935719864298065	3.2250022440659496	0.0028760032497731902	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
504.	25.07585233116358	37.949043564444565	3.248294130505102	0.0026089224683070733	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
512.	24.816277370676758	37.929195000965464	3.2667450035588628	0.002163552204257513	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
520.	24.593789189134625	37.92041247502827	3.282910965773222	0.0020239869142863187	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
528.	24.378312198582602	37.92282645772746	3.299128794187444	0.002044093510525785	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
536.	24.152524168201747	37.922207030042124	3.3156164619416346	0.0020700681481133076	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
544.	23.921338198839017	37.921973454599815	3.332249884557257	0.0020933485634591353	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
552.	23.684619758153502	37.92330906084174	3.349110038956981	0.0021077188173047046	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
560.	23.453973017035196	37.934810247567114	3.365973385634132	0.0021578617935305855	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
568.	23.21986081747755	37.958737087613095	3.38363582765347	0.0019930380325969	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
576.	22.988218763088692	37.93827129387866	3.3978619941556825	0.0015709233678747048	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
584.	22.7611171074596	37.875146646002776	3.4087706015394654	0.0017477192873953107	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
592.	22.532301786814877	37.906310261997945	3.4258255027540074	0.002205838377780267	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
600.	22.298913453485316	37.95589362695451	3.4440640155839497	0.002018051028178841	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
608.	22.06915099473881	37.947669187154766	3.458114319204869	0.001698190715788639	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
616.	21.839624652443625	37.9278536507663	3.471235067036568	0.0016792204052947235	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
624.	21.61053501062063	37.921452449404114	3.4849818456895845	0.001740466036273286	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
632.	21.38135236080214	37.92389398431415	3.4990825236169405	0.0017865598041469088	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
640.	21.144113033478153	37.92800511844602	3.513566802555935	0.0017770629998663245	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
648.	20.902687831814866	37.92233429450861	3.5275155316148017	0.0017809536064045672	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
656.	20.65813400312939	37.92716669503395	3.542062060258408	0.0017659216660563248	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
664.	20.416821251823357	37.92421160556932	3.555770278271703	0.0016156621581099317	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
672.	20.20316480346292	37.92443234358415	3.567912654788167	0.0013423594803324834	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
680.	20.037162173430794	37.92463900044907	3.5772480299570226	0.0010114213458785049	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
688.	19.914937644409267	37.925316877307104	3.584095396322223	0.0009102197825904823	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
696.	19.787412676673554	37.93730024154094	3.5918115464784703	0.001321679905247758	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
704.	19.571998526179087	37.96729663225302	3.605242274806187	0.002113674306866903	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
712.	19.21505457482433	37.9892464632368	3.625630335388341	0.0026247964958696635	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
720.	18.764361970356504	37.948654334729945	3.647239018740102	0.002422855136495844	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
728.	18.3365059450934	37.85278297782598	3.6643960175722743	0.0018703540158719334	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
736.	18.06266820558363	37.829739798512186	3.6771646829940527	0.0013501434923010591	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
744.	17.97655001136644	37.91901012812135	3.6859983134490912	0.0007292306212665911	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
752.	17.968633629035782	37.967692027609445	3.688832372934318	0.00030802729201909185	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
760.	17.914482652621157	37.95547051559803	3.6909267501213967	0.0006035724159363376	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
768.	17.73958472127211	37.932712772208696	3.6984895315892996	0.0013198871101267051	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
776.	17.45815530387587	37.92687317795138	3.712044943883424	0.0018223241157022396	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
784.	17.138191242953898	37.92876162464988	3.7276467174405354	0.001876493199654522	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
792.	16.840031957401578	37.932619016037755	3.7420688350778963	0.0016380216099246003	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496
800.	16.584588686156877	37.92724860049666	3.753855063199329	0.0013085354204335764	73.58516462962668	0.0520991691259133	1412.4057228587658	1	0	69.66174190745191	0.04940868587952089	1409.908818002496

==> anc/otoc_to_plot_1D_M500_L1.0000_n500_beta15.0000.dat <==
1.953125	21.999974597996484	22.740801074343146	0.3931583244798887	0.0032752464023026564	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
1.9921875	22.000554585757694	22.741476556492792	0.3932872186774918	0.0033241365149756065	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
2.03125	22.001145321427078	22.742164214034396	0.39341802264512116	0.0033726230872787254	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
2.0703125	22.001746765189303	22.74286398434468	0.39355070485618543	0.0034203012130205935	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
2.109375	22.002358876760393	22.74357580424831	0.3936852336773884	0.0034671683830083564	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
2.1484375	22.002981615400973	22.744299610043527	0.39382157738610796	0.0035132225399202356	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
2.1875	22.00361493992933	22.74503533752804	0.39395970418831966	0.003558462072479785	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
2.2265625	22.004258808734104	22.74578292202379	0.39409958223552044	0.0036028857944657494	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
2.265625	22.004913179787557	22.74654229840186	0.3942411796410123	0.003646492939969193	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
2.3046875	22.005578010658013	22.74731340110676	0.39438446449645553	0.0036892831548463794	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
2.34375	22.006253258522676	22.748096164180414	0.39452940488748467	0.0037312564795762173	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
2.3828125	22.00693888018029	22.748890521285713	0.3946759689089224	0.003772413347441273	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
2.421875	22.007634832063243	22.749696405729715	0.3948241246802535	0.00381275456420056	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
2.4609375	22.00834107025049	22.750513750486313	0.3949738403592506	0.003852281301175253	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
2.5	22.009057550479287	22.751342488218697	0.39512508415690784	0.003890995088217153	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
2.5390625	22.009784228157553	22.7521825513011	0.39527782435051756	0.003928897796748743	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
2.578125	22.010521058375755	22.753033871840458	0.39543202929727883	0.0039659916302838384	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
2.6171875	22.011267995918818	22.753896381697178	0.3955876674466335	0.004002279115744045	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
2.65625	22.01202499527771	22.75477001250604	0.39574470735319633	0.00403776308945325	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
2.6953125	22.012792010661244	22.755654695696077	0.395903117687997	0.0040724466849702875	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
2.734375	22.013568996007304	22.756550362510445	0.39606286725045964	0.004106333332018864	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
2.7734375	22.014355904994144	22.757456944025773	0.396223924979561	0.004139426731355656	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
2.8125	22.01515269105173	22.75837437117072	0.3963862599638468	0.004171730855723155	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
2.8515625	22.015959307372434	22.759302574744822	0.39654984145266436	0.004203249934292331	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
2.890625	22.016775706922026	22.76024148543581	0.3967146388649634	0.004233988438640779	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
2.9296875	22.017601842450436	22.761191033837747	0.3968806217994332	0.004263951083301265	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
2.96875	22.018437666502127	22.762151150467812	0.3970477600433463	0.004293142806373141	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
3.0078125	22.019283131426498	22.76312176578296	0.3972160235811811	0.004321568759393557	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
3.046875	22.020138189388206	22.7641028101961	0.3973853826026739	0.0043492343049742034	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
3.0859375	22.021002792376912	22.765094214092006	0.3975558075112572	0.0043761449988011245	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
3.125	22.021876892217684	22.766095907842548	0.39772726893070526	0.004402306586806048	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
3.1640625	22.022760440580182	22.767107821821906	0.3978997377133514	0.004427724990621584	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
3.203125	22.023653388988723	22.768129886420652	0.39807318494559757	0.0044524063019601105	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
3.2421875	22.024555688831114	22.76916203206031	0.39824758195569204	0.004476356774143398	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
3.28125	22.025467291368507	22.77020418920677	0.3984229003185775	0.004499582804783132	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
3.3203125	22.02638814774418	22.771256288383796	0.3985991118623157	0.004522090945959434	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
3.359375	22.027318208992305	22.772318260185997	0.3987761886737306	0.004543887874903874	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
3.3984375	22.028257426047137	22.773390035291047	0.3989541031025426	0.0045649803921783425	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
3.4375	22.02920574975121	22.774471544471997	0.39913282776686954	0.004585375426508166	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
3.4765625	22.030163130864047	22.77556271860934	0.39931233555773854	0.0046050800136967504	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
3.515625	22.031129520070245	22.776663488701992	0.3994925996429396	0.00462410128812536	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
3.5546875	22.032104867987847	22.777773785878555	0.39967359347087333	0.0046424464828724865	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
3.59375	22.03308912517607	22.77889354140796	0.399855290774414	0.004660122918374299	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
3.6328125	22.03408224214332	22.78002268670975	0.4000376655738713	0.004677137997925485	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
3.671875	22.03508416935459	22.78116115336413	0.40022069218050194	0.004693499197783524	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
3.7109375	22.03609485723937	22.782308873121604	0.40040434519869816	0.004709214062813772	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
3.75	22.037114256198464	22.78346577791221	0.40058859952915926	0.004724290201247783	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
3.7890625	22.038142316611697	22.784631799854644	0.40077343037067065	0.004738735271651961	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
3.828125	22.0391789888447	22.78580687126475	0.40095881322225707	0.00475255698812802	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
3.8671875	22.04022422325575	22.78699092466408	0.40114472388536815	0.004765763102314224	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
3.90625	22.041277970202916	22.78818389278772	0.40133113846462537	0.0047782620663591995	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
3.984375	22.04341080317344	22.790596305263197	0.4017053853193994	0.004801473813894219	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
4.0625	22.04557709085677	22.79304357513245	0.40208136874804634	0.004822549245860231	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
4.140625	22.04777643675308	22.795525172721057	0.4024589086390651	0.004841350884150586	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
4.21875	22.050008444953352	22.798040572446304	0.40283782982369487	0.004857942025702045	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
4.296875	22.052272720321746	22.800589253007914	0.403217962080581	0.0048723859631216735	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
4.375	22.054568868668902	22.803170697562543	0.40359914013043263	0.004884745856975315	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
4.453125	22.056896496917545	22.805784393883382	0.4039812036207334	0.004895084619158752	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
4.53125	22.059255213259707	22.808429834505425	0.4043639971021762	0.004903464804031899	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
4.609375	22.06164462730617	22.811106516856608	0.4047473699963634	0.0049099485093748296	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
4.6875	22.06406435022802	22.81381394337617	0.405131176556766	0.004914597285374711	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
4.765625	22.06651399489145	22.816551621620796	0.4055152758222032	0.004917472053111993	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
4.84375	22.06899317598461	22.819319064358936	0.40589953156506475	0.004918633029634023	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
4.921875	22.07150151013815	22.822115789654116	0.4062838122330835	0.004918139661422671	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
5.	22.07403861603853	22.82494132093802	0.40666799088716205	0.004916050565317675	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
5.078125	22.07660411453515	22.827795187073534	0.4070519451339144	0.004912423469013305	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
5.15625	22.079197628741397	22.83067692240861	0.4074355570541954	0.004907315167146109	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
5.234375	22.081818784128966	22.833586066821322	0.407818713128781	0.0049007814825781535	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
5.3125	22.084467208616836	22.836522165757074	0.4082013041608482	0.004892877223803183	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
5.390625	22.087142532654703	22.839484770257645	0.40858322519500023	0.004883656155175587	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
5.46875	22.08984438930043	22.842473436983262	0.4089643754350944	0.0048731709718861545	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
5.546875	22.092572414292874	22.845487728227923	0.40934465815935744	0.004861473274850781	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
5.625	22.095326246119143	22.84852721192815	0.40972398063428983	0.004848613554216996	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
5.703125	22.098105526077433	22.851591461666168	0.41010225402720385	0.004834641172915611	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
5.78125	22.100909898334834	22.85468005666702	0.4104793933175579	0.004819604356670482	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
5.859375	22.103739009980952	22.85779258179112	0.4108553172079336	0.00480355018608698	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
5.9375	22.106592511076972	22.860928627521407	0.411229948034134	0.0047865245906546505	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
6.015625	22.109470054700882	22.864087789946506	0.4116032116752234	0.004768572349107813	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
6.09375	22.112371296988137	22.867269670739237	0.4119750374636821	0.004749737088129536	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
6.171875	22.11529589716934	22.87047387713175	0.41234535809524364	0.004730061282284837	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
6.25	22.11824351760373	22.873700021886542	0.4127141095390391	0.004709586263538768	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
6.328125	22.121213823809217	22.876947723264724	0.4130812309489216	0.0046883522279884465	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
6.40625	22.124206484489264	22.8802166049909	0.4134466645746623	0.004666398242929049	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
6.484375	22.127221171556037	22.883506296215046	0.41381035567437924	0.004643762252754869	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
6.5625	22.13025756015173	22.886816431472173	0.41417225242665523	0.004620481098128338	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
6.640625	22.133315328665265	22.890146650639686	0.4145323058459618	0.004596590528326772	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
6.71875	22.136394158747553	22.89349659889208	0.4148904696967063	0.004572125209163858	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
6.796875	22.13949373532348	22.896865926654193	0.41524670040989364	0.004547118743761303	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
6.875	22.14261374660131	22.90025428955214	0.415600957000419	0.004521603685904197	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
6.953125	22.14575388408012	22.903661348363254	0.4159532009858162	0.004495611558474267	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
7.03125	22.148913842554315	22.907086768963985	0.4163033963064306	0.004469172873101357	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
7.109375	22.152093320116276	22.91053022227702	0.41665150924723826	0.00444231714392629	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
7.1875	22.155292018156945	22.913991384216573	0.4169975083601691	0.004415072907227469	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
7.265625	22.1585096413644	22.91746993563341	0.41734136438899255	0.004387467745432616	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
7.34375	22.16174589772015	22.920965562258377	0.4176830501953929	0.0043595283010890995	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
7.421875	22.165000498494415	22.92447795464549	0.4180225406860377	0.0043312803006383405	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
7.5	22.16827315823874	22.92800680811425	0.41835981274236766	0.0043027485712407556	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
7.578125	22.171563594777904	22.93155182269108	0.4186948451502941	0.004273957063848855	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
7.65625	22.17487152919947	22.935112703051022	0.41902761853359405	0.0042449288739167205	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
7.734375	22.17819668584274	22.93868915845836	0.4193581152868436	0.004215686256378249	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
7.8125	22.18153879228561	22.94228090270715	0.41968631951115315	0.004186223618996248	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
7.96875	22.18827278098888	22.949509135197488	0.42033579493531936	0.0041268156310096055	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
8.125	22.195071380138007	22.95679519920403	0.42097594939584365	0.004066931162520149	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
8.28125	22.201932525354874	22.96413696206237	0.4216067109236069	0.004006655384919178	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
8.4375	22.208854202444503	22.971532357851444	0.4222280292036309	0.003946121474885445	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
8.59375	22.2158344467291	22.978979385493545	0.4228398738845086	0.00388545209577611	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
8.75	22.22287134233235	22.98647610687077	0.42344223298356093	0.003824760002083494	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
8.90625	22.229963021420208	22.994020644962777	0.4240351113851597	0.003764148622505026	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
9.0625	22.237107663405613	23.001611182010564	0.42461852942809375	0.0037037126191021845	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
9.21875	22.244303494122097	23.00924595770922	0.42519252157862913	0.003643538429807336	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
9.375	22.251548784971153	23.01692326743354	0.42575713518740854	0.003583704786402109	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
9.53125	22.258841852048924	23.02464146049807	0.4263124293243798	0.0035242832093722145	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
9.6875	22.266181055256013	23.032398938454698	0.42685847369033736	0.0034653384808036596	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
9.84375	22.273564797394226	23.040194153427866	0.42739534759963094	0.0034069290945257795	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
10.	22.280991523254613	23.04802560649084	0.42792313903237666	0.0033491076814911483	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
10.15625	22.288459718698995	23.055891846080918	0.4284419437500969	0.0032919214146897246	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
10.3125	22.295967909738703	23.06379146645741	0.4289518644744672	0.0032354123941530587	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
10.46875	22.303514661612734	23.071723106200324	0.42945301012326975	0.003179618007081864	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
10.625	22.311098577867874	23.079685446751203	0.4299454951016803	0.0031245712667653082	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
10.78125	22.31871829944344	23.08767721099534	0.4304294386441339	0.003070301135702458	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
10.9375	22.326372503760922	23.095697161885774	0.4309049642065873	0.003016832829293215	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
11.09375	22.33405990382236	23.10374410110856	0.43137219890328804	0.0029641880955004756	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
11.25	22.341779247317387	23.11181686778827	0.4318312729864312	0.00291238548375663	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
11.40625	22.349529315740526	23.119914337234093	0.432282319366962	0.0028614405934959566	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
11.5625	22.35730892352077	23.128035419725197	0.4327254731718987	0.0028113663069154527	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
11.71875	22.365116917163334	23.136179059335195	0.43316087133787307	0.0027621730097051158	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
11.875	22.372952174404656	23.144344232794207	0.43358865223743154	0.002713868791586727	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
12.03125	22.38081360338245	23.15252994838833	0.4340089553352439	0.002666459638278696	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
12.1875	22.38870014181978	23.160735244895665	0.43442192087439363	0.002619949610445538	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
12.34375	22.39661075622482	23.168959190557445	0.43482768958850815	0.0025743410067462945	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
12.5	22.404544441106594	23.17720088208407	0.43522640243900185	0.002529634518705315	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
12.65625	22.412500218206432	23.185459443694484	0.43561820037560356	0.002485829374257165	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
12.8125	22.420477135746015	23.193734026188498	0.4360032241184572	0.0024429234706415674	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
12.96875	22.42847426769211	23.202023806050985	0.43638161396017905	0.002400913497867308	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
13.125	22.436490713037387	23.210327984586392	0.43675350958654074	0.002359795053861724	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
13.28125	22.444525595098895	23.218645787084203	0.43711904991451084	0.002319562749777937	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
13.4375	22.452578060832444	23.226976462012246	0.43747837294584635	0.0022802103097138374	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
13.59375	22.460647280164	23.235319280239075	0.4378316156362964	0.0022417306620070576	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
13.75	22.468732445337732	23.243673534282976	0.43817891377772356	0.0022041160220229727	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
13.90625	22.476832770280616	23.252038537587598	0.4385204018931786	0.002167357971564421	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
14.0625	22.48494748998334	23.26041362382312	0.43885621314383744	0.0021314475306381197	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
14.21875	22.49307585989719	23.26879814621165	0.439186479246503	0.0020963752245604537	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
14.375	22.501217155347256	23.277191476877142	0.4395113304015126	0.0020621311424729783	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
14.53125	22.50937067096143	23.285593006217265	0.4398308952285258	0.0020287049970262316	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
14.6875	22.517535720114285	23.294002142298684	0.4401453007130833	0.0019960861755519586	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
14.84375	22.52571163438725	23.30241831027281	0.4404546721583858	0.0019642637850925126	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
15.	22.533897763042887	23.31084095181266	0.4407591331459247	0.001933226701265767	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
15.15625	22.542093472514097	23.3192695245698	0.44105880550253135	0.0019029636032028565	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
15.3125	22.550298145908442	23.32770350165005	0.4413538092719256	0.0018734630127022812	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
15.46875	22.55851118252554	23.336142371108433	0.4416442626940008	0.001844713329544945	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
15.625	22.566731997388967	23.344585635461407	0.4419302821874084	0.001816823120349831	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
15.9375	22.583194697853436	23.361483428420282	0.4424894758891061	0.0017632044098239597	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
16.25	22.59968186501625	23.378393172431913	0.44303228494354835	0.001712157623745192	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
16.5625	22.616189340416152	23.395311362370116	0.44355957440394683	0.0016638319757320554	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
16.875	22.632713176680955	23.412234683267847	0.4440721799283809	0.0016181338570208758	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
17.1875	22.649249625537355	23.429159998393573	0.4445709080645849	0.0015749707847289684	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
17.5	22.665795126527705	23.44608433814976	0.4450565366688365	0.0015342517903499165	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
17.8125	22.682346296393977	23.463004889733597	0.4455298154335536	0.0014958877268242967	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
18.125	22.698899919094906	23.479918987505638	0.4459914664981017	0.0014597915091298043	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
18.4375	22.71545293641673	23.496824104013804	0.4464421851267597	0.0014258783003080922	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
18.75	22.732002439146495	23.513717841627138	0.44688264043579423	0.0013940656465407208	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
19.0625	22.748545658773196	23.530597924733343	0.44731347615584766	0.0013642735722097401	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
19.375	22.76507995968664	23.547462192460674	0.4477353114184253	0.001336424643057388	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
19.6875	22.781602831842765	23.56430859188566	0.4481487415577585	0.0013104439992970287	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
20.	22.79811188386935	23.581135171692214	0.44855433891798596	0.0012862593664507928	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
20.3125	22.81460483658255	23.59794007624908	0.44895265366179027	0.001263801046240065	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
20.625	22.83107951689208	23.61472154007626	0.449344214571886	0.0012430018919262764	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
20.9375	22.84753385206847	23.631477882672545	0.4497295298442442	0.0012237972721012014	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
21.25	22.863965864351606	23.648207503678165	0.45010908786694925	0.0012061250217734632	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
21.5625	22.88037366587896	23.664908878349166	0.4504833579828526	0.00118992538885081	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
21.875	22.89675545391305	23.681580553321847	0.450852791234981	0.001175140971367483	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
22.1875	22.913109506350732	23.698221142645828	0.4512178210899573	0.0011617166512837506	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
22.5	22.929434177495274	23.714829324068386	0.45157886414203335	0.0011495995263339333	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
22.8125	22.94572789407596	23.731403835551586	0.451936320793916	0.0011387388369049844	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
23.125	22.96198915149916	23.74794347200633	0.45229057591509897	0.0011290858933789673	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
23.4375	22.978216510316866	23.76444708222884	0.45264199947727785	0.0011205940028655272	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
23.75	22.99440859289871	23.78091356602531	0.4529909471668899	0.0011132183952406115	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
24.0625	23.01056408029521	23.797341871511893	0.4533377609743032	0.0011069161502369695	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
24.375	23.02668170927988	23.813730992578428	0.45368276976078803	0.0011016461245322517	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
24.6875	23.04276026956026	23.830079966504744	0.4540262898021359	0.00109736888190195	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
25.	23.058798601145533	23.846387871719557	0.45436862531197675	0.001094046623773881	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
25.3125	23.074795591862987	23.8626538256918	0.45471006894199456	0.0010916431200811872	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
25.625	23.090750175013483	23.87887698294675	0.4550509022620275	0.0010901236456850151	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
25.9375	23.10666132715667	23.89505653319796	0.4553913962205477	0.0010894549149530696	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
26.25	23.12252806601943	23.911191699587064	0.45573181158387316	0.001089605020562967	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
26.5625	23.138349448518916	23.927281737026053	0.45607239935839955	0.0010905433748104264	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
26.875	23.15412456889373	23.943325930633353	0.4564134011931297	0.0010922406506897353	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
27.1875	23.16985255693717	23.959323594259526	0.45675504976508063	0.0010946687276518043	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
27.5	23.18553257632566	23.975274069095956	0.45709756914791205	0.0010978006389870565	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
27.8125	23.201163823036186	23.9911767223607	0.45744117516444754	0.0011016105195828629	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
28.125	23.216745523849355	24.007030946057778	0.45778607572265134	0.0011060735560908697	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
28.4375	23.23227693493336	24.02283615580663	0.45813247113700434	0.0011111659441371382	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
28.75	23.247757340498616	24.03859178973333	0.45848055443773705	0.001116864842947507	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
29.0625	23.263186051522624	24.054297307419926	0.45883051166384653	0.0011231483239945383	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
29.375	23.278562404549227	24.069952188916186	0.45918252214023364	0.0011299953350516036	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
29.6875	23.29388576054858	24.08555593380745	0.4595367587482538	0.0011373856741670352	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
30.	23.309155503820616	24.101108060318815	0.45989338818658804	0.0011452999428428255	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
30.3125	23.324371040958447	24.116608104464277	0.46025257121253055	0.001153719486188809	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
30.625	23.339531799892676	24.132055619263074	0.46061446286545604	0.0011626263708951255	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
30.9375	23.354637228979954	24.147450174003914	0.46097921269434	0.001172003403252564	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
31.25	23.369686796084753	24.162791353508528	0.4613469649924889	0.0011819057303291325	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
31.875	23.399616308226413	24.193311999534178	0.46209202904426044	0.0012029970205672759	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
32.5	23.429316438817096	24.22361452141996	0.462850711268198	0.001225573529559032	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
33.125	23.458783553172932	24.253696091864914	0.46362399595620923	0.0012496712217677786	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
33.75	23.48801425743586	24.283554073954857	0.4644128002954077	0.0012751866231409004	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
34.375	23.51700538165036	24.31318600802401	0.46521797923513536	0.0013020248983625748	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
35.	23.545753957074027	24.342589593611624	0.46604033141836093	0.0013300963008494814	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
35.625	23.574257205855687	24.371762679415546	0.4668805996111972	0.0013593179133647658	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
36.25	23.602512526990026	24.40070325564566	0.4677394788100669	0.0013896160429248904	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
36.875	23.63051746866077	24.429409429050203	0.4686176196648533	0.0014209145656163713	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
37.5	23.658269739726073	24.457879429188083	0.46951562201708735	0.0014531462409587803	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
38.125	23.68576719329296	24.486111605985506	0.4704340524660518	0.0014862594554978517	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
38.75	23.713007777406048	24.514104381981	0.47137344633645967	0.001520184929026236	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
39.375	23.73998957939835	24.541856277372553	0.4723342836273346	0.00155485744053836	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
40.	23.766710836943368	24.569365944329043	0.4733170181371326	0.0015902553397493693	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
40.625	23.79316982423957	24.596632073519896	0.4743221028020213	0.0016263314862674518	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
41.25	23.819364879046407	24.623653375231516	0.47534993249496693	0.0016629895270436014	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
41.875	23.84529454632292	24.650428719378432	0.4764008397108258	0.001700204661439564	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
42.5	23.870957468045045	24.676957100700417	0.4774751883217664	0.0017380161686154417	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
43.125	23.896352180607952	24.7032374253574	0.4785733599215951	0.001776349918880049	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
43.75	23.921477280027002	24.72926857280843	0.47969562572036645	0.0018150512678255738	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
44.375	23.9463316898671	24.755049685524	0.4808421740063771	0.001854130383329711	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
45.	23.970914453365737	24.78058010534878	0.4820132886995286	0.001893735514119177	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
45.625	23.995224330982417	24.805858966736817	0.48320934339902605	0.001933825457299987	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
46.25	24.019259947799483	24.83088515729185	0.48443057052115357	0.001974121500832693	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
46.875	24.043020347751046	24.855657817717628	0.4856769952750669	0.002014502677010022	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
47.5	24.0665050482422	24.880176609588112	0.4869486988674161	0.0020552255005163557	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
48.125	24.0897133890219	24.904441234523166	0.48824602715071236	0.0020965517872157504	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
48.75	24.1126440847224	24.928450823372582	0.4895693886014358	0.0021382851177008002	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
49.375	24.135295698087443	24.952204106990703	0.49091888354783836	0.00217992278115875	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
50.	24.157667487240964	24.975700251985153	0.4922942920778842	0.0022212893461460493	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
50.625	24.179759506013873	24.9989393042728	0.4936954952305209	0.0022628231756888443	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
51.25	24.2015717281686	25.021921597740175	0.4951228210474953	0.0023050913348984904	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
51.875	24.223103177446426	25.044646734813735	0.49657685939914403	0.0023480723230476118	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
52.5	24.244352096487763	25.067113304105774	0.4980579114513048	0.002391057688703091	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
53.125	24.265317051990113	25.089319730013205	0.4995656815100229	0.002433335037861673	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
53.75	24.285997852126826	25.11126543668961	0.5010995802486319	0.0024749498308724864	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
54.375	24.306395317445578	25.132951149372992	0.5026593687986135	0.0025167464060812605	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
55.	24.32651006495713	25.154377974133215	0.5042455132562335	0.0025596123278353923	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
55.625	24.34634139910245	25.175546044351055	0.5058588842084077	0.0026036225561624883	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
56.25	24.365887306812066	25.196453924570005	0.5075000414514366	0.0026478681572691624	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
56.875	24.385145593043962	25.21709931599998	0.5091687194049942	0.002691136317671106	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
57.5	24.404115250739462	25.237480533087336	0.5108639618485254	0.002732882617524446	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
58.125	24.422796993263354	25.257597615937605	0.5125848226768998	0.0027737143845049774	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
58.75	24.441192541067405	25.27745223477379	0.5143311048291567	0.002815010425543996	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
59.375	24.459303171567345	25.29704643400146	0.5161035857088297	0.0028579609117838525	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
60.	24.477128533704953	25.316381067010862	0.5179035559688865	0.0029027130320887556	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
60.625	24.494666508017744	25.335454952022893	0.5197319769989407	0.0029482017965977826	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
61.25	24.511914185895808	25.354265282471637	0.5215888082146337	0.0029927636185921535	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
61.875	24.528869350176457	25.372809036165705	0.5234729315221809	0.0030351305058473168	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
62.5	24.545531578996883	25.391084552440784	0.5253827213469429	0.0030751509640550034	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
63.75	24.577984198859504	25.42683503440729	0.5292753781631012	0.0031548875875559547	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
65.	24.60928776787268	25.461536172223553	0.5332699403158327	0.003241282682237401	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
66.25	24.639437990266604	25.495195183629153	0.5373785848686947	0.003332728348078096	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
67.5	24.668411264514976	25.5277901134522	0.541601761186028	0.0034187054889568197	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
68.75	24.696196243337383	25.559298735790517	0.5459253485910868	0.0034954653429462917	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
70.	24.722807300123996	25.589728880213173	0.5503404245433937	0.0035725352387898203	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
71.25	24.748262015547194	25.619107695212243	0.5548566866880613	0.0036604348142438513	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
72.5	24.772554785836835	25.647446050781706	0.5594915115790033	0.0037571327801635417	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
73.75	24.795659168080345	25.674723090735576	0.5642495186384702	0.003850339749376586	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
75.	24.817553411250643	25.700906910486015	0.5691173609524448	0.003931623755350966	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
76.25	24.838239169143357	25.72598606613037	0.5740785780268476	0.004005739246598372	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
77.5	24.85773522446914	25.749979375897396	0.5791317090689407	0.004086122457350694	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
78.75	24.87605525589761	25.772917236635706	0.5842938841702243	0.004182525924523795	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
80.	24.893191553328744	25.794814237488616	0.5895880238802502	0.004292928979081179	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
81.25	24.90911760787886	25.815656837374863	0.5950262066179273	0.004405961437265127	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
82.5	24.923804968842465	25.83541383740815	0.600602927473413	0.004510403008928376	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
83.75	24.937239522631483	25.854058745013678	0.6063022141402482	0.004603513753779831	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
85.	24.949426242690183	25.871587225701553	0.6121117118578626	0.004692601845674994	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
86.25	24.96038036083245	25.888018589681458	0.6180337187544357	0.004789812114023429	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
87.5	24.970113508074014	25.90338331443468	0.6240862421429212	0.004904476140197423	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
88.75	24.978623633837003	25.917705826525452	0.6302949091049292	0.005038346753550593	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
90.	24.985893339921226	25.930992834716246	0.6366821090267977	0.005185258807935966	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
91.25	24.991897725620454	25.94323262406802	0.6432580561247692	0.005334890609576082	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
92.5	24.996615372000974	25.954404305705406	0.6500193355507379	0.005478726603763295	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
93.75	25.0000346909708	25.964489494316155	0.6569548726341774	0.00561317968773829	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
95.	25.002158718002015	25.973483003509706	0.6640522847700836	0.005740235904414126	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
96.25	25.003002372143282	25.98139745710887	0.6713054623952127	0.005867095262434852	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
97.5	25.002581986922017	25.98825840204187	0.6787200229261707	0.006002185322425557	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
98.75	25.00091141632159	25.994098475496024	0.6863109257012766	0.006150359862703824	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
100.	24.99800054480656	25.99894973702762	0.6940959225829303	0.006312985492561341	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
101.25	24.99384977835925	26.002836124160414	0.70209338943268	0.006489461887647164	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
102.5	24.988450604975345	26.00577129495637	0.7103195773020482	0.006674203416370528	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
103.75	24.981797574227954	26.007760608796254	0.7187788979736063	0.006857621561842642	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
105.	24.97389483281594	26.008806886319572	0.7274636312066548	0.007034599414547627	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
106.25	24.964748073168348	26.008913796775488	0.7363653965099753	0.007205035527281868	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
107.5	24.95436532960218	26.00808773133537	0.7454762200248595	0.0073664925618677655	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
108.75	24.942771734275627	26.006345215833356	0.7547816279146448	0.007515679467077696	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
110.	24.930006814241857	26.00371498585433	0.7642654186925537	0.007656172930872619	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
111.25	24.916103273501502	26.000230083622508	0.7739220602418263	0.00779725731422758	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
112.5	24.90108261425199	25.99592606031838	0.7837585619781227	0.007943956540078423	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
113.75	24.884971781484296	25.990844452746966	0.7937819515920224	0.008091977988955045	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
115.	24.86780963903624	25.98502725887342	0.8039885069505103	0.00823594106996368	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
116.25	24.84963131909945	25.978509775853382	0.8143718042669316	0.008380125471790966	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
117.5	24.830452901646815	25.971323484432812	0.8249388206299877	0.008533392851287493	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
118.75	24.810279535361897	25.96349962318888	0.8357052863951503	0.00869291477416856	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
120.	24.78912994243875	25.955065626576598	0.8466711075654091	0.008842331619351997	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
121.25	24.767046998469844	25.946043830888225	0.8578111154435303	0.00897038861715287	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
122.5	24.744078517333687	25.936456834603188	0.8690970791082913	0.009084094929518737	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
123.75	24.720252366164463	25.92633084784427	0.8805213527673271	0.009197968307995862	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
125.	24.695579721217165	25.91569435850204	0.8920919998782809	0.009311102508354246	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
127.5	24.643825570994338	25.893015768885675	0.9156426802471226	0.009488480171187242	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
130.	24.589289577068293	25.86868446221691	0.9395344007342171	0.009606253422427937	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
132.5	24.53230765579091	25.84296233408361	0.9636739473592623	0.0097262404215966	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
135.	24.473060018990278	25.816211121357355	0.9881656028422001	0.009835737381711262	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
137.5	24.41196979271479	25.788691988906205	1.0128526342678186	0.00987920296921021	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
140.	24.349376590397533	25.760539943220074	1.0375616176882512	0.009927667855776567	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
142.5	24.285329899184408	25.7321148118749	1.0624909735467014	0.01001493983420545	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
145.	24.220031116705883	25.7036571832914	1.0876363168592784	0.010029764865436386	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
147.5	24.153935311460053	25.67512484600814	1.1126397978738833	0.009963413199804672	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
150.	24.087271686544366	25.64667959335396	1.1374533828583018	0.009936467822386686	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
152.5	24.020026214694884	25.6187008873903	1.1623221369858168	0.009949860320063087	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
155.	23.9524083692467	25.591357895604403	1.1872026844586172	0.009885565713588297	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
157.5	23.884851918104804	25.56453105460172	1.2117499655537582	0.009721312119416004	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
160.	23.817615054760587	25.53819612360301	1.2358092450556972	0.009572225942253886	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
162.5	23.750687773338377	25.512713123751446	1.2596110952650277	0.009523362765167498	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
165.	23.68401581528022	25.488507394096953	1.2834260588815347	0.009498470280792448	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
167.5	23.617740191059024	25.465467248477193	1.30710344666899	0.009366448058160027	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
170.	23.552148278701623	25.44315835574658	1.3302582991723348	0.009129594551560684	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
172.5	23.48747684848385	25.421503618779457	1.3527514194267933	0.008935534331342688	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
175.	23.42364488482393	25.401056630196013	1.3749359708290483	0.008876933951258792	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
177.5	23.36041714732194	25.382218572459585	1.3971360891830873	0.008878495788491802	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
180.	23.29765153195569	25.36482307632786	1.4193284497715073	0.00879270919686763	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
182.5	23.235555318415244	25.348225116070726	1.4410996351674255	0.008579504282042504	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
185.	23.17443118422943	25.33220875722292	1.4622259711817198	0.008325282088878127	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
187.5	23.114461499072572	25.3169301934527	1.482726045611816	0.00813905341760477	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
190.	23.05551567736627	25.302915823937507	1.5029212382697437	0.00807038328312193	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
192.5	22.99723657966054	25.290396585260677	1.5230779620274257	0.00805344568178037	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
195.	22.93939800239915	25.27914145125683	1.5431884666786455	0.008014847419411452	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
197.5	22.881956807532404	25.268879639952903	1.563152199124483	0.007885367421223543	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
200.	22.82519211812073	25.259026924883916	1.5826153037847632	0.0076532207748104325	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
202.5	22.769468690269754	25.249499844874453	1.6014183029985352	0.007411130786532816	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
205.	22.7148661758052	25.240580130659264	1.6196709577174273	0.007209602199068232	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
207.5	22.661289312618468	25.232351544812744	1.6374663139938763	0.007096543111111231	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
210.	22.608411466538605	25.22535355078435	1.6551536732729835	0.007101781621652359	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
212.5	22.555737469210488	25.21973557474499	1.6729752221021381	0.007116039892499026	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
215.	22.503081491069832	25.214811178070278	1.6907338727354786	0.007065842925563626	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
217.5	22.45054681710245	25.2103441755189	1.7083044367299562	0.006964465096508654	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
220.	22.39829856163542	25.206120347727555	1.7255561982180219	0.006762191979005739	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
222.5	22.346749063760722	25.201453223881916	1.742115396624985	0.0064925047618912945	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
225.	22.29626762160931	25.196733992083338	1.7580187220274783	0.006305889208390215	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
227.5	22.246743467890308	25.192888839096945	1.773644842666936	0.006214025802957402	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
230.	22.197790270266584	25.189789104494118	1.7890888510422653	0.0061435936973859295	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
232.5	22.149132353824513	25.187181650089453	1.8043628111538657	0.0061367138277570454	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
235.	22.100365562629225	25.185592572264746	1.8197724201810506	0.006209807840404302	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
237.5	22.051046133416925	25.184903620709132	1.8354118503558872	0.006220188699081497	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
240.	22.001186237999082	25.183874430093592	1.850873363676458	0.0060945199370979085	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
242.5	21.95129916233149	25.182123344622138	1.8658844500413767	0.005944403242241281	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
245.	21.90175644123176	25.180460365703972	1.8805953798876645	0.005829348993453465	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
247.5	21.852723104888867	25.17910107197626	1.895031195008644	0.0056734573388649515	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
250.	21.80433593973337	25.177379552711482	1.9089626665819892	0.005491436826943611	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
255.	21.709966785095922	25.17409551469042	1.9356083326927627	0.0053465136998210655	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
260.	21.61626747157471	25.17455935972407	1.9624278035801999	0.005280537362987793	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
265.	21.521412817285057	25.173382005600498	1.9884137063226406	0.005231477487264892	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
270.	21.42487586146351	25.174274251891237	2.0147425784528488	0.0052106800315962825	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
275.	21.32654193751139	25.173848564511466	2.0405205066386034	0.005024883605537545	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
280.	21.2296792334412	25.172294332833832	2.064991414508224	0.004833962773149114	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
285.	21.135235180688078	25.17308752955456	2.0888601343700945	0.004573155519092387	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
290.	21.043340290793456	25.17044362543498	2.110722969699148	0.004363706024928149	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
295.	20.952314000034193	25.170267315480558	2.132497194619376	0.004475649838002971	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
300.	20.85788477062865	25.17389875502366	2.155479468079178	0.004502661773933569	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
305.	20.760818592569308	25.1730327139229	2.1775238123587117	0.0043622297683231	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
310.	20.664028602693683	25.172483884206915	2.199101765762409	0.0043398951671902	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
315.	20.567430610987024	25.175346101397153	2.2209227640306137	0.004210204352771285	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
320.	20.471320873152447	25.17364381107681	2.2412038092901216	0.003938174913780923	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
325.	20.376574281943896	25.16957817592718	2.260304513168423	0.003913506523886622	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
330.	20.28260446203426	25.17260148149343	2.280338874528988	0.003951293663505329	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
335.	20.188777969987118	25.174958886002123	2.2998174498034762	0.0036945892094900844	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
340.	20.097359595402327	25.171400821245697	2.3172847666238887	0.0034777205986781467	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
345.	20.007313219751946	25.169950115286035	2.3345946557902577	0.003569803125986493	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
350.	19.915477273569945	25.173923649479082	2.3529827978837536	0.0037710125023617817	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
355.	19.818398867815123	25.17943679921444	2.3723047808138755	0.0037499492902497438	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
360.	19.717314380485927	25.176693725527905	2.390482290786251	0.0035353852972283663	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
365.	19.616524882054907	25.17048636154177	2.407658633786159	0.00348141097323591	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
370.	19.518952063997663	25.17174201522709	2.42529640051861	0.003501328120444258	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
375.	19.42486356583856	25.176731927141418	2.4426719149906018	0.0032825277435187595	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
380.	19.333108942786584	25.17453232745306	2.4581216779537978	0.003002928144482819	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
385.	19.242626816882243	25.169839203292057	2.47270119643543	0.002987249960391569	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
390.	19.150623504696735	25.169177299253803	2.4879941775577135	0.0031362891172245443	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
395.	19.056149717718526	25.172202431632968	2.5040640876076754	0.0032424565038631672	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
400.	18.96070877584341	25.17760984395035	2.520418742596345	0.0032730494601461934	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
405.	18.86413356131111	25.183679760463725	2.5367945822091373	0.0030809730273879676	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
410.	18.76802880698073	25.179452122009128	2.551228472870225	0.002730074597221188	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
415.	18.67419410780965	25.168645287253305	2.564095328181349	0.002645666166317584	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
420.	18.581963685196918	25.16527563125335	2.5776851345334006	0.0028990307830628836	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
425.	18.488986060123437	25.174469034713425	2.593085636011978	0.0030377725040416693	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
430.	18.395103512592737	25.18147005234688	2.6080628595738173	0.002852417750406611	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
435.	18.300692025301323	25.179618698387817	2.621609813516044	0.0026543605825248844	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
440.	18.205083376849903	25.173996560255976	2.634606465399066	0.002645546921090425	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
445.	18.10741747699863	25.17075800472844	2.6480652827269484	0.00275378407108966	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
450.	18.006733127522036	25.17022193240387	2.6621443061099628	0.0028501006506634233	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
455.	17.9038086345624	25.171357728309506	2.6765662892335826	0.0028580586666954403	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
460.	17.801594947671113	25.172774286355143	2.690724892776917	0.002810725243103907	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
465.	17.70367396800615	25.17839173099831	2.7046735416646217	0.0027065919945169275	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
470.	17.611849654617547	25.185261197996137	2.7177908127220864	0.00243788281202928	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
475.	17.526398065826704	25.185580063425686	2.7290523697849145	0.0020413142611682925	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
480.	17.4452428268572	25.174840198452145	2.7382039553337694	0.0017445898818328144	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
485.	17.36503415748051	25.15900984902054	2.7464982686032426	0.0018752773618741616	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
490.	17.280965743895003	25.156882161199658	2.756956728952511	0.002438291147997784	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
495.	17.186744350657083	25.173095669570053	2.7708811800832205	0.0028587136099992973	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
500.	17.083472405249353	25.187787799180704	2.785543865052504	0.0028137131802622234	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
510.	16.869751205888242	25.185551375038116	2.8113045205832368	0.002384220069170917	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
520.	16.672034377901255	25.172161219075143	2.8332282664359223	0.002152052970468654	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
530.	16.488301507301554	25.169836881279252	2.85434557999261	0.0020892934703461872	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
540.	16.3067930931973	25.16963043671849	2.875014135842846	0.0021032783408952535	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
550.	16.118813723482024	25.173332688616718	2.896411146810515	0.0021933262223277294	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
560.	15.92941503254043	25.18968756827178	2.9188806602894006	0.0021844061085833032	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
570.	15.737647024330556	25.196509105465626	2.940099268982181	0.0018393239152383334	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
580.	15.549892965596747	25.157161567685403	2.9556671385941673	0.0016821263345010884	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
590.	15.365440700088435	25.147936200235602	2.9737417956722028	0.0020818151048182408	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
600.	15.175039187972898	25.19076320863592	2.997303440690532	0.002145368643391388	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
610.	14.983812637010352	25.195184501921144	3.0166491685400305	0.0018041376659498009	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
620.	14.792697774975089	25.176415889419033	3.033386194009528	0.0017163199797176842	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
630.	14.601860087927925	25.169837053458483	3.050975568134384	0.0018252031958745142	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
640.	14.405748016391943	25.175517392222037	3.0698902579270184	0.0018044056990646376	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
650.	14.213299977051703	25.16962044643565	3.087063682115677	0.00169398124533815	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
660.	14.034959921776661	25.175856368853864	3.1037698828337814	0.0015083808108695698	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
670.	13.879635798295022	25.171518445461015	3.1172312983330683	0.0012783217474505062	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
680.	13.744080389086893	25.173482151869404	3.1293363177827915	0.0012723317824059998	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
690.	13.60150906116539	25.184419263970454	3.1426779339811883	0.0015962038739799622	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
700.	13.410505053007379	25.210666516235797	3.1612603952623908	0.0020624311036124385	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
710.	13.150214316570619	25.220894364163016	3.183926556053437	0.0021623395473332916	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
720.	12.854998330263456	25.176674550022508	3.2045071862090566	0.0018298336140037065	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
730.	12.587092649274945	25.107702164023255	3.2205232283335112	0.0016004726787130607	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
740.	12.406983578924036	25.129450242741942	3.236516639783318	0.0014507636828895887	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
750.	12.302849208669832	25.192069445006748	3.249538501991303	0.0010506110944930036	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
760.	12.216041299609978	25.20866360135255	3.257528861673178	0.0007977157894607735	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
770.	12.091562985437044	25.188071082792522	3.2654928177805185	0.0010424309449048599	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
780.	11.908062612497892	25.17440658985042	3.278377480571275	0.0014772779287672846	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
790.	11.685253763719688	25.174478456023753	3.295038376355864	0.0016707528805278927	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
800.	11.457870928269426	25.17500011730688	3.311792538181833	0.001599298880743394	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
810.	11.246824899322569	25.17449022666407	3.327024353970732	0.0014700059477679164	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
820.	11.055985053334227	25.182386316404877	3.3411926571371913	0.001334678043984905	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
830.	10.872923099622659	25.177373909578257	3.35371791485043	0.0012078364513774976	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
840.	10.696116090390742	25.16792010482861	3.365349386164741	0.0012507859885117823	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
850.	10.516155672603333	25.1829559357668	3.378733634620666	0.001273090120700693	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
860.	10.327913798375686	25.172927155958515	3.390811188578755	0.0012114155138133855	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
870.	10.144486955095275	25.17097876998431	3.4029619448969335	0.0011862460775520002	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
880.	9.968199558972255	25.16962085152568	3.414536110129795	0.0012158613265702777	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
890.	9.778415470633924	25.174788912023278	3.427279171428339	0.001232520612560717	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
900.	9.590465708652284	25.171265004631035	3.4391865223810094	0.0011909947882829508	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
910.	9.409048750371468	25.176564944838194	3.451099067193998	0.0012368825104019266	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
920.	9.22306789407429	25.19410645378343	3.463924172589048	0.0013279106504918482	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
930.	9.036592859448781	25.228476383344525	3.477657280203835	0.0013515818675033933	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
940.	8.84956545448087	25.258215365409786	3.490955809939116	0.0011613614373220838	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
950.	8.67014963579468	25.2425275508947	3.5008845089502767	0.0007829742170744724	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
960.	8.4987442671677	25.16636757729871	3.5066152942806053	0.0004340451884545127	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
970.	8.333419534145355	25.050286909331003	3.509565412719367	0.0005511337467805743	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
980.	8.164375212633628	25.016736599888183	3.5176379692162167	0.0012768362125488153	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
990.	7.977283547915118	25.126542388924044	3.5351021369703433	0.0016902753026812657	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868
1000.	7.789151670798054	25.22095463919359	3.551443475269842	0.0015779923572184942	48.62246925453924	0.0350730479730099	1386.320039591545	1	0	45.41371100023029	0.032846850287220744	1382.5895208557868

==> anc/otoc_to_plot_1D_M500_L1.0000_n500_beta2.0000.dat <==
0.390625	181.6863717239642	183.5995537016578	1.3419149933592331	0.023251232519939435	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.3984375	181.68745820457391	183.6009900956932	1.342097872685282	0.02356587494854523	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.40625	181.6885637245831	183.6024502977288	1.3422832101553042	0.02387741487333983	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.4140625	181.68968816081895	183.6039340944234	1.3424709572926778	0.024182772861408353	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.421875	181.69083138945325	183.60544127243566	1.3426610659812637	0.02448199654254779	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.4296875	181.69199328605484	183.60697161851945	1.3428534884886552	0.02477513618434557	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.4375	181.69317372564618	183.60852491961356	1.343048177484144	0.025062244169944847	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.4453125	181.6943725827563	183.61010096292208	1.3432450860538105	0.025343375118296763	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.453125	181.6955897314684	183.6116995359988	1.3434441677203675	0.025618585624528123	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.4609375	181.69682504547507	183.61332042682253	1.3436453764541938	0.025887934022335912	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.46875	181.69807839812148	183.61496342387002	1.3438486666894665	0.026151480283644446	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.4765625	181.69934966245606	183.61662831618395	1.3440539933336257	0.026409285792013293	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.484375	181.70063871127456	183.6183148934402	1.3442613117799667	0.026661413319487792	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.4921875	181.70194541716396	183.6200229460085	1.3444705779167427	0.02690792675021214	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.5	181.70326965254665	183.62175226501174	1.3446817481354387	0.027148891065323255	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.5078125	181.7046112897209	183.62350264238282	1.3448947793396384	0.02738437211749556	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.515625	181.70597020090204	183.6252738709145	1.3451096289497746	0.027614436570559064	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.5234375	181.70734625826108	183.6270657443127	1.3453262549110534	0.027839151817829588	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.53125	181.70873933396177	183.62887805723983	1.3455446156969282	0.02805858574215847	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.5390625	181.71014930019888	183.63071060536086	1.3457646703132746	0.028272806795555994	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.546875	181.71157602923117	183.632563185385	1.3459863783031087	0.028481883824341026	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.5546875	181.71301939341717	183.63443559510415	1.34620969974803	0.02868588595025301	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.5625	181.71447926524652	183.63632763342952	1.3464345952710814	0.028884882543664503	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.5703125	181.71595551737332	183.63823910042694	1.3466610260377747	0.029078943071098706	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.578125	181.71744802264533	183.64016979734703	1.3468889537565674	0.029268137146516437	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.5859375	181.71895665413368	183.64211952665832	1.347118340680689	0.029452534402878427	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.59375	181.72048128516138	183.64408809207305	1.3473491496066123	0.029632204337417534	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.6015625	181.72202178933065	183.6460752985734	1.3475813438734612	0.029807216433425765	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.609375	181.72357804054812	183.6480809524377	1.3478148873633846	0.029977640031432884	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.6171875	181.72514991305096	183.65010486126172	1.3480497444989523	0.030143544156274515	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.625	181.72673728143107	183.65214683397866	1.3482858802408264	0.030304997659058586	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.6328125	181.72834002065736	183.654206680881	1.348523260087375	0.03046206910687488	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.640625	181.729958006099	183.65628421363635	1.3487618500706213	0.030614826655778415	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.6484375	181.73159111354587	183.65837924530368	1.3490016167538716	0.030763338173244392	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.65625	181.73323921922943	183.66049159035046	1.3492425272295783	0.030907671084023036	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.6640625	181.73490219984228	183.66262106466357	1.3494845491145595	0.031047892358785134	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.671875	181.73657993255614	183.6647674855632	1.3497276505476843	0.031184068540625276	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.6796875	181.73827229504053	183.6669306718137	1.3499718001855068	0.03131626565273393	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.6875	181.73997916547918	183.66911044363323	1.3502169671985083	0.031444549218520024	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.6953125	181.74170042258643	183.67130662270293	1.3504631212670462	0.03156898421870835	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.703125	181.74343594562296	183.6735190321747	1.3507102325769256	0.031689635080525136	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.7109375	181.74518561441005	183.67574749667796	1.3509582718151794	0.03180656566792095	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.71875	181.7469493093435	183.67799184232527	1.3512072101654868	0.03191983921074382	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.7265625	181.74872691140794	183.68025189671707	1.3514570193028472	0.032029518389379064	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.734375	181.750518302188	183.68252748894722	1.3517076713903209	0.032135665234932276	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.7421875	181.75232336388072	183.68481844960277	1.351959139072143	0.032238341136817894	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.75	181.75414197930857	183.68712461077163	1.3522113954705837	0.03233760690598331	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.7578125	181.75597403192626	183.68944580603866	1.352464414180049	0.032433522600044284	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.765625	181.75781940583548	183.69178187048982	1.3527181692612094	0.032526147673380024	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.7734375	181.75967798579094	183.69413264071204	1.3529726352374456	0.032615540968890855	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.78125	181.76154965721065	183.69649795479265	1.3532277870888483	0.0327012459397101	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.796875	181.7653318194819	183.70127157436892	1.3537400505866615	0.03286340594887349	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.8125	181.76916498956436	183.70610146386295	1.3542547685247506	0.033014593677918924	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.828125	181.77304827546737	183.71098638179504	1.3547717566390964	0.03315420585369111	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.84375	181.7769807964938	183.715925110449	1.3552908374576784	0.033282671673731556	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.859375	181.78096168340682	183.72091645573184	1.3558118401289005	0.03340040927213295	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.875	181.7849900785722	183.72595924700377	1.3563346002474326	0.03350782570250033	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.890625	181.78906513607603	183.7310523368876	1.3568589596821037	0.03360531699822644	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.90625	181.79318602181863	183.73619460105377	1.3573847664036272	0.033693268213106364	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.921875	181.79735191358571	183.7413849379853	1.3579118743137633	0.033772053555587433	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.9375	181.80156200110235	183.74662226873025	1.3584401430772393	0.033842036475668635	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.953125	181.80581548606517	183.75190553663236	1.358969437953628	0.033903569794723865	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.96875	181.81011158216037	183.75723370705475	1.3594996296333244	0.03395699585975365	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
0.984375	181.81444951506177	183.76260576708466	1.3600305940742452	0.03400264666706221	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.	181.8188285224198	183.76802072523486	1.36056221234167	0.034040844051205	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.015625	181.82324785383082	183.77347761112998	1.3610943704508454	0.03407189983834513	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.03125	181.82770677079893	183.77897547518896	1.3616269592116184	0.03409611607178675	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.046875	181.8322045466819	183.78451338830067	1.3621598740780887	0.03411378513841612	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.0625	181.83674046663089	183.79009044149055	1.3626930149971939	0.03412518997394187	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.078125	181.84131382751664	183.79570574558792	1.3632262862647744	0.03413060427980241	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.09375	181.84592393785002	183.80135843088533	1.3637595963809377	0.034130292713207666	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.109375	181.85057011769072	183.8070476467986	1.3642928579120621	0.034124511094297816	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.125	181.85525169855396	183.8127725615237	1.3648259873526345	0.03411350657459877	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.140625	181.85996802330325	183.81853236168985	1.3653589049925183	0.03409751786665538	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.15625	181.86471844604543	183.82432625201733	1.3658915347859675	0.03407677546319121	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.171875	181.86950233201327	183.83015345497247	1.366423804225743	0.03405150182459238	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.1875	181.87431905744774	183.83601321042292	1.366955644217986	0.03402191155053913	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.203125	181.8791680094728	183.84190477529384	1.3674869889616974	0.033988211651028166	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.21875	181.88404858596857	183.84782742322938	1.3680177758320806	0.033950601692879445	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.234375	181.8889601954412	183.85378044425164	1.3685479452645999	0.033909273989557676	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.25	181.8939022568869	183.8597631444233	1.3690774406442543	0.03386441390812678	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.265625	181.89887419965712	183.86577484551947	1.3696062081992288	0.03381619992168794	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.28125	181.9038754633194	183.87181488468892	1.370134196891807	0.03376480387660763	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.296875	181.90890549751543	183.87788261413408	1.3706613583203728	0.033710391201559275	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.3125	181.91396376182198	183.883977400784	1.3711876466168558	0.033653121030319255	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.328125	181.91904972560408	183.89009862597572	1.3717130183525703	0.03359314649657108	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.34375	181.92416286787295	183.89624568514117	1.3722374324448736	0.033530614793576774	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.359375	181.9293026771406	183.90241798749244	1.3727608500648696	0.03346566743734769	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.375	181.93446865127254	183.9086149557186	1.3732832345522907	0.03339844042177731	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.390625	181.9396602973454	183.91483602568243	1.3738045513280501	0.03332906436860128	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.40625	181.9448771314981	183.92108064612378	1.3743247678138095	0.03325766473404457	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.421875	181.9501186787886	183.92734827836716	1.374843853350989	0.033184361967762754	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.4375	181.95538447304557	183.93363839603433	1.375361779125302	0.03310927167737532	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.453125	181.9606740567264	183.93995048476236	1.375878518090907	0.03303250475100583	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.46875	181.9659869807724	183.94628404192648	1.376394044898771	0.03295416754414049	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.484375	181.97132280446374	183.95263857636527	1.3769083358266614	0.03287436207225625	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.5	181.97668109527828	183.95901360811854	1.377421368713529	0.03279318609003212	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.515625	181.9820614287499	183.9654086681598	1.377933122891975	0.03271073325994678	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.53125	181.98746338832763	183.97182329814387	1.3784435791279024	0.03262709331770708	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.546875	181.99288656523603	183.97825705015103	1.3789527195581532	0.03254235217277568	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.5625	181.99833055833813	183.98470948644365	1.3794605276333016	0.032456441793335955	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.59375	182.0092794259439	183.99766871039074	1.3804720867508333	0.03228192999706181	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.625	182.02030692964632	184.0106976626351	1.381478148258118	0.03210455669718826	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.65625	182.03141012155623	184.02379318377254	1.3824786215444076	0.03192454117280974	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.6875	182.04258616323966	184.03695225532599	1.3834734320814186	0.031742375377113774	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.71875	182.05383232167097	184.05017199303595	1.3844625200054772	0.031558507592968965	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.75	182.06514596529246	184.06344964045115	1.3854458388059792	0.03137334570342176	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.78125	182.07652456019045	184.07678256281446	1.386423354111941	0.031187260187778065	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.8125	182.08796566638645	184.09016824122637	1.3873950425677153	0.031000586967138588	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.84375	182.09946693424286	184.103604267086	1.3883608907973872	0.030813630128278646	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.875	182.11102610098325	184.11708833679685	1.3893208944507327	0.030626664356752542	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.90625	182.12264098733334	184.13061824672207	1.3902750573196843	0.03043993724952898	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.9375	182.13430949427348	184.14419188838897	1.3912233905288283	0.030253671507558977	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
1.96875	182.14602959990444	184.157807243923	1.3921659117889067	0.030068066905364788	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
2.	182.15779935642857	184.17146238170852	1.3931026447104136	0.029883302183051796	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
2.03125	182.16961688723657	184.18515545226379	1.3940336181753474	0.029699536766806034	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
2.0625	182.18148038410592	184.19888468431924	1.394958865758339	0.02951691236014753	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
2.09375	182.19338810450216	184.21264838109258	1.3958784251978567	0.02933555443294722	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
2.125	182.20533836898406	184.22644491674802	1.3967923379103981	0.029155573611735264	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
2.15625	182.21732955870743	184.2402727330371	1.39770064854859	0.02897706693074298	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
2.1875	182.22936011302897	184.2541303361035	1.3986034045935696	0.028800119006302083	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
2.21875	182.24142852719933	184.26801629345147	1.399500655986484	0.02862480313988769	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
2.25	182.2535333501526	184.28192923106693	1.4003924547898126	0.028451182284097598	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
2.28125	182.26567318238162	184.2958678306822	1.40127885487924	0.028279310004567293	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
2.3125	182.2778466738967	184.30983082718078	1.402159911665098	0.028109231297346327	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
2.34375	182.29005252227236	184.32381700613067	1.4030356818353242	0.027940983376094408	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
2.375	182.30228947076677	184.33782520144388	1.403906223126104	0.027774596403432383	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
2.40625	182.31455630652283	184.35185429315166	1.4047715941105388	0.027610094129119744	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
2.4375	182.32685185884088	184.36590320529362	1.405631854009174	0.027447494524164284	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
2.46875	182.33917499752172	184.3799709039114	1.406487062518299	0.0272868103191648	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
2.5	182.35152463128043	184.39405639514376	1.4073372796541217	0.027128049522460174	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
2.53125	182.36389970622247	184.40815872341594	1.4081825656134528	0.026971215895127187	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
2.5625	182.37629920438496	184.42227696971983	1.4090229806475671	0.02681630936807622	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
2.59375	182.38872214233882	184.43641024998013	1.4098585849489575	0.026663326428607803	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
2.625	182.40116756984702	184.4505577134985	1.4106894385493551	0.026512260524992115	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
2.65625	182.41363456857962	184.46471854148243	1.4115156012317696	0.026363102353460732	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
2.6875	182.42612225088308	184.4788919456353	1.4123371324464464	0.026215840159977688	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
2.71875	182.4386297585976	184.4930771668248	1.4131540912417682	0.026070460050668487	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
2.75	182.45115626192865	184.50727347381374	1.4139665361996132	0.025926946205728996	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
2.78125	182.46370095836045	184.52148016205086	1.4147745253796262	0.025785281128055004	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
2.8125	182.47626307161764	184.5356965525228	1.4155781162701166	0.02564544586407891	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
2.84375	182.48884185066805	184.54992199066177	1.4163773657461312	0.025507420164572636	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
2.875	182.50143656876924	184.56415584530245	1.4171723300304024	0.025371182680800075	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
2.90625	182.51404652255167	184.5783975076948	1.4179630646636812	0.025236711120850686	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
2.9375	182.52667103114135	184.5926463905568	1.4187496244754556	0.025103982362054467	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
2.96875	182.53930943532026	184.60690192717865	1.4195320635613096	0.024972972644125235	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
3.	182.55196109671658	184.6211635705678	1.4203104352657134	0.024843657643064176	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
3.03125	182.56462539703338	184.63543079263084	1.421084792164001	0.02471601255995992	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
3.0625	182.5773017373066	184.64970308339772	1.421855186050711	0.02459001226941737	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
3.09375	182.58998953719274	184.6639799502817	1.4226216679308397	0.024465631366393126	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
3.125	182.60268823428768	184.67826091737072	1.4233842880111105	0.024343103473441374	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
3.1875	182.62811615627766	184.7068333278907	1.4248981395912974	0.024102706953032182	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
3.25	182.6535813385979	184.7354168163551	1.4263971263802395	0.023867852183272475	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
3.3125	182.67907986436498	184.76400811095746	1.4278816211142065	0.023638859181591698	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
3.375	182.70460804707662	184.79260414919685	1.4293519837779385	0.023415525341743404	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
3.4375	182.73016241456264	184.82120206192005	1.4308085617819244	0.023197651380698403	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
3.5	182.75573969419088	184.84979915875573	1.4322516902005258	0.022985042207276152	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
3.5625	182.78133679921734	184.87839291480344	1.433681692057834	0.022777507571628774	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
3.625	182.80695081618734	184.90698095845474	1.4350988786469794	0.022574862547472208	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
3.6875	182.83257899330042	184.93556106024576	1.436503549876268	0.02237692788400203	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
3.75	182.85821872965525	184.9641311226372	1.4378959946324796	0.022183530224491932	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
3.8125	182.8838675653091	184.99268917064163	1.4392764911543294	0.02199450225194255	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
3.875	182.90952317207484	185.02123334321635	1.4406453074139725	0.0218096827606562	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
3.9375	182.93518334500422	185.04976188535548	1.4420027014994115	0.02162891664816513	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
4.	182.96084599449324	185.0782731408107	1.443348921994993	0.021452054847747704	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
4.0625	182.9865091389715	185.1067655453924	1.44468420835538	0.021278954272275996	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
4.125	183.01217089810885	185.135237620797	1.4460087912790276	0.02110947768799676	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
4.1875	183.0378294865209	185.16368796891047	1.4473228930663795	0.02094349355049019	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
4.25	183.063483207917	185.19211526655192	1.4486267279728389	0.020780875877790095	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
4.3125	183.08913044966027	185.2205182606159	1.4499205025511033	0.020621504060706286	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
4.375	183.1147696777122	185.2488957635792	1.4512044159804272	0.020465262679451257	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
4.4375	183.14039943192634	185.27724664934428	1.4524786603860347	0.020312041331429498	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
4.5	183.16601832166472	185.3055698493874	1.4537434211468558	0.02016173443554692	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
4.5625	183.19162502171514	185.33386434918813	1.454998877190478	0.02001424103978522	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
4.625	183.21721826848375	185.3621291849163	1.456245201276829	0.01986946463415329	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
4.6875	183.2427968564437	185.3903634403559	1.4574825602697472	0.019727312964631594	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
4.75	183.2683596348202	185.41856624404733	1.458711115397408	0.019587697857524233	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
4.8125	183.29390550449142	185.44673676662822	1.4599310225019377	0.0194505350335632	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
4.875	183.31943341509623	185.47487421835987	1.4611424322766033	0.019315743929592344	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
4.9375	183.3449423623268	185.5029778468224	1.4623454904931368	0.019183247540027537	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
5.	183.3704313853947	185.5310469347669	1.4635403382191068	0.01905297225646052	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
5.0625	183.39589956466023	185.55908079811363	1.4647271120251943	0.018924847697620706	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
5.125	183.42134601941072	185.58707878407967	1.4659059441813094	0.018798806569757076	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
5.1875	183.4467699057774	185.6150402694353	1.467076962846414	0.018674784517765275	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
5.25	183.47217041478285	185.64296465886864	1.46824029224603	0.018552719987630084	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
5.3125	183.49754677050757	185.67085138346212	1.4693960528448677	0.0184325540933461	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
5.375	183.52289822836892	185.69869989925974	1.4705443615076983	0.01831423049268288	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
5.4375	183.54822407350386	185.72650968593288	1.471685331656453	0.018197695260372626	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
5.5	183.5735236192508	185.75428024552232	1.4728190734152449	0.01808289677538255	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
5.5625	183.59879620571743	185.7820111012647	1.473945693753376	0.017969785618880962	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
5.625	183.62404119843885	185.80970179648867	1.475065296617605	0.01785831445786279	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
5.6875	183.64925798710922	185.8373518935791	1.4761779830606088	0.01774843794422054	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
5.75	183.67444598439056	185.86496097300133	1.4772838513606326	0.017640112628100724	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
5.8125	183.6996046247878	185.89252863239003	1.4783829971391214	0.01753329687542582	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
5.875	183.72473336358854	185.9200544856865	1.4794755134700608	0.017427950760122712	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
5.9375	183.74983167586518	185.94753816232952	1.4805614909841367	0.01732403599501886	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
6.	183.77489905552906	185.9749793064922	1.4816410179694381	0.017221515857867686	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
6.0625	183.79993501444184	186.0023775763656	1.4827141804663702	0.017120355105483043	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
6.125	183.8249390815718	186.02973264347807	1.4837810623576235	0.017020519919469734	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
6.1875	183.84991080219885	186.0570441920609	1.4848417454563039	0.016921977833249002	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
6.25	183.87484973716357	186.0843119184439	1.4858963095867797	0.016824900535397685	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
6.375	183.9246275670305	186.13871474703214	1.4879873907656507	0.016634392126823272	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
6.5	183.9742693429734	186.19293892099356	1.4900549076184855	0.016448175811861532	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
6.625	184.02377204396814	186.24698239234908	1.492099434718616	0.0162664556257619	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
6.75	184.07313283828688	186.30084325921626	1.494121521524926	0.016089038070671968	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
6.875	184.12234906742182	186.35451975310687	1.496121694236284	0.01591574382892791	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
7.	184.17141823159366	186.40801022751052	1.498100457482158	0.015746406524932866	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
7.125	184.22033797667635	186.46131314762926	1.5000582958675173	0.015580871606121427	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
7.25	184.2691060823774	186.5144270811223	1.5019956753836883	0.015418995323695839	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
7.375	184.3177204515371	186.56735068974837	1.5039130446984412	0.015260643820115938	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
7.5	184.3661791004271	186.620082721811	1.5058108363387173	0.01510569230613612	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
7.625	184.41448014994012	186.67262200531476	1.5076894677749753	0.014954024301508717	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
7.75	184.46262181758263	186.72496744175533	1.5095493424140944	0.014805530954091317	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
7.875	184.51060241018234	186.77711800048039	1.511390850513498	0.014660110424618011	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
8.	184.55842031724	186.82907271355623	1.513214370020249	0.014517667329146278	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
8.125	184.60607400486072	186.88083067109628	1.5150202673457847	0.01437811222887575	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
8.25	184.65356201020597	186.9323910169929	1.5168088980774679	0.014241361157523613	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
8.375	184.70088293641845	186.9837529450208	1.5185806076351656	0.014107335208184857	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
8.5	184.74803544796907	187.03491569527435	1.520335731879514	0.013975960146479949	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
8.625	184.79501826639228	187.08587855090303	1.5220745976717855	0.013847166059719918	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
8.75	184.84183016636354	187.1366408351176	1.523797523394444	0.013720887029338158	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
8.875	184.88846997210263	187.18720190844158	1.52550481942912	0.013597060850044862	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
9.	184.9349365540497	187.23756116618813	1.5271967886069553	0.01347562875281838	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
9.125	184.98122882581734	187.28771803613162	1.5288737266173247	0.013356535157726057	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
9.25	185.02734574136502	187.33767197636882	1.5305359223963868	0.013239727457645678	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
9.375	185.0732862924049	187.38742247334574	1.532183658481736	0.0131251558012222	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
9.5	185.1190495059896	187.43696904003104	1.5338172113466924	0.013012772911920933	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
9.625	185.16463444229169	187.48631121423443	1.5354368517097163	0.012902533908699887	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
9.75	185.21004019254303	187.53544855704874	1.5370428448238673	0.012794396145395126	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
9.875	185.25526587712486	187.58438065140507	1.5386354507460651	0.012688319063918208	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
10.	185.3003106437967	187.6331071007374	1.5402149245898469	0.012584264058046912	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
10.125	185.3451736660524	187.68162752774126	1.5417815167605768	0.012482194346198128	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
10.25	185.38985414159052	187.72994157322148	1.5433354731763964	0.012382074859402792	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
10.375	185.4343512908952	187.77804889502517	1.5448770354754275	0.012283872125633089	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
10.5	185.47866435591374	187.82594916704267	1.5464064412078047	0.01218755417694517	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
10.625	185.52279259881942	187.8736420782812	1.5479239240196638	0.012093090461845257	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
10.75	185.56673530086073	187.9211273319982	1.549429713823266	0.012000451750455277	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
10.875	185.61049176129487	187.96840464490148	1.5509240369572777	0.011909610054189557	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
11.	185.65406129640695	188.01547374641592	1.5524071163368134	0.011820538550717963	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
11.125	185.69744323853726	188.06233437794324	1.5538791715949571	0.011733211546174793	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
11.25	185.74063693517138	188.10898629218704	1.555340419223357	0.011647604391323618	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
11.375	185.78364174825774	188.15542925266226	1.556791072692788	0.011563693341567927	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
11.5	185.8264570533924	188.2016630330405	1.558231342558749	0.011481455667805562	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
11.625	185.86908223880363	188.24768741640014	1.5596614366097394	0.011400869566810634	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
11.75	185.91151670524727	188.29350219523698	1.5610815599504517	0.011321913800154348	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
11.875	185.9537598651222	188.33910717063767	1.562491915059778	0.011244568233800933	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
12.	185.99581114106311	188.3845021513155	1.563892702008902	0.011168813398633404	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
12.125	186.03766996750383	188.42968695497672	1.5652841184094364	0.011094630110637382	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
12.25	186.07933578745104	188.4746614053165	1.5666663595365613	0.011022000769604468	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
12.375	186.1208080536703	188.51942533379	1.5680396186018375	0.010950907224793305	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
12.5	186.162086229498	188.56397857937463	1.5694040863427596	0.010881581800326797	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
12.75	186.24405819564456	188.65245240239275	1.5721074017293162	0.010747412832594616	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
13.	186.3252475443852	188.74008170018334	1.574777792759057	0.010618629179313555	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
13.25	186.40565025223714	188.8268653865365	1.577416716318973	0.010495616436824395	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
13.5	186.4852624029615	188.91280245518288	1.5800256009774691	0.010378264651705216	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
13.75	186.5640801778624	188.9978919724857	1.5826058486448256	0.01026647021527305	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
14.	186.6420998463957	189.0821330701988	1.5851588360851057	0.01016013553234929	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
14.25	186.71931775609696	189.16552493761236	1.5876859164110002	0.010059169304763138	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
14.5	186.79573032391775	189.24806681560224	1.5901884207374872	0.009963486472698069	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
14.75	186.8713340392591	189.3297580020233	1.5926676596473492	0.009873004213384107	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
15.	186.94612548226957	189.41059786799983	1.5951249228441793	0.0097876346641117	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
15.25	187.02010130310447	189.49058583069748	1.597561476979405	0.009707294248642029	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
15.5	187.09325810750533	189.56972124845112	1.5999785699685003	0.009631935706672312	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
15.75	187.16559248856666	189.6480034859228	1.6023774448327412	0.009561515715847513	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
16.	187.23710138760688	189.72543224490903	1.604759327826424	0.0094958992136438	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
16.25	187.30778177777384	189.802007162312	1.6071253944395631	0.009435008331489136	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
16.5	187.3776299357571	189.87772723654572	1.6094768319921686	0.009378935764590146	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
16.75	187.44664306016193	189.95259250284374	1.6118148623218582	0.009327475180648914	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
17.	187.51481862840976	190.02660295839505	1.614140569582493	0.009280513555159686	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
17.25	187.5821520806565	190.09975679303267	1.616455119099438	0.009238302667751608	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
17.5	187.6486421313082	190.17205561095568	1.6187597209163689	0.009200367712090873	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
17.75	187.71428469621677	190.24349753242802	1.6210553029554835	0.009166999860625857	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
18.	187.77907645760888	190.3140825498387	1.6233432208466818	0.009138012365403014	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
18.25	187.84301654796116	190.38381181320398	1.625624309138185	0.00911326397318879	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
18.5	187.9060981421022	190.45268168122874	1.6278998528332762	0.00909296904264778	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
18.75	187.96832387830042	190.52069712951194	1.630170793659509	0.009076740057084809	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
19.	188.0296837564936	190.5878508994875	1.6324382228618186	0.009064847404783194	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
19.25	188.09018346371374	190.65415140812854	1.6347032173619005	0.009057057649391353	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
19.5	188.1498101622675	190.71958830944763	1.6369667516865143	0.009053261325868256	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
19.75	188.20857217458027	190.784172562937	1.6392298480248346	0.009053881073346481	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
20.	188.2664549089404	190.84789266024066	1.6414936922231875	0.009057838338659696	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
20.25	188.3234665573269	190.91075808578606	1.6437587671941645	0.009066805938656941	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
20.5	188.37959635085588	190.97276336637557	1.646027095192516	0.009078421359024702	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
20.75	188.43484326792694	191.03390575293778	1.6482979778736768	0.009095099382794292	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
21.	188.48921206850787	191.0941984941973	1.6505746448839131	0.00911521943038851	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
21.25	188.5426818378371	191.15361686994686	1.652855587588871	0.009137994054606136	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
21.5	188.5952756305874	191.21219146347204	1.6551436419112162	0.009167709282126069	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
21.75	188.6469657483719	191.2698963992284	1.6574394422299341	0.00919658886330943	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
22.	188.69776112713868	191.32673801842273	1.659741936342871	0.009232985681924433	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
22.25	188.74767021480739	191.38273759925292	1.6620559350708963	0.009273028386648008	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
22.5	188.79665837469767	191.43785285628044	1.664378450536195	0.009311212778110978	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
22.75	188.84475691241718	191.49212073489096	1.6667115414599518	0.009361676126931506	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
23.	188.89195301254722	191.5455394776004	1.6690592885996607	0.009410556698215	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
23.25	188.93821757604607	191.59806733406086	1.6714168198090593	0.009458426192499036	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
23.5	188.9835911800674	191.6497567421536	1.6737885016959102	0.009522408241704916	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
23.75	189.0280520380154	191.70059607971618	1.6761780239299118	0.009581222912906195	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
24.	189.07156855750125	191.75053732598153	1.6785791131523633	0.009636997175521245	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
24.25	189.1141861715464	191.79963893829841	1.6809965225176724	0.009713570108065728	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
24.5	189.15589154503718	191.84790313644794	1.6834358982063962	0.009786498965961066	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
24.75	189.19663752721988	191.89526308693155	1.685889772000653	0.009847890852549224	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
25.	189.23646357844493	191.94176317587937	1.6883598436326708	0.009928791923160615	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
25.5	189.3133485591468	192.03224360445276	1.6933727449893403	0.010102116434313357	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
26.	189.3864459956873	192.1192133522991	1.6984619600669841	0.01028452122598389	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
26.5	189.45577766827185	192.20277953222802	1.7036572662153242	0.010481530430519692	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
27.	189.52129273439087	192.28285431536338	1.7089434904975038	0.010696110755326949	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
27.5	189.58296942343483	192.35951122315507	1.7143533769706512	0.010923483795536537	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
28.	189.6407648174997	192.43265763141886	1.7198669742930404	0.011175824515113453	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
28.5	189.6946817419553	192.50242772705764	1.7255292014857646	0.011436880650324666	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
29.	189.74459920491785	192.56860585474652	1.731303854943365	0.011726531573870824	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
29.5	189.7906316641107	192.63149657671457	1.7372557330596354	0.012035076353215102	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
30.	189.83252357367076	192.69072270097976	1.7433389312965801	0.012351207407031994	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
30.5	189.8704781900044	192.74664879952246	1.7496069404666674	0.012723489700680934	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
31.	189.90425947836056	192.79905721007572	1.756062420997261	0.01307287117230116	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
31.5	189.933879545122	192.84789680568684	1.7626798116389686	0.013480034781170769	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
32.	189.95942790546343	192.89351180585325	1.7695424557784318	0.013918671150225492	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
32.5	189.98061156223184	192.93547165034605	1.776598482789194	0.014324345678920825	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
33.	189.99758923957236	192.97400443221764	1.7838668014573527	0.01482236296442907	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
33.5	190.01034283958006	193.00932714113614	1.7914208457536231	0.015329819657064814	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
34.	190.0186145454369	193.04100917400024	1.7991966211144175	0.015793675812032726	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
34.5	190.0225744329278	193.06929973084493	1.8072145215656559	0.016358225999490994	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
35.	190.02224254342843	193.09448478407575	1.8155548471139085	0.016950404892095428	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
35.5	190.01736768158327	193.11617637720693	1.8241649264577513	0.017468300180770502	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
36.	190.00804244042823	193.13442300637482	1.833023147294679	0.018050558215806367	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
36.5	189.99441724337152	193.14966904803939	1.8422154846735577	0.018720578518470976	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
37.	189.97631688381347	193.16177637304438	1.85174372581315	0.019321360053967007	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
37.5	189.9536704291621	193.17047875285726	1.8615368447275247	0.019876764431297156	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
38.	189.92668205008397	193.17609162208632	1.871620490244447	0.020530655200378334	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
38.5	189.8954035248227	193.1789376494931	1.882067499927903	0.021231492413495978	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
39.	189.8596919555359	193.1788289313687	1.892851982657943	0.021834526802862353	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
39.5	189.81958660912287	193.1756035823568	1.9039020267307654	0.022387033755087993	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
40.	189.77527761011694	193.16955820044018	1.915239016413031	0.023026423788959693	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
40.5	189.72684317569528	193.16103379368735	1.926928450519725	0.02370384193247488	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
41.	189.67428736909045	193.1499866051524	1.938942858345506	0.024300882936024726	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
41.5	189.61756078727834	193.13622753460282	1.9512293334557498	0.024829280392943076	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
42.	189.5568114772764	193.11989011909404	1.963772138738449	0.025340571769574494	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
42.5	189.49237690615462	193.1013480306782	1.9765699052253243	0.025924633670614705	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
43.	189.4241346783514	193.0807925918099	1.9896967724090637	0.026511898802373812	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
43.5	189.3522196263827	193.05815104972777	2.003081804027698	0.02698361679990402	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
44.	189.27667009971253	193.0333411589223	2.0166803892089677	0.027406037728755273	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
44.5	189.19762325988626	193.00652412699975	2.0304878417564534	0.027784054353844567	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
45.	189.11549345302294	192.9780035757951	2.0444644435628123	0.028233373683034024	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
45.5	189.03006104324834	192.94803250212178	2.0587212154394874	0.028654515148845316	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
46.	188.94178599604285	192.91657544604985	2.0731189587116576	0.029036135476236513	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
46.5	188.85025310047754	192.88365502695962	2.087757350915724	0.029305829474401524	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
47.	188.75621681972444	192.84921440532932	2.102424788186059	0.029544463652305897	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
47.5	188.65927102181584	192.81361543822717	2.11730181456803	0.029764779528338003	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
48.	188.56027293742508	192.77692889650876	2.132189567714397	0.030012902025300825	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
48.5	188.45862032308756	192.73953859474264	2.1473147165933306	0.03025580691213614	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
49.	188.3550685591401	192.70125245199233	2.1624453746265333	0.03041332572932509	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
49.5	188.2491375371866	192.66225285689384	2.1777280423226557	0.03057042387958253	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
50.	188.14137601360332	192.62247630910477	2.193015798506116	0.030609119711858018	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
51.	187.92063051069889	192.54132470516265	2.2236921329078494	0.03069738322319182	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
52.	187.69422110805323	192.4590583731518	2.2544105649524995	0.030682675624943645	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
53.	187.46299803436068	192.37612356513498	2.2850574841577367	0.030583278398822022	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
54.	187.22763745284442	192.29302141207154	2.3155771217501435	0.030484302892329618	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
55.	186.9890122873168	192.21100413633215	2.346026089942396	0.03027414164155595	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
56.	186.74866409606514	192.13022371669442	2.3761254050332554	0.029837099433853487	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
57.	186.50739572244075	192.0504912724589	2.405700288810103	0.02955547194686825	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
58.	186.26458983132198	191.97384840569407	2.435236348926992	0.029255022915599005	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
59.	186.02222055429718	191.8993188564709	2.464210334641301	0.028591387308169347	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
60.	185.78115278912603	191.82639736822472	2.4924191235433306	0.028285417550629743	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
61.	185.53997517484376	191.7591298250181	2.5207811697425604	0.027796850325399358	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
62.	185.301505422017	191.69234496497725	2.5480128241941293	0.02724581072502308	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
63.	185.0634859719884	191.63093584938156	2.5752727911926065	0.026816224219371687	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
64.	184.82867663100788	191.57163052469252	2.6016452726328727	0.02619880519470441	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
65.	184.59540943535745	191.5161530389434	2.6276704015820154	0.025757801340126063	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
66.	184.3653224384656	191.46474672781986	2.653160875313125	0.025248213864120128	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
67.	184.13679436238522	191.41598477342833	2.6781668293102556	0.024734546239648436	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
68.	183.91179968330113	191.37125790568058	2.7026299677924217	0.02433096170590332	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
69.	183.6877241472302	191.32989397833336	2.7268287527220623	0.023707908787482523	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
70.	183.46831944268433	191.2899934948003	2.7500457853673868	0.023396798020967502	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
71.	183.2488165428217	191.25708983002338	2.7736223487639973	0.022787911168575592	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
72.	183.03450958398972	191.22091110955975	2.795621607704538	0.02242649886365422	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
73.	182.82007845647414	191.19572409520381	2.8184753464913057	0.0221133419976689	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
74.	182.60845920564904	191.1650437708511	2.8398482916998757	0.02141636855595519	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
75.	182.3999968545283	191.14218836414193	2.861308083603216	0.021454205218698785	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
76.	182.19003265406567	191.12175744194366	2.8827567021372733	0.020697915212513296	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
77.	181.98547223618473	191.09714883265497	2.9027039140282427	0.02038696775362059	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
78.	181.78063565289693	191.0840685157247	2.9235306376445145	0.020385004643135973	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
79.	181.5754072056888	191.06624359750356	2.9434739233145146	0.019473953063542382	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
80.	181.37577442030508	191.04870539413213	2.9624785437715992	0.0194847810079688	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
81.	181.173597442067	191.04158862109927	2.9824434853304522	0.019430791314303697	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
82.	180.97126569269383	191.02750175556264	3.0013401264002066	0.018510130444064465	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
83.	180.774293593302	191.0144466419698	3.019463746218581	0.018553816117706345	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
84.	180.57480615695718	191.01121536890113	3.0384477586356193	0.018642914592134074	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
85.	180.37311497778194	191.00228802240846	3.0567495754028493	0.017713541377638586	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
86.	180.17736011936262	190.9901281491297	3.0738748413908965	0.017503829471330112	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
87.	179.98075020280575	190.98861560434975	3.0917572343455095	0.01788675110632254	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
88.	179.77946235044075	190.98604299205232	3.1096483436035416	0.01727578438814259	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
89.	179.58140552588492	190.97625693450632	3.1263088031217947	0.01653281661873196	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
90.	179.3878294222371	190.97115711377458	3.1427139768410055	0.016840177057839467	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
91.	179.18867186433414	190.97384204437384	3.1599891572374736	0.016981564204315847	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
92.	178.9868165165033	190.97030718233856	3.176677105249637	0.016144317541161746	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
93.	178.7901256433981	190.96203288976577	3.192277792319797	0.01570122667531937	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
94.	178.5953021372511	190.96107469031713	3.208079558600276	0.016062080179213067	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
95.	178.39523766842615	190.96450548116914	3.2244019526782233	0.01613078871676299	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
96.	178.1912781586033	190.9624950115101	3.240341136033802	0.015398931264424487	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
97.	177.99289364044057	190.9552907327474	3.2551998152070722	0.014860953213638117	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
98.	177.7979229485949	190.95442201216426	3.270063042461078	0.015152695313565667	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
99.	177.5972695494656	190.9585101787999	3.2855052058342036	0.015346220323314785	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
100.	177.39231175883208	190.9588766591571	3.3007554831077077	0.014925477069337298	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
102.	176.99108857376268	190.9505854439857	3.329307236429715	0.014356714289100792	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
104.	176.58852982554527	190.9569845532785	3.358182340264111	0.014172126860871437	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
106.	176.17647419028242	190.95017404780117	3.3859957438732007	0.013669537716658353	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
108.	175.77512325751547	190.9510940883319	3.4128604911307443	0.013546977089552215	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
110.	175.3590200124168	190.95536313678642	3.4401836522314095	0.013258569594130076	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
112.	174.9454559497133	190.94799801895365	3.4658947695072646	0.012799817370368949	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
114.	174.53826002189706	190.9539197572773	3.4913829217128853	0.012741780297858218	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
116.	174.11442266780327	190.95371037317372	3.5168618906986975	0.01250160486579377	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
118.	173.69434497182874	190.95176436259038	3.5413893411760604	0.01194510757310141	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
120.	173.28613313481918	190.9495408767718	3.564642320991103	0.011958761439194832	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
122.	172.85330457788254	190.9562961777139	3.5892243869328397	0.011837491175618053	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
124.	172.42781205331065	190.94769863561478	3.6119922856935753	0.011372598234420939	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
126.	172.00807603420273	190.95359806783904	3.6347147798705235	0.011215663106149631	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
128.	171.58277094222706	190.95242771156677	3.656854938118174	0.011154990841811041	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
130.	171.1440305680391	190.95404447401745	3.6793347432377677	0.01100307873638351	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
132.	170.7092121000351	190.95041091196666	3.700867253063708	0.010504302499631524	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
134.	170.29173138696072	190.951841070879	3.7213519532362938	0.010452019223933684	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
136.	169.84893007324442	190.95431355806147	3.7426753299594426	0.010474915836776622	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
138.	169.40854001026017	190.9526925533972	3.7632516165834002	0.01018433975125388	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
140.	168.96883059674576	190.95174444612084	3.783412688964458	0.009975389650117683	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
142.	168.52949926792664	190.95067807480504	3.803153175183871	0.009631667945017353	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
144.	168.10489149963885	190.95126007422454	3.8219393607445276	0.0097183772106878	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
146.	167.64608333219766	190.9560145775662	3.842026684026622	0.009820207517148183	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
148.	167.19124759697036	190.95289934880853	3.8612201908131203	0.009285387487144803	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
150.	166.7564550789088	190.94843217921112	3.8791682339752014	0.0091510906359773	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
152.	166.3096590916476	190.95720585613375	3.8978245533570295	0.009115083829763226	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
154.	165.85900343424586	190.94930522751238	3.9156285692942543	0.008900984017706115	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
156.	165.4120859993381	190.95299161944405	3.933428489427854	0.008889010889351123	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
158.	164.95407515811826	190.95253845455872	3.951184612851659	0.008996784718919626	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
160.	164.47869434730984	190.95548295960583	3.9694156283035325	0.008554922463989256	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
162.	164.0410865304379	190.9446062367069	3.985404302707616	0.008161714097133288	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
164.	163.60001307873392	190.95545012256488	4.002062484692066	0.00845636772448588	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
166.	163.12775594991814	190.95686589139385	4.019229773605559	0.008380368339595545	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
168.	162.66125671326105	190.94923100047845	4.035583958050448	0.008161655122855827	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
170.	162.20188546418507	190.95451466534183	4.051876394096983	0.007988292774245176	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
172.	161.74065211413554	190.94711301675883	4.0675371291474285	0.007978922106741448	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
174.	161.27242875927485	190.9575188308664	4.083792082523948	0.007967775228596485	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
176.	160.80010416158655	190.9523994577612	4.099408230061814	0.007607012341158903	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
178.	160.34608427474916	190.94831639268745	4.114220131888584	0.007347513471576805	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
180.	159.90323743453828	190.95486123701608	4.128798283948122	0.00759902566767745	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
182.	159.40879792670313	190.955500020212	4.144616234559294	0.007843365062545793	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
184.	158.91091969140868	190.9521834200101	4.160171744198305	0.007413377795284726	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
186.	158.4538666833256	190.95004737271648	4.174269745740433	0.007029499383859772	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
188.	157.9946980986818	190.94968381826558	4.188289741733744	0.007126280086918291	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
190.	157.51816502750714	190.95398185527753	4.202774866088106	0.007207976876765443	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
192.	157.04024522823997	190.95921603497686	4.217121649240806	0.007042114393591925	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
194.	156.56172088207458	190.95276355654153	4.230943323662474	0.006873098236039876	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
196.	156.08485025902735	190.94927153802354	4.244614042184965	0.006858992663293817	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
198.	155.60757266650245	190.95522979609822	4.258379294315649	0.006724305346216042	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603
200.	155.13656492657918	190.95146761533175	4.271511263569829	0.006407663907964434	376.05086582338924	0.2543779782135115	1478.3153339938567	1	0	367.4437300815927	0.24864450411870556	1477.7874595859603

==> anc/otoc_to_plot_1D_M500_L1.0000_n500_beta20.0000.dat <==
1.953125	16.09067822686518	16.741058120263734	0.26294854512469024	0.002111007496437622	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
1.9921875	16.091010053347297	16.7414440344317	0.2630317048863476	0.0021467723004185758	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
2.03125	16.09134819684347	16.74183717888506	0.26311626171066044	0.0021823681386436535	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
2.0703125	16.09169264316799	16.74223753108153	0.2632022023971791	0.0022176244234913154	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
2.109375	16.092043377926665	16.742645068188757	0.2632895136187457	0.002252537973104296	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
2.1484375	16.09240038652032	16.743059767090813	0.2633781819263279	0.00228710574311819	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
2.1875	16.092763654148026	16.7434816043951	0.2634681937549268	0.0023213248369494013	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
2.2265625	16.0931331658102	16.74391055643899	0.26355953542921456	0.0023551925001434886	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
2.265625	16.093508906312074	16.74434659929668	0.2636521931690005	0.002388706117931605	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
2.3046875	16.093890860266864	16.74478970878577	0.26374615309467797	0.002421863216900988	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
2.34375	16.094279012099122	16.745239860474108	0.2638414012328209	0.002454661462896013	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
2.3828125	16.094673346047955	16.745697029686298	0.2639379235214667	0.002487098660730425	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
2.421875	16.095073846170404	16.74616119151057	0.26403570581569047	0.0025191727481590933	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
2.4609375	16.09548049634474	16.746632320805066	0.26413473389241665	0.002550881800331695	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
2.5	16.095893280273657	16.747110392204743	0.2642349934563414	0.0025822240302623813	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
2.5390625	16.096312181487626	16.74759538012776	0.2643364701447809	0.0026131977728766744	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
2.578125	16.09673718334833	16.74808725878181	0.2644391495323474	0.0026438015003485307	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
2.6171875	16.097168269051608	16.748586002170867	0.26454301713699563	0.0026740338157104308	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
2.65625	16.097605421631087	16.749091584101432	0.26464805842419975	0.0027038934449294064	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
2.6953125	16.09804862396118	16.749603978188905	0.26475425881238074	0.0027333792400156655	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
2.734375	16.09849785876055	16.750123157863822	0.264861603677326	0.0027624901761811316	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
2.7734375	16.09895310859516	16.750649096378176	0.2649700783573949	0.0027912253512447196	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
2.8125	16.099414355881713	16.751181766811566	0.26507966815789197	0.0028195839810500447	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
2.8515625	16.099881582890745	16.751721142077358	0.2651903583559144	0.0028475654028348174	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
2.890625	16.10035477174984	16.75226719492878	0.26530213420498844	0.00287516906722729	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
2.9296875	16.100833904446837	16.752819897964795	0.26541498093929156	0.0029023945346409617	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
2.96875	16.10131896283313	16.7533792236361	0.26552888377800726	0.002929241483105472	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
3.0078125	16.101809928626583	16.75394514425111	0.26564382793015917	0.0029557096987211655	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
3.046875	16.102306783414928	16.754517631981592	0.26575979859821985	0.0029817990730279576	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
3.0859375	16.10280950865866	16.755096658868485	0.2658767809827395	0.0030075096042764928	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
3.125	16.10331808569448	16.755682196827657	0.26599476028605396	0.0030328413941589365	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
3.1640625	16.10383249573786	16.756274217655225	0.26611372171665815	0.0030577946460816465	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
3.203125	16.104352719886606	16.756872693033365	0.2662336504927791	0.0030823696582068295	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
3.2421875	16.104878739123674	16.757477594535526	0.26635453184620556	0.0031065668309210536	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
3.28125	16.10541053432021	16.758088893632106	0.2664763510264448	0.00313038665569394	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
3.3203125	16.10594808623858	16.75870656169532	0.26659909330368164	0.0031538297183651308	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
3.359375	16.1064913755353	16.759330570004934	0.26672274397319207	0.0031768966940013852	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
3.3984375	16.10704038276397	16.759960889752797	0.2668472883579005	0.0031995883438405313	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
3.4375	16.107595088378304	16.760597492048507	0.2669727118125546	0.0032219055192044266	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
3.4765625	16.108155472734946	16.761240347924037	0.26709899972658835	0.0032438491485542896	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
3.515625	16.108721516096395	16.761889428338648	0.2672261375272854	0.003265420251433682	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
3.5546875	16.109293198633672	16.76254470418408	0.2673541106837316	0.003286619919607859	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
3.59375	16.10987050042947	16.763206146288734	0.2674829047085048	0.003307449319168399	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
3.6328125	16.110453401480644	16.7638737254228	0.26761250516179164	0.0033279097005731732	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
3.671875	16.111041881701116	16.764547412302715	0.26774289765386206	0.0033480023809779884	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
3.7109375	16.11163592092465	16.76522717759567	0.26787406784780554	0.003367728748292365	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
3.75	16.112235498907445	16.765912991923987	0.2680060014623224	0.0033870902621693237	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
3.7890625	16.112840595330848	16.766604825869607	0.2681386842745375	0.003406088446928379	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
3.828125	16.11345118980414	16.76730264997831	0.2682721021222387	0.0034247248912947724	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
3.8671875	16.114067261866914	16.768006434763855	0.2684062409066699	0.003443001248353284	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
3.90625	16.114688790991924	16.76871615071228	0.2685410865947663	0.0034608599454477	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
3.984375	16.115948137999982	16.7701532579266	0.26881284289209517	0.003495510756673426	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
4.0625	16.117229065367603	16.77161373510432	0.2690872601504965	0.003528869162919435	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
4.140625	16.118531406723797	16.773097345534282	0.26936422869880133	0.0035608318174862323	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
4.21875	16.119854994865147	16.774603852429763	0.2696436401219787	0.003591415174570401	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
4.296875	16.121199661831664	16.776133019042103	0.26992538731982796	0.003620636412082945	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
4.375	16.12256523898071	16.77768460876974	0.2702093645613667	0.003648513377411433	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
4.453125	16.12395155705915	16.77925838526292	0.2704954675350485	0.0036750645318921475	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
4.53125	16.12535844627306	16.78085411252315	0.27078359339447483	0.003700308893973059	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
4.609375	16.12678573635639	16.782471554998903	0.2710736407997318	0.003724265991398923	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
4.6875	16.128233256636875	16.78411047767668	0.2713655099556309	0.0037469558123628846	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
4.765625	16.129700836100497	16.785770646167776	0.2716591026454135	0.0037683987547200816	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
4.84375	16.131188303453932	16.787451826790946	0.2719543222610559	0.0037886155824576663	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
4.921875	16.132695487185295	16.789153786651244	0.2722510738301725	0.003807627380853873	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
5.	16.13422221562281	16.790876293714554	0.27254926403931434	0.003825455516282261	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
5.078125	16.13576831699167	16.792619116878644	0.2728488012545916	0.003842121596090564	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
5.15625	16.137333619469356	16.79438202604044	0.2731495955387035	0.0038576474263003037	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
5.234375	16.138917951238994	16.796164792159445	0.273451558664951	0.003872054978761952	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
5.3125	16.140521140540947	16.79796718731808	0.27375460412913505	0.0038853663585065594	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
5.390625	16.142143015722688	16.799788984778452	0.27405864715846767	0.0038976037683955416	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
5.46875	16.143783405287078	16.80162995903592	0.27436360471794685	0.003908789473869235	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
5.546875	16.145442137939025	16.80348988586916	0.27466939551375974	0.003918945780232619	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
5.625	16.147119042630308	16.805368542388067	0.2749759399961082	0.003928095003012189	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
5.703125	16.148813948602907	16.80726570707759	0.2752831603579804	0.003936259436733636	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
5.78125	16.150526685430926	16.809181159839635	0.27559098053309783	0.00394346133722685	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
5.859375	16.15225708306056	16.8111146820318	0.2758993261919221	0.003949722893465336	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
5.9375	16.15400497184915	16.813066056503605	0.2762081247352018	0.003955066205731583	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
6.015625	16.155770182602286	16.81503506763021	0.27651730528656765	0.003959513268267045	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
6.09375	16.157552546609622	16.81702150134369	0.2768267986833685	0.003963085946187661	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
6.171875	16.159351895679315	16.81902514516175	0.27713653746565947	0.003965805958843304	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
6.25	16.16116806217117	16.82104578821469	0.2774464558644378	0.003967694864367388	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
6.328125	16.16300087902816	16.82308322126964	0.2777564897882169	0.0039687740444140475	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
6.40625	16.164850179806976	16.8251372367534	0.2780665768088775	0.003969064685946933	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
6.484375	16.16671579870709	16.82720762877236	0.2783766561453961	0.003968587769549359	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
6.5625	16.168597570598717	16.82929419313156	0.27868666864786956	0.003967364060560285	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
6.640625	16.17049533104927	16.831396727351123	0.27899655677985863	0.0039654140935258654	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
6.71875	16.172408916349074	16.833515030681443	0.279306264599983	0.003962758163540415	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
6.796875	16.174338163535577	16.83564890411649	0.2796157377429118	0.003959416316026321	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
6.875	16.176282910416468	16.837798150405337	0.2799249233993621	0.003955408338498501	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
6.953125	16.178242995592026	16.839962574062742	0.2802337702958022	0.003950753753620262	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
7.03125	16.180218258475914	16.84214198137762	0.28054222867336526	0.003945471811348256	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
7.109375	16.182208539315358	16.8443361804206	0.2808502502663254	0.003939581482290677	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
7.1875	16.18421367921006	16.846544981049934	0.2811577882799732	0.003933101453513643	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
7.265625	16.186233520130287	16.848768194916474	0.2814647973684369	0.003926050121097192	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
7.34375	16.188267904934005	16.851005635466993	0.2817712336113946	0.003918445589687281	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
7.421875	16.19031667738284	16.853257117946974	0.2820770544918255	0.00391030566615207	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
7.5	16.192379682157632	16.85552245940163	0.2823822188717309	0.0039016478561851643	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
7.578125	16.1944567648726	16.8578014786765	0.28268668696935445	0.0038924893653923933	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
7.65625	16.196547772088913	16.860093996416552	0.28299042033507343	0.0038828470921082217	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
7.734375	16.198652551327683	16.862399835064828	0.28329338182749636	0.0038727376310376373	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
7.8125	16.20077095108142	16.864718818859732	0.28359553558992306	0.0038621061001671586	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
7.96875	16.205048011029522	16.869395527799856	0.2841972827746696	0.0038395654998650388	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
8.125	16.209377759714425	16.87412275290787	0.2847953998086309	0.0038155547170164897	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
8.28125	16.213759021103737	16.878899152290536	0.28538964362373725	0.0037900466877488275	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
8.4375	16.2181906356078	16.88372341228032	0.2859797893985524	0.003763155764068316	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
8.59375	16.222671460295246	16.88859424718755	0.2865656298000086	0.003734991471305627	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
8.75	16.227200369070438	16.89351039901782	0.2871469742333354	0.003705658573350945	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
8.90625	16.231776252815557	16.89847063716001	0.2877236481041808	0.003675257154412748	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
9.0625	16.236398019499273	16.90347375804768	0.2882954920940894	0.003643882709315527	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
9.21875	16.241064594254734	16.908518584797562	0.2888623614508419	0.0036116262463655956	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
9.375	16.245774919428403	16.913603966828305	0.28942412529607864	0.003578574397747758	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
9.53125	16.250527954602592	16.918728779462374	0.28998066595013805	0.0035448095344086995	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
9.6875	16.255322676592936	16.923891923513313	0.29053187827558136	0.003510409889784683	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
9.84375	16.260158079422723	16.92909232486126	0.29107766904069576	0.0034754496844040974	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
10.	16.265033174276514	16.934328934018474	0.29161795630195764	0.003439999254439208	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
10.15625	16.269946989433578	16.939600725687047	0.292152668807708	0.0034041251837205527	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
10.3125	16.2748985701837	16.944906698310568	0.2926817454218703	0.0033678904341972074	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
10.46875	16.279886978726257	16.95024587362122	0.29320513456839464	0.0033313544799172595	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
10.625	16.28491129405395	16.955617296184055	0.29372279369684445	0.003294573436820692	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
10.78125	16.28997061182304	16.961020032939174	0.2942346887674011	0.0032576001940723747	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
10.9375	16.29506404421067	16.966453172743986	0.29474079375749207	0.003220484545778746	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
11.09375	16.300190719760554	16.971915825915524	0.29524109018795697	0.003183273316204805	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
11.25	16.30534978321874	16.97740712377458	0.29573556666880607	0.0031460104867939266	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
11.40625	16.310540395359453	16.982926218192144	0.29622421846508007	0.0031087373186965196	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
11.5625	16.315761732803114	16.988472281139014	0.29670704708089873	0.003071492472466631	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
11.71875	16.32101298782612	16.994044504238897	0.2971840598627259	0.0030343121273631373	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
11.875	16.32629336816483	16.999642098326802	0.2976552696206997	0.0029972300937497923	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
12.03125	16.33160209681293	17.00526429301124	0.2981206942670227	0.002960277924230859	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
12.1875	16.336938411814195	17.010910336242762	0.29858035647202186	0.002923485022881245	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
12.34375	16.342301566050466	17.016579493887882	0.2990342833366731	0.0028868787468942616	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
12.5	16.347690827026273	17.02227104930912	0.2994825060804263	0.002850484508739371	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
12.65625	16.353105476649723	17.027984302951708	0.29992505974565414	0.0028143258738104753	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
12.8125	16.358544811011324	17.033718571936884	0.3003619829159921	0.002778424651751976	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
12.96875	16.364008140160518	17.03947318966206	0.30079331744932664	0.00274280098904498	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
13.125	16.369494787880388	17.045247505408195	0.30121910822506864	0.002707473454871945	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
13.28125	16.37500409146166	17.051040883954315	0.3016394029039741	0.0026724591228479257	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
13.4375	16.380535401475694	17.056852705199283	0.3020542517009586	0.002637773653172282	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
13.59375	16.38608808154709	17.06268236379121	0.30246370717059046	0.002603431367518105	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
13.75	16.39166150812666	17.068529268764046	0.30286782400330803	0.002569445322268571	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
13.90625	16.397255070264276	17.074392843181812	0.3032666588337994	0.002535827380408939	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
14.0625	16.402868169382828	17.080272523790548	0.3036602700596858	0.0025025882758612284	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
14.21875	16.408500219052787	17.08616776067711	0.304048717670006	0.002469737679121664	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
14.375	16.41415064476811	17.09207801693625	0.30443206308441134	0.0024372842585117737	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
14.53125	16.41981888372359	17.098002768344525	0.30481036900079095	0.002405235737631095	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
14.6875	16.425504384593662	17.103941503041877	0.30518369925242106	0.0023735989508493205	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
14.84375	16.431206607313435	17.109893721220445	0.30555211867293136	0.0023423798959619547	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
15.	16.43692502286112	17.115858934820434	0.30591569296990917	0.0023115837861404035	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
15.15625	16.44265911304331	17.121836667233765	0.30627448860610024	0.002281215095915279	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
15.3125	16.448408370281953	17.127826453013864	0.3066285726873827	0.002251277606837654	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
15.46875	16.45417229740427	17.133827837593262	0.306978012858237	0.0022217744519799965	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
15.625	16.45995040743484	17.139840377007634	0.30732287720362644	0.0021927814319361383	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
15.9375	16.47154727807791	17.15189719589152	0.3079991524145088	0.0021361140117404534	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
16.25	16.483195282630362	17.163993559952555	0.3086579484609642	0.0020810637173062753	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
16.5625	16.494890871833626	17.176126272586306	0.30929981723782524	0.002027778824191184	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
16.875	16.5066306406	17.188292282610767	0.3099253102260837	0.001976255003235306	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
17.1875	16.518411322054664	17.20048867696729	0.3105349766148473	0.0019264823301323732	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
17.5	16.53022978177459	17.212712673792563	0.31112936168241645	0.0018784460710485897	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
17.8125	16.542083012226087	17.224961615845885	0.31170900540925267	0.0018321273819961626	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
18.125	16.553968127401358	17.237232964274828	0.31227444129616405	0.00178750393244691	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
18.4375	16.565882357653212	17.24952429270507	0.312826195367032	0.0017445504597528585	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
18.75	16.57782304472619	17.26183328163787	0.3133647853335096	0.001703239259839773	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
19.0625	16.589787636980944	17.274157713140735	0.31389071990443185	0.001663540621466364	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
19.375	16.601773684808947	17.286495465816436	0.31440449822192607	0.0016254232110903823	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
19.6875	16.613778836232544	17.298844510036915	0.31490660941136334	0.001588854410781071	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
20.	16.62580083268691	17.31120290342761	0.31539753222866423	0.0015538006148084983	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
20.3125	16.63783750497804	17.323568786590133	0.31587773479561865	0.0015202274918530102	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
20.625	16.64988676941203	17.33594037905033	0.31634767441107237	0.001488100212370469	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
20.9375	16.66194662409039	17.34831597542001	0.3168077974283502	0.0014573836475554104	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
21.25	16.674015145365352	17.360693941760747	0.3172585391907945	0.001428042541790564	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
21.5625	16.686090484450297	17.37307271213913	0.3177003240169693	0.0014000416620914891	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
21.875	16.698170864179225	17.38545078536333	0.3181335652296017	0.0013733459280478757	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
22.1875	16.710254575909246	17.3978267218906	0.3185586652219992	0.0013479205209538491	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
22.5	16.722339976561848	17.41019914089686	0.31897601555519783	0.0013237309787139217	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
22.8125	16.73442548579588	17.422566717499734	0.3193859970836954	0.0013007432756661607	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
23.125	16.746509583308146	17.43492818012587	0.3197889801024892	0.001278923888738248	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
23.4375	16.758590806255377	17.44728230801544	0.3201853245141568	0.0012582398544458864	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
23.75	16.770667746793094	17.45962792885611	0.32057538001151786	0.0012386588137323963	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
24.0625	16.782739049725922	17.471963916538883	0.32095948627273957	0.0012201490493592537	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
24.375	16.79480341026473	17.484289189029994	0.3213379731673674	0.0012026795149615132	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
24.6875	16.80685957188586	17.49660270635158	0.3217111609695905	0.001186219857661186	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
25.	16.818906324287656	17.508903468665977	0.32207936057840564	0.0011707404356354092	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
25.3125	16.830942501440095	17.52119051445741	0.32244287374186265	0.0011562123277378156	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
25.625	16.8429669797237	17.533462918805768	0.3228019932832418	0.001142607342353319	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
25.9375	16.854978676152424	17.545719791748176	0.32315700333083347	0.0011298980202903764	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
26.25	16.866976546678277	17.55796027672233	0.32350817954592326	0.0011180576336545123	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
26.5625	16.878959584572595	17.57018354908847	0.32385578935186754	0.001107060183502284	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
26.875	16.890926818880743	17.582388814724148	0.3242000921606122	0.001096880394656985	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
27.1875	16.902877312947428	17.59457530869022	0.32454133959852816	0.001087493707391296	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
27.5	16.914810163008337	17.60674229396106	0.32487977572773175	0.0010788762684439846	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
27.8125	16.926724496845676	17.61888906021886	0.32521563726630565	0.0010710049202136143	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
28.125	16.938619472504378	17.631014922705614	0.32554915380286525	0.0010638571877994885	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
28.4375	16.95049427706598	17.643119221131915	0.3258805480086803	0.0010574112675937996	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
28.75	16.96234812547773	17.65520131863853	0.3262100358451114	0.0010516460117708348	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
29.0625	16.974180259433968	17.667260600807545	0.3265378267660371	0.0010465409142035754	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
29.375	16.985989946307612	17.6792964747217	0.3268641239164886	0.0010420760960546005	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
29.6875	16.997776478129087	17.691308368068185	0.3271891243260712	0.00103823228956319	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
30.	17.00953917061076	17.703295728285195	0.3275130190974656	0.0010349908220531388	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
30.3125	17.02127736221453	17.715258021748664	0.32783599358985444	0.0010323336013773777	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
30.625	17.032990413260436	17.72719473299782	0.32815822759832647	0.0010302430991695035	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
30.9375	17.044677705074502	17.73910536399598	0.3284798955268354	0.0010287023347344438	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
31.25	17.056338639173728	17.750989433426472	0.3288011665575355	0.0010277797802139333	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
31.875	17.079579136610683	17.774676041920035	0.32944316952263614	0.0010274600473861638	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
32.5	17.102707492756515	17.79825101758715	0.3300854916167682	0.0010289159015392626	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
33.125	17.12571957136748	17.821711047150863	0.3307293143995602	0.001032207045685052	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
33.75	17.148611492311666	17.84505302750925	0.3313757504238745	0.0010372264993020685	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
34.375	17.171379612797992	17.868274049816925	0.3320258475236878	0.001043873903289505	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
35.	17.19402051016056	17.891371384931226	0.3326805928029864	0.0010520550772032955	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
35.625	17.216530966129216	17.914342470182554	0.3333409163701919	0.0010616816825217868	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
36.25	17.238907952199806	17.937184897141936	0.33400769490613863	0.001072670757621763	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
36.875	17.261148616340627	17.95989640044725	0.3346817548172191	0.0010849443072999065	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
37.5	17.283250270995094	17.982474847867316	0.3353638752902635	0.001098429296745218	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
38.125	17.305210381245555	18.004918230600094	0.33605479143815065	0.0011130570045740475	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
38.75	17.327026554415458	18.02722465438865	0.3367551965459811	0.0011287622914363472	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
39.375	17.34869653173206	18.04939233269349	0.3374657443024461	0.0011454845678644965	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
40.	17.370218178288212	18.071419579028415	0.3381870522558117	0.0011631674572710083	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
40.625	17.391589473038707	18.093304798185283	0.33891970362403484	0.0011817559604676566	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
41.25	17.412808504663335	18.115046481996416	0.33966424720639626	0.0012011977949606845	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
41.875	17.43387346664354	18.13664320681922	0.3404212008677357	0.0012214475727440276	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
42.5	17.454782643856056	18.15809362370702	0.3411910566723263	0.0012424625588070893	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
43.125	17.475534403948217	18.17939644848342	0.34197427906624456	0.0012641953262656715	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
43.75	17.49612720374	18.200550465264858	0.3427713008301584	0.0012866006881599556	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
44.375	17.516559589333223	18.221554531354506	0.3435825299264445	0.0013096478077160966	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
45.	17.536830173104608	18.242407562034682	0.3444083605898035	0.0013333109500485386	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
45.625	17.55693761602609	18.263108509563224	0.3452491686140052	0.0013575481411556292	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
46.25	17.57688064618893	18.2836563706713	0.34610529576624804	0.001382307140570305	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
46.875	17.596658084574692	18.304050214220855	0.34697705253971806	0.0014075586103291739	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
47.5	17.61626882459462	18.324289179007604	0.3478647440291595	0.0014333042408607446	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
48.125	17.63571177717318	18.344372428014744	0.348768682840794	0.0014595356617069122	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
48.75	17.65498585632842	18.364299115979197	0.34968916360629315	0.0014861970357189947	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
49.375	17.674090037142694	18.3840684233125	0.35062642913544273	0.0015132126313804229	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
50.	17.693023415967765	18.40367962255094	0.3515806793955187	0.0015405557815962201	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
50.625	17.711785182523254	18.423132087579482	0.352552123862438	0.0015682700268952134	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
51.25	17.730374515020575	18.442425214030358	0.3535410169291377	0.001596401715109508	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
51.875	17.74879051264028	18.461558329215077	0.3545476260063249	0.001624912648922905	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
52.5	17.767032254538197	18.480530698571624	0.35557215774029133	0.0016536773972582798	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
53.125	17.78509894007122	18.49934164051938	0.35661472275289774	0.0016825839299510204	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
53.75	17.802989966915728	18.5179906414334	0.3576753876527301	0.001711641242866424	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
54.375	17.820704850956968	18.536477346438602	0.35875427430648077	0.0017409792154184256	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
55.	17.838243041703997	18.554801412196284	0.35985161167200314	0.0017707258947433856	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
55.625	17.855603794547054	18.572962340784994	0.36096768167491	0.001800866991332173	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
56.25	17.87278622400478	18.59095944429218	0.36210269541116835	0.001831216953652204	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
56.875	17.889789512323233	18.608791988252975	0.36325670286697526	0.0018615387978473843	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
57.5	17.906613114478585	18.62645941471702	0.3644296189084776	0.0018917238116344494	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
58.125	17.92325679347946	18.64396147380933	0.3656213576315183	0.0019218890179206751	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
58.75	17.93972044221286	18.66129815222825	0.3668319801808784	0.0019523101395117148	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
59.375	17.956003804186278	18.678469431157197	0.36806174530590796	0.0019832298348274155	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
60.	17.9721062814073	18.695475028582706	0.3693110174744127	0.0020146720212353307	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
60.625	17.98802696400838	18.71231429796153	0.3705800853324521	0.0020463904469699926	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
61.25	18.003764874867866	18.728986359290218	0.3718690055331252	0.0020779909600100233	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
61.875	18.019319288203175	18.745490395803067	0.37317757403246465	0.002109155897843751	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
62.5	18.034689935654335	18.761825949206866	0.3745054504054299	0.0021398357003397984	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
63.75	18.064880748004494	18.793992071306807	0.37721832878984324	0.002201343007691636	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
65.	18.094338628307582	18.825487362899302	0.38000880792465896	0.0022648648281949233	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
66.25	18.123059180564752	18.856310560120903	0.38288049086033055	0.0023299808246814322	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
67.5	18.15103382638427	18.88645389538684	0.38583375998636255	0.0023936109836173447	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
68.75	18.17825880770829	18.915911138227145	0.3888645183193739	0.0024544368370689627	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
70.	18.204738070446925	18.944684617961766	0.39196985207903495	0.002515239332255615	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
71.25	18.230475600307308	18.97278097528299	0.39515261665001294	0.0025794302519303704	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
72.5	18.25546733491479	19.000200901843016	0.3984184277088609	0.0026464325291559064	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
73.75	18.2797027945203	19.02693560440443	0.4017686979729027	0.0027118953096588743	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
75.	18.303174327045458	19.052974147171	0.40519816598300806	0.0027724474898805033	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
76.25	18.32588355221926	19.078313511647867	0.40869981669760397	0.0028295069802347196	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
77.5	18.347838475507775	19.102961008818124	0.41227193343359486	0.0028881572949887024	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
78.75	18.369044547402773	19.12692700793475	0.4159202099350757	0.0029524622997848526	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
80.	18.38949813661369	19.150214967745324	0.419653089183057	0.0030217934424112912	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
81.25	18.409187767017766	19.17281731899489	0.42347469354110395	0.003091289029281619	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
82.5	18.428101461885525	19.194720057705116	0.42738131175626104	0.0031557193980668924	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
83.75	18.446234077482995	19.215911958099262	0.4313639920362712	0.003213469905815658	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
85.	18.46358939487625	19.236391560299417	0.4354149865208002	0.0032677497473619257	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
86.25	18.480176084166757	19.25616750525765	0.439533366404676	0.0033245091991864766	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
87.5	18.496000767581535	19.275252668403322	0.4437262595187664	0.0033887853287975834	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
88.75	18.511062657328925	19.29365617615412	0.44800532972666995	0.003461883651530107	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
90.	18.52535263851569	19.31137800679256	0.45238096864759164	0.003540893131507384	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
91.25	18.538856736256008	19.328408708605675	0.4568575625554384	0.0036204871169213337	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
92.5	18.55156167960412	19.344733829426342	0.461432186439895	0.003695776589560684	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
93.75	18.56345951788708	19.360340314460377	0.4660970040293401	0.0037646469892937745	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
95.	18.57454943228638	19.375221854456775	0.4708438039131294	0.0038286199615235276	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
96.25	18.584836210695137	19.38938101126748	0.47566855393314894	0.003892073665978191	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
97.5	18.594326469546846	19.402827607497738	0.4805739880780749	0.003960363218468865	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
98.75	18.603024657952496	19.415574747031947	0.4855694619793211	0.00403777633466309	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
100.	18.610930202708207	19.427634038734816	0.4906684289147326	0.004126157578361944	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
101.25	18.61803668829889	19.439011931330953	0.49588485592522596	0.0042245890312449415	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
102.5	18.624333105315355	19.44970824678489	0.501229901492845	0.00432982706341194	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
103.75	18.629806740358198	19.459716956823325	0.5067094235837558	0.004437466495891496	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
105.	18.634446446351518	19.46902900172239	0.5123235677325737	0.004543629611817002	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
106.25	18.638244541408017	19.47763551382372	0.5180684976132983	0.004645930778260432	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
107.5	18.641197919854694	19.485530520110157	0.5239383946782248	0.0047435872688505135	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
108.75	18.643308924624733	19.492713465808254	0.5299274657854246	0.004837613966820121	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
110.	18.64458408298191	19.499190069311403	0.5360324295952751	0.004930736077192899	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
111.25	18.645031029389145	19.504970844526802	0.5422543059784068	0.00502645283667591	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
112.5	18.64465666841764	19.51006950440115	0.5485985616869649	0.005127780436767493	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
113.75	18.64346698408042	19.51450171906846	0.5550737570703256	0.005236373099310754	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
115.	18.641466555637454	19.518282931489093	0.5616894944352417	0.0053526399516432566	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
116.25	18.638657386982782	19.521426296187407	0.5684553569494337	0.005476591152368382	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
117.5	18.63503830801359	19.52394215472842	0.5753809723161627	0.005607682244129286	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
118.75	18.630606323529246	19.525838107260153	0.5824745625597569	0.00574344451391382	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
120.	18.62535994999665	19.527119294194524	0.5897395836009472	0.005879622747811642	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
121.25	18.619301833049086	19.52778986819673	0.597173619429286	0.006012832744818964	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
122.5	18.612437681205424	19.52785474045271	0.6047716654629947	0.006142404229803279	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
123.75	18.60477330623661	19.52731975759775	0.6125296300037942	0.00626883892651109	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
125.	18.596314881795394	19.5261914557868	0.6204437627792724	0.0063900394207031174	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
127.5	18.577066675851192	19.522194919408932	0.6367125273326332	0.006613380225069698	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
130.	18.55484649321461	19.515985226803316	0.6535106639046209	0.006820051688144213	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
132.5	18.529797200596395	19.507710371900224	0.6708127857733542	0.007024554981095866	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
135.	18.502042769920596	19.497539199793263	0.6886334388101002	0.007227050158221005	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
137.5	18.471751023803897	19.48564755123085	0.7069480365644593	0.007420082960104035	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
140.	18.439059342110692	19.472182775333934	0.7257338536106204	0.007616384541708521	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
142.5	18.404045524006992	19.45729779569703	0.7450299592730019	0.007812853613577465	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
145.	18.366845623183785	19.441125914716785	0.7647981216785077	0.007976470009826821	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
147.5	18.32767170287126	19.423779050627065	0.784912309322136	0.008107490135198804	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
150.	18.286669810008274	19.40539340914845	0.8053355723545017	0.008234057907942295	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
152.5	18.24394083547369	19.386117067742035	0.8260825988618474	0.00834663615070259	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
155.	18.19969769832821	19.36609710378607	0.8470687531080147	0.008413616268810408	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
157.5	18.15421547328553	19.345465858845184	0.8681506802058995	0.008439897084535252	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
160.	18.10766534994929	19.324339534476604	0.8892682385306909	0.008464871445984824	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
162.5	18.060132248300302	19.302883728271322	0.9104750374358236	0.008510164282060285	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
165.	18.01174272147896	19.281304620276778	0.9318190599409923	0.008546714851230021	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
167.5	17.96270186564575	19.259711626642126	0.9532086116919737	0.008531905298076636	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
170.	17.913211759719367	19.238104368095712	0.9744785864313755	0.008475415930754427	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
172.5	17.86339288596133	19.216547355419344	0.9955856913457458	0.00843739816106186	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
175.	17.813272522699698	19.19525410260226	1.0166655772366848	0.008448494900558611	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
177.5	17.762875727234956	19.174415273187623	1.0378281658485389	0.008466449492871408	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
180.	17.712306819470648	19.15404671374357	1.0589978247010419	0.008426954596272742	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
182.5	17.66176057505635	19.134045784965387	1.0799629388299026	0.008321888736098338	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
185.	17.611402036146302	19.114397492660448	1.1006072683815336	0.008201754528880879	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
187.5	17.561304100190466	19.09522100254617	1.120971711474307	0.008119789950600788	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
190.	17.511436602428297	19.076707705163532	1.1412062181345375	0.008085912929356408	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
192.5	17.461771265314006	19.05897445868575	1.161401276121089	0.008062696466278352	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
195.	17.412354959955255	19.042016778334272	1.1815197004659292	0.008009329392630084	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
197.5	17.363295537632286	19.025759376948855	1.2014479230842394	0.007899640686919486	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
200.	17.31474914630488	19.010067806606568	1.2210179039005267	0.007741582202447362	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
202.5	17.26682095635797	18.994896960920684	1.2401558340964762	0.007578182022001246	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
205.	17.21953447063582	18.980322818088187	1.258908814010533	0.007444139842492347	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
207.5	17.172862921046267	18.96647113470065	1.277376533308938	0.007365073593226956	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
210.	17.12671291527133	18.953551642175803	1.2957341819766677	0.007341002099733541	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
212.5	17.08098032709457	18.94164609469037	1.3140815438076057	0.0073202914339621115	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
215.	17.035640825960016	18.930583256833305	1.3323356391464782	0.007258807375016341	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
217.5	16.990737223737447	18.920174512393015	1.3503755806826874	0.007143997830187044	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
220.	16.946364101866187	18.91021727440423	1.3680556282974135	0.006966726788924494	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
222.5	16.902678043549734	18.900508927681663	1.3852092146273098	0.0067639048630864455	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
225.	16.8597747958592	18.89118040563825	1.4018751526128457	0.006610882490614767	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
227.5	16.817587761132643	18.882559305850567	1.4182636270803837	0.006526461493129343	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
230.	16.775964758073584	18.874753270718063	1.4345074600784924	0.006484248676293536	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
232.5	16.73475249413312	18.867770092335988	1.4506848704618514	0.00648003571441258	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
235.	16.693771132429905	18.861674386533227	1.4669076386505553	0.006492593022107096	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
237.5	16.652883755130922	18.856281624639404	1.4831478355723868	0.006453812334447662	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
240.	16.61213375175762	18.85113415958307	1.4991767003227936	0.0063378950035203555	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
242.5	16.571700246723083	18.846040768928106	1.5148373105899886	0.006195920704112501	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
245.	16.53172046628812	18.841169825039337	1.530156303843356	0.006061313688673265	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
247.5	16.492266515498432	18.83658960368528	1.545143879033355	0.005914630883580996	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
250.	16.453405685779558	18.83217266553153	1.559729458261261	0.005773938380743805	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
255.	16.37749650891354	18.824462867887437	1.5879962170607935	0.005632531761358828	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
260.	16.30275986722144	18.819356875336062	1.6160547758748494	0.00556472385665423	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
265.	16.228062553812325	18.81505575483213	1.6436434556273358	0.005514906967524214	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
270.	16.1529582424153	18.812241581217403	1.6712038455500915	0.005434628602883019	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
275.	16.077795929574727	18.80927312777052	1.697989741656166	0.005226695372534818	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
280.	16.00421521065519	18.806187669374047	1.7234707992754397	0.00501432681434435	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
285.	15.932336497382737	18.804270953500847	1.7481330097996095	0.004791680128334752	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
290.	15.861935220449766	18.80143792813813	1.7713876005587872	0.004630516455092803	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
295.	15.792204168954244	18.800251057130303	1.7944381743505375	0.0046687318035843585	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
300.	15.721166272114269	18.801160546551134	1.8180749185946308	0.004667907499140856	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
305.	15.648853466207683	18.800641963974634	1.841117249341946	0.004574961306168657	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
310.	15.576383028025107	18.800558826099103	1.8638245316563173	0.0045357299173776735	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
315.	15.503666472537112	18.80170322505488	1.8864745485157228	0.004379900107764035	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
320.	15.431546514328664	18.800076193489094	1.9076235327339577	0.004110577948214612	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
325.	15.361080056724525	18.79751007606447	1.927580327997869	0.004015707575551785	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
330.	15.291775389847011	18.798328124268078	1.9477806084894755	0.004000241225974843	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
335.	15.22267573836369	18.79935775512652	1.9675827402576174	0.003828695819594219	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
340.	15.154290400000995	18.79770160169116	1.9860675666854177	0.0036920735932286287	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
345.	15.086115810255414	18.79731960004038	2.0045034761899037	0.003788852028290557	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
350.	15.016331283804663	18.800434418957877	2.0239560869683233	0.003926779142326931	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
355.	14.943610634829849	18.803444286219634	2.043771267613173	0.003839139262454738	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
360.	14.869413005347191	18.801617855096303	2.0623474795928707	0.003632564699680918	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
365.	14.795815001954466	18.798437352890097	2.080096914609982	0.003572050904503543	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
370.	14.723690686375356	18.79889469162613	2.098067988637906	0.00358035917631554	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
375.	14.652875272617292	18.80140224911857	2.1159005063731375	0.0034264192294050757	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
380.	14.583146996405391	18.80040434924507	2.132332180931957	0.003169489415571159	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
385.	14.514812609120055	18.79693263441184	2.147595400528849	0.003080198187868089	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
390.	14.446766109151202	18.79594463332971	2.1631341628106378	0.0031899452164954488	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
395.	14.377757759760437	18.798677109474074	2.1794948526938036	0.003317828273798629	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
400.	14.307545487132904	18.80344276548459	2.196312445548624	0.0033279564019061516	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
405.	14.236167442202134	18.80668859471331	2.212774416712865	0.0031217185038987516	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
410.	14.164994624863478	18.803454789209113	2.2275296305876116	0.002835027368325438	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
415.	14.095251851418226	18.79720276146991	2.2411246903961195	0.0027776482085124956	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
420.	14.026373923450723	18.795480238983234	2.2553061126727365	0.002966143214133066	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
425.	13.956752843702173	18.80025934413496	2.27078612253745	0.003097457638678858	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
430.	13.885841035412513	18.80498000250175	2.286280689059525	0.003008411065781758	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
435.	13.81361247945462	18.805045528120385	2.3008702331952677	0.002838679418556956	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
440.	13.740490958455533	18.801269344411445	2.3146674832450946	0.00275910636670238	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
445.	13.666722367559675	18.797791864051778	2.3284612968622915	0.002796078235764243	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
450.	13.592409486261174	18.796688034654416	2.342628265602737	0.002861103479060301	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
455.	13.518159581907112	18.798154583728312	2.3570723316528945	0.002871576213295102	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
460.	13.445242307850013	18.801132079005857	2.371344027735688	0.002823152750817304	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
465.	13.374865989818124	18.806047385794816	2.3853038591610676	0.002703393982135216	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
470.	13.307097738801726	18.80975320081165	2.3983779675570402	0.002452353908910876	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
475.	13.24177894588428	18.80779873074808	2.4098273982501763	0.0021363635800263573	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
480.	13.178247805544256	18.799724704541614	2.419741603357304	0.0019403309780556823	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
485.	13.115351528622016	18.79042510038526	2.429230708030733	0.002058346763804897	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
490.	13.051010879730828	18.78939633064044	2.440325070995353	0.0024603170571884992	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
495.	12.982199696205035	18.798629850742902	2.453833878602618	0.002779758557960488	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
500.	12.90864972529338	18.808786164980663	2.4681226565749577	0.002777505772770051	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
510.	12.75487415355062	18.811455685697243	2.494292717868701	0.0024391627836982234	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
520.	12.605695053133928	18.80079551583427	2.516905912248922	0.0022260170832569814	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
530.	12.464401641012985	18.796716583244937	2.5388130595338407	0.002158864302133612	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
540.	12.3280694862149	18.796516285322863	2.5600831982915944	0.0021677266611120683	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
550.	12.190002278810462	18.802889881935023	2.582167592756082	0.0022588890770915086	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
560.	12.04938022429554	18.81675879455672	2.6052609798334245	0.0021873874186108867	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
570.	11.906657251066559	18.815265183776628	2.6259153411283	0.0018384448561776124	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
580.	11.766517085337842	18.78735587352773	2.6420298769569768	0.0017395567007505444	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
590.	11.628745821236283	18.781942141285086	2.6607064751433107	0.002114325263372252	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
600.	11.486317334239164	18.81040943303583	2.684316382224422	0.0022293615148281766	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
610.	11.34102061190883	18.820375361784862	2.7052937054398742	0.0019168126335707973	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
620.	11.196402951135875	18.806724727476663	2.7226526348958378	0.0017314731412266362	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
630.	11.054591879914662	18.797489504967384	2.739923168264407	0.0017843907696832864	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
640.	10.913572800539011	18.800394834866076	2.7583404502895035	0.0017443251974072816	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
650.	10.779163074528654	18.796950419400865	2.7748096722125526	0.0016066283095056424	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
660.	10.65583778686587	18.80019919393682	2.7904730164796163	0.001470158867941862	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
670.	10.541379326404142	18.79841519139033	2.80421284957139	0.0014006085131325287	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
680.	10.427708411345058	18.803436468935296	2.818485186742267	0.0015653550896691517	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
690.	10.299029753584371	18.818658544961114	2.835519951364773	0.0018824445087670227	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
700.	10.140951835177315	18.838028001662884	2.8561340769176073	0.002067177653464736	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
710.	9.954836870859818	18.834080032920095	2.8768635044340676	0.0019090598580464803	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
720.	9.76063944852329	18.79620116718519	2.894315274078537	0.0016017533970660081	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
730.	9.583551697220207	18.7518472035197	2.9088985723753877	0.0015427918468025493	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
740.	9.445752905876336	18.764460327894128	2.925171111014588	0.0016037587632652618	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
750.	9.34180282128075	18.80894009315108	2.940973747640693	0.0013790173390919815	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
760.	9.251600175462578	18.83089784593902	2.9527514577964276	0.0010485924642078758	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
770.	9.153452886135916	18.821230075370256	2.9619455969248505	0.0009959105248481983	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
780.	9.033098635970177	18.805111675129343	2.9726696682933915	0.0012413713014487462	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
790.	8.888707001551902	18.799514640515497	2.9867730229538254	0.0014969193273607574	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
800.	8.730207114562804	18.79920185197297	3.0026080548406067	0.0015843375237372783	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
810.	8.570739157955698	18.80061653070975	3.018459773428571	0.0015655858340732688	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
820.	8.418737498893577	18.807997610230956	3.033919771522072	0.0014448322981170047	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
830.	8.273510315150034	18.803309327642108	3.047356419390911	0.0012891346507078571	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
840.	8.137212626599947	18.797818827278977	3.059702464536229	0.0012965599866611832	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
850.	8.00080500197897	18.80722539751213	3.0732876191241347	0.0012904705137043004	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
860.	7.861136573925367	18.800468130333936	3.085511874810315	0.001209040112851123	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
870.	7.7259335437655094	18.79684679112813	3.097468421381157	0.0011942047586660065	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
880.	7.592653280370003	18.79640603351551	3.1093959699836353	0.0012373073277144543	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
890.	7.45249140077116	18.800784982195793	3.1222145679354463	0.0012659923997084379	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
900.	7.311552326901317	18.802604233501437	3.134715817977804	0.0012710100546794668	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
910.	7.173698996541263	18.814166307291462	3.1476347690290356	0.0013392211749586158	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
920.	7.0339392863302885	18.83693131305356	3.1615002414769764	0.001397423477934634	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
930.	6.893582997418599	18.86397248909637	3.1755832385877283	0.0013179432445808994	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
940.	6.754446830172369	18.872688893103952	3.1878591063685944	0.0010403772371543332	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
950.	6.621123987241189	18.843197274216852	3.196390783330815	0.0006844134110491229	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
960.	6.492818495386329	18.778078793417894	3.201547374589577	0.0004345488569637235	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
970.	6.368390336438514	18.69714830850769	3.2050817604700894	0.0006055226951568349	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
980.	6.241737977254879	18.67668289875033	3.2136578284927135	0.0012685781729059543	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
990.	6.102779741684957	18.748339462822305	3.2304533239282085	0.0016893282024701864	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072
1000.	5.960518634955268	18.822775675197956	3.2474443925421173	0.001708885520311565	36.19656075477427	0.026523667177798048	1364.6891477010024	1	0	33.41605739363154	0.024575567377680935	1359.7267920650072

==> anc/otoc_to_plot_1D_M500_L1.0000_n500_beta3.5000.dat <==
1.171875	102.12776065250608	103.59909780832658	1.0793187976979666	0.016421120135262868	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.1953125	102.13093075096342	103.60283526606678	1.0797043313056895	0.016477747723764462	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.21875	102.13414661791053	103.60662066535467	1.080091192122518	0.016530958680751457	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.2421875	102.13740756080509	103.61045308008578	1.0804792199938498	0.016577466438912815	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.265625	102.1407128926247	103.61433159830204	1.080868260861842	0.016617528417593043	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.2890625	102.14406193211192	103.6182553222642	1.0812581666384244	0.016651396540278064	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.3125	102.1474540039997	103.62222336849935	1.0816487950746676	0.01667931708179537	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.3359375	102.15088843921636	103.62623486782277	1.0820400096266336	0.016701530504316036	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.359375	102.15436457507424	103.63028896533726	1.0824316793170574	0.016718271343293623	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.3828125	102.15788175544047	103.63438482041265	1.0828236785958505	0.016729768155897773	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.40625	102.16143933088954	103.63852160664521	1.0832158871993651	0.01673624344668667	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.4296875	102.16503665884301	103.64269851180063	1.083608190007414	0.01673791365412569	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.453125	102.16867310369206	103.64691473774191	1.0840004769019023	0.016734989133425415	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.4765625	102.17234803690795	103.65116950034141	1.0843926426230432	0.01672767416319232	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.5	102.17606083713783	103.65546202938192	1.084784586628302	0.016716166987293946	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.5234375	102.17981089028758	103.65979156844332	1.0851762129505726	0.016700659841338467	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.546875	102.18359758959464	103.66415737478178	1.0855674300583646	0.01668133902354422	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.5703125	102.18742033568805	103.66855871919785	1.0859581507173013	0.01665838494944675	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.59375	102.1912785366377	103.67299488589515	1.08634829185287	0.01663197224073087	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.6171875	102.19517160799451	103.67746517233394	1.0867377744160855	0.01660226978506311	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.640625	102.19909897282196	103.68196888907543	1.0871265232490448	0.016569440867745772	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.6640625	102.2030600617151	103.68650535962259	1.0875144669567611	0.01653364325456626	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.6875	102.20705431281587	103.69107392025306	1.0879015377766026	0.016495029262046046	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.7109375	102.21108117181798	103.69567391984998	1.0882876714534195	0.01645374594407656	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.734375	102.21514009196315	103.70030471972797	1.0886728071177312	0.01640993513803816	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.7578125	102.21923053403528	103.70496569345548	1.089056887163015	0.016363733593413105	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.78125	102.22335196634198	103.70965622667434	1.0894398571299224	0.016315273121136894	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.8046875	102.22750386469562	103.71437571691847	1.0898216655905684	0.016264680696001694	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.828125	102.23168571238432	103.71912357342919	1.0902022640375475	0.01621207857154161	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.8515625	102.2358970001412	103.72389921696936	1.0905816067736094	0.01615758439983968	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.875	102.24013722610603	103.7287020796369	1.09095965080629	0.016101311380874485	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.8984375	102.24440589578485	103.73353160467889	1.0913363557445879	0.01604336836263087	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.921875	102.24870252200296	103.73838724630261	1.0917116836982883	0.01598385997892156	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.9453125	102.25302662485502	103.74326846948907	1.0920855991810998	0.015922886741710347	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.96875	102.2573777316536	103.74817474980523	1.092458069014306	0.015860545198644143	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
1.9921875	102.26175537686974	103.75310557321828	1.0928290622372863	0.01579692804556032	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
2.015625	102.26615910207539	103.75806043590893	1.0931985500164416	0.015732124210828147	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
2.0390625	102.2705884558798	103.76303884408668	1.0935665055596688	0.01566621901458139	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
2.0625	102.27504299386528	103.7680403138069	1.0939329040327501	0.015599294265854265	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
2.0859375	102.27952227851902	103.7730643707877	1.0942977224783808	0.015531428373842951	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
2.109375	102.28402587916408	103.77811055022931	1.094660939737774	0.015462696460455541	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
2.1328125	102.28855337188806	103.78317839663518	1.0950225363749646	0.01539317046951775	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
2.15625	102.29310433947003	103.78826746363428	1.0953824946035327	0.015322919268527357	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
2.1796875	102.29767837130561	103.79337731380508	1.0957407982156768	0.01525200876637219	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
2.203125	102.30227506333169	103.79850751850351	1.0960974325144563	0.015180501992603011	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
2.2265625	102.30689401794908	103.80365765768939	1.09645238424658	0.015108459219518975	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
2.25	102.31153484394387	103.8088273197591	1.0968056415403713	0.015035938052401812	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
2.2734375	102.31619715640969	103.81401610137748	1.0971571938427864	0.014962993514383053	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
2.296875	102.32088057666611	103.81922360731299	1.097507031861358	0.014889678155090754	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
2.3203125	102.32558473217942	103.82444945027528	1.0978551475063063	0.014816042114484654	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
2.34375	102.33030925648247	103.82969325075584	1.0982015338354745	0.014742099077393631	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
2.390625	102.33981797542774	103.84023324420002	1.0988890962015603	0.014593606159420366	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
2.4375	102.34940391998028	103.85084070127189	1.0995696844129201	0.014444617494300852	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
2.484375	102.35906436844988	103.86151285026762	1.100243279091651	0.014295361961532175	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
2.53125	102.3687966883622	103.872247029465	1.1009098745968138	0.014146118510474535	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
2.578125	102.37859833385293	103.88304068259893	1.101569477702008	0.01399713893369873	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
2.625	102.38846684308272	103.89389135449653	1.102222106371848	0.013848649944899686	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
2.671875	102.39839983567666	103.9047966868725	1.1028677886343423	0.013700855135366414	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
2.71875	102.40839501019744	103.9157544142818	1.1035065615407886	0.013553936785837568	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
2.765625	102.41845014165698	103.92676236022757	1.1041384702080146	0.013408057571552943	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
2.8125	102.42856307907034	103.93781843342158	1.1047635669381217	0.01326336213814964	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
2.859375	102.43873174305833	103.94892062419336	1.1053819104084661	0.01311997857711115	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
2.90625	102.4489541234975	103.96006700104412	1.105993564929726	0.012978019783188207	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
2.953125	102.45922827722679	103.97125570734173	1.10659859976314	0.012837584732134625	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
3.	102.46955232580474	103.9824849581536	1.1071970884983635	0.012698759661075105	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
3.046875	102.47992445332655	103.99375303721114	1.1077891084813658	0.012561619143726924	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
3.09375	102.49034290429631	104.00505829400262	1.108374740293088	0.012426227109443744	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
3.140625	102.50080598155928	104.01639914099084	1.1089540672728762	0.012292637768261727	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
3.1875	102.51131204429085	104.02777405094814	1.1095271750838624	0.012160896481060965	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
3.234375	102.52185950604625	104.03918155440982	1.1100941513179756	0.012031040556775471	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
3.28125	102.53244683286665	104.05062023723494	1.1106550851360601	0.011903099966088368	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
3.328125	102.54307254144602	104.06208873827426	1.1112100669397964	0.011777098048779541	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
3.375	102.55373519735242	104.07358574714327	1.1117591880781332	0.011653052117649073	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
3.421875	102.56443341331067	104.08511000208871	1.112302540575826	0.011530974027725923	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
3.46875	102.57516584753556	104.09666028795185	1.1128402168932325	0.011410870721962377	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
3.515625	102.58593120212554	104.10823543422131	1.11337230970601	0.0112927447040884	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
3.5625	102.59672822150706	104.11983431317289	1.1138989117092408	0.011176594488508348	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
3.609375	102.60755569093236	104.13145583808881	1.1144201154393076	0.011062415005348212	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
3.65625	102.61841243503054	104.14309896156061	1.1149360131159922	0.010950197983670288	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
3.703125	102.62929731640683	104.15476267386333	1.1154466965002767	0.010839932282562378	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
3.75	102.64020923429354	104.16644600140437	1.1159522567674824	0.010731604225407901	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
3.796875	102.65114712324525	104.17814800524066	1.1164527843964087	0.010625197871895862	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
3.84375	102.66210995188503	104.18986777966089	1.1169483690679727	0.01052069528476333	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
3.890625	102.67309672169156	104.2016044508322	1.1174390995793553	0.010418076779430407	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
3.9375	102.68410646583271	104.21335717550514	1.1179250637660443	0.010317321133236135	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
3.984375	102.69513824804059	104.22512513977784	1.1184063484355962	0.010218405796763363	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
4.03125	102.70619116152722	104.23690755791323	1.1188830393094908	0.01012130706594879	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
4.078125	102.71726432794135	104.24870367120951	1.1193552209730289	0.0100260002614642	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
4.125	102.72835689636142	104.2605127469203	1.1198229768340031	0.009932459869591051	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
4.171875	102.7394680423288	104.27233407722184	1.120286389085803	0.009840659676176719	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
4.21875	102.75059696691378	104.2841669782255	1.1207455386786447	0.009750572914486591	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
4.265625	102.76174289581775	104.29601078903526	1.1212005052965361	0.009662172360149174	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
4.3125	102.77290507850888	104.30786487084379	1.1216513673374087	0.00957543042530536	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
4.359375	102.78408278739005	104.3197286060694	1.1220982018989085	0.009490319273010545	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
4.40625	102.79527531699634	104.33160139753075	1.1225410847692534	0.009406810896933846	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
4.453125	102.80648198322405	104.34348266765659	1.122980090420496	0.009324877180991583	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
4.5	102.81770212258898	104.35537185773013	1.1234152920049714	0.00924448997512665	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
4.546875	102.82893509151054	104.36726842716524	1.1238467613556642	0.009165621170725538	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
4.59375	102.84018026562369	104.37917185281559	1.1242745689897269	0.009088242737748923	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
4.640625	102.85143703911669	104.3910816283103	1.1246987841123282	0.009012326774419913	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
4.6875	102.8627048240937	104.40299726342126	1.1251194746248288	0.00893807781490826	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
4.78125	102.88527116283637	104.42684422867167	1.1259505469602693	0.008793754079282698	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
4.875	102.90787491424074	104.4507091271401	1.1267683035146943	0.008654371881361792	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
4.96875	102.93051196037356	104.47458855938093	1.1275732416880246	0.008520190596049323	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
5.0625	102.95317841640629	104.49847933189481	1.1283658392514535	0.008391003749640191	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
5.15625	102.97587061525289	104.52237844240017	1.1291465548910822	0.008266610883485015	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
5.25	102.99858509332175	104.54628306629355	1.129915828792107	0.0081468179163006	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
5.34375	103.02131857729927	104.57019054419597	1.1306740832503885	0.008031437384564317	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
5.4375	103.04406797188318	104.59409837048771	1.1314217233017128	0.007920288577874855	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
5.53125	103.06683034839857	104.61800418274883	1.13215913735874	0.007813197590709345	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
5.625	103.08960293422301	104.64190575202225	1.1328866978499708	0.007709997315928992	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
5.71875	103.11238310296372	104.6658009738339	1.1336047618554768	0.007610527379482572	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
5.8125	103.13516836532705	104.6896878599006	1.1343136717336237	0.007514634030689156	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
5.90625	103.15795636062875	104.7135645304698	1.135013755736231	0.0074221700118333915	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
6.	103.18074484889537	104.7374292072387	1.1357053286108425	0.0073329943900499	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
6.09375	103.203531703513	104.76128020679982	1.1363886921843653	0.007246972368196936	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
6.1875	103.22631490438336	104.78511593457516	1.1370641359298794	0.007163975100771343	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
6.28125	103.24909253154482	104.80893487919468	1.13773193751576	0.007083879485802432	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
6.375	103.27186275922928	104.83273560728416	1.1383923633334674	0.007006567949253177	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
6.46875	103.29462385031759	104.85651675862789	1.139045669006245	0.006931928237152126	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
6.5625	103.31737415116791	104.88027704167908	1.1396920998779334	0.006859853200420928	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
6.65625	103.34011208678716	104.90401522938691	1.1403318914813239	0.0067902405810139985	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
6.75	103.36283615632007	104.92773015531556	1.1409652699868735	0.006722992806439028	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
6.84375	103.38554492883483	104.95142071003498	1.1415924526325312	0.006658016778408419	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
6.9375	103.40823703938318	104.97508583775829	1.142213648132825	0.006595223680771293	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
7.03125	103.43091118531294	104.99872453321171	1.1428290570726758	0.006534528782061955	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
7.125	103.4535661228178	105.02233583871177	1.1434388722794617	0.0064758512404476205	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
7.21875	103.47620066370699	105.04591884144257	1.1440432791802597	0.00641911393360554	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
7.3125	103.49881367237742	105.06947267091248	1.1446424561420128	0.006364243273098443	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
7.40625	103.52140406297605	105.09299649657612	1.1452365747939657	0.006311169042024999	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
7.5	103.54397079673825	105.11648952561568	1.1458258003373925	0.0062598242380952724	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
7.59375	103.56651287948995	105.13995100086228	1.1464102918386085	0.006210144906158159	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
7.6875	103.58902935930345	105.16338019885082	1.146990202507297	0.006162069999428847	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
7.78125	103.6115193242949	105.18677642800087	1.1475656799635015	0.006115541241862606	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
7.875	103.63398190055341	105.21013902690895	1.1481368664901463	0.006070502983302361	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
7.96875	103.65641625019585	105.23346736274854	1.1487038992728706	0.0060269020799180355	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
8.0625	103.67882156953526	105.25676082977046	1.149266910630131	0.0059846877679845525	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
8.15625	103.70119708735822	105.28001884789208	1.1498260282293677	0.0059438115463000445	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
8.25	103.72354206330198	105.30324086137537	1.1503813752950622	0.005904227068768364	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
8.34375	103.74585578632585	105.32642633758186	1.1509330708047618	0.005865890040031019	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
8.4375	103.76813757327012	105.34957476580476	1.151481229677568	0.00582875811396022	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
8.53125	103.79038676749795	105.37268565616738	1.1520259629511294	0.00579279079632163	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
8.625	103.81260273761292	105.395758538588	1.1525673779518784	0.00575794935580968	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
8.71875	103.83478487625	105.41879296180365	1.1531055784553437	0.005724196739957202	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
8.8125	103.85693259893327	105.44178849245269	1.1536406648406203	0.0056914974985969495	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
8.90625	103.87904534299507	105.46474471420647	1.1541727342363306	0.00565981769555061	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
9.	103.90112256655829	105.48766122695251	1.154701880658536	0.005629124841932527	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
9.09375	103.92316374757044	105.51053764602335	1.155228195144193	0.005599387829483031	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
9.1875	103.94516838289167	105.53337360146759	1.1557517658765641	0.005570576858826115	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
9.28125	103.96713598743142	105.55616873736193	1.1562726783052228	0.005542663380295447	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
9.375	103.98906609333115	105.57892271116103	1.1567910152603695	0.005515758544953699	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
9.5625	104.03281201933085	105.6243058655237	1.1578202816213192	0.005464437230357906	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
9.75	104.0764027342336	105.66952056919163	1.1588401792217538	0.005416013984453016	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
9.9375	104.11983504155691	105.71456450476276	1.159851286865489	0.005370590634868222	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
10.125	104.16310595544859	105.75943551738106	1.1608541507098293	0.005327999876882335	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
10.3125	104.20621268307015	105.8041316008739	1.16184928681932	0.005288087427861872	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
10.5	104.24915260869051	105.84865088527481	1.1628371834952775	0.005250710871473292	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
10.6875	104.29192327930433	105.89299162556651	1.1638183033961225	0.005215738602888819	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
10.875	104.33452239160975	105.93715219151197	1.1647930854713608	0.00518304888958454	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
11.0625	104.3769477801974	105.9811310584552	1.1657619467297167	0.00515252901417836	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
11.25	104.4191974068277	106.02492679898278	1.1667252838516777	0.0051240745007028465	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
11.4375	104.46126935067704	106.06853807535771	1.1676834746674802	0.005097588417092069	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
11.625	104.50316179945987	106.11196363264321	1.1686368795080873	0.005072980739351844	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
11.8125	104.54487304133158	106.1552022924439	1.1695858424447372	0.0050501677802910665	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
12.	104.58640145749791	106.19825294720279	1.1705306924256964	0.005029071663863978	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
12.1875	104.62774551546012	106.24111455499518	1.1714717443186862	0.0050096198532637954	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
12.375	104.66890376283239	106.2837861347736	1.1724092998706703	0.004991744722663209	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
12.5625	104.70987482167733	106.32626676201596	1.1733436485896849	0.004975383162386511	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
12.75	104.75065738331112	106.3685555647399	1.1742750685565653	0.004960476223297168	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
12.9375	104.79125020353226	106.41065171984779	1.1752038271734213	0.004946968790635016	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
13.125	104.83165209823443	106.45255444976834	1.1761301818530534	0.004934809288240415	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
13.3125	104.87186193937056	106.49426301937314	1.1770543806565115	0.00492394940751654	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
13.5	104.91187865123466	106.53577673313711	1.177976662880872	0.004914343858232565	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
13.6875	104.95170120703082	106.57709493252177	1.1788972596033487	0.004905950141869416	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
13.875	104.99132862570546	106.61821699356032	1.1798163941840731	0.004898728346802272	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
14.0625	105.03075996902655	106.65914232463753	1.1807342827333995	0.004892640952462557	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
14.25	105.06999433888035	106.6998703644303	1.1816511345412466	0.00488765266053844	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
14.4375	105.10903087474007	106.74040057998342	1.1825671524811014	0.004883730240095473	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
14.625	105.1478687513894	106.78073246499109	1.1834825333812824	0.004880842344085441	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
14.8125	105.18650717675254	106.82086553813001	1.1843974683601335	0.0048789594446638765	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
15.	105.22494538980413	106.86079934149512	1.1853121431730314	0.004878053635901361	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
15.1875	105.26318265897993	106.90053343939947	1.1862267384735965	0.00487809853152162	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
15.375	105.30121828000244	106.94006741666942	1.187141430122352	0.00487906927164931	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
15.5625	105.33905157480874	106.97940087797168	1.188056389450465	0.004880942134789733	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
15.75	105.3766818896205	107.01853344612017	1.188971783422898	0.004883694948185043	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
15.9375	105.41410859361845	107.0574647614072	1.1898877750560344	0.004887306281945669	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
16.125	105.45133107823801	107.09619448064444	1.1908045232786277	0.004891756319375773	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
16.3125	105.48834875437781	107.13472227556952	1.1917221836758003	0.004897025583889676	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
16.5	105.52516105411381	107.17304783352341	1.1926409078725864	0.004903096411650764	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
16.6875	105.56176742529766	107.21117085416154	1.1935608448301693	0.004909950889732191	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
16.875	105.59816733641054	107.2490910519981	1.194482139456236	0.004917573366268376	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
17.0625	105.63436026873651	107.28680815225134	1.19540493484252	0.004925947298790589	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
17.25	105.67034572206259	107.32432189228192	1.1963293696932824	0.0049350584521897405	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
17.4375	105.70612321052897	107.36163202310503	1.1972555817620911	0.004944892500615694	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
17.625	105.74169225696531	107.39873829797403	1.1981837043810133	0.0049554344272326745	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
17.8125	105.77705241227874	107.4356404970675	1.1991138696723034	0.004966674949477816	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
18.	105.81220321224669	107.4723383825171	1.2000462074870675	0.004978594970373488	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
18.1875	105.84714424486579	107.50883176139345	1.2009808427861934	0.004991191168442673	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
18.375	105.88187506454575	107.54512041406439	1.2019179041752335	0.005004444746849282	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
18.5625	105.91639526777688	107.5812041460275	1.202857509566262	0.005018345018881949	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
18.75	105.95070446881796	107.61708279248231	1.2037997835573142	0.005032992731328573	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
19.125	106.01868822206261	107.68822402229345	1.2056928044158497	0.0050641550473446975	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
19.5	106.08582328623785	107.75854274310885	1.2075978998428227	0.005097548271663162	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
19.875	106.15210683452925	107.82803775626046	1.209515965619597	0.00513328859704032	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
20.25	106.217536031267	107.89670781457382	1.211447866290603	0.005171349978168631	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
20.625	106.2821081050051	107.96455176744682	1.2133944781032235	0.005211662438252772	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
21.	106.34582080989111	108.03156889475679	1.2153566131192926	0.0052541004722928735	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
21.375	106.40867130452847	108.09775784278168	1.2173350534574432	0.005298738717404679	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
21.75	106.47065736306251	108.16311803116187	1.219330667157346	0.005345388537088583	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
22.125	106.53177697457133	108.2276487226951	1.2213440948602596	0.00539409282014791	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
22.5	106.5920270115349	108.2913485157255	1.223376236772457	0.005444777278750478	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
22.875	106.65140685003189	108.35421799027552	1.2254276778193225	0.005497375001674242	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
23.25	106.70991216127335	108.41625448471446	1.2274992680237127	0.005551875311187614	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
23.625	106.7675438179403	108.47746008681055	1.2295915843027132	0.005608250556501973	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
24.	106.82429615625409	108.53783079166294	1.2317054559410892	0.005666330007932411	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
24.375	106.88017158213665	108.59737002614887	1.2338413318086625	0.005726405151572263	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
24.75	106.9351634141254	108.65607317072005	1.2360002598047684	0.005787834827138146	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
25.125	106.98927421747887	108.7139430094076	1.2381822079290161	0.005851462872617396	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
25.5	107.04249948647133	108.77097821917229	1.2403888569592314	0.005916263956703934	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
25.875	107.09483640270027	108.82717489489254	1.242619405896544	0.005982844817768711	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
26.25	107.14628962354561	108.88254169823746	1.244875990572558	0.0060516051290241775	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
26.625	107.1968457696663	108.93706470320373	1.2471581097433122	0.006120320361069353	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
27.	107.24651633871503	108.9907565473013	1.24946623084336	0.0061927963290745085	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
27.375	107.29529211261291	109.04361246155992	1.251802706990118	0.006265175883652496	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
27.75	107.34316638682296	109.095621860341	1.2541651127560993	0.006338194180554406	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
28.125	107.3901549933034	109.14680602250995	1.256556352625534	0.006416405234927146	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
28.5	107.4362382148644	109.19714736124533	1.2589774166822947	0.006491646237239893	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
28.875	107.48141616830435	109.24664071945966	1.2614250873034638	0.006568702752436076	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
29.25	107.52570720078141	109.29531291808652	1.2639039437466217	0.00665268960485991	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
29.625	107.56908667303283	109.34314085192618	1.2664146045071087	0.00673124889868859	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
30.	107.61155158187451	109.39011363029437	1.2689523804206382	0.006810272653508716	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
30.375	107.65312816193004	109.43626686610371	1.2715223089972403	0.006900151287818919	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
30.75	107.6937958953503	109.48158606186045	1.2741274938865024	0.006985158886812688	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
31.125	107.7335341922255	109.52603903935061	1.2767611781623498	0.007063436413271044	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
31.5	107.77237287645947	109.5696591305112	1.2794250711964557	0.007155045035089754	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
31.875	107.81031682550342	109.61246661791989	1.2821274619386671	0.007252269464705029	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
32.25	107.84732787967364	109.65441657144295	1.2848642732949844	0.0073348301172447465	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
32.625	107.88340770978482	109.6954986678464	1.2876285845266007	0.00741799865271157	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
33.	107.91859275965659	109.73576320644887	1.290427772284518	0.007521414629935978	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
33.375	107.9528728852009	109.77521484492367	1.2932696454990527	0.007625219982200448	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
33.75	107.98620655778046	109.81379902078136	1.2961466872711684	0.007709081044059355	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
34.125	108.01859955991532	109.85150847466127	1.2990514562820972	0.007794701591488243	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
34.5	108.05009148425701	109.88839939153424	1.3019927134647846	0.007906060981492933	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
34.875	108.08067877278555	109.92448829064568	1.3049810020182169	0.008023633472729939	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
35.25	108.11031630954972	109.95972000067466	1.308010438569332	0.008117856936665705	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
35.625	108.13899096383636	109.99406056121998	1.3110693947207162	0.00820126260508077	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
36.	108.1667397405113	110.02755407278478	1.3141613855231427	0.008309266946525598	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
36.375	108.19358643927076	110.06025283582643	1.3173013449306104	0.00844317208897068	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
36.75	108.21950068629303	110.09213578758633	1.3204937645898707	0.008567273750896238	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
37.125	108.24443931490703	110.1231385096827	1.3237268002437825	0.00866239447596495	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
37.5	108.26840428878015	110.1532451241906	1.3269905604468444	0.008761789156773402	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
38.25	108.31355073923626	110.2109845828941	1.3336495452373371	0.009028486681802523	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
39.	108.35490288158996	110.26544323560628	1.3405332904695482	0.00928534053100997	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
39.75	108.3922973214176	110.31634354266806	1.347577556033852	0.009537368368171132	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
40.5	108.42590546333662	110.36397455231707	1.3548393430218049	0.009854642893484181	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
41.25	108.45558287051718	110.40828152227557	1.3623595203740784	0.010151661511398421	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
42.	108.48120693680947	110.4490137990899	1.3700668352889025	0.010444811893314475	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
42.75	108.5029490348267	110.48648195461834	1.37802673821405	0.010822700572634087	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
43.5	108.520698943368	110.5207119934665	1.3863008861478536	0.011192736914330757	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
44.25	108.5342812769664	110.55139706426566	1.3948158435855462	0.01152322146933941	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
45.	108.5438329248079	110.57871636110251	1.4035857183518627	0.011931408917723077	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
45.75	108.5493999779093	110.60294129882679	1.4127129569621308	0.012397743672347103	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
46.5	108.55078993297371	110.62386937153815	1.4221823338603834	0.012806904660289664	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
47.25	108.54797460934209	110.64134654740683	1.4319233139525653	0.013199319324111336	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
48.	108.54112016021305	110.65565347306165	1.4419813128465504	0.013681275092725246	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
48.75	108.53024287387436	110.6670186495761	1.4524452265916532	0.014208997977537644	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
49.5	108.51521235118864	110.67529747318862	1.4632948098128569	0.014673834565035163	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
50.25	108.49602103093542	110.68035027190227	1.474455978439206	0.01509660515972418	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
51.	108.47281839701692	110.68237648863736	1.4859397175524431	0.01556951628004614	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
51.75	108.44574820500677	110.68169122575925	1.4978102528592752	0.016107323988923117	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
52.5	108.41475984125911	110.67835317879161	1.5101007035358278	0.016634871527486588	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
53.25	108.37979967991414	110.67223653259232	1.522762560150505	0.017076475358769844	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
54.	108.34102076444672	110.66334436405187	1.5357154165739826	0.017486441430854132	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
54.75	108.2985386686433	110.65190089849824	1.5489922222967862	0.017922437356789	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
55.5	108.25260071399244	110.63820364117525	1.562599072609166	0.018408638449750086	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
56.25	108.20312135019795	110.62237237749046	1.5766051799714114	0.018880178019443267	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
57.	108.15025899890757	110.60438860491581	1.590919339638331	0.019289378682645648	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
57.75	108.09396426573731	110.5842365794542	1.6055392479953798	0.019621082807316444	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
58.5	108.03461219184578	110.5620442317645	1.6203509638493057	0.01994015932200854	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
59.25	107.97219390877635	110.53807597870374	1.6354494869783927	0.02026051150148585	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
60.	107.90712179320818	110.5125435125912	1.6507417311015344	0.020615079419825506	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
60.75	107.8391603638087	110.48562572990456	1.666372106108131	0.0209405075235165	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
61.5	107.768744853914	110.457303718081	1.6821524923868092	0.021208662116638074	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
62.25	107.69565142395344	110.42766228917893	1.698185099283088	0.021439963574211667	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
63.	107.62032644374756	110.39675457633194	1.7143124377481267	0.021561518492337672	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
63.75	107.54291559053296	110.36473031264897	1.7305273770215945	0.021754665635293307	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
64.5	107.46339839497307	110.33192137341766	1.7469444362010667	0.021865527934696868	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
65.25	107.38238774626976	110.29828765400524	1.7633256689236398	0.02200830560760695	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
66.	107.29941525033368	110.2642156580043	1.779956894612477	0.02220405782561189	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
66.75	107.2149628635851	110.2296153895523	1.7966317556620577	0.022202606057623992	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
67.5	107.12922205557291	110.19442451700569	1.813260803698913	0.022321283067453734	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
68.25	107.04180044085032	110.15909812519206	1.8301136802632383	0.022359155113697238	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
69.	106.95354302661997	110.12329187087732	1.846799536369459	0.02220193458135104	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
69.75	106.8643751283907	110.08723589374381	1.8634165821352648	0.022291814953175077	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
70.5	106.77401344121672	110.05154340289378	1.8802372587992215	0.022266488994579166	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
71.25	106.6833147110676	110.01563596721458	1.8968163156271336	0.022045216227897232	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
72.	106.59209874184354	109.97982136337974	1.9133050831410674	0.022151638564403314	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
72.75	106.49991212652691	109.9448180395157	1.9300437734737386	0.02216238225207734	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
73.5	106.40756169466556	109.9097971844016	1.9465486565191834	0.021834168419735473	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
74.25	106.31515492966373	109.87475374268978	1.9627950261033418	0.02181306721977627	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
75.	106.22204642185243	109.84076897174651	1.9792682573488478	0.021816541029370227	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
76.5	106.03601688056254	109.77346323930935	2.0115497669989897	0.02143933206254293	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
78.	105.85008175792039	109.70920135180835	2.0435862535364766	0.021035680547623354	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
79.5	105.66559312767302	109.64649990992214	2.0746568086418598	0.020747346936142993	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
81.	105.4817258331873	109.5886776945443	2.1058282943449056	0.020374522360066944	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
82.5	105.3000914664312	109.53191584464041	2.1357803757220606	0.020007332270608025	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
84.	105.11972305725585	109.48073056575369	2.1658502911567297	0.01963609308995684	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
85.5	104.941940816412	109.43054362316906	2.194688654991931	0.019140765569365985	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
87.	104.76679428628098	109.38555029800605	2.2232725878648276	0.018865352694333353	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
88.5	104.59343152993041	109.34339787377472	2.251284713074931	0.01828846389174125	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
90.	104.4241364625829	109.30338294684512	2.2781379795400514	0.018070650168611053	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
91.5	104.25551132803031	109.2700903946555	2.3054966635807643	0.01764287360005105	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
93.	104.09060335367012	109.23505827233907	2.3310666003402045	0.01712669390317882	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
94.5	103.92814722296859	109.20710963075682	2.356876745290301	0.01707757233716715	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
96.	103.76624420831955	109.18113188255921	2.382299317351706	0.016399029693916045	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
97.5	103.60900467869074	109.1541712142307	2.406073834372049	0.016074833366472863	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
99.	103.4529950081415	109.1354118177836	2.4305238174511246	0.016069112348864767	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
100.5	103.29720501082622	109.11623739472299	2.454281171418643	0.015329123731672242	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
102.	103.14619315170361	109.09603124565199	2.4765111886461413	0.015053123838191981	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
103.5	102.99603988141759	109.08388002367934	2.499440542933219	0.015181240307530727	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
105.	102.84462081580145	109.07170209810067	2.5220549095687335	0.01453109896143445	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
106.5	102.6970926767822	109.05619141356564	2.5430338398175225	0.014029190926815833	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
108.	102.55211197212833	109.04686939923324	2.564142482349181	0.014258103023064626	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
109.5	102.40448116856294	109.04148723586543	2.5858081488867164	0.014029878347603534	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
111.	102.25767753484747	109.03163135282952	2.6062321173919916	0.013243590497375854	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
112.5	102.1156563898084	109.02166426853057	2.625538920378844	0.013094310617037586	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
114.	101.9735305675239	109.01888087711067	2.6455150492431043	0.013365764567953686	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
115.5	101.82817432070466	109.01672109385464	2.665636214082705	0.013002296169881097	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
117.	101.68386264492263	109.00946040608348	2.6845219377527476	0.012315913298902801	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
118.5	101.5441323081329	109.0032473002933	2.7025839539794134	0.012147962708136893	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
120.	101.40485330855475	109.0023487463212	2.7209658258771583	0.012424499222405997	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
121.5	101.26080656616939	109.00319537089757	2.7398574516466314	0.0123288760858881	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
123.	101.11617417207805	108.99993674335147	2.7579524541348226	0.011664802741367422	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
124.5	100.97579856761847	108.99392417129768	2.7748518598707337	0.011294809040413687	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
126.	100.8376322094972	108.99310900243654	2.7918368812560637	0.011394195517880382	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
127.5	100.69732481175556	108.99426890827029	2.809034446424375	0.011551598989115655	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
129.	100.55254414373712	108.99560157301667	2.8264916782234106	0.011394890976892686	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
130.5	100.4076288814682	108.99310488523003	2.843219119355053	0.010824624355468899	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
132.	100.2672502932213	108.98898690421801	2.8589655512898173	0.010384058074229744	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
133.5	100.13024259126266	108.98738435922517	2.874371293577742	0.01051401526265098	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
135.	99.9895998625753	108.99082249824879	2.8905075970777703	0.010736810391484218	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
136.5	99.84505008219902	108.99212863256365	2.906581724752195	0.010597505887505852	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
138.	99.69940063458998	108.99139245087068	2.922300114740288	0.010224955057254032	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
139.5	99.55606961613822	108.98808136963372	2.937256589923957	0.009894293758552514	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
141.	99.41561443701809	108.98755361107466	2.9519829960159454	0.009617405155486035	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
142.5	99.27778938895462	108.98589944884553	2.966108805390415	0.009606063155786307	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
144.	99.13751330067011	108.98931157973551	2.9808011854833043	0.009903170488253286	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
145.5	98.99078131505935	108.9916417850895	2.995818316855175	0.009897159735044495	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
147.	98.8424220828727	108.99112071950884	3.010492664688438	0.009533671187487602	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
148.5	98.69753152627271	108.98855646143438	3.0244193304176377	0.009047669832165687	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
150.	98.55710186285741	108.9850392695356	3.037635674184935	0.008881996830755065	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
153.	98.27448452300669	108.98858944115639	3.0647082705925417	0.008976179217341061	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
156.	97.98564335860426	108.99059773142532	3.0914927494889812	0.00891730668332687	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
159.	97.68701056073714	108.98997385909628	3.118212110692503	0.008504494997946697	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
162.	97.40288800683852	108.98396577020794	3.1425197194766614	0.008175678706071979	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
165.	97.11943745646785	108.99068142342848	3.167266182928935	0.008247803754140396	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
168.	96.82100006490109	108.98960612529804	3.192006542001504	0.0080947593445689	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
171.	96.52637378399874	108.98841795332272	3.215834738996348	0.007887505855260027	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
174.	96.23224271585356	108.99057277919434	3.239331577133064	0.007560725567533325	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
177.	95.9455031431408	108.98589898282266	3.261199092401548	0.007334793959845968	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
180.	95.65985037971674	108.99219701471246	3.2833403408921398	0.007500275060100685	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
183.	95.34985309361551	108.99049295811653	3.3062007427621523	0.007415159360369665	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
186.	95.05034689659941	108.98925559291717	3.3278312970543578	0.0069530417284874675	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
189.	94.76389142078868	108.98563188746888	3.347918993133077	0.006874449125837234	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
192.	94.46807636704746	108.99394075389536	3.369077991809381	0.0068149171404687054	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
195.	94.17029378099024	108.98560689029291	3.3888084959758893	0.006633289168319252	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
198.	93.87532144847809	108.99097016839104	3.4088777268192967	0.0066128505591385904	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
201.	93.5731405764855	108.9880998413638	3.428485599330721	0.006671443296569694	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
204.	93.25762172655404	108.99060267044892	3.448906386598715	0.00649127580043	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
207.	92.96237912279793	108.98955980519324	3.467433254133301	0.005889332140568414	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
210.	92.68496103951546	108.98382156377794	3.4842423794421253	0.006017344513742214	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
213.	92.37923579171397	108.99563547914748	3.503537321215754	0.006282398767682181	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
216.	92.06520061945648	108.9901629222756	3.5219367720482184	0.0059921424892317434	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
219.	91.76292858883497	108.98760439484654	3.5394901761511446	0.0058656993415314345	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
222.	91.46237607757138	108.99360477386338	3.557130968097407	0.005687646860875824	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
225.	91.1596589065641	108.98228674330255	3.5736160573163995	0.0056977122202379596	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
228.	90.85308233419467	108.99400053479062	3.591317241418835	0.005728622790578767	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
231.	90.54309626025331	108.98896840568574	3.607987794059872	0.005452186656652739	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
234.	90.24242665758939	108.98660434392862	3.6240303613587512	0.0051668067104351225	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
237.	89.9600352118364	108.98670092378323	3.638988634322483	0.005207907539913996	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
240.	89.65991348337333	108.99904583333075	3.655277806598235	0.005498683418089752	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
243.	89.3229116373451	108.987776900843	3.6719807348310214	0.005524244694317707	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
246.	88.99743165987418	108.98831015355788	3.6884232747641414	0.005161871442509161	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
249.	88.7066199410869	108.99005980602628	3.7029519634860764	0.0047693339485176765	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
252.	88.4145484690634	108.98574967345485	3.7170392784552475	0.004859149254518838	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
255.	88.10601331974419	108.98951968848495	3.7321068590131894	0.004981249707385263	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
258.	87.79260190618906	108.98790481319914	3.746926776699559	0.004981296396525373	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
261.	87.4819511069659	108.99904011138308	3.7619946373923416	0.0048321707166214525	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
264.	87.17204870407832	108.99086260186785	3.775919800999288	0.004568384302314839	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
267.	86.86395828846268	108.97899480756722	3.7894049432062307	0.004719211576811765	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
270.	86.5532031682112	108.99865246922866	3.8042350704601584	0.004667678920093824	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
273.	86.24811679075731	108.99126303837356	3.8174110167267936	0.004374893503137652	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
276.	85.94410944253681	108.98653833426016	3.8304844314789843	0.004411684883868154	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
279.	85.63524381722542	108.98844208388266	3.8438811260300025	0.004604195753651267	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
282.	85.30074826228504	108.98860221772681	3.858109606000892	0.004812542024764148	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
285.	84.95406654196691	108.99142440152842	3.8727563781785874	0.004625994552566477	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
288.	84.64472690746689	108.99926965875909	3.885865573316291	0.003845139547021666	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
291.	84.3828376257404	108.98120404225892	3.8958272154607174	0.003463493032069757	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
294.	84.11122331762643	108.9771721538455	3.9066465315087093	0.004208979646014965	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
297.	83.77786520196364	109.00534611535686	3.921081093336807	0.004665012175844696	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
300.	83.42819402849497	108.99997464978861	3.9346366045637775	0.004341177167368556	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
306.	82.7960530909636	108.9868626256097	3.9585557486685303	0.003930892514334502	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
312.	82.17951627279704	108.98643817700004	3.9818073147357915	0.003912390424638238	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
318.	81.5485338634139	108.99828915458158	4.005504433764189	0.0037952931774938668	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
324.	80.91749284444592	108.9735248133754	4.027350832865718	0.003762853505258142	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
330.	80.28593088597256	109.0035687943414	4.050658675827287	0.0037208327885472534	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
336.	79.6525235385192	108.98964463516032	4.072000826328285	0.0035950481798171876	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
342.	79.00808626579207	108.99173147828728	4.093799253985093	0.0035878710664924243	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
348.	78.36089682998801	108.98869699259915	4.115055279126194	0.0032209857082257094	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
354.	77.82316604487889	108.9884225857135	4.132451082483802	0.0031827247926335582	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
360.	77.1972595305177	109.01744323326042	4.153247976637797	0.003702857334671127	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
366.	76.37575741237636	108.95704717474159	4.176885370499855	0.0034896989686755324	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
372.	75.82067753146772	109.00166959311635	4.195124364261903	0.002844758627848757	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
378.	75.27530453573169	108.98802720780759	4.21102247403404	0.0029999139193871796	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
384.	74.5949873888848	108.99222127072375	4.231123331294549	0.003217679474601868	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
390.	73.94705684426089	108.98695807018359	4.249634627729263	0.0030416019275183444	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
396.	73.31397390834844	108.98987330434164	4.2676225544247695	0.002957980378724375	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
402.	72.68510503187723	108.99111210594845	4.285130392273955	0.0029282918823619517	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
408.	72.04954945840288	109.00136851690624	4.302762057013113	0.002891563183862559	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
414.	71.41554957644999	109.00344130059592	4.319829150480306	0.002692910525311657	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
420.	70.78545863803343	108.95087607025083	4.335076983316853	0.0027872110287680365	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
426.	70.15079840827877	109.01713537108273	4.353275682825522	0.002808804014874599	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
432.	69.51848318936622	108.99221569879656	4.368782631495348	0.0026083427144403997	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
438.	68.8901000051822	108.99219650909106	4.384575795398807	0.00260084523100453	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
444.	68.26121985422695	108.98635991667575	4.399992774267402	0.0025423025141212787	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
450.	67.63886964979643	108.98323913649864	4.4150834255682625	0.0024527458007083482	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
456.	67.04887920750683	108.99049467691998	4.4294257238759025	0.0023492610451485425	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
462.	66.4616286309385	108.98812720722184	4.443274558110045	0.0026350038683978414	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
468.	65.69788109321972	108.98688233010559	4.461045770296677	0.0031895174663373695	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
474.	64.80636342395466	108.99208020662309	4.4815487677060935	0.0026561684840114745	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
480.	64.3340618557965	109.02508297137406	4.492919792104814	0.0010211173369771842	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
486.	64.20455752121447	108.93503066625597	4.49380217574982	0.0013269851169794105	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
492.	63.58619632860972	108.9945655866498	4.508843613508567	0.003235868864180554	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
498.	62.539101779248256	109.04064137168825	4.532632602119986	0.0032308316738766476	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
504.	61.791253963731826	108.99467705279172	4.547613593595087	0.002031459342428802	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
510.	61.33098259305437	108.98004406735889	4.557010114229132	0.0017038244089995214	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
516.	60.80383793909852	108.98231107917657	4.568059486503081	0.002007246091173013	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
522.	60.177109109349765	108.98782549234882	4.581097067323208	0.0021830249772828063	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
528.	59.543091752147106	109.00033906208152	4.594255786230475	0.0021068186034284655	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
534.	58.92398806270048	108.9844598304023	4.60637889056435	0.0020410096868466177	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
540.	58.306136047748154	108.98965166185977	4.618747902472634	0.002017702420839059	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
546.	57.707716066669725	108.99506637335256	4.630591319614418	0.0019774117861193203	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
552.	57.08601747897135	108.98658179978436	4.642476843906066	0.0019530858992004387	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
558.	56.48653765673998	108.99010779110687	4.654028350404824	0.0019169876982160587	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
564.	55.87980215709029	108.9881176031398	4.665480696284659	0.0019319937389169854	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
570.	55.27384790742273	109.00887673189283	4.6772122752718275	0.0019817754953278164	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
576.	54.66860918872496	109.05504720820163	4.689262002228593	0.001742725374397939	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
582.	54.081218229504536	108.95182444395346	4.698124979764603	0.0015506835566929664	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
588.	53.48599475736977	108.89394138225387	4.707870204908908	0.0019244105657578723	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
594.	52.88721799294403	109.03969116345098	4.721217906553697	0.0019648654956347933	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815
600.	52.29753997362921	109.02744006981044	4.731448590856526	0.0014453626053080686	213.68178161187893	0.14626542813534774	1460.917896566419	1	0	207.11429392546057	0.14185678101447766	1460.0239230320815

==> anc/otoc_to_plot_1D_M500_L1.0000_n500_beta5.0000.dat <==
1.171875	70.47644305435956	71.71213594541163	0.9047790386990553	0.010583919142305831	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.1953125	70.47816010917934	71.71416085985636	0.9050281469391286	0.01067331734394846	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.21875	70.47990562583612	71.71621690324167	0.9052793504495529	0.010760538585671497	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.2421875	70.48167934262791	71.71830368964574	0.9055325471853319	0.010843446112673405	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.265625	70.48348099743687	71.72042083495047	0.9057876369860844	0.010922120922818598	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.2890625	70.48531032785345	71.72256795700024	0.9060445216035891	0.010996645131669423	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.3125	70.48716707129552	71.72474467575238	0.9063031047266314	0.01106710180693445	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.3359375	70.48905096512152	71.72695061341588	0.9065632920007891	0.011133574755466686	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.359375	70.49096174674087	71.72918539458124	0.906824991043294	0.011196148342191254	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.3828125	70.4928991537203	71.73144864634217	0.9070881114543293	0.011254907327248985	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.40625	70.49486292388463	71.7337399984068	0.9073525648242587	0.011309936710295196	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.4296875	70.49685279541443	71.73605908320201	0.9076182647376244	0.011361321573353678	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.453125	70.4988685069402	71.73840553596918	0.9078851267730097	0.011409146950882132	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.4765625	70.50090979763144	71.74077899485269	0.908153068500947	0.011453497717691144	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.5	70.50297640728192	71.74317910098057	0.9084220094785265	0.011494458419861074	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.5234375	70.50506807639422	71.74560549853878	0.908691871239378	0.011532113232287125	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.546875	70.50718454625455	71.74805783483919	0.9089625772862899	0.011566545826700766	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.5703125	70.50932555901086	71.75053576037998	0.9092340530750046	0.011597839229123016	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.59375	70.51149085774348	71.75303892890125	0.9095062260001551	0.011626075836277986	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.6171875	70.51368018653228	71.7555669974356	0.9097790253798301	0.011651337263806736	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.640625	70.5158932905233	71.75811962635099	0.910052382434396	0.011673704285717196	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.6640625	70.5181299159892	71.76069647939126	0.9103262302682231	0.01169325679150764	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.6875	70.52038981038902	71.76329722370959	0.9106005038464979	0.01171007369598224	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.7109375	70.52267272242328	71.76592152989853	0.9108751399727223	0.011724232929661108	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.734375	70.52497840208653	71.76856907201585	0.9111500772650758	0.011735811353114892	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.7578125	70.52730660071892	71.77123952760587	0.9114252561298996	0.011744884716667533	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.78125	70.52965707105184	71.77393257771624	0.9117006187361696	0.011751527648904412	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.8046875	70.53202956725377	71.7766479069128	0.911976108988442	0.011755813609774178	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.828125	70.53442384497178	71.7793852032895	0.9122516724991278	0.011757814843913176	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.8515625	70.5368396613721	71.78214415847525	0.9125272565592504	0.011757602388037467	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.875	70.5392767751762	71.7849244676388	0.912802810111067	0.011755246042916665	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.8984375	70.54173494669695	71.78772582948952	0.9130782837175121	0.011750814318008432	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.921875	70.54421393787122	71.79054794627547	0.9133536295322237	0.01174437447436342	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.9453125	70.54671351228991	71.79339052378056	0.9136288012709979	0.011735992479553184	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.96875	70.54923343522728	71.7962532713166	0.9139037541797027	0.011725732999948944	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
1.9921875	70.551773473667	71.799135901716	0.9141784450053705	0.011713659401401342	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
2.015625	70.5543333963274	71.80203813131965	0.9144528319641434	0.011699833751938135	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
2.0390625	70.55691297368337	71.80495967996556	0.9147268747124926	0.011684316818509899	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
2.0625	70.55951197798834	71.8079002709732	0.915000534315011	0.01166716805065704	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
2.0859375	70.5621301832926	71.8108596311275	0.9152737732148671	0.011648445606806964	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
2.109375	70.56476736546199	71.81383749066131	0.9155465552028301	0.011628206348767376	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
2.1328125	70.56742330219234	71.81683358323512	0.9158188453874656	0.011606505856230834	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
2.15625	70.57009777302562	71.81984764591775	0.916090610164841	0.011583398402950232	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
2.1796875	70.57279055936188	71.82287941916196	0.9163618171876039	0.01155893702005528	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
2.203125	70.5755014444707	71.82592864678418	0.916632435337656	0.011533173481794277	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
2.2265625	70.57823021350148	71.8289950759374	0.916902434694563	0.011506158272607554	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
2.25	70.58097665349358	71.83207845708755	0.9171717865066845	0.01147794067668902	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
2.2734375	70.58374055338138	71.8351785439864	0.9174404631637828	0.011448568753844294	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
2.296875	70.58652170400276	71.83829509364465	0.917708438167021	0.011418089337657497	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
2.3203125	70.58931989810337	71.84142786630377	0.9179756861014855	0.011386548089156177	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
2.34375	70.59213493034086	71.844576625408	0.9182421826087002	0.011353830705716285	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
2.390625	70.59781469743437	71.85092117256188	0.9187728290228329	0.011285546922496318	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
2.4375	70.6035594008744	71.85732690557668	0.9193002026326842	0.011214024824836836	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
2.484375	70.60936746693415	71.86379204422795	0.9198241438501613	0.011139251507618297	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
2.53125	70.61523735252965	71.8703148565916	0.9203445074615234	0.011061525213574916	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
2.578125	70.6211675451275	71.8768936580148	0.920861161838934	0.010981127702094065	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
2.625	70.62715656260535	71.88352681007548	0.9213739881835947	0.010898324873117813	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
2.671875	70.63320295306852	71.89021271952852	0.9218828797957888	0.010813367376086328	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
2.71875	70.63930529462836	71.89694983724783	0.9223877413751028	0.01072649125170481	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
2.765625	70.6454621951446	71.90373665716704	0.9228884883506361	0.01063791854170167	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
2.8125	70.65167229193594	71.91057171521933	0.9233850462383874	0.01054785790113044	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
2.859375	70.65793425146296	71.91745358828464	0.9238773500288671	0.010456505201373053	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
2.90625	70.66424676898558	71.92438089314156	0.9243653436010161	0.010364044122680363	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
2.953125	70.67060856819768	71.93135228543052	0.9248489791653683	0.010270646739668857	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
3.	70.67701840084273	71.93836645862763	0.92532821673286	0.010176474064403843	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
3.046875	70.68347504631187	71.94542214303034	0.9258030236089062	0.010081676607510321	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
3.09375	70.68997731122776	71.95251810476101	0.9262733739148141	0.00998639490960329	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
3.140625	70.69652402901527	71.9596531447834	0.9267392481316815	0.009890760044317657	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
3.1875	70.70311405946117	71.96682609793734	0.9272006326689689	0.009794894112283476	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
3.234375	70.70974628826595	71.97403583199069	0.9276575194547081	0.009698910721255059	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
3.28125	70.71641962658775	71.98128124671129	0.9281099055490866	0.00960291544365077	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
3.328125	70.72313301058063	71.98856127295603	0.9285577927775504	0.009507006243907766	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
3.375	70.72988540092922	71.9958748717808	0.9290011873844529	0.009411273912325177	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
3.421875	70.73667578237958	72.00322103357041	0.9294400997068308	0.009315802457303827	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
3.46875	70.74350316326898	72.01059877718731	0.9298745438648252	0.009220669498834154	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
3.515625	70.75036657505463	72.01800714914336	0.9303045374723465	0.009125946618495343	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
3.5625	70.75726507184388	72.02544522278792	0.9307301013603091	0.009031699725689178	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
3.609375	70.76419772992293	72.03291209752084	0.9311512593216299	0.00893798938333982	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
3.65625	70.77116364729183	72.04040689802173	0.9315680378649972	0.008844871120841683	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
3.703125	70.77816194319763	72.04792877350265	0.9319804659892088	0.00875239574992174	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
3.75	70.78519175767427	72.05547689697795	0.9323885749665524	0.008660609627906268	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
3.796875	70.79225225108542	72.0630504645562	0.932792398141825	0.008569554944501808	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
3.84375	70.79934260367206	72.07064869475029	0.9331919707425994	0.008479269978841112	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
3.890625	70.80646201510442	72.07827082780753	0.9335873297023414	0.008389789347211499	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
3.9375	70.81360970403985	72.08591612505826	0.9339785134939005	0.008301144213024967	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
3.984375	70.82078490768801	72.09358386828295	0.9343655619723125	0.008213362528977084	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
4.03125	70.82798688137879	72.10127335909856	0.9347485162309921	0.008126469241240384	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
4.078125	70.83521489813994	72.1089839183614	0.9351274184636788	0.008040486464341965	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
4.125	70.84246824828038	72.11671488558885	0.9355023118370241	0.007955433692785617	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
4.171875	70.84974623897857	72.12446561839724	0.9358732403723774	0.007871327960158917	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
4.21875	70.85704819388138	72.13223549195739	0.936240248833289	0.007788184001846332	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
4.265625	70.86437345270714	72.14002389846591	0.9366033826225505	0.007706014423783121	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
4.3125	70.87172137085683	72.14783024663252	0.9369626876855187	0.007624829835781573	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
4.359375	70.87909131903395	72.15565396118356	0.937318210419655	0.007544638990857777	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
4.40625	70.88648268287018	72.16349448237987	0.9376699975909116	0.007465448928332563	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
4.453125	70.89389486255862	72.17135126555036	0.9380180962566862	0.007387265082017554	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
4.5	70.90132727249612	72.17922378063899	0.9383625536923508	0.007310091390372974	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
4.546875	70.9087793409317	72.18711151176646	0.9387034173245337	0.007233930431168527	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
4.59375	70.91625050962155	72.19501395680555	0.9390407346702728	0.007158783494684684	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
4.640625	70.92374023349535	72.20293062696918	0.9393745532771604	0.0070846506876603614	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
4.6875	70.93124798032495	72.21086104641167	0.939704920672241	0.007011699363481622	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
4.78125	70.94631547623327	72.2267612921521	0.9403554915378977	0.0068688246041096095	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
4.875	70.96144898435212	72.24271113171159	0.9409928252855115	0.006729628227582532	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
4.96875	70.97664467735567	72.25870718634344	0.9416172968305694	0.006594408635820651	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
5.0625	70.99189890433202	72.27474625015688	0.9422292769047279	0.006463116399575123	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
5.15625	71.0072081819659	72.29082528007073	0.9428291311554897	0.006335693305883793	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
5.25	71.02256918614935	72.30694138639109	0.9434172193995811	0.006212073910956424	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
5.34375	71.0379787440033	72.32309182397559	0.943993895013794	0.00609218690937574	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
5.4375	71.05343382629569	72.3392739839479	0.9445595044450891	0.0059759563122216966	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
5.53125	71.0689315402421	72.3554853859259	0.9451143868223356	0.005863302483816686	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
5.625	71.08446912266952	72.37172367073357	0.9456588736608047	0.005754143040974806	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
5.71875	71.10004393353186	72.38798659356398	0.9461932886425184	0.005648393622029957	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
5.8125	71.11565344975754	72.404272017564	0.9467179474649353	0.005545968554638847	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
5.90625	71.1312952594189	72.42057790781641	0.9472331577465132	0.005446781437278503	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
6.	71.1469670562002	72.43690232568996	0.947739218984425	0.005350745624112936	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
6.09375	71.16266663416064	72.45324342353686	0.9482364225510344	0.005257774643019649	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
6.1875	71.17839188276686	72.46959943971322	0.9487250517299912	0.005167782561970924	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
6.28125	71.19414078218838	72.48596869390255	0.9492053817814039	0.005080684279842984	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
6.375	71.20991139884146	72.50234958272289	0.9496776800324618	0.004996395772911555	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
6.46875	71.22570188116629	72.5187405755967	0.9501422059888248	0.00491483431609178	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
6.5625	71.24151045562685	72.53514021087248	0.950599211466729	0.004835918647602354	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
6.65625	71.2573354229229	72.55154709217418	0.9510489407352503	0.004759569100938184	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
6.75	71.27317515439931	72.56795988496896	0.9514916306731549	0.004685707722738168	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
6.84375	71.28902808864734	72.58437731333912	0.9519275109332637	0.004614258358898836	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
6.9375	71.30489272828096	72.60079815694219	0.9523568041154484	0.004545146712249111	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
7.03125	71.32076763688636	72.61722124814929	0.9527797259418104	0.004478300395405199	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
7.125	71.33665143612734	72.63364546935136	0.9531964854395869	0.004413648960179965	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
7.21875	71.35254280300512	72.65006975041888	0.9536072851218441	0.0043511239040322875	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
7.3125	71.36844046725976	72.66649306630949	0.954012321171593	0.004290658693269241	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
7.40625	71.38434320890578	72.68291443481283	0.9544117836268321	0.004232188743841902	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
7.5	71.40024985589753	72.69933291442095	0.9548058565610633	0.004175651410469309	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
7.59375	71.41615928191392	72.71574760232285	0.9551947182662951	0.004120985975884987	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
7.6875	71.43207040425713	72.73215763250879	0.9555785414315418	0.004068133614680391	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
7.78125	71.44798218185962	72.74856217398134	0.9559574933190477	0.004017037366240927	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
7.875	71.46389361339331	72.76496042906645	0.9563317359377119	0.003967642099996264	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
7.96875	71.4798037354745	72.78135163181658	0.956701426212797	0.003919894476994775	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
8.0625	71.49571162096007	72.79773504650198	0.9570667161521484	0.00387374291534807	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
8.15625	71.51161637732893	72.81410996618455	0.9574277530094247	0.003829137539149485	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
8.25	71.52751714514714	72.83047571136765	0.957784679440739	0.0037860301349551167	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
8.34375	71.54341309660747	72.84683162871977	0.9581376336597288	0.003744374116087338	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
8.4375	71.5593034341424	72.86317708986564	0.9584867495875053	0.0037041244718546786	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
8.53125	71.57518738910682	72.87951149024248	0.9588321569982016	0.003665237716941642	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
8.625	71.59106422052493	72.89583424801457	0.9591739816594319	0.003627671852793076	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
8.71875	71.60693321389903	72.9121448030479	0.9595123454706003	0.0035913863220689755	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
8.8125	71.62279368007621	72.92844261593513	0.9598473665948198	0.003556341954419414	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
8.90625	71.63864495417121	72.94472716707253	0.9601791595870539	0.0035225009323222403	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
9.	71.65448639453966	72.96099795578469	0.9605078355196303	0.0034898267435483628	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
9.09375	71.67031738180263	72.97725449949294	0.9608335021014692	0.00345828413036268	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
9.1875	71.68613731791719	72.99349633292621	0.9611562637940733	0.0034278390581246043	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
9.28125	71.70194562529043	73.00972300737259	0.9614762219248676	0.003398458668979032	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
9.375	71.71774174593743	73.02593408996735	0.9617934747945068	0.003370275787643114	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
9.5625	71.74929528836464	73.05830782335471	0.9624202434464991	0.0033168659177995607	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
9.75	71.780793843862	73.0906143622387	0.9630372995136817	0.003266899241867923	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
9.9375	71.81223357714588	73.12285074936734	0.9636453306621996	0.003220495446500197	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
10.125	71.84361089820332	73.15501422378522	0.9642449853061192	0.003177452246822495	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
10.3125	71.87492244336497	73.18710220515361	0.964836875254758	0.003137580968963031	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
10.5	71.90616505804951	73.2191122795156	0.9654215781694804	0.003100705569566801	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
10.6875	71.93733578101781	73.25104218635884	0.9659996398433456	0.003066661732987382	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
10.875	71.96843182998633	73.28288980684444	0.9665715763193506	0.003035296026452213	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
11.0625	71.999450588473	73.3146531530807	0.9671378758532652	0.0030064651123809702	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
11.25	72.03038959375411	73.34633035833912	0.9676990007364935	0.0029800350260170325	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
11.4375	72.06124652582945	73.37791966811986	0.9682553889880215	0.0029558804974033257	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
11.625	72.09201919730162	73.40941943198146	0.9688074559230198	0.0029338843269011146	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
11.8125	72.12270554408245	73.44082809606266	0.9693555956106095	0.0029139368105382717	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
12.	72.15330361685298	73.47214419623003	0.9699001822269716	0.002895935201330542	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
12.1875	72.18381157320708	73.50336635178991	0.9704415713111084	0.002879783215780603	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
12.375	72.2142276704182	73.53449325971599	0.9709801009328893	0.002865390580116293	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
12.5625	72.24455025877138	73.5655236893409	0.971516092778652	0.0028526726020811446	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
12.75	72.27477777541536	73.59645647747142	0.9720498531586698	0.002841549783796952	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
12.9375	72.30490873868274	73.62729052388936	0.9725816739475759	0.0028319474604415382	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
13.125	72.33494174284455	73.65802478720198	0.9731118334563353	0.002823795461004567	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
13.3125	72.36487545325613	73.68865828101117	0.9736405972454526	0.002817027805627425	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
13.5	72.39470860186547	73.71919007037722	0.9741682188834456	0.002811582416660722	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
13.6875	72.42443998305082	73.74961926854525	0.9746949406517004	0.0028074008522832963	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
13.875	72.4540684497612	73.77994503391707	0.9752209942030519	0.002804428063572099	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
14.0625	72.48359290993595	73.81016656724633	0.9757466011755399	0.002802612167360626	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
14.25	72.51301232317729	73.84028310903628	0.9762719737658121	0.0028019042349057464	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
14.4375	72.54232569765978	73.87029393712604	0.9767973152636296	0.002802258095831197	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
14.625	72.57153208725501	73.90019836444876	0.9773228205517488	0.002803630161180829	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
14.8125	72.60063058885272	73.92999573694662	0.9778486765740724	0.002805979252260412	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
15.	72.62962033986932	73.9596854316325	0.9783750627713464	0.0028092664462204078	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
15.1875	72.65850051592138	73.98926685478484	0.978902151491405	0.00281345493246062	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
15.375	72.68727032865736	74.01873944026512	0.9794301083710192	0.0028185098749258226	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
15.5625	72.71592902373229	74.04810264794892	0.9799590926945022	0.002824398292028777	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
15.75	72.74447587891663	74.07735596226416	0.98048925773053	0.002831088939381073	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
15.9375	72.77291020232558	74.10649889082153	0.9810207510467701	0.002838552198247394	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
16.125	72.80123133076832	74.13553096314028	0.9815537148048727	0.0028467599789194034	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
16.3125	72.82943862819337	74.16445172944931	0.9820882860388649	0.002855685626472907	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
16.5	72.85753148424594	74.1932607595764	0.9826245969148001	0.0028653038352019302	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
16.6875	72.88550931289427	74.22195764188994	0.9831627749770656	0.0028755905594826103	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
16.875	72.91337155117697	74.25054198233573	0.9837029433746061	0.0028865229522650657	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
17.0625	72.94111765796904	74.27901340348964	0.984245221084165	0.002898079275586755	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
17.25	72.96874711291134	74.30737154373361	0.9847897231029511	0.0029102388605718823	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
17.4375	72.99625941528389	74.33561605639733	0.9853365606568795	0.002922982008467597	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
17.625	73.02365408309025	74.36374660904123	0.9858858413561264	0.0029362899772511497	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
17.8125	73.05093065206673	74.39176288272883	0.9864376693983486	0.0029501448994209887	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
18.	73.07808867477975	74.4196645712829	0.9869921456934093	0.002964529698495847	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
18.1875	73.10512771998653	74.44745138086869	0.9875493680352846	0.0029794281971936933	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
18.375	73.13204737142084	74.47512302899419	0.988109431267357	0.0029948247556494203	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
18.5625	73.15884722772313	74.50267924448193	0.9886724273186531	0.003010704654643703	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
18.75	73.18552690106858	74.53011976650559	0.9892384455128483	0.003027128552365828	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
19.125	73.2385242132389	74.58465273622848	0.990379892357479	0.003061320732170062	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
19.5	73.29103645837411	74.63872004309597	0.9915344360619759	0.003097082707976965	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
19.875	73.34306097100506	74.6923199318249	0.9927027043884618	0.0031344736908138766	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
20.25	73.39459525209246	74.7454507727896	0.9938852913300863	0.0031734088098411086	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
20.625	73.44563695090137	74.79811104901263	0.9950827609958426	0.0032138096769164606	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
21.	73.49618386429259	74.850299356668	0.9962956485877736	0.0032556011073795097	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
21.375	73.54623390818362	74.90201437836654	0.9975244618263772	0.003298720311044464	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
21.75	73.5957851118409	74.95325488803059	0.998769688821057	0.0033431001678065893	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
22.125	73.6448356387905	75.00401975665399	1.0000317869522322	0.00338868665589039	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
22.5	73.6933836886797	75.05430788252436	1.0013112038129748	0.0034354242595192965	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
22.875	73.74142765765079	75.10411832157064	1.0026083551468716	0.003483263097811218	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
23.25	73.78896586606108	75.15345005079286	1.0039236511363332	0.0035321558383468363	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
23.625	73.83599693798395	75.20230231452628	1.0052574720256318	0.0035820632141036293	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
24.	73.88251925151523	75.2506741162204	1.006610198546911	0.0036329298371100545	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
24.375	73.92853168738651	75.29856490892408	1.0079821694034643	0.003684749086591961	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
24.75	73.97403260696855	75.34597368151752	1.0093737603618549	0.00373742720179937	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
25.125	74.01902113686678	75.39290004532407	1.0107852398048138	0.003791013745753228	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
25.5	74.06349572596909	75.43934313685597	1.0122170206711698	0.0038453837010692378	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
25.875	74.10745536695707	75.48530231332093	1.0136692775806158	0.003900557756687443	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
26.25	74.15089923938064	75.5307774725314	1.0151424389886854	0.003956576907937048	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
26.625	74.1938254001071	75.57576708695758	1.0166367102615685	0.004013150327497901	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
27.	74.23623413311792	75.62027186697908	1.0181523017343088	0.004070679441391907	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
27.375	74.2781233572185	75.66429057228632	1.0196897198426125	0.004128763215702473	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
27.75	74.31949203156545	75.70782218094797	1.0212488741460857	0.004187332606195564	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
28.125	74.36034096893023	75.7508682842437	1.0228302192972591	0.004247058297738526	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
28.5	74.40066684449845	75.79342628374127	1.0244341678693896	0.004306907383733479	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
28.875	74.44046964054405	75.83549587237317	1.0260603998350593	0.00436723584676694	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
29.25	74.47975078416704	75.87707958434025	1.0277095947544648	0.0044290308111204855	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
29.625	74.5185058493854	75.91817374684881	1.0293821729433996	0.004490545695645368	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
30.	74.55673463720508	75.95877744772379	1.0310775040261988	0.004552162652414537	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
30.375	74.5944404771274	75.99889517825342	1.0327962949327105	0.0046158521639553625	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
30.75	74.63161875657781	76.03852369507024	1.0345393931491653	0.004679410840532287	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
31.125	74.66826622181813	76.07765859781965	1.0363058530631097	0.004741776108524516	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
31.5	74.70438827474885	76.1163055418793	1.0380957252305587	0.004806395416673936	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
31.875	74.73998442773946	76.1544665447621	1.0399106496256152	0.004872780672109832	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
32.25	74.77504668295606	76.19213336274065	1.041750310734641	0.004936783897022974	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
32.625	74.80957620138523	76.22930527046772	1.0436132375483824	0.005000339276481173	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
33.	74.84358044768797	76.26599154082194	1.045500565192002	0.005067971430505007	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
33.375	74.87705575719818	76.30219145478176	1.0474142161212612	0.005136600248941174	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
33.75	74.90999242898042	76.33789385882972	1.0493530153787078	0.005201076231600747	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
34.125	74.94239292464711	76.37309865853918	1.0513150232949617	0.005264983447408926	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
34.5	74.97426707223948	76.4078180570975	1.0533017529642645	0.0053345191119156254	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
34.875	75.0056127224539	76.44205401767897	1.0553159126288985	0.005406439718406671	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
35.25	75.03641749981864	76.47579309082658	1.0573565827530695	0.005472998863284672	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
35.625	75.06667892743894	76.5090285716955	1.059420661776362	0.0055356812666106	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
36.	75.09640844723248	76.5417724041415	1.0615083437030275	0.005603618630248756	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
36.375	75.12561257954219	76.57403676263567	1.0636233757490485	0.005678806792055309	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
36.75	75.15428134102693	76.60581438299278	1.065767448797069	0.005752128261294527	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
37.125	75.18240166868267	76.63708799105794	1.0679374719450194	0.005816743325217051	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
37.5	75.20997562908853	76.66785490023403	1.0701300062909818	0.005880812515535775	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
38.25	75.26353337517212	76.72793178519072	1.074591697067088	0.0060275416493400505	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
39.	75.31494059172202	76.78606077230876	1.0791713187649918	0.006169455542510398	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
39.75	75.36414558858425	76.84215870928435	1.0838458803808535	0.006305922951790037	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
40.5	75.41122337478551	76.89632473005567	1.088630203192677	0.006461810325830263	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
41.25	75.4561180851083	76.94852682006866	1.093538595869599	0.006606522393473923	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
42.	75.49878622615496	76.9986777772477	1.0985399867828878	0.006744424165852673	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
42.75	75.53931342014732	77.0468969408843	1.103655232118378	0.0069128855111758964	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
43.5	75.57765319979075	77.09317853457658	1.1089093150496516	0.0070743642670625375	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
44.25	75.61372301899627	77.13738951391147	1.1142667785189717	0.00721283567926297	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
45.	75.64759544304725	77.17960665225765	1.119728568568546	0.007383860212491822	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
45.75	75.67929873484336	77.21993484283409	1.1253425688377094	0.00758180567248834	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
46.5	75.70872366075128	77.25825743754136	1.1311012770772786	0.0077485209160621515	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
47.25	75.73583922618074	77.29448627669906	1.1369653502118027	0.007904332350029778	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
48.	75.76073101235346	77.32874617986982	1.1429577756023233	0.00811036576542919	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
48.75	75.78340207311979	77.3611267296376	1.1491308988599465	0.008346865947705357	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
49.5	75.80374358367575	77.39151418369545	1.1554780745238813	0.008550618695511917	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
50.25	75.82170889006574	77.41979965744416	1.1619568269032143	0.008730520632863836	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
51.	75.83736605489673	77.44606649809221	1.168573855473177	0.008952275929732542	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
51.75	75.85076069398164	77.47045601844519	1.1753852407978131	0.009231287009265307	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
52.5	75.86182682809238	77.49295777294519	1.182420785987075	0.009511381439608021	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
53.25	75.87047254453306	77.51344180978168	1.1896523129572252	0.009748941112005452	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
54.	75.87669588425767	77.53185478556588	1.1970441976550832	0.009972952340989492	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
54.75	75.88056487463916	77.54829677681681	1.2046117414687094	0.010241069622070052	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
55.5	75.8821248149343	77.56290590768714	1.2124058020881883	0.010567259368660762	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
56.25	75.88133101933975	77.57570857562993	1.2204626305217006	0.010907036474337623	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
57.	75.87811767700838	77.58662345801244	1.2287663567996947	0.011212510302503215	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
57.75	75.87245658972127	77.59557247892798	1.2372813959754554	0.011480643614618497	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
58.5	75.86440767243097	77.60259037158751	1.2459873222216225	0.011753636674534699	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
59.25	75.85403327339293	77.60779786113343	1.2549118509872574	0.012068433225321288	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
60.	75.84138610464692	77.61132104934012	1.2640899720596044	0.012429508044126642	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
60.75	75.82642707640841	77.61319602566365	1.2735561130534474	0.012798580858551418	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
61.5	75.80915129789157	77.61339348517625	1.2832878433474315	0.013139837559141238	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
62.25	75.7895256588968	77.61186073727453	1.2932658693921593	0.013440134719435429	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
63.	75.76762826351786	77.60861346675283	1.3034480454265847	0.01371202559988379	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
63.75	75.74353031403383	77.6037353708192	1.313833907791985	0.014000526633455449	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
64.5	75.71729339245111	77.59734956388318	1.3244488353767678	0.014306535975891896	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
65.25	75.68901636698503	77.58957247389664	1.3352937117558228	0.014645115435651798	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
66.	75.65864317149077	77.58045678001474	1.3464165085302455	0.014990523092656803	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
66.75	75.62624205297263	77.57001774735883	1.357779496394808	0.015293804859025279	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
67.5	75.59183843124434	77.55824939479889	1.3693572158187834	0.01558366092964943	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
68.25	75.5554140972806	77.54516171858667	1.3811549877892821	0.01582388782339657	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
69.	75.51717132263938	77.53081502257281	1.3930930475538783	0.01602391786690704	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
69.75	75.47714492344899	77.51529726807178	1.4051908645896427	0.016263426131917964	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
70.5	75.43536119940411	77.49873210259	1.4174881867517553	0.01648306136768622	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
71.25	75.39203749774856	77.48121046054426	1.429915456641172	0.01668779308128891	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
72.	75.3471394920138	77.46281192209757	1.4425198763736886	0.016956961762778278	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
72.75	75.30061512160363	77.44360869740062	1.4553508992853394	0.01718143569470835	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
73.5	75.252692225979	77.42359878480585	1.4682920299157511	0.017325028134108408	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
74.25	75.20338786266187	77.4028025217818	1.481338441486502	0.017516341954281863	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
75.	75.15260264439506	77.3813046645866	1.494566542847174	0.017667110682983787	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
76.5	75.0475531453723	77.33631032727826	1.5211561354779135	0.017843249250769334	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
78.	74.9380536429774	77.28930836524776	1.548096290599482	0.017987458012524323	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
79.5	74.82512593654891	77.24078300699037	1.5751185095154865	0.01815493411198525	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
81.	74.70863915788044	77.1915060871706	1.6025610929354377	0.018252751886642066	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
82.5	74.5897062913616	77.14132918245424	1.6298767651754127	0.018301430344251465	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
84.	74.46808688264285	77.09108557776234	1.657465383968192	0.018265047787728635	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
85.5	74.34514424279226	77.04048524551393	1.6846719085385986	0.018154974578791745	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
87.	74.22076109755791	76.99058328850371	1.7119303077045673	0.018084930516186315	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
88.5	74.0957448691049	76.94136074155057	1.7389267000871576	0.01788116479419699	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
90.	73.97052507552941	76.89298768870279	1.7655738020871583	0.017829931936865624	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
91.5	73.84464379868156	76.84661552635856	1.7924164958977544	0.01760923335361086	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
93.	73.71954103487909	76.8005413490595	1.818401502147991	0.017376097247769447	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
94.5	73.59439949715436	76.75700940551357	1.8445447876410628	0.017292940918492462	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
96.	73.46987527430139	76.71493301695347	1.8702803249034683	0.01685541752421001	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
97.5	73.34697663914505	76.67362021216684	1.8951110402136928	0.01665881052809759	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
99.	73.2245924565415	76.6359474662824	1.920256756487761	0.0165480010892373	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
100.5	73.10346266766199	76.59942213222507	1.9447550434814047	0.01602305491484805	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
102.	72.9844909241694	76.5638320509372	1.9683259212323052	0.015847214369531404	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
103.5	72.86627549014116	76.53245276976902	1.992296686589999	0.01582890266295574	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
105.	72.74903685724206	76.50244944161085	2.0158126292211724	0.015289764501003274	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
106.5	72.6342108436859	76.47246954107888	2.0381659800930088	0.014938064532006152	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
108.	72.52084758585119	76.44629227830532	2.060626822817191	0.015030754779401374	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
109.5	72.40785513941402	76.42315112196054	2.083258244431213	0.014710486569032916	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
111.	72.2967547731654	76.39931449772226	2.1047582825242896	0.01407295278280296	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
112.5	72.18828758417013	76.3767341711166	2.1254771027796218	0.013952548529242067	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
114.	72.08074504252609	76.3586729027577	2.146615928112016	0.01407181371810425	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
115.5	71.97334858735482	76.34239757899459	2.1676925439339345	0.013654549730892194	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
117.	71.86782807645743	76.32463421356563	2.1875795773046924	0.013031040623286748	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
118.5	71.76500586737721	76.30823710499567	2.2067856658037948	0.012935571869513515	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
120.	71.66298157002986	76.29614143870974	2.226386292913233	0.013120950521767169	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
121.5	71.56029773400505	76.28592986724097	2.2461485173690963	0.012887616791569764	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
123.	71.45848418510491	76.27428314403983	2.2650491432879423	0.012262192339819252	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
124.5	71.3592808334477	76.2619898547175	2.282935094388554	0.011922339383238759	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
126.	71.26180287258546	76.25296603299003	2.3008161614376585	0.012049522010724326	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
127.5	71.16385020976384	76.24702731166501	2.319083660420727	0.012166087703907666	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
129.	71.06475132534831	76.24144851112749	2.3373144245493815	0.011844908156552444	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
130.5	70.96676673056565	76.23382079043141	2.3546183848903843	0.011257592945565017	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
132.	70.8713370394754	76.22585146434295	2.3710872033860766	0.010927672148122477	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
133.5	70.77769010876214	76.22027559286653	2.3874014013347518	0.01104175127050914	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
135.	70.68318254090052	76.21803703030375	2.404212457197604	0.01121892001003951	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
136.5	70.5871976661436	76.21608043962863	2.4210581613648703	0.011069287331347896	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
138.	70.49082460965334	76.21256566070254	2.4374203191916477	0.010593059956978566	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
139.5	70.39644814863561	76.20708490033368	2.452837341235806	0.010152080699706188	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
141.	70.30438583110431	76.2030704536877	2.4678765612907663	0.009990841488413336	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
142.5	70.21326970742388	76.20070218319898	2.482809865701046	0.010130076736366936	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
144.	70.12065409325153	76.20135281636566	2.498266791499867	0.010321336898355534	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
145.5	70.02566843809342	76.20139597821367	2.5137738763961126	0.010190378403865127	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
147.	69.93029783764061	76.19976109536272	2.5288379267114625	0.009816414556844233	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
148.5	69.83634925620105	76.19665175869852	2.5432231200666453	0.009363584691753838	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
150.	69.7449267014712	76.19300082180197	2.556928680786724	0.00916760291666632	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
153.	69.56360340464506	76.19269435738435	2.584614864156406	0.009299290736121344	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
156.	69.37658976616972	76.19466524817325	2.612724425203452	0.009205849251462245	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
159.	69.18668053434716	76.19223114419609	2.6398499596651797	0.008682831653495185	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
162.	69.00493706816046	76.1876290064687	2.664821415124423	0.00838221540176772	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
165.	68.82387380622474	76.1907670136051	2.690143252075786	0.008468005405966114	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
168.	68.63500556257516	76.19206587494334	2.71562944756022	0.008337496299859323	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
171.	68.4455271245614	76.19032246909592	2.740168229874942	0.008000681966509124	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
174.	68.2606868876364	76.18936525038252	2.7636335393592746	0.007611213994917228	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
177.	68.08052668378032	76.18720603621189	2.7858355138444453	0.0075418805349365394	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
180.	67.89658367893033	76.19228644754907	2.808884822568894	0.007681819182641843	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
183.	67.7026404790272	76.19170873616316	2.8319264289402963	0.007510956492553066	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
186.	67.51245347990331	76.19056016431668	2.8539505615242122	0.007055722485450906	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
189.	67.33033254927213	76.1864953938941	2.8742607638530018	0.006908710108154192	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
192.	67.14643524707411	76.19182891905876	2.8954028221731374	0.0068607568556075344	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
195.	66.96020914352768	76.188539365251	2.915425304986647	0.006754256749193609	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
198.	66.77238826522671	76.19188047987247	2.935928362668299	0.006779557561362133	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
201.	66.57877376288045	76.19022735467303	2.95610265035482	0.006723756959031342	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
204.	66.38408059637175	76.19134840421358	2.976270904422487	0.0064253585098628845	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
207.	66.19989193171702	76.18912301296389	2.994654801413997	0.00594027631872196	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
210.	66.02281752388171	76.18593650911261	3.011912562334819	0.006065769863564663	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
213.	65.83443341481173	76.19391546095436	3.031049420595385	0.006270026480587128	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
216.	65.63879142947103	76.1915314169848	3.0495327212183416	0.006071599237637003	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
219.	65.44683361875563	76.190665758393	3.067479016021207	0.005929241321250463	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
222.	65.25743008228788	76.19234625989829	3.0851081691458444	0.005712523896789519	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
225.	65.06779359346959	76.18625569284308	3.101754159401944	0.005722746274465561	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
228.	64.87618203799536	76.19308523560804	3.1194446467926378	0.00569701705065088	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
231.	64.685639508976	76.19072415914931	3.1359362617058495	0.005323646182647875	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
234.	64.50299701938687	76.18721853614196	3.151386523888525	0.0051450894982802975	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
237.	64.32371852073362	76.18951027781046	3.1668067986955313	0.005360944777857461	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
240.	64.13131586671675	76.19747793804156	3.18355219255567	0.005509231223835841	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
243.	63.9257244759679	76.19029922841642	3.1998621860385463	0.005429179765401137	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
246.	63.72447978778355	76.19017003897541	3.2161272711480766	0.005222811486515599	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
249.	63.53750106004781	76.1924944845192	3.23119905495764	0.004808186980047294	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
252.	63.356033013028494	76.18658514908704	3.2449763930283604	0.004734349839006816	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
255.	63.16879580977669	76.18842261832526	3.259605153991681	0.004921383493610228	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
258.	62.97585248034095	76.19091809791894	3.2745046939900218	0.005016733788428966	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
261.	62.781856852975864	76.19933741228648	3.2897055567222546	0.0048065925908608404	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
264.	62.58890029289723	76.19063135982873	3.303344249535187	0.004504390633875015	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
267.	62.3988550268932	76.1839056936132	3.3167319005255047	0.00465816792641438	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
270.	62.20831883408042	76.19556710184904	3.331293257093673	0.004636367639170598	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
273.	62.019837536547584	76.1937471834326	3.3445501063605283	0.004390186038015849	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
276.	61.82838150416667	76.18896495049451	3.357634373321768	0.004481257492637835	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
279.	61.62921579542107	76.18939674804889	3.3714376513163553	0.004684290409848672	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
282.	61.420328726445206	76.19025249391048	3.38574011578086	0.004724858673731698	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
285.	61.21566119711066	76.19451743852893	3.3997868033587455	0.004425566158974713	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
288.	61.02997129957511	76.1973401215986	3.4122935127347085	0.00377926545981914	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
291.	60.86065716305554	76.18304805467903	3.4224623961176603	0.0035259599132203188	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
294.	60.688797294538126	76.18046158656	3.4334492722140304	0.004142574545939285	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
297.	60.49200658973033	76.20001485398757	3.447317843393296	0.004541402121966741	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
300.	60.28169579794326	76.20128704078772	3.460697684945831	0.00432164035630595	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
306.	59.8790203819682	76.18970946069194	3.4849678451491988	0.003927326913014302	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
312.	59.49928908760582	76.18709766205153	3.5078256079020025	0.0038799968068934003	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
318.	59.11233361105138	76.2004047569882	3.5315278068319196	0.0037506079758004383	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
324.	58.722872074959234	76.17891211838746	3.5528329036116078	0.0037054724275881186	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
330.	58.3337488770647	76.19879896930254	3.575993475962977	0.0037255737557517392	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
336.	57.938551329123676	76.19270418923426	3.5975397886806286	0.0035953859700737683	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
342.	57.53916792192363	76.1918682821931	3.6191381076038622	0.003451428174544246	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
348.	57.163106826567244	76.18916925917492	3.6389569267751596	0.003127929008671907	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
354.	56.82674976307668	76.19288772615113	3.656673255707925	0.0033049772880528274	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
360.	56.41480340250381	76.2105970616006	3.6786166542317935	0.0036427094848434645	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
366.	55.937672993308965	76.16912834707563	3.7003857695260467	0.003451182334876068	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
372.	55.56661457849491	76.19944798599946	3.7200308422503063	0.0029287403966867056	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
378.	55.2348621791536	76.18999194023509	3.735530654286287	0.00285505553972946	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
384.	54.83858573852513	76.19056259435524	3.75429150872706	0.0031430786582519557	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
390.	54.429780968324984	76.1903684013287	3.7732475981853106	0.003083694895287555	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
396.	54.03419844673342	76.19109194399418	3.7912958474705105	0.002949668409753229	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
402.	53.647137962763864	76.19175755673388	3.8086436191023494	0.0029466583585941635	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
408.	53.25414608833158	76.20852148008923	3.8266557477736405	0.0028615894824403445	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
414.	52.862593035877474	76.19481943764492	3.8429826928916335	0.00261382868920057	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
420.	52.47405081996897	76.15982237397778	3.8580216920440473	0.002808898600164681	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
426.	52.08088066705663	76.21296597274507	3.8766894760936097	0.0028421384879355745	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
432.	51.68932431117765	76.19684833308764	3.8921273538992742	0.0025793109634135356	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
438.	51.30107874836016	76.1917734557545	3.907641207654572	0.0025578902153789254	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
444.	50.91620623269364	76.18764500906703	3.9228220364838213	0.0024875587702911277	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
450.	50.54251301602164	76.18741329555323	3.9374919128980657	0.002430771960973743	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
456.	50.172341377270364	76.19178576178126	3.9519913000155062	0.002526082219635572	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
462.	49.75469431612329	76.18887033114969	3.9678048995336925	0.0028839502695520527	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
468.	49.25273984842916	76.18841233105525	3.986598703250131	0.0030507363661811024	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
474.	48.78361968597898	76.20345190992175	4.004413735927866	0.0023277639849152245	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
480.	48.51847358476742	76.21715169795941	4.014531871069114	0.0011257284748356076	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
486.	48.3514840210921	76.14423684895579	4.017922477625893	0.0014662951308682297	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
492.	47.991700571767666	76.18206498494406	4.032127412639532	0.0030190775340652727	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
498.	47.41701748795362	76.2351337850713	4.054151408034676	0.0032379680493756315	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
504.	46.9003984144378	76.20767546458282	4.07098302923204	0.002358394627946847	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
510.	46.5412478223202	76.18658832232151	4.0824521435700385	0.0018334371582951665	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
516.	46.22469207624487	76.18391120666287	4.092984275131582	0.001879253622189954	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
522.	45.864536888739025	76.18600579801065	4.105003187036318	0.0021022544636427978	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
528.	45.4717440176436	76.19635973273971	4.1182113286952955	0.0021404148937375447	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
534.	45.075752072330985	76.18611526166507	4.1306881657611685	0.00209575990936095	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
540.	44.68424303439644	76.19135405522734	4.143360447607627	0.002067281431789913	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
546.	44.30197456195242	76.19375666833908	4.1554955429426474	0.00202236351764351	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
552.	43.90784762136293	76.1889382472718	4.167628809819349	0.0019866905543626245	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
558.	43.528755274931946	76.1899820563244	4.179335829594999	0.0019681197894645397	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
564.	43.1423037472105	76.19486523585357	4.1912462472929235	0.0020397605185205054	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
570.	42.75499040603337	76.22553463379809	4.203812955817245	0.00202886350424003	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
576.	42.37083775597477	76.237984733531	4.215592609343804	0.001682772428574397	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
582.	41.99436855905191	76.14766277171944	4.224006224960138	0.0015250958621004045	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
588.	41.61604745006847	76.10870853142029	4.233893759689009	0.0020103560968201726	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
594.	41.230900302708896	76.21813659313491	4.24813049812198	0.0021331033253853735	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739
600.	40.84998249078984	76.23695764836118	4.259490999593633	0.0016537304984990766	148.89453387390677	0.10289397526653836	1447.0675614214317	1	0	143.3760176995404	0.09916694198801555	1445.8045677849739

==> anc/otoc_to_plot_1D_M500_L1.0000_n500_beta7.5000.dat <==
1.5625	46.07280109239913	47.09391157656263	0.7140379256054428	0.007284836125551308	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
1.59375	46.07420380621389	47.095547890710115	0.7142666703102996	0.007354824985283059	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
1.625	46.07563046108957	47.09721043370757	0.714497602167023	0.007423351767073427	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
1.65625	46.07708086926697	47.09889892598255	0.7147306297957416	0.007488974009604021	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
1.6875	46.0785548422149	47.10061308837122	0.7149656630426232	0.007551731630972114	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
1.71875	46.08005219071705	47.102352642248555	0.7152026130226774	0.007611665825541181	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
1.75	46.08157272495747	47.104117309651315	0.7154413921567195	0.007668818967172086	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
1.78125	46.083116254600775	47.1059068133957	0.7156819142081257	0.007723234481041175	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
1.8125	46.084682588873356	47.1077208771882	0.7159240943117846	0.007774956697938151	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
1.84375	46.08627153664017	47.10955922573087	0.7161678490017468	0.007824030785904768	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
1.875	46.08788290647926	47.11142158482141	0.7164130962359037	0.00787050263656397	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
1.90625	46.08951650675443	47.11330768144731	0.716659755416532	0.007914418744610074	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
1.9375	46.09117214568566	47.115217243874426	0.7169077474074418	0.007955826127913568	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
1.96875	46.092849631416485	47.11715000173094	0.7171569945495266	0.007994772237015724	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
2.	46.094548772080266	47.11910568608625	0.7174074206722553	0.008031304865758315	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
2.03125	46.09626937586324	47.1210840295251	0.7176589511036365	0.008065472079609393	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
2.0625	46.098011251065465	47.123084766216756	0.7179115126772309	0.00809732212326253	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
2.09375	46.099774206160426	47.125107631979965	0.7181650337363404	0.008126903360443194	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
2.125	46.101558049851704	47.12715236434417	0.7184194441372586	0.008154264209185413	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
2.15625	46.10336259112781	47.12921870260573	0.7186746752494145	0.008179453058815511	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
2.1875	46.105187639315304	47.13130638788039	0.7189306599534345	0.008202518234611489	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
2.21875	46.10703300412925	47.13341516315301	0.7191873326390777	0.008223507924776996	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
2.25	46.10889849572269	47.135544773321804	0.7194446291987331	0.008242470132884705	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
2.28125	46.11078392473283	47.13769496524087	0.719702487022383	0.00825945262787009	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
2.3125	46.112689102327074	47.139865487757895	0.719960844987975	0.00827450289895637	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
2.34375	46.11461384024606	47.1420560917507	0.7202196434535678	0.00828766812850823	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
2.375	46.1165579508444	47.14426653015801	0.7204788242460067	0.008298995119096375	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
2.40625	46.11852124713191	47.14649655800954	0.7207383306485113	0.008308530278956283	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
2.4375	46.12050354281062	47.14874593245216	0.7209981073884415	0.008316319594115384	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
2.46875	46.12250465231184	47.15101441277412	0.7212581006231435	0.008322408582614571	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
2.5	46.12452439083064	47.15330176042571	0.7215182579248549	0.008326842279629432	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
2.53125	46.12656257435911	47.155607739038786	0.7217785282656204	0.008329665194981573	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
2.5625	46.128619019718826	47.157932114442694	0.7220388619995413	0.008330921299615213	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
2.59375	46.13069354459028	47.16027465467911	0.7222992108468463	0.008330654016740269	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
2.625	46.13278596754203	47.16263513001407	0.7225595278755875	0.00832890617836135	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
2.65625	46.1348961080584	47.16501331294828	0.7228197674829939	0.00832572002623877	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
2.6875	46.13702378656488	47.16740897822548	0.7230798853772274	0.008321137183122218	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
2.71875	46.13916882445395	47.16982190283894	0.7233398385569391	0.008315198651336786	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
2.75	46.14133104410713	47.17225186603643	0.723599585292936	0.008307944790937327	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
2.78125	46.14351026891878	47.174698649323226	0.7238590851063726	0.008299415322957415	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
2.8125	46.14570632331528	47.17716203646437	0.7241182987506208	0.008289649306856717	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
2.84375	46.147919032776684	47.179641813484075	0.7243771881880512	0.00827868512978469	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
2.875	46.15014822385394	47.18213776866528	0.7246357165712324	0.008266560527042444	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
2.90625	46.15239372418721	47.184649692546984	0.7248938482209913	0.008253312545678071	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
2.9375	46.15465536252224	47.18717737792054	0.7251515486053373	0.008238977563811645	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
2.96875	46.156932968725464	47.18972061982502	0.7254087843187296	0.008223591267379149	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
3.	46.159226373799015	47.192279215540545	0.7256655230595485	0.00820718867182002	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
3.03125	46.16153540989367	47.19485296458285	0.7259217336107183	0.008189804108591048	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
3.0625	46.16385991032163	47.19744166869345	0.7261773858163354	0.008171471217426785	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
3.09375	46.166199709568005	47.200045131832205	0.7264324505618075	0.008152222971880008	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
3.125	46.168554643301626	47.20266316016707	0.7266868997520779	0.008131952357209945	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
3.1875	46.1733092628828	47.20794214807409	0.7271938440579732	0.008088910491998114	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
3.25	46.178122478443804	47.21327712550246	0.7276980135635777	0.00804299209350745	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
3.3125	46.182993018850226	47.21866662012271	0.7281992180696616	0.007994145021378074	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
3.375	46.187919632657874	47.224109193754735	0.7286972816912499	0.007942593124994346	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
3.4375	46.192901088273466	47.229603441899684	0.7291920422102859	0.007888550023126939	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
3.5	46.19793617407251	47.23514799324318	0.7296833504441408	0.007832219345336178	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
3.5625	46.203023698478795	47.24074150913272	0.7301710696284529	0.007773794970031389	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
3.625	46.2081624900098	47.24638268303469	0.7306550748153947	0.007713461283711531	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
3.6875	46.213351397287354	47.25207023997208	0.7311352522889168	0.007651393461372891	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
3.75	46.218589289019775	47.25780293595015	0.7316114989980663	0.007587757758054536	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
3.8125	46.22387505395408	47.26357955736922	0.7320837220086737	0.007522711794442749	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
3.875	46.22920760080379	47.269398920428834	0.7325518379723717	0.007456404849290443	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
3.9375	46.234585858152954	47.27525987052625	0.733015772614835	0.007388978171195326	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
4.	46.2400087743375	47.28116128165071	0.7334754602437711	0.00732056526866387	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
4.0625	46.24547531730864	47.28710205577517	0.733930843273418	0.007251292212040461	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
4.125	46.25098447447565	47.2930811222476	0.7343818717702761	0.007181277931968211	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
4.1875	46.25653525253513	47.299097437183825	0.734828503014914	0.007110634508569191	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
4.25	46.262126677283526	47.30514998286289	0.7352707010838473	0.007039467463973104	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
4.3125	46.26775779341684	47.311237767125206	0.7357084364479106	0.006967876040715026	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
4.375	46.273427664318554	47.31735982277646	0.7361416855889367	0.006895953482723094	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
4.4375	46.27913537183686	47.32351520699703	0.736570430633251	0.006823787304830908	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
4.5	46.28488001605246	47.32970300075816	0.7369946590020405	0.006751459554634742	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
4.5625	46.29066071503746	47.335922308244506	0.7374143630775803	0.0066790470700706095	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
4.625	46.29647660460777	47.342172256286105	0.7378295398857994	0.006606621728253437	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
4.6875	46.302326838068595	47.34845199379767	0.738240190793612	0.006534250679354869	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
4.75	46.308210585955095	47.3547606912271	0.7386463212207187	0.006461996585408691	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
4.8125	46.314127035767456	47.361097540013546	0.7390479403667881	0.0063899178449497995	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
4.875	46.320075391703654	47.36746175205544	0.7394450609513374	0.006318068802446675	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
4.9375	46.32605487438771	47.37385255918728	0.739837698967094	0.0062464999583431435	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
5.	46.33206472059691	47.380269212667905	0.7402258734461303	0.006175258173040987	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
5.0625	46.338104182985774	47.386710982678096	0.7406096062387241	0.0061043868529147005	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
5.125	46.34417252981041	47.39317715782886	0.7409889218027447	0.0060339261342088335	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
5.1875	46.35026904465152	47.399667044680754	0.7413638470055002	0.005963913063106396	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
5.25	46.35639302613692	47.40617996727264	0.741734410935633	0.0058943817570336066	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
5.3125	46.36254378766538	47.4127152666618	0.7421006447251294	0.005825363576652087	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
5.375	46.368720657129614	47.41927230047459	0.7424625813827145	0.005756887267294175	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
5.4375	46.37492297664276	47.425850442466725	0.7428202556335411	0.00568897910893984	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
5.5	46.38115010226356	47.43244908209488	0.743173703771332	0.005621663065208615	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
5.5625	46.38740140372594	47.43906762409868	0.7435229635166922	0.005554960904927242	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
5.625	46.39367626416819	47.44570548809155	0.7438680738844479	0.005488892335346662	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
5.6875	46.39997407986676	47.452362108163605	0.7442090750586106	0.00542347512407737	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
5.75	46.406294259970835	47.459036932493255	0.7445460082749575	0.005358725207423198	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
5.8125	46.412636226241034	47.46572942296866	0.7448789157095385	0.005294656804097464	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
5.875	46.41899941278985	47.47243905481948	0.7452078403754697	0.005231282523719294	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
5.9375	46.4253832658261	47.479165316257934	0.7455328260250034	0.005168613457692928	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
6.	46.43178724340214	47.48590770812876	0.7458539170576813	0.005106659274582093	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
6.0625	46.438210815165185	47.49266574356923	0.7461711584343261	0.00504542831223187	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
6.125	46.44465346211117	47.49943894767758	0.7464845955967103	0.004984927659104521	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
6.1875	46.45111467634299	47.50622685719025	0.7467942743917142	0.004925163233981067	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
6.25	46.457593960831986	47.51302902016809	0.747100241000958	0.004866264283183005	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
6.375	46.47060480540615	47.52667435356069	0.7477012236701766	0.004750705388623544	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
6.5	46.483682228158706	47.54037154743074	0.7482879173481138	0.004637894671862153	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
6.625	46.49682262070252	47.55411736384309	0.7488606973381421	0.00452808643124003	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
6.75	46.51002252699301	47.56790871872213	0.7494199389559238	0.004421275412447745	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
6.875	46.5232786366385	47.58174267369422	0.749966016191254	0.004317446406093328	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
7.	46.5365877784622	47.595616428377284	0.7504993005574472	0.004216575670110245	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
7.125	46.54994691431616	47.60952731309805	0.7510201601087816	0.004118632185240667	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
7.25	46.56335313314419	47.62347278201147	0.7515289586037573	0.004023578770891767	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
7.375	46.576803645288166	47.637450406603996	0.7520260548015045	0.003931373075777511	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
7.5	46.59029577703375	47.651457869557646	0.7525118018727017	0.0038419684515496044	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
7.625	46.603826965389324	47.66549295895787	0.7529865469143919	0.0037553147255153796	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
7.75	46.61739475309201	47.6795535628241	0.7534506305540806	0.003671358877397779	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
7.875	46.63099678383281	47.693637663945296	0.7539043866337414	0.0035900456392021773	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
8.	46.64463079769577	47.70774333500528	0.7543481419638811	0.003511318017178411	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
8.125	46.658294626802075	47.72186873397879	0.754782216138036	0.0034351177506874997	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
8.25	46.671986191152385	47.73601209978499	0.755206921401553	0.003361385712763898	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
8.375	46.685703494659634	47.750171748182154	0.755622562566227	0.0032900622519953515	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
8.5	46.69944462136637	47.76434606789067	0.7560294369645518	0.0032210875017919527	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
8.625	46.71320773183552	47.778533516931596	0.7564278344416749	0.0031544016368112437	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
8.75	46.72699105971175	47.792732619165704	0.7568180373737546	0.003089945091623747	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
8.875	46.74079290844374	47.80694196102545	0.7572003207145809	0.0030276587619240125	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
9.	46.75461164815942	47.82116018842527	0.7575749520642356	0.0029674841597757684	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
9.125	46.76844571269061	47.835386003840895	0.7579421917545248	0.0029093635506622917	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
9.25	46.78229359673751	47.84961816354908	0.7583022929519012	0.00285324007569443	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
9.375	46.79615385316681	47.86385547501649	0.7586555017734484	0.0027990578401992927	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
9.5	46.810025090440185	47.87809679443048	0.759002057411951	0.0027467619931749176	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
9.625	46.82390597016251	47.89234102436262	0.7593421922717422	0.002696298793062102	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
9.75	46.83779520474863	47.9065871115585	0.7596761321102166	0.002647615656298008	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
9.875	46.85169155519906	47.9208340448448	0.7600040961858167	0.002600661193087994	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
10.	46.865593828983826	47.93508085314868	0.7603262974084886	0.0025553852358330964	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
10.125	46.87950087802381	47.94932660362096	0.7606429424947749	0.002511738863124613	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
10.25	46.893411596769816	47.963570399859805	0.7609542321242697	0.0024696744057317588	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
10.375	46.90732492037211	47.977811380226356	0.7612603610962079	0.00242914545235573	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
10.5	46.9212398229363	47.99204871624923	0.7615615184873586	0.0023901068483374033	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
10.625	46.93515531586161	48.00628161111087	0.7618578878082922	0.0023525146916214545	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
10.75	46.94907044625712	48.02050929821362	0.762149647160264	0.00231632632243306	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
10.875	46.96298429543284	48.03473103981818	0.7624369693889005	0.002281500307913298	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
11.	46.97689597746105	48.048946125752735	0.7627200222372423	0.0022479964266199914	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
11.125	46.99080463780557	48.06315387218738	0.7629989684955555	0.0022157756491072433	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
11.25	47.00470945201318	48.07735362046991	0.7632739661495191	0.0021848001167472653	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
11.375	47.01860962446864	48.091544736022065	0.7635451685247423	0.002155033118776739	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
11.5	47.032504387204206	48.10572660728892	0.7638127244292133	0.002126439068139696	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
11.625	47.04639299876664	48.119898644742165	0.7640767782917772	0.0020989834747635605	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
11.75	47.060274743134784	48.13406027993181	0.7643374702979042	0.002072632922996309	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
11.875	47.074148928687094	48.148210964585395	0.7645949365225263	0.002047355042397836	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
12.	47.088014887216644	48.16235016975056	0.7648493090585037	0.0020231184775414413	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
12.125	47.101871972990914	48.17647738497962	0.7651007161419117	0.001999892866771269	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
12.25	47.115719561853275	48.19059211755411	0.7653492822751965	0.0019776488121641123	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
12.375	47.12955705036639	48.204693891746	0.7655951283449527	0.001956357851152557	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
12.5	47.143383854992656	48.218782248114614	0.7658383717379846	0.0019361400545749123	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
12.75	47.17100317327798	48.24691694706927	0.766317503206788	0.0018983564040633283	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
13.	47.19857321754815	48.274992839970984	0.7667875499400163	0.0018636656101196358	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
13.25	47.22608996046284	48.30300677326372	0.7672493360118479	0.0018321789691628787	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
13.5	47.25354962605384	48.330955796988135	0.7677036394245977	0.0018037180251642138	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
13.75	47.280948671019196	48.358837149040156	0.76815119502443	0.0017781156134590859	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
14.	47.3082837675984	48.38664824082993	0.7685926972313273	0.001755215130167631	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
14.25	47.33555178788176	48.414386644198984	0.7690288025895138	0.0017348698424788367	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
14.5	47.362749789420356	48.44205007947521	0.7694601321525667	0.0017169422357647957	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
14.75	47.389875002019934	48.46963640455195	0.7698872737073962	0.0017013033983801495	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
15.	47.416924815609065	48.49714360489567	0.7703107838517568	0.0016878324499209896	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
15.25	47.443896769084525	48.524569784391524	0.7707311899323567	0.001676416000169434	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
15.5	47.4707885400487	48.55191315694927	0.7711489918518415	0.001666947644063832	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
15.75	47.49759793535735	48.5791720387973	0.7715646637543886	0.0016593274937695135	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
16.	47.5243228824076	48.606344841403306	0.7719786555987262	0.0016534617391326112	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
16.25	47.55096142110135	48.63343006496148	0.7723913946239549	0.0016492622366361953	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
16.5	47.577511696426185	48.66042629239751	0.7728032867170443	0.0016466461318151993	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
16.75	47.603971951599036	48.687332183844056	0.7732147176898625	0.0016455355040230213	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
17.	47.630340521727256	48.714146471544645	0.7736260544690559	0.0016458570359463298	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
17.25	47.656615827940875	48.740867955148815	0.7740376462078357	0.0016475417084218513	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
17.5	47.68279637195902	48.76749549736499	0.7744498253232668	0.001650524515616869	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
17.75	47.70888073105252	48.79402801993976	0.7748629084656441	0.0016547441988072897	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
18.	47.734867553371224	48.82046449993467	0.7752771974226704	0.0016601430014493435	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
18.25	47.76075555360675	48.84680396627943	0.7756929799663688	0.0016666664418443222	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
18.5	47.7865435089617	48.87304549657326	0.7761105306435926	0.0016742630961605887	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
18.75	47.81223025540399	48.89918821411739	0.7765301115144491	0.0016828844042828806	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
19.	47.837814684179726	48.925231285159555	0.776951972845734	0.001692484486392809	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
19.25	47.86329573856768	48.95117391633152	0.7773763537576455	0.0017030199677705582	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
19.5	47.88867241085615	48.97701535226645	0.7778034828296193	0.0017144498243910622	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
19.75	47.913943739520725	49.00275487337945	0.778233578669841	0.0017267352307188677	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
20.	47.93910880659671	49.02839179380118	0.7786668504449787	0.001739839425221934	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
20.25	47.964166735219834	49.05392545945123	0.779103498382452	0.0017537275809453856	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
20.5	47.98911668733024	49.07935524623565	0.7795437142354514	0.001768366682344702	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
20.75	48.013957861537776	49.104680558380494	0.7799876817236243	0.001783725424258975	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
21.	48.038689491086	49.12990082683664	0.7804355769475809	0.0017997740866153578	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
21.25	48.06331084202435	49.15501550785412	0.780887568766932	0.0018164844730284013	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
21.5	48.08782121138419	49.18002408156749	0.7813438191840951	0.00183382978181168	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
21.75	48.11221992556661	49.20492605071727	0.7818044836578378	0.001851784524298905	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
22.	48.136506338854495	49.229720939528434	0.7822697114462446	0.0018703245385598422	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
22.25	48.16067983174577	49.25440829238636	0.7827396459271178	0.0018894267068096937	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
22.5	48.18473980990754	49.27898767300443	0.7832144247996494	0.0019090691020742234	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
22.75	48.20868570272716	49.30345866339926	0.7836941804781549	0.0019292309685476905	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
23.	48.23251696177947	49.327820862562	0.7841790402839233	0.0019498921359675236	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
23.25	48.25623306055749	49.35207388629377	0.7846691265461386	0.0019710337333000982	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
23.5	48.279833492705286	49.37621736603432	0.7851645571505733	0.001992637986462542	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
23.75	48.30331777043607	49.4002509472753	0.7856654455393699	0.0020146869414532365	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
24.	48.32668542556229	49.42417429048712	0.7861719006212999	0.0020371642513867805	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
24.25	48.34993600728379	49.44798706988261	0.7866840276650633	0.0020600551586538174	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
24.5	48.373069079447106	49.471688970564905	0.7872019282006268	0.0020833432979174837	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
24.75	48.396084223723534	49.49527969092681	0.787725699314022	0.002107013618531939	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
25.	48.41898103850169	49.518758943035984	0.7882554350098928	0.0021311129543393945	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
25.5	48.464418127299545	49.56538193071109	0.7893331616579188	0.0021803580110539844	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
26.	48.50937739854577	49.611555828696225	0.7904357930209468	0.002230811167150515	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
26.5	48.5538560852688	49.6572786725492	0.7915639728250693	0.0022824982702119856	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
27.	48.59785163973819	49.702548663498256	0.7927182912911588	0.002335340006382025	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
27.5	48.64136162071977	49.747364086186046	0.7938993128314513	0.002389250603538895	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
28.	48.684383829114836	49.791723406509995	0.7951075418946977	0.0024441713239198304	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
28.5	48.72691608505195	49.83562511633637	0.7963434841553712	0.0025000160399798466	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
29.	48.768956471663685	49.879067879130176	0.7976075579346775	0.002556745521150372	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
29.5	48.81050309247495	49.92205043748616	0.7989002296765215	0.002614288425443867	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
30.	48.85155411462088	49.96457147032923	0.8002218463601214	0.002672571195949325	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
30.5	48.89210812713801	50.006630134794705	0.8015728008724708	0.0027316251777221856	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
31.	48.932163140808186	50.04822499907544	0.8029534715378436	0.002791258383674333	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
31.5	48.97171809784219	50.08935537012819	0.8043640592561452	0.002851566023408525	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
32.	49.01077152460484	50.130020448852065	0.8058050375612521	0.002912519143725145	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
32.5	49.0493215002843	50.170218657455735	0.8072765783998703	0.002973796943980589	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
33.	49.08736779058455	50.20995008779287	0.8087788345052327	0.003035795564567567	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
33.5	49.12490866628713	50.24921380843213	0.8103123739644379	0.003098326039704169	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
34.	49.16194209888727	50.28800791581196	0.8118771605449369	0.003160854876373298	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
34.5	49.198468733337116	50.32633326326382	0.8134732288408112	0.003224167276776768	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
35.	49.23448711779811	50.364189418446955	0.8151013278217136	0.003288159828281123	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
35.5	49.26999421248139	50.401573445168395	0.8167613886690923	0.003351678083089338	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
36.	49.30499104672928	50.43848609830914	0.818453005904803	0.0034156435989679546	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
36.5	49.33947826176963	50.47492917419442	0.8201770322680603	0.003480987444713479	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
37.	49.37345172418213	50.51089933321544	0.8219339933495164	0.0035459147861183204	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
37.5	49.40690978834345	50.546394059694926	0.8237229470541786	0.0036098519624678804	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
38.	49.439855906392694	50.58141695289297	0.8255438453119843	0.0036752259129783083	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
38.5	49.4722896620722	50.61596950065132	0.8273981729671569	0.003742227074170601	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
39.	49.50420517568761	50.65004620618408	0.8292860723861549	0.0038077572024349804	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
39.5	49.535601147423	50.68364414279381	0.8312059301695919	0.003871570277019787	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
40.	49.566482838818764	50.71676867202217	0.8331576426631747	0.003937349409200208	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
40.5	49.596851434797955	50.749423587163946	0.8351432795787921	0.004005924853641041	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
41.	49.62669999803179	50.78160303174784	0.8371635675168158	0.004073119681146431	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
41.5	49.65602364895754	50.81329993939637	0.8392163992599385	0.0041366439455795545	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
42.	49.68482707239321	50.84451742363881	0.8413002114623953	0.004200400408078897	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
42.5	49.71311692767812	50.87526446535191	0.8434167996680174	0.004268712540892117	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
43.	49.740890744432306	50.905542061358844	0.8455689240032874	0.004339373417444614	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
43.5	49.76813894050431	50.93534042786714	0.847756173085462	0.0044062823444170895	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
44.	49.79485712356231	50.96465154568959	0.8499752063477045	0.0044680243891757065	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
44.5	49.82105170861726	50.99347994862662	0.8522241974746377	0.004530304395193974	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
45.	49.846731506482946	51.021837475800695	0.8545055107428985	0.004598853865959707	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
45.5	49.8718961413261	51.04972862461741	0.8568230513405974	0.004672024488316828	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
46.	49.896535395188955	51.077144333364544	0.8591775352312153	0.0047423130239743205	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
46.5	49.92063992254245	51.104071321571766	0.8615653643645718	0.004804893965561274	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
47.	49.944211000844845	51.13050628999985	0.8639824291967766	0.004863258196435405	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
47.5	49.9672589217	51.156459670728864	0.8664286225610072	0.0049258344187301795	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
48.	49.98979217192458	51.18194537094809	0.8689082636155068	0.004997423579275018	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
48.5	50.01180852162852	51.206967084982644	0.8714260461402822	0.005074288284253159	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
49.	50.03329636229667	51.231514264343744	0.8739825518997599	0.005147512441166513	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
49.5	50.054244489930866	51.25557100805168	0.8765735585814487	0.005211124674120549	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
50.	50.07465124500031	51.27912950751407	0.8791936765738805	0.0052686274678566125	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
51.	50.11387824859831	51.32478796207698	0.8845190870077232	0.005398619536681137	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
52.	50.15102863826943	51.36858240317623	0.8899909156472428	0.005552113918544155	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
53.	50.186037841103975	51.41046870395901	0.8956233148448115	0.005694310902119137	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
54.	50.21885511691441	51.45035440056718	0.901379537451481	0.005817250015464959	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
55.	50.24953914332133	51.488298839865344	0.9072578148757414	0.005963121353672662	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
56.	50.278117312923996	51.524391686453654	0.9133057801588264	0.006138880740807762	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
57.	50.304511016603946	51.558573659966264	0.9195355763573569	0.00630120170403492	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
58.	50.328660983379486	51.590740793379574	0.9259081835668962	0.006437722176702798	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
59.	50.35060864464693	51.62092229676592	0.9324110207107625	0.006590974339482636	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
60.	50.37040400484069	51.64923062139893	0.9390901322458615	0.006789501132343223	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
61.	50.388007525949604	51.6756884180629	0.945990022975449	0.0070048242702844266	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
62.	50.40333271130295	51.70020132523326	0.9530997807864303	0.0071952216229486665	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
63.	50.41634848828844	51.722693650669996	0.9603804662213463	0.007363790517665503	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
64.	50.427099243735434	51.74320893474669	0.9678273618217613	0.007552265681464665	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
65.	50.435631255748184	51.76185792201476	0.9754849975842756	0.007788890733856024	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
66.	50.44192611308981	51.77869839406786	0.9834051432894734	0.008056964497712704	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
67.	50.44591892766345	51.79368942800001	0.9915989265797011	0.008316905279060427	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
68.	50.44755919293624	51.80675305196499	1.0000389538475942	0.00854700302885364	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
69.	50.44686032167547	51.81786765859788	1.0086929326374083	0.008762242144043753	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
70.	50.443875359605535	51.8270983239437	1.0175634381356817	0.008996532528101508	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
71.	50.438653715778486	51.83455294607538	1.0266859976936114	0.009269674044676268	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
72.	50.43120678090982	51.84031298511492	1.0361027862250343	0.009576330691774215	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
73.	50.42150015412361	51.84439223705563	1.0458386590771598	0.00988557659855438	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
74.	50.409522664867275	51.846765756513136	1.055873939422143	0.010174112808712499	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
75.	50.39526236797588	51.847404362705355	1.0661868846945848	0.010433543033622095	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
76.	50.37878258483833	51.846331852882535	1.0767410254893872	0.010671028834574714	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
77.	50.36015625582495	51.843623027362256	1.0875289423637342	0.010918230208722957	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
78.	50.33943153786438	51.83937933463088	1.0985774859068331	0.011180130495318408	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
79.	50.31669565693975	51.83370676510374	1.109889203354371	0.011459894006652482	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
80.	50.29194985035743	51.82667313371527	1.121497273920138	0.01176130656829577	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
81.	50.26519471462412	51.818312889630356	1.1334118164909626	0.012042111882228701	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
82.	50.23651199810317	51.80864660340667	1.1455814976845955	0.012296208616120796	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
83.	50.205903022481984	51.79768965424141	1.1580042337232042	0.012540520707563063	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
84.	50.173416828104465	51.78548084907774	1.1706625390997216	0.012740407874470394	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
85.	50.13922313820037	51.7720909602407	1.183485049472145	0.012909683220332147	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
86.	50.103374692674834	51.75760317279303	1.196481905540386	0.013105672071342611	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
87.	50.06589528097354	51.742128614842095	1.2096963936148302	0.013297019912095087	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
88.	50.0269491808873	51.7257604700414	1.223075945364576	0.013451310014129247	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
89.	49.98662393099798	51.708564397454744	1.2365990136430887	0.013633895419533748	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
90.	49.944857681378956	51.690629141840496	1.2503437362036436	0.013847681270472645	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
91.	49.90171609489369	51.67201285856695	1.264294376184034	0.013997294522797299	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
92.	49.85738782083554	51.65272194226292	1.2783383252492382	0.014091547333835552	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
93.	49.811900644431276	51.63279956270064	1.292477470851705	0.01422387748696663	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
94.	49.765199862352205	51.61234060624436	1.3067860802231714	0.014364954977169386	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
95.	49.71743307987706	51.591405000876996	1.3212073808060438	0.014412502162769125	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
96.	49.668837640190304	51.56999702762895	1.3356110845487097	0.014399821770696652	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
97.	49.619452653497916	51.548178966842556	1.3500070243474371	0.014451479459550831	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
98.	49.56920684193565	51.526117163475064	1.3645140434678114	0.014561971671798957	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
99.	49.51819424778876	51.503918652827636	1.379130967691035	0.014599272072882585	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
100.	49.46664396248222	51.48153558188185	1.3937125876135765	0.01455734855175228	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
102.	49.36213010404365	51.43634562223	1.4227301992339243	0.014600853585319984	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
104.	49.25543953249778	51.391511944759486	1.4521160019548565	0.014601163186627908	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
106.	49.147680036391336	51.346646963345506	1.481134851980436	0.01450093742128944	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
108.	49.03885850078037	51.30249495588525	1.5101197516400142	0.014480338907453316	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
110.	48.929352153033356	51.259447124540216	1.5390562076102492	0.014269021211273047	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
112.	48.820267183288436	51.216861406671875	1.5671958364851064	0.014082891170921985	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
114.	48.71118115679296	51.17630141287621	1.5953877722939371	0.014022944512396163	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
116.	48.6025464336622	51.13741156747148	1.623287614534691	0.013708126723377623	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
118.	48.49525335783646	51.099316829238184	1.6502202791874476	0.013486858340870822	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
120.	48.38865043916226	51.06402091751383	1.6772350478981743	0.013471052469305467	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
122.	48.28269230380266	51.0309229645121	1.7041044890646695	0.013158294828373274	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
124.	48.17845925737685	50.99841459372934	1.7298682272116674	0.012791714493640083	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
126.	48.07577834608839	50.96828698424475	1.7552713470392298	0.012756266506187441	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
128.	47.973799568575856	50.94137751150562	1.7808932932364172	0.01262355691048872	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
130.	47.873158647694304	50.91547259915831	1.8057655746811847	0.012153669600968253	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
132.	47.77481641922422	50.89022650120448	1.8295079716402902	0.011833230017055163	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
134.	47.67819223633016	50.86797021173973	1.8530984947494054	0.011853196896126794	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
136.	47.58220080906216	50.84887884915965	1.8769207592247974	0.011739430981751342	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
138.	47.48727635640546	50.830411518896035	1.9000562186764107	0.01125963380833217	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
140.	47.39471789001982	50.81188580813969	1.921959294458126	0.01086944690710212	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
142.	47.304154601949335	50.7958479750965	1.9435340063048192	0.010882307400380875	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
144.	47.21407065645709	50.783270165534525	1.9654885240596496	0.010926335153091327	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
146.	47.124022464974516	50.77170544619163	1.9872393469171845	0.010638486812174608	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
148.	47.035257230037246	50.75961821981883	2.008042471308348	0.01015460581049843	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
150.	46.948817282566566	50.74771362976147	2.0278577701591782	0.009884536124874166	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
152.	46.8639425054128	50.73850764802978	2.0475806158078447	0.009915721452589343	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
154.	46.77906481564674	50.73166436183055	2.0675206559695356	0.009985044367871954	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
156.	46.69351040633294	50.72595831363338	2.0875207932793325	0.009799471374424051	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
158.	46.6085189881956	50.71912867957345	2.106718541467232	0.009378782911052874	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
160.	46.525504426878584	50.712103571494815	2.125035924923544	0.008992150810647526	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
162.	46.44452151478812	50.705675295485435	2.142687144709822	0.00886961768240413	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
164.	46.36419285122261	50.70199245191446	2.1605143956531605	0.008983965238001823	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
166.	46.28287278327148	50.699939447291804	2.178623005661829	0.009025168078794499	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
168.	46.20066126188181	50.697919305435306	2.1966150679683385	0.00887185486078168	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
170.	46.11840347008877	50.69503495803677	2.214110425104956	0.008500638242864622	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
172.	46.037780417609724	50.690586240419684	2.230617620939797	0.008151421167210793	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
174.	45.95913223010545	50.68744735759917	2.246716109773799	0.007974282733685611	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
176.	45.88152058795236	50.68512988057456	2.2625147518745394	0.007939296090870407	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
178.	45.80366443934792	50.684547280511644	2.2784732941372807	0.008097443841957874	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
180.	45.723934035984506	50.68567830810488	2.294904527242371	0.008134437622017598	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
182.	45.642741028855646	50.685048778228314	2.311011044625351	0.00794977410903086	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
184.	45.561678965263724	50.6837376398575	2.3267036236784944	0.007704545950848463	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
186.	45.481818132975654	50.68193993026541	2.341829228428745	0.00735599930697195	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
188.	45.40391865442991	50.678927943630306	2.356127620906382	0.007147801236052742	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
190.	45.327277218838304	50.67822260404906	2.370420433372956	0.007187437884895398	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
192.	45.25037650382203	50.679242066957094	2.3848773724459638	0.007154043629759466	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
194.	45.172666907830596	50.67894783448471	2.399036607891994	0.007111766236137518	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
196.	45.09395837866068	50.679476826490614	2.413324437390514	0.007199636127089515	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
198.	45.01364613697635	50.680805351611	2.427835152400352	0.007169978090505347	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
200.	44.93234373828193	50.680373633568635	2.442004349752535	0.006991501319279244	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
204.	44.772226800529616	50.67887420621605	2.4692255761751527	0.006530249590908033	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
208.	44.619115619577265	50.6754163061379	2.4942463464797995	0.006296263375045963	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
212.	44.46660369631247	50.6783899905971	2.5195956831755204	0.006361736845470367	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
216.	44.3066881191748	50.679195787944586	2.5451402412435624	0.006338132383524264	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
220.	44.14565359920538	50.680530837819006	2.5703007422437145	0.00609317957547395	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
224.	43.98630235828292	50.67713613909128	2.593885677847354	0.005869007863254783	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
228.	43.829513891071656	50.678534221495624	2.617252805149753	0.0056643361434268735	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
232.	43.67575299525121	50.67675432852012	2.639200366994769	0.005423364678324771	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
236.	43.5242434205949	50.676962262364	2.660639722576351	0.005543883413484496	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
240.	43.364114807115094	50.68260649916472	2.683551434302645	0.005606699010821947	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
244.	43.197726792315336	50.67857463939495	2.7054933146629265	0.005443039391308968	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
248.	43.03625249004039	50.68046302777263	2.7270957494331167	0.005119597426849143	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
252.	42.88208655982206	50.67568678932514	2.7464500940777197	0.004868237515832541	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
256.	42.72857126590152	50.67636576753614	2.766041649559777	0.0050086689807462	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
260.	42.57090252548583	50.683128192417676	2.7865194459236893	0.004920053363972554	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
264.	42.411746458596845	50.678607653864894	2.8054020764715575	0.004679753512416895	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
268.	42.25537384673115	50.67706193298525	2.8239574740230244	0.0047169238620405896	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
272.	42.09740160871533	50.68217661991975	2.843137467367882	0.004687519338817114	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
276.	41.93502187659362	50.678520836135014	2.8614576287335614	0.004644906223099321	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
280.	41.76810830299994	50.677888185149165	2.8802967171526768	0.004694571036656048	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
284.	41.603245265982174	50.68136430142565	2.8990141970268097	0.004446217042590128	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
288.	41.44950765383456	50.68190983775899	2.915866453493398	0.0039056337874856517	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
292.	41.304328633728545	50.67057192815501	2.930259267326695	0.003915032520452277	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
296.	41.15330149950547	50.67944087274853	2.947186713657016	0.004355294448854075	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
300.	40.98824292139768	50.68658006537237	2.9651016229175275	0.00431798381996118	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
304.	40.82024245834345	50.68120124247265	2.9817305842167054	0.00407685560528398	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
308.	40.657067413155254	50.67692905337274	2.9977164677597994	0.003948673160175775	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
312.	40.49950255029902	50.67693525224213	3.0133199694981117	0.003948709534767114	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
316.	40.341778835318536	50.683217171420765	3.0293061440379363	0.003931566498018013	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
320.	40.182646515247626	50.68527251303512	3.0447725014822558	0.0036595123608149094	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
324.	40.02296176133984	50.67163240703974	3.0585822429244556	0.0036300280723724487	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
328.	39.86315889212259	50.67525530409805	3.0738127260612353	0.003913443855278864	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
332.	39.70041340909765	50.68774145821561	3.0898897937666865	0.0038053058084648317	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
336.	39.53667300966142	50.682977331066084	3.104255172528954	0.0035148141164693114	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
340.	39.37722397194697	50.67788391596555	3.118008306698441	0.0033948812985412635	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
344.	39.223059259861714	50.676234926655866	3.131414222917284	0.003258754504675887	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
348.	39.077324402011804	50.676466776854426	3.144078342735848	0.0031755485045464327	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
352.	38.932229620800804	50.68009354517847	3.1568186109536556	0.003382830261227765	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
356.	38.77391074586955	50.69124266464749	3.17114098482567	0.0036349393342602343	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
360.	38.59613138417692	50.69063309260672	3.1858981256277374	0.0035576562662273936	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
364.	38.411210548089166	50.67259752539831	3.1996022349554893	0.003437138898453318	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
368.	38.23654554899188	50.668225586127136	3.213395236815364	0.003420050116916651	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
372.	38.08194255327566	50.68343752326196	3.2269626358908226	0.0031364269300028225	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
376.	37.93860848209464	50.6861632677584	3.2384866522553866	0.002772977167284918	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
380.	37.79365272085572	50.67782074477476	3.249146453229102	0.00281217099986103	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
384.	37.63858264332204	50.67617415864621	3.260984020254275	0.003065660280839988	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
388.	37.47504153703815	50.679104136359314	3.273671735475822	0.0031480183369606007	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
392.	37.30985795008342	50.67995949931136	3.2861681669499596	0.00308786242649578	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
396.	37.14503566250203	50.679339051054505	3.298374634887788	0.002984129000045521	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
400.	36.98548955777906	50.67861642456335	3.310041198950324	0.0029654546818714267	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
408.	36.66391016537915	50.696727397074774	3.334545855065095	0.002793411476160773	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
416.	36.34455008168429	50.66356834296123	3.354735782568896	0.0027186543101253846	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
424.	36.02607459804854	50.68276836407485	3.378044324027101	0.002833629744448063	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
432.	35.70624018789854	50.68939680390516	3.400073858480065	0.002621744124298414	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
440.	35.39347763385028	50.678066382902074	3.419992230015876	0.0024928914328473384	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
448.	35.08601298939865	50.678870239925054	3.4399601214056226	0.0025551657949736684	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
456.	34.75680056504419	50.67921297421343	3.4608748827354545	0.002755940506973087	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
464.	34.381758913743575	50.6775684151506	3.484055169517192	0.002858550799549109	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
472.	34.024515757027295	50.69207908461743	3.5066116955282403	0.002325175196499857	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
480.	33.779968752963974	50.69344630011	3.5212579726611897	0.001485370671818087	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
488.	33.566026004059	50.6344540815515	3.5303776262773297	0.0020738475319340977	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
496.	33.21537197982824	50.6994799545465	3.5544395331721352	0.0029895038818477937	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
504.	32.79896946820252	50.70365621180502	3.5782096883868943	0.00257500429384816	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
512.	32.45977075930156	50.67927025333727	3.595639601873706	0.002034971232155791	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
520.	32.17582243049827	50.673071970936256	3.610769228101387	0.0019684818039704677	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
528.	31.87676453461276	50.67923239099308	3.6271353107372333	0.002079719525149959	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
536.	31.55604756391894	50.67915772921949	3.6440447405037864	0.002084789573180451	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
544.	31.236776347226353	50.677008934918476	3.6604919439081205	0.002067002904066889	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
552.	30.91118094111476	50.677305792557	3.6771167869688566	0.0020487369375873365	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
560.	30.595783213643024	50.6838220336258	3.693271734909518	0.002087920600574611	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
568.	30.275352960263596	50.71295284594062	3.7105235165780504	0.002018595172388893	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
576.	29.957385923332154	50.7048095647332	3.72556925766774	0.001605610585783096	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
584.	29.645552046811133	50.614991326506484	3.73621328595058	0.0017417944181007394	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
592.	29.330038819999544	50.66379867718798	3.753437968357352	0.002166408922598617	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
600.	29.01092297712869	50.71996046959387	3.7708758287121578	0.0019160719459108966	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
608.	28.69789253152057	50.69581331240085	3.7840951194919263	0.00166251533371492	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
616.	28.384993296944636	50.67924543290335	3.7974760740515965	0.0017028227933046092	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
624.	28.070785801805012	50.67628273023061	3.8113402841848	0.0017292422890216874	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
632.	27.761000613395954	50.68069986530514	3.8251439506759435	0.00172371214202377	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
640.	27.443727199649476	50.68134675340129	3.8389196784571804	0.0017038029144477163	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
648.	27.1239900223888	50.67709402943811	3.852404797307107	0.0017302813461188005	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
656.	26.793910523927874	50.68383976417998	3.866604179995081	0.0017705099189725682	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
664.	26.447701416543573	50.677561867223474	3.880732956010668	0.0017614661522289687	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
672.	26.10753252429728	50.68034033148774	3.8947876384307447	0.0015955147871476172	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
680.	25.824138012518862	50.68050687716086	3.90626119260503	0.001145334511132523	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
688.	25.650830107549783	50.678094593311144	3.913112990608865	0.0006673521695747253	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
696.	25.56088662022633	50.684084729365956	3.9169388273182255	0.0007257534270327659	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
704.	25.3905151985822	50.71009153789711	3.9247250454413893	0.0016916416125674627	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
712.	24.940677266329608	50.75315253378763	3.944005093119305	0.002856593304261773	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
720.	24.222052385810155	50.725726196517414	3.9704305383095777	0.0030326893911216957	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
728.	23.502131515810678	50.59799135674373	3.992528123377252	0.0021998857476620004	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
736.	23.109702021548294	50.56286888443322	4.00562871027217	0.001075355087908375	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
744.	23.12143149036074	50.687527832364715	4.009733804783786	0.00007945718358093323	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
752.	23.24051723107392	50.72860790994835	4.006900025209465	-0.00008901709021197357	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
760.	23.172770411608838	50.699633041054675	4.0083095313403945	0.000829379189702939	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
768.	22.828347136986153	50.68363761634564	4.020170092244712	0.0018258172582517607	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
776.	22.342112904800892	50.684980849605296	4.037522607472423	0.0020932907766157416	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
784.	21.883372112800174	50.68740949246646	4.0536627446705635	0.001795808954651812	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
792.	21.51993556178154	50.688990069688316	4.066255550746852	0.0013946433426517135	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176
800.	21.225440648598408	50.679444574495086	4.075977038152991	0.0010357285088831159	98.63746246166392	0.06906558137344428	1428.1710296235924	1	0	94.11533236010906	0.06598605254166645	1426.291295432176

==> anc/otoc_to_plot_1D_M600_L1.0000_n600_beta1.0000.dat <==
0.1953125	467.83773041383256	470.8510769686636	1.7961984539514697	0.0518214331302147	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.19921875	467.83848877624786	470.8524501897185	1.7964024782505346	0.052639007990990194	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.203125	467.8392605179893	470.8538465430812	1.7966096962013993	0.053451922968548615	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.20703125	467.8400455595446	470.8552658454804	1.7968200713987263	0.054255532808525686	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.2109375	467.8408438211208	470.85670791371	1.797033567551466	0.05504986817530266	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.21484375	467.8416552226844	470.858172564699	1.797250148493846	0.05583496198559601	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.21875	467.84247968399285	470.8596596155602	1.7974697781919784	0.05661084922249415	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.22265625	467.8433171246311	470.86116888365257	1.7976924207533966	0.057377566824470705	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.2265625	467.8441674640411	470.86270018662543	1.7979180404327946	0.05813515316469875	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.23046875	467.8450306215588	470.86425334246906	1.7981466016374958	0.058883648328617255	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.234375	467.84590651643833	470.8658281695603	1.798378068935362	0.05962309395030729	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.23828125	467.8467950678817	470.86742448670236	1.7986124070589826	0.060353532591449266	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.2421875	467.8476961950729	470.86904211316556	1.7988495809087326	0.061075008069849446	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.24609375	467.8486098171975	470.8706808687251	1.7990895555595283	0.061787565337425576	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.25	467.8495358534696	470.87234057369204	1.7993322962629312	0.06249125019934354	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.25390625	467.85047422315915	470.87402104895193	1.7995777684517107	0.06318610916375178	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.2578125	467.8514248456153	470.8757221159891	1.799825937740773	0.0638721897125265	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.26171875	467.8523876402839	470.877443596922	1.8000767699338398	0.06454953994654034	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.265625	467.85336252673295	470.8791853145212	1.8003302310216054	0.06521820844523063	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.26953125	467.85434942467424	470.8809470922458	1.8005862871873182	0.06587824448268975	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.2734375	467.85534825398025	470.882728754258	1.8008449048066264	0.06652969774998496	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.27734375	467.85635893470203	470.88453012544943	1.80110605045099	0.0671726185952366	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.28125	467.8573813870881	470.8863510314635	1.8013696908894017	0.06780705767465633	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.28515625	467.85841553160094	470.88819129871223	1.8016357930890732	0.0684330660218393	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.2890625	467.8594612889339	470.8900507543982	1.8019043242176973	0.06905069514837692	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.29296875	467.8605185800232	470.89192922652956	1.8021752516449199	0.06965999694975267	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.296875	467.8615873260649	470.89382654394	1.8024485429438672	0.07026102344150331	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.30078125	467.86266744852907	470.8957425362996	1.8027241658905566	0.07085382721732003	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.3046875	467.8637588691649	470.8976770341341	1.8030020884690026	0.0714384610842842	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.30859375	467.8648615100257	470.89962986883796	1.8032822788677776	0.07201497820673808	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.3125	467.86597529346705	470.9016008726899	1.8035647054862427	0.0725834319388241	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.31640625	467.8671001421656	470.90358987885656	1.8038493369297997	0.07314387590824367	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.3203125	467.86823597912695	470.9055967214194	1.8041361420167759	0.07369636422998838	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.32421875	467.8693827276917	470.90762123537064	1.8044250897753464	0.07424095107265316	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.328125	467.8705403115499	470.9096632566372	1.804716149447031	0.07477769102300158	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.33203125	467.8717086547438	470.9117226220814	1.8050092904864636	0.07530663893285805	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.3359375	467.8728876816771	470.9137991695165	1.805304482563694	0.07582784993877567	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.33984375	467.87407731712256	470.91589273771285	1.8056016955641103	0.07634137919680484	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.34375	467.8752774862326	470.9180031664086	1.805900899588669	0.07684728243339123	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.34765625	467.8764881145345	470.9201302963164	1.8062020649581212	0.07734561562031672	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.3515625	467.87770912794673	470.9222739691325	1.8065051622107027	0.07783643485808511	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.35546875	467.87894045277824	470.92443402754475	1.80681016210545	0.07831979665169797	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.359375	467.8801820157344	470.9266103152378	1.807117035622044	0.07879575765761615	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.36328125	467.88143374392115	470.9288026769003	1.80742575396215	0.07926437473980741	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.3671875	467.882695564852	470.9310109582326	1.8077362885496988	0.07972570531651968	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.37109375	467.8839674064451	470.9332350059551	1.8080486110349354	0.08017980684050485	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.375	467.8852491970314	470.9354746678046	1.8083626932906403	0.08062673686197286	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.37890625	467.886540865358	470.937729792551	1.8086785074166696	0.08106655354279724	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.3828125	467.88784234058676	470.9400002299962	1.8089960257401934	0.08149931503675134	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.38671875	467.8891535522978	470.9422858309761	1.8093152208153942	0.08192507989841147	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.390625	467.8904744304941	470.94458644737574	1.8096360654268997	0.082342765198509	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.3984375	467.89314490846584	470.94923213918463	1.8102825955402178	0.08315760210632561	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.40625	467.8958532229943	470.9539361414612	1.810935402959811	0.08394769544078429	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.4140625	467.89859882938526	470.958697307147	1.81159427828148	0.08471122434953315	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.421875	467.90138118978115	470.9635145061766	1.8122590158402725	0.08544866894118286	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.4296875	467.9041997731642	470.96838662555047	1.812929413733686	0.0861605119499842	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.4375	467.9070540553547	470.9733125693891	1.813605273839491	0.08684723826978313	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.4453125	467.9099435189941	470.978291258968	1.8142864018316514	0.08750933464970956	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.453125	467.91286765352606	470.9833216327445	1.8149726071933927	0.08814728919497838	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.4609375	467.91582595516667	470.9884026463608	1.815663703225323	0.08876159088801217	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.46875	467.9188179268659	470.99353327263225	1.816359507051018	0.08935272931714167	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.4765625	467.921843078264	470.99871250152734	1.8170598396209032	0.08992119402761034	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.484375	467.9249009256494	471.00393934012544	1.8177645257076993	0.09046747414276979	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.4921875	467.9279909919019	471.0092128125685	1.818473393904384	0.09099205789716791	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.5	467.93111280644104	471.0145319599902	1.8191862766123426	0.0914954319476351	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.5078125	467.9342659051693	471.019895840438	1.8199030100285658	0.09197808127666462	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.515625	467.9374498304052	471.02530352878455	1.8206234341322904	0.09244048845481245	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.5234375	467.9406641308302	471.03075411662087	1.8213473926606722	0.09288313324428543	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.53125	467.9439083614137	471.03624671214317	1.8220747330892324	0.09330649226092191	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.5390625	467.9471820833576	471.0417804400291	1.8228053066022492	0.09371103841880313	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.546875	467.95048486401913	471.0473544412978	1.8235389680645262	0.09409724055798563	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.5546875	467.95381627685595	471.05296787317036	1.8242755759859677	0.09446556310571452	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.5625	467.9571759013442	471.0586199089103	1.825014992488053	0.09481646581940595	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.5703125	467.9605633229202	471.0643097376696	1.825757083264396	0.09515040314424539	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.578125	467.9639781329074	471.0700365643078	1.8265017175371818	0.0954678240434248	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.5859375	467.9674199284494	471.0757996092226	1.8272487680150744	0.0957691718387963	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.59375	467.9708883124381	471.08159810816295	1.827998110847163	0.09605488377270888	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.6015625	467.97438289344956	471.0874313120416	1.828749625574023	0.09632539071664326	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.609375	467.9779032856734	471.0932984867361	1.8295031950771106	0.09658111701433825	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.6171875	467.98144910884486	471.09919891289024	1.830258705527372	0.0968224803171438	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.625	467.98501998817864	471.10513188571144	1.831016046332066	0.09704989130561614	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.6328125	467.9886155542988	471.1110967147565	1.8317751100790223	0.09726375359720407	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.640625	467.9922354431756	471.1170927237276	1.8325357924820223	0.09746446346207449	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.6484375	467.99587929605985	471.12311925024807	1.8332979923206172	0.09765240986376966	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.65625	467.9995467594126	471.1291756456533	1.8340616113861437	0.09782797428243839	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.6640625	468.003237484846	471.1352612747636	1.8348265544187803	0.09799153058492038	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.671875	468.0069511290555	471.1413755156708	1.835592729051533	0.09814344506369821	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.6796875	468.01068735375446	471.1475177595064	1.8363600457479006	0.09828407627369984	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.6875	468.01444582561675	471.15368741022934	1.8371284177433096	0.09841377501990678	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.6953125	468.01822621620965	471.15988388439143	1.8378977609825866	0.09853288443274266	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.703125	468.0220282019291	471.16610661092056	1.8386679940625712	0.09864173982394675	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.7109375	468.02585146394665	471.172355030892	1.8394390381673358	0.09874066878057874	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.71875	468.0296956881405	471.1786285973112	1.8402108170122677	0.09882999117378688	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.7265625	468.03356056503833	471.1849267748803	1.8409832567794262	0.09891001920465214	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.734375	468.0374457897555	471.1912490397892	1.8417562860623404	0.09898105747009822	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.7421875	468.0413510619407	471.19759487948716	1.8425298358023965	0.09904340279817347	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.75	468.0452760857098	471.20396379246006	1.843303839231062	0.09909734469339071	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.7578125	468.0492205695938	471.2103552880251	1.8440782318132307	0.09914316517080124	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.765625	468.0531842264753	471.21676888610153	1.8448529511868557	0.0991811387374355	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.7734375	468.05716677353917	471.2232041170056	1.8456279371060031	0.09921153277451822	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.78125	468.0611679322069	471.2296605212369	1.8464031313864575	0.0992334505668661	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.796875	468.0692249909071	471.24263506133406	1.847953922259962	0.09925651361198362	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.8125	468.0773532566379	471.25568902614117	1.849504897436832	0.09925560870791372	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.828125	468.0855506477576	471.2688190851973	1.8510556600320842	0.09923019370413755	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.84375	468.0938151451792	471.2820220515061	1.8526058409900863	0.09918199852923237	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.859375	468.1021447906781	471.29529487540225	1.8541550974861227	0.09911265310106643	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.875	468.11053768520514	471.30863463861084	1.8557031113994946	0.0990236912988891	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.890625	468.1189919872569	471.32203854849246	1.857249587839213	0.09891655525353116	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.90625	468.12750591124905	471.3355039325134	1.8587942537511675	0.09879259954712438	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.921875	468.1360777259408	471.34902823288894	1.8603368565750606	0.09865309526909982	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.9375	468.1447057528719	471.36260900144987	1.8618771629783268	0.0984992342752804	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.953125	468.1533883648479	471.37624389470307	1.8634149576461632	0.09833213312428768	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.96875	468.1621239844382	471.38993066908637	1.8649500421384608	0.09815283720304535	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
0.984375	468.17091108251435	471.4036671764316	1.8664822338087583	0.09796232449468079	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.	468.17974817681744	471.41745135960633	1.8680113647789196	0.09776150920389881	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.015625	468.18863383055987	471.4312812483465	1.8695372809713802	0.09755124552826544	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.03125	468.1975666510488	471.4451549552788	1.871059841201678	0.09733233109723471	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.046875	468.2065452883484	471.4590706721079	1.8725789163181688	0.09710551017190028	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.0625	468.2155684339765	471.47302666598557	1.8740943883945498	0.09687147697994192	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.078125	468.2246348196175	471.4870212760393	1.875606149973792	0.09663087860872821	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.09375	468.2337432158899	471.5010529100602	1.8771141033510725	0.09638431797554148	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.109375	468.2428924311207	471.51512004135316	1.8786181599105276	0.0961323565602541	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.125	468.2520813101695	471.52922120571947	1.8801182394935805	0.09587551688132123	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.140625	468.2613087332774	471.5433549985962	1.881614269813069	0.09561428512120784	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.15625	468.27057361493996	471.5575200723207	1.8831061859036182	0.09534911338665353	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.171875	468.2798749028228	471.5717151335345	1.8845939296064018	0.09508042185982646	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.1875	468.28921157670146	471.58593894070395	1.8860774490867378	0.09480860087729326	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.203125	468.2985826474267	471.6001903017582	1.8875566983838172	0.0945340129316179	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.21875	468.30798715592914	471.6144680718526	1.8890316369908509	0.09425699441954549	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.234375	468.3174241722504	471.6287711512272	1.890502229459428	0.09397785745973408	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.25	468.3268927945902	471.643098483176	1.8919684450364675	0.09369689141013282	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.265625	468.3363921484066	471.65744905210846	1.8934302573159947	0.093414364455505	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.28125	468.3459213855164	471.6718218817159	1.894887643925702	0.09313052504639074	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.296875	468.3554796832446	471.68621603321145	1.8963405862236944	0.09284560307460055	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.3125	468.3650662435914	471.7006306036668	1.8977890690217833	0.09255981136154645	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.328125	468.3746802924205	471.7150647244286	1.8992330803287427	0.0922733466189598	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.34375	468.3843210786847	471.72951755959787	1.9006726111036258	0.09198639066651282	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.359375	468.3939878736627	471.7439883046072	1.9021076550370712	0.0916991114352328	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.375	468.40367997023594	471.7584761848425	1.9035382083359769	0.09141166379622945	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.390625	468.4133966821762	471.7729804543443	1.9049642695307034	0.09112419065335331	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.40625	468.4231373434593	471.7875003945692	1.9063858392938942	0.09083682366659929	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.421875	468.4329013076055	471.8020353132088	1.9078029202702846	0.09054968402384844	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.4375	468.44268794703845	471.816584543067	1.9092155169196394	0.0902628831545016	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.453125	468.45249665246575	471.83114744098447	1.9106236353688628	0.08997652346879192	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.46875	468.46232683228124	471.8457233868282	1.9120272832780392	0.08969069901709048	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.484375	468.47217791198403	471.86031178251596	1.913426469713147	0.08940549593940972	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.5	468.4820493336231	471.87491205108773	1.9148212050261457	0.08912099309907973	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.515625	468.49194055525464	471.8895236358285	1.9162115007474931	0.08883726263849923	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.53125	468.5018510504217	471.90414599942665	1.9175973694835988	0.08855437042313241	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.546875	468.5117803076493	471.9187786231759	1.918978824823216	0.08827237644150188	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.5625	468.5217278299565	471.9334210062028	1.9203558812473958	0.08799150623411597	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.59375	468.5416757515615	471.96273313146554	1.9230968592601252	0.087432848614025	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.625	468.5616911118321	471.9920786981684	1.9258204342857723	0.08687819956458043	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.65625	468.58177041081615	472.02145427141335	1.9285267467329115	0.086328167941641	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.6875	468.601910339145	472.05085663955555	1.9312159447821249	0.08578297663122925	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.71875	468.6221077660352	472.0802827969664	1.9338881827723633	0.08524280059788225	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.75	468.6423597280972	472.1097299283144	1.9365436198194925	0.0847077737307238	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.78125	468.66266341890747	472.13919539421073	1.9391824186305335	0.08417799470204912	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.8125	468.68301617928154	472.16867671808217	1.9418047444883706	0.08365353207253179	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.84375	468.70341548820664	472.19817157416537	1.9444107643850668	0.08313442874834465	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.875	468.72385895438504	472.2276777765185	1.9470006462851421	0.08262070579582215	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.90625	468.7443443083421	472.25719326893744	1.9495745584973057	0.08211236576302738	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.9375	468.7648693950705	472.28671611572304	1.9521326691453313	0.08160939554162283	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
1.96875	468.78543216716184	472.3162444931877	1.954675145718657	0.081111768846025	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
2.	468.8060306783924	472.34577668185875	1.957202154698208	0.08061944838649637	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
2.03125	468.8266630777433	472.3753110593112	1.959713861242813	0.08013238769603248	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
2.0625	468.8473276038027	472.4048460935564	1.96221042892921	0.07965053274207179	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
2.09375	468.86802257954673	472.43438033696503	1.9646920195391926	0.0791738232788397	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
2.125	468.88874640745763	472.46391242064925	1.9671587928841374	0.07870219407467616	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
2.15625	468.90949756495405	472.49344104929014	1.9696109066688599	0.07823557592800867	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
2.1875	468.9302746001257	472.52296499634963	1.972048516379638	0.07777389651581501	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
2.21875	468.95107612773444	472.5524830996478	1.9744717752010983	0.07731708118645031	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
2.25	468.9719008254768	472.5819942572729	1.976880833953791	0.07686505356140572	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
2.28125	468.992747430478	472.61149742378177	1.9792758410486861	0.0764177361101801	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
2.3125	469.0136147360161	472.6409916066976	1.9816569424606774	0.07597505065616517	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
2.34375	469.0345015884374	472.6704758632449	1.9840242817146965	0.07553691870385748	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
2.375	469.0554068842808	472.69994929732195	1.9863779998796685	0.07510326182044125	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
2.40625	469.0763295675676	472.72941105669776	1.988718235578474	0.0746740019227552	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
2.4375	469.0972686272626	472.75886033038887	1.9910451249998407	0.0742490614907787	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
2.46875	469.1182230948917	472.78829634623617	1.9933588019216477	0.07382836378578261	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
2.5	469.139192042302	472.8177183686347	1.995659397736452	0.07341183302552778	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
2.53125	469.1601745795537	472.84712569642903	1.9979470414857432	0.07299939448822812	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
2.5625	469.1811698529479	472.87651766093956	2.0002218598919663	0.07259097463030884	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
2.59375	469.20217704315985	472.905893624132	2.0024839774001375	0.0721865011998375	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
2.625	469.2231953634924	472.9352529769006	2.004733516216956	0.07178590327772838	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
2.65625	469.24422405822116	472.96459513746515	2.0069705963549955	0.0713891113271714	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
2.6875	469.26526240105034	472.99391954987374	2.0091953356749044	0.07099605724570068	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
2.71875	469.2863096936428	473.0232256826027	2.011407849932852	0.07060667440277513	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
2.75	469.30736526424016	473.0525130272385	2.013608252825078	0.07022089761244388	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
2.78125	469.3284284663693	473.0817810972538	2.0157966560336296	0.06983866317901999	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
2.8125	469.34949867760764	473.11102942685113	2.0179731692737666	0.06945990887358278	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
2.84375	469.370575298433	473.14025756988275	2.0201379003382285	0.0690845739544983	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
2.875	469.39165775111786	473.16946509883417	2.0222909551459227	0.06871259913098982	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
2.90625	469.41274547870904	473.19865160387076	2.0244324377839154	0.06834392653137655	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
2.9375	469.433837944043	473.2278166919408	2.0265624505541338	0.06797849974299908	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
2.96875	469.45493462882484	473.25695998593653	2.028681094017853	0.067616263721483	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
3.	469.47603503275536	473.2860811238926	2.0307884670367264	0.06725716480578825	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
3.03125	469.4971386727042	473.31517975825034	2.0328846668182146	0.06690115068294489	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
3.0625	469.5182450819285	473.34425555514497	2.0349697889544105	0.06654817035144589	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
3.09375	469.5393538093293	473.37330819374904	2.03704392746518	0.06619817410872741	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
3.125	469.56046441875196	473.40233736564346	2.039107174836206	0.0658515910033941	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
3.1875	469.6026896098132	473.4603241341781	2.043201358665238	0.06516701015426207	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
3.25	469.6449174403156	473.51821362	2.0472530511054887	0.0644926559912058	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
3.3125	469.6871448954038	473.57600374644034	2.051262940664139	0.06382914948595797	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
3.375	469.7293691433142	473.6336925862484	2.0552316947912335	0.06317616204537657	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
3.4375	469.77158752018744	473.6912783484857	2.059159960919811	0.0625333812183051	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
3.5	469.8137975163285	473.74875936674437	2.0630483674435216	0.06190050977269479	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
3.5625	469.8559967637814	473.8061340885837	2.066897524641398	0.061277264788927255	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
3.625	469.8981830250624	473.86340106599255	2.0707080255421375	0.06066337680350742	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
3.6875	469.9403541829355	473.92055894680715	2.0744804467418363	0.0600585890212173	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
3.75	469.98250823112164	473.9776064669489	2.0782153491697897	0.05946265654007732	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
3.8125	470.0246432658382	474.0345424433987	2.081913278809346	0.058875345645898136	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
3.875	470.066757478098	474.09136576783857	2.085574767375527	0.058296433126276526	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
3.9375	470.108849146679	474.14807540086804	2.0892003329501305	0.05772570564924706	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
4.	470.15091663170085	474.20467036675626	2.092790480581683	0.05716295918428571	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
4.0625	470.1929583687512	474.26114974865936	2.0963457028481662	0.05660799844241282	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
4.125	470.2349728635079	474.3175126842624	2.0998664803869844	0.05606063636751202	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
4.1875	470.2769586868097	474.3737583618022	2.1033532823941052	0.05552069365201007	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
4.25	470.3189144701333	474.4298860164295	2.1068065670934857	0.05498799830155221	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
4.3125	470.3608389014301	474.4858949268808	2.1102267821817993	0.05446238520775992	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
4.375	470.4027307213105	474.541784412427	2.1136143652444557	0.05394369577184577	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
4.4375	470.44458871951616	474.59755383008013	2.11696974415328	0.05343177753363193	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
4.5	470.4864117316809	474.6532025720148	2.1202933374361597	0.052926483833140026	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
4.5625	470.5281986363331	474.7087300632116	2.1235855546324225	0.05242767350777555	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
4.625	470.56994835213374	474.76413575927603	2.1268467966246316	0.05193521058189887	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
4.6875	470.611659835318	474.8194191444327	2.13007745595516	0.051448964015463616	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
4.75	470.65333207733244	474.8745797296806	2.1332779171265646	0.05096880741756138	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
4.8125	470.6949641026464	474.9296170510722	2.136448556882355	0.050494618834107996	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
4.875	470.73655496671734	474.98453066814716	2.139589744480828	0.050026280515478305	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
4.9375	470.77810375411104	475.03932016245545	2.14270184194679	0.04956367868989631	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
5.	470.81960957675085	475.09398513621056	2.145785204317065	0.049106703399360185	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
5.0625	470.8610715722941	475.14852521103427	2.14884017987171	0.048655248286930686	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
5.125	470.90248890262006	475.20294002678463	2.1518671103529314	0.048209210442397676	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
5.1875	470.9438607524164	475.2572292404759	2.1548663311770095	0.04776849023439311	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
5.25	470.9851863278791	475.3113925252733	2.1578381716322306	0.04733299115399703	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
5.3125	471.0264648554793	475.3654295695518	2.160782955071259	0.046902619683518054	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
5.375	471.0676955808277	475.41934007602566	2.1637009990926703	0.04647728515215732	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
5.4375	471.10887776760956	475.47312376093566	2.166592615715279	0.046056899609901336	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
5.5	471.15001069658905	475.52678035328734	2.169458111543908	0.045641377717977605	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
5.5625	471.19109366467546	475.58030959414515	2.172297787930026	0.04523063663485871	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
5.625	471.232125984056	475.63371123597034	2.1751119411232653	0.044824595897122066	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
5.6875	471.27310698137785	475.6869850419983	2.1779008624171663	0.04442317734114809	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
5.75	471.31403599698615	475.74013078566907	2.180664838290909	0.04402630499602722	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
5.8125	471.35491238420224	475.7931482500715	2.1834041505416697	0.04363390498354747	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
5.875	471.3957355086607	475.84603722744595	2.1861190764138523	0.04324590547062712	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
5.9375	471.4365047476647	475.8987975187058	2.188809888725498	0.04286223655188692	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
6.	471.47721948960566	475.95142893298396	2.191476855982838	0.04248283018545962	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
6.0625	471.5178791333977	476.0039312872223	2.1941202424986805	0.042107620145380054	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
6.125	471.5584830879562	476.05630440577426	2.1967403085010107	0.04173654191712828	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
6.1875	471.59903077170344	476.1085481200302	2.1993373102383216	0.04136953265234311	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
6.25	471.6395216121055	476.16066226807453	2.2019115000825535	0.04100718420953342	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
6.375	471.720330515333	476.2645012493682	2.2069924347842007	0.04029423046463698	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
6.5	471.8009053821657	476.3678201761488	2.211985057698713	0.03959529220128388	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
6.625	471.8812419162378	476.47061796284873	2.2168912578345217	0.03891125240256166	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
6.75	471.96133592946563	476.5728936037621	2.221712870799353	0.038241693891452044	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
6.875	472.04118333237864	476.67464616584726	2.2264516813073847	0.037586218898329804	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
7.	472.1207801254603	476.77587478228645	2.2311094255239357	0.03694444782072992	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
7.125	472.2001223913804	476.87657864671615	2.235687793262567	0.03631601810344698	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
7.25	472.279206288017	476.9767570080644	2.2401884300497974	0.03570058319179914	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
7.375	472.3580280421721	477.0764091658812	2.244612939060517	0.03509781158448888	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
7.5	472.4365839439081	477.17553446616546	2.2489628829459196	0.03450738596879965	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
7.625	472.51487034141763	477.2741322975682	2.253239785552717	0.033929002401119845	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
7.75	472.5928836364026	477.37220208798414	2.2574451335461996	0.033362369566187766	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
7.875	472.6706202798673	477.469743301449	2.261580377944264	0.032807208092446416	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
8.	472.7480767683083	477.56675543533737	2.265646935569311	0.032263249904266544	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
8.125	472.82524964025635	477.6632380178101	2.2696461904203304	0.03173023763470262	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
8.25	472.9021354731101	477.7591906054944	2.273579494977987	0.031207924079366123	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
8.375	472.97873088026574	477.8546127813736	2.277448171440172	0.030696071664124247	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
8.5	473.0550325085009	477.9495041528588	2.281253512894018	0.030194451981174097	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
8.625	473.1310370355515	478.0438643500215	2.2849967844354655	0.02970284533097356	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
8.75	473.2067411679407	478.13769302398657	2.2886792242267613	0.0292210403090003	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
8.875	473.2821416389815	478.2309898454974	2.2923020445127156	0.02874883341729273	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
9.	473.3572352067735	478.32375450339117	2.2958664325810845	0.02828602865649188	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
9.125	473.43201865286835	478.41598670369535	2.2993735516768385	0.02783243724747919	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
9.25	473.5064887803418	478.5076861681872	2.3028245418929543	0.02738787728554115	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
9.375	473.58064241227214	478.5988526332106	2.306220520998224	0.02695217333672062	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
9.5	473.65447639091724	478.6894858491568	2.3095625852271344	0.026525156240882808	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
9.625	473.7279875764066	478.77958557955304	2.3128518100584445	0.02610666290915553	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
9.75	473.80117284520577	478.86915159986785	2.3160892509544233	0.025696535984181423	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
9.875	473.87402908905193	478.9581836966935	2.31927594405449	0.025294623527702953	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
10.	473.94655321421726	479.0466816672201	2.322412906836349	0.0249007788309612	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
10.125	474.0187421407376	479.13464531872256	2.32550113876223	0.024514860245110626	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
10.25	474.0905928015679	479.22207446795215	2.3285416218976267	0.02413673096252289	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
10.375	474.1621021417585	479.30896894052364	2.331535321502861	0.02376625882065042	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
10.5	474.2332671177195	479.3953285703863	2.3344831866027893	0.02340331608847812	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
10.625	474.30408469658	479.4811531993316	2.3373861505249804	0.023047779281586855	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
10.75	474.37455185555314	479.56644267652894	2.340245131423186	0.022699528998362695	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
10.875	474.4446655811876	479.65119685790796	2.343061032774571	0.022358449780938372	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
11.	474.5144228683448	479.73541560531265	2.3458347438684206	0.022024430067185463	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
11.125	474.5838207190113	479.8190987855618	2.3485671402913675	0.02169736216992213	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
11.25	474.6528561419836	479.9022462704585	2.351259084410901	0.021377142103354174	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
11.375	474.7215261553641	479.9848579394766	2.353911425817206	0.021063668847382644	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
11.5	474.7898277917835	480.0669336845014	2.356525001622747	0.0207568431829408	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
11.625	474.85775809811355	480.148473408338	2.3591006366129412	0.02045656784973282	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
11.75	474.9253141171434	480.229477006236	2.36163914358518	0.020162751211808327	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
11.875	474.9924928646246	480.30994434671936	2.3641413244158933	0.019875310742197172	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
12.	475.0592913584593	480.3898753054462	2.3666079712707293	0.01959416531422775	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
12.125	475.1257066996385	480.46926983988527	2.3690398657444502	0.019319220455919606	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
12.25	475.1917360327616	480.54812793488446	2.371437776384709	0.019050381361036983	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
12.375	475.25737634566855	480.6264494133395	2.3738024610847095	0.01878758971172978	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
12.5	475.32262456801254	480.70423406936186	2.3761346738126417	0.018531759335070085	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
12.75	475.45193375366784	480.8581933235185	2.3807046424022156	0.018037647072540075	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
13.	475.5796397706492	481.01000458574185	2.3851534973489117	0.01756455910147725	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
13.25	475.7057199561356	481.15966790869624	2.389486921952954	0.01711398886020543	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
13.5	475.83015095693577	481.3071827532996	2.3937104917790144	0.016685427948777587	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
13.75	475.95290905007886	481.4525480591355	2.397829635927343	0.01627834474298595	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
14.	476.07397122790655	481.5957634394122	2.4018496641505074	0.015892314402316643	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
14.25	476.193314742183	481.7368288356532	2.4057757931285013	0.015526956965773664	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
14.5	476.31091663729177	481.8757439988998	2.409613142633394	0.015181877295520785	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
14.75	476.4267538050958	482.0125084939934	2.4133667317762617	0.01485668312242705	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
15.	476.5408031379195	482.14712185307997	2.4170414841946077	0.014551008823276312	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
15.25	476.65304159124577	482.2795836574804	2.4206422361879	0.014264521480820136	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
15.5	476.7634462282816	482.40989360423936	2.424173744935018	0.01399692087447324	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
15.75	476.8719943454491	482.5380516553847	2.4276406966251365	0.01374792937572078	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
16.	476.978663631265	482.66405819453314	2.431047709622878	0.013517243558293757	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
16.25	477.08343195165673	482.7879137017928	2.4343993184042834	0.013304449534657259	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
16.5	477.1862761875836	482.9096173480899	2.437699934390207	0.013109063734813908	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
16.75	477.28717099153965	483.02916575491196	2.4409538502716903	0.012930945377119585	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
17.	477.38609117044797	483.14655631966	2.4441654070787666	0.012770633473902393	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
17.25	477.48301804439757	483.2617945696629	2.4473391670086415	0.012628197900442117	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
17.5	477.5779364040338	483.37488877092653	2.4504795060289877	0.01250165407830206	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
17.75	477.67081663458674	483.4858284246113	2.4535899940477925	0.012389995970604417	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
18.	477.7616228121705	483.59459875507815	2.45667450401429	0.012296695126082113	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
18.25	477.8503494096462	483.7012240488954	2.4597383416108336	0.012221201638631385	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
18.5	477.93698238827346	483.8057104409456	2.4627851048336056	0.012157700508839575	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
18.75	478.0214644493554	483.9080140007623	2.4658171918652534	0.012112013883426087	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
19.	478.10379900216066	484.00817594868056	2.4688411117753186	0.01208495058864667	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
19.25	478.18397376703894	484.1062003288543	2.4718596671595767	0.01206771566481013	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
19.5	478.26191518919217	484.2020260049248	2.4748749696077237	0.012071422241480612	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
19.75	478.3376662168167	484.29574571749873	2.477895378280317	0.012088475143691824	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
20.	478.411148123403	484.3872711035121	2.4809192071795696	0.012119655650872474	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
20.25	478.4823598725643	484.476653925345	2.4839552061057533	0.01217035009331724	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
20.5	478.55129241182004	484.56389201712943	2.487004382226228	0.01223138680566116	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
20.75	478.617869034577	484.64893467923184	2.490070899508584	0.012313155006607346	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
21.	478.6821453757413	484.7318761998469	2.493160959729532	0.01240608315956937	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
21.25	478.7439929051147	484.81258577186316	2.4962739410883685	0.012518077910083747	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
21.5	478.80350326524314	484.891218338688	2.4994199986845738	0.012643823766839368	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
21.75	478.860521510431	484.96760101291784	2.502595852971788	0.012785893557520467	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
22.	478.91515320185454	485.0419113810433	2.505812945463334	0.012945759412367863	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
22.25	478.9672393995397	485.11397750722415	2.509068732677972	0.013117256880531336	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
22.5	479.0168698704862	485.18394324178325	2.5123715739035997	0.013313124535168086	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
22.75	479.06392486081	485.2517155965521	2.515725294945556	0.013513984442925953	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
23.	479.10841848098795	485.31730382157593	2.5191285661250626	0.013745374200412996	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
23.25	479.1503420416355	485.38080599882704	2.5225979820457627	0.013980525428920032	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
23.5	479.1895669768552	485.4420061059999	2.5261188288395227	0.014239890866374338	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
23.75	479.2262277368318	485.50121055528507	2.52971792747895	0.014520642315217991	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
24.	479.2600942472946	485.5580932821788	2.5333791499971317	0.014799455108311932	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
24.25	479.29130408190395	485.6128922845335	2.537117655033106	0.015126452611365693	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
24.5	479.31975254232253	485.66556535446784	2.5409423763028145	0.015439904912002866	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
24.75	479.3453411852712	485.7159206099105	2.5448376074891073	0.015784093468343308	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
25.	479.368217850274	485.7643102571856	2.548834423036986	0.016163290343437886	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
25.5	479.40520060626193	485.8543285284271	2.5570920963606274	0.01693186814512826	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
26.	479.4305702808636	485.9358825196254	2.5657662911821144	0.017782655619346777	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
26.5	479.44404850526087	486.00888480026447	2.574874751979974	0.01867103962486505	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
27.	479.44523575496396	486.0731499274447	2.5844373308069795	0.01964428682681474	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
27.5	479.43413112213653	486.12920395813205	2.594519038806789	0.02067249785818248	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
28.	479.41041857386404	486.1767743242504	2.605109828665162	0.021730960906838792	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
28.5	479.37386076179536	486.2160163000006	2.6162499997136277	0.022858447322700925	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
29.	479.3245414279905	486.24734685103175	2.627968275987863	0.023998749780953954	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
29.5	479.26201854541995	486.2703634547335	2.6402487494945817	0.02517973142119745	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
30.	479.18661802394945	486.2859509591808	2.6531480074090603	0.026368951609024638	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
30.5	479.0978951447803	486.29350084684415	2.6666177011036063	0.027568188279153638	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
31.	478.99630499137726	486.2940764005354	2.680716195688214	0.02876289577127622	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
31.5	478.8814763757674	486.28705375572315	2.6953805968748825	0.029943898815032455	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
32.	478.7539239184002	486.2735236844326	2.7106600945032464	0.031104059180679933	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
32.5	478.61348773451664	486.2530283728303	2.7264846560555624	0.03221226251013176	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
33.	478.4606392003694	486.22640579786486	2.742872357013378	0.03332119317323379	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
33.5	478.2953479740503	486.1937358212161	2.7598058492287962	0.0343369381156684	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
34.	478.1181062028522	486.1551563164241	2.7772092951290466	0.03531178105118338	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
34.5	477.9293365971217	486.11161340060517	2.7951176302799796	0.036219267916860254	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
35.	477.7291337994909	486.0626158532002	2.813428563045907	0.0370364887521859	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
35.5	477.5182133553621	486.00921470929455	2.8321541190321655	0.037836688197394164	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
36.	477.2967491428436	485.9515836786129	2.851265251243301	0.03851411382502645	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
36.5	477.0652483477049	485.88965223448133	2.870668232857192	0.039118016813923795	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
37.	476.8244129401794	485.8245165322251	2.890383268057225	0.03968454737300542	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
37.5	476.57446468127864	485.7561024938106	2.9103527802301974	0.04011712136470358	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
38.	476.3160375346644	485.68453950959645	2.9305003894219284	0.040490498894134586	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
38.5	476.04978839581804	485.6108244835085	2.950843279124332	0.04083820122203363	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
39.	475.7759756000533	485.534989984095	2.971338590643962	0.04106602479397159	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
39.5	475.4952071785192	485.45705046461364	2.9919093039183036	0.04120579227847987	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
40.	475.20828346948554	485.37782575149765	3.012544382922442	0.041295751226718025	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
40.5	474.9157027134406	485.29754010331726	3.0332050551450216	0.04126979985032886	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
41.	474.61796848591007	485.21598648283697	3.0538141827727707	0.041180817642373135	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
41.5	474.3155322224577	485.1338273283055	3.0743858727873947	0.041167744429392084	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
42.	474.00853833358696	485.0519580150649	3.094981927202163	0.04113672110622968	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
42.5	473.69757372597115	484.9701783580337	3.1155225938936244	0.04085841061004469	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
43.	473.3838783637065	484.8878594542932	3.1358403378122075	0.04046679493235139	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
43.5	473.06769125752976	484.80581763104266	3.155989388825976	0.04031092005250603	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
44.	472.7483456575244	484.7255364926507	3.1761512578647135	0.04014852375021771	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
44.5	472.42703759465735	484.64602066746676	3.1961379125761935	0.039608204178036566	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
45.	472.10508504171156	484.5661911416228	3.21575946204275	0.03921491429190738	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
45.5	471.78107271907845	484.48874142457737	3.235352826868101	0.039031099693543236	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
46.	471.45606182117984	484.41315509286454	3.2547905617362933	0.03842970356480535	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
46.5	471.1317438219711	484.33726944588767	3.2737825304329062	0.03804486654323602	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
47.	470.80560276811315	484.2651441062784	3.2928354282795294	0.037745007548267484	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
47.5	470.4801620095926	484.1936566382434	3.3115275379811737	0.03703679524729875	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
48.	470.1555798683805	484.1229659026455	3.329872223526828	0.03678670865861777	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
48.5	469.8299567728766	484.0573195433923	3.3483142466397915	0.03623698642174933	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
49.	469.50695363732706	483.98975785122747	3.3661092099485774	0.035768781871565736	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
49.5	469.18263843557446	483.9281074178457	3.3840830285113572	0.03536949403053535	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
50.	468.86104404864057	483.86526447701743	3.401478703979113	0.03466899429445973	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
51.	468.2196904604502	483.749413520637	3.4359029849914697	0.03396163518028117	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
52.	467.58341697538873	483.6421817721855	3.469401974339675	0.03302737712694581	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
53.	466.9528056332244	483.542979074005	3.5019577392453614	0.032098477954082494	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
54.	466.3282841706499	483.451783496272	3.53359893024784	0.031217251683099745	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
55.	465.7095005262031	483.36849158405204	3.564392242611561	0.030392254353019066	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
56.	465.0958992666459	483.2925264696689	3.5943834389538782	0.02965779884757236	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
57.	464.48707033923324	483.2252036084436	3.6237078403067056	0.02906181379673911	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
58.	463.88215146448306	483.16777427064	3.6525070665473565	0.02847933897901922	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
59.	463.28159422877957	483.1180081921285	3.680666518264744	0.027691339684670524	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
60.	462.6862408652848	483.0700836230426	3.7078897459166975	0.026832093236729637	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
61.	462.0935944174301	483.023594160417	3.7343307047382033	0.026380764370975474	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
62.	461.500109062363	482.9883122177047	3.7606512746586485	0.026147450030428843	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
63.	460.9089444141116	482.9626011000184	3.786625604799061	0.02541279864321533	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
64.	460.3217953376319	482.93038011112907	3.811476871945079	0.02476227205306869	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
65.	459.73063421737834	482.90398553452826	3.8361501489051983	0.0246642458406392	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
66.	459.1399146851932	482.89171150207113	3.8608053636263575	0.02404369671631046	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
67.	458.5520703959594	482.86699545535134	3.8842375423378193	0.023581418470996596	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
68.	457.95562527516995	482.85446039420856	3.9079682005683507	0.023418686171402525	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
69.	457.3643533162779	482.8452171899799	3.9310749146806243	0.02280687240634971	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
70.	456.76627733165793	482.82714235883634	3.95358194538105	0.022640767865925282	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
71.	456.1668313703967	482.828029900355	3.976356450412475	0.022201911264004393	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
72.	455.5662274495548	482.8103711339735	3.997985767909059	0.021921903228385498	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
73.	454.95819336153863	482.8143240979497	4.020200256869246	0.021577339307889964	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
74.	454.3535388350035	482.7991324246951	4.041140446524839	0.02125993488967337	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
75.	453.7381717469296	482.80428335723167	4.062720126648593	0.02096426448969302	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
76.	453.12665187228197	482.7902842059171	4.083068975504225	0.02070084459936261	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
77.	452.50432735388426	482.79908356768044	4.104121815847318	0.020482684295676012	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
78.	451.8826713108012	482.78671884649447	4.124034344095577	0.02007854645370033	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
79.	451.257380370269	482.7934427417398	4.1442789087547185	0.019905425200883453	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
80.	450.62403470105704	482.78321687064846	4.163845194497344	0.01953963520203228	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
81.	449.99476473205743	482.7876309571901	4.183358179158783	0.019477645543515276	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
82.	449.3500940968769	482.78676754440477	4.202800485584374	0.0189892643349463	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
83.	448.7168630179888	482.77910601212534	4.221336707828676	0.018894785179167872	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
84.	448.0654642009686	482.78987342062254	4.24059005594271	0.018738916831595454	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
85.	447.4163595954746	482.7794050416397	4.258814541491867	0.018214808354966472	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
86.	446.77004048698285	482.7827706681683	4.277019672652643	0.018345702869072777	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
87.	446.10299419921586	482.7876572308467	4.295505947230012	0.017912276229973045	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
88.	445.450183323832	482.7764412396083	4.312844225112589	0.01760366780759659	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
89.	444.78636206999397	482.78559989487485	4.330713282845205	0.01769136383349279	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
90.	444.11232157621515	482.7829274083992	4.348226952779575	0.01720541577087964	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
91.	443.44705057612214	482.7766316109389	4.365124114386965	0.017061243643613277	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
92.	442.77322197456306	482.78613627457054	4.382349440066801	0.017054478103932347	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
93.	442.0875717009158	482.7817844741682	4.399233070594829	0.01667130130000638	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
94.	441.4108681172688	482.78040815300574	4.415692042666814	0.016393422949828818	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
95.	440.7311385694268	482.781699920304	4.432019916494487	0.01648862200973067	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
96.	440.03057467241695	482.7871121065134	4.448669286686275	0.01614879432516325	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
97.	439.34376622729843	482.7746295390752	4.464317505144813	0.015809297518753596	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
98.	438.65392346664163	482.7839622076081	4.480287881723783	0.015910334344449772	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
99.	437.9497097431078	482.78479532736503	4.496138173833713	0.015714072504354526	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389
100.	437.2432229045278	482.7822112691171	4.511716026732492	0.015441633293202806	956.321991378591	0.5052040867159706	1892.9419150091755	1	0	942.8161556314523	0.4981455751987935	1892.651872407389

==> anc/otoc_to_plot_1D_M600_L1.0000_n600_beta1.5000.dat <==
0.390625	309.78309022111483	312.2534535504673	1.5975124172859863	0.03582615521500543	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.3984375	309.78478328536465	312.2558422484187	1.597793969302777	0.03625116108341331	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.40625	309.78650393153	312.25826693129545	1.5980788416779146	0.03667096748202425	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.4140625	309.7882518917496	312.26072713743844	1.5983669531696836	0.037080449608239974	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.421875	309.79002689855747	312.2632224083206	1.5986582237030433	0.03747975718798102	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.4296875	309.7918286849984	312.26575228867574	1.5989525743757458	0.03786904065600538	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.4375	309.7936569847407	312.2683163266216	1.5992499274632934	0.03824845100034224	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.4453125	309.79551153217574	312.2709140737665	1.5995502064226261	0.03861813938992498	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.453125	309.7973920625254	312.27354508531397	1.599853335891261	0.03897825707950631	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.4609375	309.79929831192857	312.2762089201531	1.6001592416894934	0.039328955168414836	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.46875	309.8012300175326	312.2789051409379	1.6004678508157675	0.03967038444804416	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.4765625	309.8031869175785	312.28163331417153	1.600779091446494	0.04000269522539668	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.484375	309.80516875147845	312.284393010265	1.6010928929286643	0.04032603737306317	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.4921875	309.8071752598866	312.2871838036095	1.6014091857804482	0.04064055995296201	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.5	309.80920618477677	312.2900052726212	1.6017279016779293	0.040946411151779216	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.5078125	309.8112612695002	312.29285699979846	1.6020489734546948	0.04124373856761565	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.515625	309.81334025884763	312.2957385717622	1.6023723350930483	0.041532688505569126	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.5234375	309.81544289911295	312.2986495792922	1.6026979217125943	0.041813406368078176	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.53125	309.8175689381384	312.3015896173664	1.6030256695675495	0.04208603650891973	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.5390625	309.8197181253692	312.30455828518245	1.6033555160330462	0.04235072199402623	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.546875	309.8218902118988	312.307555186188	1.6036873995987062	0.04260760473952985	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.5546875	309.82408495051135	312.310579928096	1.6040212598571013	0.04285682543745395	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.5625	309.8263020957213	312.3136321229067	1.6043570374961664	0.04309852343389764	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.5703125	309.8285414038106	312.3167113869131	1.604694674285756	0.04333283670111143	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.578125	309.8308026328622	312.3198173407158	1.6050341130696213	0.04355990191413639	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.5859375	309.83308554279137	312.32294960922627	1.6053752977531643	0.04377985433431775	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.59375	309.83538989537374	312.3261078216715	1.605718173293595	0.04399282781338343	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.6015625	309.83771545426936	312.3292916115902	1.6060626856877485	0.04419895477445834	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.609375	309.8400619850497	312.33250061683646	1.606408781961946	0.04439836612333181	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.6171875	309.84242925521534	312.33573447956576	1.6067564101584255	0.04459119133807121	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.625	309.84481703421574	312.33899284623527	1.6071055193266033	0.04477755847143783	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.6328125	309.8472250934674	312.34227536759045	1.6074560595095417	0.04495759388960607	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.640625	309.84965320636746	312.34558169864914	1.6078079817311284	0.04513142264262626	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.6484375	309.8521011483051	312.348911498696	1.6081612379883328	0.045299168208103424	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.65625	309.8545686966766	312.3522644312581	1.60851578123438	0.04546095244960213	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.6640625	309.85705563089004	312.35564016409126	1.6088715653703578	0.04561689572838645	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.671875	309.85956173237764	312.3590383691572	1.609228545230136	0.045767116942130315	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.6796875	309.8620867845966	312.36245872260764	1.6095866765725786	0.04591173340561738	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.6875	309.86463057304144	312.3659009047569	1.6099459160645988	0.04605086078674958	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.6953125	309.86719288524023	312.36936460005904	1.6103062212723716	0.046184613320804146	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.703125	309.86977351075984	312.3728494970815	1.6106675506477364	0.0463131035971287	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.7109375	309.8723722412078	312.3763552884798	1.6110298635160767	0.0464364427271704	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.71875	309.8749888702309	312.379881670971	1.6113931200653484	0.04655474022321471	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.7265625	309.8776231935119	312.3834283452987	1.6117572813320644	0.04666810402279964	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.734375	309.88027500877166	312.3869950162109	1.6121223091907046	0.04677664051911279	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.7421875	309.8829441157633	312.3905813924235	1.6124881663401756	0.046880454575443764	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.75	309.8856303162652	312.3941871865899	1.612854816293446	0.04697964950358369	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.7578125	309.88833341408133	312.39781211526946	1.613222223363669	0.047074326985878656	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.765625	309.8910532150316	312.4014558988917	1.6135903526526003	0.047164587236665056	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.7734375	309.89378952694653	312.40511826172525	1.613959170039242	0.04725052892884207	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.78125	309.8965421596585	312.40879893184007	1.6143286421671135	0.0473315694100099	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.796875	309.90209563676996	312.41621412499484	1.6150694209717216	0.04748143634385826	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.8125	309.90771216475986	312.4236993776116	1.615812437052859	0.0476169247822682	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.828125	309.9133902934785	312.43125264746993	1.6165574498711675	0.04773737364741493	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.84375	309.91912860390124	312.43887194966993	1.6173042299793408	0.04784348115948234	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.859375	309.9249257077444	312.446555355419	1.6180525586574013	0.04793592197528085	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.875	309.9307802470761	312.454300990793	1.6188022275410683	0.048015347265256025	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.890625	309.93669089389493	312.46210703548775	1.6195530382594405	0.04808238527333941	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.90625	309.94265634969537	312.4699717215743	1.6203048020808601	0.048137641619582894	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.921875	309.94867534500895	312.4778933322319	1.6210573395600525	0.048181699658243815	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.9375	309.954746638943	312.48587020049985	1.6218104801951803	0.048215120964954394	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.953125	309.9608690187001	312.493900708022	1.6225640620902073	0.04823844573410696	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.96875	309.9670412990926	312.5019832838004	1.623317931624371	0.0482521933096578	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
0.984375	309.9732623220489	312.51011640296286	1.6240719431311341	0.04825686259472661	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.	309.97953095611564	312.51829858553117	1.6248259585804563	0.048252932500417955	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.015625	309.98584609595616	312.5265283952107	1.6255798472717722	0.048240862561861775	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.03125	309.99220666184556	312.53480443819456	1.6263334855355145	0.048221093460341535	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.046875	309.9986115991658	312.5431253619855	1.6270867564424079	0.0481940473948157	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.0625	310.0050598779019	312.55148985422505	1.6278395495166025	0.04816012871236097	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.078125	310.011550492137	312.5598966415597	1.6285917604646691	0.04811972452798585	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.09375	310.01808245955164	312.56834448851674	1.629343290908102	0.04807320505092605	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.109375	310.0246548209235	312.5768321963956	1.6300940481225106	0.048020924270950616	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.125	310.0312666396357	312.58535860220206	1.6308439447915692	0.04796322044030177	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.140625	310.03791700118495	312.59392257758054	1.63159289876127	0.04790041660852751	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.15625	310.0446050126911	312.60252302778736	1.6323408328105857	0.04783282111035447	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.171875	310.0513298024256	312.61115889067713	1.6330876744209686	0.047760728135081365	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.1875	310.0580905193276	312.6198291357228	1.633833355564807	0.04768441826858094	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.203125	310.06488633254116	312.62853276304924	1.6345778124918617	0.0476041588460987	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.21875	310.0717164309504	312.637268802496	1.6353209855287476	0.047520204632093055	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.234375	310.07858002272417	312.64603631270813	1.6360628188866146	0.04743279814492496	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.25	310.08547633487086	312.65483438023995	1.6368032604707765	0.04734217022905085	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.265625	310.0924046127926	312.66366211869706	1.6375422617062725	0.04724854054923355	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.28125	310.09936411985336	312.6725186678889	1.63827977736294	0.04715211787647888	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.296875	310.1063541369539	312.6814031930104	1.6390157653899124	0.047053100694014915	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.3125	310.1133739621127	312.6903148838523	1.639750186759628	0.046951677606358544	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.328125	310.1204229100535	312.6992529540243	1.6404830053151112	0.04684802767215501	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.34375	310.1275003118022	312.7082166402046	1.6412141876243829	0.046742320846746566	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.359375	310.13460551429426	312.7172052014154	1.641943702841572	0.04663471840002842	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.375	310.1417378799847	312.72621791831546	1.6426715225743838	0.04652537325826245	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.390625	310.14889678647137	312.73525409251596	1.6433976207558927	0.0464144304073173	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.40625	310.15608162611903	312.74431304591695	1.6441219735246124	0.046302027233537046	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.421875	310.1632918056999	312.7533941200648	1.6448445591069407	0.04618829385363199	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.4375	310.17052674603354	312.7624966755284	1.6455653577075384	0.04607335341549401	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.453125	310.17778588164333	312.7716200912941	1.646284351401175	0.04595732246603035	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.46875	310.1850686604116	312.7807637641846	1.6470015240346019	0.04584031128295862	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.484375	310.19237454324923	312.78992710829135	1.6477168611287674	0.04572242408346483	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.5	310.1997030037684	312.79910955442557	1.6484303497872101	0.045603759326361626	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.515625	310.20705352796756	312.80831054958855	1.6491419786077162	0.045484410076120696	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.53125	310.21442561391626	312.81752955646186	1.649851737602089	0.0453644641262656	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.546875	310.2218187714563	312.8267660529021	1.650559618111662	0.04524400431927944	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.5625	310.2292325219036	312.83601953147223	1.6512656127370664	0.045123054459904686	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.59375	310.2441199424242	312.85457547597053	1.6526719205910647	0.044880187491219914	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.625	310.2590842646768	312.8731936071679	1.6540706244552676	0.044636526300109836	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.65625	310.27412204365675	312.89187034929097	1.6554617034848216	0.04439242248300701	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.6875	310.28922999187967	312.9106023207821	1.6568451508604556	0.04414829840511558	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.71875	310.3044049715035	312.92938632234024	1.6582209721351413	0.04390452611928808	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.75	310.31964398684477	312.9482193257433	1.659589183742911	0.04366143228169861	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.78125	310.3349441772717	312.9670984633951	1.6609498116527475	0.04341930275386474	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.8125	310.3503028104547	312.986021018573	1.6623028901650276	0.043178386721653084	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.84375	310.3657172759619	313.0049844162974	1.6636484608228508	0.042938900449769335	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.875	310.38118507918057	313.02398621481734	1.6649865714431382	0.042701030697937625	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.90625	310.3967038355537	313.04302409763807	1.6663172752414719	0.04246493777191773	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.9375	310.41227126511404	313.06209586608287	1.667640630053883	0.042230758316254224	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
1.96875	310.42788518730305	313.08119943232816	1.6689566976362378	0.041998607827871126	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
2.	310.44354351605665	313.1003328129011	1.670265543043125	0.04176858295064889	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
2.03125	310.4592442551517	313.1194941225941	1.6715672340706533	0.04154076350484104	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
2.0625	310.474985493792	313.1386815687743	1.6728618407621776	0.04131521433187757	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
2.09375	310.4907654024273	313.15789344605486	1.6741494349663957	0.04109198696365013	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
2.125	310.50658222879304	313.1771281313165	1.6754300899474057	0.04087112113970193	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
2.15625	310.5224342941528	313.19638407903795	1.676703880037627	0.04065264614039421	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
2.1875	310.53831998974124	313.2156598169276	1.6779708803311804	0.04043658197278788	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
2.21875	310.5542377733974	313.23495394182976	1.6792311664109263	0.04022294051600639	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
2.25	310.5701861663614	313.25426511589035	1.6804848141134308	0.04001172647013718	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
2.28125	310.58616375025355	313.2735920629577	1.6817318993153099	0.039802938197290416	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
2.3125	310.60216916420296	313.2929335652123	1.6829724977507614	0.03959656858890526	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
2.34375	310.6182011021226	313.3122884600019	1.6842066848521164	0.039392605713306494	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
2.375	310.6342583101363	313.33165563687203	1.685434535607843	0.03919103344362185	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
2.40625	310.65033958412994	313.35103403477706	1.6866561244423428	0.03899183205066237	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
2.4375	310.6664437674352	313.3704226394632	1.6878715251110095	0.038794978707912264	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
2.46875	310.6825697486246	313.3898204810043	1.6890808106115873	0.03860044792251216	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
2.5	310.6987164594343	313.4092266314936	1.6902840531061665	0.03840821193541899	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
2.53125	310.7148828727768	313.4286402028622	1.691481323857551	0.03821824110065819	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
2.5625	310.7310680008682	313.4480603448371	1.6926726931749576	0.03803050419695353	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
2.59375	310.7472708934421	313.467486243012	1.6938582303698606	0.03784496871126919	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
2.625	310.7634906360595	313.48691711703503	1.695038003719412	0.037661601085503094	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
2.65625	310.7797263485011	313.5063522188987	1.6962120804377046	0.03748036695075996	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
2.6875	310.79597718324266	313.5257908313321	1.6973805266538344	0.037301231294755155	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
2.71875	310.81224232400655	313.5452322662783	1.6985434073936267	0.037124158687280584	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
2.75	310.82852098437905	313.5646758634668	1.6997007865717895	0.03694911342060081	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
2.78125	310.84481240651	313.5841209890632	1.7008527269824143	0.0367760595904727	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
2.8125	310.8611158598629	313.603567034388	1.701999290296194	0.03660496129099755	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
2.84375	310.8774306400336	313.6230134147194	1.7031405370631016	0.036435782688801766	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
2.875	310.8937560676278	313.64245956815256	1.7042765267142441	0.03626848807736849	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
2.90625	310.91009148718877	313.66190495452105	1.7054073175679372	0.03610304203904846	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
2.9375	310.9264362661784	313.6813490543886	1.7065329668416847	0.03593940944000451	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
2.96875	310.942789794015	313.7007913680802	1.7076535306579375	0.03577755550180939	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
3.	310.9591514811409	313.72023141477365	1.7087690640605477	0.03561744588993321	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
3.03125	310.97552075815366	313.7396687316402	1.7098796210260583	0.03545904672114375	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
3.0625	310.99189707496424	313.7591028730287	1.7109852544806192	0.03530232461315563	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
3.09375	311.0082799000032	313.7785334096909	1.7120860163143805	0.03514724671247649	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
3.125	311.0246687194607	313.79795992805316	1.713181957400149	0.03499404146102118	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
3.1875	311.0574623708779	313.83679932979993	1.7153595758310165	0.03469231735671485	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
3.25	311.0902742472565	313.87561805759515	1.7175184970697384	0.034396139735340725	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
3.3125	311.1231008078403	313.914413300624	1.719659093297934	0.03410580100880978	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
3.375	311.15593873433284	313.95318244033217	1.7217817221958396	0.03382107411289681	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
3.4375	311.18878491381946	313.9919230345413	1.7238867275620462	0.03354174187644432	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
3.5	311.2216364231823	314.03063280308123	1.7259744399303951	0.03326759690014214	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
3.5625	311.2544905148818	314.0693096147843	1.728045177174564	0.03299844137279351	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
3.625	311.2873446039495	314.1079514756899	1.7300992451019943	0.032734086837956866	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
3.6875	311.32019625609485	314.1465565183393	1.7321369380293086	0.032474353865184824	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
3.75	311.3530431768102	314.18512299203155	1.7341585393351424	0.03221907175701233	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
3.8125	311.3858832013782	314.22364925396715	1.7361643219989351	0.03196807819144709	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
3.875	311.4187142857138	314.2621337611645	1.7381545491090733	0.03172121884504797	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
3.9375	311.4515344979413	314.3005750630865	1.740129474354566	0.031478347067745105	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
4.	311.48434201065464	314.33897179490447	1.7420893424925414	0.031239323495301008	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
4.0625	311.51713509379573	314.3773226713301	1.7440343897914787	0.03100401568835842	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
4.125	311.54991210809567	314.4156264809711	1.7459648444535862	0.030772297805912174	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
4.1875	311.5826714990204	314.4538820811519	1.7478809270172178	0.030544050255098654	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
4.25	311.61541179119666	314.4920883931631	1.7497828507354736	0.030319159354785796	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
4.3125	311.6481315832516	314.53024439788913	1.751670821936566	0.030097517040770683	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
4.375	311.68082954304873	314.56834913179307	1.75354504036557	0.02987902055058278	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
4.4375	311.71350440328064	314.6064016832128	1.7554056995053888	0.0296635721318097	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
4.5	311.7461549573844	314.6444011889481	1.7572529868820461	0.02945107878013964	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
4.5625	311.77878005576065	314.68234683111405	1.7590870843529063	0.029241451969875598	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
4.625	311.8113786022632	314.72023783422924	1.7609081683782806	0.029034607415209024	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
4.6875	311.843949550941	314.75807346252856	1.7627164102798074	0.028830464836957503	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
4.75	311.87649190301255	314.79585301747255	1.7645119764829003	0.028628947729986365	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
4.8125	311.9090047040538	314.8335758354418	1.7662950287460557	0.028429983155080052	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
4.875	311.9414870413814	314.87124128559833	1.7680657243772853	0.02823350155226656	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
4.9375	311.973938041612	314.90884876790096	1.769824216440089	0.028039436553617847	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
5.	312.0063568683949	314.9463977112643	1.7715706539464875	0.0278477248034541	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
5.0625	312.0387427202924	314.98388757184495	1.7733051820405208	0.027658305793812232	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
5.125	312.07109482880355	315.02131783144614	1.775027942170714	0.027471121700591183	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
5.1875	312.10341245652165	315.0586879960349	1.7767390722530947	0.027286117254123	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
5.25	312.13569489540623	315.0959975943601	1.7784387068274794	0.02710323959119698	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
5.3125	312.1679414651751	315.1332461766619	1.7801269772019943	0.026922438128321957	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
5.375	312.2001515117888	315.17043331346736	1.7818040115935196	0.02674366443557652	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
5.4375	312.2323244060462	315.20755859446746	1.7834699352564414	0.026566872118714002	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
5.5	312.2644595422549	315.2446216274654	1.785124870608359	0.026392016727262657	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
5.5625	312.29655633699497	315.28162203739737	1.7867689373473492	0.026219055639270294	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
5.625	312.32861422794866	315.31855946540634	1.7884022525632677	0.026047947961597373	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
5.6875	312.36063267281673	315.3554335679872	1.7900249308425489	0.02587865445550186	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
5.75	312.39261114828264	315.39224401617525	1.7916370843702054	0.025711137444559995	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
5.8125	312.4245491490544	315.42899049479047	1.7932388230231189	0.02554536072113578	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
5.875	312.45644618695627	315.4656727017255	1.7948302544603474	0.025381289485650882	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
5.9375	312.48830179007535	315.50229034727903	1.7964114842088252	0.02521889028228408	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
6.	312.5201155019573	315.53884315353025	1.797982615745633	0.02505813092210829	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
6.0625	312.55188688085025	315.57533085374655	1.7995437505740888	0.02489898041361549	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
6.125	312.5836154989918	315.61175319182945	1.8010949882973348	0.024741408912104745	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
6.1875	312.6153009419382	315.6481099217938	1.8026364266881019	0.02458538766428653	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
6.25	312.6469428079251	315.6844008072716	1.8041681617553706	0.024431136076810134	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
6.375	312.7100942618258	315.7567841446599	1.8072028975150993	0.02412707577770501	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
6.5	312.7730668783058	315.82890148850294	1.810199930699797	0.023828297770785767	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
6.625	312.8358578428509	315.9007512501641	1.8131599719577958	0.023535113571361954	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
6.75	312.8984644939158	315.9723319563948	1.8160837090926374	0.023247346349466014	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
6.875	312.9608843095699	316.0436422390812	1.8189718085451623	0.02296483063731891	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
7.	313.02311489549436	316.11468082606905	1.8218249167519671	0.022687411338319308	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
7.125	313.08515397419745	316.1854465329205	1.824643661379742	0.022414942821849415	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
7.25	313.14699937529514	316.255938255508	1.8274286524574295	0.0221472881459448	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
7.375	313.2086490267323	316.32615496334404	1.8301804834162283	0.021884318335129826	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
7.5	313.27010094685676	316.39609569356185	1.832899732041212	0.02162591173408579	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
7.625	313.3313532372325	316.46575954547484	1.8355869613497497	0.02137195342755227	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
7.75	313.39240407613096	316.5351456756511	1.8382427203981	0.02112233471362579	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
7.875	313.45325171261396	316.60425329344923	1.8408675450281562	0.020876952630148438	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
8.	313.5138944611542	316.6730816569596	1.843461958555637	0.020635709523150858	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
8.125	313.57433069673897	316.74163006932207	1.846026472408944	0.020398512662767487	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
8.25	313.6345588503966	316.8098978753639	1.848561586721329	0.020165273875877965	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
8.375	313.6945774051222	316.87788445853477	1.8510677908779134	0.019935909231379334	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
8.5	313.75438489213934	316.9455892381105	1.8535455640291738	0.01971033875305217	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
8.625	313.8139798874865	317.0130116666346	1.8559953755661764	0.019488486137011485	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
8.75	313.8733610088876	317.08015122757513	1.8584176855634267	0.019270278514647465	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
8.875	313.93252691287256	317.147007433175	1.8608129451948383	0.019055646225243805	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
9.	313.9914762921418	317.2135798224808	1.8631815971197376	0.01884452261598124	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
9.125	314.0502078731298	317.27986795953217	1.8655240758488336	0.018636843845617257	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
9.25	314.1087204137739	317.3458714316886	1.867840808081142	0.018432548715396457	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
9.375	314.1670127014478	317.41158984810244	1.8701322130276827	0.018231578510711444	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
9.5	314.22508355105936	317.4770228382928	1.8723987027088198	0.018033876846363484	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
9.625	314.2829318032925	317.5421700508447	1.8746406822392736	0.017839389543353512	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
9.75	314.3405563229783	317.6070311521973	1.8768585500946582	0.017648064492248317	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
9.875	314.3979559975937	317.67160582552765	1.8790526983623357	0.01745985154477836	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
10.	314.4551297358615	317.7358937697151	1.8812235129808528	0.017274702400277953	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
10.125	314.51207646646344	317.79989469838154	1.8833713739624052	0.017092570508473237	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
10.25	314.56879513683475	317.8636083390031	1.885496655607971	0.016913410982628996	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
10.375	314.6252847120498	317.92703443208234	1.8875997267080624	0.016737180502873983	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
10.5	314.6815441737878	317.9901727303813	1.8896809507336896	0.016563837242341783	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
10.625	314.7375725193646	318.0530229982061	1.8917406860186479	0.016393340793711353	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
10.75	314.79336876083545	318.1155850107432	1.8937792859321174	0.01622565209954363	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
10.875	314.8489319241562	318.1778585534409	1.8957970990435338	0.01606073337992875	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
11.	314.90426104840265	318.23984342142586	1.8977944692770996	0.015898548079715802	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
11.125	314.9593551850329	318.30153941896475	1.8997717360634627	0.015739060814152772	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
11.25	315.0142133972034	318.3629463589541	1.9017292344806378	0.015582237308595204	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
11.375	315.068834759133	318.42406406245425	1.9036672953906115	0.015428044352880477	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
11.5	315.12321835554263	318.48489235828447	1.905586245568858	0.015276449730349029	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
11.625	315.1773632811441	318.5454310826411	1.9074864078231988	0.015127422169764593	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
11.75	315.23126864005593	318.60568007864674	1.909368101111299	0.014980931362627459	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
11.875	315.28493354507435	318.66563919578266	1.9112316406638556	0.014836947992035832	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
12.	315.3383571171919	318.72530828958224	1.913077338109308	0.014695443584481716	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
12.125	315.39153848589007	318.7846872219766	1.914905501559976	0.014556390191831525	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
12.25	315.44447678906863	318.84377586114425	1.916716435657266	0.01441976058893335	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
12.375	315.49717117069594	318.90257407939527	1.9185104417072094	0.014285529015469756	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
12.5	315.54962077985016	318.96108175277897	1.9202878179111333	0.014154059397180657	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
12.75	315.65378232440133	319.07722500694746	1.9237938576433231	0.013898121009013664	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
13.	315.75695475064623	319.192204732185	1.9272368784156402	0.013650599156306509	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
13.25	315.85913149210927	319.30602011832866	1.9306191572214764	0.013412099042612535	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
13.5	315.9603060505603	319.41867040503496	1.9339429279369464	0.013182449852066735	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
13.75	316.0604719942686	319.5301548772318	1.9372103821475097	0.012961486397365718	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
14.	316.1596229731515	319.6404728817465	1.9404236711356293	0.012749053121680287	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
14.25	316.25775270493915	319.74962381819506	1.9435849087083499	0.012545003819123934	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
14.5	316.3548549582755	319.8576071237324	1.9466961730451913	0.012349198590263288	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
14.75	316.4509235476735	319.9644222680339	1.9497595080034815	0.0121615029682407	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
15.	316.54595233250086	320.0700687529194	1.9527769245293116	0.011981788421070227	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
15.25	316.6399352145491	320.17454611131535	1.9557504022140166	0.011809932681154489	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
15.5	316.7328661365938	320.27785390752007	1.9586818908698889	0.011645819521143963	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
15.75	316.82473908861215	320.37999174489676	1.9615733119745886	0.011489337228600682	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
16.	316.91554812426983	320.4809592818095	1.9644265594841892	0.01134037441313529	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
16.25	317.0052873619556	320.58075622704797	1.9672434991811563	0.011198815587976974	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
16.5	317.09395090120455	320.6793822480622	1.9700259672781777	0.01106455022143571	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
16.75	317.1815326600993	320.77683681916477	1.9727757742918741	0.010937505926274405	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
17.	317.2680264695902	320.8731193678319	1.975494720241315	0.010817652985821713	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
17.25	317.3534267362818	320.9682299577177	1.978184600784785	0.010704884759711764	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
17.5	317.43772851475114	321.0621691977657	1.9808471626211708	0.010598940234294307	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
17.75	317.52092555506675	321.1549361676996	1.9834840709019321	0.010499755897201535	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
18.	317.6030103282468	321.2465289169999	1.9860970405697715	0.010407624209187283	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
18.25	317.68397880892417	321.33694941931833	1.9886878830065258	0.010322240215197898	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
18.5	317.7638270392208	321.4261988751115	1.9912581606773705	0.010243023632766413	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
18.75	317.84254453409517	321.51427186702455	1.993809394822909	0.010170769071173424	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
19.	317.9201286030725	321.6011724449864	1.9963435452129572	0.010105139705825383	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
19.25	317.9965763871063	321.6869023246746	1.9988619646758217	0.010045197000984718	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
19.5	318.0718734333585	321.771452188302	2.0013661437134496	0.009992497620487484	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
19.75	318.14602509173204	321.8548349525647	2.0038582134860654	0.009945436411891606	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
20.	318.2190171807479	321.9370387156901	2.0063388619193954	0.009904697299479182	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
20.25	318.29084648446496	322.01806922066083	2.008810562135805	0.009870483813267938	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
20.5	318.36151256241465	322.097928786831	2.0112741038260293	0.009841613483244416	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
20.75	318.4309970420658	322.176605921257	2.013731368877427	0.009819641727038864	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
21.	318.4993135957101	322.25412006391775	2.0161839246895488	0.00980275032183986	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
21.25	318.56643187452084	322.3304444529087	2.018632744038347	0.009792501596809444	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
21.5	318.6323754190673	322.40561144248693	2.0210801754879535	0.00978758562033022	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
21.75	318.6971057911299	322.47958381338674	2.0235265368485122	0.00978861878040238	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
22.	318.76065287397626	322.55240154826254	2.0259744848781547	0.009795766685823715	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
22.25	318.8229743499848	322.62402395193067	2.028424420191424	0.009807506275599565	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
22.5	318.8840995448642	322.69448768292267	2.0308782380159545	0.009826972876230577	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
22.75	318.9439940501287	322.76376601611844	2.0333379066295394	0.009848983232731534	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
23.	319.00266819223197	322.8318668327985	2.0358027296323202	0.00988041922393279	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
23.25	319.06011998834543	322.8988091174187	2.038278116241506	0.009913752566717449	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
23.5	319.11631468164813	322.9645413068625	2.040759605915679	0.009954642255684654	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
23.75	319.171300078144	323.02914322402586	2.043255437369348	0.010002677289533857	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
24.	319.2250021154475	323.0925232341259	2.045760944560446	0.010049854326428687	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
24.25	319.2774762777969	323.1547535912396	2.0482803645325625	0.010113022636464741	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
24.5	319.32868809421484	323.2158149036282	2.0508174558786783	0.010171274389200846	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
24.75	319.3786079992744	323.27565396392254	2.053366001727163	0.01023945569584317	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
25.	319.42729955074503	323.3343784225163	2.0559371837266	0.010319771212344028	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
25.5	319.52076941868665	323.44819809923246	2.061132112547368	0.010483489825841463	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
26.	319.609098894938	323.5573530414889	2.0664206735524413	0.010676152797632454	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
26.5	319.692225109408	323.66180824193725	2.0718082653450005	0.010880768441717592	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
27.	319.77000997325524	323.7614587280349	2.077301441994159	0.011121890721007333	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
27.5	319.8425034897212	323.85648231645655	2.082930156066008	0.011386972947260432	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
28.	319.90958307591217	323.94674210661003	2.0886884149414193	0.011668820261477197	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
28.5	319.97114309736634	324.032234662023	2.094598976327485	0.01199285165908881	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
29.	320.0272438619234	324.11311143535943	2.100681266600508	0.012330250091579842	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
29.5	320.0776198841664	324.18909571038665	2.106929226419065	0.012708376328157911	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
30.	320.12242506403663	324.260548721926	2.113389642928666	0.013107588561771522	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
30.5	320.16133721392134	324.3270593159216	2.1200368149808364	0.013542497194315661	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
31.	320.194541069279	324.389086438322	2.1269321401229817	0.014004841822697234	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
31.5	320.22168703970186	324.4461598578052	2.1340416568035336	0.014496296248125873	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
32.	320.24298806589815	324.49878167095574	2.1414284363711076	0.015024950763795175	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
32.5	320.25808881588483	324.5465133627886	2.149066607567329	0.015565919360946534	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
33.	320.2671781341622	324.5897353497305	2.156994355732054	0.016162142629275955	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
33.5	320.27001572604365	324.62831353193036	2.1652287501966048	0.016750873380787734	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
34.	320.2665973802794	324.66217104175723	2.173745229112842	0.017392760177532995	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
34.5	320.2569942636591	324.69175794677886	2.1826215103741378	0.01804865991863469	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
35.	320.2409133387167	324.71654147923016	2.1917938890314765	0.018698061731562632	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
35.5	320.2186217151126	324.73708697333956	2.2013195721057004	0.019419373576857968	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
36.	320.1899240185097	324.75331544990854	2.2112132626083345	0.020099494812850782	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
36.5	320.15477212517317	324.7649751049454	2.221419066918551	0.020800074895104714	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
37.	320.1134179210318	324.7727222759956	2.232013337503439	0.021555491491610734	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
37.5	320.06564009354366	324.77629704221596	2.242974558410162	0.022241710471613274	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
38.	320.0115109861315	324.77560729575765	2.2542550479750525	0.02294873247377449	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
38.5	319.9512827585809	324.7712932770927	2.2659232908839364	0.023706198330155193	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
39.	319.8848018947366	324.7631861301803	2.2779612463052077	0.02438352820259526	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
39.5	319.81213138985015	324.75111537254156	2.2903068190865317	0.025043026750608988	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
40.	319.73358594649187	324.7356822861419	2.3030042730558167	0.025757333786300407	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
40.5	319.64916728294054	324.7170188426545	2.316064152872832	0.02640788808698824	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
41.	319.5588726947495	324.694823462292	2.329412161142805	0.026980041980634528	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
41.5	319.46298482036343	324.66942843065897	2.3430441948534666	0.027598921629161666	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
42.	319.3616576278474	324.641329245787	2.3570110827719666	0.028232400418917614	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
42.5	319.25489055908054	324.61041918157264	2.371276595272384	0.028745371304481182	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
43.	319.14294138267144	324.57658146008384	2.3857564540764478	0.02918272225308227	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
43.5	319.0261211404434	324.54024148129923	2.4004593175254665	0.029689160742733645	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
44.	318.90443494748155	324.50181384558306	2.4154456148191814	0.030197318267573436	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
44.5	318.77804302899676	324.46121461794075	2.43065663579304	0.030546549448885685	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
45.	318.64733639184544	324.4183341294944	2.445992164268067	0.030856127510785036	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
45.5	318.51230771926015	324.37357349379374	2.461512763303825	0.03123061110602876	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
46.	318.3732593454514	324.3273327719454	2.477222775374096	0.03151158724644976	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
46.5	318.23067943512444	324.2795838669151	2.4930243505502747	0.03177648037828229	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
47.	318.08410958771276	324.230420653766	2.508999255752378	0.03199993182224725	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
47.5	317.9342267981198	324.17982608605047	2.525024282372522	0.032075478049512274	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
48.	317.78147690065595	324.1281296843017	2.5410747338018904	0.032286878057473434	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
48.5	317.6253574153758	324.0758982645026	2.5573111604299954	0.03240108613382997	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
49.	317.4670008822135	324.0226598380923	2.5734758199357204	0.03247487331098453	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
49.5	317.30551392132554	323.9689738147952	2.58978603374098	0.03251613529533692	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
50.	317.14206018148025	323.91438734741325	2.6059919552310573	0.03243574831595394	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
51.	316.80878063534493	323.8047091121207	2.6384755142186096	0.032443358749295825	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
52.	316.46850647971536	323.6948378676581	2.670878672729649	0.032270339914132196	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
53.	316.12266809680796	323.5850079142349	2.703016194046874	0.031973124790712903	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
54.	315.7729699617118	323.47649284662134	2.7348249223110748	0.03163094703662872	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
55.	315.42039915512186	323.3700730440175	2.7662780881201314	0.03122103917634611	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
56.	315.06601274959894	323.265895210277	2.797267000663767	0.030760293550035733	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
57.	314.7109490782688	323.165048772784	2.827798675220203	0.03034204070513158	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
58.	314.3557746217143	323.0686677858717	2.85795108207403	0.0299100606054441	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
59.	314.00130373610585	322.97656115623124	2.887618796431091	0.02928935461054949	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
60.	313.6490567192277	322.88758513617785	2.916529791295129	0.0285385002980052	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
61.	313.2995176674079	322.8019577503992	2.9446957970271015	0.02802285908964386	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
62.	312.95162990454054	322.72272286581034	2.972575509474417	0.027694621732879066	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
63.	312.60620082585484	322.64982336574343	3.0000850404928596	0.02698003996037568	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
64.	312.2652898426482	322.57811631242697	3.026535589395168	0.026237472453033206	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
65.	311.9269314699966	322.51166579249985	3.052559985398926	0.02597547526616606	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
66.	311.59129147516876	322.454039890089	3.0784865399275003	0.025313374221000107	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
67.	311.26071624443466	322.395117782903	3.1031867338409262	0.024706276620148904	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
68.	310.9312368702954	322.34422381424616	3.127899093167798	0.024412434612059997	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
69.	310.6065422186113	322.2980695820588	3.1520116030650462	0.02368356748164513	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
70.	310.284524625168	322.2511199796292	3.1752662281310884	0.02339080757325762	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
71.	309.9646786256578	322.2161499471052	3.1987932182115615	0.022846887425260975	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
72.	309.6489610156753	322.17504040970374	3.2209600029816103	0.02246631329168336	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
73.	309.3332449239985	322.147761864232	3.243725844794928	0.022026417922445418	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
74.	309.02265096969336	322.1128745271351	3.265012838826501	0.021636314324007033	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
75.	308.7108228813798	322.092030322745	3.2869984734429423	0.021233411979219463	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
76.	308.4041493010515	322.0622456133198	3.30747966278494	0.020883035265389482	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
77.	308.0957460886915	322.0476693005431	3.3287645439737212	0.020561422053637646	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
78.	307.7907667377828	322.0222312826429	3.3486025068922154	0.02016847386425158	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
79.	307.48562714751625	322.01183289463165	3.3691014917022244	0.019958353212853552	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
80.	307.1805617032831	321.99158961927685	3.3885192133179225	0.019448577460989824	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
81.	306.8791421526518	321.9815088439786	3.407998646624204	0.019422413980323627	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
82.	306.57281545866255	321.97049564341074	3.4273640412785698	0.01885413940244507	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
83.	306.2733602402014	321.9560845624099	3.445706925429094	0.018765863611723166	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
84.	305.96802482181147	321.95458831807224	3.464895768502016	0.018540788986108225	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
85.	305.6646344101561	321.9398156291681	3.4827885034013106	0.01799963413068184	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
86.	305.3640804648927	321.9366328518085	3.5008950367633798	0.018175863406020287	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
87.	305.05568719402584	321.9333842521324	3.519140230213351	0.017617727083912404	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
88.	304.75419854051364	321.92110196065903	3.5361304909312046	0.01735264734102926	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
89.	304.4499674496576	321.92369280351437	3.5538455248954097	0.017505682082676	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
90.	304.1400409755885	321.9186265341887	3.5711418550965566	0.016843623052905432	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
91.	303.83747010156225	321.90986427923315	3.5875327710012206	0.01675184775052485	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
92.	303.5303197414205	321.914644202236	3.6046455505976063	0.01687852005209778	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
93.	303.21776616977616	321.9106448211075	3.621289811105416	0.016258215847342328	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
94.	302.911885639993	321.90382797780524	3.637161982292291	0.01606329419055097	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
95.	302.6041030609671	321.90727089512086	3.653416399486518	0.01629533503244951	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
96.	302.2868822221441	321.90798131941796	3.66975265235719	0.0157744646546516	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
97.	301.97668757422775	321.8985580719447	3.6849653287958213	0.015391574303688094	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
98.	301.66740493087514	321.90189586670255	3.700535800964566	0.015665973498367514	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
99.	301.3496113794443	321.905554359289	3.7162972757925563	0.015449147084877657	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
100.	301.03090484400855	321.90036626899547	3.7314340951343214	0.015037009265271037	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
102.	300.40377354708505	321.9018119263823	3.761108873358887	0.014736159122493375	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
104.	299.7591711919399	321.8957535663214	3.790378731624295	0.014453972589753672	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
106.	299.1223550933353	321.8999547804684	3.818924763717902	0.014200196530140596	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
108.	298.4663779519464	321.89673138831796	3.8471795177448573	0.01388360802835542	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
110.	297.8223363765068	321.90066034236247	3.8744591958313235	0.013583848230437456	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
112.	297.15888192790084	321.8975549876286	3.901514910666607	0.013218978794247493	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
114.	296.5084783091054	321.89422672195184	3.9273351110083135	0.01309262668528477	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
116.	295.8327154395692	321.9014904104375	3.9538854174077462	0.012870646166433186	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
118.	295.1694876313917	321.8963867293391	3.978817695674046	0.01244245524973131	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
120.	294.4997150071917	321.8987572419354	4.0036552384066715	0.012431315677308707	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
122.	293.8096346628278	321.8991328874143	4.028542958383281	0.012071933605576568	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
124.	293.1427198031444	321.8972633816226	4.051942972828978	0.011828980272150291	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
126.	292.44995623313343	321.9004801183754	4.075858879471882	0.011777541317342433	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
128.	291.7571403824318	321.8987307415978	4.0990531380983475	0.01134348744443714	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
130.	291.07542238063036	321.89301293016405	4.121232829249631	0.011295000556713841	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
132.	290.3686062521094	321.90322530056187	4.144233140325203	0.01116944901172423	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
134.	289.66718702182675	321.8928603996048	4.165910625296528	0.010854288165560666	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
136.	288.966757860654	321.90067729205873	4.1876502929874455	0.010708814500685726	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
138.	288.2617500835916	321.89780998158005	4.208745883299271	0.01064681884848162	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
140.	287.5347388247702	321.9015184021586	4.230237568381372	0.010362500619459203	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
142.	286.82977927917904	321.8893524516632	4.250195885777107	0.01013435398450735	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
144.	286.11390874851156	321.90245137293334	4.270774984319401	0.01018201527986573	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
146.	285.3821500862648	321.89910848440513	4.29092394689657	0.009936419910056893	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
148.	284.6565773039531	321.8962060599016	4.310520663959629	0.009803609633772581	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
150.	283.9205360437706	321.89793448341385	4.330138385431661	0.009529592046479296	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
152.	283.2091188875915	321.8956633622759	4.348639032145546	0.00952111371536013	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
154.	282.45115872893774	321.90280037390215	4.368222840293101	0.009510249077003374	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
156.	281.708549254707	321.89511875991593	4.38668002845356	0.009152060385047012	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
158.	280.9742937033111	321.89695196062206	4.404831081833289	0.009089933324194277	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
160.	280.22436690353777	321.8989981878374	4.423039761750337	0.008997334936414747	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
162.	279.4762426137995	321.89850331569176	4.440820421578948	0.008822444169094945	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
164.	278.72618673584145	321.897764554759	4.4583295384267165	0.008903435805134086	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
166.	277.9416358867066	321.90193722053243	4.4764341647994845	0.00856109342859046	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
168.	277.2112223333029	321.8867883930688	4.492573912141078	0.008361032115505429	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
170.	276.44919238028007	321.9045690732323	4.509878293261506	0.008542457214407273	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
172.	275.6692789840363	321.8977821936054	4.5267437409987075	0.00833575403883402	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
174.	274.9022584339165	321.8988053366739	4.543221309416842	0.008152083492657392	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
176.	274.13279449387335	321.89357897384014	4.559352074969337	0.008135052493165151	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
178.	273.3528934393043	321.90387144483225	4.575761519389503	0.008078906988841394	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
180.	272.5682353106861	321.8976486383604	4.591667702924703	0.007716865203954315	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
182.	271.8213148243309	321.89430776308626	4.60662898020532	0.007736370496997269	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
184.	271.0223554697317	321.9021562912479	4.622613184912692	0.00795493366055533	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
186.	270.20730927355794	321.8992319229813	4.6384487148475415	0.007619028211991674	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
188.	269.43960281513716	321.89389247524247	4.653089297760658	0.007410231607048123	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
190.	268.6537468673837	321.9007998876561	4.668089641275734	0.007475113547030787	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
192.	267.856622266332	321.90300251330626	4.6829897519487815	0.007350934300391465	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
194.	267.05846107645027	321.89442188757147	4.6974933784773	0.007287728873577315	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
196.	266.2580467420472	321.9031168802633	4.712140667443091	0.007186435513172773	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
198.	265.46463940266716	321.89977521718276	4.726239120529991	0.00702106962434601	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236
200.	264.6684015643289	321.8983746066885	4.740224945940475	0.006964755786137866	636.116329432848	0.3377517574727365	1883.3842174283745	1	0	624.9759366241709	0.3319084856701777	1882.9766746163236

==> anc/otoc_to_plot_1D_M600_L1.0000_n600_beta10.0000.dat <==
1.5625	43.51374034576843	44.50640999323694	0.6857898289716865	0.004554299312019339	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
1.59375	43.51455989864624	44.507371772275214	0.6859330951357834	0.004614735190180852	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
1.625	43.51539430547108	44.508350300954135	0.6860782499210728	0.004674475704995018	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
1.65625	43.51624349410021	44.509345464790165	0.6862252498673456	0.004732826831956416	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
1.6875	43.51710739171269	44.51035714868983	0.6863740515980701	0.0047897916526338236	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
1.71875	43.517985924838314	44.511385237003005	0.6865246118456352	0.004845374065757468	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
1.75	43.518879019384734	44.51242961357505	0.6866768874771799	0.0048995787601775476	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
1.78125	43.51978660066499	44.513490161797066	0.6868308355181463	0.004952411173523075	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
1.8125	43.520708593424835	44.514566764655704	0.6869864131755251	0.005003877482687713	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
1.84375	43.52164492186854	44.51565930478127	0.6871435778608143	0.005053984541008916	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
1.875	43.52259550968622	44.51676766449369	0.6873022872093382	0.005102739861134964	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
1.90625	43.523560280078655	44.51789172584863	0.6874624991021352	0.00515015160532073	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
1.9375	43.52453915578348	44.519031370681816	0.6876241716846707	0.005196228517199586	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
1.96875	43.525532059099646	44.52018648065066	0.6877872633844602	0.005240979919458155	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
2.	43.526538911912255	44.52135693727714	0.6879517329296368	0.005284415680197441	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
2.03125	43.527559635716486	44.52254262198688	0.6881175393644725	0.005326546168813451	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
2.0625	43.528594151641954	44.5237434161489	0.6882846420651877	0.00536738225373945	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
2.09375	43.5296423804749	44.524959201112885	0.6884530007553312	0.005406935257367351	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
2.125	43.53070424268211	44.526189858245786	0.6886225755187732	0.005445216924831797	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
2.15625	43.53177965843294	44.527435268967004	0.6887933268131332	0.0054822394130500385	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
2.1875	43.532868547620936	44.528695314782155	0.6889652154820888	0.005518015256713582	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
2.21875	43.53397082988608	44.52996987731639	0.6891382027666778	0.005552557348146081	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
2.25	43.535086424635054	44.53125883834559	0.6893122503163479	0.005585878906918751	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
2.28125	43.53621525106276	44.532562079827194	0.6894873201983602	0.005617993457841308	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
2.3125	43.5373572281719	44.53387948392936	0.689663374907463	0.005648914811839489	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
2.34375	43.538512274792964	44.53521093305913	0.6898403773741002	0.005678657036945367	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
2.375	43.539680309603845	44.53655630988991	0.6900182909722721	0.005707234450433418	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
2.40625	43.54086125114807	44.53791549738742	0.6901970795272523	0.005734661586354051	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
2.4375	43.5420550178541	44.539288378834875	0.6903767073214192	0.005760953170863559	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
2.46875	43.54326152805287	44.540674837856805	0.6905571391004313	0.005786124124041336	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
2.5	43.54448069999548	44.54207475844279	0.6907383400791718	0.0058101895098889855	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
2.53125	43.54571245187072	44.543488024968106	0.6909202759447993	0.005833164549725822	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
2.5625	43.54695670182122	44.5449145222169	0.6911029128635297	0.0058550645936925605	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
2.59375	43.54821336796065	44.546354135400755	0.6912862174819051	0.00587590508111191	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
2.625	43.54948236838912	44.54780675017865	0.6914701569310991	0.0058957015709726335	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
2.65625	43.550763621208944	44.54927225267607	0.6916546988300909	0.005914469684725532	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
2.6875	43.552057044539715	44.550750529501066	0.6918398112863945	0.005932225108560729	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
2.71875	43.55336255653319	44.552241467762705	0.6920254628993759	0.00594898358424345	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
2.75	43.55468007538763	44.55374495508585	0.6922116227604097	0.0059647608753667924	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
2.78125	43.55600951936216	44.55526087962697	0.6923982604540864	0.005979572785546949	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
2.8125	43.557350806789465	44.556789130088475	0.6925853460595064	0.005993435121585122	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
2.84375	43.558703856090155	44.55832959573228	0.6927728501491854	0.0060063636839498	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
2.875	43.560068585784784	44.559882166392846	0.6929607437897533	0.0060183742615205205	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
2.90625	43.561444914507106	44.561446732489344	0.6931489985405305	0.006029482623270965	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
2.9375	43.56283276101552	44.563023185037636	0.6933375864537077	0.006039704504306798	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
2.96875	43.564232044205475	44.564611415660735	0.6935264800720496	0.006049055598291275	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
3.	43.56564268312038	44.56621131659979	0.6937156524286009	0.006057551537175243	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
3.03125	43.567064596963505	44.56782278072279	0.6939050770431231	0.0060652078863014935	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
3.0625	43.568497705108236	44.56944570153461	0.6940947279214947	0.006072040165765458	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
3.09375	43.569941927108275	44.571079973185356	0.6942845795534834	0.006078063792292809	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
3.125	43.571397182708765	44.57272549047765	0.694474606908513	0.006083165694202938	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
3.1875	43.57434047470262	44.57604984450854	0.6948550910560577	0.0060910617653462396	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
3.25	43.577326943231476	44.579417935382125	0.6952359896291813	0.0060962266393111975	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
3.3125	43.58035595408757	44.5828289457254	0.6956171193859716	0.006098518645281992	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
3.375	43.58342687698627	44.586282069205424	0.6959983044598416	0.006098054790217411	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
3.4375	43.58653908581825	44.589776510669886	0.6963793762347488	0.006094949984364106	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
3.5	43.58969195888655	44.59331148626003	0.6967601732078871	0.0060893169027052	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
3.5625	43.592884879125506	44.59688622350058	0.6971405408475869	0.006081265890404808	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
3.625	43.5961172343038	44.60049996136664	0.6975203314441877	0.006070904860511206	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
3.6875	43.59938841721343	44.60415195033058	0.6978994039551508	0.0060583392165112215	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
3.75	43.602697825842334	44.60784145238848	0.6982776238462516	0.006043671792566485	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
3.8125	43.606044863533924	44.61156774106965	0.6986548629292216	0.006027002806082038	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
3.875	43.609428939133224	44.61533010143013	0.6990309991970118	0.006008429811834581	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
3.9375	43.61284946712026	44.61912783002976	0.699405916655701	0.0059880476855154186	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
4.	43.616305867730574	44.62296023489733	0.6997795051577013	0.005965948607626892	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
4.0625	43.61979756706487	44.626826635481244	0.7001516602316543	0.00594222205244499	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
4.125	43.6233239971869	44.63072636258996	0.7005222829142569	0.005916954792531293	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
4.1875	43.6268845962117	44.63465875832104	0.7008912795807207	0.005890230904430638	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
4.25	43.63047880838288	44.638623175980925	0.7012585617773107	0.005862131795314696	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
4.3125	43.634106084140406	44.64261897999612	0.7016240460551351	0.005832736221048407	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
4.375	43.637765880179884	44.64664554581644	0.7019876538049418	0.005802120300830715	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
4.4375	43.6414576595034	44.65070225981021	0.7023493110927389	0.005770357572405516	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
4.5	43.64518089146055	44.65478851915541	0.7027089485014925	0.005737519015000636	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
4.5625	43.648935051784264	44.658903731721956	0.703066500969614	0.00570367308611619	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
4.625	43.652719622616885	44.66304731595164	0.703421907637257	0.005668885785991229	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
4.6875	43.656534092530876	44.66721870073258	0.7037751116928629	0.005633220678193496	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
4.75	43.660377956542426	44.671417325268536	0.7041260602220312	0.0055967389543729595	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
4.8125	43.664250716119035	44.675642638947515	0.7044747040621595	0.005559499483782204	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
4.875	43.668151879180876	44.6798941012043	0.704820997657504	0.005521558858332831	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
4.9375	43.67208096009725	44.68417118138285	0.7051648989194511	0.005482971459167096	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
5.	43.67603747967741	44.688473358595914	0.7055063690898998	0.005443789495893192	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
5.0625	43.680020965156935	44.69280012158151	0.7058453726064378	0.005404063071723364	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
5.125	43.684030950179086	44.69715096856059	0.7061818769738653	0.0053638402432207855	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
5.1875	43.68806697477199	44.701525407091175	0.7065158526368404	0.00532316706426883	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
5.25	43.6921285853225	44.705922953923306	0.7068472728568989	0.005282087653442957	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
5.3125	43.69621533454502	44.71034313485274	0.7071761135935207	0.0052406442480599225	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
5.375	43.70032678144808	44.71478548457475	0.7075023533879063	0.005198877252660772	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
5.4375	43.704462491297036	44.719249546537185	0.7078259732501033	0.005156825304807988	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
5.5	43.70862203557392	44.72373487279526	0.7081469565510073	0.005114525329920738	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
5.5625	43.71280499193399	44.72824102386483	0.7084652889163434	0.005072012586007091	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
5.625	43.71701094416056	44.732767568577216	0.7087809581242582	0.005029320725919106	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
5.6875	43.72123948211693	44.73731408393519	0.7090939540070833	0.004986481853133995	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
5.75	43.72549020169578	44.74188015496896	0.7094042683559	0.004943526567226186	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
5.8125	43.72976270476699	44.74646537459324	0.7097118948279866	0.004900484014308759	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
5.875	43.73405659912377	44.75106934346587	0.7100168288576886	0.004857381947244832	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
5.9375	43.73837149842619	44.755691669847806	0.7103190675713922	0.00481424676600728	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
6.	43.742707022144295	44.760331969463365	0.7106186097034395	0.004771103565797574	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
6.0625	43.7470627954988	44.76498986536306	0.7109154555171169	0.00472797619281895	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
6.125	43.751438449401334	44.76966498778768	0.7112096067275419	0.00468488728419203	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
6.1875	43.75583362039287	44.774356974033466	0.7115010664276409	0.004641858311779323	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
6.25	43.760247950581345	44.77906546831882	0.7117898390165143	0.0045989277832182065	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
6.375	43.769132684438105	44.78853059170989	0.7123593465797275	0.004513396716712581	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
6.5	43.77808989676009	44.798057645216346	0.7129181881956924	0.004428371362792394	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
6.625	43.78711691829417	44.80764401863637	0.7134664394204256	0.004344010222529615	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
6.75	43.79621116263786	44.817287200369165	0.7140041907513248	0.00426042605959287	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
6.875	43.805370124111874	44.8269847735923	0.7145315459353239	0.00417771864920935	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
7.	43.81459137562247	44.836734412560865	0.7150486204136272	0.004095975834247145	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
7.125	43.82387256652235	44.84653387902867	0.7155555398938857	0.0040152745104791165	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
7.25	43.833211420477724	44.856381018791204	0.7160524390412469	0.003935681547896586	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
7.375	43.842605733348925	44.86627375835085	0.7165394602808598	0.003857254645953212	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
7.5	43.852053371089916	44.876210101701155	0.7170167527027352	0.0037800431288994574	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
7.625	43.86155226767143	44.88618812722942	0.7174844710630847	0.0037040886887020896	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
7.75	43.871100423033276	44.896205984736355	0.7179427748749108	0.003629426066632302	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
7.875	43.88069590106878	44.90626189256797	0.7183918275797427	0.0035560836881578517	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
8.	43.8903368276441	44.9163541348592	0.7188317957969502	0.003484084249108399	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
8.125	43.90002138865685	44.926481058885386	0.7192628486420198	0.0034134452552687655	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
8.25	43.9097478281342	44.936641072518874	0.7196851571107674	0.003344179521457935	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
8.375	43.91951444637303	44.94683264178654	0.7200988935223843	0.0032762956313092673	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
8.5	43.92931959812395	44.957054288527424	0.7205042310185947	0.0032097983589580714	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
8.625	43.93916169081961	44.96730458814417	0.7209013431121238	0.0031446890543795902	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
8.75	43.949039182848985	44.97758216744799	0.7212904032821896	0.0030809660043997766	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
8.875	43.95895058187592	44.987885702591555	0.7216715846132238	0.0030186247547412393	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
9.	43.96889444320546	44.99821391708749	0.7220450594708749	0.002957658408778485	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
9.125	43.97886936819526	45.00856557991009	0.7224109992154184	0.002898057904993312	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
9.25	43.98887400271329	45.01893950367591	0.7227695739471233	0.0028398122644714974	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
9.375	43.99890703564083	45.02933454290038	0.7231209522815363	0.002782908815802454	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
9.5	44.008967197421754	45.03974959232764	0.7234653011510739	0.002727333410020183	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
9.625	44.019053258655056	45.05018358533202	0.7238027856340413	0.0026730706064199694	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
9.75	44.02916402873279	45.06063549238456	0.7241335688026789	0.0026201038444080282	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
9.875	44.03929835452061	45.071104319587015	0.7244578115951433	0.002568415603187546	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
10.	44.049455119081436	45.081589107265614	0.7247756727034758	0.002517987541903466	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
10.125	44.05963324044014	45.092088928625856	0.7250873084806192	0.0024688006308104526	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
10.25	44.06983167038937	45.10260288846279	0.7253928728611784	0.0024208352666161836	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
10.375	44.08004939333598	45.113130121927895	0.7256925172972732	0.0023740713811259972	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
10.5	44.09028542518478	45.12366979334598	0.7259863907064599	0.0023284885325867144	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
10.625	44.10053881226181	45.13422109508319	0.7262746394304199	0.0022840659951754994	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
10.75	44.11080863027329	45.14478324646295	0.7265574072052537	0.002240782838336397	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
10.875	44.12109398330126	45.15535549272753	0.726834835140004	0.00219861799184784	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
11.	44.131394002833495	45.165937104042584	0.7271070617032157	0.002157550312070544	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
11.125	44.14170784682761	45.176527374545024	0.7273742227180217	0.002117558634920691	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
11.25	44.1520346988083	45.18712562142938	0.7276364513619459	0.0020786218304449378	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
11.375	44.162373766994676	45.19773118407378	0.7278938781756329	0.0020407188430100476	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
11.5	44.17272428346133	45.208343423201285	0.7281466310726984	0.0020038287327710513	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
11.625	44.18308550332608	45.21896172007781	0.7283948353588257	0.001967930710419008	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
11.75	44.193456703969204	45.229585475741295	0.7286386137503031	0.001933004166120078	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
11.875	44.20383718427839	45.24021411026514	0.7288780864003557	0.001899028701910055	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
12.	44.21422626392222	45.25084706205071	0.7291133709257807	0.001865984148416544	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
12.125	44.22462328264909	45.26148378714972	0.7293445824374598	0.0018338505904287317	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
12.25	44.23502759961069	45.27212375861413	0.7295718335733878	0.0018026083821358618	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
12.375	44.24543859271104	45.28276646587322	0.7297952345329938	0.0017722381618323624	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
12.5	44.25585565797803	45.293411414136024	0.7300148931138459	0.001742858346349389	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
12.75	44.276705676129005	45.31470612999103	0.7304434025501993	0.0016865691686422934	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
13.	44.29757316228443	45.33600424223862	0.7308581776981671	0.001633191859318206	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
13.25	44.318453878082394	45.35730230506861	0.7312599984798585	0.0015828651196077015	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
13.5	44.339343822128185	45.37859707555468	0.7316496102579709	0.0015354534146245769	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
13.75	44.36023921470708	45.399885499604764	0.7320277251871707	0.0014908266247743995	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
14.	44.3811364835721	45.421164699006255	0.7323950235703581	0.0014488600327682288	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
14.25	44.40203225073179	45.442431959473154	0.7327521552035549	0.0014094342624344502	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
14.5	44.42292332016337	45.463684719611216	0.7330997407015754	0.0013724351849129235	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
14.75	44.443806666383416	45.48492056072344	0.7334383727960113	0.0013377537950507445	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
15.	44.46467942381485	45.50613719738694	0.7337686175991007	0.0013052860694131585	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
15.25	44.485538876888114	45.52733246873541	0.7340910158307179	0.001274932807501239	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
15.5	44.50638245082774	45.54850433039155	0.7344060840028513	0.0012465994615991072	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
15.75	44.52720770306839	45.56965084699282	0.7347143155615175	0.0012201959638535875	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
16.	44.548012315258184	45.59077018526615	0.7350161819847781	0.0011956365482947984	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
16.25	44.56879408580373	45.611860607604136	0.7353121338356648	0.0011728395671779523	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
16.5	44.589550922919905	45.632920466103435	0.7356026017683671	0.0011517273134213912	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
16.75	44.6102808381432	45.653948197028555	0.7358879974923755	0.0011322258455268575	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
17.	44.63098194027963	45.67494231566787	0.7361687146911305	0.001114264810455623	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
17.25	44.65165242975348	45.695901411550196	0.7364451298976034	0.0010977772759843685	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
17.5	44.672290593326395	45.716824143993506	0.7367176033291227	0.0010826995662431838	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
17.75	44.692894799163575	45.73770923796131	0.736986479680725	0.0010689711013920355	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
18.	44.713463492219255	45.75855548020146	0.7372520888798187	0.0010565342473636274	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
18.25	44.7339951899203	45.77936171564825	0.7375147468044068	0.0010453341653768877	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
18.5	44.754488478126106	45.80012684406326	0.7377747559625072	0.0010353186711027362	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
18.75	44.77494200734618	45.820849816903475	0.7380324061399581	0.0010264381037461412	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
19.	44.79535448919495	45.84152963439376	0.7382879750143803	0.001018645192340184	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
19.25	44.815724693070884	45.86216534279134	0.7385417287361282	0.0010118949347794892	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
19.5	44.836051443040894	45.88275603182889	0.73879392248177	0.0010061444822826449	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
19.75	44.85633361491802	45.903300832321044	0.7390448009772695	0.0010013530260934989	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
20.	44.8765701335182	45.923798913924166	0.7392945989948168	0.0009974816918505436	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
20.25	44.896759970083934	45.944249483036856	0.7395435418231948	0.00099449344162994	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
20.5	44.916902139863744	45.96465178083408	0.7397918457156317	0.000992352977248201	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
20.75	44.93699569983728	45.98500508142124	0.7400397183118189	0.0009910266484973729	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
21.	44.957039746575745	46.0053086901037	0.7402873590398804	0.000990482370732737	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
21.25	44.97703341422779	46.02556194176078	0.7405349594971853	0.0009906895429141471	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
21.5	44.99697587262537	46.045764199319834	0.7407827038113375	0.0009916189700853728	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
21.75	45.01686632549862	46.06591485232053	0.741030768982228	0.0009932427905574581	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
22.	45.03670400879411	46.08601331556495	0.7412793252066162	0.0009955344089955798	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
22.25	45.056488189090366	46.10605902784895	0.7415285361867258	0.000998468431888666	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
22.5	45.07621816210189	46.126051450765736	0.7417785594225605	0.0010020206032548273	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
22.75	45.09589325127013	46.1459900675803	0.7420295464883532	0.001006167748629938	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
23.	45.11551280643104	46.16587438216835	0.7422816432968755	0.0010108877207095635	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
23.25	45.13507620255885	46.18570391801616	0.742534990348708	0.001016159345221812	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
23.5	45.15458283857778	46.205478217276344	0.7427897229694864	0.0010219623741869466	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
23.75	45.17403213623956	46.22519683987785	0.7430459715358014	0.0010282774381960014	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
24.	45.19342353906244	46.244859362684835	0.7433038616885844	0.0010350860019225916	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
24.25	45.21275651132676	46.2644653787022	0.7435635145367627	0.0010423703240522997	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
24.5	45.232030537124686	46.284014496324836	0.7438250468506106	0.0010501134171443383	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
24.75	45.251245119460876	46.30350633862791	0.7440885712453349	0.0010582990102177003	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
25.	45.270399779400016	46.32294054269487	0.7443541963557194	0.0010669789565504277	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
25.5	45.30852750184675	46.361634650718884	0.744892164349007	0.0010855500583717426	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
26.	45.34641020454055	46.400094173913885	0.7454397464140912	0.0011055199251891468	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
26.5	45.38404462901272	46.43831665259876	0.7459976842741961	0.0011269236375457403	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
27.	45.421427737840546	46.47629979790348	0.7465666700516369	0.001149665862254512	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
27.5	45.458556696219624	46.51404147736011	0.7471473501364506	0.0011736586405055593	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
28.	45.49542885537219	46.5515397019571	0.7477403286921425	0.0011988207074798973	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
28.5	45.532041737434064	46.58879261434589	0.7483461708439305	0.0012250769176945786	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
29.	45.56839302188649	46.62579847832849	0.748965405609837	0.0012523576221890043	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
29.5	45.604480533180144	46.662555669157314	0.7495985284661195	0.0012805983265496979	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
30.	45.64030222935457	46.69906266486136	0.7502460039363867	0.001309738995855847	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
30.5	45.67585619221854	46.73531803837781	0.7509082674619754	0.0013397240542494249	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
31.	45.71114061728746	46.771320450205515	0.7515857279906362	0.001370501426049775	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
31.5	45.74615380631749	46.80706864188237	0.7522787688880251	0.0014020230218265706	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
32.	45.78089415873855	46.84256143065784	0.7529877510124627	0.0014342435528358344	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
32.5	45.815360163752324	46.877797701281935	0.753713012440861	0.0014671207236234274	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
33.	45.84955039909114	46.912776408214896	0.7544548717360862	0.0015006160843668015	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
33.5	45.8834635112067	46.9474965564166	0.7552136285252278	0.001534690464312649	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
34.	45.91709823578786	46.98195722046472	0.7559895622003988	0.0015693126554769954	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
34.5	45.95045335697626	47.016157513615056	0.7567829411807048	0.001604447351059357	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
35.	45.98352773311679	47.050096599311495	0.7575940095514582	0.0016400625639259037	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
35.5	46.01632029709121	47.0837737092737	0.7584230037446307	0.0016761387240136205	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
36.	46.048829985611505	47.11718806825326	0.7592701482754718	0.001712634102419286	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
36.5	46.08105585146262	47.15033898713775	0.76013563784705	0.0017495309688598804	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
37.	46.1129969789602	47.183225823153826	0.7610196792443317	0.0017868203173314612	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
37.5	46.144652413766266	47.21584787425482	0.7619224581643814	0.0018244431725903398	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
38.	46.17602138405619	47.24820458221949	0.762844122416922	0.00186239938099364	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
38.5	46.20710311997761	47.280295433120095	0.7637848575453751	0.0019007040116403306	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
39.	46.237896714626686	47.312119753648695	0.7647448264285623	0.0019392656006782527	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
39.5	46.26840151771766	47.34367705510562	0.7657241231460533	0.00197807649855819	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
40.	46.29861698138905	47.37496701874793	0.7667229029271205	0.0020172209549674802	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
40.5	46.32854222435286	47.40598901930406	0.7677413441010208	0.0020565958934868345	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
41.	46.358176516757595	47.436742449002395	0.7687794988206074	0.0020960877760334284	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
41.5	46.38751959096814	47.46722717755667	0.7698374318770542	0.0021358512675629937	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
42.	46.41657087030043	47.49744292084493	0.7709153500881704	0.002175943368416977	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
42.5	46.44532933255407	47.52738885962213	0.7720133752454712	0.00221609797739708	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
43.	46.4737945066387	47.557064531640016	0.7731314480655674	0.0022562555564836773	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
43.5	46.50196647573698	47.586470161912345	0.7742696308019549	0.0022967410238781127	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
44.	46.52984466539194	47.6156055404234	0.7754281890894456	0.0023375928542378466	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
44.5	46.557427835266914	47.64446961486826	0.7766072236561927	0.0023783706405958727	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
45.	46.58471550441426	47.67306179455257	0.7778065597300414	0.0024189457486171184	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
45.5	46.611708173012026	47.70138263057357	0.7790261694048098	0.0024598173974013093	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
46.	46.63840573168729	47.72943245029523	0.7802663771274427	0.002501254469893577	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
46.5	46.66480675368586	47.7572101758498	0.7815274238747034	0.0025427198872587375	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
47.	46.69091003313447	47.78471445704401	0.7828090970147015	0.0025836616383198008	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
47.5	46.716715999106924	47.81194547129273	0.7841110855130232	0.0026244516832476528	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
48.	46.742225680338066	47.83890451133048	0.7854335486979491	0.002665913671410225	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
48.5	46.76743862312854	47.86559177794876	0.7867769991844334	0.0027080633236631346	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
49.	46.79235281649986	47.89200554815052	0.7881416120216123	0.002749943809129962	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
49.5	46.81696687636317	47.91814404668363	0.7895269429935634	0.002790887090276528	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
50.	46.841281588316726	47.9440076131923	0.7909324991118888	0.0028317299493033263	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
51.	46.8890184205246	47.99491709436039	0.7938054644864972	0.002915597207985454	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
52.	46.9355566876137	48.044731706723795	0.7967636935278597	0.0029989748663452054	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
53.	46.98088766185697	48.09343939275326	0.7998034142191877	0.0030807972785247273	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
54.	47.02502379530175	48.14105419953539	0.8029252880849092	0.0031651281907073003	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
55.	47.06795533831598	48.18757214518485	0.8061336706006023	0.0032487098015945293	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
56.	47.109669237096654	48.23297456768763	0.8094227076880982	0.003328834848936091	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
57.	47.15018238386201	48.27727809804156	0.8127913402984744	0.003412347781723002	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
58.	47.18949439429009	48.320492161197954	0.8162474032515442	0.003497916082283614	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
59.	47.2275807897813	48.362589121812526	0.8197871724630417	0.0035773231053906063	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
60.	47.26444687413061	48.40356554638653	0.8234020494623254	0.0036557192503846037	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
61.	47.30011488856867	48.44345217543446	0.8270986109638109	0.00374172298599329	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
62.	47.33457203686335	48.48224721831417	0.830885495434312	0.003827838101610581	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
63.	47.367790528582894	48.51991442631709	0.834754287167032	0.003904499649049764	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
64.	47.39977808125761	48.55645054154541	0.8386944947324115	0.003979838917876677	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
65.	47.43056161537875	48.59189264244654	0.8427139650027854	0.004066061682944544	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
66.	47.46013629752039	48.62625331103675	0.8468266180983006	0.004157616007795628	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
67.	47.488468523609804	48.65949654813312	0.8510291970183766	0.004239679669102492	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
68.	47.51554442085093	48.691591399931816	0.8553059774365056	0.00431208761893076	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
69.	47.541386435554784	48.722557284853686	0.8596533722562382	0.00439058799405434	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
70.	47.56601672032107	48.7524362498396	0.8640871534246143	0.004484797657632267	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
71.	47.589422322801845	48.78123545374618	0.8686229675715027	0.004585204168546353	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
72.	47.611567198505504	48.80891671921235	0.873257561761707	0.0046756915534034715	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
73.	47.63243123207908	48.83544173807532	0.8779743506783096	0.004753688271455669	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
74.	47.65202762983169	48.86081508952544	0.8827649383046183	0.004833329820286114	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
75.	47.670381796209085	48.88507778410394	0.8876410103188819	0.0049298472362912515	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
76.	47.687498910908396	48.9082635944922	0.8926246327772008	0.0050439260521258356	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
77.	47.70335414346865	48.930365819821134	0.8977288624231335	0.005161802163923757	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
78.	47.71791238041542	48.95134503260863	0.9029482371050483	0.005269108959017943	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
79.	47.73115488982507	48.971165454873784	0.9082670803411694	0.005363894755258336	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
80.	47.74308993693766	48.98982582456995	0.913676026615565	0.005457839548970167	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
81.	47.753739033406255	49.00735930029499	0.9191827594391098	0.005566006018930758	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
82.	47.76311576058714	49.02380786338334	0.9248080386534265	0.005695205954291183	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
83.	47.77121146000802	49.039192611039915	0.9305731713476921	0.0058397357705436415	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
84.	47.77799971432372	49.05350235593139	0.9364875101945138	0.005986014918900218	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
85.	47.78345352837225	49.066706220848225	0.9425452011854926	0.00612289736028393	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
86.	47.787558086078015	49.07877629964331	0.9487333049150817	0.0062477787128608075	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
87.	47.790320861648965	49.08970911328999	0.9550407586112142	0.006367627340796211	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
88.	47.79176115183736	49.0995285133384	0.9614685595966741	0.006494850193401569	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
89.	47.79189720466029	49.10827422097902	0.9680304589980173	0.00663779137240994	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
90.	47.79074116894374	49.11598565710232	0.974744142341494	0.006798520796266694	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
91.	47.78828675667861	49.12268484502956	0.9816275005905507	0.006972666128999105	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
92.	47.78451763068372	49.128372556319576	0.9886894745994922	0.007148369801446064	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
93.	47.7794250477718	49.13303770367108	0.9959242401934428	0.007316786342575432	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
94.	47.77300117350048	49.13666608982785	1.003323047284643	0.007475588224507945	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
95.	47.76524980291718	49.139252609016005	1.0108754166424587	0.007622754458227243	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
96.	47.75619989044956	49.14081385612086	1.0185685562010975	0.007763355138022732	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
97.	47.745877397451224	49.141380428988924	1.0264021269185042	0.00790961833670556	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
98.	47.734299410583404	49.140991078067124	1.0343877928745087	0.008064899418269267	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
99.	47.721495168939924	49.13968989793619	1.0425319257550427	0.008226285112811982	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
100.	47.707486529330296	49.13751332530512	1.0508403631001326	0.00839902271461912	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
102.	47.67583677611712	49.130615151136794	1.0680007500074877	0.008748269549074594	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
104.	47.63943898865314	49.120392671770084	1.085833441296431	0.009069967703211168	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
106.	47.59839160088327	49.1069182421991	1.1042806208203324	0.009347067713086799	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
108.	47.553014644094006	49.09038674615777	1.1232217121487782	0.009598179235163096	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
110.	47.50352861223518	49.07109784032614	1.1426733377609848	0.009843902924997039	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
112.	47.450268387153926	49.04938305465502	1.1625973238487664	0.010089552030063509	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
114.	47.39337864984969	49.02550612835616	1.1830315458812388	0.010335208379220029	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
116.	47.333056445585655	48.99966536831884	1.2039381573656465	0.010536687655903432	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
118.	47.2696149601768	48.97200150408538	1.2251782965048525	0.01071559389531207	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
120.	47.20315496548535	48.94275174835142	1.2468005329468947	0.010844306715529273	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
122.	47.13424090936113	48.91209726292594	1.2685555233669696	0.010928898136403853	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
124.	47.063008474162864	48.88033948088647	1.2905161254925102	0.011036904573356487	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
126.	46.98971890530783	48.847821694027935	1.3127031416603956	0.011087077353374664	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
128.	46.91486271336522	48.81460313062922	1.3348644349060088	0.011131911548625362	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
130.	46.8383601347664	48.78106955539293	1.357230787854897	0.011219416295801421	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
132.	46.76045618931279	48.74739450576195	1.3797421000892145	0.011208783015375867	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
134.	46.681659608034764	48.71345278055039	1.4020659199164005	0.011173916596280475	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
136.	46.601888785619515	48.67964919198039	1.4244377664743364	0.011208802117945171	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
138.	46.521290367309966	48.64625242673387	1.4469011283881812	0.011150741962480948	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
140.	46.44046516746642	48.612997702216035	1.4690407343242602	0.011004581330917307	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
142.	46.35951542413915	48.580103973675584	1.4909194537118504	0.010964722027518914	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
144.	46.27828442659424	48.54822225301075	1.5128996224343358	0.010956476331445364	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
146.	46.19709429108684	48.51716619549586	1.5347453590376319	0.010794427154996733	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
148.	46.11638459879555	48.48647986368333	1.5560773310543228	0.010613663939399443	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
150.	46.03606194183449	48.45675245197042	1.5772000147952296	0.010595962774203327	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
152.	45.95587335219548	48.4285815876854	1.598461182151136	0.010581184884860928	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
154.	45.87605692448184	48.40140163840463	1.6195247543346734	0.0103868310917124	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
156.	45.797060221348595	48.37466690383028	1.6400085065179857	0.010151500086072907	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
158.	45.7189149099244	48.34891419437868	1.660130754678965	0.01007583979021881	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
160.	45.641274003851876	48.32488878626789	1.680311865678861	0.010084871027446984	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
162.	45.56407760153628	48.30233863124891	1.700470238788753	0.009956890990017009	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
164.	45.48773468780848	48.280388271483126	1.720139429638929	0.009677341319810184	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
166.	45.41258910086782	48.258924731906625	1.7391796040679937	0.009445948320823128	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
168.	45.3385336103302	48.23872300208684	1.7579232229222215	0.009397956856148582	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
170.	45.26513588476977	48.220507056299255	1.776771431492588	0.009417849953204382	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
172.	45.19222039234618	48.20374794370232	1.795594622735039	0.009303726469314766	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
174.	45.12005886537576	48.1874860413576	1.813986337369847	0.009019000713117398	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
176.	45.04915369636087	48.17130862300575	1.8316706255875086	0.008746792038549056	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
178.	44.97952551889183	48.15617279513665	1.8489735055240433	0.008652130096987232	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
180.	44.91071701761053	48.14281664475955	1.8662791459754575	0.008695438778349385	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
182.	44.84219411456975	48.13127473838923	1.8837552606374408	0.00869247726785305	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
184.	44.773926464962535	48.12038246188361	1.9010490550468697	0.008521269711075086	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
186.	44.70637667365945	48.10949837869623	1.9178403394817412	0.0082472693160614	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
188.	44.63996876884264	48.09866239040491	1.9340381323111153	0.00800047237170426	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
190.	44.57482825803986	48.08861763042656	1.9498422289685582	0.007903759110602537	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
192.	44.510427168730295	48.08021437594765	1.9656531687535255	0.007920547384138332	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
194.	44.446216121468915	48.07311230967083	1.9815244185051115	0.007947917857422493	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
196.	44.38189957478319	48.06699956486331	1.9974448401832154	0.007893183912888568	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
198.	44.31767943540151	48.06091354743905	2.013097154156666	0.007686724242697507	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
200.	44.25423603470703	48.054401299775215	2.0281917371540055	0.007438121452115236	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
204.	44.13066996056312	48.042180716761244	2.0570708625900296	0.007175680828629516	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
208.	44.0095604112282	48.03425891923946	2.0855971837830416	0.007147321885690339	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
212.	43.88736443845812	48.02904756331673	2.1142494376755523	0.007019005432897185	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
216.	43.76560252260049	48.022761566411376	2.141749227246219	0.006672015895592243	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
220.	43.64765049015906	48.01640685665728	2.1676255648402902	0.006405561990280473	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
224.	43.53170075090352	48.012702125694744	2.192993723168463	0.006414544071638162	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
228.	43.413717484384556	48.01251443517883	2.2189419174133955	0.006387666739085418	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
232.	43.29415322361418	48.01009141539731	2.244095057081146	0.006135964290709284	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
236.	43.176610119367744	48.00678392287048	2.26802963173907	0.0058435688639213446	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
240.	43.06246323783994	48.004099124032614	2.290843607992517	0.005715301518375515	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
244.	42.94828264388199	48.00443031400927	2.313752043886074	0.0056970110123576445	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
248.	42.83238730886219	48.00445482780697	2.336419696091378	0.005680868767420633	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
252.	42.71384074837797	48.00507646526312	2.359198994025439	0.005562740282409495	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
256.	42.59578772044909	48.00322044586608	2.380921618350654	0.005332587909399	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
260.	42.48070851343607	48.00255612618987	2.401859697300631	0.005062414417558225	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
264.	42.368741289289964	47.99966643610878	2.42142093369112	0.0049962971761532415	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
268.	42.25558366149725	48.002611905912545	2.441830074709857	0.005082020266012621	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
272.	42.13868687009574	48.00326128098501	2.462077095819221	0.005020904343584098	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
276.	42.02086021918308	48.0034295453822	2.4819973094585297	0.004937172572362203	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
280.	41.90313853268416	48.003983591632895	2.5015744763981185	0.004737051852990948	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
284.	41.786983085841534	48.00062102370861	2.5198937242824573	0.004609739951424607	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
288.	41.67229508431154	48.002326603317776	2.5384523960095153	0.004530291226635286	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
292.	41.55880810252228	48.00177333218757	2.5561360540955396	0.0043235858943744265	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
296.	41.447170881254905	47.99998047053318	2.5730410831645107	0.004331726204374831	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
300.	41.33357726746011	48.00372950022854	2.590789863730538	0.004464184065258003	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
304.	41.21458547773687	48.00564774466721	2.6087545556865748	0.004390268889112703	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
308.	41.09381454036813	48.002399493118446	2.62591201484344	0.00429437449200315	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
312.	40.97522794909537	48.0036510526161	2.6431095516226	0.004170635476672402	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
316.	40.86006531987411	48.003044333228345	2.659277098656819	0.0039065776145219555	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
320.	40.747635193041916	47.9991834008889	2.6743621725387756	0.003853228164103051	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
324.	40.63439459308789	48.00099071360756	2.6901029239696435	0.003993589334888026	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
328.	40.519105366943585	48.00607185078468	2.70631088721788	0.003944098971913723	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
332.	40.40245382539959	48.005192506711516	2.7216557157449532	0.0037042344414447426	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
336.	40.28744749000139	47.999601923431825	2.7359447627494378	0.003691705302922399	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
340.	40.172574887085624	48.00319870928694	2.7511893581683324	0.0037951824282257407	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
344.	40.05622260509209	48.006120153697246	2.7663062221752437	0.003696859685508036	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
348.	39.93757518096561	48.00324737442743	2.7807642356523967	0.003629412582439706	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
352.	39.817026199832284	48.00113515926862	2.7953415228347613	0.003684291027102826	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
356.	39.69605311048685	48.002993719406746	2.8102385638692193	0.003669612981940573	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
360.	39.57854448092091	48.00647495179553	2.824698426690286	0.003448613905570719	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
364.	39.466363265379414	48.00567400206983	2.837827475113785	0.0030932375952638647	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
368.	39.358173735808116	47.99726281745157	2.849444327452397	0.003027735077928251	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
372.	39.249328211642535	47.998002466654704	2.862049355737211	0.003357865952250072	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
376.	39.1333829859012	48.00768844802625	2.8763072550703974	0.003499789493477068	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
380.	39.01226708086907	48.00935077756121	2.8900476716850276	0.0033347868715093987	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
384.	38.89067599742059	48.00491913156816	2.9029855500424726	0.0032024166660359343	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
388.	38.7712188974246	48.0017798763848	2.915667005013315	0.003129565058399786	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
392.	38.655005501648624	48.00031808817581	2.928022070509671	0.0031161545726795525	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
396.	38.53983955892376	48.00340360373605	2.9405962415947515	0.0031554135467265487	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
400.	38.4242628997815	48.008484838564264	2.9532653788834833	0.0030751123150193167	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
408.	38.19119140433715	47.99964224466805	2.97639152528902	0.0029426635292033043	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
416.	37.95767314306845	48.00393704955945	3.000347995350736	0.002985756484571833	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
424.	37.71967651431053	48.00807035664266	3.024163629042169	0.002836770976429953	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
432.	37.48903531187316	48.0017889301997	3.0457363309736154	0.002625231904054365	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
440.	37.270995564648814	48.00074451031301	3.066167339507039	0.0026140389173979484	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
448.	37.04954017329443	48.0113102638489	3.0875609536519826	0.00275672390364598	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
456.	36.7965726072401	48.010177250105635	3.1102749219653747	0.002736684313357718	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
464.	36.53915121203006	47.99156732651976	3.131347902665706	0.002647342202720143	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
472.	36.31257201245783	48.01135966096329	3.152632397208897	0.002420467144329086	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
480.	36.0982688208656	48.002908300973694	3.1700753769749714	0.0022749244006793345	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
488.	35.869363360758925	48.001817315128385	3.1890311876197663	0.002416240107671247	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
496.	35.629998618747656	48.00388157399368	3.2087352186977114	0.0024057288890392547	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
504.	35.39337007445901	48.001926555557205	3.2275228498443944	0.002391679363238558	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
512.	35.15958344260471	48.01615271264488	3.2470020885095283	0.0023355945370935605	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
520.	34.92531691128713	48.01396350086417	3.2648923624378914	0.002055800984335887	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
528.	34.69381391290181	47.980303835955766	3.2798949042589025	0.002147469886020603	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
536.	34.461400737932784	48.00758224554596	3.299251880614221	0.002324565973987197	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
544.	34.22756770151511	48.0175275378889	3.3170879598426977	0.0020822402576173293	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
552.	33.999248079523156	48.004334006961216	3.3325677247360983	0.001953714487521019	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
560.	33.7724679545256	48.000302298841575	3.348347391643034	0.0019853123119327465	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
568.	33.54438954212786	48.0014880646166	3.3643327217270222	0.0020490581125329754	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
576.	33.30116253160008	48.00318608321909	3.3811323214435616	0.0021562537865839337	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
584.	33.03624566248384	48.00081857417902	3.398832782312365	0.002234945255066678	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
592.	32.770403432892564	48.007671369931465	3.4168914455246284	0.002110398930720764	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
600.	32.54633918442861	48.024839500224225	3.4325991652038974	0.0016156889696985755	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
608.	32.37280323614967	48.009105647900604	3.4427424690398056	0.0011258930869870454	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
616.	32.20208338448455	47.96194453328697	3.45061345459569	0.0015834508837618833	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
624.	31.96755727184456	48.00506966367751	3.4680776831799958	0.002322777473929699	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
632.	31.67763934646258	48.03422671922608	3.4877778941785653	0.0022284021096849183	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
640.	31.398262492460468	48.01789929869982	3.5037321169349545	0.0018234550970602226	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
648.	31.16211605508655	48.00294100555071	3.516953175731529	0.0015900226643019988	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
656.	30.950198968626353	47.998069476048045	3.5291724795637864	0.0015647260653202932	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
664.	30.734383822647473	48.00215130236438	3.5419887927766536	0.0016094455714104061	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
672.	30.50544091337316	47.99801456584803	3.554923608706353	0.0016648116474927421	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
680.	30.270941451444173	48.004850966046405	3.5686257791365374	0.0016593374777129355	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
688.	30.03826935013878	48.00148025501587	3.58147300834976	0.001626582129522186	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
696.	29.800497158519832	48.00199541809107	3.5946510932088924	0.0016109345408748532	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
704.	29.570417227895565	48.0026475543225	3.6072479610037576	0.0016280235491308304	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
712.	29.3374501666543	48.01929689986325	3.6206994699949857	0.0016955520441722105	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
720.	29.102888203940406	48.042007995330756	3.634376793710513	0.0015575284889963736	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
728.	28.871240193114513	48.024496537403245	3.6456199258189277	0.0012243661418492036	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
736.	28.643006397937114	47.956798771147156	3.6539666519801	0.0012363899133117362	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
744.	28.415404719508963	47.95132787487484	3.6654021644319155	0.0016730971735607891	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
752.	28.18175387695037	48.01955025825038	3.680736206757073	0.001758108853985918	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
760.	27.9488963313715	48.04216216017101	3.69353190609569	0.0014432906155529834	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
768.	27.72031040882878	48.021544483302236	3.7038288566059205	0.0012914604788061557	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
776.	27.492102126425834	48.00488185279177	3.7141952737565886	0.0013399151982979307	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
784.	27.260380678863925	48.00154456601627	3.7252674997786874	0.0013581823777390478	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
792.	27.03528356651274	47.998703506958506	3.7359261918004134	0.0013651199115607693	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387
800.	26.80494383284224	48.00411823878411	3.7471094183636597	0.001430686729250813	93.38720250112975	0.05186177211281157	1800.6943977539097	1	0	88.96823824752472	0.04947639247571193	1798.1957413568387

==> anc/otoc_to_plot_1D_M600_L1.0000_n600_beta15.0000.dat <==
1.953125	28.280670875187333	29.103900648384037	0.4986272530780956	0.0030189156984242516	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
1.9921875	28.281250864777576	29.10457844990296	0.49874606087826107	0.003064043670048733	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
2.03125	28.281841616952406	29.10526847717295	0.49886663148981814	0.0031088009727405106	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
2.0703125	28.282443092654187	29.10597066781469	0.4989889359542564	0.003152815663543862	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
2.109375	28.283055252362505	29.106684958900086	0.4991129452135325	0.0031960853937967213	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
2.1484375	28.283678056107593	29.107411286978042	0.4992386301256468	0.0032386082261901096	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
2.1875	28.284311463482435	29.108149588099778	0.4993659614812036	0.0032803826261869067	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
2.2265625	28.284955433655885	29.108899797843787	0.49949491001831764	0.0033214074572349263	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
2.265625	28.28560992538483	29.10966185134092	0.4996254464388001	0.003361681963680496	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
2.3046875	28.28627489702695	29.110435683297926	0.4997575414217302	0.0034012057624394744	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
2.34375	28.286950306552903	29.111221228022043	0.49989116563899066	0.0034399788437163184	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
2.3828125	28.287636111558598	29.112018419444134	0.5000262897688955	0.003478001547332355	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
2.421875	28.2883322692775	29.112827191141914	0.500162884509876	0.0035152745604065676	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
2.4609375	28.289038736592445	29.1136474763625	0.5003009205939273	0.003551798902671522	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
2.5	28.289755470048007	29.114479208044795	0.5004403687991472	0.0035875759224950348	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
2.5390625	28.290482425861793	29.115322318841283	0.5005811999628722	0.0036226072812127084	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
2.578125	28.291219559936618	29.116176741139252	0.500723384992992	0.003656894948089473	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
2.6171875	28.291966827871633	29.11704240708214	0.5008668948806917	0.003690441187643501	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
2.65625	28.292724184974194	29.11791924858964	0.5010117007107766	0.0037232485426045513	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
2.6953125	28.293491586271003	29.118807197378022	0.5011577736730827	0.003755319837873117	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
2.734375	28.294268986519153	29.11970618497969	0.5013050850731104	0.0037866581658690278	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
2.7734375	28.295056340217304	29.120616142762618	0.5014536063422912	0.0038172668668650543	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
2.8125	28.295853601616816	29.12153700194877	0.5016033090470843	0.0038471495292071722	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
2.8515625	28.2966607247318	29.122468693632452	0.5017541648992605	0.0038763099826809367	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
2.890625	28.29747766335048	29.123411148798567	0.5019061457644812	0.003904752276103807	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
2.9296875	28.29830437104535	29.124364298339653	0.5020592236708311	0.0039324806817063514	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
2.96875	28.299140801183295	29.125328073073216	0.5022133708177395	0.003959499677280575	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
3.0078125	28.299986906936116	29.12630240375801	0.5023685595831187	0.00398581393629911	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
3.046875	28.300842641290153	29.127287221110265	0.5025247625315129	0.004011428329081923	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
3.0859375	28.30170795705649	29.128282455819747	0.5026819524213282	0.004036347900995452	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
3.125	28.302582806880345	29.12928803856438	0.5028401022112782	0.004060577870434656	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
3.1640625	28.303467143250973	29.130303900025897	0.5029991850674559	0.004084123625875691	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
3.203125	28.304360918510504	29.13132997090375	0.5031591743695497	0.004106990704009661	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
3.2421875	28.305264084863783	29.13236618192931	0.5033200437162066	0.0041291847901689495	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
3.28125	28.306176594387065	29.133412463879687	0.5034817669312817	0.004150711713320732	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
3.3203125	28.30709839903706	29.134468747590837	0.5036443180688098	0.0041715774290267404	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
3.359375	28.308029450659628	29.135534963970308	0.5038076714179244	0.004191788022099274	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
3.3984375	28.30896970099835	29.136611044010063	0.5039718015080363	0.004211349690467614	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
3.4375	28.309919101703244	29.13769691879823	0.5041366831124922	0.004230268737461529	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
3.4765625	28.3108776043388	29.13879251953092	0.5043022912531505	0.004248551574615078	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
3.515625	28.31184516039223	29.139897777523704	0.504468601204259	0.00426620470880863	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
3.5546875	28.312821721281356	29.14101262422247	0.5046355884960262	0.004283234732444897	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
3.59375	28.313807238362628	29.142136991214066	0.5048032289177312	0.00429964831865135	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
3.6328125	28.31480166293857	29.143270810236427	0.5049714985209208	0.004315452217797144	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
3.671875	28.315804946265636	29.144414013188825	0.5051403736222466	0.004330653252259254	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
3.7109375	28.316817039561318	29.145566532141363	0.5053098308062536	0.004345258304140032	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
3.75	28.317837894011426	29.146728299343863	0.5054798469272576	0.0043592743114871275	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
3.7890625	28.3188674607774	29.147899247235333	0.5056503991118385	0.004372708267881364	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
3.828125	28.319905691002965	29.149079308452222	0.5058214647606858	0.004385567216149866	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
3.8671875	28.320952535820954	29.150268415837008	0.5059930215506002	0.004397858231850194	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
3.90625	28.322007946360383	29.15146650244582	0.5061650474350491	0.004409496745136702	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
3.984375	28.324144269137015	29.15388934667551	0.506510419696895	0.0044311253296875465	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
4.0625	28.326314268524452	29.156347310153585	0.5068574107678128	0.004450781903087631	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
4.140625	28.328517554050876	29.158839865776578	0.5072058543692525	0.00446833901928656	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
4.21875	28.330753735769196	29.16136649053175	0.5075555887395763	0.004483854528413644	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
4.296875	28.333022424436816	29.163926665685768	0.5079064566393171	0.00449738628990346	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
4.375	28.335323231687767	29.166519876958493	0.5082583053473737	0.004508992057026973	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
4.453125	28.33765577019613	29.169145614680875	0.5086109866482276	0.0045187293705218675	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
4.53125	28.34001965383178	29.171803373939028	0.5089643568115177	0.00452665545829447	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
4.609375	28.342414497808424	29.17449265470409	0.5093182765635861	0.004532827144924312	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
4.6875	28.344839918824132	29.177212961949696	0.5096726110529122	0.004537300768863162	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
4.765625	28.34729553519481	29.179963805756795	0.510027229808721	0.004540132103262096	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
4.84375	28.34978096698054	29.18274470140684	0.5103820066940469	0.004541376293420996	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
4.921875	28.352295836104943	29.18555516946455	0.510736819854568	0.004541087789296938	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
5.	28.354839766468555	29.188394735849464	0.5110915516611245	0.00453932029302564	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
5.078125	28.357412384054726	29.19126293189849	0.5114460886503532	0.004536126709611921	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
5.15625	28.360013317030806	29.19415929441887	0.5118003214595014	0.004531559095603655	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
5.234375	28.36264219584226	29.197083365732254	0.5121541447590413	0.0045256686315596545	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
5.3125	28.365298653301224	29.200034693711398	0.5125074571831826	0.004518505579760302	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
5.390625	28.367982324670276	29.203012831808284	0.5128601612558789	0.004510119255862578	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
5.46875	28.370692847739733	29.206017339075764	0.5132121633169111	0.0045005580075446975	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
5.546875	28.373429862900586	29.209047780181912	0.5135633734445577	0.00448986918932377	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
5.625	28.376193013212294	29.212103725418697	0.513913705377743	0.004478099146172809	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
5.703125	28.378981944465696	29.215184750703983	0.5142630764361472	0.004465293201594989	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
5.78125	28.38179630524134	29.218290437578972	0.5146114074404922	0.00445149564607732	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
5.859375	28.38463574696331	29.221420373199358	0.5149586226308468	0.004436749727376111	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
5.9375	28.38749992394926	29.224574150322976	0.5153046495853947	0.0044210976469940995	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
6.015625	28.39038849345577	29.227751367291738	0.5156494191381896	0.004404580559517512	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
6.09375	28.393301115719947	29.230951628010484	0.5159928652978193	0.004387238570108564	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
6.171875	28.396237453997742	29.23417454192128	0.5163349251647691	0.004369110735738247	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
6.25	28.399197174597774	29.237419723974334	0.5166755388502784	0.0043502350760277865	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
6.328125	28.402179946912522	29.240686794596286	0.5170146493953984	0.004330648569808204	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
6.40625	28.405185443445955	29.243975379654167	0.5173522026893109	0.004310387167554807	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
6.484375	28.408213339837598	29.247285110417877	0.5176881473903289	0.004289485800619985	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
6.5625	28.411263314884142	29.25061562351901	0.5180224348456578	0.00426797839261468	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
6.640625	28.414335050557597	29.253966560908587	0.5183550190141749	0.004245897867087223	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
6.71875	28.41742823202142	29.25733756981108	0.5186858563873902	0.00422327615996565	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
6.796875	28.420542547643194	29.26072830267798	0.5190149059141695	0.004200144242904003	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
6.875	28.423677689004887	29.26413841713869	0.5193421289253439	0.004176532123645415	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
6.953125	28.42683335091163	29.267567575949922	0.5196674890584891	0.0041524688691609414	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
7.03125	28.430009231396852	29.271015446944187	0.5199909521861503	0.004127982623587912	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
7.109375	28.433205031726043	29.2744817029762	0.5203124863434248	0.004103100618336697	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
7.1875	28.436420456398437	29.277966021868945	0.5206320616577654	0.004077849192661631	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
7.265625	28.43965521314631	29.281468086358018	0.5209496502797781	0.004052253812347573	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
7.34375	28.442909012932404	29.284987584035573	0.5212652263159447	0.004026339084021658	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
7.421875	28.446181569946365	29.288524207293392	0.5215787657616565	0.004000128775338396	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
7.5	28.44947260159806	29.29207765326509	0.5218902464370914	0.003973645831985805	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
7.578125	28.45278182851091	29.295647623768026	0.5221996479229043	0.003946912397245939	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
7.65625	28.45610897451193	29.29923382524453	0.522506951499161	0.003919949829833768	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
7.734375	28.45945376662237	29.302835968703203	0.5228121400838158	0.0038927787226491263	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
7.8125	28.462815935044627	29.3064537696592	0.523115198174575	0.003865392221107556	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
7.96875	28.469591337464184	29.31373522830029	0.5237148684151826	0.0038101422556959365	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
8.125	28.476433086497774	29.321076013160482	0.52430586762948	0.003754414518418159	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
8.28125	28.48333913681834	29.328474004524633	0.5248881229521882	0.0036982847185409893	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
8.4375	28.49030749246671	29.335927149064762	0.525461581604024	0.0036418764449674514	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
8.59375	28.497336206215603	29.34343345794595	0.5260262093412406	0.003585303637543902	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
8.75	28.504423378884265	29.350991004948767	0.5265819889907565	0.00352867113348303	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
8.90625	28.511567158608816	29.358597924613548	0.527128919070454	0.0034720752005330978	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
9.0625	28.518765740075256	29.36625241041067	0.5276670124909231	0.00341560404625092	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
9.21875	28.52601736372145	29.373952712940522	0.5281962953349074	0.003359338311284788	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
9.375	28.533320314911318	29.38169713816572	0.5287168057131996	0.0033033515447655763	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
9.53125	28.540672923088025	29.389484045679126	0.5292285926926467	0.0032477106541037417	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
9.6875	28.548073560909405	29.397311847008176	0.529731715292607	0.003192476335533456	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
9.84375	28.555520643369547	29.405179003957826	0.5302262415475009	0.003137703488083332	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
10.	28.563012626910314	29.413084026993847	0.530712247632633	0.003083441602839443	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
10.15625	28.570548008526327	29.421025473666155	0.5311898170483882	0.0030297351303584462	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
10.3125	28.57812532486602	29.42900194707347	0.53165903986087	0.002976623834905823	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
10.46875	28.585743151330995	29.437012094369933	0.5321200119967963	0.0029241431249538157	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
10.625	28.593400101177036	29.445054605312876	0.5325728345874181	0.0028723243626430418	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
10.78125	28.60109482461851	29.45312821085258	0.5330176133601222	0.0028211951611385898	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
10.9375	28.608826007937267	29.46123168176326	0.5334544580752739	0.0027707796606321724	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
11.09375	28.616592372599488	29.46936382731536	0.5338834820040698	0.002721098789117349	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
11.25	28.624392674379706	29.47752349398811	0.5343048014468731	0.00267217050584101	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
11.40625	28.632225702495994	29.485709564222347	0.5347185352871451	0.0026240100300856995	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
11.5625	28.640090278754986	29.49392095521271	0.5351248045812749	0.0025766300576066216	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
11.71875	28.647985256709248	29.502156617738297	0.5355237321801471	0.0025300409605179654	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
11.875	28.655909520827404	29.51041553503147	0.5359154423814367	0.0024842509741997533	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
12.03125	28.663861985678267	29.518696721683604	0.5363000606095846	0.002439266372888227	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
12.1875	28.671841595128424	29.526999222586884	0.5366777131229643	0.002395091633952262	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
12.34375	28.67984732155538	29.535322111911782	0.5370485267451947	0.0023517295896493097	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
12.5	28.687878165075187	29.54366449211848	0.5374126286197297	0.0023091815697451777	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
12.65625	28.695933152786438	29.552025493002496	0.53777014598574	0.0022674475324183877	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
12.8125	28.704011338029222	29.56040427077177	0.5381212059736105	0.002226526189255651	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
12.96875	28.71211179966089	29.56880000715696	0.5384659354198824	0.0021864151168923484	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
13.125	28.720233641347455	29.57721190855042	0.5388044606976393	0.002147110865794488	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
13.28125	28.728375990871513	29.585639205177447	0.5391369075654432	0.002108609056706001	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
13.4375	28.73653799945655	29.594081150293764	0.53946340102786	0.0020709044708024037	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
13.59375	28.74471884110722	29.60253701941312	0.5397840652125689	0.002033991138687341	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
13.75	28.752917711966	29.61100610956091	0.5400990232586997	0.0019978624142641625	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
13.90625	28.761133829685956	29.619487738554046	0.5404083972170265	0.00196251104852081	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
14.0625	28.76936643281968	29.627981244306664	0.5407123079613625	0.0019279292558181283	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
14.21875	28.7776147802236	29.63648598415945	0.5410108751094697	0.0018941087775740328	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
14.375	28.785878150478204	29.64500133423384	0.5413042169543544	0.0018610409374293369	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
14.53125	28.794155841323985	29.653526688807954	0.5415924504024163	0.0018287166931784781	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
14.6875	28.802447169111893	29.662061459715186	0.5418756909209727	0.0017971266868705984	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
14.84375	28.810751468269576	29.6706050757641	0.5421540524920634	0.0017662612879053797	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
15.	28.81906809078157	29.679156982178604	0.5424276475734431	0.0017361106355700431	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
15.15625	28.82739640568454	29.68771664005854	0.542696587065679	0.0017066646751512594	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
15.3125	28.835735798576188	29.696283525858576	0.5429609802844279	0.0016779131917434855	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
15.46875	28.844085671138505	29.704857130886193	0.5432209349380989	0.001649845843842357	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
15.625	28.852445440674245	29.713436960817486	0.5434765571106286	0.0016225618427598697	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
15.9375	28.869192415293647	29.730613387150505	0.5439752201480971	0.001569964886656905	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
16.25	28.885972356491557	29.747809120289332	0.5444577851647892	0.0015197141035285357	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
16.5625	28.902781120776602	29.76502067732652	0.5449250414628024	0.0014719468303688644	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
16.875	28.919614774493553	29.782244764289143	0.5453777519337697	0.001426578889761565	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
17.1875	28.9364695819441	29.79947826429219	0.5458166532689034	0.0013835269838166299	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
17.5	28.953341994202123	29.81671822650825	0.5462424562986551	0.0013427090645553364	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
17.8125	28.97022863858995	29.833961855895776	0.5466558464342505	0.0013040446279138252	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
18.125	28.987126308776972	29.85120650362969	0.5470574841911012	0.0012674549467670104	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
18.4375	29.004031955466367	29.868449658184005	0.5474480057759799	0.001232863250833738	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
18.75	29.020942677636608	29.88568893701965	0.5478280237228723	0.0012001948606821247	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
19.0625	29.03785571430541	29.90292207883299	0.5481981275639062	0.001169377284196571	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
19.375	29.054768436784833	29.920146936324706	0.5485588845254952	0.0011403402822679708	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
19.6875	29.07167834139909	29.937361469452092	0.5489108402403237	0.001113015906184245	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
20.	29.088583042637005	29.954563739129	0.5492545194668603	0.0010873385138078008	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
20.3125	29.105480266712238	29.971751901341854	0.5495904268114535	0.001063244769230387	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
20.625	29.12236784550696	29.98892420165237	0.5499190474476293	0.0010406736245915484	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
20.9375	29.139243710875782	30.006078970058336	0.5502408478268233	0.0010195662904440184	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
21.25	29.156105889286742	30.02321461618771	0.5505562763791568	0.0009998661984070621	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
21.5625	29.17295249677939	30.040329624802695	0.5508657642008277	0.0009815189535274272	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
21.875	29.189781734220134	30.057422551591078	0.5511697257251115	0.0009644722826822161	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
22.1875	29.206591882835678	30.074492019225737	0.551468559377504	0.0009486759757152185	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
22.5	29.223381300009056	30.09153671367215	0.5517626482099335	0.0009340818267524754	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
22.8125	29.240148415319048	30.108555380728916	0.5520523605192243	0.0009206435706463624	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
23.125	29.2568917268115	30.125546822782407	0.5523380504415875	0.0009083168167487444	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
23.4375	29.273609797484752	30.14250989576319	0.5526200585296923	0.0008970589867123735	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
23.75	29.29030125197799	30.15944350628931	0.5528987123082827	0.000886829247156129	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
24.0625	29.306964773448904	30.176346608983355	0.5531743268091649	0.0008775884445231697	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
24.375	29.32359910063017	30.193218203953048	0.5534472050861097	0.0008692990411057977	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
24.6875	29.340203025051636	30.210057334422284	0.553717638709856	0.0008619250519393163	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
25.	29.356775388420438	30.226863084504934	0.5539859082435717	0.0008554319815935686	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
25.3125	29.37331508014764	30.243634577109543	0.554252283698352	0.0008497867641107605	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
25.625	29.38982103501261	30.260370971968012	0.554517024971141	0.000844957704238425	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
25.9375	29.40629223095793	30.277071463779638	0.554780382263501	0.0008409144187826457	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
26.25	29.422727687005352	30.29373528046224	0.5550425964828801	0.0008376277818687328	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
26.5625	29.439126461286662	30.31036168150492	0.555303899627169	0.0008350698712732196	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
26.875	29.45548764918159	30.3269499564143	0.5555645151524259	0.0008332139160746267	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
27.1875	29.471810381557088	30.343499423249366	0.5558246583247156	0.0008320342468762121	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
27.5	29.488093823101675	30.360009427239017	0.5560845365567235	0.0008315062476430768	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
27.8125	29.50433717074882	30.376479339476617	0.5563443497294925	0.0008316063101913685	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
28.125	29.520539652184347	30.392908555687523	0.5566042905005931	0.0008323117886611443	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
28.4375	29.536700524433634	30.409296495064172	0.5568645445974058	0.0008336009574060556	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
28.75	29.552819072522215	30.425642599165304	0.5571252910989719	0.0008354529715891345	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
29.0625	29.56889460820715	30.441946330875055	0.557386702704649	0.0008378478263569633	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
29.375	29.584926468774313	30.458207173417822	0.557648945990445	0.0008407663201664306	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
29.6875	29.60091401589761	30.474424629426316	0.557912181654753	0.0008441900192947216	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
30.	29.61685663455732	30.490598220059145	0.5581765647525042	0.0008481012242908647	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
30.3125	29.63275373201279	30.506727484165015	0.5584422449199348	0.0008524829364157327	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
30.625	29.648604736828407	30.522811977490477	0.558709366587764	0.0008573188260614374	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
30.9375	29.664409097947587	30.538851271928998	0.5589780691862232	0.0008625932051522512	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
31.25	29.680166283814334	30.55484495480998	0.5592484873409842	0.000868357967358809	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
31.875	29.711537096093828	30.58669390837203	0.5597949859107378	0.0008810902082764472	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
32.5	29.74271328049322	30.61835582069176	0.5603498501013298	0.0008952128548636474	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
33.125	29.773691206475867	30.649827881428326	0.5609140019793174	0.0009107621214834439	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
33.75	29.80446748479815	30.681107470233012	0.5614883027531841	0.0009276442337472268	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
34.375	29.835038948100806	30.71219214121199	0.5620735572715014	0.0009457722536403425	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
35.	29.865402633416743	30.74307960892192	0.5626705180702345	0.0009650655518717245	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
35.625	29.895555766077955	30.77376773559162	0.5632798892113411	0.0009854491970273218	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
36.25	29.925495745318514	30.804254519561415	0.5639023295665186	0.0010068535774275134	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
36.875	29.955220131062983	30.83453808498744	0.5645384561831255	0.0010292139299187932	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
37.5	29.984726631313343	30.86461667156128	0.5651888469789171	0.0010524697145506857	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
38.125	30.014013092771886	30.89448862737347	0.5658540433263138	0.0010765650246697513	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
38.75	30.04307748769499	30.92415239856164	0.5665345532597543	0.0011014468738209438	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
39.375	30.071917908242114	30.953606524023694	0.56723085191859	0.0011270661695339968	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
40.	30.100532557284847	30.982849630101317	0.5679433859716718	0.0011533781597501402	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
40.625	30.12891973403925	31.01188041707604	0.5686725746182777	0.0011803376171419802	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
41.25	30.157077841174864	31.040697664847773	0.5694188079930993	0.0012079054352049036	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
41.875	30.18500536763119	31.06930022389659	0.5701824564122838	0.0012360468754583742	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
42.5	30.212700871111252	31.097686994421537	0.5709638665874223	0.001264719771433054	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
43.125	30.240163007752933	31.125856951120763	0.5717633561265751	0.00129389271199738	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
43.75	30.267390506023798	31.15380913383273	0.572581232477419	0.001323544900802265	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
44.375	30.294382123346935	31.181542599146727	0.573417787252578	0.0013536336308804134	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
45.	30.32113671014865	31.20905646516666	0.5742732745160195	0.0013841223838575447	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
45.625	30.347653216939605	31.23634994467239	0.5751479402323999	0.0014150124965731869	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
46.25	30.373930578566313	31.263422245282825	0.576042040136736	0.001446279302390785	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
46.875	30.399967748318904	31.29027255880349	0.5769557893603884	0.001477855256529992	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
47.5	30.425763843761235	31.316900204066062	0.5778893592073985	0.001509729924389891	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
48.125	30.45131805217177	31.343304598779614	0.5788429517658757	0.001541946399019789	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
48.75	30.47662943604228	31.369485058323246	0.5798167922061732	0.0015744627202857408	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
49.375	30.501697065253364	31.395440839931105	0.5808110301662329	0.0016071674803441738	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
50.	30.526520272888746	31.42117140877372	0.5818257515566034	0.0016400633253691233	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
50.625	30.5510985097268	31.44667640929668	0.5828611093229443	0.0016732640610627849	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
51.25	30.57543098470443	31.47195531336394	0.5839173316329319	0.0017067610170714788	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
51.875	30.59951674176534	31.49700735275645	0.5849945605942837	0.0017403678572195604	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
52.5	30.623355125256655	31.52183192956832	0.5860927914544564	0.0017739886515321325	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
53.125	30.646945880506053	31.546428872417405	0.5872120464086988	0.0018077890276815723	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
53.75	30.670288645221824	31.57079806589259	0.5883525277390583	0.0018419561593547406	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
54.375	30.693382548918155	31.594938937150726	0.5895144916078923	0.0018763746984018506	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
55.	30.716226557034993	31.618850572960273	0.5906979961120606	0.0019107173115532562	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
55.625	30.73882015655599	31.6425323925214	0.5919028882473338	0.001944870637063723	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
56.25	30.76116345565009	31.665984499759155	0.5931290844083903	0.0019791238011880987	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
56.875	30.783256490200678	31.68920719189446	0.594376792998819	0.002013832222783929	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
57.5	30.805098547699856	31.7122001582466	0.5956463746868702	0.002048948053379007	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
58.125	30.826688347047284	31.734962330056142	0.5969379780655427	0.0020839999540759103	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
58.75	30.84802493478377	31.757492625455185	0.5982513746294651	0.002118583043271993	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
59.375	30.869108333623213	31.779790821684514	0.5995862068696327	0.0021528252433010487	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
60.	30.88993921841272	31.801857611316784	0.6009424061835914	0.0021873079342385362	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
60.625	30.91051789818319	31.823693722039113	0.6023203417874309	0.0022224960031491216	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
61.25	30.930843587298703	31.84529892126374	0.6037205261875278	0.0022582401339559686	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
61.875	30.950914679294613	31.866671857628887	0.6051431419548758	0.002293845603299616	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
62.5	30.97072980819608	31.88781092901469	0.6065878331916523	0.0023285592309098217	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
63.75	31.009592576087414	31.929386145490838	0.6095411653604582	0.002396904444218251	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
65.	31.047438552969364	31.970031561164635	0.612580094302198	0.00246716666996516	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
66.25	31.084264253251277	32.00974856471918	0.6157090820353711	0.00253855050341647	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
67.5	31.120056527292807	32.04852327662277	0.6189264705607391	0.0026069763658692403	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
68.75	31.154817226268133	32.086353025740486	0.6222265229500442	0.002674051341112582	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
70.	31.188557242367978	32.12325170442445	0.6256115989135206	0.0027446595759880845	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
71.25	31.221270771979626	32.15922042271599	0.6290881718900144	0.0028167759304204678	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
72.5	31.252940859948335	32.19424061390063	0.6326535387395718	0.0028842625667010236	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
73.75	31.28356625797262	32.228303583763406	0.636298828306767	0.0029480554199508902	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
75.	31.31316205457161	32.26142494625324	0.640023677289449	0.0030155167043871777	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
76.25	31.341733486305543	32.29361990396282	0.6438376200677349	0.0030888142689795566	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
77.5	31.36926452433639	32.32487828118845	0.6477457129618979	0.003161045653022576	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
78.75	31.395737151930906	32.35517576237402	0.6517402342002914	0.0032258317671082894	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
80.	31.42115294290741	32.38450448183627	0.6558102923796686	0.00328634549604927	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
81.25	31.44552880476301	32.41288250221211	0.6599560979404145	0.003351797811014912	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
82.5	31.468874116184313	32.44033197003986	0.6641897869072059	0.0034265409328627433	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
83.75	31.491177186262487	32.46685317124498	0.6685224502725714	0.003505136597392911	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
85.	31.512414814046082	32.49242280613377	0.6729526284006881	0.003578345773156633	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
86.25	31.532572700033235	32.51701610772508	0.677468314705463	0.003642762759131246	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
87.5	31.551655691187246	32.54062928731463	0.6820595352985163	0.003704238097925528	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
88.75	31.56967957451446	32.5632818570083	0.6867289099502768	0.0037725943414204104	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
90.	31.58665385521829	32.584999066485615	0.6914910211520673	0.0038533078251335785	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
91.25	31.602570832878687	32.60579100548393	0.6963621795131107	0.003943426909388403	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
92.5	31.617408793695763	32.62564493347331	0.7013495884255383	0.004034377631868491	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
93.75	31.631145120226666	32.64453491429946	0.706448123592782	0.004118640835771803	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
95.	31.643768521311895	32.66243969795069	0.7116461905149678	0.004194967984935839	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
96.25	31.655282792036648	32.6793563551298	0.7169355435551216	0.004268968430130826	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
97.5	31.665700139007754	32.69530122392932	0.7223186115902949	0.004349296424228699	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
98.75	31.675030583085917	32.71029990166495	0.7278087846156933	0.004442357403422914	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
100.	31.683273814128874	32.72437327071681	0.7334245050988522	0.004549164806675377	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
101.25	31.69041707354984	32.73752762602672	0.7391816966323818	0.00466516681147291	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
102.5	31.696440888530574	32.74975368484163	0.7450874221275344	0.004782879570189813	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
103.75	31.70132768744273	32.761033903448435	0.7511388955578563	0.004896219111990563	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
105.	31.705066992980036	32.77135214731431	0.7573279699075108	0.005002733781999469	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
106.25	31.707659904141728	32.78070291707189	0.763645730012855	0.0051039976124755086	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
107.5	31.709117531117734	32.78909565296137	0.7700879639386996	0.005205415861869289	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
108.75	31.709452548002268	32.7965509052647	0.7766592696675282	0.005313276920394694	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
110.	31.708675911108024	32.803095290688915	0.7833711562396863	0.005431136495582445	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
111.25	31.706795325457115	32.808754794219126	0.7902371109064843	0.0055599439494722356	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
112.5	31.703810181109926	32.81354805252027	0.7972710161133669	0.0056989679344717995	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
113.75	31.699712272768366	32.817484196588616	0.8044845307426638	0.005843628862627704	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
115.	31.694495805993604	32.82056491973416	0.8118800882699362	0.005986987422046975	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
116.25	31.688161486607534	32.82278945805041	0.8194519992977812	0.00612574588492012	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
117.5	31.680710378505513	32.824157250375954	0.8271944529822365	0.0062596087747476496	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
118.75	31.672147551145844	32.82467099875027	0.8351010212346504	0.006386647434576043	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
120.	31.662493024910344	32.82434340680033	0.8431610715686766	0.006505811865110457	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
121.25	31.651774819965034	32.823196790555805	0.8513655508974265	0.0066215664009505746	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
122.5	31.640013132647923	32.821256762402726	0.859714987571053	0.006740546282139804	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
123.75	31.62722312285242	32.818552415158614	0.868216916602776	0.006864155008718732	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
125.	31.613427790928153	32.81511694394957	0.8768753750928499	0.006988898301544937	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
127.5	31.58292177870425	32.80617159111533	0.8946582783941415	0.007246505579202455	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
130.	31.548587710608135	32.79461549928932	0.9131079029888621	0.007507803225561815	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
132.5	31.510551519373898	32.78059370120861	0.9321972945219505	0.007746064361800764	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
135.	31.469006298424407	32.76423987155304	0.951838224797866	0.007961598796903968	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
137.5	31.424093241403106	32.745713044619905	0.9720052885064704	0.008142833751852718	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
140.	31.37616828122483	32.72522444904996	0.9925523935571295	0.008290195141350787	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
142.5	31.325452698196912	32.70300617600045	1.0134562642132243	0.008439698109794704	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
145.	31.27214148376677	32.6793440013975	1.034750884106103	0.008567045808968787	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
147.5	31.21659415805442	32.65443750137633	1.0562914932580683	0.00867045940321818	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
150.	31.158947682595464	32.62849734325528	1.078103181122194	0.00879403628196469	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
152.5	31.099299744766398	32.601775865243944	1.1002616746678917	0.00888851086375526	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
155.	31.038019718622923	32.5743529441222	1.1225457354409702	0.008923502803996808	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
157.5	30.975336274667605	32.546367143321206	1.1448791886878757	0.008970246325173604	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
160.	30.911282147068743	32.51809044300483	1.1673969670668383	0.009020761667011845	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
162.5	30.846161685185137	32.48967434403108	1.189982997022935	0.008998584205624738	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
165.	30.78037881004752	32.461133155074265	1.212389888094962	0.008936289630296869	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
167.5	30.714035820827267	32.43264829570442	1.2346644451744193	0.008923773108129087	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
170.	30.647146492335	32.404592412032585	1.2570087536356074	0.008931729594764981	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
172.5	30.579949970246535	32.37705294989914	1.2793230931482442	0.008861110975645126	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
175.	30.512769581776677	32.349830794797825	1.301314308513833	0.008736243258052313	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
177.5	30.445714876393275	32.32305721849066	1.3230043094385058	0.008675302372200067	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
180.	30.378689748449837	32.297189765927406	1.3446908203748333	0.008682525145494146	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
182.5	30.311701519647748	32.272339174823465	1.3664169351659765	0.008634280181602038	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
185.	30.24501874497859	32.24815692477519	1.3878622212828435	0.008483760272253482	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
187.5	30.178903179224452	32.22449788311657	1.408835736527244	0.008324694662691279	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
190.	30.113388015999234	32.20166332445305	1.4294856945963	0.008250599275435633	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
192.5	30.048309026119803	32.180055431362305	1.450088732904422	0.008235239013608009	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
195.	29.983620727099943	32.15967813097798	1.47066188966434	0.008178538264636924	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
197.5	29.919484364060562	32.1402105288787	1.4909814242276067	0.008023208900648582	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
200.	29.856185721424428	32.12131255290887	1.5107779341675829	0.007818725989156762	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
202.5	29.793836672381264	32.103098396757	1.5300750541733905	0.007660968693808989	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
205.	29.732360388062556	32.08593573708338	1.5490827776366278	0.007601775487947426	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
207.5	29.671518273119712	32.070241845549084	1.5680839316131276	0.007596263552059091	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
210.	29.611161587714342	32.0558481390284	1.5870640953969233	0.00754347937351545	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
212.5	29.551360380202205	32.04228543122678	1.605801328480705	0.007392754367138022	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
215.	29.492351206017208	32.029093475272234	1.6240278672326134	0.007168666552374381	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
217.5	29.43440425460206	32.01623175244733	1.6416446612425768	0.0069811217497663955	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
220.	29.377464188713013	32.004316515318244	1.6589334759814454	0.006894961975996373	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
222.5	29.32125739238699	31.993644953712575	1.6761194711225587	0.006887549596790654	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
225.	29.265454117794164	31.98434502759882	1.6933712239653986	0.0069018116440143105	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
227.5	29.209825450125262	31.976044292366026	1.7106285293426302	0.006837574583930862	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
230.	29.15453292507532	31.967984129375274	1.727559096885053	0.006685637198674722	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
232.5	29.09986393401948	31.96011536751176	1.7440567153360038	0.006504625368259554	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
235.	29.046027868001328	31.952485535157862	1.7600822237263507	0.006317494919056044	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
237.5	28.993167434193406	31.94520906545991	1.775644189931284	0.006192453073460324	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
240.	28.941097624819662	31.938953451028627	1.7910444890936523	0.006158863062359155	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
242.5	28.889406349766382	31.933768256255693	1.8064385052430798	0.006143279582821349	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
245.	28.837826410965516	31.929194395701746	1.821760887007759	0.006128901868167481	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
247.5	28.786202185408946	31.92530124177114	1.8370830145839172	0.0061155353331490145	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
250.	28.73449373715223	31.921848621960596	1.8523385636735041	0.00602244997738053	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
255.	28.63215123074921	31.91432499673008	1.8816531169758643	0.0057174150681598155	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
260.	28.532720771697324	31.907620230158415	1.9095127143551023	0.005461310364885042	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
265.	28.43569648237406	31.902104970285002	1.9362662206247148	0.005385640216570065	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
270.	28.338327464950154	31.899970396242974	1.963369116520803	0.005381011334331531	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
275.	28.23988457070982	31.897930674381715	1.99007633396803	0.005273468808241555	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
280.	28.141418656990982	31.89592430183143	2.0161038046032185	0.005032296301491824	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
285.	28.045189615131324	31.892029939680693	2.0403992969829483	0.004812644415016055	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
290.	27.951099669489775	31.89071492711746	2.064230248753379	0.004685814144480683	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
295.	27.857760738701455	31.889146821106277	2.087257438427755	0.0046644145927210445	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
300.	27.76302727062349	31.890755599129516	2.1108743946805895	0.004695101783570221	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
305.	27.665601194426493	31.890778711084373	2.1342084562634573	0.004579346452955236	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
310.	27.568297708262527	31.889443854301398	2.156667859210142	0.0044324234419649946	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
315.	27.472487573459123	31.889155328211686	2.1785326906831073	0.004218785608686914	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
320.	27.37899452902696	31.886340639481574	2.198855715297011	0.0040844115064781585	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
325.	27.286588923268425	31.88738627215267	2.219376805747889	0.004111859088662317	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
330.	27.192943443549535	31.889488413556634	2.239974306183634	0.004001072812600804	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
335.	27.098738516624206	31.887349339763453	2.259387533873897	0.0039333203100420985	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
340.	27.003746877711716	31.888703124083104	2.279307509284055	0.0039901575477639725	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
345.	26.906719966990448	31.890267177734614	2.2992891093515366	0.003893077965940117	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
350.	26.808975581416156	31.887857326223457	2.3182382889434563	0.003781752027256191	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
355.	26.7124871945796	31.888108800707712	2.3371066296240985	0.003736917090031078	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
360.	26.61791677731565	31.890182925578273	2.355607459843767	0.0035387828165877712	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
365.	26.52590728166523	31.887962174972216	2.3724944577899763	0.0032921700187835247	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
370.	26.435677999238155	31.88440486880512	2.3885291600316023	0.0033620619812962274	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
375.	26.343458846066326	31.888854086906274	2.4061150776029385	0.0035300998061019943	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
380.	26.24734367114021	31.89185133532209	2.4238301580926223	0.0034465566256458137	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
385.	26.149721497838538	31.889573711777256	2.4405806438593967	0.0033102762248094384	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
390.	26.052979113112823	31.887462587012685	2.4569329203407166	0.003299348733587859	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
395.	25.957451674833678	31.88984038993449	2.4735741311952752	0.003308640802769825	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
400.	25.862006574698206	31.892761198441256	2.490019328368415	0.0031689317423421403	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
405.	25.766723430971457	31.89011590068095	2.5052634486186967	0.0029737058424867515	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
410.	25.67184426137154	31.88462889240244	2.5197563867932824	0.0030032564385518603	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
415.	25.577082688585723	31.88716570280493	2.5352960130042153	0.003151737266996202	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
420.	25.48149780519378	31.893211478315134	2.5512737594632444	0.003038422742639613	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
425.	25.386833690483037	31.891586166322288	2.5656802404306114	0.002779406924546901	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
430.	25.29505285728046	31.887473806450497	2.5790678287087134	0.0026697956470405513	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
435.	25.204916429135892	31.885671504141712	2.592378196901017	0.0026945903297577183	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
440.	25.11493324376259	31.88740789074792	2.6060137320062906	0.0028051729680841136	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
445.	25.02214553803653	31.892960641728624	2.620429926581858	0.00293009158841846	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
450.	24.924099055159864	31.89794924881235	2.635314647890475	0.0028813358682258537	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
455.	24.822347703786416	31.89401376736718	2.6492432852641166	0.0027063009518613957	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
460.	24.720393843800487	31.8855544531525	2.662377657409089	0.0026656487971671973	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
465.	24.62134491964125	31.884051689575028	2.6758997732357885	0.0027453863184923933	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
470.	24.526329441952907	31.890926514704987	2.689831520594013	0.0026893412446777456	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
475.	24.434322171927022	31.89499801070484	2.702793185682566	0.0024457924880302963	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
480.	24.34390792349205	31.890848540998714	2.714289445474316	0.002282496497084541	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
485.	24.253479463007633	31.886403265264317	2.7256181506534114	0.0023289738914738845	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
490.	24.16091273905257	31.885682391061902	2.737579184389055	0.002432277193175558	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
495.	24.06597594720344	31.886829839819555	2.749940922585167	0.0024847431902304874	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
500.	23.969630010925833	31.888744841242737	2.7624266162913598	0.002507221357676019	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
510.	23.77788737431123	31.89969953389542	2.787700482196869	0.0023946093816716195	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
520.	23.586302815824684	31.89391000086337	2.810318803924792	0.002140422614857651	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
530.	23.39964203604846	31.876685610549742	2.830508934494022	0.0022291676797917327	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
540.	23.21190040171317	31.898269068114914	2.854902157520627	0.0022659784842348875	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
550.	23.024979802967657	31.895037700283545	2.87582850417872	0.002049203742819694	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
560.	22.83711003826514	31.886877402907633	2.8958862323770207	0.0020773261587082145	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
570.	22.64051974277699	31.88686019810891	2.9173750273528842	0.002184999790950326	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
580.	22.433361423767344	31.887371967488885	2.939586228196027	0.002207781898064476	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
590.	22.232128422682614	31.895894977683163	2.9615306653141737	0.002058028507601817	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
600.	22.054673295299178	31.905935777849564	2.9807467983480636	0.0016332491034046993	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
610.	21.896554951931805	31.881200490269663	2.9941956473822677	0.0014392849110707706	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
620.	21.731038382777562	31.869997239195385	3.009532496569479	0.0019298126261380942	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
630.	21.528230962353764	31.905779927665566	3.0327918999050296	0.002209398685615849	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
640.	21.31013286111226	31.90715773790788	3.053720470281796	0.0019210665684767706	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
650.	21.10730162080609	31.8913285435774	3.071213231274565	0.0016986541267118185	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
660.	20.923418345840936	31.886642054318045	3.0876935528160323	0.0016369725229865351	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
670.	20.742895508770697	31.885828685619483	3.1039526817342957	0.0016370120712898562	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
680.	20.55907333631054	31.887176157980512	3.1204337942418294	0.0016492260319971308	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
690.	20.370181367429176	31.886787690015403	3.1369372023742383	0.0016633308389391477	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
700.	20.17921158440918	31.890500374211065	3.1537004110206124	0.0017145781550739648	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
710.	19.990034970834248	31.90841304667035	3.1712287654757176	0.0017188275476343717	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
720.	19.79851595055291	31.919398328030297	3.1880769619733	0.0014778358607608455	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
730.	19.610299175773886	31.886202998275724	3.2007854826909345	0.0012102330128941129	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
740.	19.42585448736642	31.843698129941746	3.212281622231182	0.0014768422369116684	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
750.	19.23827266202817	31.882175967608326	3.230322327429168	0.0017890074587202376	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
760.	19.047551263739432	31.917751641387284	3.248061771405587	0.001586555509016363	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
770.	18.85903854113821	31.910580141000892	3.262053437609495	0.0013489581687661679	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
780.	18.670604152727424	31.892758127907214	3.27504093478091	0.0013270555077156132	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
790.	18.483188447962636	31.885770343978763	3.2885945477638074	0.0013902529234792516	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
800.	18.292880701295356	31.887836308337985	3.302845993250495	0.0014447428096767247	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
810.	18.097581260011605	31.893078105928474	3.317489403957342	0.0014122801404703234	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
820.	17.9010797561379	31.88550762535302	3.3310915960599017	0.001389231950662828	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
830.	17.708011248700316	31.892185622744137	3.3452740429705985	0.0013376988107299816	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
840.	17.524552787492787	31.88816949430457	3.3578455722745013	0.001184896158984694	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
850.	17.36347360094947	31.887797955094857	3.3689719661502924	0.0010262561262749826	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
860.	17.227378293789005	31.888856356972802	3.378370694800001	0.0009069091841557464	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
870.	17.10224926694533	31.892422200781994	3.3871101498334073	0.0009851664672987591	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
880.	16.9555310329473	31.908753759306645	3.398074024145976	0.0013226789803151286	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
890.	16.749555296709755	31.93620220506353	3.41356372943971	0.0017018420861783625	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
900.	16.472419968917603	31.943363988329605	3.4321108658695434	0.001791072357470558	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
910.	16.159085036813728	31.899600578104774	3.449385176589121	0.001542268675031533	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
920.	15.866236618041427	31.82182375816622	3.462956239370174	0.0012923506759397573	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
930.	15.65587322561996	31.808537547417803	3.475232190107916	0.001188878345378419	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
940.	15.54084814530184	31.880366715306497	3.4867338062777424	0.0009268497246510243	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
950.	15.47269544236639	31.92757403199409	3.4937691846009367	0.0005869240047502222	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
960.	15.393203801675046	31.925653629682675	3.498472286372747	0.0005701837505625695	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
970.	15.259587160317515	31.903185843888505	3.505172859612188	0.0008825385634272819	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
980.	15.064528552076556	31.891379429962505	3.5161230576412925	0.0012284176600220853	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
990.	14.832586688444948	31.890155644299806	3.5297412128126298	0.0013768438158367371	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064
1000.	14.597028041844307	31.89367652430211	3.5436599339580273	0.001406900413242762	61.76488793452024	0.03487411134880498	1771.081342166923	1	0	58.151086046068244	0.032903030495702715	1767.3474196750064

==> anc/otoc_to_plot_1D_M600_L1.0000_n600_beta2.0000.dat <==
0.390625	230.92537821702226	233.06327854246348	1.452971371608876	0.020811506021303217	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.3984375	230.92646731621505	233.06471762291315	1.4531350614728513	0.021093099156402673	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.40625	230.92757551559498	233.06618056565426	1.4533009512831947	0.021371915126565	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.4140625	230.92870269235598	233.06766715741526	1.453468997646704	0.021645197544330586	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.421875	230.92984872303379	233.06917718492952	1.4536391574948249	0.021912989177437225	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.4296875	230.9310134835586	233.07071043502722	1.4538113881026014	0.022175335069263724	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.4375	230.93219684931003	233.0722666947246	1.453985647105282	0.022432282370573375	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.4453125	230.93339869516805	233.07384575130843	1.4541618925146416	0.022683880237522658	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.453125	230.93461889556457	233.07544739241888	1.4543400827339934	0.02293017939861386	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.4609375	230.9358573245358	233.07707140612118	1.454520176567745	0.023171232264118657	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.46875	230.93711385576592	233.0787175809842	1.4547021332381203	0.023407092765239668	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.4765625	230.9383883626367	233.08038570614428	1.4548859123922018	0.023637816034579373	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.484375	230.93968071827263	233.0820755713748	1.4550714741136606	0.02386345844479365	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.4921875	230.9409907955859	233.08378696714666	1.4552587789304017	0.02408407740242069	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.5	230.94231846731793	233.08551968468774	1.4554477878230734	0.024299731237206856	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.5078125	230.94366360608092	233.08727351603625	1.455638462230983	0.02451047914766491	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.515625	230.94502608439882	233.0890482540979	1.4558307640597556	0.024716381027886314	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.5234375	230.946405774746	233.0908436926909	1.4560246556845438	0.024917497368520003	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.53125	230.94780254958488	233.0926596265964	1.4562200999561388	0.025113889212093454	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.5390625	230.94921628140267	233.0944958516004	1.4564170602034827	0.025305617977110728	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.546875	230.9506468427464	233.09635216453572	1.4566155002370311	0.02549274551311953	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.5546875	230.9520941062559	233.09822836332197	1.4568153843521252	0.025675333916510112	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.5625	230.95355794469856	233.1001242470014	1.4570166773294766	0.02585344550615787	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.5703125	230.95503823099904	233.1020396157749	1.457219344438159	0.02602714268137163	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.578125	230.9565348382711	233.10397427103018	1.457423351433873	0.02619648791720408	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.5859375	230.95804763984628	233.1059280153766	1.4576286645618652	0.02636154373210786	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.59375	230.95957650930407	233.10790065267076	1.4578352505546872	0.026522372628335233	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.6015625	230.96112132049387	233.10989198804285	1.458043076634183	0.026679037010751472	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.609375	230.96268194756797	233.1119018279222	1.4582521105079802	0.026831598977068438	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.6171875	230.96425826500345	233.1139299800567	1.4584623203681997	0.02698012064570321	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.625	230.9658501476245	233.1159762535388	1.4586736748930693	0.02712466383029266	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.6328125	230.96745747063014	233.11804045881982	1.458886143240548	0.02726529002923428	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.640625	230.9690801096119	233.1201224077311	1.459099695049776	0.027402060511860782	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.6484375	230.9707179405776	233.12222191349724	1.4593143004360458	0.027535036131354218	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.65625	230.9723708399725	233.1243387907546	1.4595299299893285	0.027664277460090148	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.6640625	230.97403868469667	233.1264728555626	1.4597465547713597	0.027789844582656542	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.671875	230.97572135212533	233.1286239254147	1.4599641463109325	0.027911797210279587	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.6796875	230.9774187201258	233.130791819253	1.4601826766027703	0.0280301946792747	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.6875	230.97913066707488	233.13297635747625	1.4604021181027962	0.028145095737841075	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.6953125	230.98085707187582	233.1351773619475	1.4606224437236741	0.028256558692760336	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.703125	230.98259781397252	233.13739465600378	1.4608436268323706	0.028364641382054856	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.7109375	230.98435277336512	233.1396280644615	1.4610656412452687	0.0284694010584019	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.71875	230.98612183062477	233.1418774136228	1.461288461223908	0.028570894512242262	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.7265625	230.9879048669045	233.14414253128052	1.4615120614720225	0.028669177978940752	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.734375	230.98970176395528	233.14642324672255	1.461736417129829	0.028764307044411908	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.7421875	230.99151240413545	233.14871939073234	1.4619615037695914	0.028856336826720508	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.75	230.99333667042265	233.15103079559526	1.4621872973927466	0.028945321811718827	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.7578125	230.99517444642615	233.15335729509644	1.4624137744228995	0.029031315939363367	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.765625	230.99702561639336	233.15569872452465	1.462640911704299	0.029114372467660132	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.7734375	230.99889006522605	233.15805492066949	1.4628686864927067	0.029194544147301826	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.78125	231.0007676784803	233.16042572182454	1.4630970764566007	0.029271423856049715	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.796875	231.00456194383645	233.16521049983447	1.4635556145942772	0.029416928067568904	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.8125	231.0084075104221	233.17005179487234	1.4640163554587122	0.029552641325167883	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.828125	231.01230348723107	233.1749483671537	1.4644791346356887	0.029678026855172845	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.84375	231.01624899449473	233.17989900067798	1.4649437937979364	0.02979346920906778	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.859375	231.02024316385246	233.18490250308287	1.465410180548472	0.02989934301552921	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.875	231.02428513849136	233.18995770547497	1.4658781482671717	0.029996012911880143	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.890625	231.02837407327092	233.19506346223358	1.4663475559519683	0.030083833525260673	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.90625	231.03250913481756	233.20021865079465	1.466818268064836	0.030163149624328867	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.921875	231.0366895015997	233.20542217141488	1.4672901543777286	0.030234296214956657	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.9375	231.04091436398087	233.21067294692	1.4677630898215535	0.030297598594707154	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.953125	231.04518292425678	233.21596992243403	1.4682369543338132	0.030353372483368446	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.96875	231.04949439667269	233.22131206509997	1.4687116327116587	0.030401924142140047	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
0.984375	231.05384800742908	233.22669836378478	1.469187014463255	0.03044355054733927	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.	231.05824299466448	233.23212782877647	1.469662993666263	0.03047853953326296	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.015625	231.0626786084343	233.237599491471	1.4701394688236695	0.030507169897632025	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.03125	231.06715411066872	233.24311240405052	1.470616342725564	0.03052971163830165	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.046875	231.071668775126	233.24866563915978	1.4710935223123665	0.03054642609954783	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.0625	231.07622188732694	233.2542582895698	1.471570918541175	0.03055756611182403	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.078125	231.08081274448972	233.25988946784412	1.472048446253361	0.030563376199424397	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.09375	231.0854406554464	233.26555830599747	1.472526024047407	0.030564092777154883	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.109375	231.0901049405578	233.2712639551543	1.473003574152647	0.030559944314859422	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.125	231.0948049316157	233.2770055852031	1.4734810223072463	0.03055115150425536	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.140625	231.09953997174486	233.28278238445233	1.473958297637155	0.030537927429108436	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.15625	231.10430941529265	233.2885935592824	1.474435332539406	0.030520477822371106	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.171875	231.10911262771592	233.29443833380273	1.4749120625691041	0.030499001264018943	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.1875	231.11394898546104	233.30031594950668	1.4753884263289065	0.03047368920724125	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.203125	231.118817875847	233.30622566492517	1.4758643653568304	0.030444726291690927	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.21875	231.1237186969324	233.31216675528879	1.4763398240255219	0.030412290565735134	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.234375	231.12865085738795	233.31813851218482	1.4768147494370096	0.030376553538616236	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.25	231.13361377636588	233.32414024322415	1.4772890913236036	0.030337680443317083	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.265625	231.1386068833598	233.33017127170254	1.4777628019508633	0.030295830425302483	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.28125	231.14362961806887	233.33623093627386	1.4782358360243943	0.030251156662963297	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.296875	231.14868143025933	233.34231859062032	1.478708150596581	0.030203806537926425	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.3125	231.15376177962233	233.34843360312988	1.4791797049787045	0.03015392189735877	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.328125	231.15887013562855	233.3545753565763	1.4796504606558734	0.030101639137996017	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.34375	231.16400597738894	233.36074324780438	1.480120381201767	0.03004708938432543	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.359375	231.16916879350714	233.36693668741881	1.4805894321991335	0.029990398679551333	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.375	231.17435808193562	233.37315509947695	1.481057581160503	0.02993168809749136	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.390625	231.1795733498302	233.37939792118647	1.4815247974521801	0.02987107393184374	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.40625	231.1848141134067	233.3856646026106	1.481991052220873	0.02980866789111758	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.421875	231.19007989779175	233.39195460637464	1.4824563183237776	0.029744577171619824	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.4375	231.19537023688196	233.3982674073777	1.4829205702574861	0.029678904632476133	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.453125	231.2006846731961	233.40460249251169	1.4833837840935424	0.029611748948845218	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.46875	231.20602275773516	233.41095936038377	1.4838459374121376	0.02954320476076333	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.484375	231.21138404983438	233.41733752104452	1.4843070092423163	0.029473362773046574	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.5	231.21676811702622	233.42373649571925	1.4847669799987953	0.02940230991731596	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.515625	231.22217453489463	233.43015581654896	1.4852258314272324	0.029330129515336978	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.53125	231.22760288693746	233.43659502633147	1.4856835465461495	0.02925690132477854	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.546875	231.23305276442625	233.44305367827033	1.4861401095936317	0.029182701710759318	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.5625	231.238523766269	233.44953133572747	1.4865955059746108	0.029107471421781383	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.59375	231.24952757601244	233.4625419700035	1.4875027458964867	0.02895464096466327	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.625	231.26061125500635	233.47562363019688	1.4884051710349022	0.0287992937577215	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.65625	231.27177185568863	233.48877316496547	1.4893027017563443	0.028641626765484318	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.6875	231.2830065399447	233.50198756357574	1.490195272707745	0.028482076752627705	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.71875	231.2943125750655	233.51526394920404	1.4910828315533835	0.028321041573917682	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.75	231.30568732981186	233.52859957253722	1.4919653378061148	0.028158883081346175	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.78125	231.31712827059255	233.541991805666	1.4928427617459676	0.027995929810607834	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.8125	231.32863295775985	233.5554381362608	1.4937150834192778	0.027832479549338984	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.84375	231.3401990420151	233.5689361620228	1.4945822917178013	0.02766880173620123	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.875	231.35182426093223	233.58248358539703	1.4954443835277904	0.027505139634090625	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.90625	231.36350643560147	233.59607820854143	1.496301362944932	0.02734171240773975	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.9375	231.37524346737982	233.60971792853584	1.4971532405532741	0.027178717080719395	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
1.96875	231.38703333476	233.6234007328304	1.498000032762477	0.02701633029558792	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
2.	231.39887409035174	233.6371246949136	1.4988417611967484	0.026854709970447033	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
2.03125	231.4107638579694	233.6508879701952	1.49967845213563	0.026693996874758597	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
2.0625	231.42270082982841	233.6646887920953	1.5005101360014208	0.02653431601970624	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
2.09375	231.43468326385076	233.67852546832657	1.5013368468868615	0.02637577798191515	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
2.125	231.44670948106628	233.6923963773619	1.5021586221252905	0.02621848016997319	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
2.15625	231.45877786311962	233.70629996508464	1.5029755018974849	0.02606250791221143	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
2.1875	231.4708868498709	233.72023474159855	1.5037875288698037	0.025907935515633085	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
2.21875	231.4830349370905	233.73419927820572	1.504594747867212	0.025754827241446065	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
2.25	231.49522067424874	233.74819220453458	1.505397205572394	0.025603238168272924	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
2.28125	231.5074426623889	233.76221220581033	1.506194950252729	0.02545321504020137	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
2.3125	231.51969955208816	233.77625802026694	1.5069880315124067	0.025304797019217062	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
2.34375	231.5319900415005	233.7903284366878	1.50777650006643	0.02515801635080095	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
2.375	231.5443128744798	233.80442229206827	1.5085604075343317	0.025012899032571312	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
2.40625	231.5566668387778	233.81853846940118	1.5093398062559658	0.024869465390345624	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
2.4375	231.5690507643174	233.83267589556672	1.5101147491212283	0.024727730624135802	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
2.46875	231.58146352153398	233.84683353933454	1.5108852894199742	0.02458770530038734	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
2.5	231.59390401979218	233.86101040946363	1.5116514807025025	0.024449395801806162	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
2.53125	231.60637120585713	233.8752055528949	1.5124133766575871	0.02431280475884634	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
2.5625	231.6188640624383	233.8894180530366	1.5131710309999304	0.024177931405411357	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
2.59375	231.6313816067912	233.9036470281356	1.5139244973704253	0.024044771963456668	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
2.625	231.6439228893732	233.91789162972722	1.5146738292476465	0.023913319938355215	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
2.65625	231.6564869925603	233.9321510411618	1.5154190798665725	0.023783566407637124	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
2.6875	231.6690730294153	233.94642447620626	1.5161603021481238	0.023655500324093026	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
2.71875	231.6816801425044	233.9607111777123	1.5168975486368284	0.02352910872856029	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
2.75	231.69430750276865	233.9750104163505	1.5176308714436588	0.02340437696700448	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
2.78125	231.7069543084378	233.98932148940546	1.5183603221972661	0.023281288920390608	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
2.8125	231.719619783991	234.00364371963124	1.5190859520011832	0.023159827185466497	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
2.84375	231.73230317915824	234.01797645415917	1.5198078113963578	0.02303997322694329	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
2.875	231.74500376796905	234.03231906346232	1.5205259503278672	0.022921707557824078	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
2.90625	231.75772084783233	234.04667094036714	1.5212404181187218	0.02280500985091649	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
2.9375	231.77045373866193	234.0610314991103	1.5219512634435495	0.022689859070702312	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
2.96875	231.783201782034	234.0754001744465	1.5226585343106407	0.02257623362284278	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
3.	231.79596434037845	234.08977642079225	1.5233622780449771	0.022464111410172904	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
3.03125	231.80874079620827	234.10415971141376	1.5240625412737765	0.022353469962421713	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
3.0625	231.82153055137454	234.1185495376527	1.5247593699176285	0.022244286517079104	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
3.09375	231.83433302635564	234.1329454081855	1.525452809181094	0.022136538072349055	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
3.125	231.84714765957636	234.14734684832095	1.5261429035471503	0.022030430974308977	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
3.1875	231.87281124025543	234.17616461778752	1.5275132318906077	0.02182234191623955	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
3.25	231.89851713548035	234.20499935638028	1.5288706962866803	0.021619156630501735	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
3.3125	231.92426143520322	234.23384780061892	1.5302156264694204	0.021421155050912688	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
3.375	231.95004045984052	234.26270689576933	1.5315483406680444	0.02122815446875137	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
3.4375	231.9758507442175	234.29157377993448	1.5328691457780144	0.02103997530319468	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
3.5	232.00168902277144	234.32044576952615	1.5341783375809437	0.02085644184464641	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
3.5625	232.0275522158965	234.34932034598987	1.5354762010085952	0.020677382848891313	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
3.625	232.0534374173397	234.37819514366134	1.536763010437055	0.02050263194556301	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
3.6875	232.07934188256263	234.407067938647	1.5380390300017905	0.02033202793243305	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
3.75	232.10526301798518	234.435936638634	1.5393045139286092	0.020165414975439333	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
3.8125	232.13119837103986	234.4647992735421	1.5405597068737205	0.020002642741458132	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
3.875	232.15714562096392	234.49365398694098	1.5418048442712915	0.01984356642255314	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
3.9375	232.18310257028455	234.52249902815987	1.5430401526765396	0.019688046736115794	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
4.	232.2090671369189	234.55133274503206	1.544265850113306	0.01953594988574281	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
4.0625	232.23503734686008	234.58015357721277	1.5454821464122575	0.019387147470510513	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
4.125	232.2610113273849	234.6089600500229	1.5466892435471198	0.019241516374112422	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
4.1875	232.28698730075584	234.6377507687678	1.5478873359590215	0.019098938629650064	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
4.25	232.31296357836493	234.6665244134943	1.549076610875826	0.018959301283812735	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
4.3125	232.33893855529647	234.69527973414623	1.550257248619498	0.018822496236882813	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
4.375	232.36491070526586	234.72401554608467	1.5514294229054364	0.018688420069537415	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
4.4375	232.39087857591457	234.75273072593936	1.5525933011281903	0.018556973878263605	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
4.5	232.41684078442424	234.78142420776948	1.5537490446402193	0.018428063112628124	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
4.5625	232.44279601343223	234.81009497950083	1.5548968090172688	0.018301597393957536	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
4.625	232.46874300722317	234.83874207962307	1.556036744314464	0.018177490347802916	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
4.6875	232.4946805681768	234.86736459412143	1.5571689953107442	0.018055659424460302	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
4.75	232.520607553451	234.89596165362354	1.5582937017425216	0.017936025750652007	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
4.8125	232.5465228718831	234.92453243075138	1.5594109985295757	0.017818513966203042	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
4.875	232.57242548109537	234.9530761376521	1.560521015988297	0.01770305204694722	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
4.9375	232.5983143847871	234.9815920236977	1.561623880035444	0.01758957117498028	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
5.	232.6241886302008	235.01007937334705	1.5627197123851695	0.01747800558690571	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
5.0625	232.6500473057474	235.0385375041421	1.5638086307338073	0.017368292421009457	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
5.125	232.67588953878894	235.06696576484885	1.5648907489377957	0.017260371596416135	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
5.1875	232.7017144935502	235.09536353371143	1.5659661771833593	0.017154185669770783	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
5.25	232.72752136916762	235.12373021682396	1.567035022146517	0.017049679723204036	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
5.3125	232.75330939785346	235.15206524661048	1.5680973871487598	0.016946801235764752	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
5.375	232.7790778431767	235.18036808039662	1.5691533723009876	0.016845499958501264	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
5.4375	232.80482599844362	235.20863819907464	1.5702030746435724	0.016745727833281876	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
5.5	232.83055318517776	235.23687510585572	1.5712465882801478	0.016647438872890774	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
5.5625	232.8562587516906	235.26507832509444	1.5722840045026838	0.01655058905033613	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
5.625	232.88194207173535	235.2932474011868	1.5733154119114399	0.016455136223994415	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
5.6875	232.9076025432406	235.3213818975401	1.574340896530683	0.016361040042111696	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
5.75	232.93323958711792	235.34948139560058	1.5753605419167038	0.0162682618467489	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
5.8125	232.95885264613608	235.3775454939393	1.5763744292615267	0.016176764609612704	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
5.875	232.98444118386047	235.40557380739634	1.5773826374929054	0.01608651284256979	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
5.9375	233.01000468365623	235.43356596627254	1.578385243366848	0.015997472520624	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
6.	233.0355426477395	235.46152161556589	1.5793823215579834	0.01590961103144295	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
6.0625	233.0610545962899	235.48944041426086	1.5803739447457783	0.0158228970912635	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
6.125	233.08654006660547	235.5173220346464	1.5813601836943914	0.01573730068361634	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
6.1875	233.11199861231051	235.5451661616852	1.5823411073312303	0.01565279300716682	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
6.25	233.13742980259818	235.57297249240628	1.5833167828202872	0.015569516669954691	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
6.375	233.1882084673231	235.6284706099944	1.5852526496152928	0.015406023615831543	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
6.5	233.2388728996388	235.68381418424943	1.587168288724245	0.015246124582442455	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
6.625	233.28942014574676	235.73900117190374	1.5890641807609034	0.015089981627773419	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
6.75	233.339847441302	235.79402967543933	1.5909407841311884	0.014937423735105426	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
6.875	233.3901521953291	235.8488979304185	1.5927985366946797	0.014788292588277407	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
7.	233.44033197572375	235.90360429409623	1.5946378572782578	0.014642441456904187	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
7.125	233.49038449616833	235.95814723517856	1.5964591470589058	0.01449973418746442	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
7.25	233.5403076043051	236.01252532458793	1.598262790825124	0.014360044290405938	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
7.375	233.59009927102903	236.06673722712856	1.6000491581315073	0.014223254114303252	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
7.5	233.63975758078257	236.12078169394738	1.6018186043536997	0.01408925410947326	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
7.625	233.68928072273636	236.1746575557081	1.6035714716588756	0.013957942147649227	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
7.75	233.73866698277803	236.22836371639409	1.605308089890612	0.013829222906005079	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
7.875	233.78791473621396	236.28189914768424	1.6070287773853769	0.013703007319682214	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
8.	233.83702244111828	236.33526288383342	1.6087338417205326	0.013579212075216063	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
8.125	233.8859886322557	236.3884540170067	1.6104235804041809	0.013457759152617932	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
8.25	233.93481191553525	236.44147169302684	1.612098281508687	0.01333857540902983	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
8.375	233.98349096292407	236.49431510748363	1.6137582242564383	0.013221592196514642	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
8.5	234.03202450779833	236.54698350217973	1.6154036795578157	0.013106745025701194	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
8.625	234.08041134066661	236.5994761618758	1.6170349105128636	0.012993973245226442	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
8.75	234.12865030525262	236.65179241130107	1.6186521728691223	0.012883219746876229	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
8.875	234.1767402948876	236.7039316124135	1.6202557154495827	0.012774430714384444	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
9.	234.22468024919132	236.75589316187927	1.6218457805477184	0.012667555382341433	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
9.125	234.27246915101185	236.80767648875488	1.623422604295168	0.012562545807528913	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
9.25	234.3201060236076	236.85928105234797	1.6249864169996007	0.012459356671571165	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
9.375	234.3675899280414	236.9107063402516	1.6265374434630608	0.012357945099873646	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
9.5	234.4149199607734	236.9619518665222	1.628075903274569	0.012258270488543666	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
9.625	234.4620952514322	237.01301717000078	1.6296020110851968	0.012160294346149847	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
9.75	234.50911496075685	237.0639018127574	1.6311159768611065	0.012063980152385412	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
9.875	234.55597827868195	237.11460537865327	1.632618006123293	0.011969293226541389	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
10.	234.60268442256594	237.16512747200343	1.634108300167742	0.01187620060683603	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
10.125	234.64923263554374	237.21546771634385	1.6355870562750021	0.011784670934828156	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
10.25	234.6956221849997	237.26562575327853	1.637054467901449	0.011694674352327183	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
10.375	234.74185236113945	237.31560124141245	1.638510724863084	0.011606182410342392	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
10.5	234.78792247567088	237.36539385536028	1.6399560135040345	0.011519167973351507	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
10.625	234.83383186056608	237.415003284819	1.6413905168564218	0.011433605143565728	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
10.75	234.87957986691183	237.46442923370773	1.642814414789926	0.011349469179212868	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
10.875	234.92516586383866	237.51367141936475	1.644227884151225	0.011266736431950086	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
11.	234.9705892375136	237.56272957179826	1.6456310988979135	0.011185384275616883	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
11.125	235.0158493902076	237.6116034329843	1.6470242302201292	0.011105391043559898	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
11.25	235.06094573941735	237.6602927562143	1.6484074466588035	0.011026735982316183	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
11.375	235.10587771704633	237.70879730548398	1.6497809142157083	0.010949399189371434	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
11.5	235.15064476863526	237.75711685491655	1.6511447964561463	0.010873361567146134	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
11.625	235.19524635264733	237.8052511882326	1.6524992546074948	0.01079860478158956	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
11.75	235.23968193978848	237.85320009824247	1.6538444476515437	0.01072511121186448	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
11.875	235.28395101237817	237.90096338637508	1.655180532410461	0.010652863922103073	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
12.	235.32805306374746	237.94854086223532	1.6565076636320695	0.010581846615028034	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
12.125	235.37198759768964	237.99593234318786	1.657825994064218	0.010512043601499599	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
12.25	235.41575412794032	238.04313765398174	1.6591356745324444	0.010443439761351314	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
12.375	235.45935217767266	238.09015662635804	1.6604368540045558	0.010376020528148011	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
12.5	235.50278127900728	238.13698909869882	1.6617296796644814	0.010309963580033296	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
12.75	235.58913080738458	238.23009392828195	1.664290849709804	0.010181298016608498	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
13.	235.67479913365193	238.3224509711232	1.6668203286727856	0.010056771890499583	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
13.25	235.75978279666379	238.41405914336727	1.6693192356550537	0.009936675623133162	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
13.5	235.84407844228537	238.5049174405009	1.6717886664843522	0.00982091895346393	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
13.75	235.92768281388143	238.5950249302375	1.6742296951317857	0.009709417076075866	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
14.	236.01059274411483	238.6843807465219	1.6766433750223901	0.009602090258661544	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
14.25	236.0928051470771	238.77298408372852	1.6790307402611164	0.009498863430204896	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
14.5	236.1743170110672	238.86083419126493	1.6813928067374926	0.009399665712654937	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
14.75	236.25512539229692	238.94793036887353	1.683730573117444	0.009304430024290156	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
15.	236.33522740930565	239.03427196248154	1.6860450217496377	0.009213092794875699	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
15.25	236.41462023784194	239.11985836042817	1.6883371195148817	0.009125593729517156	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
15.5	236.49330110625746	239.2046889900989	1.6906078186143962	0.009041875560442225	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
15.75	236.571267291824	239.28876331536875	1.6928580572951029	0.008961883690772776	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
16.	236.64851611858379	239.37208083531831	1.6950887604597826	0.008885565539857865	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
16.25	236.72504495574105	239.45464108295965	1.6973008400650318	0.008812869931613676	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
16.5	236.8008512104606	239.5364436181521	1.6994951954255895	0.008743748238501325	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
16.75	236.87593230917872	239.61748801089013	1.7016727141842825	0.008678158223728971	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
17.	236.95028569090036	239.69777384008435	1.703834274537454	0.008616063046966715	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
17.25	237.02390886321584	239.77730075033776	1.7059807457077658	0.00855741509637964	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
17.5	237.09679944594942	239.85606847892103	1.7081129820856438	0.008502152093677218	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
17.75	237.16895498523817	239.9340766651148	1.7102318217546044	0.008450247566291758	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
18.	237.24037285084722	240.01132480053883	1.7123381058687897	0.008401709414465497	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
18.25	237.3110507871721	240.08781277397455	1.7144326764618372	0.008356448796124294	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
18.5	237.38098671938062	240.16354054886452	1.7165163302668518	0.008314386147076913	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
18.75	237.45017769068932	240.2385072408278	1.7185898695353756	0.008275624134302273	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
19.	237.51862163065832	240.3127129985766	1.720654142334003	0.008240030351955419	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
19.25	237.58631681523798	240.3861580232575	1.7227098847113533	0.008207507134119663	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
19.5	237.65325952548483	240.45884071539507	1.7247578959010628	0.00817825866497257	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
19.75	237.7194491263726	240.53076268718357	1.7267990140438396	0.008151950543122233	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
20.	237.78488221554827	240.6019222220732	1.7288338711726239	0.008128794235130687	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
20.25	237.8495565342711	240.67231964180598	1.730863411161405	0.008108661677928897	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
20.5	237.91347126175629	240.74195566446193	1.7328882020115883	0.008091464170842055	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
20.75	237.976621270907	240.8108276543212	1.734909143246826	0.008077354675375403	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
21.	238.03900859122132	240.87893942845355	1.736926879349276	0.00806605837150709	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
21.25	238.10062552754613	240.94628542868412	1.7389421724325795	0.008057798149021078	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
21.5	238.16147649467737	241.0128722065346	1.7409557784237866	0.008052350255517204	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
21.75	238.22155160777123	241.078691729206	1.7429683475603381	0.008049765702286216	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
22.	238.28085735991505	241.14375273234384	1.7449806612749297	0.00805013379345576	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
22.25	238.33938217650385	241.20804565364188	1.746993414457066	0.008053023613962207	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
22.5	238.39713339971266	241.27157949311209	1.7490071730819108	0.008059196519796252	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
22.75	238.45410043201673	241.33434679201955	1.7510230127169641	0.0080674027407035	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
23.	238.51028665965245	241.39635082636406	1.7530408744522625	0.008079200028391131	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
23.25	238.56568961751034	241.45759455288646	1.7550626127311597	0.008092934012286168	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
23.5	238.6203001690349	241.51806635913317	1.7570873414584056	0.008109624469866183	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
23.75	238.6741311446472	241.57778601733344	1.7591174249660928	0.008129658635652515	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
24.	238.72715983588648	241.6367289230801	1.7611521707762319	0.00815038152758607	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
24.25	238.7794041423695	241.69491610611874	1.7631926157298858	0.00817662196119917	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
24.5	238.83085131025186	241.75233996954998	1.7652404817568315	0.008202724133263839	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
24.75	238.8814930918324	241.80898718047473	1.7672939777965178	0.008232147218817154	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
25.	238.93135023605006	241.8648887397297	1.76935655536624	0.00826635636647118	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
25.5	239.02863213283814	241.97436783262873	1.7735057796370577	0.00833878621808748	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
26.	239.12269933152132	242.08080226205655	1.7776953415843275	0.00842213787512991	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
26.5	239.2135351046226	242.1841849645983	1.7819279175121876	0.008511380715111594	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
27.	239.3010877875008	242.2844757107274	1.786206722299439	0.008615182322127657	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
27.5	239.3853849606934	242.38173807094435	1.7905430998343153	0.008727642949681869	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
28.	239.46638721044243	242.47592703446688	1.794934365249121	0.008846741582007045	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
28.5	239.54405334839495	242.5670320213837	1.7993898414163223	0.008982059032589529	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
29.	239.6184294951609	242.65512294874074	1.8039164242817105	0.00912090794622089	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
29.5	239.68939807270797	242.74007518131586	1.8085107493625432	0.009276381120678412	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
30.	239.75705501195281	242.82204905192594	1.813192805402389	0.009437920935612354	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
30.5	239.82124726583785	242.90085272078883	1.8179486702981555	0.00961459821539079	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
31.	239.8820934627584	242.97669830885752	1.8228074036177797	0.009800771173883227	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
31.5	239.93941316945921	243.04934952309264	1.8277494414720388	0.00999966646203121	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
32.	239.9933476828737	243.11905278219407	1.832807070079811	0.010215136441790618	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
32.5	240.04369636160763	243.18556395272694	1.8379645779138294	0.010435033658753978	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
33.	240.09058846702393	243.24908117665214	1.843242103738565	0.010685476563468077	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
33.5	240.13388191625862	243.3095018687702	1.8486500544772975	0.01092958526501886	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
34.	240.17357115812553	243.36677422249457	1.8541716890035838	0.011208713937493231	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
34.5	240.20970939665625	243.42112419713825	1.8598587684147907	0.01149763189386488	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
35.	240.24208111354199	243.4722103261489	1.8656693208974486	0.011785890602302729	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
35.5	240.27086029716733	243.5203484043599	1.8716446590170934	0.012129989748477232	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
36.	240.29589354784287	243.5654427936411	1.8777993106459259	0.012451009726797801	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
36.5	240.31709904715012	243.60729949126386	1.8840956687438912	0.012798216860787859	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
37.	240.3346370034365	243.64629956235115	1.8905975275067137	0.013199801195742822	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
37.5	240.34829567454852	243.68221400938904	1.897295469939634	0.013561142857249298	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
38.	240.3580539989695	243.7149323831256	1.904158670363963	0.01395781460027612	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
38.5	240.36406199634854	243.7448408194228	1.9112532845399102	0.014416126335289103	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
39.	240.36613125660165	243.77175332703007	1.9185747966992521	0.014827269857065728	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
39.5	240.36420478746595	243.79548480266703	1.926080554396976	0.015249596955131617	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
40.	240.35845625761	243.81641070164176	1.9338243936543837	0.015752538954231454	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
40.5	240.34879572207203	243.83455507678582	1.9418330933512074	0.01622939110884669	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
41.	240.33508215029596	243.84961496382252	1.9500537847632304	0.016661967806046896	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
41.5	240.3174516721193	243.86177719586465	1.9584950611572542	0.01716267695438578	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
42.	240.2959830814385	243.87135527622866	1.9672164617176162	0.017707578556990677	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
42.5	240.2705362244942	243.87818214175962	1.976202639714245	0.018186846603440943	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
43.	240.24109823056014	243.8820900695147	1.9854033083210572	0.018638630456332628	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
43.5	240.2078384231404	243.88335647642708	1.9948412701705776	0.01916412324058636	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
44.	240.17079315166418	243.88223430045724	2.0045674315616435	0.019718127997627732	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
44.5	240.12987483874915	243.8785864762142	2.0145593981682053	0.02019485935949561	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
45.	240.08512033684053	243.87227546099666	2.024762290921139	0.020633360307249493	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
45.5	240.03665014762637	243.86351379967846	2.0351927584754548	0.02112874951939192	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
46.	239.9845786635016	243.85260296347386	2.045891040440531	0.02164766304273824	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
46.5	239.92894109898359	243.83955058629923	2.056840421518193	0.02212771911634892	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
47.	239.86962125285032	243.82419009346302	2.06801875955688	0.02254524340250086	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
47.5	239.80680643356956	243.8065829327773	2.079385664920694	0.022931103974139777	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
48.	239.7407127028286	243.7870118922266	2.0909498635310197	0.023385331046462454	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
48.5	239.67127029346463	243.76568515200296	2.1027709959671563	0.02383176172291268	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
49.	239.59869185502575	243.7425797188123	2.1147816252539324	0.024224555488988386	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
49.5	239.52279352032483	243.717604879515	2.1269955514561447	0.024558708156822817	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
50.	239.44390933648816	243.6908256778662	2.1393403334107552	0.02486011967076459	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
51.	239.27752096099653	243.6328248362362	2.164541564604607	0.025526828737099327	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
52.	239.10020547463878	243.5695725750455	2.190393990884954	0.026070273115180953	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
53.	238.9126999636702	243.5011162564195	2.216682110834969	0.026482549292106583	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
54.	238.71622904447474	243.42869773536538	2.243359089469167	0.026859054896785084	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
55.	238.5114940068212	243.35313174945145	2.270400220628539	0.027131681215999848	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
56.	238.29929281356613	243.27454107589537	2.2976224519011668	0.027284537436083944	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
57.	238.0807459906471	243.1939290334072	2.324969295500707	0.02742624360138346	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
58.	237.85654141713943	243.11231792290423	2.3524749391039337	0.027522442768272537	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
59.	237.62735979809304	243.0298878429669	2.380014181037252	0.027446204194190527	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
60.	237.39448178982852	242.94682571205743	2.4073673474923147	0.027238795180049458	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
61.	237.15888809751763	242.8638972684458	2.434491771397351	0.027108325787781107	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
62.	236.92053697723424	242.78222029838554	2.461583999067877	0.02704174819918248	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
63.	236.67998096106075	242.70203309480166	2.488575267795716	0.026716382645422865	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
64.	236.43896345015577	242.62237149971364	2.5150167643587227	0.026301926562098288	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
65.	236.19740408446089	242.54471941147972	2.5411791209199124	0.026151367964128314	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
66.	235.95517815660511	242.47060235652833	2.5673195002869793	0.025762555107482932	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
67.	235.71422509290332	242.39715867788675	2.5927042311348782	0.025332758227209373	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
68.	235.47326810425795	242.32730520320317	2.617985016741398	0.025081119925815187	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
69.	235.2337066446205	242.2604214822141	2.6428664709865086	0.024524356690940552	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
70.	234.9961411087729	242.19474101441753	2.667033730123279	0.024247768560490712	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
71.	234.75930590886014	242.13518303526263	2.69136200810749	0.023790296952194367	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
72.	234.5255113124231	242.07490416739793	2.714614324027668	0.023425683192074942	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
73.	234.2921837233239	242.02185390155964	2.73821337449164	0.022991847465552606	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
74.	234.06264125144176	241.96728844127927	2.760598018958773	0.022597836470975352	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
75.	233.83365161422472	241.92068422722028	2.7834090474335906	0.02217273675063547	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
76.	233.60878134357347	241.87185235759665	2.804943492460044	0.021812228460733607	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
77.	233.38432865956494	241.83196199755218	2.827033504355058	0.021430741688216237	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
78.	233.16361477979154	241.7885529591104	2.8478049758364765	0.0210402737389368	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
79.	232.94380613344933	241.75450595121504	2.8691140518329314	0.020748887446019326	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
80.	232.72660773211015	241.7169918082628	2.889302750728515	0.02022253469174573	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
81.	232.51214910591142	241.68650271979956	2.909559121216423	0.020110323472056324	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
82.	232.2978581479018	241.65721164342315	2.929523397672628	0.0195093910896742	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
83.	232.08816488343652	241.62756614678938	2.9485779033957713	0.019391147123251073	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
84.	231.8774220422231	241.60688316266527	2.96830569191913	0.019063209744141663	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
85.	231.66967260945455	241.57979939862935	2.9867043228840546	0.018539600990952865	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
86.	231.46418208891396	241.561175660347	3.0053848939010357	0.018641919140532925	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
87.	231.25706440514998	241.54365312323165	3.0239881611651205	0.018003734167749696	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
88.	231.05462410684902	241.52180969681817	3.041392362236535	0.01776337387857274	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
89.	230.85204803141937	241.51065496305014	3.059514908922266	0.0178403073741904	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
90.	230.6483270479866	241.49573113193676	3.077072976984916	0.017103797318162473	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
91.	230.44954805967674	241.47906815187486	3.093722503558591	0.017039899298753935	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
92.	230.2493091948671	241.47276206314623	3.1111527755824238	0.017133021238497914	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
93.	230.04758655785997	241.4615944718866	3.1279885460355867	0.016394494456458464	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
94.	229.85059391435246	241.44815220691618	3.1439417644953407	0.01626901769580691	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
95.	229.65288858725336	241.44439410505726	3.1605265814272006	0.01649606331765896	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
96.	229.451628934096	241.43819718626304	3.1769338911306586	0.01584651607365073	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
97.	229.25477497175268	241.42597409242802	3.192219613574502	0.015471098734449296	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
98.	229.05932673742956	241.4225834826997	3.207876088599557	0.015815169998000922	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
99.	228.85949641084446	241.42182791356473	3.223849953570504	0.015516266932702028	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
100.	228.66026408918881	241.41319909828422	3.2389086224649613	0.015009543357795549	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
102.	228.2688956545205	241.40788408976533	3.268731207033905	0.014763779412578337	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
104.	227.86947957340186	241.39822292981466	3.2979637401152746	0.014461611383850714	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
106.	227.4765896356497	241.3980348447421	3.326577652569308	0.01416126635960313	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
108.	227.07399894232742	241.39119913283386	3.354608805553687	0.013805366124266638	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
110.	226.6798323664051	241.3916624320818	3.3817991170663744	0.01355219545637476	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
112.	226.27359215023594	241.3883318508322	3.408817587379186	0.013152623121210905	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
114.	225.87831591443617	241.3848645759568	3.434409609551218	0.013002593334841883	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
116.	225.46783207966374	241.38949739465653	3.4608279607185537	0.012741675263235108	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
118.	225.06534775505315	241.38270054766795	3.4853763106041584	0.012341481882503835	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
120.	224.6598191933177	241.3871960126919	3.510193888248569	0.01232498421024053	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
122.	224.24295812862061	241.38491483498552	3.5346762474451205	0.011889700869355369	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
124.	223.8406316550058	241.38276331938164	3.5577526917259905	0.011715005512342613	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
126.	223.42318815942153	241.3875354735284	3.581536269494491	0.011643777647877607	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
128.	223.00509568337813	241.3835794846942	3.604327802317501	0.011144477947620857	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
130.	222.59745159472916	241.3807294967874	3.6261141812849744	0.011135127854048688	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
132.	222.17278759237715	241.38836230542236	3.6488683137336957	0.011023827512553486	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
134.	221.7503022665934	241.38036709451777	3.6702094913351884	0.010635742840586881	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
136.	221.33384802248892	241.38454879794475	3.691411285096043	0.010518151242770779	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
138.	220.9116484311445	241.38522108689529	3.7122820963062715	0.010501648492958982	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
140.	220.475765578292	241.3866685975495	3.733417879067879	0.010152192663514747	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
142.	220.05559440554538	241.37768572513988	3.7528908669603305	0.009898567983436246	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
144.	219.6313949822618	241.3868595493449	3.773012151001624	0.010000284747204158	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
146.	219.19395243676493	241.38624008726595	3.792892005949147	0.009769874418347313	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
148.	218.76014165110786	241.38262992975834	3.8120916486750134	0.00954653550987472	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
150.	218.3265063149843	241.38261993918718	3.831078147988646	0.009297971783283066	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
152.	217.90369758415576	241.38340080560076	3.8492835358081456	0.009343346362739258	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
154.	217.45412695471538	241.38823012790968	3.868451533439603	0.009323048076781748	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
156.	217.01086832109493	241.3827127104925	3.8865757281152726	0.008920862472665547	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
158.	216.57856660538363	241.38214177312165	3.904134983330265	0.008834650544272793	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
160.	216.1363639732955	241.38487411603018	3.921914330292364	0.00876912485545256	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
162.	215.69540725740347	241.38444367107212	3.9392114827520754	0.008658742177608425	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
164.	215.2465894412363	241.38490111961175	3.9565492990027975	0.008716028946180288	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
166.	214.78604386080343	241.3865014429718	3.9740755985367966	0.008303087725733183	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
168.	214.35469779473345	241.37570125007295	3.9897616499057302	0.008121182565758223	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
170.	213.9094793082637	241.38823396722282	4.0065603287998295	0.00833476214576867	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
172.	213.44796478913716	241.38500789056815	4.023100698488805	0.00816273753780039	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
174.	212.99429018063523	241.38506035233894	4.039211278951031	0.007948454331952792	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
176.	212.5415446733124	241.38108389569672	4.054894515816616	0.007947637698978438	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
178.	212.08092538280061	241.38875343002414	4.071001829746945	0.007827099865604703	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
180.	211.62584139359754	241.38258358861023	4.086202915279035	0.007462727099336153	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
182.	211.1867057977945	241.3825878013262	4.100852738144289	0.007574700557454239	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
184.	210.7156887320947	241.38782217538736	4.116501717508852	0.007784842571758155	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
186.	210.23488183791213	241.385837616746	4.131992108431322	0.007439692456996161	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
188.	209.78208241099725	241.38069792474246	4.1462604873368365	0.007179741518801963	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
190.	209.32574503846982	241.38429425258803	4.16071107450653	0.007266737789037414	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
192.	208.85889843712053	241.38946828468795	4.175327438492986	0.007175507883583565	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
194.	208.3898880014578	241.38191497725785	4.189413106040864	0.007075278935777307	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
196.	207.9225059183612	241.38687869387863	4.203628554236095	0.006977207739875979	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
198.	207.459829447101	241.38559448888577	4.217321937000368	0.0068927882921256955	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634
200.	206.98513115406115	241.38499226314786	4.231199707404598	0.00698498211210441	476.130332071304	0.25390217125888054	1875.251124126221	1	0	466.425610649843	0.24879703427929953	1874.7233543235634

==> anc/otoc_to_plot_1D_M600_L1.0000_n600_beta20.0000.dat <==
1.953125	20.74873890975068	21.470556267006604	0.3671640406793049	0.0019588256477952367	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
1.9921875	20.749070611698134	21.470943670428575	0.36724120607976735	0.0019920428558812373	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
2.03125	20.749408634114612	21.471338335355213	0.36731966902742064	0.0020251040141396007	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
2.0703125	20.749752963137176	21.471740239342385	0.367399417330872	0.00205785155811995	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
2.109375	20.750103584698664	21.472149359657124	0.36748043868039876	0.002090282531648313	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
2.1484375	20.750460484530603	21.472565673284517	0.367562720653657	0.0021223941153515114	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
2.1875	20.750823648166637	21.472989156934585	0.3676462507206606	0.002154183617977168	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
2.2265625	20.7511930609455	21.473419787048734	0.3677310162488115	0.002185648477665581	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
2.265625	20.751568708014386	21.473857539806662	0.3678170045079782	0.0022167862672468177	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
2.3046875	20.75195057433186	21.474302391133058	0.36790420267594015	0.0022475946838504514	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
2.34375	20.75233864467138	21.474754316704054	0.36799259784265403	0.002278071556145278	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
2.3828125	20.75273290362409	21.47521329195424	0.368082177016264	0.0023082148412484575	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
2.421875	20.753133335602378	21.47567929208298	0.36817292712712657	0.002338022613259483	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
2.4609375	20.75353992484301	21.476152292061105	0.3682648350329249	0.002367493081757033	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
2.5	20.75395265540998	21.476632266637587	0.36835788752413884	0.0023966245747210737	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
2.5390625	20.754371511198165	21.477119190345803	0.368452071327825	0.002425415535119413	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
2.578125	20.754796475936345	21.477613037510164	0.36854737311282004	0.002453864538255601	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
2.6171875	20.7552275331901	21.478113782252617	0.3686437794948762	0.002481970269781897	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
2.65625	20.7556646663656	21.478621398498817	0.36874127704014675	0.002509731534041748	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
2.6953125	20.756107858712117	21.47913585998471	0.3688398522709732	0.00253714725096188	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
2.734375	20.756557093325696	21.479657140262418	0.36893949166912815	0.002564216456391222	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
2.7734375	20.757012353151868	21.480185212707045	0.3690401816816288	0.002590938296789602	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
2.8125	20.75747362098933	21.480720050522283	0.36914190872356484	0.00261731202340556	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
2.8515625	20.75794087949257	21.481261626746797	0.36924465918345734	0.002643337006450963	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
2.890625	20.758414111175114	21.481809914260214	0.3693484194271938	0.0026690127133086605	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
2.9296875	20.75889329841306	21.48236488578919	0.3694531758016846	0.00269433872250886	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
2.96875	20.75937842344733	21.482926513913185	0.3695589146398898	0.0027193147125004207	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
3.0078125	20.759869468387596	21.483494771070315	0.36966562226359867	0.002743940459912153	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
3.046875	20.760366415214833	21.484069629563333	0.36977328498832046	0.002768215847428479	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
3.0859375	20.760869245784423	21.48465106156509	0.369881889126679	0.0027921408494123055	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
3.125	20.76137794182941	21.48523903912442	0.3699914209921808	0.002815715538526575	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
3.1640625	20.76189248496304	21.48583353417144	0.3701018669031264	0.002838940077705843	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
3.203125	20.762412856682335	21.48643451852328	0.37021321318575157	0.0028618147215560444	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
3.2421875	20.76293903837063	21.48704196388946	0.370325446178248	0.002884339816119308	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
3.28125	20.763471011300595	21.4876558418771	0.3704385522338859	0.002906515792985687	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
3.3203125	20.764008756637253	21.488276123996407	0.370552517724575	0.002928343171254966	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
3.359375	20.764552255440748	21.488902781665765	0.3706673290441402	0.002949822547443404	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
3.3984375	20.76510148866943	21.489535786216738	0.370782972611094	0.0029709546054846217	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
3.4375	20.76565643718227	21.490175108899358	0.37089943487269367	0.0029917401068232153	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
3.4765625	20.766217081742376	21.49082072088702	0.37101670230693956	0.003012179886416533	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
3.515625	20.766783403018938	21.491472593281063	0.37113476142631996	0.003032274860343165	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
3.5546875	20.767355381590797	21.492130697116174	0.37125359878040387	0.0030520260162184344	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
3.59375	20.76793299794866	21.492795003364694	0.371373200958837	0.0030714344086355543	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
3.6328125	20.768516232498072	21.49346548294117	0.3714935545935785	0.0030905011647647035	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
3.671875	20.769105065562012	21.49414210670736	0.37161464636233427	0.0031092274808592895	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
3.7109375	20.76969947738367	21.49482484547642	0.37173646299052066	0.003127614615939933	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
3.75	20.770299448128966	21.49551367001746	0.3718589912542046	0.003145663894766671	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
3.7890625	20.770904957889215	21.49620855105979	0.3719822179822993	0.0031633766990132985	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
3.828125	20.771515986683767	21.496909459297136	0.372106130058815	0.0031807544760731337	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
3.8671875	20.772132514462417	21.49761636539209	0.3722307144257425	0.0031977987289884885	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
3.90625	20.772754521108187	21.49832923997993	0.3723559580845172	0.0032144560922278726	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
3.984375	20.77401489021315	21.499772777063615	0.3726083715960343	0.0032467827051128493	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
4.0625	20.77529693181816	21.50123983523765	0.3728632678821911	0.003277911826230451	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
4.140625	20.77660048282953	21.502730179006146	0.37312054531888283	0.0033077474959384294	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
4.21875	20.777925379315985	21.504243572805773	0.3733801034284315	0.003336304733813478	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
4.296875	20.77927145658327	21.505779781118893	0.3736418429335412	0.0033635992324022373	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
4.375	20.78063854924607	21.507338568582174	0.3739056658084943	0.0033896473026754142	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
4.453125	20.78202649129893	21.508919700090175	0.3741714753245842	0.0034144658255094384	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
4.53125	20.783435116184336	21.510522940894916	0.3744391760937302	0.0034380722028835463	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
4.609375	20.784864256860043	21.512148056700603	0.3747086741062848	0.00346048430716408	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
4.6875	20.78631374586361	21.51379481375418	0.37497987676672456	0.0034817204408053473	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
4.765625	20.787783415375685	21.515462978931716	0.3752526929251606	0.0035017992893500607	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
4.84375	20.789273097281168	21.51715231982046	0.3755270329056855	0.0035207398800004342	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
4.921875	20.790782623228882	21.518862604797174	0.3758028085314107	0.0035385615394666558	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
5.	20.792311824689243	21.520593603102128	0.3760799331462272	0.0035552838603390316	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
5.078125	20.793860533009862	21.522345084909734	0.37635832163458866	0.0035709266606840377	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
5.15625	20.795428579470265	21.524116821395218	0.37663789043695906	0.0035855099472204446	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
5.234375	20.79701579533412	21.525908584797868	0.37691855756384185	0.0035990538860186665	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
5.3125	20.798622011899955	21.527720148480554	0.37720024260664947	0.0036115787667579725	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
5.390625	20.80024706055059	21.529551286986262	0.3774828667461478	0.0036231049758949753	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
5.46875	20.801890772800217	21.531401776091084	0.37776635275913306	0.0036336529653898	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
5.546875	20.80355298034074	21.53327139285424	0.37805062502198994	0.003643243225719317	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
5.625	20.805233515085774	21.535159915665034	0.3783356095131517	0.0036518962605541104	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
5.703125	20.806932209213542	21.537067124286676	0.3786212338127015	0.0036596325635585457	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
5.78125	20.808648895207952	21.53899279989777	0.3789074271012077	0.003666472594360215	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
5.859375	20.810383405898527	21.54093672513053	0.3791941201555703	0.0036724367531455475	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
5.9375	20.81213557449868	21.54289868410665	0.3794812453438867	0.0036775453680252925	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
6.015625	20.813905234642338	21.544878462470862	0.37976873661932425	0.003681818672145454	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
6.09375	20.815692220419667	21.546875847421706	0.38005652951140945	0.0036852767828772673	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
6.171875	20.817496366410943	21.548890627740008	0.3803445611166488	0.0036879396892768317	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
6.25	20.819317507719475	21.550922593815482	0.38063277008785895	0.003689827237680987	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
6.328125	20.82115548000275	21.552971537670874	0.3809210966225365	0.0036909591103281513	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
6.40625	20.82301011950308	21.555037252983876	0.3812094824488477	0.0036913548189652094	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
6.484375	20.824881263075905	21.557119535107727	0.3814978708129998	0.0036910336919671496	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
6.5625	20.826768748217965	21.559218181089204	0.3817862064632176	0.003690014855735413	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
6.640625	20.828672413093678	21.561332989685173	0.38207443563420845	0.0036883172342378145	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
6.71875	20.830592096560178	21.56346376137741	0.38236250603106725	0.0036859595324557405	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
6.796875	20.832527638192214	21.565610298385774	0.38265036681115466	0.0036829602269609295	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
6.875	20.834478878304555	21.56777240467931	0.3829379685665299	0.003679337565358054	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
6.953125	20.836445657974554	21.569949885987022	0.38322526330574186	0.003675109552427003	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
7.03125	20.83842781906275	21.57214254980556	0.3835122044340966	0.003670293941250691	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
7.109375	20.840425204233423	21.574350205406944	0.3837987467340623	0.0036649082362501416	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
7.1875	20.842437656973036	21.576572663844434	0.3840848463460107	0.0036589696829601335	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
7.265625	20.84446502160866	21.578809737956906	0.3843704607470248	0.003652495259948907	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
7.34375	20.84650714332491	21.581061242372254	0.3846555487303777	0.0036455016802232625	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
7.421875	20.848563868180424	21.583326993509957	0.3849400703845597	0.003638005388225452	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
7.5	20.850635043122924	21.585606809582213	0.38522398707228794	0.0036300225520935927	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
7.578125	20.852720516003824	21.587900510593713	0.3855072614083243	0.0036215690640897693	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
7.65625	20.85482013559204	21.590207918341516	0.38578985723855197	0.0036126605399640966	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
7.734375	20.85693375158651	21.592528856412628	0.3860717396176937	0.003603312315896545	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
7.8125	20.85906121462858	21.594863150182036	0.3863528747879108	0.003593472354142454	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
7.96875	20.863357089199805	21.599571115232	0.38691277427304666	0.003572588001590127	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
8.125	20.86770658369455	21.60433045209395	0.3874693085384077	0.003550315980902497	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
8.28125	20.87210853822877	21.60913982767515	0.3880222480170787	0.003526628774432261	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
8.4375	20.876561808908082	21.613997936975082	0.3885713800304178	0.0035016322457314788	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
8.59375	20.881065268049916	21.6189035028352	0.3891165080938698	0.0034754278373796414	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
8.75	20.88561780436869	21.623855275654744	0.38965745122959894	0.0034481126294689806	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
8.90625	20.890218323124955	21.628852033076974	0.39019404329057883	0.0034197794116678894	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
9.0625	20.89486574624272	21.633892579649707	0.39072613229574515	0.003390516765986895	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
9.21875	20.899559012394985	21.638975746463036	0.39125357977994973	0.003360409156228883	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
9.375	20.90429707706173	21.644100390767186	0.3917762601570667	0.00332953702673553	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
9.53125	20.909078912560886	21.649265395574517	0.3922940601008046	0.0032979769108806073	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
9.6875	20.91390350805442	21.654469669246694	0.39280687794171687	0.00326580153774696	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
9.84375	20.918769869532028	21.65971214507026	0.3933146230813505	0.003233079946891593	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
10.	20.92367701977337	21.664991780822803	0.3938172154251205	0.003199877606103741	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
10.15625	20.928623998290835	21.67030755833128	0.39431458483325793	0.003166256529352474	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
10.3125	20.933609861254002	21.67565848302423	0.39480667059054314	0.0031322753966019695	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
10.46875	20.938633681398194	21.68104358348028	0.39529342089469605	0.0030979896743764004	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
10.625	20.943694547917	21.686461910973176	0.39577479236378577	0.003063451735439849	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
10.78125	20.94879156634139	21.691912539015473	0.396250749562021	0.0030287109775352762	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
10.9375	20.95392385840601	21.697394562901934	0.39672126454426554	0.0029938139439162014	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
11.09375	20.959090561903494	21.702907099253597	0.3971863164194948	0.002958804437642648	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
11.25	20.964290830529105	21.70844928556334	0.39764589093102887	0.0029237236361474572	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
11.40625	20.969523833714927	21.714020279743902	0.3980999800557909	0.002888610206418818	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
11.5625	20.974788756456253	21.71961925967955	0.39854858162053475	0.002853500411699983	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
11.71875	20.98008479912996	21.7252454227808	0.39899169893444714	0.002818428220053448	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
11.875	20.98541117730632	21.73089798554461	0.39942934043930145	0.0027834254107080626	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
12.03125	20.990767121554367	21.736576183118768	0.3998615193752934	0.002748521672641857	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
12.1875	20.99615187724259	21.74227926887205	0.40028825346200203	0.00271374470505954	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
12.34375	21.001564704334736	21.748006513970644	0.4007095645956245	0.002679120312832417	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
12.5	21.00700487718134	21.753757206959648	0.40112547855976216	0.0026446724978679724	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
12.65625	21.012471684308558	21.759530653352293	0.40153602475120825	0.002610423548686036	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
12.8125	21.017964428203875	21.765326175225027	0.40194123591872655	0.0025763941271256035	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
12.96875	21.02348242509943	21.771143110820073	0.402341147915935	0.00254260334905716	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
13.125	21.029025004754086	21.77698081415443	0.4027357994653069	0.0025090688665585503	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
13.28125	21.034591510233312	21.782838654637004	0.40312523193673455	0.002475806943503045	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
13.4375	21.040181297689337	21.788716016692227	0.4035094891351516	0.0024428325273460065	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
13.59375	21.045793736139466	21.794612299391382	0.4038886171015302	0.002410159321819983	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
13.75	21.051428207245582	21.800526916091624	0.40426266392322036	0.0023777998529030957	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
13.90625	21.057084105092823	21.806459294082206	0.4046316795555624	0.002345765533653221	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
14.0625	21.062760835969126	21.81240887423792	0.404995715652487	0.0023140667271414725	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
14.21875	21.0684578181457	21.818375110681107	0.4053548254077941	0.002282712804068332	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
14.375	21.074174481658044	21.824357470449375	0.40570906340375834	0.0022517121988355985	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
14.53125	21.079910268088998	21.830355433172702	0.40605848546993023	0.002221072464688412	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
14.6875	21.085664630352326	21.836368490756083	0.40640314854897347	0.0021908003237706805	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
14.84375	21.091437032478783	21.842396147070854	0.40674311057110857	0.0021609017157038224	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
15.	21.097226949403748	21.84843791765231	0.4070784303351309	0.0021313818468062353	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
15.15625	21.103033866756356	21.854493329405216	0.4074091673982355	0.002102245230690514	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
15.3125	21.108857280651954	21.860561920315394	0.4077353819697217	0.0020734957308741644	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
15.46875	21.11469669748575	21.866643239169406	0.4080571348141337	0.002045136605026876	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
15.625	21.12055163372929	21.872736845280222	0.4083744871587926	0.002017236562070342	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
15.9375	21.132306179511055	21.884959207558136	0.4089962370570979	0.0019626246876191192	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
16.25	21.144117243726672	21.89722568218673	0.40960112758855455	0.001909472068651308	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
16.5625	21.15598130074191	21.909533096194863	0.410189657100005	0.001857914763564761	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
16.875	21.167894967521327	21.92187842096932	0.4107623243157825	0.0018079511386651427	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
17.1875	21.179854997775582	21.934258765005573	0.4113196265616707	0.0017595742605362118	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
17.5	21.191858276300227	21.946671367028205	0.41186205822861766	0.0017127726267042397	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
17.8125	21.203901813504913	21.95911358946375	0.41239010945336085	0.001667530818677321	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
18.125	21.215982740136617	21.97158291225108	0.412904264990291	0.0016238300824869436	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
18.4375	21.22809830219474	21.984076926973096	0.4134050032549152	0.00158164884512928	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
18.75	21.24024585603721	21.996593331294054	0.4138927955184968	0.0015409631743456666	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
19.0625	21.252422863674834	22.009129923688953	0.41436810523888123	0.0015017471866250356	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
19.375	21.264626888250895	22.021684598449188	0.41483138751013743	0.001463973404555574	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
19.6875	21.276855589702453	22.03425534095054	0.41528308861672847	0.0014276130758345217	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
20.	21.28910672059836	22.046840223171355	0.415723645682534	0.0013926364537751646	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
20.3125	21.30137812215006	22.059437399446306	0.41615348640033795	0.0013590130416842427	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
20.625	21.31366772038981	22.072045102444356	0.41657302883358666	0.0013267118080957374	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
20.9375	21.325973522512022	22.084661639359023	0.4169826812803978	0.0012957013752670221	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
21.25	21.338293613370766	22.097285388299078	0.41738284219312854	0.0012659501840693644	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
21.5625	21.35062615212971	22.109914794869823	0.41777390014544113	0.0012374266339142182	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
21.875	21.362969369058632	22.12254836893337	0.41815623383932493	0.0012100992063799332	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
22.1875	21.375321562470486	22.135184681539883	0.4185302121494286	0.0011839365718697259	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
22.5	21.38768109579397	22.14782236201869	0.4188961941967435	0.0011589076792025033	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
22.8125	21.40004639477709	22.160460095222618	0.41925452944893016	0.001134981832026316	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
23.125	21.412415944814935	22.173096618914542	0.41960555784175996	0.0011121287548579773	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
23.4375	21.424788288397515	22.185730721291215	0.4199496099207164	0.001090318647012545	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
23.75	21.437162022672954	22.198361238634572	0.4202870069961428	0.001069522226561137	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
24.0625	21.449535797120184	22.210987053084878	0.4206180613123171	0.001049710768833112	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
24.375	21.461908311326823	22.223607090528446	0.4209430762266635	0.001030856134549829	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
24.6875	21.474278312867945	22.23622031859352	0.42126234639641075	0.0010129307937891243	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
25.	21.486644595280698	22.24882574474927	0.4215761579727817	0.0009959078427447922	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
25.3125	21.499005996131327	22.26142241450087	0.42188478879812624	0.000979761016549219	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
25.625	21.511361395169143	22.2740094096768	0.42218850860812496	0.0009644646982236439	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
25.9375	21.523709712564813	22.28658584680214	0.422487579234516	0.0009499939229965726	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
26.25	21.536049907228165	22.2991508755543	0.4227822548099978	0.0009363243797533727	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
26.5625	21.548380975202733	22.311703677295693	0.4230727819718619	0.0009234324089522517	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
26.875	21.560701948132316	22.3242434636795	0.423359400065593	0.0009112950004997345	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
27.1875	21.573011891797254	22.336769475325223	0.4236423413471742	0.000899889787143593	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
27.5	21.585309904716812	22.34928098055915	0.4239218311825577	0.0008891950370015779	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
27.8125	21.597595116814144	22.36177727421696	0.4241980882453002	0.0008791896450804692	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
28.125	21.609866688141977	22.374257676505245	0.424471324710733	0.0008698531222146145	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
28.4375	21.622123807664718	22.386721531917683	0.42474174644668433	0.0008611655858890012	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
28.75	21.634365692095514	22.399168208205165	0.42500955320191364	0.0008531077466237491	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
29.0625	21.646591584785206	22.411597095393798	0.4252749387883242	0.0008456608952658762	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
29.375	21.658800754660827	22.424007604851838	0.4255380912614548	0.0008388068911322045	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
29.6875	21.670992495210793	22.436399168399586	0.4257991930952818	0.00083252814793644	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
30.	21.683166123515704	22.44877123746315	0.4260584213539151	0.0008268076199930086	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
30.3125	21.695320979321284	22.46112328226667	0.42631594785777743	0.0008216287877420569	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
30.625	21.7074564241526	22.473454791063677	0.42657193934625387	0.0008169756451941624	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
30.9375	21.71957184046669	22.48576526940404	0.4268265576360238	0.0008128326844538237	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
31.25	21.731666630842625	22.498054239434733	0.4270799597740375	0.0008092637888006258	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
31.875	21.755792040090636	22.522565822172062	0.4275837208259838	0.0008035434215476479	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
32.5	21.779828246350824	22.546986023819816	0.42808438905097207	0.0007994743691594142	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
33.125	21.80377111979712	22.571311554871524	0.42858306378743305	0.0007971138218272334	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
33.75	21.827616785959048	22.59553933445567	0.4290807813282561	0.0007963640308115583	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
34.375	21.851361607053498	22.619666474537183	0.4295785188259475	0.0007971333003323533	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
35.	21.875002164859314	22.643690265491387	0.43007719795367155	0.0007993356037943489	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
35.625	21.898535244993763	22.667608162913773	0.43057768833069043	0.0008028902174955111	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
36.25	21.921957822468574	22.691417775551727	0.43108081072554094	0.0008077213760774528	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
36.875	21.945267048405064	22.71511685424665	0.43158734005078725	0.0008137579456674261	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
37.5	21.968460237816668	22.738703281799694	0.4320980081576252	0.0008209331205547789	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
38.125	21.99153485835046	22.762175063667712	0.4326135064514807	0.0008291841342662477	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
38.75	22.014488519907733	22.785530319405876	0.43313448832545803	0.0008384519829199189	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
39.375	22.037318965111115	22.808767274837695	0.4336615714301306	0.0008486812004822043	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
40.	22.060024060412008	22.831884254781137	0.4341953398260608	0.0008598195872310032	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
40.625	22.082601787974454	22.854879676385227	0.4347363459141694	0.0008718179881322286	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
41.25	22.105050238227527	22.877752043097566	0.4352851123112261	0.0008846301992567085	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
41.875	22.12736760261899	22.900499938789512	0.43584213366324026	0.0008982125969095644	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
42.5	22.14955216735435	22.92312202256028	0.43640787805736303	0.0009125239538112063	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
43.125	22.1716023077748	22.945617024315695	0.43698278860550427	0.0009275257145333172	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
43.75	22.193516481936797	22.967983739685522	0.4375672852005297	0.000943181354988365	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
44.375	22.215293225590596	22.990221025589193	0.4381617652992397	0.0009594557731829933	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
45.	22.23693114906001	23.01232779786783	0.4387666049170084	0.000976316542234601	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
45.625	22.258428931365234	23.034303027211784	0.439382160977033	0.000993733748140402	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
46.25	22.27978531381287	23.0561457333516	0.4400087721021839	0.0010116772956147548	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
46.875	22.30099909975132	23.07785498400896	0.4406467575965514	0.0010301179787818972	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
47.5	22.32206915380466	23.099429895769223	0.4412964195756613	0.0010490315034032084	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
48.125	22.342994391887864	23.120869627201788	0.44195804697580543	0.0010683955855878226	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
48.75	22.363773774149124	23.14217337063293	0.44263191405764607	0.0010881834367316046	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
49.375	22.384406312621767	23.16334035656734	0.44331827627171994	0.001108368120095493	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
50.	22.404891075657954	23.184369861177633	0.44401737420776544	0.0011289327357586476	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
50.625	22.42522717082166	23.205261195889136	0.44472944219141824	0.0011498655445981055	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
51.25	22.445413728046727	23.226013688871685	0.44545470613851307	0.0011711437391786373	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
51.875	22.465449913327117	23.246626689600213	0.44619337186539154	0.0011927348142346528	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
52.5	22.4853349537923	23.2670995935588	0.4469456246563064	0.0012146195422092277	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
53.125	22.50506812723869	23.287431845058254	0.4477116462931531	0.0012368008795149434	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
53.75	22.524648718755426	23.307622902251527	0.44849162575570006	0.0012592780306703857	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
54.375	22.544076004486847	23.32767220888127	0.44928574383149106	0.0012820192134904043	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
55.	22.5633492944762	23.34757921881463	0.45009414977256307	0.0013049770886587543	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
55.625	22.58246798259247	23.367343448949818	0.4509169651923145	0.0013281340460618465	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
56.25	22.601431529356965	23.386964488101906	0.4517543173301404	0.0013515173367192547	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
56.875	22.620239383179268	23.40644193620882	0.45260636186321357	0.0013751557245088365	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
57.5	22.638890930038023	23.425775337664373	0.4534732619857764	0.0013990241622466204	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
58.125	22.657385540888395	23.444964192274163	0.45435514206602184	0.0014230458610657414	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
58.75	22.675722676608487	23.464008045634895	0.4552520693121086	0.0014471593661381733	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
59.375	22.693901936375234	23.48290656691148	0.45616409127369456	0.0014713816104672708	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
60.	22.711922983982298	23.501659522859754	0.4570912963251927	0.0014957945634592742	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
60.625	22.729785410859428	23.520266657458045	0.45803383447801865	0.001520459368343552	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
61.25	22.747488666922358	23.538727585938872	0.4589918705356221	0.0015453384723540077	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
61.875	22.765032136227255	23.557041809913905	0.45996550756846116	0.0015703048016054934	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
62.5	22.782415303285003	23.57520885542446	0.460954751537629	0.0015952369347687662	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
63.75	22.81669970545037	23.611100420297547	0.46297991416634054	0.0016452186741023444	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
65.	22.85034046306962	23.646401527209083	0.46506779822288485	0.0016959294821506045	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
66.25	22.883334058944676	23.68111004299123	0.46721973787171706	0.0017471832563512146	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
67.5	22.915675983137604	23.715221813799456	0.4694357563637629	0.0017980593180398907	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
68.75	22.94736530500921	23.748735482574627	0.4717148861668168	0.0018488631144373048	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
70.	22.978402366163177	23.781652377871414	0.47405791414985615	0.001900715399210662	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
71.25	23.008783401460462	23.8139705822321	0.47646667466484344	0.0019531329330291667	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
72.5	23.038502890579224	23.845684628584213	0.47894074648242907	0.002004484038008614	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
73.75	23.067560037956884	23.876792307787653	0.48147788475986497	0.0020548705147572567	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
75.	23.09595790611898	23.90729694826699	0.4840779227693222	0.00210627834566659	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
76.25	23.123696054714937	23.937200734295327	0.48674358062403145	0.0021594322950705402	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
77.5	23.150768097756874	23.966499063640228	0.48947650350699856	0.0022123168397472307	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
78.75	23.177168057602472	23.99518452782433	0.4922743727233995	0.002262776185195348	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
80.	23.20289674334926	24.023255327480204	0.49513344396998693	0.0023115642009187143	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
81.25	23.22795966623493	24.050717065937263	0.4980532832256963	0.0023616673231281913	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
82.5	23.25235911416849	24.077575560158166	0.5010376122778074	0.002414740284602246	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
83.75	23.276089788574637	24.103829074191726	0.5040901339372019	0.002468995087168091	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
85.	23.29914272544763	24.129468562419206	0.5072100999957276	0.0025209283989212406	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
86.25	23.321513069397923	24.15448550687508	0.510392454934505	0.0025689141884352564	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
87.5	23.34320382893471	24.178879415888268	0.5136323854668158	0.002614942080209959	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
88.75	23.364222322725855	24.202658035126422	0.5169298101350299	0.002662934174077592	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
90.	23.384572907884	24.225830427317383	0.5202897209020098	0.0027153688578343	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
91.25	23.404252316726545	24.248399047153036	0.5237182322796157	0.0027712117467012303	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
92.5	23.423251075444643	24.270357087549375	0.5272177502687628	0.002826724860154029	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
93.75	23.441559420142855	24.291692704954325	0.5307850444300007	0.0028782931985692267	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
95.	23.45917307968994	24.312396624145737	0.5344134832651859	0.002925039083608461	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
96.25	23.47609502009951	24.332467773178404	0.5380976421390219	0.002969448630770533	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
97.5	23.49233241068589	24.3519135327843	0.5418371048421122	0.0030158064350055192	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
98.75	23.5078911643487	24.370744954818367	0.5456371582265357	0.0030676425368989513	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
100.	23.52277147499904	24.388970159091542	0.5495062111843596	0.003125803708381136	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
101.25	23.53696672861431	24.40658971254403	0.5534516674974885	0.0031881482554016573	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
102.5	23.550465972897985	24.423596168211354	0.5574765818228637	0.0032508317235454775	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
103.75	23.563258314848934	24.43997759074287	0.5615787468063522	0.003310339277630137	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
105.	23.575336836754676	24.455722907868783	0.5657524300169391	0.0033651638349895484	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
106.25	23.586700398828892	24.47082654771459	0.5699916563938261	0.003416432748963327	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
107.5	23.59735271114167	24.485290435505075	0.5742935118893474	0.003467345400636157	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
108.75	23.607299383111645	24.499122771875932	0.5786600198954165	0.003521792842077654	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
110.	23.616544574419464	24.512334647795342	0.5830979939945415	0.0035828433572477896	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
111.25	23.62508844378984	24.52493587377108	0.587617128288536	0.0036517252769873386	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
112.5	23.63292623922271	24.536931704115418	0.5922273071870099	0.0037275935577673726	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
113.75	23.64004919434581	24.54832148262364	0.5969361121829544	0.0038079080754890525	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
115.	23.646446884419767	24.55909936709502	0.6017470773757325	0.003889389076704531	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
116.25	23.652109917164815	24.569256842458113	0.6066595848747157	0.003969265423493341	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
117.5	23.657031653705864	24.57878561930633	0.6116702409344659	0.004045968816254719	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
118.75	23.661209359775174	24.58768023071373	0.6167745069153525	0.004119291688826632	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
120.	23.66464474201474	24.59594018708518	0.6219684701565324	0.004190484903231218	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
121.25	23.66734254270508	24.603570337706376	0.6272507191734306	0.004261970038976593	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
122.5	23.669308152610533	24.610579532934896	0.6326233952539739	0.0043364941633826865	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
123.75	23.670546331993112	24.616979210821903	0.6380919545818873	0.004416192987352963	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
125.	23.671060695860735	24.622781744905456	0.6436638777223563	0.004503179230634006	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
127.5	23.669921519729545	24.632637203230438	0.6551500293902351	0.004695288325183599	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
130.	23.665872757138548	24.640201161650943	0.6671403193482743	0.004900864941383421	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
132.5	23.65889140600802	24.64548919969635	0.6796543540971522	0.005106752752463173	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
135.	23.64898145959414	24.648508474037737	0.6926740831105902	0.005303146088583133	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
137.5	23.63617798900493	24.649286060306135	0.7061700845400679	0.005486393384111499	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
140.	23.62057337491463	24.64789892236612	0.7201060500311477	0.005662168523054167	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
142.5	23.60225469136398	24.644454569533327	0.7344809271553387	0.005841402957454634	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
145.	23.581307962659302	24.63908109975552	0.7493130648184209	0.006024196632277978	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
147.5	23.557834099501726	24.631903625713743	0.7646019103167286	0.006211223029451341	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
150.	23.531889483495835	24.623028368512447	0.7803691799656776	0.006404149750611521	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
152.5	23.503530645641415	24.61254924388441	0.7966226590697862	0.006585862257081244	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
155.	23.47288133022272	24.600548797037593	0.8132984912510838	0.0067475606406369295	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
157.5	23.440045907633518	24.587118679711917	0.8303604622729709	0.0069002088492888134	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
160.	23.405104980961585	24.572357082093635	0.8477995354975278	0.007036639868887517	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
162.5	23.36823303461872	24.556381852958033	0.8655436616174085	0.007142552005039748	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
165.	23.32962615299467	24.539317346385463	0.8835122955227266	0.007232165002899515	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
167.5	23.289387689159135	24.52128721252008	0.901704486631906	0.007327338022203379	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
170.	23.247616668780065	24.502448801782904	0.9201489856337435	0.007417706801033198	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
172.5	23.20449235114033	24.48293906990398	0.938793020637072	0.007478412972932503	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
175.	23.160192480202873	24.462833646671445	0.957541050498406	0.007521482355710618	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
177.5	23.11480097391054	24.442242270134145	0.9764004324156251	0.007581724157127256	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
180.	23.06835772753301	24.42132815335369	0.9954496712840423	0.007651901798450456	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
182.5	23.020977491375028	24.400190097211183	1.0146599414078774	0.007687398852692274	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
185.	22.972859140915592	24.378846053364818	1.0338866655475036	0.007678503572214934	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
187.5	22.92415597475443	24.357349628932006	1.053052459268952	0.007665252542579548	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
190.	22.874913440625434	24.335832525281702	1.0722129282604014	0.007677116045746102	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
192.5	22.825157955072083	24.31443509155576	1.0914380394976826	0.007694871577009233	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
195.	22.775012565249682	24.29323485712112	1.1106872861454475	0.007679268226759195	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
197.5	22.724668814434434	24.272240735386553	1.1298343806314786	0.007616827127688719	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
200.	22.674284016017722	24.25144161861674	1.1487714217838911	0.007534342145370498	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
202.5	22.623914444810623	24.230898092130943	1.167506091358331	0.007472551137171779	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
205.	22.57356711274044	24.210766345341913	1.18613417746975	0.007449654253330306	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
207.5	22.52325262777632	24.191222400768513	1.2047543626249826	0.007440973864886758	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
210.	22.47304228928859	24.172300596924522	1.2233390467941838	0.007399922165670337	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
212.5	22.42304732298119	24.15388724179024	1.2417539734533343	0.007303817943572532	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
215.	22.373391725535875	24.13585242266087	1.2598581365120465	0.007175244037541618	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
217.5	22.32415495400525	24.118218192623228	1.2776301936410424	0.007070552277118481	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
220.	22.275317730323486	24.101200751681773	1.2952108978976389	0.007021799009455121	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
222.5	22.226818535783657	24.08498830479408	1.312739188688318	0.0070128812630049445	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
225.	22.178595975921024	24.069638209942017	1.3302753042126636	0.0069993041168003875	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
227.5	22.130658662434758	24.055009201889895	1.34773570927232	0.006933540155463281	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
230.	22.08311767589711	24.040867616736108	1.36494300498998	0.006814786905842674	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
232.5	22.036088896120283	24.0271395441401	1.3818096438015333	0.0066767712817260355	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
235.	21.989653024922738	24.01386338898687	1.3983268613986102	0.006549643876095601	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
237.5	21.94382861059985	24.00116201962096	1.4145578631820113	0.006465407219388553	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
240.	21.898525205490316	23.989241468701522	1.430653897495553	0.00642807451663745	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
242.5	21.853624454423592	23.978155418456033	1.4466982357651985	0.006404593668451852	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
245.	21.809059544088836	23.967810266836548	1.4626768658378122	0.0063750915927923485	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
247.5	21.764802583994918	23.95814481460318	1.4785736937291603	0.006325722522114453	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
250.	21.72089358650681	23.949013847886924	1.4943054784483845	0.006226590887096666	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
255.	21.634621127982033	23.931681077273865	1.5247772028779376	0.005966406497243893	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
260.	21.55079730409449	23.91590217268812	1.5539695434208234	0.005756977932868712	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
265.	21.469090193900172	23.902272037873	1.5823469822066247	0.0056741067509439745	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
270.	21.388391934781378	23.89157570658283	1.6107106109302631	0.005633701222288301	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
275.	21.308310690910954	23.88250556217374	1.6386839944295077	0.005504048886032264	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
280.	21.22929579621554	23.874118200797422	1.6657510997905858	0.005264192650112331	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
285.	21.152379635033878	23.86571527205425	1.691325920930631	0.005051264676021105	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
290.	21.077352035815647	23.85920312626713	1.7162637465507968	0.004948592111222427	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
295.	21.003222836718898	23.854208158532504	1.7408118420428553	0.004934593857229008	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
300.	20.928840037746117	23.851407519631938	1.765609685123087	0.004913206292620909	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
305.	20.85385829214898	23.848416540791437	1.7899439049690644	0.004778495881639611	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
310.	20.77948611751392	23.84509885383656	1.813394643939483	0.004616181406332886	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
315.	20.7062583223037	23.842291049721194	1.8361057190323933	0.004425815682257906	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
320.	20.634655493146816	23.838993824560074	1.857652800762062	0.0042954387608958875	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
325.	20.56415208377859	23.837826163913675	1.8790601066413521	0.0042726714245710845	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
330.	20.493347554333976	23.83756371488977	1.900379515007773	0.004199108309363298	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
335.	20.422113080720003	23.836179261078176	1.9210511897349851	0.004158584006383471	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
340.	20.35013397903439	23.83635439676716	1.9419653550716076	0.004169116135462159	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
345.	20.277142856999955	23.836554173047876	1.9627423510896067	0.004054286973332632	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
350.	20.204387024337148	23.834853131624328	1.982508224804934	0.003914627240112001	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
355.	20.13293938844327	23.8344516035236	2.0018886234907267	0.0038350585468259982	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
360.	20.062543330154256	23.834944182813537	2.020858810273194	0.003672442442361579	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
365.	19.99331595262727	23.833290995606657	2.0386130479143425	0.003493252503064559	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
370.	19.925013147723522	23.83152221975694	2.0557913353038395	0.0035213403605634406	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
375.	19.855913156120756	23.83351573609548	2.073826451519977	0.0036180190382814727	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
380.	19.784882157884244	23.835317410504278	2.0919715256866542	0.0035562260968118324	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
385.	19.71283453215728	23.83443492140247	2.1093887124880952	0.003451736227842872	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
390.	19.640966131433157	23.833652671185405	2.126488887965083	0.0034513203520826876	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
395.	19.56921802503166	23.83555127834322	2.143901916008922	0.003443218268434301	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
400.	19.49729417640671	23.83685821048612	2.160921070649426	0.003283668790335215	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
405.	19.42591368069368	23.834664654076146	2.1767386039122743	0.0030999173177771234	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
410.	19.35545180528405	23.831645498606306	2.191920243827197	0.0030894281789365153	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
415.	19.28561161176761	23.832693596275448	2.2076328857016394	0.0031684019407415497	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
420.	19.215638586633073	23.835926780045696	2.2236042632346127	0.0030818781893564577	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
425.	19.146104790261592	23.835504061204198	2.238451667595204	0.002873583701145677	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
430.	19.077861836005162	23.83284387967917	2.2523401002460695	0.0027778213720876634	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
435.	19.010187988104644	23.831676502282363	2.2662298813160806	0.002839387462025078	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
440.	18.94182649800653	23.833755938662637	2.2807339748663202	0.0029715941668500005	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
445.	18.87125604376564	23.838169650006225	2.2959458229845806	0.0030331363994280385	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
450.	18.797947452870226	23.84052897791819	2.3110653388606006	0.002920343013759119	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
455.	18.723416132288797	23.837519414106904	2.325149253122172	0.0027570131066844807	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
460.	18.649281768173744	23.832822124918312	2.3386354699274454	0.0027249050738165086	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
465.	18.57659058313782	23.8319643266229	2.352398303860337	0.0027879035646228177	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
470.	18.505485181014127	23.835570924539542	2.3665145055736736	0.002767711433739306	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
475.	18.435578669382487	23.838437559863138	2.38007541819773	0.002587522089249017	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
480.	18.366648904915074	23.83645160268713	2.3923897264661638	0.0023984801144340652	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
485.	18.298619733009684	23.832631672170404	2.4040602193420706	0.0023603730448549247	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
490.	18.230369552791398	23.830815770804698	2.415993456914713	0.002437355829524135	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
495.	18.161065677202153	23.831618411986618	2.428433777637312	0.0025254597434919645	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
500.	18.090694380401274	23.83437871057502	2.4412480543496327	0.0025780792111465153	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
510.	17.9482146150418	23.843695721410725	2.4673333238347452	0.0024478772195584363	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
520.	17.805548741429025	23.837426820711606	2.4902055987408014	0.0021945533657580893	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
530.	17.66727946467575	23.827282132230653	2.511224391149907	0.002268185005564716	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
540.	17.52823148203773	23.8400391882999	2.5355692988520957	0.0023298341071426925	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
550.	17.38699131833313	23.84082221995946	2.557821073292761	0.002154551013865458	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
560.	17.243472174981658	23.833207196771813	2.578660319129405	0.00214342580024729	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
570.	17.095351461688576	23.83186430499972	2.6006895892977067	0.00222089689265621	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
580.	16.945261920772516	23.83429732902511	2.623078256982529	0.0022120025252274638	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
590.	16.802164598037994	23.843391700039533	2.644929639802256	0.0020463905177432904	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
600.	16.66987655700176	23.846714490182563	2.664006067337395	0.001686148819021338	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
610.	16.545083059771535	23.82781046500135	2.6786526161826827	0.0015554409836960436	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
620.	16.41772097064919	23.8213308770498	2.6951148870113157	0.0019465163425332	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
630.	16.27304426129626	23.84488168558612	2.7175829430333467	0.0021807776018275328	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
640.	16.11741916223879	23.851087112419048	2.7387304390478664	0.0019586027559758802	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
650.	15.965272029677445	23.839599792310963	2.7567549981528643	0.0017594102417774593	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
660.	15.82282697564006	23.833473426692787	2.7739186438834156	0.0016976356187992981	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
670.	15.685257313362614	23.831530377909157	2.7907077105288502	0.0016653939651630535	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
680.	15.54948133583053	23.831438745782833	2.8072265231866766	0.001663313237902475	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
690.	15.410910027199753	23.83273708309782	2.8239739752868998	0.0017112822712910258	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
700.	15.27021356149399	23.840532846586846	2.841452168612497	0.0017787382068128244	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
710.	15.128814196633947	23.855638704380603	2.8595487394231562	0.0017223179588919282	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
720.	14.985975882578535	23.856654915130445	2.8758985277903357	0.0014486781969088147	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
730.	14.845711362045689	23.82908165391689	2.8885223033613325	0.0012460997507705907	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
740.	14.708520052142783	23.803051947047148	2.9008205228057475	0.0014998430069808279	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
750.	14.569375470247815	23.826301052190285	2.918519163500949	0.0017998547125174901	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
760.	14.426912622475902	23.854784887350355	2.9368176170560973	0.0016802555979586354	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
770.	14.284140386599264	23.857431974433915	2.952124275460122	0.0014286478105508982	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
780.	14.141665347276259	23.84280523406638	2.9653905732671153	0.0013363295493701965	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
790.	14.000259822101665	23.83286267613272	2.9788508664475257	0.0013934753662086408	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
800.	13.857381547987666	23.83269015188409	2.993260080591288	0.0014620138653437475	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
810.	13.712678781735447	23.837034348038458	3.0080911437544007	0.0014110805757376222	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
820.	13.571185135326314	23.83202312224942	3.0214816921060406	0.0013350660857568422	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
830.	13.437394096816561	23.835724809925704	3.0347924654695375	0.0012546265069817155	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
840.	13.312504431082337	23.834070285243175	3.046574222245675	0.0011199722916334976	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
850.	13.199052425593067	23.83292817504863	3.0571919113022075	0.0010496059263579217	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
860.	13.0910689781245	23.835839361200314	3.0675663407728333	0.0010884123800015246	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
870.	12.976690705878541	23.8445851430966	3.078960158902238	0.0012750248900311512	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
880.	12.84092560508136	23.86321639741056	3.0930668385734563	0.0015388126756131772	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
890.	12.673171576344389	23.880739211649033	3.1097364124145015	0.0016631321750783634	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
900.	12.478273564586962	23.873360609244042	3.1263294820750236	0.0015440768066452338	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
910.	12.274950424315637	23.834024560226528	3.140617948547406	0.0012997591394741993	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
920.	12.085853283622017	23.781041390653964	3.1523246648645076	0.0011921524539273865	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
930.	11.934869728962681	23.77285932096777	3.164460997625954	0.0012653269983478933	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
940.	11.825213001665308	23.82014256699055	3.1776312048314654	0.0011787743762189829	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
950.	11.740390826704779	23.86078259930111	3.1880364851503336	0.0008974994551091298	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
960.	11.659079204428066	23.871261634765762	3.195581193933648	0.0007145958193232494	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
970.	11.5622009656151	23.857060130992146	3.2023284015367985	0.0007719685409291355	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
980.	11.439287329073132	23.84148122673841	3.2110205647522307	0.0009998668185060568	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
990.	11.291591629936645	23.834790015412054	3.2223257379069197	0.0012107445059738931	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868
1000.	11.129680998681248	23.835858267262886	3.2352354548717086	0.0013711988869838931	46.015980893060146	0.026347903022594203	1746.4760232949056	1	0	42.88453819781568	0.024624940748410287	1741.508279591868

==> anc/otoc_to_plot_1D_M600_L1.0000_n600_beta3.5000.dat <==
1.171875	130.04172660753133	131.6831395348034	1.188704592502158	0.014794414945958085	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.1953125	130.04490315940825	131.68688631752755	1.1890519346065818	0.014845444631537436	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.21875	130.04812571894894	131.6906812705239	1.1894004727192613	0.014893394153062898	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.2421875	130.05139359715827	131.69452346968106	1.1897500624575066	0.014935300520529418	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.265625	130.05470611047917	131.6984120050295	1.1901005649311611	0.014971395654451195	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.2890625	130.058062581038	131.70234598081296	1.190451846628809	0.015001906544322688	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.3125	130.06146233686886	131.70632451553323	1.1908037793004262	0.015027055070135019	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.3359375	130.06490471212322	131.71034674197207	1.1911562398352216	0.015047057909441717	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.359375	130.0683890472549	131.71441180718938	1.1915091101399313	0.015062126444978693	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.3828125	130.07191468919322	131.71851887250142	1.19186227701233	0.015072466616359748	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.40625	130.07548099149952	131.72266711343872	1.1922156320125732	0.015078278934950617	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.4296875	130.07908731450442	131.72685571968927	1.1925690713374058	0.01507975848561216	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.453125	130.0827330254328	131.73108389502457	1.1929224956915863	0.015077094840142044	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.4765625	130.08641749851648	131.73535085721113	1.1932758101580374	0.015070472123089948	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.5	130.09014011508853	131.7396558379103	1.193628924072356	0.015060069021127257	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.5234375	130.09390026367151	131.74399808256555	1.1939817508934027	0.015046058815338862	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.546875	130.09769734004772	131.74837685028012	1.194334208079325	0.01502860942613419	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.5703125	130.101530747323	131.75279141368264	1.1946862169602528	0.01500788347132224	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.59375	130.10539989597729	131.75724105878888	1.1950377026170433	0.014984038382147938	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.6171875	130.10930420390477	131.76172508485203	1.195388593759416	0.014957226414845573	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.640625	130.11324309644732	131.76624280420754	1.1957388226052392	0.014927594753468535	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.6640625	130.11721600641707	131.7707935421129	1.1960883247634848	0.01489528563186108	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.6875	130.12122237410958	131.77537663658106	1.1964370391192327	0.014860436374249275	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.7109375	130.12526164731304	131.77999143820915	1.1967849077185277	0.014823179552048297	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.734375	130.12933328130512	131.78463731000699	1.197131875660735	0.014783643056404115	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.7578125	130.1334367388471	131.7893136272156	1.1974778909867967	0.014741950174974741	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.78125	130.1375714901695	131.79401977712965	1.197822904575187	0.014698219758490913	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.8046875	130.14173701295135	131.7987551589134	1.198166870037976	0.014652566285638121	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.828125	130.1459327922964	131.8035191834179	1.1985097436198262	0.014605099982025157	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.8515625	130.15015832070029	131.80831127299334	1.1988514840996334	0.014555926955073536	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.875	130.15441309801506	131.81313086130436	1.1991920526958453	0.014505149263252784	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.8984375	130.15869663140984	131.81797739314052	1.1995314129713484	0.014452865052026217	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.921875	130.16300843532596	131.82285032423212	1.199869530745159	0.014399168685902927	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.9453125	130.167348031427	131.82774912105955	1.2002063740035	0.01434415079039771	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.96875	130.1717149485491	131.83267326066698	1.200541912813459	0.01428789843039624	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
1.9921875	130.17610872264385	131.8376222304777	1.2008761192424249	0.014230495199839766	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
2.015625	130.18052889671986	131.84259552810542	1.2012089672759514	0.014172021308610283	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
2.0390625	130.18497502078182	131.84759266117192	1.201540432741266	0.014112553681665455	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
2.0625	130.18944665176787	131.85261314712125	1.2018704932297795	0.014052166094307001	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
2.0859375	130.1939433534807	131.85765651303944	1.2021991280269366	0.013990929272570913	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
2.109375	130.19846469652143	131.86272229547234	1.2025263180394312	0.01392891095976741	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
2.1328125	130.20301025821843	131.86781004024775	1.2028520457281757	0.013866176028817751	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
2.15625	130.2075796225563	131.87291930229657	1.203176295040782	0.0138027866014833	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
2.1796875	130.21217238010038	131.8780496454794	1.2034990513501203	0.013738802124763083	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
2.203125	130.216788127924	131.88320064241137	1.2038203013903803	0.013674279436879525	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
2.2265625	130.22142646953088	131.8883718742914	1.204140033198724	0.013609272904716361	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
2.25	130.22608701477913	131.89356293073396	1.204458236057789	0.013543834491078618	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
2.2734375	130.23076937980167	131.89877340960112	1.2047749004404933	0.013478013810517572	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
2.296875	130.2354731869299	131.90400291683798	1.205090017955157	0.013411858254703665	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
2.3203125	130.24019806461118	131.9092510663111	1.2054035812961825	0.01334541306558871	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
2.34375	130.24494364733116	131.914517479648	1.2057155841926064	0.013278690523732293	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
2.390625	130.25449549553272	131.9251036222901	1.2063348884618108	0.013144696921417657	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
2.4375	130.26412592510513	131.93575846708998	1.2069478995289893	0.01301025474639535	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
2.484375	130.27383222104936	131.94647925073838	1.2075545998442854	0.012875570354324848	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
2.53125	130.28361175720505	131.95726331960918	1.2081549842497072	0.012740895375335034	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
2.578125	130.29346199367043	131.9681081252448	1.208749058785723	0.012606456956916645	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
2.625	130.3033804742348	131.97901121999863	1.2093368395894182	0.01247245962499477	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
2.671875	130.31336482384103	131.98997025283822	1.2099183518755663	0.012339087048864883	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
2.71875	130.32341274607617	132.00098296530805	1.2104936290002493	0.012206503687449318	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
2.765625	130.33352202070114	132.01204718764467	1.2110627115962647	0.01207485631077058	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
2.8125	130.34369050122183	132.02316083504647	1.211625646779384	0.01194427542902332	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
2.859375	130.35391611250643	132.03432190409012	1.2121824874177356	0.011814876612585104	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
2.90625	130.36419684845205	132.0455284692933	1.2127332914618139	0.011686761735234086	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
2.953125	130.374530769703	132.0567786798185	1.2132781213304138	0.011560020107249139	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
3.	130.38491600142345	132.0680707563122	1.2138170433468685	0.011434729551825265	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
3.046875	130.39535073112378	132.07940298787892	1.2143501272258974	0.01131095736357679	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
3.09375	130.4058332065481	132.09077372917955	1.2148774455997038	0.011188761231359479	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
3.140625	130.41636173361363	132.10218139765837	1.2153990735913374	0.011068190092091848	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
3.1875	130.42693467441276	132.11362447088533	1.2159150884208374	0.010949284882113847	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
3.234375	130.43755044526944	132.12510148401392	1.2164255690490355	0.010832079274355994	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
3.28125	130.44820751485702	132.13661102735173	1.2169305958528083	0.010716600332052904	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
3.328125	130.45890440237096	132.14815174403424	1.2174302503301655	0.010602869114080702	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
3.375	130.46963967576087	132.159722327802	1.2179246148322533	0.010490901254255409	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
3.421875	130.4804119500159	132.17132152087612	1.218413772322752	0.010380707466848566	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
3.46875	130.49121988551076	132.1829481119269	1.2188978061572704	0.010272294009595838	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
3.515625	130.50206218640167	132.19460093413105	1.2193767998861516	0.010165663152887324	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
3.5625	130.5129375990767	132.2062788633172	1.2198508370778536	0.010060813561554008	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
3.609375	130.52384491066263	132.21798081619298	1.2203200011575472	0.00995774066172809	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
3.65625	130.53478294757744	132.22970574864945	1.2207843752648906	0.009856436989380768	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
3.703125	130.5457505741374	132.24145265414265	1.2212440421253017	0.0097568924893352	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
3.75	130.55674669121157	132.25322056214657	1.2216990839357658	0.00965909481700559	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
3.796875	130.56777023492117	132.26500853667406	1.222149582264396	0.009563029588955866	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
3.84375	130.57882017539075	132.27681567486576	1.2225956179597304	0.009468680608056465	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
3.890625	130.58989551553813	132.28864110563683	1.2230372710714013	0.009376030099917424	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
3.9375	130.60099528991287	132.30048398839037	1.2234746207815976	0.009285058912441949	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
3.984375	130.61211856357357	132.31234351178307	1.2239077453444427	0.009195746682794473	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
4.03125	130.62326443100784	132.32421889254653	1.2243367220331096	0.009108072011064413	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
4.078125	130.63443201509054	132.33610937436137	1.22476162709548	0.009022012606320592	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
4.125	130.6456204660826	132.3480142267807	1.2251825357149522	0.008937545425240499	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
4.171875	130.6568289606629	132.35993274419997	1.2255995219790963	0.008854646809943743	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
4.21875	130.66805670100013	132.37186424487558	1.2260126588533844	0.008773292579732582	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
4.265625	130.6793029138551	132.38380806997998	1.2264220181584462	0.008693458142990568	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
4.3125	130.69056684972068	132.39576358270628	1.2268276705542898	0.008615118590488653	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
4.359375	130.70184778198916	132.40773016740368	1.2272296855263045	0.008538248776185734	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
4.40625	130.71314500615526	132.41970722875828	1.2276281313770572	0.008462823400854802	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
4.453125	130.72445783904294	132.43169419100147	1.2280230752201347	0.00838881706887662	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
4.5	130.7357856180689	132.4436904971607	1.2284145829772644	0.008316204360364546	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
4.546875	130.7471277005255	132.45569560833593	1.2288027193789188	0.008244959873870526	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
4.59375	130.75848346289683	132.46770900300993	1.2291875479654397	0.008175058285146973	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
4.640625	130.76985230019594	132.4797301763889	1.2295691310931514	0.008106474393069144	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
4.6875	130.78123362533026	132.49175863976993	1.22994752993979	0.00803939238298865	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
4.78125	130.8040314765465	132.51583555857064	1.2306950136609511	0.007908988794714132	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
4.875	130.8268726549586	132.53993614922868	1.2314304653387989	0.007783036493081614	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
4.96875	130.84975304837445	132.56405702283303	1.232154333003404	0.007661768581893823	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
5.0625	130.87266877745702	132.58819499576668	1.232867046947904	0.007544998466167148	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
5.15625	130.8956161803895	132.61234707502064	1.2335690202158103	0.007432544973143014	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
5.25	130.91859179865153	132.63651044470217	1.2342606491303683	0.007324232687266155	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
5.34375	130.94159236382518	132.66068245361944	1.2349423138446727	0.007219892149799752	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
5.4375	130.96461478534874	132.6848606038528	1.2356143789084557	0.007119359997460606	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
5.53125	130.98765613914875	132.70904254023029	1.2362771938441965	0.007022479017371334	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
5.625	131.01071365708154	132.73322604062398	1.2369310937242128	0.006929098119369333	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
5.71875	131.03378471712475	132.7574090069946	1.2375763997415783	0.006839072289611891	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
5.8125	131.0568668342591	132.78158945713068	1.238213419778515	0.00675226250106912	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
5.90625	131.0799576519887	132.80576551700966	1.2388424489605288	0.006668535583977804	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
6.	131.1030549344533	132.82993541374142	1.239463770200511	0.006587764076619133	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
6.09375	131.1261565590868	132.85409746903431	1.2400776547248948	0.006509826061728082	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
6.1875	131.1492605097796	132.8782500931496	1.240684362587085	0.006434605000145884	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
6.28125	131.17236487050656	132.90239177929635	1.2412841431624222	0.006361989530542899	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
6.375	131.19546781939297	132.92652109843695	1.2418772356240617	0.0062918732931009904	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
6.46875	131.21856762317208	132.95063669446583	1.2424638694048786	0.006224154732394756	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
6.5625	131.241662632022	132.97473727973303	1.2430442646363857	0.006158736899767091	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
6.65625	131.2647512747384	132.99882163088395	1.243618632573585	0.006095527274360061	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
6.75	131.2878320542298	133.02288858499284	1.2441871760003282	0.00603443756318119	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
6.84375	131.31090354330723	133.04693703596337	1.2447500896166814	0.005975383521320765	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
6.9375	131.33396438074524	133.07096593117765	1.2453075604105759	0.005918284773128353	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
7.03125	131.3570132675993	133.09497426837444	1.245859768011643	0.005863064626730362	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
7.125	131.3800489637592	133.11896109273727	1.2464068850280878	0.005809649918275521	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
7.21875	131.40307028471767	133.14292549418002	1.2469490773713197	0.0057579708428849114	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
7.3125	131.4260760985475	133.1668666048102	1.2474865045611288	0.005707960783626713	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
7.40625	131.44906532306535	133.1907835965598	1.2480193200182497	0.0056595561866300175	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
7.5	131.47203692316987	133.21467567897452	1.2485476713461219	0.005612696391570656	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
7.59375	131.49498990834866	133.23854209713767	1.2490717005916692	0.005567323498238371	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
7.6875	131.51792333033234	133.2623821297367	1.2495915445020416	0.005523382242941465	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
7.78125	131.54083628089452	133.28619508724435	1.2501073347622207	0.005480819854704795	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
7.875	131.563727889783	133.30998031021957	1.2506191982247987	0.005439585950647085	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
7.96875	131.5865973227732	133.33373716771203	1.251127257127967	0.005399632410776197	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
8.0625	131.60944377983952	133.3574650557659	1.2516316293018193	0.005360913266446943	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
8.15625	131.6322664934319	133.38116339601464	1.2521324283654258	0.005323384598659923	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
8.25	131.65506472685513	133.4048316343627	1.252629763914068	0.005287004441351921	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
8.34375	131.6778377727391	133.42846923974537	1.2531237416981793	0.005251732678240491	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
8.4375	131.70058495159984	133.45207570296142	1.253614463791238	0.005217530957911738	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
8.53125	131.7233056104807	133.4756505355788	1.2541020287527878	0.005184362608877298	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
8.625	131.74599912167122	133.4991932688997	1.2545865317804026	0.00515219255357735	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
8.71875	131.76866488149773	133.52270345298984	1.2550680648565835	0.005120987238781775	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
8.8125	131.79130230918065	133.54618065576162	1.2555467168876742	0.005090714551755582	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
8.90625	131.81391084575665	133.56962446210932	1.2560225738350377	0.005061343756546914	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
9.	131.83648995305774	133.59303447309514	1.2564957188420267	0.005032845430748741	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
9.09375	131.85903911274806	133.61641030518032	1.256966232353303	0.005005191396598717	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
9.1875	131.88155782541062	133.6397515894977	1.257434192228889	0.004978354663463117	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
9.28125	131.90404560968486	133.66305797116647	1.2578996738527024	0.004952309373918476	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
9.375	131.92650200144854	133.68632910864375	1.2583627502364987	0.004927152628677254	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
9.5625	131.97131883254818	133.73276434789855	1.2592819680549445	0.0048790285939013245	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
9.75	132.01600492208587	133.77905481918893	1.2601923859592117	0.004833450814394642	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
9.9375	132.06055710372817	133.8251982118778	1.2610945121103425	0.004790504378981097	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
10.125	132.1049724218842	133.8711923773879	1.2619888251013296	0.004750037772852877	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
10.3125	132.1492481140902	133.91703531538917	1.2628757762751623	0.004711911285442127	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
10.5	132.19338159510136	133.96272516135332	1.2637557918333704	0.004675995957167463	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
10.6875	132.23737044250763	134.0082601753312	1.2646292747591001	0.00464217263575802	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
10.875	132.28121238371085	134.05363873181778	1.2654966065717796	0.004610331121130666	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
11.0625	132.3249052841094	134.09885931057653	1.2663581489295241	0.004580369386074423	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
11.25	132.36844713637623	134.1439204883286	1.2672142450915576	0.004552192882764909	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
11.4375	132.41183605069813	134.18882093120789	1.268065221260561	0.004525713908556976	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
11.625	132.45507024589807	134.23355938790584	1.2689113878072664	0.004500851027787078	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
11.8125	132.49814804133376	134.27813468343092	1.2697530403959811	0.0044775285584594355	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
12.	132.54106784950477	134.3225457134234	1.2705904610166887	0.004455676092451454	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
12.1875	132.58382816929483	134.3667914389633	1.2714239189306504	0.0044352280712652474	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
12.375	132.62642757978557	134.41087088183096	1.2722536715434132	0.004416123395994139	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
12.5625	132.66886473459036	134.45478312016633	1.2730799652041482	0.004398305069447753	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
12.75	132.71113835665648	134.49852728449733	1.273903035944456	0.004381719877222541	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
12.9375	132.75324723348928	134.54210255409288	1.2747231101581067	0.004366318088376768	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
13.125	132.7951902127652	134.5855081536171	1.2755404052275974	0.004352053189287848	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
13.3125	132.83696619829107	134.6287433500532	1.2763551301040896	0.004338881636674212	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
13.5	132.8785741462847	134.67180744987255	1.2771674858413502	0.0043267626338820975	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
13.6875	132.92001306193944	134.7146997964253	1.2779776660917954	0.004315657925268113	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
13.875	132.96128199625923	134.75741976753676	1.2787858575633257	0.0043055316059650295	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
14.0625	133.00238004312857	134.79996677328555	1.2795922404440323	0.0042963499522971444	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
14.25	133.04330633660427	134.8423402539515	1.2803969887954372	0.004288081261672498	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
14.4375	133.08406004840978	134.8845396781189	1.2812002709171595	0.004280695709397264	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
14.625	133.12464038560896	134.92656454091767	1.2820022496864611	0.0042741652105871	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
14.8125	133.16504658845423	134.96841436239447	1.2828030828711297	0.004268463302311787	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
15.	133.2052779283827	135.0100886860033	1.283602923424828	0.0042635650275938035	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
15.1875	133.24533370615916	135.05158707719906	1.2844019197564773	0.004259446831504476	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
15.375	133.2852132501475	135.09290912213916	1.2852002159866422	0.004256086467129568	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
15.5625	133.32491591470236	135.13405442646715	1.285997952181651	0.004253462903828146	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
15.75	133.3644410786659	135.17502261418235	1.2867952645755778	0.004251556250182513	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
15.9375	133.40378814398034	135.215813326597	1.2875922857754694	0.004250347666049591	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
16.125	133.44295653438354	135.2564262213489	1.2883891449503464	0.004249819311763639	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
16.3125	133.48194569416768	135.29686097147436	1.2891859680173807	0.004249954275647856	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
16.5	133.5207550870954	135.33711726459583	1.2899828778037143	0.004250736487398636	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
16.6875	133.55938419529622	135.37719480207687	1.2907799942001552	0.004252150726147856	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
16.875	133.59783251822896	135.417093298265	1.2915774343260198	0.004254182493955483	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
17.0625	133.63609957194907	135.45681247993426	1.2923753126353885	0.004256818009318171	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
17.25	133.67418488786288	135.49635208531816	1.293173741079514	0.004260044202361256	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
17.4375	133.712088012403	135.53571186395985	1.293972829211274	0.00426384851509276	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
17.625	133.7498085057877	135.57489157561608	1.294772684272674	0.004268219156256118	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
17.8125	133.7873459415573	135.61389099014485	1.29557341139487	0.004273144644666734	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
18.	133.82469990608755	135.65270988685316	1.296375113514424	0.004278614311842806	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
18.1875	133.86186999708215	135.69134805368716	1.297177891761811	0.004284617614480031	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
18.375	133.89885582476157	135.72980528778547	1.297981845119854	0.004291144909409776	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
18.5625	133.93565700838494	135.768081393233	1.2987870711028398	0.004298186427289962	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
18.75	133.97227317992972	135.80617618340096	1.2995936650300877	0.0043058151825147275	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
19.125	134.04494905424104	135.88182110174318	1.301211331401425	0.004322549184136844	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
19.5	134.11688067922114	135.95673868221726	1.3028355769181903	0.004341039272868662	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
19.875	134.18806542169685	136.0309276655598	1.3044671108560766	0.004361391848938171	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
20.25	134.25850077286995	136.10438688587044	1.306106620804894	0.00438355076996307	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
20.625	134.32818433835988	136.17711526280115	1.3077547739335489	0.004407463460824286	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
21.	134.39711382181756	136.24911178761258	1.3094122184005121	0.004433083234516743	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
21.375	134.4652870060928	136.3203755097719	1.3110795863594364	0.004460369739665459	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
21.75	134.53270177312305	136.3909055599903	1.3127574957052612	0.0044892768876438885	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
22.125	134.59935612953697	136.4607011645016	1.3144465440251694	0.004519754405835445	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
22.5	134.66524807716735	136.52976152084432	1.3161473115096378	0.004551784815940725	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
22.875	134.73037563155316	136.5980858567526	1.317860382637125	0.004585337669792188	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
23.25	134.79473713645984	136.66567368614452	1.319586314761982	0.0046203349658480155	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
23.625	134.85833068120957	136.73252421821815	1.321325633861511	0.0046568056170830366	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
24.	134.9211544058947	136.798636820859	1.3230789189747942	0.004694691369308816	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
24.375	134.98320709631471	136.86401133486183	1.3248466523884925	0.004733928648903429	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
24.75	135.04448633968283	136.9286465029704	1.3266293654614718	0.00477458952553859	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
25.125	135.10499147286552	136.99254283589661	1.3284275945326465	0.004816504302923501	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
25.5	135.16471996888018	137.05569873959783	1.3302417436886644	0.004859812250027555	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
25.875	135.22367120321252	137.11811497847663	1.3320724537201671	0.0049043170499759965	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
26.25	135.28184283648014	137.17978988440143	1.3339199814761464	0.004950171180780671	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
26.625	135.33923429851663	137.24072451182485	1.3357850821057526	0.004997169047092835	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
27.	135.39584297612697	137.3009166422303	1.337667858261466	0.005045471916930981	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
27.375	135.4516692816623	137.3603685629029	1.3395691860434509	0.005094900103228402	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
27.75	135.50670890214323	137.41907611434377	1.3414890333388874	0.005145495099569074	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
28.125	135.56096495069303	137.477044365288	1.3434283073681277	0.005197386228456224	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
28.5	135.61442991854292	137.53426616183506	1.3453870730102295	0.005250033636793105	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
28.875	135.66710979680246	137.59074869549323	1.3473658325957225	0.005304418529663123	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
29.25	135.71899648846994	137.64648565574257	1.3493653869074769	0.005359105512046546	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
29.625	135.77009227489117	137.7014784704891	1.3513851617297574	0.005415471914733831	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
30.	135.8203983903998	137.75573217534176	1.3534269908435272	0.0054729493336698925	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
30.375	135.86990416871507	137.8092344413274	1.3554898737300098	0.005530306837716677	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
30.75	135.9186213834303	137.86199908107784	1.3575747209718148	0.005590691842607853	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
31.125	135.96653984844164	137.91401884143576	1.3596828926119657	0.005650335881638509	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
31.5	136.0136555549699	137.96528627996005	1.3618124728830436	0.005710718290637591	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
31.875	136.05998229700975	138.01582030614978	1.363965931329944	0.00577489370870321	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
32.25	136.1055027849833	138.06560468678208	1.366143643164571	0.0058364401575946205	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
32.625	136.15021727448996	138.11463539754894	1.36834326144814	0.005899486145546954	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
33.	136.1941419316232	138.16293574392895	1.3705682577737313	0.00596756445548093	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
33.375	136.23725653160608	138.21048645314642	1.3728189347897506	0.006031476486426139	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
33.75	136.27955737118904	138.25727740782958	1.3750918651385509	0.006095698708117918	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
34.125	136.32106690175223	138.3033386374221	1.377390708820839	0.0061677161992973835	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
34.5	136.3617695844704	138.34865932524042	1.379717652288024	0.006236177739484224	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
34.875	136.40164726912698	138.39321206946073	1.3820678421254522	0.006299883414846145	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
35.25	136.44072396502426	138.4370237995165	1.3844425648491585	0.006373023796218291	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
35.625	136.4790048930124	138.4801116968586	1.386847609972616	0.006449729790097614	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
36.	136.51645905205032	138.52243897628742	1.3892798621917317	0.006516142994594354	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
36.375	136.55308783485015	138.56399819826865	1.3917347172185617	0.006583841452613963	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
36.75	136.58892088217218	138.60483059261855	1.3942177432811922	0.006665371484385989	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
37.125	136.62394856120738	138.64493669160694	1.3967337458318512	0.006745373940113986	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
37.5	136.6581379275406	138.68427202754918	1.3992767737362777	0.006815173303534354	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
38.25	136.72405857522946	138.76067867806992	1.404438802051524	0.0069705541059349825	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
39.	136.78672187528306	138.83415203131517	1.4097326048951802	0.007128517644390413	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
39.75	136.8460398425028	138.9045539139018	1.4151315785181096	0.007293819432521313	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
40.5	136.902103672229	138.97205719339877	1.4206733340439621	0.007466481796251016	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
41.25	136.95476225875646	139.03646070385426	1.426331301212486	0.007637111849825591	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
42.	137.0041371713918	139.0979397349492	1.4321290018187005	0.007831782251101002	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
42.75	137.0501113995024	139.15640916749965	1.4380789745891376	0.008014491485332767	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
43.5	137.0926663429749	139.21179195932413	1.4441507390466997	0.008217502893713183	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
44.25	137.13188941188483	139.264310613171	1.4504052289297074	0.008441449434729353	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
45.	137.16759047094737	139.31371942459316	1.4568129131987937	0.00864328576034786	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
45.75	137.19984594488795	139.36009383058948	1.4633701575702291	0.008886900420815783	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
46.5	137.2286861007824	139.4036152376733	1.4701432638300174	0.009148340418675035	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
47.25	137.25391930188806	139.44401554094625	1.4770926681982417	0.009379315592062731	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
48.	137.27561873802	139.4813631564607	1.4842122372181115	0.009656374490101852	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
48.75	137.29384633903533	139.51589601941336	1.4915772299333945	0.009971146048230127	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
49.5	137.30842054990123	139.54740361890225	1.4991689562904567	0.010246338831054745	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
50.25	137.3193292101788	139.57579449946246	1.5069467381799766	0.01053594663564435	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
51.	137.32670453075977	139.60135339632487	1.5149728762439232	0.010894616405552041	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
51.75	137.33046818363297	139.62411141069688	1.5232886627883047	0.01124676336692243	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
52.5	137.33048490433345	139.64383293867792	1.5318430212943068	0.011555692795124065	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
53.25	137.32683220364743	139.6605789493456	1.5406222019809908	0.011899296491027537	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
54.	137.31962204117534	139.67463159779066	1.5496919660308481	0.012305950681585612	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
54.75	137.30878235985176	139.68600761282235	1.5590811280033692	0.012700724965315194	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
55.5	137.29421206869372	139.69451721344663	1.568743053478821	0.013043994212759221	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
56.25	137.27599494572493	139.7001909838782	1.578647119322508	0.013395343854300782	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
57.	137.2542710649949	139.70329337727503	1.588836069260272	0.013810046658035533	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
57.75	137.22903260020888	139.70396976751064	1.5993621893095613	0.014239599887957864	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
58.5	137.2002420316572	139.70213664084878	1.610195469092209	0.01461735290340919	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
59.25	137.16790347974327	139.69770547796585	1.621288218664675	0.014958869859808507	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
60.	137.13214257358186	139.69081001768578	1.6326337738819217	0.015310140877971149	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
60.75	137.09313598814649	139.68170767004113	1.6442534299816318	0.015711341154137266	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
61.5	137.05084529061583	139.67052904237786	1.6562007856131276	0.01611211254269011	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
62.25	137.00535979307304	139.65725463251698	1.668421598795667	0.01647027248168594	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
63.	136.95661673045575	139.64182693609666	1.6809061943356565	0.016772984023316024	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
63.75	136.90488046654693	139.62434199783212	1.693581074830641	0.017064961226788206	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
64.5	136.85017759239042	139.60500957835916	1.7065036361758388	0.01737337913567538	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
65.25	136.79276936987893	139.58403175971245	1.719641143534154	0.017706604344281725	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
66.	136.73252754759343	139.56150794216202	1.7330635426922614	0.018013036191883987	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
66.75	136.6697139822175	139.53742316605965	1.74666069782198	0.01828384450740043	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
67.5	136.60416860107946	139.51180968652847	1.760489309453362	0.01849366187403471	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
68.25	136.53634901609612	139.48472354126386	1.7744011906330321	0.01868679503559371	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
69.	136.46609537070026	139.4563911981259	1.7885195020067526	0.01888625470628143	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
69.75	136.39385334912467	139.4269478692687	1.8027305726924543	0.019070848640589496	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
70.5	136.31949197633494	139.39656428073903	1.8171257749676368	0.019299003731831018	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
71.25	136.243131327664	139.36531264506777	1.8316790782902008	0.019432305248609023	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
72.	136.16504415563847	139.33312835690188	1.8462742328405504	0.019589380198765955	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
72.75	136.08494122020866	139.3002261150701	1.8610631485883498	0.019678415558381197	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
73.5	136.0034926385993	139.26648499668508	1.8757918561781222	0.01970307120309241	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
74.25	135.92045973711728	139.23218928464306	1.8906177553929884	0.01983195906992252	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
75.	135.8360157815441	139.19753363551337	1.905539794783006	0.019893226444707833	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
76.5	135.66384431065413	139.12715152785518	1.935371156224121	0.01990458391182281	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
78.	135.48756065530546	139.05592158118625	1.9652535465184744	0.01996635730700887	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
79.5	135.30750029537236	138.98459532964378	1.9952702281451475	0.01990672231012532	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
81.	135.12525868823997	138.9132145869532	2.0249737134488504	0.019709053350120003	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
82.5	134.94151629439452	138.84258369298692	2.0543973881955075	0.019644515925247408	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
84.	134.7561873716505	138.77409019457016	2.0839072612245926	0.01943889875724647	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
85.5	134.5709264041046	138.70625546160673	2.112714084467247	0.019225982774405608	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
87.	134.384936761379	138.64139761302127	2.1415852095478094	0.018979868365074665	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
88.5	134.20017624706844	138.57780198741673	2.169653689562471	0.01867380800950406	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
90.	134.01588003513442	138.5175996166824	2.1976066335763216	0.018400630370167963	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
91.5	133.8334872645189	138.45956052384028	2.224855580672975	0.018121487107013372	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
93.	133.65192355720814	138.40515131076614	2.2519710948973617	0.017793890844753097	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
94.5	133.47289969729528	138.352630586293	2.278237253207234	0.01753130463951106	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
96.	133.29476829368386	138.3046776794308	2.304565008815895	0.017138593075949633	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
97.5	133.1200391238991	138.25722714354333	2.329653032435083	0.01686456101029628	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
99.	132.9463249518001	138.2162256065624	2.3551586918467837	0.01653196061475581	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
100.5	132.77590191096076	138.1742971622597	2.3792489142793505	0.01614444240663267	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
102.	132.607457291024	138.13887881073566	2.4035920190666817	0.016018132881638596	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
103.5	132.44041738822605	138.10456338521817	2.4273033129242663	0.01548997260613083	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
105.	132.2771624252203	138.07169466899543	2.4500619368850742	0.01535899763899303	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
106.5	132.11429401743052	138.04553299661598	2.4733803058412454	0.015090857733251214	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
108.	131.95406663713075	138.01696115661346	2.495334510084828	0.014548504933990328	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
109.5	131.7971121135422	137.99295546532994	2.5170258206432163	0.01457763275962846	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
111.	131.63983419946575	137.97375996344027	2.5390674083637133	0.014209654639077751	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
112.5	131.48546811955788	137.9511443407571	2.5596547845604496	0.01369815812923155	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
114.	131.33409361157098	137.93373097238396	2.580161882751408	0.013810541516701134	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
115.5	131.18153626002484	137.9207228155576	2.601086409110553	0.013517581786137265	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
117.	131.03095746058062	137.90372897431433	2.6207146281098197	0.012945598568383064	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
118.5	130.88397056279422	137.89003431404439	2.639923204815702	0.013013930762369636	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
120.	130.73582660143128	137.8822302205942	2.6597564203969286	0.01296905907474229	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
121.5	130.5873628164591	137.87138495704565	2.678830382039929	0.012347268564118606	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
123.	130.44293761939616	137.8590208071058	2.6967982260892844	0.01212318727212036	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
124.5	130.29950389389137	137.8533191178032	2.71519994385629	0.012337376431931594	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
126.	130.15358257107056	137.84929367990233	2.733810355385079	0.012048479385313282	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
127.5	130.00864422700727	137.84048990855456	2.75134538201223	0.011468801165399611	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
129.	129.86768441207295	137.8327850501597	2.768216758881278	0.01140337244108854	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
130.5	129.72659135283791	137.8310010352165	2.7855554993354956	0.011613105094850399	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
132.	129.58202071173503	137.82951056307115	2.8030560741658292	0.011361339638604749	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
133.5	129.43823877239547	137.82364077919175	2.81963951825131	0.010812602948656675	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
135.	129.29843277378575	137.81783947536672	2.8354938830117993	0.01065513929697781	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
136.5	129.15902359711953	137.81679854886264	2.8516049361422433	0.010861533754492983	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
138.	129.01637309415474	137.81795355969658	2.8680784842752782	0.010834432299544913	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
139.5	128.8717981398042	137.81560259093584	2.884108233040878	0.010401860211917727	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
141.	128.73034139439085	137.81091065321456	2.8992840649110314	0.009965886896095453	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
142.5	128.59245023143825	137.80769094924935	2.9140058937291644	0.010016008776481565	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
144.	128.45242380003384	137.80998696228733	2.929332091240476	0.010224209716193606	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
145.5	128.3089715923161	137.81124753015592	2.9446785228777452	0.010074435195169446	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
147.	128.16460512213283	137.8093019836627	2.9595553968259845	0.009700781894519393	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
148.5	128.02304739656458	137.80592513454107	2.9737808685613034	0.009367571182768467	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
150.	127.8843352361653	137.8039186894053	2.98765811037429	0.009327713973973287	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
153.	127.60243215948412	137.808183194156	3.0160985688881037	0.009361803163578928	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
156.	127.31252460022806	137.80524528679177	3.0438289293557634	0.008981955377151444	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
159.	127.03293273141792	137.80377960359525	3.0699903011510123	0.008741137478586847	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
162.	126.74837799201063	137.80609519558797	3.0962757542272845	0.008737794427151094	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
165.	126.45510523750022	137.80569707855182	3.122417067713919	0.008354579846147809	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
168.	126.17364829139363	137.79978877460726	3.1464032333041714	0.008124005087865555	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
171.	125.88867963851577	137.80625125795214	3.1711610982411123	0.008183190006530781	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
174.	125.59492027587011	137.80614017271412	3.195502373343356	0.007936381130481118	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
177.	125.3046859206072	137.80348048068183	3.218779385023999	0.007598320733362603	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
180.	125.02064447373165	137.80145817966803	3.2410922977435317	0.007497736343391829	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
183.	124.73348365952569	137.80739341438013	3.26376580308435	0.007565412082518226	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
186.	124.43187204186036	137.80620727937324	3.286484770238641	0.007278778522213924	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
189.	124.14296641065386	137.80050017708822	3.3074384742176335	0.007037048894822447	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
192.	123.85515948658056	137.80628075982557	3.3287070636075757	0.0069603278294107325	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
195.	123.56319277505374	137.8031693452936	3.349200441194098	0.006863403469307361	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
198.	123.26871824882033	137.80634597612817	3.36988748442342	0.0068964799485104296	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
201.	122.96435534921494	137.8059270268118	3.3905793208851605	0.00666839204802779	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
204.	122.6717158113952	137.8027920216256	3.4098978367115866	0.006320066533605838	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
207.	122.38908169054775	137.8042586278426	3.4284997200867955	0.006367414549010389	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
210.	122.08728145560912	137.80761718250386	3.448102324005649	0.00641073190415479	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
213.	121.78527408768048	137.80493749998774	3.4669641115117242	0.006205858197599889	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
216.	121.48808829451913	137.80480737567186	3.4853374731912483	0.0060891775835428446	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
219.	121.188893870258	137.8046597504606	3.5034991770129813	0.00601177339063604	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
222.	120.88825679337384	137.8042739354628	3.5214081135350646	0.005773661570612986	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
225.	120.59944638118128	137.80090125409416	3.5381411464366592	0.005693295395195141	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
228.	120.30603648347085	137.8098838336205	3.5555678859062354	0.005857805826773309	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
231.	119.98839945743197	137.80518107821587	3.573287981397299	0.00582504821957371	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
234.	119.68056820389782	137.80699640001794	3.5905181752236777	0.005469708208855728	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
237.	119.38951804759121	137.80071574625453	3.6061062306504335	0.005312008895220988	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
240.	119.09089904000149	137.80435898386176	3.6223902285950036	0.005469090256519242	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
243.	118.78616198713844	137.8115365527779	3.638920772189549	0.005302283512160185	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
246.	118.48200707852682	137.8003827274681	3.6542039296679647	0.005194788699110904	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
249.	118.17987609068257	137.8075857082809	3.6700895043842143	0.005163956188735848	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
252.	117.8797515255677	137.80605190466542	3.68518766680038	0.0050670686403055205	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
255.	117.57048163470395	137.8040846046718	3.7004919162260475	0.005211419531956363	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
258.	117.24691049540331	137.80612024268842	3.716456183992118	0.00514912264166852	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
261.	116.94018290663195	137.80865424403115	3.7313866520760586	0.004589299796255774	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
264.	116.65941109237968	137.79260134158272	3.7439919827696526	0.004583410391888994	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
267.	116.3602267229016	137.81055466359234	3.7588871144273925	0.0049653284038457075	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
270.	116.03805160105678	137.8103135646611	3.773783953192727	0.004844644950158313	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
273.	115.72159323411326	137.80458709114728	3.7879549841283424	0.00462901947928492	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
276.	115.41577533987935	137.80121851836768	3.8015580700684364	0.004576932991742	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
279.	115.10891186019344	137.80674359236966	3.8154165820787944	0.004581416388500885	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
282.	114.7997863601415	137.80910720222366	3.8290465683994417	0.004401211976360341	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
285.	114.4907274024241	137.79593117180144	3.8418238539369565	0.004450049737193317	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
288.	114.17885853903354	137.81081034099557	3.8557468668226016	0.0045038347109959504	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
291.	113.86329806196845	137.80686494508672	3.868846862202932	0.0043603224022629545	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
294.	113.54748714946223	137.80585492268287	3.8819088012361793	0.0042466582318823045	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
297.	113.2416694595919	137.80315606625305	3.894326811594226	0.004003887451073643	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
300.	112.95430947228652	137.80250028022334	3.905932125942621	0.004006402123731304	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
306.	112.31425876321877	137.8091713590931	3.931626106776204	0.004262246546157255	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
312.	111.65727082602083	137.8094338715563	3.9570790844965082	0.003969855204675632	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
318.	111.06361480946693	137.80245477317177	3.9792643692323115	0.003832853804069391	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
324.	110.42431148568242	137.80741462939136	4.003073330145341	0.0039071657776279895	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
330.	109.79173640395994	137.81410803572558	4.026150358563847	0.0037037535107925144	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
336.	109.16013307111632	137.7877303306234	4.047518372274851	0.003688329549086896	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
342.	108.52479196929588	137.81528907616848	4.07041031315289	0.003640871924556125	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
348.	107.896729048919	137.8028045810413	4.091208835369525	0.003460376256958201	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
354.	107.27216892589782	137.8045455019765	4.111934828236389	0.003613012814124813	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
360.	106.57421728589054	137.80542395158366	4.134564989139022	0.0035450226837926055	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
366.	105.95430807494554	137.8135630503023	4.1544751004419	0.003050385211894454	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
372.	105.40398584759788	137.7995800168651	4.171169611681756	0.0032568781520420456	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
378.	104.68877371783502	137.81782095894	4.193557638266404	0.0034354217309269237	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
384.	104.04152389315394	137.8005388638209	4.212394672452879	0.0031058178932078886	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
390.	103.41468535490749	137.80174334681564	4.230827452984899	0.0030906344272261985	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
396.	102.77128865013425	137.80585222876465	4.249482285579593	0.0030870136442923504	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
402.	102.12776166614631	137.81254769001535	4.267871616716407	0.003013435154078777	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
408.	101.48193661059136	137.80657762736507	4.285643507428539	0.0029338901515592783	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
414.	100.83776187392013	137.80126847986992	4.303078298535119	0.0029255014648160347	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
420.	100.19276034703954	137.8152629342505	4.320749525006331	0.002861788294196218	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
426.	99.545645723234	137.80058095075344	4.337419758065473	0.002813775001215823	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
432.	98.89312292700588	137.8076506593627	4.354514825020921	0.002851402625087725	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
438.	98.22210188398068	137.80865168223642	4.371636589566526	0.0027415825810369237	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
444.	97.58664971368802	137.80271844462587	4.387413815993364	0.0023873718109971667	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
450.	97.0701824228531	137.80722724798966	4.400285051298492	0.0025157948727576596	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
456.	96.38814147557144	137.83682721328748	4.417603354466456	0.0030307144282217813	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
462.	95.51945074282607	137.76531425095874	4.436653624437153	0.0028260122966303016	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
468.	94.93664999883443	137.81505509418335	4.4515155020260195	0.0021914500270642603	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
474.	94.43491125673889	137.80646767586936	4.462951024761924	0.0022557803690110103	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
480.	93.75304146407296	137.80799003321724	4.478584866454152	0.0025944307421574826	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
486.	93.06237704319852	137.80546676211364	4.494084193667814	0.002484530185542288	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
492.	92.41556665511956	137.8037616057114	4.508399228680659	0.002371113135254325	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
498.	91.7740239452974	137.80848966577864	4.522537551290866	0.002324966548912307	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
504.	91.12678193657604	137.79911954355	4.536298827267607	0.00230963615538086	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
510.	90.47567841290429	137.80386384754735	4.550253185155436	0.0023109577224604085	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
516.	89.82963538463619	137.8143799759209	4.564030319937132	0.00230698449635347	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
522.	89.18062710925278	137.8373417551803	4.577936999111678	0.0020815885195754427	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
528.	88.53912625460548	137.73758032209406	4.589009382172037	0.0021554155681020593	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
534.	87.89000245177952	137.82163922676884	4.603801985928903	0.0023073204333764106	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
540.	87.2454578950707	137.82514458181166	4.616697227372554	0.002101595505002033	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
546.	86.59979278913636	137.80667552414872	4.629021131988927	0.002057504609906132	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
552.	85.96274492066456	137.80679119510262	4.6413872826914275	0.0020588209892865215	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
558.	85.31347603888139	137.8012257377399	4.653726983860365	0.0020542262350823717	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
564.	84.67390766960692	137.81182869390494	4.666037997512416	0.0020013902331383893	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
570.	84.03426781165977	137.79785855569122	4.677743666658026	0.0019452032468677178	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
576.	83.41250982356058	137.8053894412749	4.689380436474829	0.0018626619339460564	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
582.	82.82707558094725	137.805918075459	4.700095609865379	0.001809825557093007	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
588.	82.21790171411547	137.8050018615021	4.711098343159945	0.0021278752499970617	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
594.	81.40243817091334	137.80321501866152	4.7256301128653435	0.0026114268654848782	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611
600.	80.44963171093512	137.80625265798216	4.742435465545763	0.002990357361321694	270.7136044201186	0.14588964975346919	1855.6052802757595	1	0	263.3127818660845	0.14196969888926853	1854.7111385469611

==> anc/otoc_to_plot_1D_M600_L1.0000_n600_beta5.0000.dat <==
1.171875	89.88982799525783	91.26788049491746	1.013818450872442	0.00958018261375552	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.1953125	89.89154699417693	91.26991025933852	1.014043936089319	0.009661222559752028	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.21875	89.89329454779599	91.27197126716031	1.0142713206799303	0.009740292085808731	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.2421875	89.89507039666815	91.2740631333698	1.0145005122808413	0.009815457012843845	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.265625	89.89687428091332	91.27618547476186	1.0147314202274074	0.00988679037121661	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.2890625	89.89870594034129	91.27833791009834	1.014963955579492	0.0099543662078266	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.3125	89.90056511456883	91.28052006025611	1.0151980311433992	0.010018259422442574	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.3359375	89.90245154313358	91.28273154836658	1.015433561489919	0.010078545622259108	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.359375	89.90436496560231	91.28497199994602	1.0156704629694426	0.01013530089987095	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.3828125	89.90630512167762	91.28724104301388	1.0159086537196005	0.010188601722622556	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.40625	89.90827175129711	91.2895383082071	1.0161480536751906	0.010238524796671792	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.4296875	89.91026459473157	91.29186342888157	1.0163885845694445	0.010285146885631017	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.453125	89.91228339267775	91.29421604120849	1.0166301699354545	0.010328544749275656	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.4765625	89.91432788634673	91.29659578426232	1.0168727351045668	0.01036879497904882	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.5	89.91639781755062	91.29900230010072	1.0171162072000974	0.010405973915107817	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.5234375	89.9184929287831	91.30143523383943	1.0173605151318375	0.010440157540121692	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.546875	89.92061296329906	91.30389423371845	1.0176055895847906	0.010471421383035324	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.5703125	89.92275766518736	91.30637895116314	1.0178513630091672	0.010499840458251695	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.59375	89.92492677944405	91.30888904084016	1.0180977696062712	0.010525489145284913	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.6171875	89.92712005203943	91.31142416070517	1.0183447453128525	0.010548441159708469	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.640625	89.92933722998272	91.31398397204849	1.0185922277856325	0.010568769469595432	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.6640625	89.93157806138441	91.3165681395327	1.0188401563817397	0.01058654622973639	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.6875	89.93384229551432	91.31917633122754	1.0190884721401514	0.01060184276192899	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.7109375	89.93612968285738	91.32180821863972	1.0193371177612052	0.010614729448770769	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.734375	89.93843997516721	91.32446347673645	1.0195860375830625	0.010625275741100873	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.7578125	89.94077292551472	91.32714178396867	1.0198351775615693	0.010633550103937257	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.78125	89.94312828833732	91.32984282228661	1.0200844852441846	0.01063961998312853	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.8046875	89.94550581948198	91.33256627715535	1.0203339097482784	0.01064355177772332	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.828125	89.94790527624852	91.33531183756271	1.0205834017337654	0.010645410782544216	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.8515625	89.95032641742931	91.33807919602765	1.0208329133787102	0.010645261212890963	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.875	89.9527690033466	91.34086804860377	1.0210823983531196	0.010643166174498711	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.8984375	89.95523279588758	91.34367809488108	1.0213318117931398	0.010639187625386624	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.921875	89.9577175585371	91.34650903798243	1.0215811102730596	0.010633386363802325	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.9453125	89.96022305640956	91.3493605845612	1.021830251778943	0.01062582205822101	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.96875	89.96274905627597	91.35223244479393	1.0220791956820388	0.010616553187460909	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
1.9921875	89.96529532659315	91.35512433237146	1.0223279027096053	0.010605637064524368	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
2.015625	89.96786163752547	91.35803596448766	1.0225763349194383	0.010593129836522051	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
2.0390625	89.97044776097069	91.36096706182707	1.0228244556706922	0.0105790864615282	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
2.0625	89.97305347057988	91.36391734855034	1.0230722295973225	0.01056356073741919	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
2.0859375	89.97567854177674	91.36688655227707	1.0233196225802588	0.010546605285625786	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
2.109375	89.97832275177552	91.36987440406803	1.0235666017200862	0.010528271546097773	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
2.1328125	89.98098587959836	91.37288063840575	1.023813135308982	0.0105086098123337	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
2.15625	89.98366770608837	91.37590499317398	1.0240591928050393	0.010487669223621763	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
2.1796875	89.98636801392416	91.37894720963487	1.0243047448038394	0.010465497767673543	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
2.203125	89.98908658763042	91.38200703240605	1.024549763012899	0.010442142284219356	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
2.2265625	89.99182321359018	91.38508420943559	1.0247942202234122	0.010417648503680729	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
2.25	89.99457768005169	91.38817849197787	1.025038090286509	0.01039206104227238	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
2.2734375	89.99734977713807	91.39128963456547	1.0252813480847687	0.01036542340059062	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
2.296875	90.00013929685271	91.39441739498335	1.0255239695084117	0.010337777994739858	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
2.3203125	90.00294603308635	91.39756153424013	1.025765931428272	0.01030916616079954	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
2.34375	90.00576978161969	91.40072181653962	1.0260072116721992	0.01027948359809885	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
2.390625	90.01146750818128	91.40708988288088	1.0264876430774734	0.010217523974314227	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
2.4375	90.01723088070037	91.41351977041177	1.0269651045447912	0.010152614150913545	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
2.484375	90.02305833370072	91.42000970472475	1.0274394506541216	0.01008474096166149	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
2.53125	90.02894833203786	91.42655795959556	1.027910549009947	0.010014174669362793	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
2.578125	90.03489937081598	91.43316285595338	1.0283782795293743	0.009941170636658113	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
2.625	90.04090997525873	91.4398227608392	1.0288425337571336	0.009865969896424074	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
2.671875	90.04697870053572	91.44653608635377	1.029303214207164	0.009788799715065485	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
2.71875	90.05310413154918	91.4533012885993	1.029760233730421	0.009709874138998487	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
2.765625	90.05928488268697	91.46011686661953	1.0302135149076952	0.009629394568058558	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
2.8125	90.06551959754131	91.46698136134277	1.0306629894711765	0.00954755029739592	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
2.859375	90.07180694860199	91.47389335452768	1.031108597748076	0.009464519062120756	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
2.90625	90.078145636921	91.4808514677183	1.0315502881332503	0.009380467578544936	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
2.953125	90.08453439175682	91.48785436120686	1.0319880165835646	0.009295552042836162	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
3.	90.09097197019906	91.49490073300944	1.0324217461372662	0.00920991866172945	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
3.046875	90.09745715677316	91.50198931785428	1.0328514464581018	0.009123704134125886	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
3.09375	90.10398876303377	91.50911888618516	1.0332770933998405	0.009037036132378754	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
3.140625	90.11056562714164	91.51628824318102	1.0336986685955123	0.00895003376345471	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
3.1875	90.11718661343197	91.5234962277911	1.0341161590651644	0.008862808001076415	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
3.234375	90.12385061197355	91.53074171179	1.0345295568456132	0.00877546214003407	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
3.28125	90.13055653811888	91.53802359885098	1.0349388586407926	0.008688092189582145	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
3.328125	90.13730333205021	91.54534082363652	1.0353440654883865	0.00860078726493422	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
3.375	90.14408995831985	91.55269235091035	1.0357451824468802	0.00851362999277446	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
3.421875	90.15091540538825	91.56007717467064	1.0361422183002091	0.008426696848206442	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
3.46875	90.15777868515919	91.5674943172988	1.0365351852763995	0.008340058505285223	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
3.515625	90.16467883251535	91.57494282873388	1.0369240987850796	0.008253780179948931	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
3.5625	90.17161490485341	91.58242178566425	1.0373089771682698	0.008167921936738763	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
3.609375	90.17858598161878	91.58993029073956	1.0376898414666489	0.008082538998202436	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
3.65625	90.18559116384509	91.59746747180567	1.0380667151993512	0.007997682016333366	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
3.703125	90.19262957369386	91.60503248115565	1.0384396241556801	0.007913397357761198	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
3.75	90.19970035399783	91.61262449480445	1.0388085962016413	0.007829727363391234	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
3.796875	90.20680266780984	91.620242711782	1.039173661095998	0.007746710581040853	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
3.84375	90.21393569795369	91.62788635344468	1.039534850318614	0.007664382009013574	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
3.890625	90.22109864658113	91.63555466280741	1.039892196909343	0.007582773316902565	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
3.9375	90.22829073473449	91.64324690389498	1.0402457353170735	0.007501913048926667	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
3.984375	90.23551120191414	91.65096236111033	1.04059550125768	0.007421826826570073	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
4.03125	90.2427593056525	91.65870033862316	1.0409415315820645	0.007342537539026731	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
4.078125	90.25003432109375	91.66646015977472	1.0412838641519637	0.007264065506085159	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
4.125	90.2573355405811	91.67424116650037	1.04162253772326	0.0071864286629429825	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
4.171875	90.26466227324899	91.68204271877069	1.0419575918391146	0.007109642711997803	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
4.21875	90.2720138446246	91.68986419404766	1.0422890667275098	0.007033721261021715	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
4.265625	90.27938959623452	91.6977049867579	1.0426170032073354	0.006958675984267397	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
4.3125	90.28678888521902	91.70556450778244	1.0429414426010348	0.006884516732917234	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
4.359375	90.29421108395441	91.7134421839598	1.0432624266510464	0.006811251678655594	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
4.40625	90.30165557968152	91.7213374576086	1.0435799974459088	0.0067388874300225625	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
4.453125	90.30912177414169	91.72924978605921	1.043894197347611	0.0066674291230460385	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
4.5	90.31660908322208	91.73717864120496	1.0442050689261944	0.006596880551060262	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
4.546875	90.32411693660534	91.74512350906436	1.044512654899273	0.006527244250615165	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
4.59375	90.33164477742899	91.75308388935744	1.0448169980746895	0.0064585215892378756	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
4.640625	90.33919206195124	91.76105929509563	1.045118141298264	0.006390712867097174	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
4.6875	90.3467582592238	91.76904925218483	1.04541612740598	0.006323969147827944	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
4.78125	90.3619453302889	91.7850709862104	1.0460027992979428	0.006193211764138339	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
4.875	90.37720198696009	91.80114554223113	1.0465773546117558	0.0060657718483021475	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
4.96875	90.39252441057842	91.81726955393677	1.0471401315194995	0.005941919499483342	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
5.0625	90.4079089582861	91.83343982723463	1.047691464517909	0.005821611107213205	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
5.15625	90.42335215426205	91.84965333023963	1.048231683602102	0.005704795012126358	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
5.25	90.43885068137537	91.86590718388547	1.0487611135826826	0.0055914129265370125	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
5.34375	90.45440137324961	91.88219865312138	1.0492800735258276	0.005481401162728142	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
5.4375	90.47000120672011	91.89852513865544	1.0497888763006942	0.005374691720707147	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
5.53125	90.48564729466753	91.91488416921267	1.0502878282234602	0.00527121323616105	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
5.625	90.50133687921557	91.93127339427434	1.0507772287824744	0.005170891777614391	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
5.71875	90.51706732527498	91.94769057726278	1.051257370431763	0.00507365156577085	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
5.8125	90.53283611441849	91.9641335891539	1.0517285384510564	0.004979415582431794	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
5.90625	90.54864083907482	91.98060040247901	1.0521910108534689	0.004888106087001631	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
6.	90.56447919702038	91.99708908569664	1.0526450583423692	0.004799645076158043	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
6.09375	90.5803489861617	92.01359779791044	1.0530909443052485	0.004713954656073345	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
6.1875	90.59624809958824	92.03012478390647	1.053528924840383	0.004630957382126154	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
6.28125	90.61217452088542	92.04666836949747	1.0539592488143972	0.004550576520838233	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
6.375	90.62812631969427	92.06322695714194	1.0543821579380401	0.004472736280713244	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
6.46875	90.64410164750373	92.07979902183419	1.054797886867031	0.004397362017314776	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
6.5625	90.66009873366446	92.09638310723736	1.0552066633162867	0.004324380370836896	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
6.65625	90.67611588161292	92.11297782204659	1.0556087081865628	0.004253719407849132	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
6.75	90.69215146529355	92.12958183657284	1.0560042357052584	0.004185308720616139	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
6.84375	90.7082039257681	92.14619387952231	1.0563934535716784	0.004119079502264829	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
6.9375	90.72427176800582	92.16281273497258	1.056776563111933	0.004054964612231278	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
7.03125	90.74035355783722	92.17943723951798	1.0571537594364717	0.003992898614418057	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
7.125	90.75644791907261	92.19606627958818	1.0575252316021364	0.003932817813634414	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
7.21875	90.77255353076596	92.21269878891712	1.0578911627765282	0.0038746602637722556	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
7.3125	90.78866912462516	92.22933374615899	1.0582517304015937	0.003818365778637182	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
7.40625	90.80479348255389	92.2459701726414	1.0586071063600226	0.0037638759304871408	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
7.5	90.82092543432324	92.26260713024557	1.05895745713856	0.003711134035381036	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
7.59375	90.83706385536136	92.2792437194063	1.0593029439916566	0.003660085141485562	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
7.6875	90.8532076646572	92.29587907722399	1.0596437231025886	0.003610675997872903	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
7.78125	90.86935582277441	92.31251237568327	1.0599799457412578	0.0035628550358760926	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
7.875	90.88550732996175	92.3291428199692	1.0603117584218154	0.0035165723389300276	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
7.96875	90.90166122436446	92.34576964687768	1.0606393030548071	0.0034717796026176493	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
8.0625	90.91781658032254	92.36239212331108	1.0609627170973062	0.003428430103152635	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
8.15625	90.93397250675785	92.37900954485812	1.0612821336991483	0.003386478659256416	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
8.25	90.95012814563997	92.39562123444881	1.0615976818459167	0.003345881593901367	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
8.34375	90.96628267052972	92.41222654108249	1.0619094864980048	0.0033065966894601693	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
8.4375	90.98243528519635	92.42882483862377	1.0622176687251905	0.0032685831551499214	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
8.53125	90.99858522230008	92.4454155246626	1.0625223458395954	0.0032318015833704785	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
8.625	91.01473174214358	92.46199801943438	1.0628236315220725	0.0031962139004058088	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
8.71875	91.03087413148181	92.47857176479553	1.0631216359459215	0.0031617833370596315	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
8.8125	91.04701170239137	92.49513622325514	1.0634164658977712	0.0031284743828479122	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
8.90625	91.06314379119422	92.51169087705331	1.0637082248927054	0.0030962527436741993	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
9.	91.07926975743435	92.52823522729004	1.06399701328721	0.003065085308693464	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
9.09375	91.09538898290214	92.54476879309657	1.0642829283880855	0.0030349401037893147	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
9.1875	91.11150087070742	92.56129111084917	1.0645660645566706	0.003005786254930124	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
9.28125	91.12760484439482	92.57780173342272	1.0648465133108849	0.002977593958089386	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
9.375	91.14370034710242	92.59430022948298	1.0651243634238123	0.002950482988117879	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
9.5625	91.17586380532214	92.62725919166425	1.0656726096529188	0.002898929622510001	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
9.75	91.20798715277775	92.66016483772995	1.0662114620322536	0.002850483983779147	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
9.9375	91.2400665627765	92.69301422084547	1.066741541146836	0.0028052531278325668	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
10.125	91.27209845376697	92.72580458976782	1.0672634319551908	0.0027630534435706027	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
10.3125	91.30407947043335	92.75853337322279	1.067777686188175	0.0027237136476507824	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
10.5	91.33600646646273	92.79119816572197	1.0682848245730598	0.0026870739023851322	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
10.6875	91.36787648881464	92.82379671467388	1.0687853389015693	0.0026529849975975846	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
10.875	91.39968676335107	92.85632690865317	1.069279693947159	0.00262130759055168	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
11.0625	91.43143468169362	92.88878676671665	1.0697683292480262	0.002591911493727394	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
11.25	91.46311778919366	92.92117442865246	1.0702516607573067	0.002564675019444351	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
11.4375	91.4947337739048	92.9534881460794	1.0707300823803179	0.002539484369325606	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
11.625	91.52628045647188	92.98572627430465	1.0712039673958038	0.002516233067398232	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
11.8125	91.55775578084386	93.01788726487466	1.0716736697805922	0.0024948214398108344	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
12.	91.58915780574003	93.04996965874447	1.0721395254357329	0.002475156131610608	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
12.1875	91.62048469679817	93.08197208001666	1.0726018533299462	0.002457149655526199	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
12.375	91.65173471934641	93.11389323018481	1.0730609565565552	0.0024407199794769237	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
12.5625	91.68290623173867	93.14573188284794	1.07351712332225	0.002425790146926824	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
12.75	91.71399767920937	93.17748687884153	1.0739706278616528	0.002412287915905272	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
12.9375	91.74500758819742	93.20915712175419	1.0744217312907145	0.002400145438809176	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
13.125	91.7759345611009	93.24074157379363	1.0748706824012062	0.002389298955975505	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
13.3125	91.80677727142663	93.27223925197035	1.0753177183992053	0.002379688512887649	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
13.5	91.83753445929914	93.30364922457143	1.075763065593539	0.002371257703456327	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
13.6875	91.86820492729957	93.33497060790047	1.0762069400380014	0.0023639534335231356	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
13.875	91.89878753660724	93.36620256326138	1.0766495481311102	0.002357725693035088	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
14.0625	91.92928120341884	93.39734429416	1.0770910871728896	0.002352527350248342	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
14.25	91.95968489562338	93.42839504371427	1.0775317458874534	0.0023483139639512984	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
14.4375	91.98999762971083	93.45935409224747	1.0779717049093713	0.0023450436049981724	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
14.625	92.02021846789643	93.49022075505465	1.0784111372393277	0.0023426766943200525	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
14.8125	92.05034651544345	93.5209943803256	1.0788502086697414	0.0023411758462366095	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
15.	92.08038091817036	93.55167434721204	1.0792890781816664	0.0023405057297214427	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
15.1875	92.1103208601254	93.58226006402991	1.079727898318387	0.002340632939671868	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
15.375	92.14016556141638	93.61275096658194	1.0801668155340434	0.0023415258706052096	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
15.5625	92.16991427618755	93.6431465165959	1.0806059705198638	0.0023431546072115355	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
15.75	92.19956629072497	93.67344620026546	1.0810454985117477	0.002345490815595023	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
15.9375	92.2291209216903	93.70364952688819	1.081485529575712	0.0023485076479884035	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
16.125	92.25857751446243	93.73375602759273	1.0819261888797433	0.002352179647984324	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
16.3125	92.28793544159217	93.76376525414778	1.082367596943706	0.002356482670027304	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
16.5	92.31719410134681	93.79367677784997	1.0828098698810036	0.002361393799304778	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
16.6875	92.34635291635254	93.82349018847835	1.0832531196184454	0.002366891273837268	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
16.875	92.37541133231656	93.85320509331872	1.0836974541086926	0.002372954419086544	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
17.0625	92.40436881683083	93.88282111624513	1.0841429775256028	0.0023795635834567004	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
17.25	92.43322485824578	93.91233789686166	1.0845897904524888	0.002386700079268777	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
17.4375	92.46197896461463	93.94175508969342	1.0850379900553286	0.0023943461220632396	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
17.625	92.49063066269939	93.97107236342848	1.0854876702482625	0.002402484785303471	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
17.8125	92.51917949703494	94.00028940020486	1.0859389218498174	0.002411099944301516	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
18.	92.54762502905197	94.02940589493959	1.0863918327273756	0.002420176233583741	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
18.1875	92.575966836243	94.0584215546951	1.0868464879374113	0.0024296990060085713	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
18.375	92.60420451138879	94.08733609809026	1.0873029698546288	0.002439654290842104	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
18.5625	92.63233766181207	94.11614925473222	1.0877613582964771	0.002450028753980741	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
18.75	92.66036590869693	94.1448607646992	1.0882217306373716	0.0024608743878320955	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
19.125	92.71610624192552	94.20197785425549	1.0891487249601048	0.00248372850164813	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
19.5	92.77142273355012	94.25868547839697	1.0900845270136077	0.0025079378660463427	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
19.875	92.82631278933214	94.31498188706765	1.0910296783596396	0.0025335515492853253	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
20.25	92.88077398201271	94.3708654561563	1.0919846906755717	0.0025604931426691144	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
20.625	92.93480403672086	94.4263346764488	1.0929500482166414	0.0025886924605185158	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
21.	92.98840081785349	94.4813881436869	1.0939262100209606	0.002618084934431053	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
21.375	93.04156231712605	94.53602454951938	1.0949136119174647	0.00264861112554667	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
21.75	93.0942866429483	94.5902426735408	1.0959126683651206	0.0026802160790190634	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
22.125	93.14657201160657	94.64404137667788	1.096923773976729	0.0027128486844514295	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
22.5	93.19841673779943	94.69741959369404	1.0979473048784592	0.0027464621156368567	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
22.875	93.24981922477039	94.75037632604175	1.0989836205634567	0.002781012978112211	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
23.25	93.30077796345807	94.80291064204444	1.1000330646120433	0.0028164592534677033	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
23.625	93.35129152036113	94.85502166518302	1.1010959650035574	0.0028527646737253796	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
24.	93.40135852572338	94.90670856825625	1.1021726381173373	0.0028898931810254305	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
24.375	93.45097769656604	94.95797059060313	1.1032633848893265	0.0029278101777334693	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
24.75	93.50014777781213	95.00880698662603	1.1043684957506374	0.0029664887646179135	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
25.125	93.54886761001306	95.05921709476517	1.10548825146279	0.0030058932947341073	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
25.5	93.59713605024031	95.10920024719857	1.106622915721688	0.003046004953779343	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
25.875	93.64495202888845	95.15875585687758	1.1077727551781245	0.003086787666693643	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
26.25	93.69231451318741	95.20788333117406	1.1089380064717083	0.0031282291713274897	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
26.625	93.7392225075913	95.25658214919507	1.11011892705662	0.0031702926947512937	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
27.	93.78567506016608	95.30485176328645	1.1113157259927717	0.0032129711027648607	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
27.375	93.83167128473663	95.35269175988681	1.1125286553836937	0.0032562313634105773	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
27.75	93.87721020884825	95.40010153912488	1.1137578995153297	0.0033000569409562526	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
28.125	93.92229118931783	95.4470809177075	1.115003698089411	0.0033444473588432424	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
28.5	93.96691304293023	95.49362909045408	1.116266235034462	0.0033893303547589677	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
28.875	94.01107551312711	95.53974618418405	1.1175456958554801	0.003434789129460232	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
29.25	94.05477721737401	95.58543129584761	1.1188423268815573	0.003480673388741214	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
29.625	94.09801789767567	95.6306843845057	1.120156200897036	0.003527083772490928	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
30.	94.14079682158363	95.6755053191675	1.1214876397109255	0.0035739983736462477	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
30.375	94.18311258851436	95.71989289707673	1.1228366996772707	0.0036212118775038604	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
30.75	94.22496583309233	95.7638481244124	1.1242035486190534	0.0036690897420432003	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
31.125	94.2663546955551	95.80736976674113	1.1255885169838031	0.003717245823479764	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
31.5	94.30727860142346	95.85045718167423	1.1269914829866632	0.0037656962405332446	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
31.875	94.34773849776853	95.89311196670339	1.128412789164203	0.003814950014669212	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
32.25	94.3877315727331	95.93533183751742	1.129852695497665	0.0038641998959908124	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
32.625	94.42725791868949	95.97711660790381	1.1313109390861962	0.003913738129014928	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
33.	94.46631905275669	96.01846866776017	1.1327879990944263	0.003964300601101793	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
33.375	94.5049113741196	96.05938499985754	1.1342841645370225	0.004014625813518968	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
33.75	94.54303455655256	96.09986468940097	1.1357989684545655	0.004064954992925547	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
34.125	94.58069164784516	96.13991165408517	1.1373328807817167	0.004116703519495187	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
34.5	94.61787917577118	96.17952349282396	1.138886496094187	0.004168374040537455	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
34.875	94.65459423569146	96.21869642864584	1.1404591613121198	0.00421919505477497	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
35.25	94.69084120414735	96.2574350096263	1.1420508923852681	0.004271510876952729	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
35.625	94.72662005172207	96.2957410892999	1.1436627944698343	0.004324989728582788	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
36.	94.76192441236974	96.33360809509901	1.1452946346817052	0.004376871838668528	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
36.375	94.79675517379629	96.37103555617334	1.1469454483488357	0.0044285613551287755	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
36.75	94.83111827306038	96.40803085789015	1.1486160556980518	0.004482938358017977	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
37.125	94.86501060261185	96.44459294456283	1.1503076521173492	0.004537688500717488	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
37.5	94.89842477281427	96.48071315366543	1.15201932207359	0.0045902899267806765	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
38.25	94.9638342205579	96.5516408952307	1.1555007945838836	0.004698222783152091	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
39.	95.02735249286405	96.62083117327238	1.159066656248318	0.004806664647617846	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
39.75	95.0889596550759	96.68825578074544	1.1627107915553103	0.004916478017490326	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
40.5	95.14867986104787	96.75395343435346	1.1664413732745536	0.005027499567298606	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
41.25	95.20647023286513	96.81787264027493	1.1702520409062582	0.005136960192011338	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
42.	95.26237300021344	96.8800636914268	1.1741468135625706	0.005251859059816362	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
42.75	95.31634864486674	96.94049547279099	1.1781298294959828	0.005361819493611511	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
43.5	95.36839876380938	96.99915256435655	1.1821895428029878	0.005475752160829442	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
44.25	95.41855749049373	97.05609939244422	1.186343457737227	0.005594641381376478	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
45.	95.46675622806058	97.11125283655932	1.1905815048750525	0.005703333664437722	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
45.75	95.51303425946064	97.16464542868147	1.1948984582338835	0.005823696264788254	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
46.5	95.55740833236177	97.21633344265125	1.199317049272235	0.005948404677117213	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
47.25	95.59980010719003	97.26621389458239	1.2038210652495593	0.006057714398720678	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
48.	95.6402500840555	97.31431782926518	1.208403620870316	0.006182042609583919	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
48.75	95.67879326098226	97.36073167913315	1.2130941291639352	0.006320092759328766	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
49.5	95.71534405835938	97.40535766378345	1.217883760009309	0.006437478703729423	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
50.25	95.74989761282002	97.44815586220884	1.2227503472195294	0.006557881993761504	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
51.	95.78252593044648	97.48924593479003	1.2277205829999513	0.0067097894901307535	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
51.75	95.81318780173626	97.52862478842435	1.2328150314547255	0.006857302112157625	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
52.5	95.84180112947432	97.5661669724101	1.2380065361681878	0.006980187427521341	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
53.25	95.86840036535968	97.60189281753183	1.2432853125960075	0.007121122155190711	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
54.	95.89304352233796	97.63592721984269	1.2486882194009739	0.007299319899913985	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
54.75	95.9156769260403	97.66825363807793	1.2542342924458785	0.007472020686791166	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
55.5	95.93621867695227	97.69874654964187	1.2598962504311606	0.007615742631368623	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
56.25	95.95468674603642	97.72739900925471	1.2656579063929314	0.007769595438164689	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
57.	95.97114539572188	97.75433462511752	1.2715506435884076	0.007968024539939242	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
57.75	95.98558014185559	97.77960705027468	1.2776099432028403	0.008184607100496807	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
58.5	95.99790890452118	97.80312512378983	1.2838275542391528	0.00837529888817897	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
59.25	96.00809250709919	97.82479985114668	1.2901728915351087	0.008544933966912952	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
60.	96.01617488543319	97.84467820603294	1.2966449551895223	0.008737619449403025	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
60.75	96.02220828687994	97.86288289660995	1.3032793207092133	0.008975887317865064	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
61.5	96.02617198700197	97.87946044428752	1.3101087861663199	0.009231649377796044	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
62.25	96.02800306390147	97.89434366198375	1.3171267947759073	0.009464811431556678	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
63.	96.02766125995359	97.90744891826053	1.324306003313655	0.009669792430676189	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
63.75	96.02518251962299	97.91879108561528	1.3316314834219216	0.009879606340135478	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
64.5	96.02061994538336	97.92847238491541	1.339125412823858	0.010125611583803094	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
65.25	96.01400600693385	97.93659501659175	1.3468199007976263	0.010406635161188374	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
66.	96.00530538293556	97.94317296689844	1.3547353655656407	0.010689884416598941	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
66.75	95.99449002368912	97.94815590505306	1.3628547274225247	0.010947913289233538	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
67.5	95.98153631934963	97.95149004890663	1.371157235499491	0.011176531306638834	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
68.25	95.96650742438852	97.95320220539539	1.379619524382483	0.011402258368108301	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
69.	95.94944066838765	97.95337706097239	1.3882606230516534	0.01164948618043556	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
69.75	95.93041010406372	97.95212593697839	1.3970937536531363	0.011925068923051006	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
70.5	95.90940423017852	97.94950875841754	1.40614822643623	0.01221765427403169	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
71.25	95.88642084069089	97.94552920142041	1.4154202350641838	0.012491688512257978	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
72.	95.8614722650106	97.94016370146058	1.424885759204617	0.012744794290519371	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
72.75	95.83454180709546	97.93339321386344	1.4345374264999629	0.012965040355787345	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
73.5	95.8057507591123	97.92526332220558	1.444333319738298	0.013172521817368535	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
74.25	95.77511458286526	97.91584915612383	1.4542962092260157	0.013399169538849787	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
75.	95.74271018347663	97.90525329045192	1.4644320740465726	0.013634236496548515	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
76.5	95.67279437446851	97.88081285555889	1.4852426789988131	0.014103969053989028	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
78.	95.5961995036928	97.8522073252872	1.5067439812085397	0.014529794448148612	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
79.5	95.51315309606139	97.81954621017898	1.528832062343259	0.014871474971699826	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
81.	95.42431627467596	97.78325358540985	1.5513584061236392	0.015161281204956188	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
82.5	95.330251787363	97.74397082068813	1.5743159059581275	0.015483202826738946	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
84.	95.23110958624662	97.70220325631149	1.597808014603856	0.015754080095228048	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
85.5	95.12754725738763	97.65808282131458	1.6215781462438117	0.015959214824635765	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
87.	95.0196963820448	97.61197814783053	1.6456856590777633	0.01609904669543553	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
88.5	94.90842121038551	97.56417387966043	1.6698752863301183	0.016191030147016134	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
90.	94.7940255652396	97.51533063135788	1.6942587495188117	0.016282306235536243	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
91.5	94.67703524188616	97.46573381143024	1.718722205036727	0.016353353516709742	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
93.	94.55764226273841	97.41578388015073	1.743318810068941	0.01637052719646174	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
94.5	94.43639930949104	97.36547411189424	1.7678337866261122	0.016366951706983913	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
96.	94.31340811631532	97.31538935813279	1.7924196651898927	0.016265280554436025	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
97.5	94.18966314630939	97.26520915017679	1.8166296282894203	0.016203725049911778	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
99.	94.06473259075285	97.2162487573863	1.841030840339628	0.01607732719914915	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
100.5	93.93990313170582	97.16742438676192	1.8648616098868678	0.015950805055707114	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
102.	93.81442136059417	97.1204116923699	1.8888832555067494	0.01589146858378639	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
103.5	93.6890818046277	97.07420004038964	1.912536015638227	0.015635629056663786	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
105.	93.56423028396888	97.02898888400884	1.9357901426767408	0.015566720402208963	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
106.5	93.43923667735896	96.98618992995719	1.9592361768448538	0.015357175422338273	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
108.	93.31548453721645	96.94360410402965	1.9818616689437556	0.01504233252916361	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
109.5	93.1925649319393	96.90324806983494	2.0043631744323447	0.01501486233408363	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
111.	93.0701166653422	96.86540002784412	2.0269062559460065	0.014713992909409333	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
112.5	92.94943437000926	96.8275833492663	2.0485051531605727	0.014394794062282537	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
114.	92.82987892279782	96.7926496435845	2.070090638132854	0.014421495622685429	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
115.5	92.71081473360933	96.760432343981	2.091769640028629	0.014133133868801107	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
117.	92.59354242467836	96.72794508728748	2.1124900397392574	0.013727492411666967	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
118.5	92.4779433943217	96.6978159887723	2.13295211726363	0.013746354472979375	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
120.	92.36278926444405	96.67125525715934	2.1537291031581955	0.013603232539609452	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
121.5	92.24898976855576	96.64463633461027	2.1737618148824582	0.013090422448061021	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
123.	92.1374967678102	96.61852792941285	2.1930003705023786	0.012917214794009682	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
124.5	92.02709924048705	96.59642783707045	2.2125134592644873	0.013009535135608838	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
126.	91.91704337207238	96.57642059169802	2.232028975909205	0.012682164987156094	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
127.5	91.80873286938855	96.5552578803117	2.2505599542259556	0.01218474737364487	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
129.	91.70271142122199	96.5355598829846	2.2685832180301397	0.012147534468211743	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
130.5	91.59732796388006	96.52001918476228	2.287002557630591	0.012256231773798051	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
132.	91.49186311735768	96.50571637504525	2.305351913351534	0.011939258615922375	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
133.5	91.38781160767344	96.49001841224488	2.322820333478358	0.011442033355513043	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
135.	91.28613872615608	96.47508596712423	2.339678013418073	0.011325264156682705	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
136.5	91.18529863396549	96.4638354724333	2.356796125948406	0.01149187005119042	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
138.	91.0838687425829	96.45482755838746	2.3741536235716443	0.0113640829980155	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
139.5	90.98283733578285	96.44443409847815	2.3908883749424525	0.010883236707405281	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
141.	90.88393589580674	96.43314910241615	2.40680333369386	0.010526946662003192	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
142.5	90.7869772456791	96.42380828065325	2.422469214928462	0.01058191782005391	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
144.	90.68986620592958	96.41806942142216	2.438549087154022	0.01073163986290293	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
145.5	90.59184007162038	96.41310135695558	2.454664134517171	0.010547870640523834	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
147.	90.49400504219729	96.40636766506783	2.4701926990755934	0.010092155907967046	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
148.5	90.39833200394834	96.39853572212512	2.484940602241072	0.00976083520052414	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
150.	90.30445384703955	96.39250500811463	2.4994752046771658	0.009781106758544045	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
153.	90.11507363406932	96.387853242893	2.5293667557596873	0.009773330914002084	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
156.	89.92400733522214	96.37973669655338	2.5581151901611783	0.009306056622868727	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
159.	89.739496262069	96.37248780097671	2.5852030954968996	0.0091200227843146	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
162.	89.55292664243288	96.37175830227993	2.612835326867066	0.009075683774571056	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
165.	89.36338885313072	96.36758919253394	2.639657198144326	0.008621188386881787	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
168.	89.1806707732167	96.36150293725724	2.6645624571883566	0.008397702425159062	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
171.	88.99717077430793	96.36332851234923	2.6900434126952804	0.008462975093830908	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
174.	88.80841118952581	96.36328677078119	2.715340307751342	0.00816608445506691	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
177.	88.62274807817468	96.3588098172303	2.739039919425682	0.007757813667831496	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
180.	88.44210201705165	96.35694621865976	2.761887189758331	0.0077315546389119146	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
183.	88.25745109040419	96.3608376388206	2.7854292472591533	0.007779504694016188	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
186.	88.06710512096959	96.36014867503606	2.808564217922428	0.007446068571470492	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
189.	87.8820131155217	96.35563879266657	2.8301056586879763	0.0071571260992470504	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
192.	87.70051723972117	96.35744410330761	2.8515069745179105	0.007077837413976755	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
195.	87.5163236943438	96.35754923279464	2.872572683171837	0.007080349308207594	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
198.	87.32724841050386	96.35986317607836	2.893989070367156	0.007032519812323112	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
201.	87.1362404768512	96.35850503862756	2.9147678020457755	0.006704503824958389	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
204.	86.95221146320826	96.3555887704974	2.9342160933169064	0.006411886590125629	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
207.	86.77236698507294	96.35633727139805	2.9532391215865292	0.0064653783911472465	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
210.	86.58421848296122	96.35954181825556	2.97300836366379	0.006515765233747454	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
213.	86.39327531138359	96.35934739143543	2.992333712989014	0.006329109295313422	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
216.	86.2040390676202	96.35771538712652	3.0109830194356704	0.006150783985471086	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
219.	86.01637373668399	96.35711170050197	3.0292384169018405	0.006004130225057376	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
222.	85.8307036401756	96.35683240862095	3.0470078007860146	0.005778353288045102	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
225.	85.64955588350651	96.35509579339661	3.063908536630111	0.005805846249416602	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
228.	85.46219370393344	96.36146243097825	3.0818428782825142	0.00593320400264193	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
231.	85.26551188741342	96.35902551995235	3.0995077606459627	0.005831496092398191	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
234.	85.0723121527866	96.35968523158856	3.1168318548369034	0.00551955113845944	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
237.	84.88757646734703	96.35462854898088	3.1326250674767193	0.00531559897537474	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
240.	84.70306052453682	96.35623078238085	3.148725448689152	0.005444460937321353	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
243.	84.51427382520534	96.36210292585292	3.1652918331006474	0.005314848230227061	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
246.	84.32499053871592	96.35575840833476	3.180614538070514	0.005182563278322967	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
249.	84.13701448847817	96.35904413588294	3.1963872127705852	0.005210861750934103	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
252.	83.94692900815616	96.35978275262636	3.211879708576119	0.005162095343001234	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
255.	83.75096544763538	96.35746608189466	3.2273597848285926	0.005204480246474501	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
258.	83.55304291553952	96.35962686194297	3.243106590054966	0.005053757689930253	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
261.	83.3650226638001	96.35963908714179	3.257682330968174	0.004581549877582969	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
264.	83.1868971690011	96.35040849984337	3.2705958893204636	0.0045959071249894	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
267.	83.00243170796095	96.36036674622427	3.2852577737181106	0.00490421146226631	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
270.	82.80608465759913	96.36269094684471	3.3000211580940615	0.004828626252851779	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
273.	82.60819199683705	96.35879050009942	3.3142295312352212	0.0046554047201546505	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
276.	82.41577238945071	96.35638577023111	3.3279535864149894	0.004598475316103172	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
279.	82.22538926288934	96.36066081900915	3.3418203831318403	0.004534438693999092	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
282.	82.03443769787383	96.35953475606885	3.355160218578984	0.00435928326479947	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
285.	81.84275469681597	96.35262171711462	3.367976082720637	0.00445681231047342	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
288.	81.64876474378238	96.36209513035018	3.3819010924418245	0.0045065210402162785	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
291.	81.45336948943978	96.36092295359785	3.3950152089619348	0.004266392191831854	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
294.	81.26258853980494	96.35741799555741	3.4074994455928156	0.004073470413071971	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
297.	81.07865189106188	96.35504726223427	3.4194560314403666	0.0039787787033039495	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
300.	80.89816954748747	96.35768865765101	3.4313721178126393	0.004075349842231259	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
306.	80.4987375535342	96.36058809077834	3.457064069483711	0.004242866252612905	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
312.	80.09408053996027	96.36109382196685	3.482286512843994	0.003933972705507104	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
318.	79.72624843148607	96.35485602969784	3.5042717419497964	0.0037724472196170402	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
324.	79.33876715783882	96.35910034077727	3.5275558794793986	0.0038765351570639504	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
330.	78.94760429849558	96.36802258994909	3.550790163834564	0.0036764237098170596	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
336.	78.55941711465093	96.34744754618828	3.5716729639972034	0.0036240815940241275	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
342.	78.17160617814834	96.36633564486877	3.5942791429628533	0.003575225728913852	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
348.	77.78906918971255	96.35686166027436	3.6145756727441696	0.003455041546603551	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
354.	77.39300335901049	96.35795188468109	3.635739641522096	0.0036176359622844454	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
360.	76.96954356604552	96.3611463025918	3.657987304291583	0.00343748027954797	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
366.	76.59843780415505	96.36204496561705	3.6769894048766716	0.002984138999007994	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
372.	76.25255538709175	96.35114796712799	3.693796972279679	0.0032115553646569297	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
378.	75.83142302433592	96.3715603181025	3.7155280692525547	0.0034017628666139035	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
384.	75.42087788664368	96.35689423538939	3.7346181266790457	0.003098818204090525	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
390.	75.03647632926408	96.35479441484506	3.752713887701641	0.0030257003653103203	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
396.	74.64734674564563	96.35748496524569	3.7709265310627695	0.003058126641358442	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
402.	74.25396342265493	96.36914289805729	3.7894114073979424	0.002967220396162299	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
408.	73.85885355318564	96.35594417734508	3.806533175816717	0.002854773039651796	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
414.	73.46618591370249	96.35209742328468	3.823668683873764	0.0029219337534328593	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
420.	73.07105564559171	96.3709587114164	3.8415963808579114	0.002850464581905854	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
426.	72.67318269797002	96.35546244059304	3.857874258856634	0.0027856970429342245	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
432.	72.26850806143099	96.36045336378005	3.875024745373122	0.0028037557679183216	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
438.	71.86719019381361	96.35981753738878	3.891519328071654	0.0025769695175018588	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
444.	71.50737069880763	96.35596538358772	3.9059483795831444	0.0023649692094918815	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
450.	71.16849733627787	96.36617358783097	3.9198989585855566	0.0026457014742022147	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
456.	70.72972610800049	96.37988116520329	3.937696797273571	0.0029233609034952828	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
462.	70.23327106751687	96.3305775439779	3.9549792894275	0.0027595199359005487	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
468.	69.84863151296169	96.3623918425389	3.9708110365043776	0.0023191801830402627	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
474.	69.53054003611695	96.36433961092222	3.982809451623983	0.002154555610890248	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
480.	69.14929124714244	96.35749464321727	3.9966657038350606	0.0024437922961912197	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
486.	68.72677112843722	96.35913745420295	4.012134959178278	0.0025088344176592927	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
492.	68.31872236349487	96.35851133863162	4.026771716846972	0.002396134978443302	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
498.	67.92365763248324	96.36208760081763	4.040888578919597	0.0023000941301430564	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
504.	67.52922709472098	96.35372553525326	4.054372846408689	0.0022800831998067337	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
510.	67.13172911630168	96.35900552264614	4.068249577317278	0.0023273729997645987	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
516.	66.73483275837555	96.37570245076496	4.082301322405864	0.002286258270994749	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
522.	66.33725673821338	96.3774871192614	4.095684676569215	0.0020138752575732015	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
528.	65.94359790026073	96.30950933724642	4.106467825496742	0.0021274414097155843	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
534.	65.54611709327365	96.36312655907659	4.121213973485802	0.0023500244389123757	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
540.	65.14875052124636	96.38317821564974	4.134668118763691	0.0021147872943146537	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
546.	64.75244130993562	96.3615156003044	4.146591421017578	0.0020145550903486833	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
552.	64.36024988481786	96.35896019843	4.158842779847875	0.0020448911151772125	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
558.	63.96124744817772	96.35556210479362	4.171130114399705	0.002041096190887807	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
564.	63.57164758456349	96.36378433983637	4.183335934138529	0.0019626400590286863	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
570.	63.187418402894735	96.35372883002151	4.194681795108049	0.0018877684508921504	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
576.	62.81628647632465	96.35974860665003	4.205989155549235	0.0018743474574079617	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
582.	62.43646408290922	96.35720941910088	4.217173964596944	0.002016086657526876	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
588.	61.99251242995531	96.3573890703439	4.230182195439557	0.0023539209148060922	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
594.	61.4643296206085	96.35689691483772	4.2454210155746175	0.0024717036250820885	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034
600.	60.97084818391979	96.3702689823849	4.259842638940542	0.002335504163559469	188.72752707848275	0.1025721862587754	1839.9483716019213	1	0	182.5102950496464	0.09926132234563635	1838.684905024034

==> anc/otoc_to_plot_1D_M600_L1.0000_n600_beta7.5000.dat <==
1.5625	58.89848891717947	60.03593472717419	0.821932411703029	0.006632876329575765	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
1.59375	58.89989278243576	60.03757551907073	0.822140687091655	0.006696748542488251	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
1.625	58.90132066101854	60.039242644942476	0.8223509584869345	0.006759290720690814	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
1.65625	58.902772367355276	60.04093582604778	0.8225631427616982	0.006819190550354293	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
1.6875	58.90424771509357	60.04265478405913	0.8227771578963317	0.006876484076579814	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
1.71875	58.905746517187225	60.04439924119175	0.8229929230164844	0.0069312085208785845	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
1.75	58.90726858597956	60.04616892032736	0.8232103584288866	0.006983402175105624	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
1.78125	58.90881373328459	60.0479635451307	0.8234293856524285	0.0070331042823301715	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
1.8125	58.91038177046523	60.049782840160006	0.8236499274465322	0.007080354936912059	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
1.84375	58.91197250851047	60.05162653097268	0.8238719078359855	0.007125194976840277	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
1.875	58.9135857581089	60.053494344223736	0.8240952521325847	0.007167665909399545	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
1.90625	58.91522132971991	60.05538600776043	0.824319886955323	0.007207809797581177	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
1.9375	58.91687903364476	60.05730125071044	0.8245457402449335	0.007245669184214876	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
1.96875	58.918558680091785	60.05923980356529	0.8247727412793364	0.0072812870158252	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
2.	58.92026007924307	60.061201398258966	0.8250008206834226	0.007314706548168459	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
2.03125	58.92198304131642	60.06318576824155	0.825229910438597	0.007345971293645448	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
2.0625	58.92372737662597	60.065192648548205	0.8254599438892755	0.007375124939606792	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
2.09375	58.925492895641334	60.067221775864375	0.8256908557473224	0.007402211276168913	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
2.125	58.927279409043706	60.06927288858523	0.825922582094036	0.007427274152185248	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
2.15625	58.929086727780174	60.07134572687307	0.826155060381834	0.00745035741397615	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
2.1875	58.93091466311638	60.07344003270908	0.8263882294324095	0.007471504828746589	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
2.21875	58.93276302668757	60.075555549942116	0.8266220294336306	0.007490760059022605	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
2.25	58.93463163054592	60.077692024333466	0.8268564019360984	0.007508166610397993	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
2.28125	58.93652028720855	60.0798492035989	0.8270912898467805	0.0075237677769504074	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
2.3125	58.93842880970145	60.082026837446236	0.8273266374221578	0.007537606608611469	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
2.34375	58.940357011603304	60.08422467761102	0.8275623902598187	0.007549725865267476	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
2.375	58.94230470708621	60.08644247788758	0.8277984952887371	0.007560167987596955	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
2.40625	58.944271710955825	60.088679994159044	0.8280349007590435	0.007568975060896932	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
2.4375	58.94625783868927	60.09093698442305	0.8282715562300431	0.00757618878608568	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
2.46875	58.94826290647091	60.09321320881535	0.8285084125581739	0.0075818504503590844	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
2.5	58.950286731227834	60.09550842963104	0.8287454218831906	0.007586000902499279	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
2.53125	58.952329130662655	60.09782241134342	0.8289825376145801	0.007588680526531277	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
2.5625	58.95438992328541	60.10015492061982	0.8292197144160988	0.007589929219665947	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
2.59375	58.95646892844349	60.10250572633598	0.8294569081908092	0.007589786385983288	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
2.625	58.958565966350875	60.10487459958875	0.8296940760652227	0.00758829089273938	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
2.65625	58.960680858115666	60.107261313704996	0.8299311763716054	0.007585481080512935	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
2.6875	58.96281342576515	60.10966564425082	0.8301681686327548	0.0075813947419973715	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
2.71875	58.964963492271856	60.112087369037425	0.8304050135429802	0.0075760691019421955	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
2.75	58.967130881576196	60.11452626812649	0.8306416729516262	0.00756954080542549	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
2.78125	58.96931541860921	60.11698212383185	0.8308781098433193	0.007561845917571475	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
2.8125	58.971516929313374	60.119454720722985	0.8311142883214744	0.007553019916883841	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
2.84375	58.973735240662506	60.12194384562335	0.8313501735881246	0.007543097674373556	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
2.875	58.97597018068065	60.124449287610396	0.8315857319261227	0.007532113466512058	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
2.90625	58.97822157845965	60.12697083801249	0.8318209306797816	0.007520100957634668	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
2.9375	58.980489264175425	60.129508290404964	0.8320557382359749	0.00750709319901155	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
2.96875	58.98277306910424	60.13206144060566	0.8322901240047198	0.0074931226227228365	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
3.	58.98507282563712	60.134630086668636	0.8325240583998951	0.0074782210485349054	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
3.03125	58.987388367292844	60.13721402887683	0.8327575128202532	0.007462419689588273	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
3.0625	58.989719528730944	60.13981306973475	0.8329904596304943	0.007445749133903945	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
3.09375	58.9920661457639	60.142427013958915	0.8332228721411222	0.007428239349657417	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
3.125	58.9944280553675	60.14505566846826	0.8334547245898479	0.007409791887068215	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
3.1875	58.99919710606648	60.150356346966625	0.8339166507737704	0.0073706024983906104	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
3.25	59.0040254002644	60.155713604209716	0.8343760499021468	0.007328772329164401	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
3.3125	59.008911676573	60.161125973664916	0.834832747314916	0.007284251802675001	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
3.375	59.01385469298865	60.16659202285203	0.8352865813774811	0.007237244645820873	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
3.4375	59.01885322705913	60.1721103528744	0.8357374028956436	0.007187945329348189	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
3.5	59.023906076008295	60.17767959792097	0.8361850745436497	0.007136539280319987	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
3.5625	59.02901205682273	60.18329842474375	0.8366294703056836	0.007083203088903645	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
3.625	59.03417000630364	60.18896553211266	0.8370704749297626	0.0070281047521154605	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
3.6875	59.03937878108435	60.1946796502549	0.837507983399698	0.0069714039292554375	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
3.75	59.04463725761916	60.200439540279525	0.8379419004209195	0.006913252181064422	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
3.8125	59.049944332143866	60.206243993590384	0.8383721399223311	0.006853793241615946	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
3.875	59.055298920609296	60.21209183129074	0.8387986245761215	0.006793163292569737	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
3.9375	59.06069995859256	60.21798190358275	0.8392212853339023	0.006731491220358876	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
4.	59.06614640118606	60.22391308916114	0.8396400609786664	0.00666889889150557	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
4.0625	59.07163722286645	60.22988429460656	0.8400548976953405	0.00660550142505123	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
4.125	59.07717141734567	60.23589445377739	0.8404657486567978	0.006541407454579762	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
4.1875	59.08274799740614	60.24194252720395	0.840872573627163	0.006476719391105057	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
4.25	59.08836599471997	60.24802750148337	0.8412753385806859	0.006411533695374061	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
4.3125	59.094024459655195	60.25414838868133	0.8416740153390847	0.006345941123139021	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
4.375	59.09972246107039	60.26030422573503	0.8420685812210783	0.006280026972075525	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
4.4375	59.105459086097696	60.26649407386479	0.8424590187105941	0.006213871339030064	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
4.5	59.11123343991689	60.27271701799122	0.8428453151384571	0.006147549343779701	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
4.5625	59.117044645521176	60.27897216615961	0.8432274623785666	0.006081131372624782	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
4.625	59.122891843473575	60.28525864897243	0.8436054565600352	0.006014683296223566	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
4.6875	59.12877419166036	60.29157561903087	0.8439792977905946	0.005948266687152426	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
4.75	59.13469086503525	60.29792225038467	0.8443489898959292	0.005881939031735506	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
4.8125	59.1406410553618	60.30429773799146	0.8447145401695615	0.005815753930161982	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
4.875	59.146623970949925	60.31070129718622	0.8450759591371995	0.005749761297034084	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
4.9375	59.1526388363901	60.31713216315986	0.8454332603316908	0.005684007541125524	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
5.	59.15868489228568	60.32358959044903	0.8457864600798402	0.005618535755439247	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
5.0625	59.164761394981326	60.330072852435165	0.8461355773011207	0.005553385884995876	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
5.125	59.17086761629241	60.33658124085433	0.8464806333154646	0.00548859489201714	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
5.1875	59.17700284323228	60.34311406531788	0.8468216516626228	0.005424196922481528	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
5.25	59.183166377739674	60.34967065284342	0.8471586579307748	0.005360223451607027	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
5.3125	59.1893575364063	60.35625034739583	0.8474916795940737	0.005296703433610439	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
5.375	59.19557565020482	60.36285250943957	0.8478207458599761	0.005233663439732972	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
5.4375	59.20182006421825	60.369476515500686	0.8481458875240403	0.005171127788516472	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
5.5	59.208090137370455	60.376121757739774	0.8484671368335407	0.00510911868394448	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
5.5625	59.21438524215774	60.3827876435355	0.8487845273595334	0.005047656326858885	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
5.625	59.22070476438367	60.38947359507737	0.849098093874398	0.0049867590250105565	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
5.6875	59.227048102895	60.39617904896896	0.8494078722376597	0.004926443316848328	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
5.75	59.23341466932015	60.40290345584181	0.8497138992890041	0.004866724072661199	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
5.8125	59.239803887811064	60.409646279978745	0.8500162127467423	0.004807614586900932	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
5.875	59.24621519478685	60.41640699894588	0.8503148511123667	0.004749126672497717	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
5.9375	59.25264803868188	60.42318510323552	0.8506098535808045	0.004691270761638222	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
6.	59.25910187969516	60.42998009591812	0.8509012599575715	0.00463405598341371	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
6.0625	59.26557618954483	60.43679149230259	0.8511891105787313	0.004577490243264037	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
6.125	59.272070451224536	60.4436188196065	0.8514734462379795	0.00452158030250871	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
6.1875	59.27858415876536	60.45046161663508	0.8517543081165448	0.004466331849373617	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
6.25	59.28511681699846	60.457319433467845	0.8520317377191512	0.004411861499194518	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
6.375	59.29823705748331	60.47107838142143	0.8525764673709237	0.004304935073225824	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
6.5	59.311427418623445	60.48489227824449	0.8531079714874577	0.004200482706628428	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
6.625	59.32468430471746	60.4987579004841	0.8536265880475808	0.004098735212875848	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
6.75	59.33800427154139	60.5126721778637	0.8541326552906766	0.003999689745311841	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
6.875	59.35138401972089	60.52663218515926	0.8546265104839088	0.0039033342816257033	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
7.	59.36482038835105	60.540635134521835	0.855108488861083	0.003809648921440534	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
7.125	59.37831034886465	60.55467836822613	0.8555789227142689	0.0037186070313475206	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
7.25	59.39185099914495	60.568759351819246	0.8560381406189199	0.003630176268387686	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
7.375	59.40543955787771	60.58287566765213	0.8564864667813659	0.0035443194882551765	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
7.5	59.41907335914038	60.5970250087712	0.8569242204909837	0.00346099554077961	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
7.625	59.432749847220705	60.61120517315073	0.8573517156665608	0.003380159981400954	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
7.75	59.44646657165897	60.62541405824809	0.857769260486334	0.003301765693902503	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
7.875	59.46022118250795	60.639649655862556	0.8581771570900364	0.0032257634341625874	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
8.	59.474011425803155	60.653910047281	0.8585757013448746	0.003152102318665584	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
8.125	59.48783513923639	60.668193398696886	0.8589651826697028	0.003080730239641394	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
8.25	59.50169024802541	60.68249795688067	0.859345883904785	0.0030115942329009826	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
8.375	59.51557476097187	60.696822045094805	0.859718081227928	0.0029446408038595884	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
8.5	59.529486766701176	60.71116405923386	0.8600820441057498	0.0028798161993943694	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
8.625	59.54342443007595	60.72552246417866	0.8604380352777766	0.002817066651373157	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
8.75	59.557385988776794	60.73989579035262	0.8607863107685931	0.0027563385818480945	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
8.875	59.571369750043	60.75428263046724	0.8611271199232386	0.00269757878093424	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
9.	59.58537408756567	60.76868163644678	0.8614607054638267	0.0026407345597672105	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
9.125	59.59939743852755	60.78309151652147	0.8617873035631805	0.0025857538767253274	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
9.25	59.61343830078235	60.797511032479086	0.862107143933008	0.0025325854437432405	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
9.375	59.62749523016787	60.81193899706609	0.8624204499241163	0.0024811788179768257	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
9.5	59.64156683794507	60.8263742715293	0.8627274386375022	0.0024314844755468634	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
9.625	59.65565178836011	60.840815763290834	0.863028321043003	0.002383453869706731	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
9.75	59.66974879632099	60.85526242374749	0.8633233021049289	0.002337039478107261	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
9.875	59.68385662518411	60.869713246187146	0.8636125809125298	0.0022921948404266423	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
10.	59.697974084646404	60.884167263817446	0.8638963508150356	0.0022488745859154946	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
10.125	59.712100028737126	60.89862354789826	0.8641747995590087	0.002207034450483203	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
10.25	59.72623335390412	60.9130812059721	0.8644481094276564	0.0021666312916690522	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
10.375	59.740372997191145	60.927539380188904	0.8647164573819259	0.0021276230916682515	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
10.5	59.754517934500626	60.94199724571619	0.8649800152005734	0.0020899689580642367	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
10.625	59.7686671789388	60.95645400923402	0.865238949621442	0.0020536291221451286	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
10.75	59.7828197792382	60.97090890750649	0.8654934224811097	0.002018564929569422	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
10.875	59.796974818253894	60.985361206026965	0.8657435908538343	0.0019847388277538514	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
11.	59.811131411530745	60.99981019773249	0.8659896071880482	0.0019521143546912256	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
11.125	59.82528870593673	61.01425520178457	0.8662316194425072	0.0019206561199984762	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
11.25	59.839445878360465	61.0286955624099	0.8664697712180478	0.0018903297849970357	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
11.375	59.853602134468794	61.04313064780109	0.8667042018887564	0.0018611020497059094	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
11.5	59.86775670752145	61.05755984907216	0.8669350467304743	0.0018329406225690015	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
11.625	59.88190885724154	61.07198257926464	0.8671624370443987	0.0018058142048298365	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
11.75	59.89605786873596	61.08639827240548	0.8673865002816817	0.0017796924658903812	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
11.875	59.91020305146724	61.10080638260851	0.8676073601608713	0.0017545460157588622	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
12.	59.92434373827081	61.115206383222166	0.8678251367856215	0.0017303463889479787	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
12.125	59.93847928441725	61.12959776601775	0.8680399467581082	0.0017070660085360956	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
12.25	59.95260906671815	61.143980040416146	0.8682519032877555	0.0016846781740649241	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
12.375	59.96673248266919	61.158352732754246	0.8684611163016245	0.001663157030875606	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
12.5	59.980848949635785	61.1727153855834	0.8686676925454744	0.0016426117917201686	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
12.75	60.00905880077455	61.2014088200296	0.8690733464138649	0.00160393298818029	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
13.	60.037234327643354	61.23005698391511	0.8694696590395645	0.001568066896157072	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
13.25	60.065371509193746	61.25865673731532	0.8698573798619434	0.001535114789203762	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
13.5	60.09346657542109	61.2872051430054	0.8702372164341664	0.0015049144069954057	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
13.75	60.12151598870273	61.31569945078896	0.8706098370654412	0.0014773137240915446	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
14.	60.14951642671226	61.34413708322142	0.8709758732962122	0.0014521702940555326	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
14.25	60.177464766762206	61.37251562258583	0.8713359222124689	0.001429350627082382	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
14.5	60.20535807144421	61.400832799001016	0.8716905486097534	0.0014087296013811645	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
14.75	60.23319357544839	61.42908647954966	0.8720402870131595	0.001390189909838968	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
15.	60.26096867345421	61.45727465833079	0.8723856435646729	0.0013736215398543195	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
15.25	60.28868090899639	61.485395447345205	0.8727270977830867	0.001358921286699788	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
15.5	60.316327964219255	61.513447068139875	0.8730651042080227	0.0013459922969050186	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
15.75	60.343907650439824	61.54142784413481	0.8734000939315392	0.0013347436430308779	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
16.	60.37141789944962	61.56933619357604	0.8737324760295382	0.0013250899273153927	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
16.25	60.39885675548986	61.59717062305133	0.8740626388951969	0.0013169509088251097	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
16.5	60.42622236784232	61.62492972152148	0.8743909514839507	0.0013102511607043787	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
16.75	60.45351298398272	61.65261215482017	0.874717764475549	0.0013049197494388043	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
17.	60.48072694324904	61.6802166605807	0.8750434113586701	0.0013008899343156521	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
17.25	60.507862670981034	61.707742043550915	0.8753682094427069	0.0012980988894546464	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
17.5	60.53491867309346	61.7351871712664	0.8756924608033975	0.0012964874471772525	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
17.75	60.56189353104231	61.762550970045616	0.8760164531662955	0.0012959998557715569	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
18.	60.588785897159084	61.789832421285446	0.8763404607312832	0.00129658355671336	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
18.25	60.61559449031528	61.81703055802694	0.8766647449446522	0.0012981889771932487	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
18.5	60.6423180918967	61.844144461771826	0.8769895552198799	0.0013007693355084893	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
18.75	60.668955542060246	61.87117325952859	0.8773151296124064	0.0013042804629619376	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
19.	60.69550573624937	61.89811612106761	0.8776416954513608	0.0013086806348545643	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
19.25	60.72196762195149	61.92497225637037	0.8779694699298337	0.0013139304158678033	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
19.5	60.74834019567561	61.95174091325751	0.8782986606592947	0.0013199925162483694	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
19.75	60.77462250013339	61.97842137517858	0.8786294661879579	0.0013268316549537307	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
20.	60.80081362161086	62.00501295915487	0.8789620764867716	0.0013344144359668242	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
20.25	60.82691268751241	62.03151501386048	0.8792966734059413	0.0013427092305928756	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
20.5	60.85291886406689	62.05792691783121	0.879633431102068	0.0013516860677491582	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
20.75	60.87883135418281	62.084248077793085	0.8799725164398159	0.00136131653375271	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
21.	60.90464939544227	62.11047792710089	0.8803140893689444	0.0013715736779467136	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
21.25	60.93037225822148	62.136615924277	0.8806583032787892	0.0013824319235093974	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
21.5	60.95599924393211	62.162661551645414	0.8810053053306991	0.0013938669838422513	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
21.75	60.9815296833717	62.18861431405168	0.8813552367707104	0.0014058557897493884	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
22.	61.00696293517547	62.214473737664946	0.8817082332255738	0.0014183764134299004	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
22.25	61.03229838436732	62.240239368854006	0.8820644249774253	0.00143140800214403	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
22.5	61.05753544099382	62.26591077313273	0.8824239372266458	0.0014449307186457094	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
22.75	61.082673538844	62.29148753417015	0.8827868903367482	0.0014589256782802096	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
23.	61.10771213424984	62.31696925286541	0.8831534000657859	0.0014733748987205697	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
23.25	61.13265070494066	62.3423555464631	0.8835235777861085	0.0014882612413023022	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
23.5	61.157488749001885	62.367646047751926	0.8838975306864371	0.0015035683753434892	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
23.75	61.18222578383553	62.39284040426542	0.8842753619737802	0.00151928071650409	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
24.	61.20686134525181	62.41793827757698	0.8846571710446891	0.001535383398748591	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
24.25	61.231394986564055	62.44293934261869	0.8850430536731545	0.0015518622409598226	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
24.5	61.25582627769938	62.46784328697595	0.885433102165169	0.0015687036583305058	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
24.75	61.28015480454352	62.492649810403165	0.8858274055023198	0.0015858947314768557	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
25.	61.304380167997955	62.51735862410725	0.8862260495309074	0.001603476330652424	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
25.5	61.3525198799425	62.56648202159717	0.8870366879125353	0.0016395962010641307	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
26.	61.40024249737214	62.61521137965174	0.8878656457319716	0.0016768209107850263	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
26.5	61.44754530498526	62.66354475136418	0.8887135088233203	0.0017151781730309068	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
27.	61.494425769730505	62.71148032825978	0.8895808239050025	0.001754593315235753	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
27.5	61.54088152504378	62.759016428804415	0.8904681021385561	0.0017949969330443016	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
28.	61.586910359794174	62.80615148938043	0.8913758208380468	0.0018363254295300502	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
28.5	61.63251019660968	62.85288404755936	0.8923044275680861	0.001878520356299429	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
29.	61.67767909593827	62.89921274740604	0.8932543411943462	0.0019215260393987688	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
29.5	61.7224152237879	62.94513630928391	0.8942259536074849	0.0019652938492361605	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
30.	61.76671686884741	62.99065355344671	0.8952196350435824	0.0020097740959343913	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
30.5	61.810582402833994	63.035763352551896	0.8962357277034193	0.002054926277558544	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
31.	61.854010312424	63.080464682621745	0.8972745613211409	0.0021007063830289496	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
31.5	61.89699913095107	63.12475653134612	0.8983364340864483	0.0021470779705856646	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
32.	61.939547541860655	63.168638034185754	0.8994216392917266	0.002194008258056046	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
32.5	61.981654169631504	63.21210823707506	0.9005304423445043	0.0022414515705242444	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
33.	62.023317926761415	63.255166455748935	0.9016630908622508	0.0022894030799792686	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
33.5	62.06453747009069	63.2978117699586	0.9028198454244836	0.0023377919817632042	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
34.	62.10531187793138	63.340043581350635	0.904000882844014	0.0023866338111793173	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
34.5	62.1456400254046	63.38186121458908	0.9052064792356629	0.002435888408264142	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
35.	62.185520753450284	63.42326379166198	0.9064367712522782	0.002485473776618008	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
35.5	62.22495355335484	63.46425115948021	0.9076919530122809	0.0025355093052733535	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
36.	62.26393697379853	63.504822302971704	0.9089722805575515	0.0025858079297311765	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
36.5	62.3024703525708	63.54497669106829	0.9102777609420121	0.0026363848891837183	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
37.	62.34055337231993	63.58471446901879	0.9116086654467352	0.002687436989470493	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
37.5	62.378184226169495	63.62403421307051	0.9129651979314826	0.0027385728381984498	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
38.	62.41536267954685	63.662935671761296	0.9143472382849337	0.002789924996511317	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
38.5	62.45208883194989	63.70141950003327	0.9157551229279939	0.002841856741359172	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
39.	62.48836043265389	63.739483891155366	0.9171890950262929	0.0028937285614978325	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
39.5	62.524177056232496	63.7771281839402	0.9186488514894917	0.0029455654592649427	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
40.	62.5595399046689	63.81435406214424	0.9201346604855578	0.0029981822073368303	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
40.5	62.59444681954058	63.851160160107625	0.9216470336968285	0.003050917036992229	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
41.	62.62889569616297	63.88754403343777	0.92318557752255	0.0031030419701933987	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
41.5	62.662888553628285	63.92350758506301	0.9247500756670219	0.003155747062685843	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
42.	62.696425761364864	63.959052348306294	0.9263413245852359	0.003209444396272243	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
42.5	62.729503377048054	63.9941747946446	0.9279595200632942	0.0032624662490967626	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
43.	62.762120364884936	64.0288729552653	0.9296037908343326	0.0033146407857618243	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
43.5	62.79428029775944	64.06315060187322	0.931274160849056	0.0033680078424568327	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
44.	62.82598323934474	64.09700945514611	0.9329717986767895	0.0034226324488785265	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
44.5	62.85722402884827	64.13044465015994	0.9346967932979345	0.003476048876171145	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
45.	62.888000927342325	64.16345298014917	0.9364478475529606	0.003527914701043966	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
45.5	62.918318543965675	64.1960389117187	0.9382247079989785	0.0035810348257683255	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
46.	62.948179273559084	64.22820695243404	0.940028882378729	0.003636455759777002	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
46.5	62.977578014408856	64.25995321416836	0.9418611637587555	0.0036912599478118313	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
47.	63.006509355371435	64.2912706803338	0.9437201423265408	0.0037431658530950873	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
47.5	63.034975739452115	64.32216007735587	0.9456043296118506	0.003794468092223502	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
48.	63.06298368122938	64.35262925274401	0.9475146104187643	0.00384882071296222	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
48.5	63.09053363344862	64.38268165913826	0.9494531503248128	0.0039056483935540065	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
49.	63.11761830884357	64.41231063151531	0.9514202588123183	0.003960577205694982	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
49.5	63.14423182922488	64.44150765475206	0.9534137275305078	0.004011405206455376	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
50.	63.170377228025266	64.47027351685115	0.9554316640187737	0.004062300566799126	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
51.	63.22129046682346	64.52654705299797	0.9595468197661076	0.00417276919914894	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
52.	63.27034578062324	64.5811357976276	0.9637772024170715	0.0042804341057824935	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
53.	63.31751062624075	64.63398930893904	0.9681076879776725	0.004383055774877909	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
54.	63.36283064662829	64.685161706268	0.9725433139668274	0.004495250376556792	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
55.	63.406283921392586	64.73465177138041	0.9770981887307861	0.004604557736769099	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
56.	63.4478270120771	64.78239181565998	0.9817524294403656	0.00470422731969522	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
57.	63.4875077536003	64.82843246997642	0.9865066433701766	0.004816720747520986	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
58.	63.52533165019639	64.87281503100795	0.9913858709354075	0.004935783921534653	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
59.	63.56123176368815	64.91545906000916	0.9963782112132459	0.005038584220028786	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
60.	63.5952146601196	64.95634550634293	1.001463039375465	0.005142474186109969	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
61.	63.627334612889065	64.99556193841555	1.0066631595854658	0.005269574712046032	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
62.	63.65756224014928	65.03311410690911	1.0120021887995572	0.0053983196865186045	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
63.	63.685828453120344	65.06890806879703	1.017459798958503	0.005506669737093239	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
64.	63.71214270835611	65.10292772473957	1.0230155282737436	0.005617022198726618	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
65.	63.736558503402634	65.13526329954321	1.0286938433559563	0.005756870803206415	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
66.	63.759062982064464	65.16595367815182	1.0345292698801565	0.0059111707293505455	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
67.	63.77958369971572	65.19492259481295	1.0405161848146574	0.006047928653884482	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
68.	63.79808757464472	65.22209915699261	1.0466251271879254	0.006169360352542896	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
69.	63.81461230954296	65.24752285890594	1.0528549055197431	0.006308422296176341	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
70.	63.82919521260201	65.2712871464321	1.0592419717802781	0.00648220222585405	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
71.	63.841809100816555	65.29341742294265	1.0658193099714512	0.006670091641952536	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
72.	63.85238939234181	65.31384798707695	1.0725821550641832	0.0068420049977157005	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
73.	63.860901539374616	65.33251021471537	1.0795033199668826	0.006994639247085543	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
74.	63.86737135857156	65.34941837743395	1.0865714335583543	0.007153589689624318	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
75.	63.871841870979914	65.36465645223673	1.0938104993461313	0.007343406097931271	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
76.	63.874325856143614	65.37830004722366	1.1012582457542168	0.00756312455711361	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
77.	63.874786704965636	65.39035361635071	1.1089367484603585	0.007788260665792968	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
78.	63.873184074860596	65.40076835617674	1.1168347670858028	0.007996417364523167	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
79.	63.86949908543724	65.40949906419128	1.1249295831894048	0.008184182008738938	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
80.	63.86376892438674	65.41656302014098	1.1332031311032806	0.008369871826593211	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
81.	63.856034108831736	65.42203027012262	1.1416693268425913	0.008574271382495335	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
82.	63.846338655001794	65.42599053446376	1.1503516738682713	0.008804344840355416	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
83.	63.83468500622633	65.4285005203221	1.159278016523302	0.009053215814422644	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
84.	63.82105347978089	65.4295677267149	1.1684581054971166	0.009296592637215939	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
85.	63.80545045201234	65.42917728489438	1.177871201797734	0.009523660984298243	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
86.	63.78786575740141	65.42731153938237	1.187505427465713	0.00972995728163728	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
87.	63.76836322116843	65.4239970866615	1.1973311163610085	0.009918691344953712	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
88.	63.74700332429396	65.41929614209985	1.2073428101556205	0.01011618122918212	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
89.	63.72381764448123	65.41329005700833	1.2175634788193728	0.010322081843376463	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
90.	63.69889182868829	65.40606654817486	1.2279869738423734	0.01053569424076295	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
91.	63.67223425629939	65.3976839124396	1.2386348673008987	0.010768271292008857	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
92.	63.64383391849197	65.38817404975758	1.2495235164263911	0.010986684913124933	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
93.	63.61377250513853	65.3775557210656	1.2606082371271485	0.011179748628868502	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
94.	63.58205984215325	65.36584184882902	1.2718830136841281	0.011371357910708091	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
95.	63.54870309254761	65.35305914843013	1.2833509529485647	0.011535323784094609	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
96.	63.513846317407705	65.33925971514762	1.2949536612523174	0.011664743778930564	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
97.	63.477559915805884	65.32450553857952	1.3066804405064258	0.01181242450420028	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
98.	63.439831569415574	65.30888353063177	1.318578510260718	0.011970112394830257	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
99.	63.400780268348896	65.29247570755396	1.3306206652960864	0.01209294504941949	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
100.	63.36052445972881	65.27533219795559	1.342764400359557	0.012225968273756254	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
102.	63.276255397642444	65.23910655663934	1.3675452697482122	0.012496575398390108	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
104.	63.18753822231524	65.20049267817306	1.3927507019531173	0.012710687859954162	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
106.	63.09460032302595	65.15982875401373	1.4183880211880289	0.012849802963069479	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
108.	62.998286138887615	65.11741000644759	1.4441499138053953	0.012943057259583057	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
110.	62.89885268224605	65.07381876365908	1.470160250226361	0.013017297653111937	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
112.	62.79703326902923	65.02942140145663	1.496219104417843	0.013054193740403619	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
114.	62.69307296112125	64.98462616959215	1.5223770251879756	0.013114826572082183	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
116.	62.58721741819631	64.93984125157135	1.5486784107061717	0.013081732058179862	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
118.	62.480229535286384	64.89488538791117	1.574703953420695	0.013063758289053817	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
120.	62.371854061547346	64.85068304185495	1.600933443862387	0.013000745398457914	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
122.	62.26316460139226	64.80671208687933	1.6267069350145267	0.012836584655271543	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
124.	62.15420758524142	64.7636396603765	1.6522797824834732	0.012799763170665168	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
126.	62.04497580658739	64.72214189977736	1.6779059876971874	0.012635323008603094	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
128.	61.936438930263776	64.68114473417542	1.7028210745178856	0.012440805606229455	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
130.	61.82823907927565	64.64200009885207	1.7276692101221052	0.012425406477294176	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
132.	61.720270867013234	64.60483993763202	1.7525227004270623	0.012220806221517944	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
134.	61.61349282121461	64.56821684771123	1.776552435008177	0.011957041026287973	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
136.	61.5076929087698	64.53357813054873	1.8003508645322142	0.011929905183522993	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
138.	61.40239094919632	64.50153163576105	1.824272055742269	0.011768227979040091	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
140.	61.29844377090531	64.47017191714689	1.8474237764483745	0.01139908587876065	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
142.	61.19626624799196	64.43998754341392	1.8698683992573115	0.011263366044290346	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
144.	61.09506829159564	64.41296168031901	1.892477240625536	0.011260014967141352	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
146.	60.99468508412147	64.38784385568383	1.914908459125877	0.010967728799105736	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
148.	60.896089298166295	64.3627818185764	1.9363481558219588	0.010600277985967077	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
150.	60.799391644250406	64.33951789481063	1.9573095710697452	0.010549373621634328	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
152.	60.703503675364225	64.31961225541693	1.9785456503084962	0.010566242746453236	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
154.	60.60815564594965	64.30111216343946	1.9995745420555582	0.010288914404845528	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
156.	60.51436000342638	64.28239681942982	2.0197013079278783	0.009901717818858069	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
158.	60.4226433361571	64.26480150850055	2.0391814133309905	0.009774008187386496	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
160.	60.3319507312993	64.25022045803499	2.0587973406774243	0.009843577337334097	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
162.	60.24135500202066	64.23781329490994	2.078555722680327	0.009730883987819738	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
164.	60.151429867359894	64.22521956583613	2.097720876628703	0.009364679639818685	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
166.	60.063380350975656	64.21238001627138	2.1160144412396016	0.0090320179274751	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
168.	59.97721444825101	64.20087325311856	2.1338489483386036	0.00898135916928089	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
170.	59.891628838912915	64.19239290781498	2.151939877916725	0.009066064097096205	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
172.	59.80572084173126	64.18535862973962	2.1701132047269884	0.00898722120559603	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
174.	59.7199258226086	64.17811015230598	2.1878887627391093	0.008658820462312034	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
176.	59.63564691940208	64.16963220174891	2.2047484865762366	0.008313651494408547	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
178.	59.553293862331536	64.16222599262578	2.2211433687167434	0.008182966336896524	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
180.	59.47187183413238	64.15671842947427	2.2374803519238227	0.008257689077257657	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
182.	59.38991702246883	64.15362782296944	2.254174125025774	0.00832201807648758	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
184.	59.30702131588497	64.15044209520804	2.270768424229773	0.008171193537345411	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
186.	59.22436609136105	64.14635017682009	2.2868588991751557	0.007874340156539983	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
188.	59.143013243131385	64.14141695730791	2.302265784855933	0.007575685567082435	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
190.	59.06349401827924	64.13691054034048	2.3171616414434855	0.007470296025061773	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
192.	58.98466905292609	64.13468488261145	2.33214696895618	0.0074940138166826875	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
194.	58.90538783732078	64.13318771534111	2.347137696710216	0.007541261674380739	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
196.	58.82498984209913	64.13272295526401	2.362312015653703	0.0075490313452369895	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
198.	58.74360306303146	64.1316697829575	2.377333822091164	0.007364140941965136	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
200.	58.66272861651516	64.12913481747813	2.3917685794215635	0.007100325604503244	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
204.	58.505498962569916	64.12412005619291	2.419233457354005	0.006814212064821523	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
208.	58.350870063799306	64.12354227813229	2.4462822759401357	0.006795211574076698	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
212.	58.1915604660031	64.12407387381762	2.4735951499466187	0.006709639114484411	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
216.	58.031216480103346	64.12221609296986	2.499959388856011	0.0064109869672348	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
220.	57.87532368750101	64.12004092996355	2.524883045684497	0.006111990190084959	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
224.	57.72233454132868	64.11856054699045	2.5488553103766907	0.0061011425828457755	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
228.	57.56525521614417	64.12233274988733	2.5736921863472633	0.00613160791166778	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
232.	57.403448385826934	64.12125022064816	2.597908173670033	0.005904310308544547	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
236.	57.245054098756384	64.11928307432783	2.6209266688156196	0.005612275585477944	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
240.	57.0915138781693	64.11780647465633	2.6428063783538565	0.005509849096483499	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
244.	56.93636191938902	64.12037592840127	2.6650054615874876	0.005461615026711997	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
248.	56.77967271631723	64.1197701582619	2.6864992985675524	0.005421222803802417	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
252.	56.619209019611574	64.1216472377206	2.708375244017907	0.005379063526128269	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
256.	56.45703603516838	64.11989100835272	2.7295318067765786	0.005203349252892453	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
260.	56.2991989172516	64.12053079952486	2.7500020380410466	0.0048739735130108874	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
264.	56.147961027982646	64.11550602067274	2.7685235948806657	0.004802474076487373	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
268.	55.99376393915395	64.12143686897464	2.7884218306529456	0.00494406812698045	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
272.	55.83249182177945	64.12148871114358	2.8080761398965093	0.004847756933809233	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
276.	55.67128454958964	64.12035733290762	2.8272038861234194	0.004753725142317977	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
280.	55.51181601468235	64.12211256571462	2.846105941035053	0.004574419548091291	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
284.	55.35323233115409	64.11722917799878	2.8637992425081498	0.004517120872310043	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
288.	55.194471273919596	64.12160817280284	2.8822429080135334	0.004471270973658237	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
292.	55.03706661110404	64.12022733818567	2.8995694102974157	0.004203524571646133	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
296.	54.884678491851574	64.11712361663984	2.9158711045867025	0.004146887768534169	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
300.	54.73171649028289	64.1212661441523	2.932744512445689	0.00430944015909307	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
304.	54.568808798109345	64.12509754499992	2.950346625859447	0.004303288039281483	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
308.	54.40063116584085	64.11905682566463	2.967170816759941	0.0042206861096028	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
312.	54.23737157920283	64.12184252397988	2.9841121147362695	0.00405404079436017	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
316.	54.08178731967258	64.12057103019643	2.9996031431148222	0.0037772081390254897	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
320.	53.928782276800234	64.11649744642325	3.0143297798484734	0.003787405659442189	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
324.	53.77160696468204	64.11921316358206	3.0299023883903597	0.0039335298513568095	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
328.	53.61180837290533	64.12521051867593	3.045798018659328	0.0038807917355714316	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
332.	53.450682102700554	64.12458244860146	3.060948722274931	0.0036193485344456766	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
336.	53.292445210294076	64.11471064641422	3.0747528069348933	0.003610193205774548	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
340.	53.13495004877805	64.12162408736891	3.0898302679211276	0.003700116749753235	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
344.	52.977199740697095	64.12460278967785	3.104353740932919	0.0035476157551342924	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
348.	52.817202030656375	64.12015496725132	3.118211193962202	0.0035261808961824515	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
352.	52.652340321907516	64.11868285148657	3.1325631881023788	0.0036459746690868378	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
356.	52.482729935129626	64.12022025449983	3.1473789913148966	0.003662881661813888	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
360.	52.31725512183986	64.12456783333656	3.16186624139689	0.003444282907601348	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
364.	52.16313537540135	64.12574683336449	3.1749332545757074	0.0030073026619893972	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
368.	52.0180405738261	64.1128632390933	3.185924662692805	0.002899887387636413	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
372.	51.87076572799081	64.11414316131953	3.1981323536767987	0.0033210944774618723	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
376.	51.70834082586637	64.12881480008458	3.2124934185125	0.003494026307322484	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
380.	51.53794538730822	64.12838019700281	3.2260845641353786	0.003289515046186131	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
384.	51.369927249192585	64.12159871439314	3.238809538881989	0.0031445480059996145	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
388.	51.20770569871787	64.11888782813115	3.2512409481833755	0.0030518488541051436	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
392.	51.05001470040084	64.11684719753373	3.2632243297148302	0.0030257931963614815	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
396.	50.89205788362253	64.1195858915365	3.2754472937542674	0.0030847205899922625	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
400.	50.73270966529035	64.12601411132613	3.2879020944347683	0.003036321116555459	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
408.	50.41119012105467	64.11682999770987	3.3109545985100954	0.002915393046779041	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
416.	50.09050358457809	64.12335629293833	3.334548383183233	0.002920784526743214	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
424.	49.763472063133335	64.12481344682386	3.357687150937987	0.0028287082003854713	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
432.	49.438169630360754	64.12073167014636	3.3798077143894005	0.002657945981634685	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
440.	49.13328576816134	64.11854658908499	3.400214286644142	0.002513393708507561	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
448.	48.84168562145369	64.12672960903815	3.4200220137255215	0.0026731213857037195	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
456.	48.49221571195919	64.13229880966281	3.4429842288154013	0.0027765381042931525	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
464.	48.12383240612869	64.10321722785847	3.464446623394212	0.002613651778431314	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
472.	47.82355844930178	64.13155342241619	3.4848026572703024	0.002326897686341617	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
480.	47.53329323034305	64.11880958609721	3.501676986375678	0.002287811906743875	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
488.	47.20578928949039	64.12179855283014	3.5214076477782044	0.0024499035209232523	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
496.	46.87402895774294	64.12258206553899	3.54087544271045	0.0023594340823974436	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
504.	46.55053907146327	64.11735058744232	3.5591585930965635	0.0023226253909488515	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
512.	46.22875055280552	64.13035366909412	3.5780374489656315	0.0023250075184609587	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
520.	45.90562231637453	64.13822837432858	3.596358713391939	0.0020650465029925236	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
528.	45.58541283657904	64.08837826105417	3.611078193013512	0.002138262152437842	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
536.	45.26324281591629	64.13041946924771	3.6305709078309443	0.0022926835313677174	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
544.	44.939652590475404	64.1339638958796	3.6477611295153953	0.002058110391472606	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
552.	44.621849628265224	64.12066070982574	3.663500674094506	0.0019793281695720255	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
560.	44.30530939714197	64.11721796383597	3.6794303802285477	0.001967253050929957	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
568.	43.99642357984104	64.11874147935833	3.6949767229093853	0.001955496187200617	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
576.	43.67996873794062	64.1215503099562	3.7107183192237576	0.002054171088570922	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
584.	43.323794914334	64.11845609525277	3.72784346032652	0.002249735377447132	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
592.	42.93003318016301	64.12082850712645	3.7467140852629117	0.002232423813701645	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
600.	42.59063907254637	64.14148480242802	3.7635622413457464	0.0016614763512972086	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
608.	42.37272512195869	64.13440297699373	3.773297706883667	0.0009795931514926803	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
616.	42.17370103109356	64.06498469121372	3.7792357317696292	0.0015269502888531905	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
624.	41.831025464770946	64.13091513533226	3.797728911505318	0.0024461160368456913	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
632.	41.39192868766879	64.15697738233973	3.8183735883591603	0.0022498634037814713	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
640.	41.01205890295231	64.12931938230122	3.8337267259658216	0.001714727118361986	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
648.	40.718964827709684	64.11723374405065	3.845809222252952	0.0014939256649620647	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
656.	40.438341187892114	64.11482605879372	3.8576295366052147	0.001560513562140986	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
664.	40.130276150376616	64.1201125831717	3.870777439247208	0.0016483497293848237	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
672.	39.80498801924392	64.1142140835113	3.884003132275372	0.0016879750897824952	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
680.	39.4783937344106	64.12496662767401	3.8977850406837278	0.0016471185707168379	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
688.	39.160968111860775	64.11935338552132	3.9103570294068413	0.0016033561018155285	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
696.	38.83295938894922	64.11998791445562	3.9234387383127762	0.0015875316140198936	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
704.	38.51772615314513	64.11818703884768	3.9357575352311596	0.0015729276480591636	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
712.	38.19648813212634	64.12798694425335	3.948605580681723	0.0016479484019445156	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
720.	37.87438749341675	64.15883800679093	3.962124709662272	0.0015941344226156062	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
728.	37.55503589544821	64.1564546468354	3.9741117314435725	0.0012763197491774958	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
736.	37.2410726092319	64.0677990298393	3.9825458256491117	0.0012377142804250452	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
744.	36.926395028490106	64.0598638939771	3.9939151599303733	0.0016543155579757385	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
752.	36.605023535593475	64.15130890045464	4.009014874576724	0.0016833496056194441	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
760.	36.28674696844732	64.16094817382437	4.020848753620284	0.001370976657198375	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
768.	35.973607058336555	64.13081342197607	4.030950501091898	0.0012964369299555134	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
776.	35.66082856978555	64.1192624954451	4.041591744499573	0.0013634805818917295	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
784.	35.34094924280733	64.11917381283516	4.052766190402165	0.0013536987641594722	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
792.	35.03370097882241	64.11524492065215	4.063250924726124	0.0013490274506289812	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064
800.	34.71720219283597	64.12334081001251	4.074350629612229	0.001425898770897216	125.11018028341412	0.06879623869805909	1818.5613436297322	1	0	120.01645334782403	0.06606359800079781	1816.6805469235064

==> anc/otoc_to_plot_1D_M700_L1.0000_n700_beta1.0000.dat <==
0.1953125	572.9508503329432	576.2658825918622	1.8916145353477138	0.04695776721305833	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.19921875	572.9516130005933	576.2672581883235	1.8917994120267088	0.04769909243233883	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.203125	572.9523891248016	576.2686569579096	1.8919871845073415	0.04843620940346227	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.20703125	572.9531786256213	576.2700787170553	1.8921778199126733	0.04916492337738987	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.2109375	572.953981422815	576.2715232822559	1.8923712854712273	0.04988526259759851	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.21484375	572.9547974359062	576.2729904701479	1.892567548526717	0.050597257680863095	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.21875	572.9556265841993	576.2744800975557	1.892766576546859	0.05130094083895642	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.22265625	572.9564687868248	576.2759919815469	1.8929683371270214	0.05199634583763668	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.2265625	572.9573239627645	576.2775259394824	1.8931727979987156	0.05268350821015133	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.23046875	572.9581920308925	576.2790817890732	1.8933799270349132	0.05336246489628138	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.234375	572.9590729099938	576.2806593484149	1.8935896922557178	0.05403325396071068	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.23828125	572.9599665188018	576.2822584360342	1.8938020618314813	0.054695914574352855	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.2421875	572.9608727760243	576.28387887093	1.89401700408833	0.05535048703541179	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.24609375	572.96179160037	576.2855204726095	1.8942344875114454	0.05599701245316169	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.25	572.9627229105727	576.2871830611198	1.8944544807481203	0.056635532861207594	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.25390625	572.963666625419	576.288866457088	1.8946769526119236	0.057266091041469736	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.2578125	572.9646226637691	576.2905704817452	1.8949018720843818	0.05788873016507523	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.26171875	572.9655909445847	576.2922949569574	1.8951292083163382	0.05850349441780622	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.265625	572.9665713869413	576.2940397052573	1.8953589306345209	0.05911042835637659	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.26953125	572.9675639100574	576.2958045498601	1.8955910085378724	0.05970957685590861	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.2734375	572.96856843331	576.2975893146973	1.8958254117037077	0.06030098558662189	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.27734375	572.9695848762542	576.2993938244351	1.896062109987768	0.06088470018741532	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.28125	572.9706131586431	576.3012179044915	1.8963010734239218	0.0614607673191756	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.28515625	572.9716532004353	576.3030613810699	1.896542272232449	0.062029233467626455	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.2890625	572.9727049218266	576.3049240811573	1.8967856768103877	0.06259014545904051	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.29296875	572.9737682432497	576.3068058325633	1.8970312577438477	0.06314355075346612	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.296875	572.9748430854006	576.3087064639209	1.8972789858006491	0.06368949685051462	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.30078125	572.9759293692431	576.3106258047146	1.8975288319379924	0.06422803167887992	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.3046875	572.9770270160274	576.3125636852842	1.8977807672981404	0.06475920318609951	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.30859375	572.9781359472978	576.3145199368455	1.8980347632128838	0.06528305995016126	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.3125	572.9792560849088	576.3164943915068	1.898290791204001	0.06579965047745873	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.31640625	572.9803873510331	576.3184868822726	1.898548822982239	0.0663090236745063	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.3203125	572.9815296681685	576.3204972430632	1.898808830451458	0.06681122867851741	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.32421875	572.9826829591566	576.3225253087242	1.8990707857062898	0.0673063145312085	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.328125	572.9838471471835	576.3245709150318	1.8993346610337332	0.0677943312426521	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.33203125	572.9850221557843	576.3266338987165	1.899600428919123	0.06827532846304507	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.3359375	572.9862079088654	576.3287140974545	1.8998680620373507	0.0687493559497625	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.33984375	572.9874043306987	576.330811349894	1.9001375332624806	0.06921646432610373	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.34375	572.9886113459322	576.3329254956546	1.9004088156648984	0.06967670385822089	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.34765625	572.9898288795974	576.335056375335	1.900681882511373	0.07013012526593343	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.3515625	572.9910568571149	576.3372038305284	1.9009567072685385	0.07057677960168007	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.35546875	572.992295204295	576.3393677038209	1.901233263602011	0.07101671783385655	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.359375	572.9935438473517	576.3415478388043	1.9015115253766155	0.07144999150884246	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.36328125	572.9948027128952	576.3437440800832	1.901791466660674	0.07187665211731087	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.3671875	572.9960717279479	576.345956273274	1.902073061721282	0.07229675146896852	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.37109375	572.9973508199383	576.3481842650233	1.9023562850315252	0.07271034170253188	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.375	572.9986399167117	576.3504279030013	1.902641111265833	0.07311747498678756	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.37890625	572.9999389465255	576.3526870359145	1.9029275153048595	0.0735182036959543	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.3828125	573.0012478380592	576.3549615135031	1.9032154722322077	0.07391258035852388	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.38671875	573.0025665204158	576.3572511865578	1.9035049573389105	0.0743006583268766	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.390625	573.0038949231144	576.3595559069183	1.9037959461253864	0.07468146270185609	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.3984375	573.0065806097621	576.3642099021441	1.9043823377615574	0.07542458644221028	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.40625	573.0093043427175	576.3689223349667	1.904974455288546	0.07614543673849994	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.4140625	573.0120655735461	576.3736920581574	1.9055721102105965	0.07684237543790573	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.421875	573.0148637606985	576.3785179415604	1.9061751174047632	0.07751583568790466	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.4296875	573.0176983695111	576.3833988721663	1.90678329514322	0.07816625278086065	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.4375	573.0205688722085	576.3883337541535	1.9073964651044641	0.07879406377749376	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.4453125	573.0234747478905	576.3933215089335	1.9080144523897433	0.07939970729027834	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.453125	573.0264154825072	576.3983610751574	1.9086370855308747	0.07998362282101823	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.4609375	573.0293905688421	576.4034514087264	1.9092641964963217	0.08054625078045774	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.46875	573.032399506462	576.4085914827776	1.9098956206993194	0.08108803196748227	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.4765625	573.0354418016833	576.4137802876546	1.9105311969958136	0.08160940676199857	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.484375	573.0385169675315	576.4190168308627	1.9111707676799756	0.08211081517336538	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.4921875	573.0416245236795	576.4243001370176	1.9118141784828975	0.08259269642478273	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.5	573.0447639964	576.4296292477748	1.9124612785616129	0.08305548817607189	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.5078125	573.0479349185089	576.4350032217446	1.9131119204856486	0.08349962639002229	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.515625	573.051136829299	576.4404211343991	1.913765960223957	0.08392554500649396	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.5234375	573.0543692744808	576.4458820779683	1.914423257126375	0.08433367508816048	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.53125	573.0576318061272	576.4513851613162	1.9150836738972095	0.08472444492143438	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.5390625	573.0609239825914	576.456929509821	1.9157470765782725	0.08509827956520155	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.546875	573.0642453684522	576.4625142652292	1.9164133345154157	0.08545560018863796	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.5546875	573.0675955344387	576.4681385855096	1.91708232033122	0.08579682406940492	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.5625	573.0709740573725	576.4738016447052	1.9177539098915002	0.08612236405274132	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.5703125	573.0743805200862	576.4795026327539	1.918427982269544	0.08643262844218214	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.578125	573.0778145113604	576.4852407553301	1.9191044197109093	0.0867280204618055	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.5859375	573.0812756258607	576.4910152336557	1.9197831075892597	0.08700893813625044	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.59375	573.0847634640558	576.496825304318	1.9204639343692882	0.08727577419064403	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.6015625	573.0882776321582	576.5026702190796	1.9211467915609886	0.08752891554109965	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.609375	573.0918177420502	576.5085492446765	1.9218315736746179	0.0877687433218739	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.6171875	573.0953834112182	576.5144616626241	1.9225181781753928	0.08799563240557973	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.625	573.0989742626828	576.5204067689939	1.923206505430955	0.08820995150287558	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.6328125	573.1025899249358	576.5263838742277	1.9238964586676253	0.08841206317681838	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.640625	573.1062300318613	576.5323923029051	1.9245879439180928	0.08860232315332439	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.6484375	573.1098942226826	576.5384313935314	1.925280869966896	0.08878108060361001	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.65625	573.1135821418885	576.5445004983251	1.9259751483025243	0.08894867814507279	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.6640625	573.1172934391665	576.5505989829908	1.9266706930629127	0.08910545142998672	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.671875	573.1210277693411	576.5567262264975	1.9273674209811178	0.08925172922651825	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.6796875	573.1247847923084	576.5628816208558	1.928065251332077	0.08938783354500401	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.6875	573.1285641729684	576.5690645708963	1.9287641058802585	0.08951407946658207	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.6953125	573.1323655811665	576.5752744940446	1.9294639088237424	0.08963077495258176	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.703125	573.1361886916267	576.5815108200886	1.9301645867388926	0.08973822107380158	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.7109375	573.1400331838912	576.5877729909636	1.9308660685280206	0.08983671205821508	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.71875	573.1438987422555	576.5940604605231	1.9315682853648022	0.08992653514553695	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.7265625	573.1477850557134	576.6003726943206	1.9322711706396696	0.09000797061793264	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.734375	573.1516918178868	576.6067091693761	1.9329746599057074	0.09008129192832826	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.7421875	573.1556187269734	576.6130693739657	1.9336786908260497	0.0901467658373889	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.75	573.1595654856816	576.6194528073999	1.9343832031219166	0.090204652212023	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.7578125	573.1635318011762	576.6258589797998	1.9350881385168626	0.09025520429159428	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.765625	573.1675173850151	576.6322874118902	1.9357934406889727	0.09029866872532466	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.7734375	573.1715219530931	576.6387376347742	1.9364990552156958	0.09033528565129245	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.78125	573.1755452255828	576.6452091897345	1.9372049295272742	0.09036424300043677	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.796875	573.1836467855437	576.6582145105998	1.938617256171606	0.09040338098123613	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.8125	573.1918199097008	576.6712999002681	1.9400300351829378	0.090420846073755	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.828125	573.2000625077034	576.6844620341346	1.9414429076114108	0.09041613839762164	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.84375	573.2083725522912	576.697697730881	1.9428555395078635	0.09039081233819957	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.859375	573.2167480775577	576.7110039463447	1.9442676204969795	0.09034633253207147	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.875	573.2251871772573	576.7243777675684	1.9456788623994907	0.09028407746764344	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.890625	573.2336880031309	576.7378164070537	1.9470889979178434	0.09020534337584252	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.90625	573.2422487632716	576.7513171972253	1.9484977793799858	0.09011134789906095	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.921875	573.2508677205168	576.7648775850836	1.949904977539689	0.09000323386060671	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.9375	573.2595431908672	576.7784951270703	1.9513103804381298	0.08988207292016881	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.953125	573.2682735419498	576.7921674841302	1.9527137923184443	0.08974886924956849	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.96875	573.277057191496	576.8058924169779	1.9541150326021788	0.08960456310632026	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
0.984375	573.285892605863	576.8196677815534	1.9555139349155168	0.08945003422493158	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.	573.2947782985831	576.8334915246779	1.956910346171708	0.08928610520534619	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.015625	573.3037128289421	576.8473616798867	1.958304125703184	0.08911354471244692	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.03125	573.3126948005979	576.8612763634569	1.9596951444439719	0.08893307061528333	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.046875	573.3217228602165	576.8752337705981	1.9610832841599115	0.08874535297082531	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.0625	573.3307956961584	576.8892321718323	1.9624684367243102	0.08855101678295796	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.078125	573.3399120371828	576.9032699095155	1.963850503434379	0.08835064478729038	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.09375	573.3490706511928	576.9173453945455	1.965229394373913	0.08814478007943194	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.109375	573.3582703440068	576.9314571032041	1.9666050278118612	0.08793392846436632	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.125	573.3675099581619	576.9456035741498	1.9679773296384244	0.08771856082771023	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.140625	573.3767883717591	576.9597834055631	1.9693462328377271	0.08749911542683719	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.15625	573.38610449732	576.9739952524168	1.970711676995513	0.08727599977558498	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.171875	573.3954572807038	576.988237823874	1.9720736078307142	0.08704959276645496	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.1875	573.40484570002	577.0025098808237	1.9734319767694648	0.08682024655723808	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.203125	573.414268764605	577.0168102335243	1.9747867405356279	0.08658828817026887	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.21875	573.4237255140031	577.0311377393613	1.9761378607747857	0.08635402120496138	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.234375	573.4332150169962	577.0454913007142	1.977485303698283	0.08611772743068258	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.25	573.4427363706477	577.0598698629344	1.9788290397569945	0.08587966819695936	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.265625	573.4522886993856	577.0742724124048	1.9801690433294379	0.08564008573817716	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.28125	573.461871154107	577.0886979747063	1.9815052924363126	0.08539920456427552	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.296875	573.471482911317	577.1031456128728	1.9828377684720715	0.08515723258359031	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.3125	573.4811231722862	577.117614425722	1.9841664559545498	0.084914362173798	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.328125	573.4907911622444	577.1321035462706	1.9854913422900027	0.08467077138710977	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.34375	573.5004861295878	577.1466121402378	1.986812417560397	0.08442662483026453	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.359375	573.5102073451225	577.1611394045968	1.9881296743159484	0.08418207449837212	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.375	573.5199541013299	577.175684566219	1.989443107388471	0.08393726078426766	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.390625	573.5297257116545	577.1902468805737	1.9907527137154568	0.08369231328411786	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.40625	573.5395215098054	577.2048256304889	1.9920584921785998	0.08344735136551407	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.421875	573.5493408491105	577.2194201249732	1.9933604434456291	0.08320248501064498	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.4375	573.5591831018513	577.2340296980965	1.9946585698351824	0.08295781551781545	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.453125	573.5690476586553	577.2486537079218	1.9959528751805609	0.08271343599971459	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.46875	573.5789339278823	577.2632915354872	1.9972433647101735	0.08246943196536449	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.484375	573.5888413350561	577.2779425838357	1.9985300449294785	0.08222588181902069	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.5	573.5987693222933	577.2926062770906	1.999812923517018	0.08198285750238199	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.515625	573.6087173477672	577.307282059585	2.001092009226428	0.08174042487699751	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.53125	573.6186848851737	577.3219693950119	2.002367311794424	0.08149864404403218	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.546875	573.6286714232352	577.336667765626	2.003638841852804	0.08125756988535215	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.5625	573.6386764652083	577.3513766714924	2.0049066108533413	0.08101738970032576	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.59375	573.6587401437596	577.3808241739036	2.0074309151355973	0.0805395053021698	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.625	573.6788722199993	577.4103082319855	2.009940329934727	0.08006486881632924	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.65625	573.6990691970437	577.4398254171504	2.012434969436618	0.07959400142289752	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.6875	573.719327769042	577.4693725236143	2.014914955023658	0.07912711016577845	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.71875	573.7396448091234	577.4989465512016	2.017380413821979	0.0786643588562228	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.75	573.7600173581765	577.5285446896642	2.019831477452172	0.07820587413863223	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.78125	573.7804426143832	577.558164304348	2.0222682809556436	0.07775175082011998	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.8125	573.8009179234552	577.5878029230958	2.0246909618784295	0.07730205650084088	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.84375	573.8214407695439	577.6174582242727	2.027099659486946	0.07685683550955957	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.875	573.8420087667555	577.6471280257874	2.029494514097777	0.07641611238982904	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.90625	573.8626196512414	577.6768102750457	2.0318756665113105	0.07597989491515023	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.9375	573.8832712738138	577.7065030397225	2.034243257529974	0.07554817659084279	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
1.96875	573.9039615930693	577.7362044992907	2.036597427548238	0.07512093896699668	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
2.	573.9246886689536	577.7659129372471	2.038938316215411	0.07469815358911802	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
2.03125	573.9454506567629	577.7956267339476	2.041266062147558	0.07427978360751553	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
2.0625	573.9662458015373	577.8253443600175	2.043580802690881	0.07386578524190668	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
2.09375	573.9870724328356	577.8550643702849	2.045882673725177	0.07345610904258137	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
2.125	574.0079289598285	577.8847853981741	2.048171809506042	0.0730507009612964	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
2.15625	574.0288138667325	577.9145061505405	2.050448342535258	0.07264950326047881	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
2.1875	574.0497257085314	577.9442254028988	2.052712403459822	0.07225245532123381	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
2.21875	574.0706631069686	577.973941995003	2.0549641209928353	0.07185949431652716	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
2.25	574.0916247467981	578.0036548267593	2.057203621854605	0.07147055580334438	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
2.28125	574.1126093722856	578.033362854455	2.0594310307305443	0.07108557419784489	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
2.3125	574.1336157839085	578.063065087233	2.0616464702419703	0.07070448324977008	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
2.34375	574.154642835285	578.0927605838627	2.063850060933655	0.07032721636159778	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
2.375	574.1756894302757	578.1224484496948	2.06604192126457	0.06995370689825364	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
2.40625	574.1967545202815	578.1521278338773	2.068222167614796	0.06958388846859975	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
2.4375	574.217837101699	578.1817979267357	2.0703909142938577	0.06921769509920495	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
2.46875	574.2389362135293	578.2114579573449	2.072548273558496	0.0688550614968122	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
2.5	574.2600509351338	578.2411071912783	2.0746943556374084	0.06849592311720443	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
2.53125	574.2811803841363	578.2707449284936	2.0768292687533214	0.06814021631337397	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
2.5625	574.3023237144278	578.3003705013718	2.0789531191569943	0.06778787845720302	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
2.59375	574.3234801143163	578.3299832728858	2.0810660111568966	0.06743884797604238	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
2.625	574.3446488047642	578.3595826348848	2.083168047155497	0.06709306447334029	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
2.65625	574.3658290377401	578.3891680065009	2.0852593276864804	0.06675046873303359	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
2.6875	574.3870200946681	578.4187388326517	2.0873399514513116	0.06641100275719225	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
2.71875	574.4082212849523	578.4482945826335	2.089410015358805	0.06607460982191782	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
2.75	574.4294319446096	578.4778347488265	2.0914696145651814	0.0657412344590611	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
2.78125	574.4506514349573	578.507358845452	2.093518842512496	0.06541082245880148	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
2.8125	574.4718791413899	578.536866407428	2.0955577909688565	0.0650833209292827	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
2.84375	574.4931144722135	578.5663569892923	2.0975865500705764	0.06475867822502579	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
2.875	574.5143568575601	578.5958301641831	2.0996052083579206	0.06443684394248805	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
2.90625	574.5356057483452	578.6252855228894	2.101613852816982	0.06411776895092913	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
2.9375	574.5568606152956	578.6547226729571	2.1036125689173537	0.0638014053544751	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
2.96875	574.5781209480176	578.684141237846	2.1056014406516366	0.06348770646522439	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
3.	574.5993862541336	578.7135408561423	2.1075805505714302	0.06317662677586355	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
3.03125	574.6206560584438	578.7429211808065	2.109549979825128	0.06286812193607716	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
3.0625	574.6419299021534	578.7722818784749	2.111509808192435	0.06256214876046329	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
3.09375	574.6632073421212	578.8016226288012	2.113460114122657	0.06225866516962242	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
3.125	574.684487950166	578.8309431238262	2.1154009747655365	0.06195802831830122	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
3.1875	574.7270570285658	578.889522174589	2.1192546625037	0.06136391314366918	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
3.25	574.7696339865496	578.9480167933406	2.123071463908495	0.06077832219534329	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
3.3125	574.8122158733959	579.0064249064679	2.126851952778118	0.060201769987966	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
3.375	574.8547999216255	579.0647445895497	2.130596685156991	0.05963397965693318	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
3.4375	574.8973835317854	579.1229740542593	2.1343062002352347	0.0590746882905826	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
3.5	574.9399642587067	579.181111636615	2.1379810211933137	0.05852364608516325	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
3.5625	574.9825397990691	579.2391557864178	2.14162165599588	0.05798061558979839	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
3.625	575.0251079801164	579.2971050577456	2.1452285981420385	0.057445370938626894	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
3.6875	575.0676667494339	579.3549581003703	2.1488023273632084	0.056917697146218416	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
3.75	575.1102141656479	579.4127136520233	2.152343310285316	0.056397389467289116	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
3.8125	575.1527483899529	579.4703705313722	2.1558520010466196	0.05588425271246322	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
3.875	575.1952676784167	579.5279276316666	2.1593288418743737	0.05537810070242344	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
3.9375	575.237770374931	579.5853839149765	2.1627742636344225	0.054878755720409345	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
4.	575.2802549047973	579.6427384069482	2.166188686339425	0.054386047971256346	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
4.0625	575.3227197688353	579.6999901920223	2.1695725196308295	0.05389981512396247	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
4.125	575.3651635380137	579.757138409094	2.17292616322992	0.05341990183989509	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
4.1875	575.4075848485141	579.8141822475321	2.1762500073608164	0.05294615938570146	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
4.25	575.4499823971914	579.871120943551	2.179544433153133	0.05247844522505929	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
4.3125	575.4923549374345	579.9279537768913	2.182809813013949	0.052016622643783705	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
4.375	575.534701275321	579.9846800677641	2.186046510983606	0.051560560441338055	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
4.4375	575.5770202661062	580.041299174067	2.189254883069116	0.051110132606705605	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
4.5	575.61931081097	580.0978104888153	2.192435277559444	0.050665218012046154	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
4.5625	575.6615718540265	580.1542134377773	2.195588035320622	0.05022570016093297	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
4.625	575.703802379546	580.2105074773051	2.1987134900795606	0.049791466919501204	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
4.6875	575.746001409416	580.2666920923331	2.2018119686855595	0.04936241026981136	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
4.75	575.7881680007561	580.3227667945206	2.204883791363287	0.0489384261097392	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
4.8125	575.8303012437415	580.3787311205549	2.207929271949277	0.048519414055125054	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
4.875	575.8724002595588	580.4345846305748	2.2109487181201777	0.04810527721030056	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
4.9375	575.9144641985337	580.4903269066965	2.2139424316005645	0.047695922009499014	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
5.	575.9564922383671	580.5459575516741	2.216910708371365	0.04729125805513945	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
5.0625	575.9984835825235	580.6014761876369	2.219853838857457	0.04689119795015273	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
5.125	576.040437458704	580.6568824549329	2.222772108115134	0.046495657155858794	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
5.1875	576.0823531174461	580.7121760110356	2.2256657960019393	0.04610455384014145	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
5.25	576.1242298308105	580.7673565295504	2.228535177345152	0.04571780877015641	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
5.3125	576.1660668911545	580.8224236992697	2.231380522098209	0.04533534516572146	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
5.375	576.2078636099968	580.8773772233055	2.234202095490867	0.04495708861790604	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
5.4375	576.2496193169417	580.93221681828	2.237000158175447	0.044582966959243464	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
5.5	576.2913333586913	580.9869422135616	2.2397749663607724	0.04421291014374873	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
5.5625	576.3330050981127	581.0415531505568	2.2425267719434157	0.043846850202388765	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
5.625	576.3746339133611	581.0960493820586	2.245255822636071	0.043484721118719705	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
5.6875	576.4162191970731	581.1504306716192	2.2479623620832556	0.0431264587488549	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
5.75	576.4577603555896	581.2046967929757	2.250646629979678	0.04277200075016552	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
5.8125	576.49925680825	581.2588475295056	2.2533088621770263	0.04242128650579602	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
5.875	576.5407079867106	581.3128826737269	2.2559492907929024	0.04207425705400425	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
5.9375	576.5821133343188	581.3668020268141	2.258568144308777	0.04173085500560347	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
6.	576.6234723055156	581.4206053981541	2.261165647668603	0.04139102450932697	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
6.0625	576.664784365279	581.474292604931	2.2637420223724427	0.04105471117267001	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
6.125	576.7060489885996	581.5278634717279	2.2662974865651866	0.0407218620024814	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
6.1875	576.747265659987	581.5813178301573	2.268832255122753	0.04039242537851706	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
6.25	576.7884338729992	581.6346555185194	2.2713465397375012	0.0400668991190661	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
6.375	576.8706229408103	581.7409802696843	2.2763144884481576	0.03942570297243719	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
6.5	576.9526123055283	581.8468365532573	2.2812029654806105	0.03879627609620506	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
6.625	577.0343981999064	581.9522232850926	2.286013557472209	0.03817936643580033	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
6.75	577.1159769651133	582.057139460802	2.2907478070895606	0.037574630326188796	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
6.875	577.1973450410635	582.1615841485618	2.295407215053756	0.03698173978472319	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
7.	577.2784989577456	582.2655564826825	2.2999932420357414	0.03640038151373304	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
7.125	577.3594353274433	582.3690556578553	2.3045073104321894	0.035830255959469426	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
7.25	577.4401508377597	582.4720809239772	2.3089508060256088	0.035271076473561536	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
7.375	577.5206422453189	582.5746315815146	2.3133250795505798	0.034722568546731836	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
7.5	577.6009063700951	582.6767069773115	2.3176314481622917	0.03418446908496087	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
7.625	577.6809400902873	582.7783065008124	2.32187119682182	0.033656525758718914	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
7.75	577.7607403376843	582.8794295806465	2.3260455796019714	0.03313849641386746	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
7.875	577.8403040934555	582.9800756815479	2.330155820925287	0.03263014850734258	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
8.	577.9196283843356	583.0802443015368	2.334203116728807	0.03213125858122545	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
8.125	577.9987102791615	583.1799349693828	2.338188635570593	0.03164161179759972	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
8.25	578.0775468857114	583.279147242285	2.342113519678207	0.031161001498103857	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
8.375	578.15613534782	583.3778807037642	2.345978885945119	0.03068922878327207	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
8.5	578.2344728427562	583.4761349617322	2.349785826874025	0.030226102128290577	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
8.625	578.312556578819	583.5739096467406	2.353535411477192	0.0297714370318225	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
8.75	578.3903837931329	583.6712044103648	2.3572286861319807	0.029325055670540223	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
8.875	578.4679517496418	583.7680189237345	2.360866675394827	0.02888678659560462	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
9.	578.5452577372446	583.8643528761802	2.364450382780882	0.02845646442761307	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
9.125	578.6222990681196	583.9602059739949	2.36798079150173	0.028033929592369944	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
9.25	578.6990730761271	584.0555779392879	2.3714588651789743	0.027619028052001227	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
9.375	578.7755771154092	584.1504685089396	2.3748855485147304	0.02721161106613401	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
9.5	578.8518085590209	584.2448774336281	2.378261767945508	0.02681153495812616	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
9.625	578.9277647977663	584.3388044769572	2.381588432254262	0.026418660901359914	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
9.75	579.003443238959	584.4322494145649	2.384866433170848	0.026032854710484443	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
9.875	579.0788413055762	584.5252120335156	2.388096645931883	0.02565398665975316	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
10.	579.1539564349972	584.617692131358	2.391279929835786	0.025281931288777315	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
10.125	579.2287860783507	584.7096895156567	2.3944171287540774	0.024916567204890328	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
10.25	579.3033276997643	584.8012040034902	2.3975090716370087	0.024557776997328418	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
10.375	579.3775787751646	584.8922354205084	2.4005565730034095	0.02420544701512206	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
10.5	579.451536791778	584.9827836005616	2.403560433390789	0.023859467172176352	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
10.625	579.5251992478096	585.0728483855418	2.4065214397964536	0.02351973090062387	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
10.75	579.5985636516175	585.1624296247888	2.409440366115945	0.02318613504888134	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
10.875	579.671627520856	585.251527174417	2.412317973558674	0.022858579672760726	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
11.	579.7443883819681	585.3401408969034	2.4151550110341353	0.022536967888322934	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
11.125	579.8168437698391	585.4282706608687	2.4179522155307547	0.02222120579235387	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
11.25	579.888991227421	585.5159163408274	2.420710312482224	0.021911202371370564	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
11.375	579.96082830528	585.6030778168719	2.4234300161235973	0.021606869389216854	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
11.5	580.032352561169	585.689754974345	2.426112029829528	0.021308121291014004	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
11.625	580.1035615596073	585.775947703547	2.428757046446351	0.02101487509626665	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
11.75	580.1744528715247	585.8616558994506	2.4313657486035947	0.02072705029773836	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
11.875	580.2450240738868	585.9468794614277	2.4339388090207854	0.02044456878902423	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
12.	580.3152727492428	586.0316182928773	2.4364768908008507	0.020167354781156277	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
12.125	580.3851964851656	586.1158723007574	2.4389806477160745	0.019895334783031515	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
12.25	580.4547928736537	586.1996413951442	2.4414507244966086	0.019628437570951007	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
12.375	580.5240595111247	586.2829254893763	2.4438877571088122	0.01936659405865626	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
12.5	580.5929939998324	586.3657245015416	2.4462923730112727	0.01911055159509919	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
12.75	580.7298569828565	586.5298669877807	2.4510068230977553	0.018613116386283934	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
13.	580.8653627553937	586.6920682807263	2.4555989312044146	0.0181332227878217	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
13.25	580.9994921803295	586.852327734543	2.460073434491666	0.017672046324069157	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
13.5	581.1322264543589	587.0106450170107	2.464434954366449	0.017229134285436487	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
13.75	581.2635464109838	587.1670194067211	2.4686880016343844	0.01680406885322583	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
14.	581.3934335124096	587.3214508236136	2.472836988793062	0.016396455718331815	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
14.25	581.5218684559147	587.4739384006753	2.4768862294935503	0.016005897464075325	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
14.5	581.6488328418283	587.6244821155092	2.4808399375251	0.015632061348498816	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
14.75	581.7743079745098	587.7730817621054	2.4847022601677997	0.015274615298412897	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
15.	581.898274590357	587.9197364556918	2.4884772451743062	0.014933190838092969	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
15.25	582.0207141138249	588.0644459512196	2.492168855586846	0.014607498480804892	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
15.5	582.1416082549306	588.2072103662136	2.4957809944147087	0.014297285753107403	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
15.75	582.2609384232412	588.3480295365232	2.4993174984634	0.014002274916692592	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
16.	582.3786858425924	588.4869030711028	2.502782131873055	0.013722184236565127	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
16.25	582.4948317877955	588.6238305958163	2.5061785905816825	0.013456754072778132	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
16.5	582.6093576349882	588.7588118253759	2.509510508909444	0.013205745778952505	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
16.75	582.7222448039746	588.8918465124431	2.5127814634711587	0.01296893287165446	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
17.	582.8334746908666	589.0229343775193	2.5159949753452713	0.012746099037259206	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
17.25	582.9430286392054	589.1520750829915	2.5191545129897883	0.01253704650315246	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
17.5	583.0508880217317	589.2792683403412	2.5222634985968475	0.012341610719230012	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
17.75	583.1570345255982	589.4045142466365	2.5253253183494033	0.012159655658971147	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
18.	583.2614505003096	589.5278136464381	2.528343326426333	0.011990998820828658	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
18.25	583.3641186041775	589.6491675969344	2.5313208177598177	0.01183528484921137	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
18.5	583.465019964499	589.7685751430695	2.5342609688509388	0.011692070984000047	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
18.75	583.5641327799107	589.8860320010699	2.5371668532518177	0.011561378813592427	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
19.	583.6614364053997	590.0015360028185	2.540041658257735	0.01144391330141925	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
19.25	583.7569181495415	590.1150946936501	2.5428888099025273	0.011339551936006664	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
19.5	583.8505655784487	590.2267142186274	2.5457114342257383	0.011246346893228676	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
19.75	583.9423498375543	590.3363802228835	2.5485119833491416	0.011164263958279186	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
20.	584.0322451801869	590.4440858497221	2.551293566204878	0.011096359504703557	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
20.25	584.1202533728776	590.549857581857	2.5540601631014934	0.011040527929901955	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
20.5	584.2063511390868	590.6536847366526	2.556813830169829	0.010993459888102741	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
20.75	584.290495461187	590.7555387785245	2.559556893045545	0.01096102143761346	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
21.	584.372702059477	590.8554673411087	2.5622943408886356	0.010940499961719752	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
21.25	584.4529383385117	590.9534439643483	2.5650271430264047	0.01092793203287723	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
21.5	584.531162196484	591.0494460350342	2.5677583069050742	0.010931734736526089	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
21.75	584.6074072228093	591.1435410309816	2.5704930103946677	0.010943423499695015	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
22.	584.6815927420917	591.2356405066272	2.5732300186549217	0.010967650823291208	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
22.25	584.7537474684924	591.3258227516525	2.5759768358063133	0.011004748657877705	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
22.5	584.8238301112061	591.4140400977152	2.5787323929838606	0.011050218482034246	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
22.75	584.8918107097703	591.5002979241305	2.5815019450473304	0.011110943064385204	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
23.	584.9577079527573	591.5846315495209	2.584287864516053	0.011179471877117209	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
23.25	585.0214381612607	591.666968508316	2.587091680985889	0.011262715798194378	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
23.5	585.0830611617898	591.747408611753	2.5899192224151504	0.011355226192116596	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
23.75	585.1424620017175	591.8258304122004	2.5927692940819473	0.01146079306986092	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
24.	585.1997201981699	591.9023666310441	2.595649618950081	0.01157797898189905	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
24.25	585.2547090731828	591.9768796374256	2.598558283572897	0.011705668774749434	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
24.5	585.3075072497917	592.0494981883181	2.6015024533374556	0.011848637225188696	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
24.75	585.3580018127768	592.1201148563738	2.604482602185491	0.011998099687463792	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
25.	585.4062359069632	592.1887939455407	2.6075015031811875	0.012163742240127284	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
25.5	585.4957159394058	592.3202517932701	2.6136715125585934	0.012537343377241328	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
26.	585.5757622967295	592.443890887245	2.620038846558429	0.01295866866841422	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
26.5	585.6461908939997	592.5597391422438	2.6266301812270076	0.013429492845506985	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
27.	585.7067822948535	592.6677684888198	2.6334683394039358	0.01394341836472801	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
27.5	585.7572696713717	592.7678916120368	2.6405735995917357	0.014508135265663302	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
28.	585.797446552779	592.8601598268111	2.647976474669599	0.015138883452548768	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
28.5	585.8271999902466	592.9447623562918	2.6557124830442844	0.015816627414985795	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
29.	585.8462647327242	593.0215744115385	2.663793102084585	0.01652526867676496	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
29.5	585.8543375160409	593.0904967360452	2.6722377517210494	0.01730031437889723	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
30.	585.8514074877876	593.1519322872198	2.681093416463482	0.018118048955735322	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
30.5	585.8371972390183	593.2056564356621	2.6903558006767847	0.018959536481750305	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
31.	585.8114835937006	593.2517434293775	2.7000529529452324	0.01985994874032393	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
31.5	585.774338236227	593.2905974472882	2.7102157494171086	0.02077295529423262	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
32.	585.7253593216202	593.321791810137	2.720825908239465	0.021723869993573786	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
32.5	585.6647451719228	593.346073094901	2.7319396194106824	0.022688238893915802	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
33.	585.5921923949895	593.3629445844422	2.743514147133381	0.023669180665288003	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
33.5	585.5078657982161	593.3731731920635	2.7556088000759704	0.024655139190203457	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
34.	585.4116069375548	593.3763294609171	2.7681692863235843	0.025641778408749705	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
34.5	585.3036252837942	593.3732211131539	2.78125057848472	0.02662245108501704	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
35.	585.1837661221363	593.3633768143948	2.7947917374086013	0.027585978654713017	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
35.5	585.0524543525739	593.3477567351983	2.808836557139433	0.02853080430775945	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
36.	584.9094689329925	593.3258115146003	2.8233225417163608	0.029449748351142446	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
36.5	584.7552951067515	593.2985248376128	2.8382863054905756	0.030346083785206535	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
37.	584.5899154425521	593.2655758009527	2.8536686255015673	0.031167986576518647	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
37.5	584.4138126214741	593.2275107038452	2.8694542920670942	0.031985337512774326	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
38.	584.2270920635896	593.1847319114771	2.8856539630143416	0.03273954370088905	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
38.5	584.0299710936102	593.1370012070698	2.9021938357679833	0.033446155726537086	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
39.	583.8230113419496	593.0853163457649	2.9191001187408787	0.03412003611789016	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
39.5	583.6063121154715	593.0294363312308	2.9363138718858734	0.034692281371941025	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
40.	583.3804319709018	592.9697063293622	2.9537924001128197	0.03523786710875765	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
40.5	583.1457890538773	592.9068837774416	2.971551738994631	0.03572779880627541	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
41.	582.9025832118475	592.840655015936	2.989520198919095	0.03611974621160474	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
41.5	582.6514522958661	592.7715599812032	3.007671485206236	0.03649077691164049	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
42.	582.3927961678136	592.7002138078354	3.0260109758307356	0.036799706559397904	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
42.5	582.1268968195933	592.6263587508236	3.0444711917656337	0.0370110436823734	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
43.	581.8543836032401	592.5504370743198	3.063022019513109	0.03720473470273111	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
43.5	581.5756682256159	592.4731174518625	3.081675926468365	0.03737311010013	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
44.	581.2909389246497	592.3943009658641	3.100395129613239	0.03746890205055564	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
44.5	581.0006883201537	592.3141990119789	3.1191448285189205	0.037525903150327444	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
45.	580.7055210188045	592.2334633040907	3.1379210327635665	0.03752603570699353	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
45.5	580.4059506201751	592.1520789643163	3.156670864225914	0.037405068663147745	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
46.	580.1025099096546	592.0698217650665	3.1753261014267142	0.037250536456168604	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
46.5	579.7954256157045	591.9873551605084	3.1939214006820826	0.03720173654417369	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
47.	579.4846316027786	591.9055330903412	3.212527837970888	0.037138513655206484	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
47.5	579.1707751427124	591.8240078660435	3.231059914337289	0.03684189099552215	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
48.	578.8550030148364	591.7420480820456	3.24936972896641	0.03649720497284781	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
48.5	578.5371235518815	591.660694714488	3.267557119310137	0.03638664317106244	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
49.	578.2166224560576	591.5812194002868	3.2857563721374725	0.03617758870167753	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
49.5	577.8950389824954	591.5020819975989	3.3037347080118145	0.035692240907247985	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
50.	577.5728139364629	591.4230383062226	3.3214486130447205	0.03535979064398391	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
51.	576.924280015013	591.2710551012794	3.356672364845048	0.03485142256752427	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
52.	576.2744358793188	591.1245014031745	3.391151458179769	0.03403062389489686	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
53.	575.6254590629009	590.9826899714344	3.4247336126348418	0.033224405223058584	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
54.	574.9780502279503	590.84840815647	3.457600268625886	0.03251908321501862	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
55.	574.3329137498102	590.7221468099839	3.489771779064879	0.031796193797354766	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
56.	573.6915580373253	590.6039308923976	3.5211926562205957	0.031044768882042995	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
57.	573.0546080703929	590.4936962924539	3.551861316828965	0.030279012858565046	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
58.	572.4225902934669	590.3907898001368	3.581750681937726	0.029510046397274392	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
59.	571.795967602121	590.295292308563	3.610881409623514	0.028774898821883887	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
60.	571.1745793041366	590.2071793168242	3.6393004795814936	0.028072236219183422	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
61.	570.5581452488811	590.1258149938658	3.6670258820618806	0.027419510617001652	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
62.	569.9465032604363	590.0519813611373	3.694139500815497	0.02686577922480038	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
63.	569.3387862444596	589.9866168806615	3.7207574405114814	0.026377847624416972	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
64.	568.7348261749884	589.9294597314381	3.746895196064331	0.025819510495726172	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
65.	568.1354355445654	589.87750962319	3.7723964615029337	0.025113038287219336	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
66.	567.5404880515215	589.8268315584038	3.7971212726387695	0.02447156495328784	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
67.	566.9471845701984	589.7798547018601	3.8213395914095094	0.024176335738994803	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
68.	566.3537533464263	589.7441786497443	3.845473944116759	0.023918327998937006	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
69.	565.7634196658967	589.7148745047047	3.8691762474073834	0.02325326977868647	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
70.	565.1761914641316	589.6801163247821	3.891980483674132	0.022756634386152497	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
71.	564.5857186761262	589.6524704024608	3.9146895161796884	0.022674303098012105	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
72.	563.9957844386364	589.6365094777759	3.9373290898701563	0.022141250168220772	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
73.	563.4086550994114	589.6103692954418	3.95897201651613	0.021709313911602468	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
74.	562.8153506652877	589.5938830776913	3.980747717693361	0.021613434784963914	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
75.	562.2248035539503	589.5839721720175	4.002198886086058	0.021073783576708083	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
76.	561.6314572921085	589.5627623331267	4.022895284846777	0.020906785268229644	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
77.	561.0332648779706	589.5606719279922	4.044012456622517	0.02058583203769926	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
78.	560.4385235466791	589.5438084172927	4.064066948922176	0.02025918602897736	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
79.	559.8337122456401	589.540740165681	4.084530828680472	0.020046120675273116	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
80.	559.235038271303	589.5309267553642	4.104159190272722	0.019719267965311538	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
81.	558.6240174885122	589.5260569603704	4.123969364611095	0.0195073523767757	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
82.	558.0196561400912	589.5208899762492	4.1431738950262735	0.01927308287472229	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
83.	557.401217264058	589.5176669386785	4.1625155303605395	0.01902363681012975	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
84.	556.7902464366174	589.5131087880484	4.181221168646533	0.01879867047125572	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
85.	556.1655495557503	589.5124787751558	4.200112871303051	0.01849804513465969	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
86.	555.5494244973313	589.5055776215858	4.218217258915852	0.018345325923232014	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
87.	554.9171844312597	589.5103571591228	4.236803523149515	0.018125647303844694	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
88.	554.290963851797	589.5006554063875	4.254468553523542	0.017876129799211604	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
89.	553.6559066528099	589.5082382384803	4.272555782747938	0.01769104024177226	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
90.	553.0191396201732	589.496924922435	4.289850634007086	0.01740023426822246	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
91.	552.3818210182824	589.5037944741141	4.307356251284383	0.017404427209207984	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
92.	551.7319516506745	589.5018448048285	4.324659488425502	0.016958456701422264	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
93.	551.0925773007721	589.4952087330201	4.341273164687228	0.016911931675286596	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
94.	550.4361727957705	589.5054407147967	4.3584833517760755	0.01678428434913659	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
95.	549.7819323774476	589.4955663137795	4.374841733385501	0.016354188257763802	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
96.	549.1301811924321	589.4984700601304	4.391191728291603	0.0164698240655623	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
97.	548.4603213673112	589.5038920064965	4.407781381516625	0.016119044921504955	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
98.	547.8013379360302	589.4922278470091	4.423429818134613	0.015860300273092598	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
99.	547.1345840158098	589.5009503875722	4.4395019820628105	0.015943274510519245	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037
100.	546.4579963918161	589.4996866377478	4.4553163671556515	0.015685495675162642	1168.7500801328288	0.5047274479296674	2315.6063434372436	1	0	1153.7795394020966	0.4983247695854375	2315.3164558967037

==> anc/otoc_to_plot_1D_M700_L1.0000_n700_beta1.5000.dat <==
0.390625	379.6297821812011	382.34659250140277	1.6926056963484208	0.03253403104703523	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.3984375	379.63147975165856	382.3489847969598	1.6928613771680512	0.03292025877833282	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.40625	379.6332049962295	382.35141314620114	1.6931200753918323	0.033301774117049376	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.4140625	379.63495764703083	382.3538770874582	1.69338171738863	0.03367393283615172	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.421875	379.63673743656153	382.3563761622069	1.6936462305923972	0.03403687146872869	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.4296875	379.6385440978244	382.35890991519585	1.693913543505329	0.034390727063026816	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.4375	379.64037736443436	382.3614778945662	1.694183585702757	0.03473563716289618	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.4453125	379.64223697072464	382.3640796519643	1.6944562878359992	0.03507173953316567	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.453125	379.64412265184336	382.36671474263864	1.6947315816329627	0.035399171780426286	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.4609375	379.6460341438561	382.3693827255331	1.6950093998950684	0.035718071614510905	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.46875	379.64797118382154	382.3720831633746	1.6952896765019394	0.03602857648232316	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.4765625	379.6499335098855	382.37481562274286	1.6955723464026047	0.03633082302638968	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.484375	379.651920861361	382.37757967413967	1.6958573456117267	0.03662494767242208	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.4921875	379.65393297879297	382.38037489205465	1.6961446112099863	0.036911086174356456	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.5	379.65596960404054	382.3832008550181	1.696434081333201	0.03718937348432405	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.5078125	379.6580304803292	382.38605714564886	1.6967256951706788	0.03745994372620487	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.515625	379.6601153523256	382.3889433506986	1.697019392953923	0.03772293005866345	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.5234375	379.66222396618537	382.3918590610902	1.6973151159528455	0.03797846480011913	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.53125	379.6643560696104	382.39480387195016	1.6976128064664249	0.038226679160743515	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.5390625	379.66651141190084	382.39777738263973	1.697912407814732	0.03846770328952687	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.546875	379.66868974399785	382.4007791967752	1.6982138643303237	0.03870166620049531	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.5546875	379.67089081852856	382.4038089222492	1.6985171213491148	0.03892869572723612	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.5625	379.67311438984774	382.40686617124805	1.6988221252010618	0.039148918551020984	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.5703125	379.6753602140716	382.4099505602634	1.6991288232014745	0.03936246007488364	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.578125	379.6776280491138	382.41306171009876	1.6994371636397319	0.03956944448958666	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.5859375	379.6799176547131	382.41619924587786	1.6997470957716243	0.039769994645851625	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.59375	379.682228792472	382.4193627970488	1.7000585698060733	0.039964232065045735	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.6015625	379.6845612258686	382.42255199737696	1.7003715368976406	0.04015227702609536	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.609375	379.686914720292	382.4257664849499	1.700685949134606	0.04033424844371325	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.6171875	379.68928904305443	382.4290059021656	1.7010017595295737	0.04051026379379152	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.625	379.69168396341934	382.43226989572673	1.701318922006384	0.04068043924606002	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.6328125	379.69409925261147	382.43555811663276	1.7016373913927934	0.04084488965754929	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.640625	379.6965346838338	382.438870220163	1.7019571234072832	0.041003728368451675	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.6484375	379.69899003228136	382.44220586586357	1.7022780746485504	0.04115706732761737	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.65625	379.7014650751546	382.44556471753265	1.7026002025842772	0.0413050172112861	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.6640625	379.7039595916617	382.44894644320095	1.7029234655424768	0.041447687144327006	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.671875	379.706473363038	382.4523507151109	1.7032478226959074	0.041585184857893864	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.6796875	379.709006172541	382.45577720969715	1.7035732340558813	0.04171761674788854	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.6875	379.71155780546195	382.45922560756	1.7038996604575931	0.04184508770416073	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.6953125	379.71412804912853	382.4626955934465	1.7042270635512589	0.04196770124086413	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.703125	379.71671669290583	382.46618685621905	1.7045554057894816	0.042085559376545234	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.7109375	379.71932352819914	382.46969908883125	1.7048846504165174	0.04219876280306778	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.71875	379.7219483484514	382.4732319883003	1.7052147614582795	0.042307410747540075	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.7265625	379.72459094914467	382.4767852556757	1.7055457037094477	0.04241160093506835	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.734375	379.72725112779744	382.4803585960098	1.70587744272289	0.042511429734233275	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.7421875	379.7299286839595	382.4839517183263	1.706209944799045	0.04260699212262864	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.75	379.7326234192101	382.48756433559015	1.706543176974806	0.04269838164077555	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.7578125	379.7353351371509	382.491196164672	1.7068771070121822	0.04278569037658997	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.765625	379.7380636434026	382.49484692631586	1.7072117033869403	0.04286900898438262	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.7734375	379.7408087455957	382.4985163451025	1.7075469352775632	0.04294842678697819	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.78125	379.7435702533655	382.5022041494195	1.7078827725554868	0.04302341777039942	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.796875	379.74914173414214	382.5096338469905	1.7085561461517798	0.04316236848275423	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.8125	379.75477660256377	382.5171339208218	1.7092315965705729	0.04328833386446718	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.828125	379.76047340694316	382.5247023312336	1.7099089065850444	0.043400717877922546	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.84375	379.7662307267364	382.53233709586965	1.710587869004258	0.0435001519574314	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.859375	379.772047172171	382.5400362884672	1.711268286333714	0.0435872460411133	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.875	379.77792138385666	382.5477980376273	1.7119499704430428	0.04366258882851071	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.890625	379.78385203236104	382.55562052555075	1.712632742234605	0.043726748125465065	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.90625	379.7898378177813	382.5635019867951	1.7133164313219635	0.04378027123645012	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.921875	379.79587746928365	382.5714407070036	1.714000875710744	0.043823685217361685	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.9375	379.8019697446464	382.57943502165114	1.714685921485006	0.04385749739513756	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.953125	379.80811342977756	382.58748331479165	1.7153714225043422	0.04388219575420749	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.96875	379.8143073382293	382.59558401780373	1.716057240102325	0.04389824926237651	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
0.984375	379.82055031070894	382.6037356081549	1.7167432427937914	0.04390610841878839	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.	379.82684121457646	382.6119366081728	1.7174293059904122	0.04390620571873427	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.015625	379.8331789433445	382.62018558383346	1.7181153117225019	0.04389895602313487	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.03125	379.8395624161754	382.62848114355916	1.7188011483661352	0.043884757062471635	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.046875	379.8459905773772	382.6368219370413	1.719486710380704	0.043863989956385296	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.0625	379.8524623958931	382.64520665407065	1.7201718980522722	0.04383701967955744	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.078125	379.858976864803	382.65363402340154	1.7208566172456903	0.04380419550663106	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.09375	379.86553300082096	382.6621028116234	1.7215407791618544	0.043765851530899624	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.109375	379.87212984379147	382.67061182206027	1.722224300106031	0.043722307123879034	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.125	379.87876645620116	382.67915989369163	1.7229071012594757	0.043673867462935334	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.140625	379.8854419226815	382.68774590009946	1.7235891084642476	0.043620824006218584	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.15625	379.8921553495255	382.69636874843127	1.72427025200967	0.04356345484585944	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.171875	379.8989058642071	382.70502737838956	1.7249504664281807	0.043502025405501854	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.1875	379.90569261490083	382.71372076125476	1.725629690303592	0.043436788703424156	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.203125	379.9125147700183	382.72244789891045	1.7263078660751627	0.04336798582534129	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.21875	379.91937151774476	382.7312078229201	1.7269849398606338	0.043295846554862294	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.234375	379.92626206557657	382.7399995936046	1.7276608612800022	0.04322058959852626	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.25	379.9331856398793	382.7488222991562	1.7283355832855878	0.04314242308891636	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.265625	379.9401414854435	382.75767505477484	1.7290090620015308	0.04306154505027848	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.28125	379.94712886504914	382.7665570018254	1.729681256568409	0.04297814378211484	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.296875	379.9541470590385	382.77546730702136	1.730352128994722	0.0428923982371785	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.3125	379.961195364897	382.7844051616282	1.7310216440133208	0.042804478367578724	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.328125	379.9682730968444	382.7933697806925	1.7316897689437087	0.042714545612142274	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.34375	379.97537958542586	382.8023604022953	1.7323564735637003	0.04262275316691699	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.359375	379.9825141771216	382.81137628682035	1.733021729980175	0.04252924641671285	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.375	379.98967623395123	382.82041671625615	1.7336855125142225	0.04243416323912186	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.390625	379.9968651331015	382.8294809935058	1.7343477975813975	0.042337634227813226	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.40625	380.00408026655106	382.83856844172675	1.7350085635838417	0.04223978320940347	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.421875	380.01132104070365	382.8476784036893	1.7356677908066913	0.04214072746428599	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.4375	380.0185868760312	382.8568102411515	1.7363254613171006	0.042040577963589953	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.453125	380.02587720673233	382.86596333426166	1.7369815588680535	0.041939439742002094	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.46875	380.03319148038014	382.8751370809686	1.7376360688090382	0.04183741213012837	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.484375	380.04052915759655	382.8843308964586	1.73828897799712	0.041734589014879475	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.5	380.0478897117241	382.89354421261055	1.7389402747157532	0.04163105916332199	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.515625	380.05527262850484	382.90277647746416	1.7395899485959738	0.04152690636361456	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.53125	380.0626774057742	382.912027154708	1.7402379905396161	0.04142220972329369	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.546875	380.0701035531507	382.9212957231833	1.7408843926498268	0.041317043853467794	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.5625	380.0775505917476	382.9305816764039	1.741529148160037	0.04121142911083808	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.59375	380.0925054827547	382.94920378174305	1.742813697598337	0.040999309303675346	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.625	380.10753846664414	382.9678896950645	1.7440916049915167	0.040786450588083056	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.65625	380.12264609727896	382.9866358473327	1.7453628507600922	0.04057316740339445	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.6875	380.1378250862414	383.0054388633653	1.7466274279542289	0.04035984004821458	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.71875	380.1530722949439	383.02429554989726	1.7478853407631056	0.04014680338852372	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.75	380.1683847271324	383.043202884409	1.7491366031660116	0.03993435139019397	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.78125	380.18375952176496	383.06215800470727	1.7503812377249928	0.03972274129254316	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.8125	380.1991939462534	383.0811581991832	1.7516192744967956	0.039512197237144164	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.84375	380.2146853900447	383.10020089769677	1.7528507500523143	0.03930291371246142	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.875	380.2302313585357	383.1192836630824	1.7540757066038244	0.03909505861486906	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.90625	380.2458294673002	383.1384041831892	1.7552941912157436	0.03888877598980045	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.9375	380.2614774366126	383.1575602634543	1.756506255103187	0.03868418857754108	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
1.96875	380.27717308626023	383.1767498199554	1.75771195300184	0.03848140008433987	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
2.	380.29291433062167	383.1959708729208	1.7589113426084582	0.03828049722003968	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
2.03125	380.3086991740051	383.2152215406517	1.7601044840780924	0.038081551508557965	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
2.0625	380.3245257062324	383.23450003384374	1.761291439577743	0.03788462103535295	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
2.09375	380.3403920984465	383.2538046502752	1.762472272892802	0.03768975187508161	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
2.125	380.3562965991497	383.2731337698249	1.7636470490699356	0.03749697948835973	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
2.15625	380.3722375304392	383.29248584982764	1.7648158341108244	0.037306329920482995	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
2.1875	380.38821328444806	383.3118594206992	1.7659786946899658	0.03711782087319904	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
2.21875	380.40422231996916	383.3312530818638	1.7671356979153994	0.036931462736180976	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
2.25	380.4202631592559	383.35066549791696	1.7682869111109771	0.03674725943354673	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
2.28125	380.43633438498927	383.37009539504203	1.769432401629996	0.03656520922498885	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
2.3125	380.45243463740553	383.3895415576386	1.770572236687539	0.036385305395434386	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
2.34375	380.4685626115752	383.40900282517066	1.7717064832172107	0.03620753692367984	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
2.375	380.48471705481626	383.4284780891975	1.772835207745269	0.03603188902239296	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
2.40625	380.5008967642505	383.4479662905933	1.7739584762811103	0.035858343689159966	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
2.4375	380.51710058447816	383.4674664169367	1.7750763542258414	0.03568688011163701	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
2.46875	380.5333274053828	383.4869775000502	1.7761889062880876	0.0355174750691063	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
2.5	380.5495761600351	383.5064986136896	1.7772961964176606	0.035350103382487674	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
2.53125	380.565845822715	383.5260288713813	1.778398287749493	0.03518473811080014	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
2.5625	380.58213540703815	383.5455674243689	1.7794952425495856	0.03502135094383618	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
2.59375	380.59844396415787	383.5651134597014	1.7805871221834828	0.03485991242093789	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
2.625	380.614770581086	383.58466619841334	1.7816739870758942	0.03470039211475395	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
2.65625	380.6311143790736	383.6042248938248	1.782755896690655	0.0345427589145757	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
2.6875	380.64747451209126	383.6237888299332	1.7838329095080552	0.03438698114717198	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
2.71875	380.6638501653729	383.6433573198984	1.7849050830123532	0.0342330267462998	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
2.75	380.6802405540429	383.6629297046128	1.785972473679699	0.03408086339219807	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
2.78125	380.69664492180215	383.6825053513542	1.7870351369743656	0.033930458652264406	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
2.8125	380.7130625396857	383.7020836525131	1.7880931273454654	0.03378178005797139	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
2.84375	380.7294927048762	383.7216640243878	1.7891464982279888	0.03363479523600077	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
2.875	380.7459347395805	383.7412459060552	1.7901953020477155	0.03348947193226337	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
2.90625	380.7623879899623	383.7608287582904	1.7912395902237552	0.03334577813655315	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
2.9375	380.77885182511477	383.7804120625572	1.79227941318125	0.03320368215393543	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
2.96875	380.7953256360993	383.79999532004797	1.7933148203583762	0.03306315258556225	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
3.	380.81180883501867	383.8195780507719	1.7943458602178477	0.032924158449716856	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
3.03125	380.82830085413707	383.8391597926995	1.7953725802614835	0.032786669174093674	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
3.0625	380.84480114504976	383.85874010094676	1.7963950270412286	0.03265065463296679	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
3.09375	380.86130917787784	383.8783185470024	1.797413246176044	0.03251608522467819	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
3.125	380.8778244405143	383.89789471800356	1.798427282367771	0.03238316068828458	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
3.1875	380.9108746913164	383.93703865746187	1.8004429802299162	0.032121425042721086	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
3.25	380.94394812930324	383.97616890380385	1.802442460498111	0.03186455355967688	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
3.3125	380.97704122766504	384.01528265098955	1.8044260494248758	0.031612797686578986	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
3.375	381.0101506821716	384.05437728489886	1.8063940602089334	0.0313659530425916	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
3.4375	381.0432733940906	384.09345036747135	1.8083467935551998	0.031123824227627495	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
3.5	381.0764064545912	384.1324996223678	1.8102845382373869	0.03088622474601621	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
3.5625	381.10954713051655	384.1715229219902	1.8122075716484518	0.03065297680961443	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
3.625	381.1426928513688	384.21051827570335	1.8141161603385887	0.0304239111295157	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
3.6875	381.1758411974102	384.24948381915567	1.8160105605396413	0.03019886662012361	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
3.75	381.20898988875945	384.28841780454763	1.8178910186661041	0.02997769011134288	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
3.8125	381.2421367753988	384.32731859179546	1.8197577718035591	0.02976023603125455	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
3.875	381.27527982800655	384.36618464045836	1.821611048170011	0.02954636607249128	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
3.9375	381.30841712953026	384.40501450238236	1.8234510675626205	0.029335948877781348	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
4.	381.3415468674467	384.4438068149737	1.8252780417797336	0.029128859701636145	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
4.0625	381.3746673266292	384.4825602950438	1.827092175025325	0.02892498007690314	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
4.125	381.4077768827925	384.5212737331745	1.8288936642893465	0.028724197496998727	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
4.1875	381.44087399643354	384.5599459885466	1.83068269971245	0.02852640511454929	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
4.25	381.47395720725285	384.5985759841963	1.8324594649286652	0.028331501453511265	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
4.3125	381.5070251289933	384.6371627026597	1.8342241373941388	0.028139390111023843	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
4.375	381.54007644467276	384.67570518195186	1.8359768886925432	0.02794997946860356	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
4.4375	381.57310990217354	384.71420251187584	1.8377178848277143	0.027763182453778512	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
4.5	381.6061243101612	384.7526538306194	1.8394472864992655	0.02757891628071718	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
4.5625	381.63911853429454	384.79105832160604	1.841165249362804	0.02739710222688707	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
4.625	381.6720914937156	384.82941521059706	1.8428719242776264	0.027217665383924228	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
4.6875	381.70504215779465	384.86772376300024	1.8445674575357944	0.02704053444574761	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
4.75	381.7379695430983	384.9059832813857	1.8462519910833448	0.02686564154084259	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
4.8125	381.7708727105781	384.9441931031901	1.8479256627283998	0.02669292202072171	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
4.875	381.8037507629497	384.9823525985771	1.849588606335935	0.026522314267012348	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
4.9375	381.8366028422552	385.02046116845474	1.8512409520117763	0.02635375953669339	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
5.	381.86942812759344	385.05851824264056	1.8528828262780217	0.026187201814748207	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
5.0625	381.902225832995	385.0965232781475	1.8545143522386198	0.026022587652160922	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
5.125	381.9349952054522	385.1344757575976	1.8561356497345418	0.02585986601138579	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
5.1875	381.9677355230691	385.1723751877334	1.857746835490043	0.025698988150217872	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
5.25	382.0004460933384	385.2102210980441	1.859348023253319	0.025539907501665127	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
5.3125	382.0331262515254	385.24801303947424	1.8609393239277512	0.025382579542563732	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
5.375	382.06577535916097	385.2857505832235	1.8625208456961395	0.025226961684113647	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
5.4375	382.09839280262855	385.3234333196242	1.8640926941382654	0.025073013178491976	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
5.5	382.13097799183754	385.36106085709355	1.865654972343451	0.02492069501000138	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
5.5625	382.16353035898334	385.39863282114896	1.8672077810145156	0.02476996980256274	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
5.625	382.19604935738494	385.43614885349547	1.8687512185687714	0.024620801746815246	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
5.6875	382.2285344603854	385.4736086111598	1.8702853812328675	0.02447315649772719	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
5.75	382.26098516033454	385.511011765689	1.8718103631309873	0.024327001119401004	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
5.8125	382.2934009676124	385.54835800239175	1.8733262563727926	0.024182303998017574	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
5.875	382.3257814097319	385.58564701962854	1.8748331511307395	0.024039034761793587	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
5.9375	382.35812603048197	385.62287852814626	1.8763311357180168	0.023897164259720327	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
6.	382.3904343891191	385.66005225045427	1.8778202966632045	0.023756664459016363	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
6.0625	382.4227060596177	385.69716792023036	1.8793007187753938	0.02361750840062804	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
6.125	382.45494062995164	385.73422528177343	1.880772485213283	0.023479670158037536	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
6.1875	382.48713770142075	385.77122408947423	1.8822356775451485	0.023343124763854917	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
6.25	382.5192968880223	385.80816410733246	1.8836903758087649	0.023208053901691155	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
6.375	382.58350012250173	385.8818668747872	1.8865746029674337	0.02294161059750799	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
6.5	382.64754747725675	385.9553318712805	1.8894257784581419	0.02267955971365776	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
6.625	382.71143626417995	386.0285575106104	1.8922444928958482	0.022422154933345873	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
6.75	382.7751639482701	386.1015423217838	1.8950313171914783	0.022169243878058076	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
6.875	382.838728134267	386.17428493877594	1.8977868038653627	0.021920684225562148	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
7.	382.9021265546504	386.2467840913728	1.9005114882478689	0.021676342827448458	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
7.125	382.9653570588376	386.3190385969377	1.9032058895722248	0.021436094903420688	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
7.25	383.0284176034631	386.39104735302493	1.905870511973724	0.021199823322850087	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
7.375	383.0913062435927	386.4628093307098	1.9085058454029373	0.020967417967004742	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
7.5	383.1540211247883	386.53432356858673	1.9111123664654752	0.02073877514302147	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
7.625	383.21656047592364	386.6055891673321	1.9136905391886927	0.020513797067061468	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
7.75	383.27892260266117	386.6766052847911	1.9162408157322406	0.020292391394694853	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
7.875	383.34110588153743	386.74737113151633	1.9187636370373664	0.02007447078743496	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
8.	383.40310875457584	386.81788596671873	1.9212594334290993	0.019859952538721082	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
8.125	383.46492972438557	386.8881490945889	1.9237286251720467	0.019648758212622575	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
8.25	383.526567349692	386.95815986093885	1.926171622982255	0.01944081334453518	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
8.375	383.58802024124225	387.02791765014854	1.9285888285081805	0.019236047138705636	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
8.5	383.64928705808325	387.09742188236544	1.9309806347669314	0.019034392208603812	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
8.625	383.7103665041332	387.1666720109581	1.9333474265603314	0.018835784346125095	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
8.75	383.77125732505027	387.2356675201666	1.9356895808534627	0.018640162293888096	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
8.875	383.8319583053545	387.3044079229657	1.9380074671338035	0.01844746755922433	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
9.	383.8924682657844	387.37289275909365	1.9403014477432687	0.018257644221201907	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
9.125	383.9527860608655	387.4411215932424	1.942571878189104	0.018070638767155422	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
9.25	384.012910576667	387.5090940133894	1.9448191074350576	0.017886399940257647	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
9.375	384.07284072874444	387.5768096292709	1.9470434781741683	0.017704878601660923	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
9.5	384.132575460224	387.6442680709603	1.9492453270854728	0.01752602759373545	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
9.625	384.1921137400519	387.7114689875656	1.9514249850726022	0.017349801631795003	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
9.75	384.2514545613582	387.77841204602623	1.9535827774934216	0.017176157185892826	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
9.875	384.31059693995627	387.8450969299899	1.9557190243690754	0.017005052378975982	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
10.	384.3695399129424	387.91152333878574	1.9578340405881656	0.016836446902323665	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
10.125	384.42828253740134	387.9776909864613	1.9599281360946563	0.016670301920835406	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
10.25	384.4868238892059	388.04359960089977	1.9620016160683744	0.0165065799937949	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
10.375	384.54516306190027	388.10924892298976	1.964054781093105	0.01634524499934198	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
10.5	384.6032991656582	388.17463870585857	1.96608792731821	0.016186262071030022	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
10.625	384.66123132632384	388.23976871416613	1.9681013466108626	0.016029597526562966	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
10.75	384.7189586845018	388.3046387234286	1.9700953266998507	0.015875218811811642	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
10.875	384.77648039472786	388.36924851941285	1.9720701513138155	0.01572309444386555	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
11.	384.8337956246791	388.433597897549	1.974026100310817	0.01557319395871204	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
11.125	384.8909035544474	388.4976866623996	1.9759634498034935	0.015425487862892773	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
11.25	384.94780337585314	388.56151462715013	1.9778824722765402	0.015279947582889974	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
11.375	385.00449429181344	388.6250816131446	1.979783436699216	0.015136545431536419	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
11.5	385.06097551573515	388.68838744944117	1.9816666086344243	0.014995254567076621	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
11.625	385.11724627096277	388.75143197240624	1.9835322503409851	0.014856048941114253	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
11.75	385.1733057902549	388.8142150253213	1.985380620869703	0.01471890328039116	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
11.875	385.22915331528634	388.8767364580286	1.987211976161083	0.014583793051212268	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
12.	385.28478809619367	388.93899612658885	1.989026569132506	0.014450694416602516	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
12.125	385.34020939113674	389.0009938929604	1.9908246497652335	0.014319584217025394	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
12.25	385.39541646589447	389.06272962470194	1.9926064651867623	0.014190439943803312	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
12.375	385.45040859347563	389.12420319468873	1.9943722597511844	0.014063239709224185	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
12.5	385.5051850537638	389.1854144808489	1.9961222751140684	0.013938277521015507	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
12.75	385.6140881244725	389.30704973731423	1.999575921803294	0.013694024211206912	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
13.	385.72212004262445	389.42763450985274	2.002969287219672	0.013456585553484945	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
13.25	385.8292752621391	389.547167979759	2.0063042145800365	0.01322644608450041	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
13.5	385.93554832080514	389.66564939042695	2.009582510261922	0.013003462120326326	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
13.75	386.04093382804575	389.78307803713295	2.0128059456401997	0.01278749709762561	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
14.	386.14542646622357	389.8994532702039	2.015976258810735	0.012578421232728232	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
14.25	386.24902097065495	390.0147744769307	2.0190951562565638	0.012376110027144449	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
14.5	386.3517121457636	390.1290410972576	2.022164313824307	0.012180445767201675	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
14.75	386.4534948412376	390.2422526051155	2.0251853791401646	0.011991316416528619	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
15.	386.5543639441945	390.3544084984688	2.0281599720325714	0.0118086126061403	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
15.25	386.6543143984553	390.46550831846974	2.0310896854432348	0.011632230717268044	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
15.5	386.7533411943148	390.5755516433009	2.0339760873912054	0.011462073357320968	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
15.75	386.8514393519014	390.6845380727145	2.0368207221218952	0.011298046604596657	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
16.	386.9486039196039	390.79246722564847	2.0396251106935037	0.011140059287424009	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
16.25	387.0448299774094	390.8993387436643	2.0423907517656072	0.01098802370805707	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
16.5	387.1401126364822	391.0051522913854	2.0451191225475323	0.01084185591129394	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
16.75	387.2344470352728	391.1099075535149	2.047811679721254	0.010701475455690002	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
17.	387.32782833415354	391.21360423017785	2.0504698602753773	0.010566805298899418	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
17.25	387.4202517102034	391.3162420326701	2.053095082370704	0.010437772121372646	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
17.5	387.5117123574948	391.4178206853512	2.0556887463360636	0.010314306625951453	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
17.75	387.60220550452755	391.51833994489886	2.0582522356836797	0.010196341837693801	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
18.	387.69172645104356	391.61779963566624	2.0607869172549105	0.010083806983645083	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
18.25	387.78027056962765	391.7161996412857	2.063294139175502	0.009976621870252167	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
18.5	387.8678331625075	391.8135397489738	2.0657752281900366	0.009874711642109624	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
18.75	387.9544092530223	391.90981946006707	2.068231494996557	0.009778046963214493	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
19.	388.0399938410824	392.00503831287045	2.070664251671644	0.009686631433083015	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
19.25	388.1245827103939	392.09919668527544	2.0730748107130985	0.009600364886017232	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
19.5	388.2081719955814	392.1922951581932	2.0754644341146524	0.009519036783676604	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
19.75	388.2907560814248	392.28433239462305	2.077834329104937	0.009442691864330222	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
20.	388.37232914921725	392.37530721074154	2.0801857800468175	0.009371547891451115	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
20.25	388.452888978032	392.46522219806195	2.0825201030506624	0.009305218567985385	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
20.5	388.53243090299617	392.554076650463	2.0848383893308102	0.00924347267030079	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
20.75	388.6109465577354	392.64186664270636	2.0871418393858128	0.009186965567102412	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
21.	388.68843605978554	392.7285976613262	2.0894318721143614	0.009135075144600435	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
21.25	388.76489361516013	392.8142671904934	2.091709376958113	0.00908756481238715	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
21.5	388.84031000404764	392.8988709905363	2.093975654520555	0.009045395994769834	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
21.75	388.91468993849656	392.9824190846531	2.096232074955498	0.009007176613944345	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
22.	388.9880184247628	393.0648987194012	2.098479242827527	0.008973943537698759	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
22.25	389.0602987069022	393.1463206478371	2.1007190467243473	0.008945223369800637	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
22.5	389.1315236573829	393.2266790928041	2.1029518545124275	0.008920684810308721	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
22.75	389.201684998078	393.30597270143926	2.1051793891295016	0.008901133414953577	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
23.	389.2707880909833	393.384209906568	2.1074024212199043	0.00888537461442418	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
23.25	389.33881306942	393.46137540384393	2.1096220764367137	0.008874592878784782	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
23.5	389.40577519715583	393.53749004049484	2.1118397176592967	0.008867649770981423	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
23.75	389.47164652287944	393.61252815905044	2.1140559013222044	0.008865333821460375	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
24.	389.5364486864789	393.6865186966044	2.116272384570027	0.008867218496497742	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
24.25	389.6001491367446	393.75943058267677	2.1184895105704533	0.00887304460714855	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
24.5	389.66277168487517	393.8312944759825	2.120708906873601	0.008883867830784986	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
24.75	389.72428530622096	393.90208309922133	2.122931444485846	0.008897467510506907	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
25.	389.7847064785153	393.9718152290122	2.1251576406288546	0.008916084547989794	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
25.5	389.90221578067195	394.10808003437387	2.129626982878804	0.008967983161100257	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
26.	390.01526600875997	394.2400935580077	2.134125623789955	0.00903526911837016	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
26.5	390.1238269661123	394.36786452858775	2.1386622519971743	0.009118586198991974	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
27.	390.2278579485677	394.49138613137234	2.143244209988947	0.009215500125803633	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
27.5	390.3272979182434	394.61062717765714	2.147877752122978	0.009328651177161973	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
28.	390.42210540124125	394.7255926435291	2.152572861166109	0.009464274406325579	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
28.5	390.5122807880647	394.8363410918211	2.1573420265293035	0.009615459397718684	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
29.	390.5977580977129	394.94282492991687	2.1621883205638275	0.009776346176740613	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
29.5	390.67844045509094	395.0449815845465	2.167118372706044	0.009964328520575272	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
30.	390.75436732046495	395.14294625042925	2.1721526490844028	0.01016950231011915	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
30.5	390.8254393723006	395.2366126103761	2.1772878750161633	0.01038557533334794	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
31.	390.89156774835624	395.32596209332183	2.1825382244177507	0.010633885371497787	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
31.5	390.95281242064016	395.4111438623644	2.187921760387661	0.010890862276524693	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
32.	391.0089560214706	395.4919086855488	2.1934290866942754	0.011176798598765636	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
32.5	391.06011044443073	395.56855126836103	2.1990985589864267	0.011479543865282604	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
33.	391.1060539704967	395.6407654014496	2.204908630559558	0.0118069363458293	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
33.5	391.1468719447136	395.70885912966355	2.210905495332256	0.012154246825688997	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
34.	391.1823631219729	395.772526862829	2.217062877385247	0.012527155957865244	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
34.5	391.21261071150576	395.8321060763088	2.2234326512901212	0.012918743351720163	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
35.	391.2373876831817	395.8872352613664	2.229981620736967	0.013336422295525008	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
35.5	391.25683420678155	395.93834975701304	2.2367690735856463	0.013774993505889288	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
36.	391.27065855412457	395.98500094046057	2.2437566142428564	0.014230359585488017	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
36.5	391.27906260560746	396.0276740727789	2.2509994331711343	0.014720589621719515	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
37.	391.28175668521146	396.06601027577614	2.258477203864576	0.015205139012294033	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
37.5	391.2788706847665	396.100237172796	2.2662045721834283	0.015739311614059392	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
38.	391.27031730178777	396.1304674635581	2.2742165154786353	0.01626453169514397	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
38.5	391.2559574727332	396.1563824103479	2.2824691038785723	0.016810068426314828	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
39.	391.2359942773715	396.17853444662785	2.29102658390495	0.01739311461919435	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
39.5	391.2101738776635	396.19657802348445	2.2998622184977666	0.01794042810533636	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
40.	391.1786027564883	396.21061439074845	2.3089670120102865	0.01853507116559472	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
40.5	391.1413718634343	396.2210612182989	2.3183972896633613	0.01913657527065782	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
41.	391.0982699861267	396.22750437813414	2.3281035872809444	0.019695766519328473	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
41.5	391.0494931421618	396.23022263776414	2.33809305618269	0.020307241805183285	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
42.	390.9951066583781	396.22956645625817	2.3484108290861276	0.02091201904706086	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
42.5	390.93495656873404	396.225166315042	2.3590050752297507	0.021460812020061226	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
43.	390.86924533383893	396.217254967235	2.369871641106189	0.022051043108306523	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
43.5	390.79810429125314	396.20626436521667	2.381056118338057	0.022649024515723593	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
44.	390.72141134942154	396.19193030543306	2.3925206656219125	0.023177043727311553	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
44.5	390.6393008761294	396.17426996514934	2.4042331620653687	0.023710833832877753	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
45.	390.55201556764814	396.1537950887899	2.41623149945479	0.024274019723762308	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
45.5	390.4595605219172	396.1305295140928	2.428507181789131	0.024769766228491807	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
46.	390.3619899119895	396.1042569408616	2.441001265683282	0.02521050611720277	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
46.5	390.2595353866398	396.0752897653683	2.453717687906334	0.02569505414039641	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
47.	390.1522967856214	396.04402364274125	2.4666963198236784	0.02618607517950533	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
47.5	390.04031113557767	396.0103687769306	2.479903763085839	0.02657405800931878	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
48.	389.9238290877169	395.97422189811175	2.493270377832997	0.0269077089201053	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
48.5	389.80304838731524	395.93592735254117	2.5068114720059445	0.02730552328846292	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
49.	389.6779737422452	395.8958519261338	2.52057590112146	0.027689076869037432	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
49.5	389.5488622392292	395.85392780462297	2.534500548874982	0.02795022619210341	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
50.	389.4159309611234	395.81005178403046	2.5485261273135635	0.028195681874006933	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
51.	389.1388230563175	395.7176975335993	2.5770108591812577	0.028706678051283463	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
52.	388.84829050594567	395.62026232490393	2.6059394834161305	0.029038381107063138	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
53.	388.54573392696693	395.51800105155877	2.635087621395384	0.029270226008714095	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
54.	388.23252150342216	395.4127611170411	2.6644799354335587	0.029450176861186783	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
55.	387.9096577651916	395.3049291548027	2.6939879751177576	0.02950560501021471	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
56.	387.578868356775	395.19557414443256	2.723491145453988	0.02948361516171283	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
57.	387.241352857858	395.08581658176047	2.752955205441183	0.029370943300952135	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
58.	386.8982725848195	394.97580031314294	2.7822330320558923	0.029158337160229753	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
59.	386.5510754472541	394.8666041862841	2.8112718797616427	0.028909304852304585	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
60.	386.2006364000737	394.75896112419053	2.8400516417605015	0.028601626490046828	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
61.	385.8478900696557	394.6529623610595	2.8684751327417364	0.02823881491887459	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
62.	385.4939013534964	394.5494899449354	2.8965292715982507	0.027895332105439374	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
63.	385.1391999483312	394.44947483110457	2.924265796952615	0.027560467181436232	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
64.	384.7843413357806	394.3530955936583	2.951650205961123	0.027138424649153503	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
65.	384.4305196447792	394.2600923590246	2.978542646250922	0.026583264676186102	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
66.	384.07873614724275	394.1699946544371	3.0048167353134954	0.026023037921146797	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
67.	383.7287665239321	394.08347707140837	3.0305887220932157	0.02566098316346821	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
68.	383.3800939711961	394.0027759157167	3.0561387016404318	0.02533634174635746	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
69.	383.03405340094076	393.92698634302957	3.0812614055859306	0.024701847522542453	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
70.	382.6919197234813	393.85258107544075	3.1055423966855167	0.02414005410622888	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
71.	382.3517808539339	393.78352812505506	3.1295415137983884	0.023929527348875324	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
72.	382.0140154837328	393.72180359419224	3.1534014513832673	0.023359796244609488	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
73.	381.68084652505877	393.6593531079741	3.1762611062876074	0.02280913195909373	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
74.	381.3492792895402	393.60352584786847	3.199019715301455	0.022603714768578476	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
75.	381.02130056412864	393.55375150085695	3.2214685358247643	0.021991526723070365	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
76.	380.6967215704251	393.5019759895581	3.2430027687475955	0.021702619205928197	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
77.	380.37315419974254	393.4615574971836	3.2648737742366207	0.021296878862492985	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
78.	380.05461353259415	393.4170743746667	3.2855965264725815	0.020864225596844754	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
79.	379.73587986899906	393.3819973134914	3.3066022254303102	0.02057654664634012	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
80.	379.4223312001963	393.34617064704423	3.3267496197652617	0.020164157015359452	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
81.	379.1078427742034	393.3155326546172	3.346930539461029	0.019876087053213753	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
82.	378.7982856016247	393.2867766478275	3.3665017938716892	0.019545354406742765	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
83.	378.4870332420318	393.26110989872564	3.3860212482745147	0.019210361012708344	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
84.	378.1808982164223	393.23687943398573	3.404922515897106	0.018958517259524577	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
85.	377.87218181622643	393.2172035165564	3.423938282793564	0.018595532600990117	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
86.	377.5690086583225	393.1954806794803	3.442113581099086	0.01841584336613966	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
87.	377.2619689280036	393.18271095340646	3.460769969525843	0.01807497392503188	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
88.	376.9598575506802	393.16156035981055	3.47826352894915	0.01785177333154686	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
89.	376.65505780470323	393.1544960671861	3.496473516188937	0.017646572776470304	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
90.	376.35202612057685	393.1357482182428	3.5135566745020905	0.017255114659494364	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
91.	376.05063957630756	393.12941629223144	3.5309837455079256	0.017282222615038645	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
92.	375.74504211646376	393.11902653780425	3.548121119732168	0.016770057824081697	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
93.	375.4455660846127	393.1068815461265	3.564523861156089	0.016751890743258446	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
94.	375.1403603360166	393.10629993176224	3.5816249012186847	0.016565146271421805	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
95.	374.83669662414866	393.09293724016607	3.5976541536989326	0.016105366565758894	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
96.	374.5358593273626	393.0899160017401	3.6138356343502025	0.0162800652151458	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
97.	374.22764496603247	393.0880943366103	3.630214284129224	0.015839822142905913	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
98.	373.92494539738044	393.07619751221944	3.6455152786360143	0.015575871344736036	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
99.	373.62095143872114	393.07818383003234	3.6613660268186963	0.015751605842248217	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
100.	373.3109609182478	393.0751429213557	3.6770184903205108	0.015458597335749058	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
102.	372.7006151030422	393.06959274880614	3.707160220327747	0.014919250109949544	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
104.	372.0805568748182	393.060110157306	3.736695490760309	0.014753879533066838	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
106.	371.45721799605417	393.06446046331524	3.7661757384600145	0.014366222461423273	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
108.	370.83635388536607	393.056807529841	3.794160380606002	0.014045373885643198	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
110.	370.20123365689085	393.05715111291977	3.8223572340025873	0.013808126994218184	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
112.	369.5745300838115	393.0568010163442	3.8493928885828748	0.01347280289726549	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
114.	368.9308760925255	393.0523207591139	3.8762484455916493	0.013247382930328788	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
116.	368.2952906335936	393.05543404214245	3.90238242030419	0.01301918221574594	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
118.	367.64198475785037	393.0528791182455	3.928325174454633	0.012762487874372175	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
120.	366.9991190513255	393.05608635314593	3.9534323718016786	0.012505191268911031	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
122.	366.338925187616	393.0532186803297	3.978345939530277	0.012207918507228133	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
124.	365.69019273894577	393.0511441315327	4.002264045830591	0.012088615958292803	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
126.	365.0182364032519	393.0560258346576	4.026700403363448	0.011900155709504201	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
128.	364.3581729101338	393.05301785850725	4.049864668668608	0.011575940526641126	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
130.	363.6894967828147	393.05606773298246	4.073004165470013	0.0114780710917457	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
132.	363.0084351184448	393.0514376337009	4.095776953035591	0.011228791736892285	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
134.	362.3402247382562	393.05587028962026	4.117919332417582	0.011057015381858326	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
136.	361.6522428686878	393.05381105803656	4.140005014563024	0.010912827382439705	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
138.	360.9659498644792	393.05206741042434	4.161570641947341	0.01065221478019196	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
140.	360.2874888001733	393.05595619665127	4.182613873683792	0.010581105909661659	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
142.	359.5813505257511	393.0546431249945	4.2038950655859875	0.010394004423200487	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
144.	358.8929509682299	393.0525185701435	4.224189891376594	0.0101383884335835	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
146.	358.194917142263	393.0535715258184	4.2444486193203215	0.010128441978041414	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
148.	357.48436440157633	393.0562814190063	4.2647036592887595	0.009916732155198282	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
150.	356.7783325957008	393.04751341386407	4.284115547941115	0.009715913005609034	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
152.	356.0752503050861	393.0568369583416	4.303567311311196	0.009682458365556812	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
154.	355.3533289990174	393.0547656372713	4.322845381403342	0.009522687087257342	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
156.	354.6352529950744	393.052668252038	4.341658059660225	0.009343381065701095	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
158.	353.9143026600663	393.0514362742621	4.360218905666146	0.009188564200418803	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
160.	353.20157974293534	393.057267965897	4.3784123164619	0.009187035336570615	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
162.	352.453724865229	393.0558279933981	4.396967047012429	0.009007893204131756	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
164.	351.7321201323002	393.05005684759453	4.414443889278427	0.008815359694687386	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
166.	350.9980373654214	393.05737008699253	4.432228485791178	0.008770910791833675	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
168.	350.26081924355617	393.05406804603047	4.449527532445762	0.00861128344256401	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
170.	349.52066547713343	393.0539775151524	4.466673619561434	0.008639795662620298	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
172.	348.75751694627	393.05551717800233	4.484086715096243	0.008362483638885587	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
174.	348.0346271994107	393.04875418681286	4.500123554116977	0.008234702284008355	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
176.	347.2768301942667	393.05825073069695	4.5170255242322765	0.008319385741793583	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
178.	346.5161518296013	393.0534413561067	4.533401097084151	0.008107662685413075	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
180.	345.76110485990876	393.0515842769241	4.549456174973929	0.008054460793221807	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
182.	344.9973470837166	393.0583817972792	4.565618940257038	0.007956993066297047	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
184.	344.2322330627091	393.05208180463836	4.581284147239117	0.007698301721468681	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
186.	343.49071211795865	393.0547221709624	4.596412147142913	0.007775737065014665	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
188.	342.69536183869275	393.05751254684515	4.612387095499176	0.007788979365423554	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
190.	341.9197036654446	393.0522333823572	4.627568064604607	0.007491930128986857	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
192.	341.15765912640813	393.0518905172232	4.642354816015123	0.007454471284483066	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
194.	340.37796291308587	393.05811528006603	4.657385949742539	0.0074044093645924125	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
196.	339.5953477344172	393.0495509640777	4.671972453473493	0.007303177153689999	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
198.	338.81250095995495	393.05428191431406	4.686598658357299	0.007202739579627249	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857
200.	338.03456833587035	393.05123839161683	4.700783411792002	0.006982013855075131	777.5786535440783	0.33734160770685717	2305.018520631994	1	0	765.2367847062461	0.3320459545002	2304.6110766748857

==> anc/otoc_to_plot_1D_M700_L1.0000_n700_beta10.0000.dat <==
1.5625	53.673498094606856	54.76186954448609	0.7778296768668823	0.004209741437405157	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
1.59375	53.67431782990996	54.762833420610804	0.7779621052558016	0.004265675453426709	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
1.625	53.67515243963544	54.763814093158906	0.7780962815827215	0.004320967917701424	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
1.65625	53.67600185247155	54.764811447929226	0.7782321657506579	0.004374978468705493	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
1.6875	53.67686599643224	54.76582537011345	0.7783697177370156	0.004427709867577789	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
1.71875	53.67774479888525	54.766855744349435	0.7785088976173815	0.004479165640207228	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
1.75	53.6786381865789	54.767902454773534	0.7786496655895285	0.00452935004783761	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
1.78125	53.67954608566935	54.76896538507113	0.7787919819953714	0.0045782680366208695	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
1.8125	53.68046842174695	54.770044418525146	0.7789358073418173	0.00462592522619687	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
1.84375	53.6814051198625	54.771139438064935	0.7790811023220087	0.004672327862710546	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
1.875	53.682356104553854	54.77225032631191	0.7792278278332367	0.004717482816404939	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
1.90625	53.683321299870194	54.773376965626326	0.779375944998034	0.0047613975352920335	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
1.9375	53.684300629398045	54.77451923814927	0.7795254151791925	0.004804080016899803	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
1.96875	53.68529401628511	54.775677025847166	0.7796761999990902	0.004845538787458636	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
2.	53.68630138326575	54.77685021055188	0.7798282613534087	0.004885782869935795	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
2.03125	53.687322652683676	54.77803867400198	0.7799815614284612	0.0049248217758748325	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
2.0625	53.68835774651559	54.7792422978805	0.7801360627144008	0.00496266544418944	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
2.09375	53.68940658639497	54.78046096385322	0.780291728018723	0.004999324249009618	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
2.125	53.69046909363351	54.78169455360482	0.7804485204799639	0.0050348089590706024	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
2.15625	53.69154518924416	54.78294294887372	0.780606403578665	0.005069130720071868	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
2.1875	53.6926347939622	54.78420603148671	0.7807653411499684	0.005102301023622857	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
2.21875	53.69373782826731	54.7854836833908	0.7809252973926414	0.005134331689436777	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
2.25	53.69485421240333	54.786775786685375	0.7810862368805582	0.005165234851336464	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
2.28125	53.69598386639981	54.7880822236526	0.7812481245708499	0.00519502291295737	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
2.3125	53.69712671009123	54.78940287678613	0.7814109258126181	0.005223708553257822	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
2.34375	53.69828266313673	54.79073762882005	0.7815746063554285	0.005251304684300351	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
2.375	53.699451645039844	54.792086362755335	0.7817391323553868	0.005277824444750223	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
2.40625	53.700633575166336	54.79344896188652	0.7819044703832254	0.005303281181330277	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
2.4375	53.701828372762954	54.79482530982588	0.78207058742922	0.005327688420425858	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
2.46875	53.703035956975164	54.79621529052818	0.782237450909502	0.005351059860860374	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
2.5	53.704256246864816	54.7976187883133	0.7824050286705238	0.00537340934057795	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
2.53125	53.705489161427266	54.79903568788813	0.7825732889932882	0.005394750841210438	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
2.5625	53.70673461960754	54.80046587436806	0.7827422005980994	0.005415098464304435	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
2.59375	53.707992540316994	54.80190923329683	0.7829117326473072	0.0054344664085039796	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
2.625	53.7092628424488	54.80336565066583	0.7830818547486309	0.00545286895913577	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
2.65625	53.71054544489395	54.804835012932585	0.7832525369572532	0.005470320476065993	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
2.6875	53.71184026655566	54.8063172070382	0.783423749778385	0.00548683538386463	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
2.71875	53.71314722636433	54.80781212042417	0.7835954641687447	0.005502428151819672	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
2.75	53.71446624329198	54.80931964104852	0.7837676515378738	0.005517113269839058	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
2.78125	53.715797236366136	54.810839657399896	0.7839402837481096	0.00553090526943123	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
2.8125	53.71714012468252	54.812372058513446	0.7841133331172132	0.0055438186914607	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
2.84375	53.71849482741975	54.81391673398353	0.7842867724163259	0.00555586805703534	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
2.875	53.719861263850845	54.815473573976476	0.7844605748707779	0.005567067897297662	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
2.90625	53.72123935335594	54.817042469243326	0.784634714159907	0.005577432722811082	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
2.9375	53.722629015434656	54.81862331113138	0.7848091644159536	0.0055869769961987	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
2.96875	53.724030169718446	54.82021599159479	0.7849839002221695	0.005595715157523884	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
3.	53.725442735979954	54.82182040320477	0.7851588966132989	0.005603661595115383	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
3.03125	53.72686663414665	54.82343643915951	0.7853341290718642	0.005610830631459507	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
3.0625	53.728301784309856	54.82506399329312	0.7855095735277651	0.005617236544280146	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
3.09375	53.72974810673559	54.82670296008423	0.7856852063558817	0.005622893529647399	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
3.125	53.73120552187477	54.82835323466356	0.785861004373368	0.005627696745122535	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
3.1875	53.73415331308035	54.831687291016614	0.7862130054431331	0.005635165206912873	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
3.25	53.73714452559656	54.83506533671418	0.7865654000242321	0.005640102882911613	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
3.3125	53.74017853064622	54.83848655697659	0.7869180183034971	0.005642377884342409	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
3.375	53.74325470327617	54.84195014804809	0.7872706972597749	0.005642097967213822	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
3.4375	53.74637242261009	54.845455317336395	0.7876232805493988	0.005639368981599446	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
3.5	53.74953107208365	54.849001283524615	0.7879756183824749	0.005634294738158019	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
3.5625	53.75273003966439	54.85258727665955	0.7883275673916685	0.00562697691000924	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
3.625	53.755968718055136	54.85621253821824	0.788678990496226	0.005617514956589353	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
3.6875	53.7592465048811	54.85987632115285	0.7890297567612422	0.0056060060351112995	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
3.75	53.7625628028652	54.863577889916655	0.7893797412506149	0.005592544949890588	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
3.8125	53.765917019987	54.867316520473345	0.7897288248799785	0.0055772241161786695	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
3.875	53.7693085696292	54.87109150028878	0.7900768942651373	0.005560133506814502	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
3.9375	53.7727368707122	54.874902128308086	0.7904238415683303	0.0055413606371219615	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
4.	53.776201347815196	54.87874771491936	0.7907695643447775	0.005520990551437066	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
4.0625	53.7797014312869	54.88262758190445	0.79111396538726	0.0054991058176607766	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
4.125	53.78323655734423	54.88654106237879	0.7914569525719851	0.005475786519740566	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
4.1875	53.78680616816185	54.89048750071934	0.7917984387022275	0.005451110272158388	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
4.25	53.79040971195024	54.89446625248507	0.7921383413560049	0.005425152239362241	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
4.3125	53.794046643025005	54.89847668432659	0.7924765827321478	0.005397985143511086	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
4.375	53.797716421867634	54.902518173889646	0.7928130894989438	0.005369679296370222	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
4.4375	53.80141851517682	54.906590109710386	0.7931477926441941	0.005340302636430927	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
4.5	53.80515239591165	54.910691891105635	0.7934806273284977	0.005309920748462815	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
4.5625	53.80891754332813	54.914822928055294	0.793811532737752	0.0052785969026176716	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
4.625	53.81271344300756	54.918982641082415	0.7941404519413249	0.005246392104297115	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
4.6875	53.81653958687792	54.92317046112656	0.7944673317507891	0.005213365128838632	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
4.75	53.82039547322914	54.9273858294148	0.7947921225824297	0.005179572567312718	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
4.8125	53.82428060672203	54.9316281973282	0.7951147783217032	0.005145068868214864	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
4.875	53.82819449839168	54.93589702626595	0.7954352561909566	0.005109906395746933	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
4.9375	53.83213666564477	54.94019178750749	0.7957535166211716	0.005074135471151209	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
5.	53.836106632252225	54.94451196207097	0.7960695231248505	0.005037804421668568	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
5.0625	53.84010392833676	54.948857040571646	0.7963832421738801	0.005000959637582625	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
5.125	53.84412809035653	54.95322652307849	0.7966946430795483	0.004963645620082779	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
5.1875	53.84817866108276	54.95761991896868	0.7970036978763905	0.004925905030686906	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
5.25	53.852255189575786	54.96203674678272	0.7973103812083842	0.004887778745942484	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
5.3125	53.85635723115536	54.96647653407859	0.7976146702196333	0.00484930590849153	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
5.375	53.86048434736856	54.97093881728518	0.7979165444469456	0.004810523976178871	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
5.4375	53.86463610595364	54.97542314155615	0.7982159857166556	0.00477146878078738	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
5.5	53.86881208080163	54.979929060624656	0.798512978044544	0.004732174566083991	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
5.5625	53.87301185191476	54.98445613665648	0.7988075075374161	0.004692674044802558	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
5.625	53.87723500536201	54.98900394010608	0.7990995623001443	0.004652998453923196	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
5.6875	53.88148113323266	54.99357204957196	0.7993891323441565	0.004613177595413909	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
5.75	53.88574983358715	54.998160051653194	0.7996762094995711	0.004573239881842106	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
5.8125	53.89004071040677	55.00276754080683	0.7999607873293868	0.00453321239541804	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
5.875	53.894353373539644	55.007394119207206	0.8002428610489983	0.004493120924763616	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
5.9375	53.898687438647556	55.01203939660519	0.8005224274449823	0.004452990004637947	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
6.	53.903042527148955	55.01670299018962	0.8007994847995781	0.004412842980152654	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
6.0625	53.90741826616144	55.021384524450696	0.8010740328175013	0.004372702036397058	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
6.125	53.911814288442876	55.026083631043264	0.8013460725541277	0.004332588232446533	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
6.1875	53.9162302323323	55.030799948653005	0.8016156063465572	0.004292521561967355	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
6.25	53.92066574168714	55.03553312286389	0.8018826377493736	0.004252536451786841	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
6.375	53.9295940594484	55.04504865713202	0.8024092133075278	0.004172847573897354	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
6.5	53.938596500601285	55.054627531550835	0.802925849642848	0.004093598062867798	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
6.625	53.947670408287465	55.06426714599925	0.8034326128232447	0.004014932913967151	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
6.75	53.956813207843254	55.07396499860043	0.8039295828713398	0.003936957498674953	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
6.875	53.96602240470661	55.083718681909545	0.8044168521979135	0.0038597651713576653	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
7.	53.9752955823103	55.09352587922463	0.8048945241641792	0.0037834382419861257	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
7.125	53.984630399974435	55.10338436101823	0.80536271175841	0.003708048878909409	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
7.25	53.99402459080253	55.1132919814916	0.8058215363839065	0.0036336599582020845	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
7.375	54.0034759595906	55.123246675249874	0.8062711267479605	0.0035603258546426098	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
7.5	54.012982380752014	55.13324645409699	0.8067116178475672	0.003488093174290441	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
7.625	54.02254179626759	55.14328940394877	0.8071431500415331	0.003417001437952649	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
7.75	54.032152213660545	55.15337368186213	0.8075658682070553	0.0033470837116111873	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
7.875	54.04181170400483	55.16349751317676	0.8079799209694359	0.0032783671935536773	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
8.	54.05151839996584	55.17365918876929	0.8083854600054438	0.003210873753489274	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
8.125	54.061270493879306	55.183857062412024	0.8087826394078083	0.0031446204316791793	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
8.25	54.07106623586923	55.194089548240356	0.8091716151133636	0.0030796199048239714	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
8.375	54.08090393200637	55.20435511831848	0.8095525443840142	0.003015880903129098	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
8.5	54.090781942510255	55.214652300305154	0.8099255853391458	0.0029534086028291107	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
8.625	54.10069867999376	55.2249796752134	0.8102908965347215	0.002892204989595637	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
8.75	54.11065260775286	55.235335875264155	0.8106486365865447	0.0028322691850681814	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
8.875	54.12064223810043	55.24571958182549	0.8109989638309886	0.0027735977455636274	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
9.	54.13066613074673	55.25612952343976	0.8113420360229356	0.0027161849448882336	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
9.125	54.14072289122377	55.26656447393198	0.8116780100672106	0.0026600230264550717	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
9.25	54.150811169355485	55.27702325059702	0.8120070417795494	0.00260510243002976	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
9.375	54.160929657773465	55.28750471246269	0.8123292856747181	0.002551412009685894	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
9.5	54.17107709047656	55.29800775862752	0.8126448947819709	0.0024989392273710997	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
9.625	54.18125224143407	55.30853132666578	0.8129540204815608	0.002447670323896922	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
9.75	54.19145392323485	55.31907439110296	0.8132568123629451	0.002397590482586587	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
9.875	54.201680985775866	55.32963596195254	0.8135534181022075	0.0023486839747985933	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
10.	54.21193231499565	55.34021508331717	0.8138439833566448	0.002300934293451906	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
10.125	54.22220683164707	55.35081083204765	0.8141286516755705	0.002254324273977648	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
10.25	54.23250349011176	55.36142231645971	0.8144075644251392	0.0022088361988559235	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
10.375	54.24282127725341	55.37204867510357	0.8146808607252845	0.0021644518999601736	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
10.5	54.253159211309146	55.38268907558711	0.8149486774001292	0.002121152851239483	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
10.625	54.26351634081868	55.3933427134481	0.8152111489380943	0.002078920241116222	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
10.75	54.27389174359116	55.40400881107393	0.8154684074604083	0.002037735051524603	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
10.875	54.28428452570518	55.41468661666774	0.8157205827009755	0.001997578122937327	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
11.	54.29469382054561	55.42537540325715	0.8159678019911426	0.0019584302058164305	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
11.125	54.305118787872345	55.43607446774441	0.8162101902524296	0.0019202720222644132	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
11.25	54.315558612922615	55.44678312999878	0.8164478699967087	0.0018830843103616601	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
11.375	54.326012505543964	55.45750073198408	0.81668096133002	0.0018468478618482997	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
11.5	54.33647969935846	55.4682266369244	0.8169095819621708	0.0018115435627872323	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
11.625	54.34695945095602	55.4789602285042	0.8171338472207168	0.001777152427416162	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
11.75	54.35745103911662	55.48970091010228	0.8173538700690248	0.0017436556243923818	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
11.875	54.36795376406009	55.50044810405647	0.8175697611268149	0.0017110345030846297	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
12.	54.378466946722206	55.51120125095957	0.817781628694796	0.0016792706173260896	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
12.125	54.38898992805758	55.521959808984576	0.8179895787811464	0.0016483457459228745	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
12.25	54.39952206836632	55.532723253237585	0.8181937151312767	0.001618241904618678	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
12.375	54.410062746646275	55.543491075136394	0.8183941392573011	0.0015889413636087646	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
12.5	54.42061135996674	55.554262781816085	0.8185909504721789	0.0015605533515052155	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
12.75	54.441730066769914	55.575815953240905	0.8189741206262966	0.0015060538978470817	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
13.	54.46287370439117	55.59737911781083	0.8193439774211024	0.0014542382856768121	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
13.25	54.48403804119176	55.61894884308998	0.819701239769135	0.0014052349057860347	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
13.5	54.50521908189736	55.64052189872286	0.8200465948739954	0.0013589193740308758	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
13.75	54.526413052370756	55.66209524244113	0.8203806994561504	0.0013151722191007131	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
14.	54.54761638545501	55.68366600716033	0.8207041809835458	0.001273878879368473	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
14.25	54.56882570781	55.7052314890756	0.8210176388958347	0.001234929657395245	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
14.5	54.590037827669555	55.72678913667126	0.8213216458122434	0.001198219639656939	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
14.75	54.6112497234514	55.74833654056713	0.8216167487156631	0.0011636485873693925	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
15.	54.63245853315959	55.76987142413232	0.8219034701059281	0.0011311208134332507	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
15.25	54.65366154451803	55.79139163480429	0.8221823091223798	0.0011005450407199913	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
15.5	54.67485618578478	55.81289513605153	0.8224537426262881	0.0010718342497026967	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
15.75	54.696040017194754	55.834379999931166	0.8227182262472311	0.0010449055237171656	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
16.	54.717210722985755	55.85584440019001	0.8229761953881467	0.0010196798859147815	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
16.25	54.73836610396495	55.87728660586658	0.8232280661901885	0.0009960821379775275	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
16.5	54.759504070575844	55.89870497535347	0.8234742364571355	0.0009740406962288617	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
16.75	54.780622636431126	55.9200979508836	0.8237150865383029	0.0009534874298491314	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
17.	54.801719912274756	55.94146405340574	0.82395098017206	0.000934357506530592	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
17.25	54.82279410034325	55.96280187782053	0.8241822652915682	0.0009165892351823413	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
17.5	54.843843489099626	55.98411008854669	0.8244092747896512	0.0009001239170034481	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
17.75	54.86486644830909	56.0053874153943	0.82463232725007	0.0008849057009436834	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
18.	54.88586142443592	56.02663264971855	0.824851727640123	0.0008708814417770494	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
18.25	54.90682693633564	56.04784464083495	0.8250677679709585	0.0008580005702671922	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
18.5	54.92776157122304	56.069022292676074	0.8252807279252566	0.0008462149586079271	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
18.75	54.948663980898324	56.090164560669294	0.8254908754502625	0.0008354787990536572	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
19.	54.96953287820766	56.111270448821585	0.8256984673247835	0.0008257484892171263	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
19.25	54.99036703372924	56.132339006996226	0.825903749694871	0.0008169825141568499	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
19.5	55.01116527266328	56.15336932836373	0.8261069585818619	0.0008091413418553906	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
19.75	55.03192647191436	56.17436054701887	0.8263083203657987	0.0008021873228885035	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
20.	55.05264955735309	56.19531183574933	0.8265080522433061	0.0007960845908492331	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
20.25	55.07333350124369	56.21622240394413	0.8267063626612233	0.0007907989702735652	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
20.5	55.0939773198281	56.23709149563501	0.8269034517284429	0.000786297891672838	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
20.75	55.11458007105361	56.25791838765887	0.8270995116070597	0.0007825503065330697	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
21.	55.1351408524363	56.27870238793221	0.8272947268817095	0.0007795266103731713	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
21.25	55.155658799050826	56.299442833833965	0.8274892749122463	0.0007771985670115278	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
21.5	55.176133081637865	56.320139090682574	0.8276833261652152	0.0007755392386519233	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
21.75	55.19656290482163	56.34079055030835	0.8278770445315723	0.0007745229199880299	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
22.	55.21694750543048	56.361396629707684	0.8280705876252092	0.0007741250729205174	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
22.25	55.237286150913775	56.38195676977891	0.8282641070680326	0.0007743222698288754	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
22.5	55.25757813784855	56.40247043413151	0.8284577487601237	0.0007750921352025486	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
22.75	55.277822790530756	56.422937107964195	0.8286516531356338	0.0007764132918608446	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
23.	55.29801945964575	56.44335629700832	0.8288459554060541	0.0007782653120407268	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
23.25	55.31816752101172	56.46372752653122	0.8290407857916542	0.000780628667357286	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
23.5	55.33826637439421	56.484050340395974	0.8292362697397327	0.0007834846849525956	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
23.75	55.35831544238354	56.50432430017453	0.8294325281341305	0.0007868155057781934	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
24.	55.37831416933531	56.524548984310364	0.8296296774926218	0.0007906040409908499	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
24.25	55.39826202036626	56.544723987325824	0.8298278301546259	0.0007948339364860502	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
24.5	55.41815848040567	56.564848919076084	0.8300270944608649	0.0007994895357261722	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
24.75	55.43800305329586	56.584923404040424	0.830227574922489	0.0008045558440881173	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
25.	55.45779526094109	56.60494708065388	0.8304293723829089	0.0008100811400986174	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
25.5	55.4972207536239	56.644840628582756	0.8308373042513771	0.0008222567361165778	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
26.	55.536431465295905	56.68452692622431	0.8312516291190255	0.0008357321994236777	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
26.5	55.57542414430875	56.72400352303806	0.8316730364508008	0.0008505409500730865	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
27.	55.614195760122975	56.76326813865081	0.8321021700690986	0.0008665952827956458	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
27.5	55.652743484904796	56.80231864851455	0.8325396317335965	0.0008838143240118557	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
28.	55.69106467690097	56.841153070974684	0.8329859843931104	0.0009021234086802332	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
28.5	55.72915686539392	56.87976955558695	0.8334417551422767	0.0009214535208003083	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
29.	55.76701773707522	56.918166372555454	0.8339074379139108	0.0009417407886563867	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
29.5	55.804645123677155	56.95634190315791	0.8343834959309331	0.0009629260319869992	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
30.	55.842036990730314	56.994294631057464	0.8348703639458978	0.0009849543492486124	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
30.5	55.87919142736215	57.03202313442905	0.8353684502801817	0.0010077747479543264	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
31.	55.916106636948626	57.0695260787476	0.8358781386938521	0.001031339823029942	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
31.5	55.95278092865114	57.10680221028916	0.8363997901032116	0.0010556054187178532	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
32.	55.98921270967429	57.14385035014152	0.8369337441125699	0.0010805304209285937	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
32.5	56.02540047803793	57.180669388706335	0.8374803205241402	0.0011060764068437923	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
33.	56.06134281643543	57.21725828091045	0.8380398205194137	0.001132207570901489	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
33.5	56.09703838557522	57.25361604119637	0.8386125280950417	0.0011588902925476763	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
34.	56.132485919949275	57.28974174014769	0.8391987108119614	0.0011860933051379696	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
34.5	56.16768422087161	57.325634499375454	0.8397986214001797	0.0012137869741498664	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
35.	56.202632154642664	57.361293489706654	0.8404124977861113	0.0012419439640010133	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
35.5	56.237328644867034	57.39671792612531	0.8410405653641807	0.00127053801694621	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
36.	56.2717726717021	57.43190706563154	0.8416830358030575	0.0012995449128705427	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
36.5	56.30596326765525	57.4668602067784	0.8423401102770512	0.0013289419917825729	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
37.	56.33989950822488	57.50157667836952	0.84301197779484	0.0013587063317287429	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
37.5	56.37358052635142	57.536055855537704	0.84369881660878	0.0013888200119142047	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
38.	56.40700547833679	57.57029712983521	0.8444007978067543	0.0014192606463947488	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
38.5	56.44017357926026	57.60429993527523	0.8451180772551747	0.001450011520481409	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
39.	56.473084076825074	57.63806373814093	0.8458508093272357	0.0014810585913290764	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
39.5	56.505736228227185	57.671588000989374	0.8465991358465038	0.0015123762146910247	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
40.	56.538129378277716	57.70487226011425	0.8473631855419267	0.0015439595526045569	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
40.5	56.570262853302545	57.73791604434684	0.8481430953991084	0.0015757930441524515	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
41.	56.602135995964225	57.77071887246292	0.8489389785860791	0.0016078452133234666	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
41.5	56.63374827288248	57.80328037961884	0.8497509406124318	0.0016401286832260498	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
42.	56.66509907108568	57.83560014649537	0.8505791072693052	0.0016726264363509102	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
42.5	56.69618778043145	57.86767771438804	0.8514235670487827	0.0017052899804653743	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
43.	56.72701399139722	57.89951281344748	0.8522843972497706	0.0017381524204367338	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
43.5	56.75757717930071	57.931105111984635	0.8531617194692195	0.0017712164394668717	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
44.	56.787876704442866	57.96245411595449	0.8540556136892374	0.0018043942431228421	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
44.5	56.817912234521216	57.993559585809344	0.8549661137123423	0.0018377115496641672	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
45.	56.84768345706113	58.024421387645255	0.8558933252389016	0.0018712459783269964	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
45.5	56.87718969279317	58.05503902904455	0.8568373596906693	0.001904892615899878	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
46.	56.906430447423126	58.08541207372331	0.8577982178548015	0.0019385651679900695	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
46.5	56.93540567757045	58.115540566148525	0.8587759248586594	0.001972410469570418	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
47.	56.96411502270252	58.145424379571274	0.8597706283243719	0.0020064814056000024	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
47.5	56.99255765361065	58.17506283808085	0.8607824062642594	0.0020405566285370824	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
48.	57.02073321856571	58.20445556515678	0.861811184952909	0.0020745731890788877	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
48.5	57.04864195116107	58.23360287560831	0.8628569794533383	0.0021087960150603102	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
49.	57.0762835568175	58.262504766245954	0.8639199809679693	0.0021432972925420346	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
49.5	57.103657012525524	58.2911603841507	0.8650002767458803	0.0021777417610301386	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
50.	57.130761818609685	58.31956912640888	0.8660977227289994	0.0022120404807578486	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
51.	57.1841671681842	58.375647940057945	0.8683440602387965	0.0022811717349797145	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
52.	57.236496444650896	58.430739891044155	0.8706600661989589	0.0023503750896663456	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
53.	57.28774658568133	58.48484139576489	0.8730448104181292	0.002419672652237359	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
54.	57.33791939671241	58.537956206256396	0.8754994115034336	0.002489397021418427	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
55.	57.387006475538456	58.59007623581193	0.8780236044609661	0.0025585023400996887	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
56.	57.435012576126375	58.641205717196854	0.880616416183633	0.0026282988394190077	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
57.	57.48193448112914	58.691344945777466	0.8832802021398041	0.002698047957322258	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
58.	57.52776371246571	58.74048317992253	0.8860125120982775	0.0027665874970235205	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
59.	57.572510343121564	58.78863123537499	0.8888133771338511	0.002836701134778463	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
60.	57.61616807309975	58.8357873400975	0.8916859143678344	0.0029063817814221626	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
61.	57.65872586367084	58.881936364281245	0.8946261406966954	0.002973748716201652	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
62.	57.7001971953149	58.92709175822794	0.8976334118002377	0.0030433913506804355	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
63.	57.740581258541425	58.97125988102745	0.9007129233980563	0.0031139656739875288	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
64.	57.77985898975059	59.01441841110393	0.9038613431482128	0.0031803304604666738	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
65.	57.81803755449009	59.05656905466655	0.9070735843189897	0.0032470262036106146	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
66.	57.85513281239248	59.09773561613371	0.910355395555434	0.0033184926203028153	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
67.	57.891129518355996	59.137908472660094	0.9137105695595953	0.003387897199267964	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
68.	57.926009764947665	59.17706077915226	0.9171311899539699	0.0034513453326135424	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
69.	57.959788348704805	59.215203203644094	0.9206132602248224	0.0035171666274064206	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
70.	57.99248218449987	59.25236453331666	0.9241655232087828	0.0035900225236399352	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
71.	58.02407488761309	59.28853611558283	0.9277933052721022	0.0036612324275052677	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
72.	58.05454232705144	59.32368397917797	0.9314879880637933	0.0037240730206378747	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
73.	58.08389136194037	59.3578056419551	0.935241451313378	0.003786214724899317	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
74.	58.1121461038274	59.390934720959685	0.9390604175135919	0.003857821654325355	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
75.	58.13930686967704	59.423088234385304	0.9429570946220287	0.003935443498433722	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
76.	58.16534599877136	59.45423953176008	0.9469313045104594	0.004006932752482095	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
77.	58.19024365694593	59.48435440671895	0.9509709601269929	0.004069101223804217	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
78.	58.21401093608741	59.51343654352955	0.9550695069580678	0.004132560081952785	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
79.	58.23667107571643	59.54152213015496	0.9592360802908985	0.004208143624674476	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
80.	58.25822635616426	59.56863445384644	0.9634857942074168	0.004293569471701009	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
81.	58.27865166520966	59.594755904132704	0.9678232192343005	0.004376462794863922	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
82.	58.297919244482614	59.6198475911263	0.9722387197971446	0.004448750897911136	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
83.	58.316024275171245	59.64389080382336	0.9767207210301228	0.0045155202795185145	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
84.	58.332984483171145	59.6669052890139	0.9812697603561816	0.00458960106366163	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
85.	58.34881741326366	59.68892881026421	0.985899923157446	0.004678879362789656	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
86.	58.36351954429314	59.709981445954355	0.9906275190817609	0.004779250119820666	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
87.	58.377066322769295	59.73004858999191	0.9954584233970873	0.004878965508437194	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
88.	58.38943044728346	59.749095343490396	1.0003854500986353	0.0049692271350689765	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
89.	58.4006004676281	59.76709632812502	1.0053968776672253	0.005051233149617418	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
90.	58.410585826418384	59.78405630923814	1.0104879163978702	0.005134878291904288	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
91.	58.4194041445753	59.800005892973566	1.0156666342510339	0.005230666670214323	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
92.	58.42706609888381	59.814980332979815	1.0209492497382988	0.0053423311033238274	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
93.	58.43356443611174	59.82899653539004	1.0263512964576815	0.005464829144072425	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
94.	58.43887835749602	59.84204522108175	1.0318789080264437	0.005587878003234792	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
95.	58.44298689671905	59.854101473207045	1.0375270524641511	0.005703605458391436	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
96.	58.44587748170345	59.86514220694506	1.0432861189432265	0.005810257596949864	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
97.	58.447555953691506	59.875164054579635	1.0491475676580508	0.00591278597235767	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
98.	58.448038327831995	59.88418630046741	1.0551116908879419	0.006020585033455705	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
99.	58.447339810799185	59.89224189455974	1.0611887377249622	0.0061398928246521045	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
100.	58.44547315042815	59.89936543754118	1.067391476537246	0.0062735927597885235	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
102.	58.43821610810466	59.91088289399413	1.0802220778468419	0.00655744719533824	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
104.	58.42620024842935	59.9187323650974	1.093621265318599	0.006827625872383725	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
106.	58.4094186078843	59.92285890344964	1.1075325813363768	0.007074660169181679	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
108.	58.388019293303074	59.92339133703081	1.1219199059953258	0.007324199763353745	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
110.	58.362155435340995	59.920590571304594	1.1368293803897918	0.007599331044525592	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
112.	58.33190365422146	59.91466348181798	1.1523172301734281	0.007884058924779502	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
114.	58.297322577738534	59.90568806102138	1.1683656160889098	0.008152718500953005	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
116.	58.25848297562899	59.89370881622841	1.1849281041772401	0.008387908611068473	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
118.	58.21562651047255	59.87887077282444	1.2019172505331837	0.008604063256585304	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
120.	58.16893326165524	59.861417099777995	1.2193443572035814	0.008817731111366967	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
122.	58.11867037196146	59.841625638074206	1.2371881749786515	0.009034735127244509	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
124.	58.06494598138106	59.819713038553836	1.2554832977125594	0.009250549781930184	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
126.	58.00792727125168	59.79582985793505	1.2741903741063723	0.009434884929358678	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
128.	57.94783369844188	59.77009035985269	1.293222837429994	0.009600094898357614	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
130.	57.884779468454944	59.74267344052651	1.3125907536998027	0.009722652005777321	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
132.	57.81922124050239	59.71374267389145	1.3321134454531034	0.009826308234894776	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
134.	57.75121031424646	59.68358336205608	1.3518959866393818	0.009935780701631314	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
136.	57.68109335222457	59.652425216791926	1.3718565682596287	0.010003124638151506	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
138.	57.609139351301046	59.62039917689993	1.3919084851919878	0.010093532532265026	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
140.	57.535274686674356	59.587825908445005	1.4122306983886888	0.010170044961724523	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
142.	57.45993460256924	59.5546998313894	1.432588665038886	0.01017764852452141	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
144.	57.38329590078595	59.52113192102937	1.4529412924867744	0.010219617757733945	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
146.	57.30530046664463	59.487470817886056	1.4734671360698217	0.010238596980374659	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
148.	57.226454434524776	59.453661803652146	1.493895680408273	0.010168413605650517	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
150.	57.14700122912536	59.419758179006955	1.5141407904924238	0.01014863061704191	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
152.	57.06679925339588	59.38627925268141	1.5344902028764407	0.010162476917603691	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
154.	56.98616896181303	59.353216745092496	1.5547906981628385	0.010067846824363513	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
156.	56.90550405468971	59.32029908424875	1.5747615901738947	0.009973975483436703	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
158.	56.82465367945568	59.288046067589505	1.5946866000965854	0.00999020215346319	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
160.	56.743540119667	59.25678630436642	1.6147223987877475	0.00994985397013548	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
162.	56.662587576801755	59.225998684303576	1.6344860159771273	0.009786041745356189	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
164.	56.58204399122502	59.195619956420344	1.6538665657691722	0.00968449414182937	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
166.	56.5016830513795	59.16634396334093	1.6732239925444448	0.009690024039645417	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
168.	56.42145418697826	59.13832146727932	1.692626661927754	0.009616746580469793	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
170.	56.34175687210267	59.11091624404039	1.711690978866324	0.009410715357518196	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
172.	56.262873869689905	59.08396107034242	1.7302695233578267	0.0092507274405082	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
174.	56.184644443202956	59.05819015837336	1.7486938886283567	0.00923614373716719	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
176.	56.10681789928172	59.03407815052874	1.7672140983064955	0.00921567645926058	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
178.	56.02953065236981	59.0109796224198	1.785556594465399	0.009036631803841733	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
180.	55.95317399342919	58.98818012550252	1.8033606255218624	0.008801011726585317	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
182.	55.87786301341404	58.96614041674217	1.8207606413717403	0.008700243277890984	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
184.	55.80326895508557	58.94575562020176	1.8381615986334263	0.008726922601582587	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
186.	55.72907395384726	58.92705968058586	1.8556683317780707	0.008687831748920516	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
188.	55.65543741197099	58.909049350942375	1.8729129256291084	0.008492195311930573	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
190.	55.58274980583943	58.891233322919824	1.889637113025793	0.00825213062449548	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
192.	55.51121967445295	58.87402070780167	1.9059214481270903	0.008128071342994092	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
194.	55.440542712923495	58.85836030987832	1.9221493983977693	0.008135280789539678	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
196.	55.37029914100667	58.84432944451564	1.938462571285249	0.008144033047364718	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
198.	55.30035854359056	58.83134877361321	1.9547255305872282	0.008026534164445986	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
200.	55.23108787004258	58.81846570446442	1.970568707943033	0.0078058597215923675	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
204.	55.095851764128625	58.79358182609791	2.0008663151789223	0.007537110878634484	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
208.	54.9635992910979	58.77393925455658	2.030865594972109	0.007470409324659422	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
212.	54.832143286803024	58.75759884081673	2.0606295897761977	0.007219913407558176	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
216.	54.70384831469426	58.74075094262855	2.0886249022325742	0.006915712650600869	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
220.	54.57889347671422	58.727647734864846	2.1159552909810047	0.006869394104342508	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
224.	54.45382965644902	58.718789964683005	2.1435800550673143	0.006773725287875232	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
228.	54.329446196522824	58.70922364708732	2.1701450932840065	0.006458629571946151	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
232.	54.20848021022684	58.699599299551	2.1952490916428835	0.006257922994008902	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
236.	54.089299216430746	58.69392450886811	2.2202084772360777	0.006253851288998746	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
240.	53.96893845836879	58.69046761690334	2.2452799019548735	0.006163492895482348	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
244.	53.84828168964542	58.68564228208348	2.2695164203999365	0.005909720769747606	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
248.	53.730541776696256	58.68065518730836	2.2925576681128543	0.005668184909092544	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
252.	53.615297404668354	58.67705978472806	2.314861899672677	0.005629524933920271	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
256.	53.49864850783843	58.67679248772848	2.3375938675842165	0.005650497909527485	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
260.	53.38029190771869	58.67611652698516	2.3600658829488967	0.005499105112650782	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
264.	53.26232048691707	58.67335083873446	2.3815867084854228	0.005268121597418185	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
268.	53.14718753222829	58.67097452880285	2.4022108557282422	0.005085966757162108	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
272.	53.033715932417934	58.66944917527664	2.4222744425427196	0.005039418400725526	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
276.	52.91954180706318	58.67057211285696	2.4425262029340464	0.0050822934833616995	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
280.	52.801912431614944	58.6715072747746	2.462932790409613	0.005021587305637898	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
284.	52.68375360062452	58.67052172187556	2.4826989013791496	0.004839506921647974	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
288.	52.56762068975043	58.66891948166393	2.501648845782797	0.004628996790539075	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
292.	52.45430816720646	58.66693430535228	2.519730875703462	0.0045669631880079775	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
296.	52.3408670937144	58.66920337422451	2.538184551286861	0.004529793761603729	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
300.	52.226242600300196	58.668133050688404	2.555969225796292	0.004480409118188311	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
304.	52.110371818312096	58.66965052506901	2.5740278242323673	0.0044974605803349554	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
308.	51.992275214781955	58.67016294757747	2.5919489104389717	0.004403656440104431	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
312.	51.8740837278234	58.66855949742155	2.6092570757532028	0.004300580680327515	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
316.	51.757900023135136	58.66953607320042	2.626353555881592	0.004117435741635644	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
320.	51.64500070205901	58.66700985440005	2.642196561686288	0.0039307476544155895	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
324.	51.53370231965251	58.66613493533081	2.6577995371169165	0.004018048491685633	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
328.	51.41901263846594	58.670406948925745	2.674340949619773	0.004071989145249477	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
332.	51.30126170055587	58.669865685913706	2.6903754502789123	0.003970252034203925	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
336.	51.183461506485685	58.6688714521635	2.7061029658934044	0.003944192194186125	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
340.	51.066313286262144	58.67112986774696	2.7219289878324013	0.003846239894390535	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
344.	50.949808919704616	58.669124498333964	2.7368728850485287	0.0036849633033471108	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
348.	50.83399387066989	58.66633541966211	2.7514086942591782	0.00371608578944127	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
352.	50.71820779593498	58.67045368710575	2.766601571364059	0.0036768798410318215	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
356.	50.60332020203592	58.669472295774774	2.780823732987433	0.003462766524433114	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
360.	50.491022952480435	58.66664269178812	2.7943037035595237	0.003396228949610114	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
364.	50.37918242311287	58.66749487423032	2.8079935645843137	0.0035172504628740997	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
368.	50.263851371491626	58.67278381261089	2.8224417072625165	0.0035729217163709137	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
372.	50.1435695100024	58.672208198667896	2.836576938315281	0.003473210540758165	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
376.	50.02208264614178	58.667939338004985	2.850227391588582	0.0034417739219417265	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
380.	49.902974713873476	58.66970536530076	2.864111129690815	0.003398096544325324	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
384.	49.78743888192706	58.67155506187352	2.8774121639431844	0.0031800521464570575	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
388.	49.674579185684415	58.667200312911284	2.8895515468624713	0.0030560096612728405	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
392.	49.5617650735136	58.665757638183756	2.901860241233367	0.003142127901753222	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
396.	49.44672740785894	58.66826130039942	2.914688570076497	0.0032359806517285317	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
400.	49.33037237864168	58.6731248491928	2.9277480864471954	0.003181229910514005	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
408.	49.09658165849452	58.66733918069289	2.951859538816738	0.0030195173674365527	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
416.	48.86655334491494	58.67175654699678	2.9760603643261803	0.0029685342751209765	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
424.	48.633681440526686	58.66998531668616	2.9993560872186737	0.002927985327739774	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
432.	48.39276351021104	58.6682483848016	3.0229081295700166	0.0029487647318529875	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
440.	48.15292234303712	58.67408944459087	3.0465363229283215	0.002729588790256726	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
448.	47.931800642519256	58.665994885662435	3.0665815502141243	0.0025402790002163056	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
456.	47.71179744358128	58.669401025986886	3.0871807869317824	0.002695109658241157	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
464.	47.46922618488425	58.67642276989706	3.1097033047459828	0.0026967657609247575	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
472.	47.22808620814909	58.66883981545644	3.1303290391065786	0.002528674724088048	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
480.	46.996624972571176	58.666548808249416	3.1501621003313915	0.0025110884484418616	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
488.	46.765170226350904	58.67494263264756	3.1705064542816483	0.00247407645592726	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
496.	46.5311101686648	58.67225572196974	3.1897473236262277	0.0023280617059648623	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
504.	46.29838839279862	58.660153637928744	3.207755441577086	0.002404624387858989	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
512.	46.06231622888923	58.67968240889537	3.2282213138319715	0.002398587304975358	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
520.	45.82435768181047	58.66975623411023	3.246132838456692	0.0022435399824432822	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
528.	45.59028844391405	58.66880299293306	3.264117953551064	0.0021715218064980446	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
536.	45.36816609869414	58.66771352831531	3.2808771873606606	0.002063624765753308	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
544.	45.15357263123512	58.6711216588795	3.297135949803117	0.002165050383378081	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
552.	44.91724102082846	58.68556807013626	3.31551799349471	0.0022513219411923746	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
560.	44.653073020418326	58.666415644056755	3.333157100862195	0.0021850018607814936	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
568.	44.399544957813305	58.65772589315004	3.350478023267214	0.002136316558979695	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
576.	44.17962508470232	58.68023896707808	3.36733816580587	0.0019227644580917247	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
584.	43.96699486801228	58.670634748279994	3.3812422545966814	0.0018238280214545877	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
592.	43.737385783916686	58.66738014094657	3.3965194141491435	0.0019651547596110097	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
600.	43.496291996431204	58.669595727235304	3.4126847307504575	0.0019960732495975797	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
608.	43.25701567201006	58.67152770626478	3.4284565861427048	0.0019099070289988473	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
616.	43.02314080115715	58.66727543026506	3.443243243214439	0.0018963353473772093	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
624.	42.78917425134476	58.67855122606865	3.45879795170074	0.0019304666916211688	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
632.	42.55419498755579	58.68907727051855	3.474130710280378	0.0017494622370445023	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
640.	42.32029142248832	58.660717534421224	3.486789347493452	0.001614953195111457	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
648.	42.088747637552444	58.64597625349687	3.499969961402161	0.0018452106140614821	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
656.	41.85381337122266	58.683855926870166	3.516312717318436	0.0018874879853340853	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
664.	41.618790566624725	58.68367121867939	3.5301697691675065	0.0016544668742039803	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
672.	41.388374077539034	58.66988170873441	3.5427841873056996	0.0016112134564339742	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
680.	41.15707136036369	58.667594174967796	3.55594918447045	0.0016334548821533568	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
688.	40.931411121564594	58.67052960701035	3.5689194654201533	0.0015955415525564787	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
696.	40.70406963135486	58.66736749565653	3.5814778493113537	0.001613966137065298	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
704.	40.466656986995325	58.66982677425806	3.594742923613198	0.0017019802788449112	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
712.	40.207918347324224	58.667108416684115	3.6087095337728723	0.0018051565364761435	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
720.	39.93231631801368	58.668905401756625	3.6236254281968163	0.0018302182508195264	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
728.	39.67345380423439	58.681185832209984	3.6379930257859847	0.0016184470294466902	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
736.	39.4678734064401	58.69598589203629	3.6495205806679634	0.0011554194770873327	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
744.	39.30806682329734	58.67045744709852	3.656479737419382	0.0008024519088016546	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
752.	39.14226887131123	58.6188471676844	3.66235981120879	0.0012601851317881052	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
760.	38.90750948101139	58.664265681862254	3.6766426995279917	0.001943734138128178	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
768.	38.61122529184735	58.70303745203669	3.6934595574188407	0.0019342908179101337	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
776.	38.31620961732247	58.69397088031319	3.707591352614554	0.001590404755479169	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
784.	38.06427599505338	58.67391445851526	3.7189060335065074	0.0013354166876395068	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
792.	37.84906975535147	58.66692073988228	3.728958019616786	0.0012433351370261247	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331
800.	37.64071105267384	58.66444978561772	3.7387993956989254	0.00121700888350873	114.38271719239837	0.051681218763104234	2213.235676904303	1	0	109.49277945035128	0.04952775708471233	2210.735674201331

==> anc/otoc_to_plot_1D_M700_L1.0000_n700_beta15.0000.dat <==
1.953125	34.97515395825092	35.876601610252585	0.5893938748720315	0.0028065328840824583	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
1.9921875	34.97573394353534	35.87728116638089	0.5895043253734464	0.002848532788360103	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
2.03125	34.9763247024158	35.87797298636563	0.5896164164961222	0.0028901890526341844	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
2.0703125	34.976926196408705	35.87867700801268	0.5897301213931835	0.0029311568331195303	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
2.109375	34.977538386572704	35.8793931685816	0.5898454131237096	0.0029714339154864435	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
2.1484375	34.97816123352106	35.880121404811135	0.5899622646678309	0.003011018469770477	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
2.1875	34.97879469743424	35.88086165294488	0.5900806489416605	0.0030499090437189126	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
2.2265625	34.979438738072204	35.88161384875629	0.5902005388118714	0.003088104542008807	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
2.265625	34.98009331478676	35.88237792757265	0.5903219071090049	0.0031256042250404903	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
2.3046875	34.980758386533886	35.8831538243001	0.5904447266419527	0.003162407705288217	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
2.34375	34.98143391188556	35.883941473446825	0.5905689702109805	0.0031985149350745702	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
2.3828125	34.9821198490421	35.884740809147246	0.5906946106212554	0.0032339261902208706	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
2.421875	34.98281615584399	35.885551765184125	0.5908216206945915	0.0032686420661960374	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
2.4609375	34.98352278978363	35.8863742750119	0.590949973282677	0.003302663473752432	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
2.5	34.984239708017355	35.88720827177873	0.5910796412784785	0.0033359916204489084	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
2.5390625	34.9849668673765	35.88805368834784	0.5912105976280245	0.003368628007504526	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
2.578125	34.98570422437965	35.888910457319604	0.5913428153415647	0.003400574416770041	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
2.6171875	34.986451735243335	35.889778511051674	0.5914762675043347	0.0034318329083816933	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
2.65625	34.98720935589358	35.890657781680204	0.5916109272875321	0.003462405805424851	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
2.6953125	34.987977041976876	35.89154820113919	0.5917467679578835	0.003492295680113955	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
2.734375	34.98875474887157	35.892449701180595	0.591883762887541	0.0035215053551794994	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
2.7734375	34.989542431698084	35.89336221339309	0.5920218855637569	0.0035500378919664398	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
2.8125	34.99034004533011	35.89428566922114	0.5921611095978508	0.0035778965737151224	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
2.8515625	34.99114754440517	35.89521999998296	0.5923014087335784	0.0036050849066612046	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
2.890625	34.991964883334646	35.89616513688852	0.5924427568561837	0.0036316066106607536	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
2.9296875	34.992792016314404	35.897121011056946	0.5925851280000363	0.003657465600784349	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
2.96875	34.993628897335114	35.89808755353356	0.592728496356245	0.0036826659828051336	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
3.0078125	34.9944754801916	35.899064695305675	0.5928728362799429	0.0037072120564175747	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
3.046875	34.99533171849334	35.9000523673201	0.5930181222981527	0.003731108293236218	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
3.0859375	34.996197565673825	35.901050500497426	0.593164329115352	0.0037543593288816624	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
3.125	34.99707297500013	35.90205902574804	0.5933114316207215	0.003776969963020349	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
3.1640625	34.99795789958266	35.903077873986824	0.593459404893713	0.0037989451456198254	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
3.203125	34.998852292383745	35.90410697614729	0.5936082242102231	0.0038202899801234483	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
3.2421875	34.99975610622715	35.90514626319626	0.5937578650484101	0.0038410096962749668	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
3.28125	35.00066929380731	35.90619566614672	0.5939083030927446	0.0038611096503828437	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
3.3203125	35.0015918076973	35.90725511607107	0.5940595142398463	0.0038805953301277894	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
3.359375	35.00252360035842	35.90832454411464	0.5942114746029108	0.003899472338356702	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
3.3984375	35.003464624147945	35.90940388150759	0.5943641605162804	0.003917746380432163	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
3.4375	35.004414831327935	35.91049305957683	0.5945175485388821	0.003935423272160676	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
3.4765625	35.00537417407264	35.911592009758095	0.5946716154594179	0.003952508917316777	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
3.515625	35.00634260447799	35.912700663607005	0.5948263382980474	0.003969009302943504	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
3.5546875	35.007320074568234	35.913818952810075	0.5949816943112104	0.0039849305121265385	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
3.59375	35.00830653630383	35.91494680919508	0.5951376609943073	0.004000278695332327	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
3.6328125	35.00930194158961	35.91608416474159	0.5952942160842832	0.004015060080082834	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
3.671875	35.01030624228175	35.91723095159109	0.5954513375630638	0.004029280950246062	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
3.7109375	35.01131939019529	35.91838710205545	0.5956090036585212	0.004042947654528462	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
3.75	35.012341337110946	35.919552548627514	0.5957671928485738	0.004056066597726726	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
3.7890625	35.013372034782634	35.92072722398895	0.5959258838614686	0.004068644225557705	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
3.828125	35.014411434944044	35.92191106101953	0.5960850556786955	0.004080687034485209	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
3.8671875	35.01545948931527	35.92310399280482	0.5962446875360378	0.004092201554176712	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
3.90625	35.01651614960961	35.92430595264446	0.5964047589251156	0.004103109049235817	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
3.984375	35.01865509482471	35.926736690801526	0.596726139552219	0.004123390260580351	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
4.0625	35.02082788439908	35.929202746452106	0.5970490386533313	0.004141836320671643	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
4.140625	35.023034132430155	35.93170359444252	0.5973733014773239	0.004158328255576294	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
4.21875	35.02527345349029	35.93423871370852	0.597698777443265	0.004172919483623617	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
4.296875	35.02754546280482	35.93680758746321	0.5980253201466401	0.004185663448433275	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
4.375	35.02984977642223	35.939409703369726	0.5983527873570827	0.004196613509695624	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
4.453125	35.03218601137657	35.942044553698494	0.5986810410075301	0.0042058228362570555	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
4.53125	35.03455378584194	35.9447116354695	0.5990099471752479	0.004213344317693668	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
4.609375	35.03695271927975	35.94741045058222	0.5993393760571697	0.004219230483982273	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
4.6875	35.03938243257808	35.950140505931635	0.5996692019383701	0.004223533423895987	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
4.765625	35.041842548184206	35.95290131351218	0.5999993031546534	0.0042263047162990125	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
4.84375	35.04433269023046	35.95569239051062	0.6003295620502919	0.004227595363820314	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
4.921875	35.04685248465358	35.95851325938756	0.6006598649302504	0.004227455737868269	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
5.	35.049401559306375	35.96136344794847	0.6009901020093338	0.004225935528461377	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
5.078125	35.051979544064636	35.964242489405635	0.6013201673565725	0.004223083692873786	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
5.15625	35.054586070927094	35.967149922430195	0.6016499588363453	0.004218948419079993	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
5.234375	35.05722077410978	35.970085291196355	0.6019793780470537	0.004213577085477028	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
5.3125	35.059883290134756	35.9730481454164	0.6023083302559511	0.004207016230913041	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
5.390625	35.06257325791302	35.97603804036909	0.6026367243331339	0.0041993115306659945	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
5.46875	35.06529031882276	35.97905453692068	0.6029644726826177	0.004190507767143003	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
5.546875	35.06803411678183	35.98209720153857	0.60329149117175	0.004180648810527998	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
5.625	35.070804298316325	35.98516560629974	0.6036176990592627	0.004169777608349534	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
5.703125	35.07360051262272	35.988259328892354	0.6039430189230546	0.00415793616802489	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
5.78125	35.07642241162758	35.99137795261268	0.6042673765855165	0.004145165540737139	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
5.859375	35.07926965004143	35.99452106635588	0.6045907010387948	0.004131505827302107	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
5.9375	35.08214188540844	35.9976882646035	0.6049129243710325	0.0041169961636093435	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
6.015625	35.08503877815339	36.00087914740506	0.6052339816893587	0.004101674717769299	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
6.09375	35.08795999162306	36.004093320356546	0.605553811045684	0.00408557869906403	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
6.171875	35.09090519212474	36.00733039457457	0.6058723533610875	0.004068744350716003	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
6.25	35.093874048961304	36.01058998666724	0.6061895523504833	0.0040512069512061545	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
6.328125	35.09686623446307	36.01387171870154	0.6065053544472134	0.004033000829470268	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
6.40625	35.09988142401493	36.01717521816814	0.6068197087300881	0.004014159366231951	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
6.484375	35.10291929608216	36.02050011794269	0.6071325668481872	0.003994714999919324	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
6.5625	35.10597953223217	36.02384605624571	0.6074438829488255	0.003974699239942225	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
6.640625	35.10906181715352	36.02721267659872	0.6077536136044281	0.003954142672631633	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
6.71875	35.11216583867249	36.03059962777954	0.6080617177414241	0.00393307497871973	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
6.796875	35.11529128776647	36.034006563774895	0.6083681565698531	0.003911524942244426	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
6.875	35.11843785857546	36.03743314373172	0.6086728935136498	0.0038895204623642598	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
6.953125	35.12160524841073	36.040879031906385	0.6089758941420975	0.0038670885674292775	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
7.03125	35.124793157761445	36.04434389761283	0.6092771261023107	0.0038442554346218576	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
7.109375	35.128001290298606	36.04782741516965	0.6095765590537572	0.0038210463995689285	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
7.1875	35.13122935287788	36.05132926384544	0.6098741646022433	0.003797485971269765	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
7.265625	35.1344770555392	36.05484912780344	0.6101699162367681	0.0037735978552959184	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
7.34375	35.13774411150561	36.05838669604598	0.6104637892671333	0.003749404958164604	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
7.421875	35.141030237179905	36.06194166235643	0.6107557607614813	0.0037249294138121058	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
7.5	35.14433515213898	36.06551372524274	0.6110458094880414	0.0037001925996001717	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
7.578125	35.14765857912774	36.06910258787869	0.6113339158551688	0.0036752151454592765	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
7.65625	35.151000244050095	36.07270795804507	0.6116200618545194	0.0036500169588393307	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
7.734375	35.15435987595993	36.07632954807142	0.6119042310049875	0.003624617237758088	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
7.8125	35.15773720704988	36.079967074776526	0.6121864082979191	0.0035990084141476575	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
7.96875	35.16454391115698	36.08728882758659	0.6127447343203242	0.0035473248320837315	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
8.125	35.17141827618253	36.09467103854832	0.6132949473079453	0.0034951699474436992	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
8.28125	35.178358271241144	36.1021115977528	0.6138369749289003	0.0034426121810199107	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
8.4375	35.18536191419675	36.1096084614085	0.614370763614514	0.0033897670181858076	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
8.59375	35.19242727105037	36.11715964995138	0.6148962771220834	0.00333674100435033	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
8.75	35.19955245527605	36.12476324617166	0.6154134951783735	0.003283632246161616	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
8.90625	35.206735627114995	36.13241739336329	0.6159224121990089	0.0032305309004314613	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
9.0625	35.213974992829655	36.14012029349926	0.6164230360847583	0.003177519647469041	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
9.21875	35.22126880392678	36.14787020543674	0.616915387088843	0.00312467414385722	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
9.375	35.22861535635256	36.15566544315508	0.6173994967547137	0.0030720634591318687	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
9.53125	35.23601298966574	36.1635043740288	0.6178754069198217	0.003019750492157414	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
9.6875	35.24346008619208	36.171385417137564	0.6183431687835129	0.002967792370537126	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
9.84375	35.25095507016513	36.1793070416153	0.6188028420356145	0.0029162408302585876	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
10.	35.25849640685561	36.18726776503852	0.6192544940429687	0.0028651425753164267	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
10.15625	35.26608260169403	36.19526615185554	0.6196981990904009	0.0028145396192897467	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
10.3125	35.27371219938847	36.20330081185686	0.6201340376739968	0.002764469610861298	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
10.46875	35.28138378304053	36.21137039868722	0.6205620958437951	0.0027149661400088124	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
10.625	35.28909597326176	36.21947360839904	0.6209824645927495	0.002666059026454093	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
10.78125	35.29684742729296	36.22760917804766	0.621395239289562	0.002617774590674671	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
10.9375	35.30463683812824	36.235775884327516	0.6218005191523354	0.0025701359139752356	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
11.09375	35.312462933644674	36.24397254225015	0.6221984067626792	0.002523163078891599	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
11.25	35.32032447574093	36.252198003862006	0.622589007614489	0.0024768733909741767	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
11.40625	35.328220259484425	36.2604511570019	0.6229724296973587	0.0024312815966816004	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
11.5625	35.336149112268814	36.26873092409892	0.623348783113452	0.0023864000820474018	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
11.71875	35.34410989298308	36.27703626100762	0.6237181797229985	0.002342239055759166	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
11.875	35.35210149119356	36.28536615588214	0.6240807328183767	0.0022988067265675483	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
12.03125	35.36012282633751	36.29371962808603	0.6244365568250508	0.0022561094630574987	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
12.1875	35.36817284693275	36.302095727139275	0.6247857670255822	0.0022141519479426113	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
12.34375	35.376250529799236	36.310493531700054	0.6251284793087829	0.0021729373198446926	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
12.5	35.384354879296836	36.31891214858027	0.6254648099380337	0.002132467304710062	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
12.65625	35.39248492657823	36.32735071179623	0.6257948753415048	0.0020927423379735193	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
12.8125	35.400639728856525	36.33580838164903	0.6261187919186504	0.0020537616797870585	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
12.96875	35.40881836868916	36.34428434383936	0.6264366758664383	0.00201552352290193	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
13.125	35.41701995327732	36.352777808610774	0.6267486430195572	0.0019780250885727216	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
13.28125	35.425243613781255	36.361288009923655	0.6270548087066172	0.0019412627201184308	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
13.4375	35.43348850465195	36.36981420465782	0.6273552876195942	0.001905231966998855	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
13.59375	35.44175380297793	36.37835567184245	0.6276501936963044	0.0018699276649371654	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
13.75	35.45003870784885	36.38691171191394	0.6279396400148871	0.0018353440088834108	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
13.90625	35.458342439734444	36.395481645999304	0.6282237386990804	0.0018014746187596134	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
14.0625	35.46666423987888	36.40406481522409	0.6285026008332495	0.001768312602530031	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
14.21875	35.47500336971161	36.4126605800462	0.6287763363873711	0.0017358506168012155	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
14.375	35.48335911027257	36.421268319612565	0.6290450541509999	0.0017040809170978835	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
14.53125	35.49173076165307	36.429887431137836	0.6293088616739642	0.0016729954060377141	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
14.6875	35.50011764245155	36.43851732930594	0.6295678652153867	0.0016425856827332551	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
14.84375	35.50851908924448	36.44715744569351	0.6298221696998183	0.0016128430805707693	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
15.	35.51693445607108	36.455807228211675	0.630071878678065	0.001583758707971583	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
15.15625	35.52536311393242	36.464466140569904	0.6303170942960594	0.0015553234825993912	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
15.3125	35.533804450305105	36.47313366175705	0.6305579172663773	0.0015275281637691762	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
15.46875	35.54225786866771	36.481809285542376	0.6307944468472373	0.0015003633827443965	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
15.625	35.550722788041575	36.490492519992834	0.631026780823485	0.001473920790677852	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
15.9375	35.56768488095404	36.50787992187462	0.6314792456597548	0.0014228533467505855	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
16.25	35.584686375412716	36.52529220063846	0.6319160641652041	0.0013739503676898578	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
16.5625	35.60172313919674	36.54272589019203	0.6323379646395609	0.0013273394201293697	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
16.875	35.618791248971576	36.56017771245042	0.6327456513027849	0.001282943706159756	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
17.1875	35.63588697849136	36.57764456554805	0.6331398044559108	0.0012406871326225755	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
17.5	35.65300678749196	36.59512351286254	0.633521080760674	0.0012004946633021876	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
17.8125	35.670147311234665	36.61261177279377	0.6338901136204746	0.0011622926021980008	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
18.125	35.687305350668304	36.6301067092415	0.6342475136370478	0.001126008815628765	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
18.4375	35.70447786317295	36.64760582273244	0.6345938691302426	0.0010915729080657856	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
18.75	35.721661953853314	36.665106742149014	0.6349297467045889	0.00105891635211286	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
19.0625	35.73885486735001	36.682607217016056	0.6352556918503132	0.001027972584485326	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
19.375	35.756053980138084	36.7001051103059	0.6355722295698922	0.0009986770726898796	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
19.6875	35.77325679328425	36.717598391723996	0.6358798650207443	0.000970967355376473	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
20.	35.79046092563433	36.7350851314396	0.6361790841670025	0.0009447830614355724	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
20.3125	35.80766410740747	36.75256349423159	0.6364703544341416	0.0009200659142894807	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
20.625	35.82486417416872	36.77003173401798	0.6367541253634335	0.0008967597196745559	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
20.9375	35.842059061160406	36.78748818874212	0.6370308292589382	0.0008748103410519904	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
21.25	35.85924679796857	36.80493127559113	0.637300881826591	0.000854165668467033	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
21.5625	35.876425503502894	36.822359486521265	0.6375646828017301	0.0008347755776842548	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
21.875	35.8935933812735	36.8397713840708	0.6378226165626436	0.0008165918850233212	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
22.1875	35.91074871494302	36.85716559743853	0.6380750527298696	0.0007995682962523177	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
22.5	35.92788986414007	36.874540818810225	0.6383223467478013	0.0007836603518446949	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
22.8125	35.94501526051495	36.89189579991488	0.6385648404497726	0.0007688253720816718	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
23.125	35.96212340402516	36.90922934879682	0.6388028626053524	0.0007550223992602411	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
23.4375	35.97921285943367	36.92654032678592	0.6390367294493102	0.0007422121385143754	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
23.75	35.99628225301032	36.94382764565563	0.6392667451919238	0.0007303568974819541	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
24.0625	36.01333026942097	36.96109026495316	0.6394932025102364	0.000719420529100212	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
24.375	36.030355648792636	36.978327189491736	0.6397163830226115	0.0007093683734844092	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
24.6875	36.04735718394681	36.9955374669945	0.6399365577436642	0.0007001671983417169	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
25.	36.064333717787285	37.01272018587791	0.640153987521575	0.0006917851433241751	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
25.3125	36.081284140834775	37.02987447316733	0.6403689234582418	0.0006841916655218938	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
25.625	36.09820738889894	37.046999492535505	0.6405816073125262	0.0006773574841075103	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
25.9375	36.115102440880094	37.06409444245527	0.640792271885809	0.0006712545292142381	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
26.25	36.131968316690305	37.08115855445948	0.6410011413932851	0.0006658558897802536	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
26.5625	36.148804075291	37.09819109150111	0.6412084318169217	0.000661135765169263	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
26.875	36.16560881283574	37.115191346408416	0.6414143512465159	0.0006570694175254134	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
27.1875	36.18238166091436	37.13215864042538	0.641619100202875	0.0006536331269021645	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
27.5	36.19912178489082	37.14909232183722	0.6418228719508298	0.0006508041451624535	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
27.8125	36.215828382332234	37.16599176467013	0.6420258527936016	0.0006485606545734158	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
28.125	36.23250068151871	37.18285636746578	0.6422282223599382	0.0006468817286261698	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
28.4375	36.24913794003455	37.199685552121494	0.6424301538739929	0.0006457472902113182	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
28.75	36.26573944343156	37.216478762794715	0.6426318144163202	0.0006451380768172754	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
29.0625	36.28230450396417	37.2332354648677	0.6428333651720037	0.0006450356026608262	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
29.375	36.298832459388315	37.24995514396624	0.6430349616679832	0.0006454221254291071	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
29.6875	36.315322671824255	37.26663730503334	0.6432367540003969	0.0006462806138003431	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
30.	36.33177452667567	37.28328147144984	0.6434388870516085	0.0006475947142432048	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
30.3125	36.34818743160662	37.29988718420338	0.6436415006967989	0.0006493487233784733	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
30.625	36.36456081556712	37.31645400109995	0.64384473000372	0.0006515275582568592	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
30.9375	36.38089412787068	37.33298149601653	0.6440487054207095	0.0006541167275456062	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
31.25	36.39718683731636	37.34946925819263	0.644253552958436	0.000657165053465884	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
31.875	36.42964841529569	37.38232401409569	0.6446663472827784	0.0006643885943758755	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
32.5	36.46194165893542	37.41501526527416	0.6450840387014058	0.0006729159793460227	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
33.125	36.494062940161086	37.447540214368395	0.6455074922569609	0.0006827825137360578	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
33.75	36.52600887206295	37.47989625311264	0.6459375168435759	0.0006939016810433963	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
34.375	36.55777628955894	37.512080946895225	0.6463748693582652	0.0007061933233761587	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
35.	36.589362231847836	37.544092020781775	0.6468202584977961	0.0007195831050206714	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
35.625	36.62076392645714	37.575927346840714	0.647274348239541	0.0007340020264201108	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
36.25	36.65197877473968	37.60758493264722	0.6477377610308213	0.000749385978736239	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
36.875	36.683004338644125	37.63906291081442	0.6482110807129613	0.0007656753420138606	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
37.5	36.71383832868208	37.67035952950062	0.6486948552083386	0.0007828146161153349	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
38.125	36.7444785928774	37.701473143689306	0.6491895989831055	0.000800752085961598	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
38.75	36.7749231067917	37.73240220736393	0.6496957953157906	0.0008194395268204425	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
39.375	36.80516996413865	37.76314526610858	0.650213898391631	0.0008388318881847213	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
40.	36.83521736869218	37.79370095079413	0.6507443351760215	0.0008588871398023557	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
40.625	36.865063625945105	37.824067971045025	0.651287507316384	0.0008795658397803941	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
41.25	36.89470713689188	37.854245110287735	0.651843792475747	0.0009008312309022771	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
41.875	36.92414639057429	37.884231220224734	0.6524135463550118	0.0009226487568950503	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
42.5	36.95337995827537	37.91402521571783	0.6529971034218658	0.0009449858073406149	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
43.125	36.98240648978582	37.94362607268021	0.6535947786141876	0.0009678125163480545	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
43.75	37.01122470358489	37.97303281990879	0.6542068690673009	0.0009910996011010197	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
44.375	37.039833388392516	38.00224453966782	0.6548336531155639	0.0010148202484543845	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
45.	37.06823139629721	38.03126036473777	0.6554753943778688	0.0010389505195721681	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
45.625	37.09641763085763	38.06007946603841	0.6561323412650291	0.0010634640442916954	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
46.25	37.12439106103527	38.08870106409803	0.6568047244332335	0.0010883392452284645	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
46.875	37.15215070614059	38.11712442221915	0.6574927653215646	0.0011135584512382837	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
47.5	37.17969561703914	38.14534882416208	0.6581966724972813	0.0011390954573903046	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
48.125	37.20702491110562	38.17337360231494	0.6589166346433025	0.0011649312883164954	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
48.75	37.234137755731226	38.201198136686834	0.6596528366076769	0.0011910585520680252	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
49.375	37.26103331814877	38.22882180323257	0.6604054578333876	0.0012174515549009614	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
50.	37.28771082128821	38.25624400908453	0.6611746510513031	0.0012440826943247887	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
50.625	37.3141695743973	38.283464241444456	0.6619605612012935	0.0012709568913851224	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
51.25	37.340408868031666	38.31048198365473	0.6627633471655345	0.0012980678162457517	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
51.875	37.36642797072431	38.33729667719702	0.6635831459716007	0.0013253679631132444	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
52.5	37.3922262710893	38.36390784850846	0.6644200571194261	0.0013528407722977144	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
53.125	37.417803243223155	38.390315127116	0.6652741969369729	0.001380522781066773	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
53.75	37.4431582576826	38.41651806840182	0.6661457105957596	0.0014084027346437545	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
54.375	37.468290635067184	38.44251613742895	0.6670347003552776	0.0014364010164631404	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
55.	37.4931998874721	38.46830893687841	0.6679412118663385	0.0014645000122849084	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
55.625	37.51788567138431	38.49389624872425	0.6688653253706337	0.001492779549168244	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
56.25	37.54234747537234	38.51927775199087	0.6698071863027988	0.0015212593673284759	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
56.875	37.56658459912088	38.54445289874115	0.6707668995797943	0.0015498215500103995	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
57.5	37.59059652354445	38.56942121907198	0.6717444632403118	0.0015783791070965946	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
58.125	37.61438307358743	38.59418258631477	0.672739873463665	0.0016070267947591254	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
58.75	37.63794405040156	38.618736969025626	0.6737532467337607	0.0016359039413014643	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
59.375	37.66127885679483	38.64308399180736	0.6747847533902919	0.0016649553223023973	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
60.	37.68438671367527	38.66722297834915	0.6758344408866387	0.0016939645538037952	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
60.625	37.707267217873216	38.69115348433179	0.6769022090825466	0.0017228450315794675	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
61.25	37.72992046210621	38.714875600737656	0.677987997176113	0.0017517834073445648	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
61.875	37.75234649344331	38.73838956499506	0.6790919383417273	0.0017810115175992181	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
62.5	37.77454477310158	38.76169512494665	0.680214261573112	0.0018104401507466805	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
63.75	37.818254553327925	38.8076778231433	0.6825141192128732	0.0018688986986702628	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
65.	37.86104775310113	38.85282110645801	0.6848865083197877	0.0019272939400178934	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
66.25	37.90292545229037	38.89712749917583	0.6873323540629179	0.001986394363842425	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
67.5	37.94388090208754	38.94059163728029	0.6898524942293938	0.0020449823056563066	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
68.75	37.98391232298934	38.98321019886104	0.6924448098270587	0.002103067049027718	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
70.	38.023024070180874	39.024988979381945	0.6951101618519631	0.0021623326816268664	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
71.25	38.061209786903255	39.06592432650949	0.6978506415311259	0.0022213247401583485	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
72.5	38.098462566836744	39.106007178215386	0.7006634737023589	0.002278502040888597	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
73.75	38.1347888871051	39.14524286817609	0.7035468966333474	0.002336457391321334	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
75.	38.17019146361305	39.1836385093284	0.7065046171806623	0.002396246964589377	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
76.25	38.204658788504624	39.22118418038045	0.7095375140448208	0.0024543112501382415	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
77.5	38.23818517967471	39.25786962769398	0.7126403953060079	0.002509601582845589	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
78.75	38.2707806567771	39.293703781699065	0.7158115180019348	0.002566340680192658	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
80.	38.30245077040233	39.3286983942895	0.7190562470064895	0.00262632268661962	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
81.25	38.333183620869484	39.362845158666204	0.7223773247184838	0.0026850937497906015	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
82.5	38.36296683716895	39.396126562352315	0.725768981380966	0.00273917320976822	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
83.75	38.391805755914476	39.428542544733425	0.7292252577429044	0.0027921142097753647	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
85.	38.419714225014054	39.4601109287752	0.7327492669054044	0.002849551548374585	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
86.25	38.44669278506995	39.490841530788906	0.7363491366138408	0.002910934712594093	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
87.5	38.47272545559375	39.520721093017876	0.7400266036868897	0.0029699797065175114	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
88.75	38.497798210360685	39.54972856080334	0.7437740858801346	0.003022904561445117	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
90.	38.52191434367935	39.577859960284044	0.7475838650905025	0.0030734437835957533	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
91.25	38.54508861069936	39.60513271467138	0.751457695339124	0.0031287095032150438	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
92.5	38.567328554337884	39.631565924492435	0.7554056388485401	0.003191308441629737	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
93.75	38.58862423891373	39.65715948942365	0.7594359664431983	0.0032566315698965734	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
95.	38.60895605176117	39.68189336202756	0.7635472177732815	0.003317687672261993	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
96.25	38.62831112643033	39.70574589878315	0.7677301856238533	0.003372017586257803	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
97.5	38.6466923077777	39.72871275858754	0.771977261738926	0.0034240214182874153	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
98.75	38.6641125498467	39.750809808674354	0.7762902391695718	0.003481113323771812	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
100.	38.680581194596726	39.772059329320754	0.7806800450483555	0.0035476429793851244	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
101.25	38.69609400522288	39.79247216582295	0.7851593466180347	0.0036217194759271547	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
102.5	38.71063415679301	39.81203973576379	0.7897343437381734	0.003696996862719937	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
103.75	38.72418217999463	39.83074058006733	0.7944018387748345	0.0037675300345568984	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
105.	38.736726568811946	39.84855510322202	0.7991531688245657	0.0038318523509409896	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
106.25	38.74826846048512	39.865478218156284	0.803981469652187	0.003893774748800461	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
107.5	38.75881750431272	39.881521912775845	0.8088876056965668	0.003959816012841433	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
108.75	38.768383258112415	39.89670780337481	0.8138810096842906	0.004035167658596884	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
110.	38.776967740662485	39.91105521963701	0.818975524843059	0.004121051293090972	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
111.25	38.784562284171884	39.924571626453925	0.824183637917018	0.004214354946700017	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
112.5	38.79115116289491	39.937250426101095	0.8295114122098091	0.004309396891093087	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
113.75	38.796718826882355	39.949076448562494	0.8349571301447507	0.004401275279726536	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
115.	38.801254795662246	39.960034439127426	0.8405146004091254	0.004487903240267378	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
116.25	38.804757893696085	39.970117492261004	0.8461768882454191	0.004570368046518603	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
117.5	38.807236057996946	39.979331754309726	0.8519405205254219	0.004652808504263906	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
118.75	38.808699497608465	39.98769372923645	0.8578089095060789	0.004740251353094528	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
120.	38.809157242260746	39.995225638211245	0.8637911489081582	0.0048356846602799495	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
121.25	38.80861548351869	40.00194932861592	0.8698981211567788	0.004939901374098899	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
122.5	38.80707309278115	40.00787996191277	0.8761409023434055	0.005052100079124244	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
123.75	38.804522166630434	40.01302370098318	0.8825283713545894	0.005168493993711555	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
125.	38.800956234142426	40.01737968649563	0.8890621373276844	0.005283238438980103	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
127.5	38.79077130540328	40.02371453567334	0.9025513617276553	0.005500942485442551	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
130.	38.776536917649175	40.026882112655166	0.9165668497548971	0.0057038563017524965	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
132.5	38.75837551808162	40.02698761101651	0.9310706432364177	0.005904862676151912	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
135.	38.73640179370644	40.02421292865774	0.9460911631356567	0.006116789156481595	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
137.5	38.71074059069445	40.018751258032374	0.9616545890188257	0.0063424436000827375	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
140.	38.68142994721692	40.010734882497864	0.9778033811360703	0.006567394009001393	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
142.5	38.64857923412766	40.00025398325074	0.9944915590638327	0.006776034374641627	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
145.	38.61228284120648	39.9873964777318	1.0116835530092785	0.006965054228313573	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
147.5	38.57271786696887	39.97229430928756	1.0293168302054005	0.007127589989784689	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
150.	38.53012743148082	39.955131006350946	1.047321502958202	0.0072836310784318405	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
152.5	38.48463666331931	39.936122584643265	1.0657349855975597	0.007434309578357112	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
155.	38.43650889477316	39.915478851502584	1.0844930508499875	0.0075710308503738055	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
157.5	38.38588863781572	39.893374029714444	1.1035901398494288	0.00771612003799591	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
160.	38.33284970544158	39.86999419933763	1.123073651039967	0.007840621232396084	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
162.5	38.277684621579155	39.84544182542337	1.1427932460114092	0.007929870057141209	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
165.	38.22054184607768	39.81985749890487	1.162723001325673	0.008022764109573456	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
167.5	38.16150792451362	39.79343224954268	1.1829070665592765	0.008091493985979881	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
170.	38.100942393193385	39.76628902776438	1.2031804712555725	0.008110707500206881	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
172.5	38.03908002955868	39.73854490694371	1.2234606040603109	0.008139271997882691	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
175.	37.975946876883285	39.710465025498145	1.243876831244986	0.008186072927082844	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
177.5	37.911767168982685	39.682234938325585	1.264390968695725	0.008183853102491766	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
180.	37.84686020678203	39.653825701700924	1.2847960967574448	0.008151409449635329	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
182.5	37.78129032006921	39.62540780551186	1.3051480159439017	0.008166034501655296	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
185.	37.71502482166883	39.59729593867038	1.3256262692657212	0.008189891742533817	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
187.5	37.64827667013617	39.56947725281334	1.3460974746565708	0.008140490755350527	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
190.	37.581352878373536	39.54181758916628	1.3663287230424739	0.008057887086909778	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
192.5	37.514316221429475	39.51450132793751	1.3863869100911197	0.008028309885617669	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
195.	37.44709042914599	39.48785207076264	1.4064702724705622	0.00802793225530394	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
197.5	37.37980294568154	39.46190792404831	1.4265265713676394	0.007966885997087525	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
200.	37.312755602952095	39.43645065777361	1.4463047024559998	0.007837309280456096	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
202.5	37.24611909770451	39.41143429215699	1.4657131177699199	0.007725193309162837	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
205.	37.17985051185788	39.38718017657298	1.484930669001814	0.0076895678700831475	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
207.5	37.11385534171038	39.364043360339856	1.5041609571203356	0.0076764669631960835	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
210.	37.04820356288703	39.34190262026785	1.5233130038177944	0.007592801405706063	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
212.5	36.98310317537562	39.320359623856405	1.542124964148866	0.007431652793999045	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
215.	36.9187509638671	39.29928319028349	1.5604712677877897	0.007289206798296323	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
217.5	36.855101009419755	39.279112521928056	1.5785709981403475	0.007238160731216326	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
220.	36.79197125645064	39.2602348155095	1.5966620714438713	0.007239950604394618	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
222.5	36.72922867473426	39.242596383792566	1.6147707511623206	0.007194323243346634	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
225.	36.666996038937	39.22566326242925	1.6326336876606045	0.00705905719807185	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
227.5	36.60550215216102	39.20916399848878	1.6500660371526799	0.006885827569284243	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
230.	36.54490150619503	39.19319546870856	1.6670628255070257	0.006752868092130494	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
232.5	36.48512988079909	39.17820362483079	1.6838303776133323	0.0067022831036656965	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
235.	36.42593283661711	39.164478666410886	1.7005742410253541	0.006693573314181567	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
237.5	36.36714073617908	39.15187113406181	1.7172982441842402	0.006666551817197553	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
240.	36.308730964691605	39.140098490342616	1.733907000111342	0.006570617450783401	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
242.5	36.25092395302725	39.1286607501281	1.7501513314381572	0.0064071117370186675	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
245.	36.19396858538147	39.117509074975935	1.7659425587964352	0.0062423289052385925	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
247.5	36.137915388044476	39.1068874784557	1.7813629759643501	0.00611823121044961	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
250.	36.08267572272408	39.09703270419354	1.7965337148486833	0.006071694792463145	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
255.	35.97348751529024	39.08086463547202	1.8269261811982977	0.0060435972200739265	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
260.	35.865197563054096	39.067347714486196	1.8569696870494226	0.005859060545916095	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
265.	35.75907492686803	39.05395445775166	1.8855167866574587	0.005594620306354869	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
270.	35.65609016689123	39.04249456693995	1.9129158901129713	0.005463830326228858	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
275.	35.554448582407744	39.03436372563784	1.9401550899197473	0.005443600096981616	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
280.	35.45234913535045	39.02820557331684	1.9673518910827874	0.0053333174025884675	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
285.	35.351117250463965	39.02166566767705	1.993488263945632	0.005095319799796538	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
290.	35.252243386091834	39.01502286912386	2.018305089080753	0.004917052694246737	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
295.	35.155408956552236	39.01095102043041	2.0426587908880993	0.00484695941501081	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
300.	35.058441874669064	39.008093988833174	2.066774683230861	0.004828769305985726	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
305.	34.960404838220704	39.00669035283759	2.0909464839479566	0.0047536068915421835	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
310.	34.86205592149401	39.00399299924677	2.1143107521462827	0.004586038772238154	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
315.	34.7655832560055	39.00175381507966	2.136806871670338	0.004390069051048062	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
320.	34.671154305019414	38.99897565125862	2.1582114426567633	0.004255127696346638	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
325.	34.57771008361384	38.99802511701063	2.1793581486338045	0.004263492511704392	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
330.	34.482544766856236	38.99887237356237	2.2008463677738073	0.004249222402328146	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
335.	34.38614765008797	38.99833946572851	2.221850372657086	0.004192350131272571	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
340.	34.289358693925564	38.999051520089346	2.242769869086533	0.004059446013147471	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
345.	34.19343146768864	38.99670490808108	2.2624448327885607	0.0038853148900034997	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
350.	34.099377437693654	38.99565794842158	2.281623017986568	0.0038136802259485683	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
355.	34.00615980253016	38.99615254071157	2.3005816350480464	0.0037012229473208703	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
360.	33.91376855382329	38.99466680420063	2.3186352474597767	0.0036613313788199874	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
365.	33.82049033001744	38.99656906315443	2.3371949488362462	0.0037413947148335685	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
370.	33.72415159465101	38.99874720062155	2.3560491946081124	0.0036790583968395745	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
375.	33.62662713767279	38.99668322076312	2.373985532804642	0.0035794283269404924	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
380.	33.53002971908825	38.99684536076833	2.3918434778775173	0.003514348025334169	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
385.	33.43497419000137	38.9971081061425	2.4091290130579837	0.003332727211852449	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
390.	33.3419137585416	38.99399347838109	2.4251707499960418	0.003236267558402295	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
395.	33.24950075144977	38.99458461057062	2.4414916886420066	0.003310367001317261	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
400.	33.155938063344564	38.99825374716944	2.4582744200092144	0.0032813082694858947	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
405.	33.06125562357684	38.997980363852555	2.4743047713368655	0.003118424127195363	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
410.	32.96720487741808	38.99457920323178	2.489458661281168	0.00310634696630423	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
415.	32.87280826105942	38.99684244926992	2.505368240999908	0.003183344597925997	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
420.	32.7768577141148	38.999190775645	2.521292107260428	0.003109189812674984	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
425.	32.679555811562395	38.99698883559239	2.5364601391266577	0.0030185642237120286	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
430.	32.58213027593308	38.99515200815754	2.5514777494975482	0.0030290730636668432	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
435.	32.485407777630606	38.99712816163039	2.566750869763326	0.0030094157939570825	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
440.	32.39077827094943	38.999727847041754	2.581571907437119	0.0028341599690702604	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
445.	32.29874819077013	38.997661287671725	2.5950924694540287	0.002602674903478919	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
450.	32.208730342906414	38.991947361327455	2.6075986564719082	0.002613599708037118	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
455.	32.11794290303166	38.99424681831659	2.6212284665344	0.0028226271827687115	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
460.	32.02316412194953	39.00057384283324	2.6358249282995954	0.002854812762124137	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
465.	31.925577414008995	39.00101586581404	2.6497765941556413	0.002722769737329989	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
470.	31.827700381145252	38.9976988790406	2.6630526256728952	0.0026321486303299223	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
475.	31.73102041733002	38.99516757729106	2.6760980804589405	0.0026131741449044736	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
480.	31.636029246315072	38.99586183634315	2.68918436712194	0.0026377014738135254	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
485.	31.541424752390007	38.999727798569566	2.7024750951970757	0.0026269021584246935	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
490.	31.44657426004996	39.00230420215485	2.715453388706187	0.0025010600496165663	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
495.	31.35149365129692	38.998685601597515	2.7274856956932414	0.0023445933167374647	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
500.	31.256612448967378	38.99158659313781	2.7388993218735616	0.0023717134162262628	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
510.	31.065906488526785	39.00063420447297	2.764396219639069	0.002456311394100719	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
520.	30.874395892473967	38.99884861886719	2.788025549755576	0.0022706149697549584	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
530.	30.69072246550542	38.99409148554809	2.809808519034168	0.0021759293453128326	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
540.	30.511129815988394	38.99695338812683	2.8315441366618326	0.0022650254349710465	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
550.	30.319874638119455	39.00804044133771	2.855109027733589	0.0022696869118307593	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
560.	30.11465654235542	38.99456008240901	2.8769378748984478	0.0021877994119317676	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
570.	29.916757974355466	38.99352282743927	2.8988650159722242	0.002155915238529116	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
580.	29.733393516181852	39.0045580823818	2.92005617966903	0.0019711479471177682	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
590.	29.553271613205382	38.995016420454796	2.9382879749145796	0.0018966761130898345	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
600.	29.36521988579599	38.99482791002458	2.9579897019308268	0.001989967320845065	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
610.	29.17173692840313	38.996835012026985	2.978087321331481	0.002000291409886135	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
620.	28.98092009899212	39.003578295722164	2.9979955301285495	0.001981665041798042	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
630.	28.789240733548322	39.01155947337177	3.0177206221674417	0.0017973796419936685	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
640.	28.599897553064697	38.98940027148479	3.033943122968423	0.001690985726446881	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
650.	28.412921133919742	38.986868246321265	3.0515403366963794	0.0018798747451671096	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
660.	28.223194068223812	39.01075211486326	3.071540617871765	0.0018268494025993624	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
670.	28.036105266004242	39.00353715946856	3.0880773247483666	0.0016297735899823086	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
680.	27.850369065330852	38.9953461319941	3.104136089671411	0.001640968106520324	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
690.	27.662514265901788	38.99586199677973	3.120896686878773	0.0017040489586432673	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
700.	27.464967256429578	38.996322733757694	3.1382170688442765	0.0017548506685279408	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
710.	27.256639768155793	38.99481674980999	3.155993700249332	0.0017885729767682212	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
720.	27.05020026641838	39.00151566864385	3.173988528379641	0.0017283840558067309	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
730.	26.8649175043015	39.01595067510707	3.1905613813654665	0.0014427325579390304	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
740.	26.705266366283638	39.00645628401829	3.2028431795384216	0.0010814791973285942	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
750.	26.551914405792783	38.96863233594865	3.2121909653120384	0.0012572930503201851	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
760.	26.373340361571206	38.98777620479224	3.2279890405448253	0.0017632307719332107	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
770.	26.158354321926087	39.020755268588445	3.2474555807507026	0.0018062471453287987	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
780.	25.937510088465462	39.015972714581345	3.2641139834514012	0.0015382269031921415	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
790.	25.735802565478263	39.00005909188392	3.2782201188145454	0.0013652866495632132	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
800.	25.552998060015064	38.99349804790189	3.2914197164426655	0.0013264061409303362	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
810.	25.3752177546692	38.99605895663747	3.304748241633152	0.001323777694068773	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
820.	25.19181152728393	38.992908637785106	3.317895270324041	0.0013479548227712137	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
830.	25.004132159408808	38.9971734801699	3.3317073380885764	0.001355614487505319	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
840.	24.81456397159891	38.994959009358375	3.3450075600741473	0.0013424948833120622	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
850.	24.622041549368905	38.99588395583311	3.3585572357548177	0.001345768883683607	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
860.	24.433786265081608	39.00103479072535	3.3719229377478195	0.001381784462212843	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
870.	24.243899538683394	39.0205127781959	3.3861929249990745	0.0013943058137128705	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
880.	24.05275637279526	39.03194590740883	3.399809054022077	0.0012113534642636647	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
890.	23.864477625603264	39.00345670495279	3.410419994284348	0.0009597210143714286	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
900.	23.67914977297169	38.9486332666127	3.4190034743095055	0.0010779544411762877	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
910.	23.49356645424149	38.96247180425867	3.4319790831078736	0.0014280263595333853	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
920.	23.303104022914408	39.0149794166919	3.447564001500173	0.0014308064683531407	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
930.	23.113207741994444	39.03116774856845	3.4605952124749364	0.0011844547764832346	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
940.	22.926342583744486	39.01486165534273	3.471253097029838	0.0010643236683040235	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
950.	22.739196087543018	38.99962537609433	3.481881685841017	0.001090646646538085	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
960.	22.551799753303484	38.995112085605015	3.4930660299605996	0.001116494699434001	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
970.	22.366547604628096	38.99415482064532	3.504211579829697	0.001134625510271592	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
980.	22.175885546854204	38.996603861322725	3.5157585401660314	0.0011615961145080122	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
990.	21.983960373690497	39.00238096399541	3.527443502119857	0.001128953904454999	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116
1000.	21.789159189076976	38.99399399512903	3.5383376182551314	0.0010498693225998502	75.70596554684705	0.034723181451541164	2180.2715759931293	1	0	71.70718594811481	0.03294556894091062	2176.5350623243116

==> anc/otoc_to_plot_1D_M700_L1.0000_n700_beta2.0000.dat <==
0.390625	283.1604232604912	285.5118315722658	1.5481616108247156	0.01893534901923033	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.3984375	283.16151409907184	285.5132726400378	1.5483105441723926	0.019191587986071568	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.40625	283.162624079826	285.51473761076164	1.548461479386998	0.019445301021661976	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.4140625	283.163753080267	285.5162262712439	1.548614377000856	0.019693981143504402	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.421875	283.1649009772454	285.5177384082966	1.5487691978423652	0.01993766739498426	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.4296875	283.16606764700543	285.51927380883427	1.5489259030539027	0.020176400893717528	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.4375	283.1672529652346	285.5208322599565	1.5490844541063296	0.020410224610003525	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.4453125	283.16845680712044	285.52241354903776	1.549244812813434	0.020639183212296075	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.453125	283.16967904740113	285.5240174638054	1.5494069413440217	0.020863323030013703	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.4609375	283.1709195604117	285.52564379241755	1.549570802235778	0.021082691919218632	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.46875	283.1721782201336	285.52729232353545	1.5497363584052595	0.021297338960010848	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.4765625	283.17345490024195	285.5289628463912	1.549903573157028	0.021507314444576764	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.484375	283.17474947415326	285.5306551508583	1.550072410193456	0.021712669677086183	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.4921875	283.1760618150664	285.5323690275058	1.5502428336207326	0.02191345703754166	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.5	283.1773917960036	285.53410426766425	1.5504148079596676	0.022109729758781782	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.5078125	283.17873928985745	285.5358606634784	1.5505882981482135	0.02230154170354126	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.515625	283.18010416942724	285.53763800795997	1.5507632695487854	0.02248894749843089	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.5234375	283.1814863074582	285.5394360950378	1.5509396879528765	0.022672002278952164	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.53125	283.1828855766807	285.54125471960424	1.551117519584394	0.022850761672344788	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.5390625	283.18430184984413	285.54309367755945	1.551296731104007	0.02302528169580853	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.546875	283.1857349997557	285.54495276585374	1.551477289610891	0.023195618704164644	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.5546875	283.1871848993097	285.5468317825252	1.5516591626462595	0.02336182932069164	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.5625	283.18865142152407	285.5487305267377	1.5518423181940268	0.023523970246372983	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.5703125	283.190134439571	285.55064879881286	1.552026724681359	0.023682098397628693	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.578125	283.19163382680784	285.5525864002674	1.5522123509814898	0.02383627081590589	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.5859375	283.193149456803	285.55454313383717	1.5523991664128576	0.023986544414228206	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.59375	283.1946812033697	285.5565188035084	1.5525871407379621	0.02413297606597098	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.6015625	283.19622894059006	285.55851321454287	1.5527762441638884	0.024275622699690302	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.609375	283.197792542841	285.560526173505	1.5529664473426448	0.024414540993802802	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.6171875	283.19937188482135	285.56255748827914	1.5531577213669165	0.02454978742093772	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.625	283.2009668415738	285.564606968094	1.553350037771097	0.024681418358539986	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.6328125	283.202577288511	285.5666744235432	1.5535433685287687	0.024809489893172554	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.640625	283.20420310143317	285.5687596665984	1.5537376860506777	0.02493405777134683	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.6484375	283.20584415655463	285.5708625106284	1.553932963181446	0.025055177531911	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.65625	283.20750033052167	285.5729827704173	1.5541291731996139	0.025172904252357853	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.6640625	283.2091715004327	285.5751202621681	1.5543262898103891	0.025287292722865118	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.671875	283.2108575438557	285.57727480352696	1.5545242871484086	0.025398397457436772	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.6796875	283.21255833884743	285.5794462135861	1.5547231397706616	0.025506272297576515	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.6875	283.2142737639723	285.581634312895	1.5549228226530583	0.02561097088018016	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.6953125	283.2160036983134	285.5838389234725	1.5551233111906644	0.025712546346042586	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.703125	283.21774802149423	285.58605986881014	1.5553245811897152	0.025811051318996192	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.7109375	283.21950661368817	285.5882969738817	1.5555266088675237	0.025906537995780354	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.71875	283.2212793556386	285.5905500651486	1.5557293708458992	0.025999058025433897	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.7265625	283.22306612866527	285.5928189705617	1.555932844149171	0.02608866267603105	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.734375	283.2248668146819	285.59510351957056	1.5561370062002122	0.0261754025990939	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.7421875	283.22668129620695	285.59740354312083	1.556341834814782	0.026259327934994303	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.75	283.22850945637526	285.5997188736613	1.5565473081991965	0.026340488332436962	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.7578125	283.23035117894756	285.6020493451411	1.5567534049449763	0.026418932894216596	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.765625	283.23220634832256	285.60439479301505	1.5569601040256686	0.026494710106305774	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.7734375	283.2340748495471	285.6067550542389	1.5571673847903873	0.026567867998593897	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.78125	283.23595656832094	285.60912996727325	1.5573752269631467	0.026638037106062978	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.796875	283.23975920465335	285.6139231101176	1.5577925162614559	0.02677088095288127	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.8125	283.2436133563586	285.61877295921875	1.5582118169929242	0.02689483687659333	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.828125	283.24751813346336	285.62367827615986	1.5586329799138494	0.027009418498501248	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.84375	283.2514726571809	285.6286378463149	1.5590558613210024	0.0271149758134257	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.859375	283.25547606008683	285.63365047870406	1.559480322908019	0.02721184968009993	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.875	283.2595274862626	285.6387150058206	1.5599062316235055	0.02730037185901324	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.890625	283.2636260914184	285.6438302834362	1.5603334595286131	0.027380864968030494	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.90625	283.26777104299316	285.64899519038073	1.5607618836537565	0.027453642613920692	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.921875	283.2719615202259	285.65420862830524	1.5611913858602982	0.02751900952747377	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.9375	283.27619671421445	285.65946952143025	1.56162185270149	0.02757726149301476	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.953125	283.28047582795415	285.66477681627003	1.5620531752819549	0.027628685579102807	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.96875	283.2847980763565	285.6701294813574	1.562485249125837	0.027673560257987617	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
0.984375	283.2891626862539	285.6755265069422	1.562917974040017	0.027712155454146625	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.	283.2935688963886	285.6809669046891	1.563351253983779	0.027744732820060847	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.015625	283.29801595738724	285.6864497073657	1.5637849969406439	0.02777154575336027	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.03125	283.3025031317245	285.6919739685151	1.5642191147885716	0.027792839554820148	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.046875	283.30702969367604	285.6975387621333	1.564653523176732	0.027808851699418824	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.0625	283.31159492925644	285.7031431823357	1.5650881414041784	0.027819811881542478	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.078125	283.3161981361507	285.7087863430147	1.5655228922980302	0.02782594221270074	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.09375	283.3208386236378	285.71446737750585	1.5659577020983253	0.027827457446754522	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.109375	283.32551571249945	285.7201854382386	1.5663925003432413	0.027824565038045534	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.125	283.33022873493303	285.72593969639485	1.5668272197557642	0.0278174653789236	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.140625	283.3349770344449	285.73172934156094	1.5672617961363327	0.027806351990840028	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.15625	283.3397599657464	285.7375535813825	1.567696168255478	0.027791411640279762	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.171875	283.34457689464136	285.7434116412182	1.5681302777500914	0.0277728245222022	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.1875	283.3494271979085	285.7493027637935	1.5685640690217968	0.027750764470511058	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.203125	283.3543102631778	285.75522620885823	1.5689974891397949	0.02772539904184157	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.21875	283.35922548881103	285.7611812528433	1.5694304877418543	0.027696889789311285	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.234375	283.3641722837611	285.76716718852083	1.5698630169457108	0.02766539235277321	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.25	283.36915006745414	285.7731833246682	1.5702950312528785	0.027631056622134054	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.265625	283.3741582696414	285.7792289857317	1.5707264874651525	0.02759402698381308	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.28125	283.37919633027155	285.78530351149857	1.5711573445961227	0.027554442369982723	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.296875	283.38426369934587	285.79140625676627	1.5715875637892145	0.02751243647715995	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.3125	283.38935983678084	285.79753659102033	1.572017108236034	0.02746813792830949	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.328125	283.394484212263	285.8036938981148	1.5724459430994742	0.027421670404457643	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.34375	283.39963630510937	285.8098775759562	1.5728740354361732	0.02737315279938457	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.359375	283.40481560412036	285.8160870361934	1.573301354124455	0.027322699382260396	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.375	283.410021607438	285.82232170391035	1.5737278697918688	0.02727041990705459	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.390625	283.4152538223997	285.8285810173239	1.5741535547465504	0.027216419827972516	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.40625	283.4205117653929	285.83486442748904	1.574578382911493	0.027160800368200455	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.421875	283.4257949617116	285.84117139800287	1.5750023297580567	0.02710365866748532	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.4375	283.4311029454115	285.8475014047213	1.575425372244852	0.027045087963948333	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.453125	283.4364352591664	285.8538539354757	1.57584748875693	0.026985177624958112	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.46875	283.4417914541238	285.8602284897912	1.5762686590456318	0.026924013410209113	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.484375	283.4471710897622	285.86662457862394	1.576688864175999	0.026861677536487605	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.5	283.4525737337509	285.87304172408716	1.577108086468647	0.026798248734564822	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.515625	283.4579989618061	285.8794794591911	1.5775263094489542	0.026733802444248056	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.53125	283.46344635755327	285.8859373275858	1.5779435177950298	0.026668410919413077	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.546875	283.468915512388	285.89241488331277	1.5783596972901859	0.02660214332232158	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.5625	283.4744060253368	285.8989116905529	1.5787748347738524	0.026534946591953695	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.59375	283.4854495590342	285.9119613655847	1.579601936082182	0.026398417819738285	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.625	283.4965738983711	285.92508305996284	1.580424735887586	0.026259623028014545	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.65625	283.5077760966185	285.9382736283452	1.581243162521433	0.02611874157443239	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.6875	283.51905331645634	285.95153006575464	1.582057157235988	0.025976168707664726	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.71875	283.53040282592804	285.96484950089564	1.582866673065662	0.025832264419044293	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.75	283.5418219945151	285.9782291897559	1.5836716737621783	0.0256873560031039	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.78125	283.55330828931955	285.99166650951184	1.584472132815856	0.025541740597326168	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.8125	283.5648592713592	286.0051589527112	1.5852680325495112	0.02539568744849774	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.84375	283.5764725919806	286.01870412173014	1.586059363281387	0.025249440095130637	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.875	283.58814598938466	286.0322997234966	1.5868461225554569	0.025103218380831294	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.90625	283.5998772852696	286.04594356446404	1.587628314430189	0.024957220296652594	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.9375	283.61166438159023	286.05963354583145	1.5884059488239977	0.024811623778131064	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
1.96875	283.62350525742215	286.0733676589956	1.5891790409163222	0.024666588297609593	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
2.	283.63539796594944	286.08714398122726	1.5899476105925983	0.024522256376492635	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
2.03125	283.64734063155083	286.1009606715628	1.590711681939853	0.024378754986859263	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
2.0625	283.659331447001	286.1148159668956	1.591471282779277	0.024236196841137314	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
2.09375	283.6713686707742	286.128708178271	1.592226444242424	0.02409468160012196	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
2.125	283.6834506244476	286.1426356873543	1.5929772003792846	0.02395429697170215	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
2.15625	283.69557569020867	286.15659694308863	1.5937235878031555	0.02381511974736128	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
2.1875	283.70774230845865	286.17059045851306	1.5944656453634947	0.02367721673473966	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
2.21875	283.71994897550826	286.1846148077444	1.5952034138490767	0.02354064566867109	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
2.25	283.73219424136107	286.19866862310846	1.5959369357177866	0.02340545596040755	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
2.28125	283.744476707598	286.21275059241896	1.5966662548466022	0.023271689483021163	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
2.3125	283.75679502532967	286.2268594563933	1.5973914163104754	0.023139381247776925	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
2.34375	283.76914789324695	286.2409940061965	1.5981124661745882	0.02300856001561158	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
2.375	283.7815340557372	286.25515308111034	1.5988294513114512	0.022879248917220707	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
2.40625	283.79395230108713	286.2693355663213	1.5995424192319145	0.02275146593398958	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
2.4375	283.8064014597558	286.2835403908169	1.6002514179323255	0.02262522439883341	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
2.46875	283.8188804027178	286.29776652538806	1.6009564957568416	0.022500533494170583	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
2.5	283.8313880398724	286.31201298073574	1.6016577012757112	0.022377398604227494	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
2.53125	283.8439233185287	286.326278805667	1.6023550831696058	0.02225582172486895	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
2.5625	283.8564852219347	286.3405630853828	1.6030486901335155	0.022135801802185995	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
2.59375	283.86907276789	286.3548649398522	1.6037385707822425	0.022017335023658546	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
2.625	283.8816850073975	286.36918352226576	1.6044247735724941	0.021900415173632837	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
2.65625	283.8943210233778	286.3835180175654	1.6051073467305945	0.02178503383020569	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
2.6875	283.90697992944325	286.3978676410493	1.605786338186882	0.02167118063507445	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
2.71875	283.91966086871156	286.4122316370416	1.6064617955202867	0.02155884351494919	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
2.75	283.932363012677	286.4266092776281	1.6071337659065663	0.02144800889558951	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
2.78125	283.945085560123	286.44099986145704	1.607802296076261	0.021338661876942666	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
2.8125	283.9578277360854	286.45540271259375	1.6084674322738752	0.02123078637886877	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
2.84375	283.97058879085483	286.4698171794333	1.6091292202249403	0.02112436533897366	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
2.875	283.98336799902	286.48424263366513	1.609787705107561	0.02101938080437904	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
2.90625	283.9961646585551	286.49867846928515	1.610442931525214	0.020915814086208684	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
2.9375	284.0089780899402	286.5131241016612	1.6110949434879491	0.020813645896748056	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
2.96875	284.02180763531703	286.5275789666345	1.6117437843937608	0.020712856388229284	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
3.	284.0346526576883	286.54204251966996	1.6123894970122135	0.020613425295181287	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
3.03125	284.0475125401376	286.5565142350441	1.6130321234747096	0.02051533204103606	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
3.0625	284.0603866850903	286.5709936050738	1.6136717052647782	0.020418555757270695	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
3.09375	284.0732745136029	286.58548013937605	1.614308283209539	0.020323075375216604	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
3.125	284.0861754646786	286.59997336416626	1.6149418974757292	0.020229076851865813	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
3.1875	284.1120145763608	286.62897806906983	1.6162003923206931	0.02004480295130051	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
3.25	284.13789986688005	286.65800423675995	1.6174474978446418	0.019864953282581865	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
3.3125	284.16382743089423	286.6870486099529	1.6186835114810159	0.019689778448585216	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
3.375	284.1897935935547	286.7161081397007	1.619908720150715	0.019519111501773878	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
3.4375	284.21579489445827	286.74517996951215	1.6211234004187376	0.01935278841716581	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
3.5	284.2418280728417	286.77426142085693	1.6223278187028607	0.019190648767194673	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
3.5625	284.26789005392794	286.80334997991093	1.623522231514637	0.019032536236261777	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
3.625	284.29397793632273	286.8324432854431	1.6247068857323934	0.018878299010470556	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
3.6875	284.32008898037606	286.86153911771834	1.6258820188909457	0.018727790029434033	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
3.75	284.34622059741986	286.8906353883237	1.6270478594860727	0.01858086716227625	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
3.8125	284.372370339828	286.91973013084447	1.6282046272862303	0.018437393313806894	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
3.875	284.3985358918056	286.9488214922941	1.6293525336502985	0.01829723646310022	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
3.9375	284.4247150608697	286.9779077252415	1.6304917818441178	0.018160269657769845	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
4.	284.45090576995426	287.00698718057225	1.6316225673575198	0.018026370957400673	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
4.0625	284.4771060500918	287.03605830081585	1.6327450782137929	0.017895423365677843	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
4.125	284.5033140336212	287.0651196140049	1.6338594952782295	0.017767314719081995	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
4.1875	284.5295279478896	287.0941697280025	1.6349659925536781	0.017641937564347288	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
4.25	284.5557461093944	287.1232073252718	1.636064737473773	0.017519189032519478	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
4.3125	284.58196691834706	287.15223115803957	1.637155891182743	0.017398970687263926	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
4.375	284.6081888536102	287.1812400438261	1.638239608809681	0.017281188380930956	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
4.4375	284.63441046799176	287.21023286130605	1.6393160397303594	0.017165752082505037	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
4.5	284.6606303838585	287.23920854647207	1.640385327819994	0.01705257574213981	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
4.5625	284.68684728905157	287.2681660890855	1.641447611698127	0.016941577120110907	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
4.625	284.7130599330786	287.297104529375	1.6425030249600079	0.01683267762516394	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
4.6875	284.7392671235586	287.32602295497503	1.6435516964012724	0.01672580218069264	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
4.75	284.7654677229044	287.3549204980819	1.6445937502325945	0.016620879051867377	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
4.8125	284.791660645227	287.3837963328058	1.6456293062827558	0.016517839700059156	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
4.875	284.8178448534368	287.41264967270723	1.6466584801951019	0.01641661865736843	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
4.9375	284.8440193565368	287.44147976850655	1.6476813836149269	0.016317153373011095	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
5.	284.8701832070871	287.47028590594164	1.6486981243667282	0.016219384074807053	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
5.0625	284.89633549883484	287.4990674037771	1.6497088066242778	0.01612325364959233	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
5.125	284.92247536448684	287.5278236119388	1.6507135310729273	0.016028707514648133	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
5.1875	284.9486019736304	287.55655390977887	1.6517123950636088	0.015935693509094406	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
5.25	284.97471453077543	287.5852577044511	1.652705492761564	0.015844161757899045	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
5.3125	285.0008122735228	287.61393442938527	1.6536929152833462	0.015754064574204918	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
5.375	285.02689447084026	287.6425835428704	1.6546747508333397	0.01566535637090105	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
5.4375	285.0529604214459	287.67120452672094	1.6556510848297088	0.015577993525159428	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
5.5	285.0790094522887	287.6997968850257	1.6566220000239846	0.015491934313214273	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
5.5625	285.10504091711425	287.72836014297985	1.6575875766188606	0.015407138812124188	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
5.625	285.13105419512317	287.7568938457842	1.6585478923755002	0.015323568806717702	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
5.6875	285.1570486897014	287.7853975576158	1.6595030227197003	0.015241187715963278	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
5.75	285.18302382722874	287.81387086065746	1.6604530408399956	0.015159960506537118	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
5.8125	285.2089790559524	287.8423133541872	1.6613980177830174	0.015079853627396389	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
5.875	285.23491384492655	287.8707246537209	1.6623380225434201	0.015000834936007124	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
5.9375	285.26082768301364	287.899104390209	1.6632731221500183	0.014922873628334443	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
6.	285.2867200779372	287.9274522092727	1.664203381746962	0.01484594016825902	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
6.0625	285.3125905553948	287.95576777049206	1.6651288646710507	0.01477000624185898	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
6.125	285.3384386582103	287.98405074672985	1.6660496325271943	0.01469504470252403	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
6.1875	285.36426394554184	288.0123008234994	1.6669657452588662	0.01462102950385713	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
6.25	285.39006599212547	288.04051769836025	1.6678772612151764	0.01454808323777949	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
6.375	285.4415987356646	288.09685068946374	1.6696867286041028	0.014404842975881849	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
6.5	285.4930337721915	288.1530475207179	1.671478471959147	0.01426471294659315	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
6.625	285.544368192536	288.2091061524065	1.6732529068407511	0.014127827237111923	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
6.75	285.595599277095	288.2650246903059	1.6750104287684249	0.01399403156523249	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
6.875	285.64672447974516	288.3208013730373	1.6767514147320592	0.013863183203193685	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
7.	285.6977414133389	288.3764345606977	1.6784762245692233	0.013735149971656035	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
7.125	285.7486478366136	288.4319227246389	1.6801852022249733	0.013609809315165755	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
7.25	285.7994416423629	288.4872644382484	1.6818786768980147	0.013487047473634384	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
7.375	285.85012084671973	288.5424583686307	1.6835569640933818	0.0133667587319799	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
7.5	285.90068357944926	288.5975032690827	1.6852203665810097	0.013248844728376064	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
7.625	285.95112807512874	288.6523979722761	1.6868691752754759	0.013133213853826042	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
7.75	286.0014526651257	288.7071413840764	1.6885036700444662	0.01301978068419185	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
7.875	286.05165577030425	288.7617324779262	1.6901241204465238	0.012908465475058861	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
8.	286.1017358943599	288.81617028973204	1.691730786413231	0.012799193706080736	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
8.125	286.15169161775395	288.8704539132151	1.693323918873044	0.01269189566180362	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
8.25	286.2015215921457	288.92458249565476	1.6949037603286818	0.012586506050396018	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
8.375	286.25122453532157	288.97855523401563	1.696470545385643	0.012482963656697876	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
8.5	286.3007992265296	289.032371371394	1.6980245012428563	0.012381211034070638	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
8.625	286.3502445022092	289.08603019376915	1.6995658481441607	0.01228119420837448	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
8.75	286.3995592520655	289.13953102701885	1.70109479979495	0.012182862425811791	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
8.875	286.4487424154615	289.1928732341891	1.7026115637506136	0.012086167900063671	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
9.	286.4977929780982	289.24605621296877	1.7041163417699658	0.01199106560415153	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
9.125	286.5467099689522	289.2990793933862	1.7056093301516515	0.01189751307231024	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
9.25	286.59549245745154	289.3519422356657	1.7070907200380434	0.01180547020240219	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
9.375	286.6441395508729	289.40464422826904	1.708560697702252	0.011714899101012755	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
9.5	286.69265039193107	289.4571848860775	1.7100194448132966	0.0116257639211792	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
9.625	286.7410241565492	289.5095637487126	1.7114671386825469	0.011538030722747727	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
9.75	286.7892600517956	289.56178037898525	1.7129039524939835	0.011451667345882655	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
9.875	286.8373573139707	289.6138343614607	1.7143300555190175	0.011366643280582345	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
10.	286.885315206835	289.6657253011233	1.7157456133141291	0.011282929568845468	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
10.125	286.9331330199556	289.71745282214573	1.7171507879112289	0.011200498690240757	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
10.25	286.98081006718263	289.76901656673505	1.7185457379866893	0.011119324474836212	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
10.375	287.0283456852176	289.82041619407494	1.719930619029938	0.011039382019546018	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
10.5	287.0757392322928	289.871651379327	1.7213055834915758	0.010960647596053974	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
10.625	287.1229900869326	289.92272181271136	1.7226707809289514	0.010883098588949203	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
10.75	287.17009764680586	289.9736271986475	1.724026358138813	0.010806713420238978	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
10.875	287.2170613276458	290.0243672549492	1.7253724592840112	0.010731471485850186	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
11.	287.26388056225204	290.07494171207856	1.7267092260102757	0.010657353094625677	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
11.125	287.31055479955074	290.12535031244636	1.7280367975576676	0.01058433942457171	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
11.25	287.3570835037136	290.1755928097592	1.7293553108664186	0.010512412454732	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
11.375	287.40346615334823	290.22566896840914	1.7306649006713506	0.010441554930005204	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
11.5	287.44970224071494	290.27557856290014	1.7319656995989199	0.010371750317456296	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
11.625	287.49579127101896	290.3253213773147	1.7332578382507147	0.010302982753052525	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
11.75	287.54173276172907	290.3748972048103	1.734541445287183	0.010235237021793964	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
11.875	287.58752624194386	290.4243058471511	1.7358166475061632	0.010168498503634105	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
12.	287.6331712517999	290.47354711426095	1.7370835699130915	0.010102753153396371	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
12.125	287.67866734190875	290.5226208238161	1.7383423357945123	0.010037987468433762	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
12.25	287.72401407283365	290.5715268008484	1.7395930667802	0.009974188446236099	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
12.375	287.769211014595	290.62026487738063	1.7408358829060713	0.00991134357443535	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
12.5	287.81425774620436	290.66883489208374	1.7420709026738088	0.009849594928798371	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
12.75	287.90389893736295	290.76547012198824	1.7445180197994574	0.009728869691024489	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
13.	287.99293444218756	290.8614313209732	1.746935337519321	0.009611468240592558	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
13.25	288.08136117484173	290.95671740685236	1.7493237539197537	0.009497619411247271	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
13.5	288.1691761569762	291.05132737685403	1.7516841472249447	0.009387246310363917	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
13.75	288.2563765080538	291.1452603004553	1.7540173770749357	0.009280276933126164	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
14.	288.34295943675795	291.23851531305735	1.7563242856915078	0.00917664370420157	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
14.25	288.4289222331334	291.3310916101287	1.7586056989270364	0.009076283063476964	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
14.5	288.5142622618966	291.42298844232454	1.7608624272232463	0.008979135162662466	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
14.75	288.59897695586733	291.5142051106111	1.7630952665083677	0.008885143518188254	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
15.	288.6830638103136	291.60474096203484	1.7653049989823404	0.008794254661714351	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
15.25	288.7665203782829	291.6945953863473	1.7674923938392249	0.008706417965316238	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
15.5	288.8493442658755	291.7837678125494	1.7696582079649985	0.008621585464410497	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
15.75	288.93153312777497	291.87225770555125	1.77180318657143	0.008539711574790054	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
16.	289.0130846634727	291.96006456334175	1.7739280637523935	0.008460752874164257	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
16.25	289.0939966139731	292.0471879145843	1.7760335630085122	0.008384667955522396	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
16.5	289.1742667587369	292.1336273163649	1.7781203977301547	0.00831141729304008	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
16.75	289.25389291277503	292.2193823520506	1.7801892716550323	0.008240963122151612	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
17.	289.33287292386945	292.3044526292057	1.7822408792912305	0.008173269328006771	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
17.25	289.41120466989105	292.3888377775725	1.7842759063190357	0.00810830139087182	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
17.5	289.4888860564393	292.47253744738646	1.7862950299866664	0.008046026323859756	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
17.75	289.56591501578646	292.5555513089492	1.7882989194809655	0.007986412349632932	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
18.	289.6422895083011	292.6378790542998	1.790288236161483	0.00792942812818831	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
18.25	289.71800752357916	292.71952039786675	1.7922636335450597	0.007875042252734943	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
18.5	289.79306707022874	292.80047506577864	1.7942257572878504	0.007823225403353451	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
18.75	289.86746615133814	292.8807427741236	1.7961752462467364	0.0077739546996178355	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
19.	289.9412027712537	292.96032324188	1.7981127346376593	0.007727209554156733	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
19.25	290.01427501684066	293.03921626882885	1.8000388510238148	0.007682954843646783	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
19.5	290.08668105659086	293.11742171539424	1.8019542120594827	0.007641149096636379	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
19.75	290.158418906079	293.1949392769834	1.803859425572133	0.007601790294771149	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
20.	290.2294865011304	293.2717686074179	1.8057551072068683	0.007564879825420867	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
20.25	290.29988221603935	293.3479097917264	1.8076418654848434	0.007530337025134504	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
20.5	290.3696042572937	293.42336265991116	1.8095202757194355	0.007498145069604334	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
20.75	290.4386502309975	293.4981265307926	1.8113909380196456	0.007468370357509357	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
21.	290.50701887040026	293.5722018899263	1.8132544608981902	0.007440874757793203	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
21.25	290.57470832362867	293.64558841379943	1.8151113753985422	0.007415672336003709	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
21.5	290.6417159126772	293.71828522487357	1.816962297066192	0.007392846797068753	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
21.75	290.70804133112756	293.790293699747	1.8188077987970765	0.007372167378258521	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
22.	290.77368116298015	293.8616118938425	1.8206483807553213	0.007353845892434929	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
22.25	290.83863469285626	293.9322411271562	1.822484721743294	0.007337693175725413	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
22.5	290.9029000247768	294.0021807076497	1.824317227343184	0.007323754891385814	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
22.75	290.9664742791914	294.0714298880801	1.826146599188987	0.007312053612890335	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
23.	291.02935799840407	294.1399904731174	1.8279732541496292	0.00730245107331573	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
23.25	291.09154595442016	294.20785917850776	1.8297978247256448	0.007295087876445283	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
23.5	291.1530408649458	294.2750402262929	1.8316207980878518	0.007289788477870651	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
23.75	291.21383557496375	294.34152815684826	1.83344271896458	0.007286651390199683	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
24.	291.27393454943694	294.4073291168961	1.8352641237829517	0.0072856249012343	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
24.25	291.33332914978035	294.4724361067352	1.8370855314151973	0.007286594824738479	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
24.5	291.3920249365019	294.53685621329686	1.838907421195321	0.007289826151487322	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
24.75	291.450012989136	294.6005825955744	1.840730444490941	0.007294778845737593	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
25.	291.5072977614545	294.6636204065932	1.8425548106181897	0.007302021678712449	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
25.5	291.6197389128555	294.7876208250532	1.8462103786272632	0.007323421466923774	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
26.	291.7293355384505	294.90885811234426	1.8498782320851135	0.007352034776697547	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
26.5	291.8360765066412	295.02733462286335	1.8535624134039608	0.0073883089496658005	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
27.	291.9399482583346	295.1430491219052	1.8572665410347793	0.007431474477217703	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
27.5	292.0409300688526	295.25599227852024	1.8609938878811785	0.007482213602893362	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
28.	292.1390066646345	295.36616369752767	1.8647487546376726	0.007542152352200349	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
28.5	292.23418014109416	295.4735825129943	1.8685360402333788	0.007608771905723399	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
29.	292.32643071722345	295.5782361048236	1.872357526543396	0.0076802398773645475	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
29.5	292.41572256264243	295.6801001067092	1.8762162801107434	0.00776240121830063	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
30.	292.50207691693413	295.77922234517956	1.8801199277616967	0.007850915289264515	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
30.5	292.5854617595069	295.8755685219457	1.8840671954000079	0.007943911301562023	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
31.	292.66584282078657	295.96912527931187	1.8880638390632587	0.008049280133695325	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
31.5	292.7432601114715	296.05995673597016	1.8921164755337032	0.0081568750491392	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
32.	292.81762111223463	296.1479582237323	1.896220714112398	0.008276161826876072	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
32.5	292.88899260629523	296.2332526511233	1.9003926373605793	0.008400414074682283	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
33.	292.9572771323415	296.31570829018614	1.9046211281870802	0.008534715411617322	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
33.5	293.0225319156322	296.39545641569293	1.9089273527721966	0.008675427492373267	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
34.	293.08466417557224	296.472357908557	1.9132965556794534	0.008827104480890968	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
34.5	293.1437339048192	296.5465633547295	1.9177544572530876	0.008984976931649902	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
35.	293.19962515616277	296.617894393595	1.9222815326111033	0.00915507979818897	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
35.5	293.25243381571084	296.68655948186125	1.9269095370512765	0.00933362202218313	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
36.	293.3019935953557	296.7523170239688	1.9316151546332865	0.009520252670224272	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
36.5	293.3484410378532	296.81541656944376	1.9364297897215008	0.009725824865360444	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
37.	293.39159643415934	296.87564082042246	1.941340979498647	0.009927143159582874	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
37.5	293.4315453692078	296.93310946197766	1.9463569328810837	0.01016020125599204	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
38.	293.4682350655259	296.98785848292954	1.951501180754639	0.010387548680935277	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
38.5	293.5015576982737	297.0396840257547	1.956744481562019	0.010631347480430486	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
39.	293.53165092149857	297.08889228888665	1.9621325282350695	0.010904450200382998	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
39.5	293.55831756183795	297.13523633240106	1.967648931762402	0.011156854185441434	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
40.	293.581603878775	297.17875508957127	1.9732893824205109	0.011451206210038034	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
40.5	293.60156262017995	297.2196768438327	1.97910013797244	0.011758398157015515	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
41.	293.61799235054804	297.25768994597325	1.9850477805775264	0.012042836364512866	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
41.5	293.6309946685106	297.2929446734873	1.9911429743369529	0.012381264763944078	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
42.	293.64058926100216	297.3256310459708	1.9974290453414705	0.012727434251220249	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
42.5	293.6465881486669	297.35544323909033	2.003870408588173	0.013042439407394468	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
43.	293.64908129015504	297.3824997988023	2.010471484748865	0.013410584161072325	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
43.5	293.648129436973	297.40705744381813	2.0172809927492454	0.01380272148976136	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
44.	293.6435582566369	297.4288653794139	2.0242742062386263	0.014150078644861619	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
44.5	293.6353861290269	297.44788135921357	2.031431071394107	0.014524614797063684	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
45.	293.6237451972419	297.46443367063694	2.03879882103569	0.014954091805837955	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
45.5	293.608540941833	297.4784769929268	2.046385163199945	0.015349800622225906	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
46.	293.589684020405	297.4897810846661	2.054148621657916	0.015716000519324425	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
46.5	293.5672973600634	297.49853376461635	2.0621011637192694	0.016137799894516913	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
47.	293.54144067819243	297.50498731973556	2.070286421552433	0.01658864157786466	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
47.5	293.51200839038137	297.5090025747826	2.078689805297134	0.016985269231929667	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
48.	293.47899612068466	297.510439660251	2.0872716907843625	0.01735893576090808	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
48.5	293.4425367680806	297.5095202299556	2.096048741058042	0.017788910215610798	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
49.	293.40267216397405	297.50647235563184	2.1050606009999733	0.018240822946189894	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
49.5	293.3593565289862	297.50120584771753	2.114289564004232	0.018633881565573773	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
50.	293.3125970138525	297.4935838421812	2.123694482565547	0.01900445193330184	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
51.	293.20912460857807	297.4719875373299	2.1430881641201927	0.019803776135807638	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
52.	293.09271253509866	297.4426212259753	2.1633020348371623	0.02054282210594005	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
53.	292.9637042721759	297.4053573757381	2.1841738083320728	0.02123639014339762	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
54.	292.8228428929696	297.36148392260117	2.2057748151239576	0.021909246778748726	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
55.	292.6703708511323	297.3109775944232	2.22799230188957	0.022486406176386975	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
56.	292.50719553381487	297.2546114241112	2.2507476274767315	0.023033629377360976	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
57.	292.3339281969366	297.1933155945047	2.274059560644292	0.02350810931899927	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
58.	292.1511153763114	297.1270671596917	2.29776384611473	0.02388126441357885	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
59.	291.9597622039688	297.0568783024817	2.32182208947145	0.024229048956104338	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
60.	291.76045837753566	296.98347307514535	2.3462219440269387	0.024497498310463328	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
61.	291.55384275856284	296.90691103180893	2.3708170860923765	0.024669802895148862	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
62.	291.3408703609653	296.8280498501481	2.3955615498172365	0.02482935005964415	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
63.	291.1221277895343	296.74773339591474	2.420475786211665	0.02495489567089071	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
64.	290.8981233510371	296.66611620227707	2.445471341159018	0.02497435572689999	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
65.	290.6698373174205	296.58357057645946	2.470424497665465	0.02489626877492146	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
66.	290.43824969689143	296.5007160009148	2.495263878708861	0.02478525812504717	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
67.	290.2037128960809	296.4179802429307	2.519995013915559	0.024713467644129627	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
68.	289.96631746799744	296.3359618016713	2.54469081399712	0.02462062634102713	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
69.	289.7270102159213	296.254934937913	2.5692362665976134	0.024347410425561877	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
70.	289.48705533181044	296.17454424438716	2.593385634848244	0.02407528346119503	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
71.	289.24603963044666	296.0959779854226	2.6173868335200035	0.02397281161313547	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
72.	289.0040445604089	296.0199801709763	2.6413312580745147	0.023638189017838096	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
73.	288.7629232328439	295.9444789335351	2.6646632115556796	0.02326434362119545	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
74.	288.5218141451535	295.87190566448504	2.6878599453169056	0.02310700737396698	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
75.	288.2812971174349	295.80252980497573	2.7108772263036136	0.022682253598618196	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
76.	288.04247391806285	295.73367740830435	2.733224452514142	0.02243022002083861	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
77.	287.8037167821064	295.67003781408516	2.755737666345291	0.022090276121941477	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
78.	287.56765917930846	295.6062823749048	2.777405004758025	0.021708009480911672	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
79.	287.3321815022222	295.547549158463	2.799153685307114	0.02142988304033744	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
80.	287.0995081955833	295.4901548361202	2.8202647708387	0.021055011759778974	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
81.	286.8677573976819	295.43646167442466	2.841263708826672	0.020763020373536722	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
82.	286.638745400752	295.3851580295804	2.8617908115857733	0.02042328784872338	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
83.	286.41078820213744	295.33674123148086	2.882110284524119	0.020070757088545443	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
84.	286.1859819798682	295.2906308252125	2.901932325762864	0.019788747629061687	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
85.	285.9619490328402	295.24825277938163	2.9216877797822423	0.01940497737948288	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
86.	285.7415833257475	295.2065295202206	2.94074228052183	0.01919246768804861	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
87.	285.52121799803666	295.17090552883406	2.9600727151583395	0.018806485543582774	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
88.	285.3047677219303	295.1324985994972	2.9783552516089955	0.018569642823635713	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
89.	285.08829703756857	295.10310526345046	2.997212000805611	0.01829464144357651	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
90.	284.8748132506501	295.06879329100474	3.0149445344961485	0.01789049106463536	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
91.	284.66311409910645	295.0427500232256	3.0329929829348816	0.017838505732540977	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
92.	284.45164587078807	295.01588220032056	3.0506215459612305	0.017303920238410653	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
93.	284.24422891847325	294.98936981597404	3.067600823411703	0.01726344269436586	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
94.	284.03562852136355	294.9709849716642	3.085148431349962	0.01699138388683674	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
95.	283.829557277618	294.9461230824686	3.1015835911853764	0.016541517962733288	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
96.	283.625685866219	294.928867953442	3.1182314672754288	0.016667569083860023	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
97.	283.42000411001476	294.9133879183375	3.1349187293530965	0.016158323936220187	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
98.	283.2182570796695	294.8926865484201	3.150548115147869	0.015906098801380164	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
99.	283.016938446881	294.8818299598466	3.166730926955857	0.016040480883970698	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
100.	282.8139238946496	294.8689526425164	3.1826290769158105	0.015699831447459234	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
102.	282.41599733748933	294.84569131065643	3.213235465760751	0.015096134693953767	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
104.	282.0171928213902	294.8225861391545	3.2430136156916256	0.014905322059809545	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
106.	281.61956859432695	294.81287451106783	3.272856753999989	0.014483571115458282	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
108.	281.2266953173704	294.79587090719707	3.3009479001534587	0.01411252965369858	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
110.	280.8282791467394	294.78777093828995	3.3293068726147834	0.01386961228981709	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
112.	280.43703236785893	294.7802783587394	3.356426349312727	0.013492822520414727	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
114.	280.0379695440536	294.7715751772586	3.3832781626964423	0.013252805121181876	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
116.	279.6455320919778	294.7696455709338	3.4094375697974546	0.012982836614138016	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
118.	279.2441390817399	294.763096387533	3.4352095091529944	0.012701029651170592	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
120.	278.85024958258384	294.762583201696	3.460241688402137	0.012471205261562535	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
122.	278.44603274175995	294.7587850092866	3.4850943301992445	0.012151808754476301	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
124.	278.05107465154254	294.7559688599708	3.508848923420042	0.012014783773308113	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
126.	277.6426784403723	294.7585515458647	3.533153465292477	0.011772934439896798	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
128.	277.242493110467	294.7528666784288	3.5559406611796294	0.011493199971672419	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
130.	276.83639519893103	294.7575004861542	3.5791262651791667	0.011384663852688215	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
132.	276.4254232620857	294.75163070418614	3.6014793165903822	0.011059153506751351	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
134.	276.0225825743845	294.7542530312939	3.623362879206172	0.010970121023954116	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
136.	275.60642090012	294.75469564900715	3.6453598006861987	0.010757887574475156	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
138.	275.1950751396654	294.7503927298495	3.6663944295040727	0.010484375327475148	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
140.	274.7864297097621	294.7548116862623	3.6872973019960993	0.0104752256298144	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
142.	274.36232436278664	294.75443620076544	3.7082953320233303	0.010209629266418996	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
144.	273.9497836445266	294.75052521507246	3.7281358190617753	0.00994201756322155	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
146.	273.5336258314045	294.75303355828595	3.7480634022762165	0.009994749006018377	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
148.	273.1058373762359	294.755018590395	3.768114815085849	0.00974397480997069	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
150.	272.6851312264006	294.74791332512353	3.7870393015160992	0.009493608639049578	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
152.	272.2672020409447	294.75430783415004	3.806089249642047	0.009519187245691785	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
154.	271.83572715011707	294.75478694727906	3.8251160504988664	0.009363659257218049	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
156.	271.40644429513856	294.75176827201466	3.8435438866709193	0.009092515730876105	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
158.	270.98166187510907	294.7496332276063	3.861486113422371	0.008980444137668298	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
160.	270.5563304734711	294.7555040454586	3.8794656632215925	0.009036172804150255	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
162.	270.1123707886676	294.75514258515176	3.897630804638972	0.008793773317883669	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
164.	269.6832413987409	294.7487709079159	3.914640756493127	0.008585574653274253	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
166.	269.2509906809586	294.754751456711	3.931973103252069	0.008543421590161193	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
168.	268.81592258854766	294.7528380754906	3.948814442853772	0.008447711746855102	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
170.	268.37365675818415	294.75393697833056	3.9657639502394892	0.008446963916682537	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
172.	267.9251811601937	294.7534226058506	3.982602298520502	0.008104747215320951	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
174.	267.49843804283614	294.74795401714533	3.998182939100773	0.008016030760979898	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
176.	267.0541099819515	294.7565152167404	4.014666421564422	0.008130554693934089	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
178.	266.6034445055302	294.7537435369923	4.030705157876509	0.007914483822017537	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
180.	266.15784528632355	294.75128115187186	4.046324356852492	0.00785073110911072	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
182.	265.70763420134483	294.75596150562376	4.062108082312952	0.007695050989614316	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
184.	265.2629060639676	294.75013877624275	4.077104560810949	0.007472529451885368	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
186.	264.8249716243465	294.7546632779744	4.091998200120494	0.007604494635610415	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
188.	264.3583127264755	294.7562684068067	4.107522539353391	0.007597524918733001	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
190.	263.8996112807431	294.75283122884537	4.122388299795426	0.007270241880343642	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
192.	263.4546945675229	294.74963153752094	4.136603506874765	0.007215302328736906	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
194.	262.99986199180245	294.75651759126794	4.151249509110373	0.007197747683874045	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
196.	262.54116312628514	294.7502082333489	4.1653944976102615	0.007076025234047378	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
198.	262.08489085184704	294.75323138454644	4.179553610046563	0.00702044591547657	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944
200.	261.62571566290706	294.75206773394353	4.193476281272168	0.006902225310128296	582.1228834535949	0.2535371296681322	2296.006443772419	1	0	571.3748007732373	0.24891313415306932	2295.478712753944

==> anc/otoc_to_plot_1D_M700_L1.0000_n700_beta20.0000.dat <==
1.953125	25.719779902398297	26.509391351862195	0.4569328899261685	0.0018299038074765406	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
1.9921875	25.720111508092323	26.509779880426603	0.4570049770504649	0.0018609569564993933	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
2.03125	25.720449436827742	26.510175694084094	0.457078277188395	0.0018918648547014527	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
2.0703125	25.72079367498584	26.510578770464647	0.45715277899223844	0.0019224808359680878	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
2.109375	25.72114420874664	26.51098908691046	0.457228471003705	0.001952802141635601	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
2.1484375	25.7215010240919	26.511406620483218	0.4573053416595537	0.0019828261382201615	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
2.1875	25.721864106808273	26.51183134797043	0.45738337929575346	0.0020125503075888677	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
2.2265625	25.722233442490566	26.512263245892363	0.4574625721523341	0.002041972257678282	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
2.265625	25.722609016544375	26.512702290508503	0.45754290837838457	0.002071089714962682	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
2.3046875	25.722990814189643	26.513148457824336	0.45762437603631556	0.00209990052733815	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
2.34375	25.723378820463566	26.51360172359825	0.45770696310708286	0.0021284026653901836	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
2.3828125	25.723773020223714	26.51406206334797	0.45779065749454917	0.0021565942069656785	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
2.421875	25.724173398151283	26.514529452356864	0.45787544702950206	0.002184473352994587	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
2.4609375	25.72457993875395	26.515003865681077	0.45796131947525187	0.002212038425989249	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
2.5	25.724992626369197	26.51548527815582	0.45804826253153247	0.0022392878516761527	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
2.5390625	25.725411445167467	26.51597366440169	0.45813626383866407	0.002266220172045763	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
2.578125	25.72583637915516	26.516468998831446	0.45822531098247354	0.002292834045909586	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
2.6171875	25.726267412177652	26.516971255656195	0.45831539149850076	0.002319128237607515	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
2.65625	25.726704527922664	26.517480408891878	0.45840649287603663	0.002345101616878509	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
2.6953125	25.727147709923198	26.51799643236538	0.4584986025623194	0.0023707531689538546	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
2.734375	25.727596941560567	26.518519299721266	0.45859170796736115	0.0023960819834371707	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
2.7734375	25.728052206067595	26.51904898442751	0.4586857964672754	0.002421087242606745	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
2.8125	25.728513486531774	26.519585459781624	0.4587808554081898	0.002445768242257174	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
2.8515625	25.728980765898	26.520128698917212	0.45887687211120176	0.0024701243812096157	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
2.890625	25.729454026971943	26.52067867480968	0.4589738338754718	0.0024941551477695614	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
2.9296875	25.72993325242294	26.521235360282112	0.45907172798212126	0.002517860130560479	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
2.96875	25.730418424786993	26.521798728011287	0.45917054169817184	0.002541239021191189	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
3.0078125	25.7309095264698	26.522368750533847	0.4592702622806518	0.0025642915964070316	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
3.046875	25.731406539749834	26.522945400251306	0.45937087697914114	0.0025870177221960946	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
3.0859375	25.73190944678131	26.523528649436432	0.4594723730401984	0.0026094173678828272	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
3.125	25.732418229596828	26.52411847023868	0.459574737711007	0.0026314905849496033	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
3.1640625	25.732932870110766	26.524714834689682	0.4596779582421476	0.002653237502238426	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
3.203125	25.73345335012198	26.52531771470847	0.45978202189086936	0.002674658346930414	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
3.2421875	25.733979651316535	26.525927082107607	0.4598869159255015	0.0026957534264191456	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
3.28125	25.734511755270923	26.526542908597794	0.45999262762730836	0.0027165231211498057	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
3.3203125	25.735049643454655	26.527165165793438	0.46009914429434134	0.0027369678969883186	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
3.359375	25.735593297233372	26.527793825217923	0.46020645324426057	0.0027570882980057837	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
3.3984375	25.736142697871205	26.528428858308505	0.46031454181762305	0.0027768849441386577	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
3.4375	25.736697826534037	26.52907023642159	0.4604233973805214	0.002796358522259368	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
3.4765625	25.737258664292032	26.52971793083725	0.46053300732717456	0.0028155097970447686	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
3.515625	25.737825192122433	26.530371912764732	0.4606433590834155	0.002834339607204584	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
3.5546875	25.73839739091211	26.531032153346747	0.4607544401089874	0.0028528488490913166	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
3.59375	25.738975241460672	26.531698623664287	0.4608662378997508	0.00287103848980621	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
3.6328125	25.739558724482702	26.532371294741427	0.4609787399910035	0.002888909567105458	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
3.671875	25.740147820610673	26.53305013754994	0.4610919339596809	0.002906463172897134	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
3.7109375	25.74074251039729	26.533735123013187	0.4612058074263861	0.0029237004627333365	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
3.75	25.74134277431854	26.53442622201147	0.46132034805833194	0.0029406226550896973	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
3.7890625	25.741948592775625	26.535123405385463	0.461435543571315	0.0029572310214618374	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
3.828125	25.74255994609823	26.535826643941174	0.46155138173188365	0.0029735268878305025	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
3.8671875	25.74317681454644	26.536535908453477	0.46166785035942676	0.0029895116376145838	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
3.90625	25.74379917831352	26.53725116967074	0.4617849373285723	0.0030051354674171197	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
3.984375	25.74506031225724	26.53869956510354	0.46202091807716605	0.003035461250582472	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
4.0625	25.746343188230377	26.54017159584186	0.4622592281489758	0.00306466970084216	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
4.140625	25.747647645617864	26.54166702730944	0.46249977271792264	0.003092671139103942	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
4.21875	25.748973522963613	26.543185624868528	0.4627424580144608	0.0031194794183342367	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
4.296875	25.750320658043513	26.544727153933103	0.46298719137703737	0.0031451090214670075	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
4.375	25.751688887935956	26.54629138007623	0.463233881299065	0.003169575010491954	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
4.453125	25.753078049091982	26.54787806913442	0.46348243747242673	0.0031928929771904537	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
4.53125	25.754487977402267	26.5494869873056	0.463732770826751	0.003215079000155896	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
4.609375	25.755918508262873	26.551117901244027	0.4639847935662011	0.0032361496025519187	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
4.6875	25.75736947663929	26.55277057815034	0.46423841920214975	0.003256121708338	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
4.765625	25.75884071712855	26.554444785857644	0.4644935625831289	0.0032750125985835155	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
4.84375	25.760332064019618	26.556140292912726	0.46475013992067843	0.0032928398749476175	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
4.921875	25.76184335135216	26.557856868654483	0.46500806881358947	0.003309621427664311	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
5.	25.763374412972997	26.559594283287446	0.465267268268751	0.0033253753902904746	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
5.078125	25.764925082591915	26.561352307951818	0.46552765871832236	0.0033401201097031934	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
5.15625	25.76649519383461	26.563130714789956	0.4657891620358921	0.0033538741162860933	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
5.234375	25.76808458029488	26.564929277009263	0.46605170154899206	0.0033666560879314746	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
5.3125	25.76969307558461	26.566747768941404	0.4663152020496314	0.003378484823168648	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
5.390625	25.77132051338234	26.568585966098382	0.46657958980261216	0.0033893792115659237	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
5.46875	25.772966727480277	26.57044364522524	0.46684479255143857	0.0033993582092158195	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
5.546875	25.774631551829508	26.572320584349868	0.46711073952280213	0.003408440810554936	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
5.625	25.77631482058407	26.57421656282938	0.4673773614280878	0.0034166460258603596	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
5.703125	25.77801636814311	26.57613136139419	0.4676445904643428	0.0034239928600882765	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
5.78125	25.779736029191653	26.57806476218852	0.46791236031247657	0.00343050028650147	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
5.859375	25.78147363874019	26.580016548808743	0.46818060613410867	0.0034361872338507737	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
5.9375	25.78322903216227	26.581986506339188	0.46844926456776576	0.0034410725607354918	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
6.015625	25.78500204523147	26.583974421384735	0.4687182737217236	0.0034451750414309147	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
6.09375	25.786792514156094	26.585980082102054	0.46898757316798934	0.00344851334970997	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
6.171875	25.78860027561336	26.58800327822742	0.46925710393261577	0.00345110604056913	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
6.25	25.790425166781667	26.590043801103302	0.46952680848682826	0.003452971537155492	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
6.328125	25.79226702537208	26.5921014437019	0.4697966307352963	0.0034541281188207765	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
6.40625	25.79412568965796	26.594176000647618	0.470066516005394	0.003454593906605297	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
6.484375	25.79600099850397	26.596267268236346	0.4703364110332034	0.0034543868510208855	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
6.5625	25.79789279139361	26.598375044454336	0.470606263950866	0.0034535247248356883	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
6.640625	25.799800908455527	26.600499128993885	0.47087602427145897	0.0034520251098271613	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
6.71875	25.80172519048866	26.60263932326819	0.4711456428742765	0.0034499053893821243	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
6.796875	25.803665478986755	26.604795430424296	0.4714150719885499	0.0034471827374808585	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
6.875	25.805621616161055	26.606967255354128	0.4716842651770079	0.003443874115900769	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
6.953125	25.807593444962563	26.609154604704823	0.4719531773191594	0.003439996264701151	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
7.03125	25.80958080910284	26.611357286886655	0.47222176459336745	0.0034355656957291815	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
7.109375	25.811583553074197	26.613575112080483	0.4724899844591171	0.003430598686391306	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
7.1875	25.813601522168586	26.615807892242955	0.4727577956381161	0.003425111279294768	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
7.265625	25.815634562495696	26.618055441111792	0.4730251580965069	0.0034191192723664445	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
7.34375	25.817682521000272	26.62031757420815	0.47329203302442335	0.0034126382155786677	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
7.421875	25.819745245478188	26.62259410883944	0.4735583828176911	0.0034056834138510798	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
7.5	25.82182258459194	26.62488486410018	0.4738241710578376	0.0033982699170216793	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
7.578125	25.823914387885225	26.627189660872048	0.4740893624922257	0.003390412520386832	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
7.65625	25.826020505796745	26.629508321823046	0.474353923014148	0.0033821257651965196	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
7.734375	25.828140789672965	26.63184067140575	0.4746178196430377	0.0033734239329984207	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
7.8125	25.830275091780535	26.634186535854365	0.47488102050367903	0.003364257633537449	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
7.96875	25.834585164424404	26.63891812317344	0.4754052128268343	0.003344786633258323	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
8.125	25.838949560679414	26.64370172913742	0.47592626632657226	0.0033240029175784615	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
8.28125	25.843367132876	26.648536027308594	0.47644396373857756	0.0033018790966460546	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
8.4375	25.847836748991654	26.653419719240492	0.47695810354427415	0.0032785138894228186	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
8.59375	25.852357292878114	26.658351534225822	0.4774684993290222	0.0032540019275311143	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
8.75	25.856927664451547	26.663330229010608	0.4779749791466276	0.003228433806475017	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
8.90625	25.86154677984854	26.668354587480064	0.47847738489354563	0.003201896150671679	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
9.0625	25.86621357154839	26.673423420317427	0.4789755716937125	0.0031744716888081116	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
9.21875	25.87092698846557	26.67853556464148	0.47946940729629817	0.003146239336012258	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
9.375	25.875685996013893	26.683689883624194	0.47995877148621635	0.0031172742842779048	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
9.53125	25.880489576143965	26.688885266092328	0.480443555510135	0.0030876480980859713	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
9.6875	25.885336727356158	26.694120626114316	0.4809236615168682	0.0030574288152630303	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
9.84375	25.89022646469097	26.699394902576636	0.4813990020149047	0.003026681052164193	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
10.	25.895157819698074	26.704707058749847	0.4818694993456695	0.0029954661103946735	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
10.15625	25.900129840385695	26.71005608184751	0.48233508517440304	0.002963842085344837	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
10.3125	25.90514159115249	26.715440982579214	0.4827956999973398	0.0029318639766474424	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
10.46875	25.910192152702184	26.720860794699497	0.48325129266710537	0.002899583798873096	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
10.625	25.91528062194362	26.72631457455398	0.48370181993448763	0.0028670506916109065	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
10.78125	25.920406111875966	26.73180140062381	0.4841472460082338	0.0028343110309272395	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
10.9375	25.92556775146213	26.73732037307053	0.4845875421316524	0.0028014085361647294	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
11.09375	25.9307646854897	26.74287061328067	0.48502268617578526	0.0027683843778740784	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
11.25	25.935996074421922	26.748451263412957	0.48545266224973804	0.0027352772850871786	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
11.40625	25.94126109423846	26.754061485947478	0.485877460327375	0.0027021236482557497	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
11.5625	25.946558936268325	26.75970046323869	0.48629707588981796	0.0026689576208340786	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
11.71875	25.951888807014047	26.76536739707156	0.48671150958388565	0.0026358112178700216	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
11.875	25.957249927970107	26.771061508223053	0.48712076689540235	0.0026027144128475403	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
12.03125	25.962641535434262	26.776782036028077	0.4875248578379005	0.0025696952330454435	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
12.1875	25.968062880313855	26.782528237951258	0.48792379665572905	0.0025367798493221017	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
12.34375	25.97351322792758	26.78829938916442	0.48831760154081366	0.0025039926647332676	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
12.5	25.97899185780295	26.794094782130433	0.4887062943634582	0.002471356400769409	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
12.65625	25.984498063470035	26.799913726193115	0.4890899004160541	0.002438892177785235	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
12.8125	25.99003115225339	26.805755547174577	0.4894684481690161	0.0024066195964504546	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
12.96875	25.99559044506004	26.811619586978793	0.48984196903994487	0.0023745568156892105	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
13.125	26.00117527616672	26.8175052032029	0.49021049717391896	0.0023427206232831564	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
13.28125	26.006784993005283	26.823411768755008	0.49057406923472086	0.0023111265089848843	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
13.4375	26.012418955947012	26.82933867148017	0.49093272420797673	0.0022797887320200163	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
13.59375	26.018076538086536	26.835285313792923	0.4912865032134771	0.0022487203869919984	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
13.75	26.023757125025014	26.841251112318027	0.49163544932891173	0.002217933465583322	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
13.90625	26.029460114654192	26.84723549753806	0.4919796074214719	0.0021874389167621192	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
14.0625	26.035184916939695	26.85323791344884	0.4923190239903999	0.002157246705376892	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
14.21875	26.040930953705992	26.859257817222208	0.4926537470169022	0.0021273658650503794	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
14.375	26.046697658421675	26.86529467887627	0.49298382582322814	0.0020978045521347966	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
14.53125	26.05248447598606	26.87134798095301	0.4933093109394443	0.002068570094246702	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
14.6875	26.05829086251739	26.877417218203323	0.49363025397768023	0.002039669040306613	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
14.84375	26.064116285141658	26.88350189727913	0.4939467075145401	0.0020111072029008526	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
15.	26.069960221784893	26.88960153643289	0.49425872497858675	0.0019828897034743775	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
15.15625	26.075822160965256	26.895715665224138	0.49456636054687586	0.001955021014649105	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
15.3125	26.081701601588946	26.901843824233065	0.4948696690456646	0.0019275049957245829	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
15.46875	26.087598052747353	26.907985564780876	0.4951687058580398	0.001900344933916287	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
15.625	26.093511033516748	26.91414044865742	0.49546352683751343	0.0018736039024174647	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
15.9375	26.10538470893326	26.92648794430813	0.49604074657813524	0.00182120750689192	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
16.25	26.11731897268999	26.93888300492792	0.4966017815293209	0.0017701459148108613	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
16.5625	26.129310316999028	26.95132247540677	0.497147087774892	0.0017205452087308616	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
16.875	26.14135537548117	26.963803344187458	0.4976771222847777	0.0016724055300675112	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
17.1875	26.153450917394252	26.97632273605484	0.4981923412311842	0.001625721993745888	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
17.5	26.16559384204529	26.988877905292195	0.49869319853086885	0.0015804853707467538	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
17.8125	26.17778117339118	27.001466229189447	0.49918014458790094	0.0015366826985437677	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
18.125	26.190010054826246	27.01408520188633	0.4996536252174587	0.0014942978271793804	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
18.4375	26.202277744158692	27.026732428536217	0.500114080729888	0.0014533119039258579	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
18.75	26.214581608773248	27.039405619773966	0.5005619451574124	0.001413703804843358	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
19.0625	26.22691912097831	27.05210258647376	0.5009976456079152	0.001375450517517507	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
19.375	26.239287853535487	27.06482123478291	0.5014216017308608	0.0013385274799654569	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
19.6875	26.25168547536593	27.077559561416027	0.5018342252828936	0.0013029088796052692	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
20.	26.264109747431714	27.090315649197798	0.5022359197806141	0.001268567917114716	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
20.3125	26.276558518786466	27.10308766284095	0.5026270802310903	0.001235477039539923	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
20.625	26.289029722790634	27.115873844946808	0.5030080929303266	0.001203608143567614	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
20.9375	26.301521373486963	27.12867251221687	0.50337933532082	0.001172932752733402	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
21.25	26.314031562130904	27.14148205186397	0.5037411759007849	0.0011434221741783547	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
21.5625	26.326558453870224	27.154300918212982	0.5040939741796815	0.001115047634283606	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
21.875	26.339100284569135	27.167127629479833	0.5044380806722122	0.0010877803934418394	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
22.1875	26.35165535777163	27.179960764719265	0.5047738369255826	0.0010615918491751585	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
22.5	26.36422204179834	27.19279896093388	0.5051015755779467	0.0010364536225974774	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
22.8125	26.376798766972378	27.205640910333024	0.5054216204397061	0.001012337631440907	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
23.125	26.38938402296805	27.218485357735236	0.5057342865975972	0.0009892161528656017	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
23.4375	26.40197635627882	27.231331098105468	0.5060398805352471	0.0009670618760896588	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
23.75	26.414574367798046	27.244176974220363	0.5063387002701533	0.0009458479475000559	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
24.0625	26.427176710508864	27.257021874454157	0.5066310355024346	0.0009255480049462862	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
24.375	26.439782087278115	27.269864730678236	0.5069171677732447	0.0009061362073223834	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
24.6875	26.45238924874957	27.282704516268833	0.5071973706320111	0.0008875872588049561	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
25.	26.464996991332512	27.295540244216816	0.5074719098099978	0.0008698764254381432	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
25.3125	26.47760415528124	27.308370965333133	0.5077410433979099	0.0008529795486852622	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
25.625	26.490209622861503	27.321195766546197	0.5080050220279261	0.0008368730541949532	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
25.9375	26.502812316599446	27.33401376928393	0.5082640890567818	0.0008215339581582271	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
26.25	26.515411197610334	27.346824127939186	0.508518480751775	0.000806939869909229	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
26.5625	26.528005264002143	27.359626028410098	0.508768426475475	0.0007930689908276278	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
26.875	26.5405935493517	27.372418686714568	0.5090141488710422	0.0007799001126523209	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
27.1875	26.553175121249275	27.385201347672815	0.5092558640458827	0.0007674126123538018	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
27.5	26.565749079908933	27.397973283655382	0.5094937817537634	0.0007555864478971942	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
27.8125	26.578314556840706	27.410733793392907	0.5097281055758185	0.0007444021492233334	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
28.125	26.590870713583087	27.423482200843328	0.509959033097028	0.0007338408088383375	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
28.4375	26.603416740492044	27.43621785411526	0.5101867560813425	0.0007238840745031894	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
28.75	26.615951855583795	27.44894012444322	0.5104114606435924	0.0007145141378803288	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
29.0625	26.62847530342912	27.461648405211857	0.5106333274175177	0.0007057137229461219	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
29.375	26.640986354097546	27.474342111027934	0.5108525317204338	0.0006974660738828575	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
29.6875	26.653484302147522	27.4870206768354	0.5110692437136944	0.000689754944528076	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
30.	26.66596846566131	27.499683557073798	0.5112836285607638	0.0006825645860217834	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
30.3125	26.67843818532272	27.512330224875605	0.5114958465799581	0.0006758797325231215	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
30.625	26.690892823535098	27.524960171301377	0.5117060533935908	0.0006696855903031818	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
30.9375	26.703331763577978	27.537572904611313	0.5119144000738975	0.0006639678246383341	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
31.25	26.71575440880029	27.55016794956973	0.5121210332839897	0.0006587862817717395	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
31.875	26.74054852393142	27.57530315206568	0.512529724721943	0.0006497477384230343	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
32.5	26.765270768615167	27.600362282555828	0.5129332179570185	0.0006422530900418444	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
33.125	26.78991701761066	27.62534206949667	0.5133325410844953	0.0006363567449555241	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
33.75	26.81448340046458	27.65023944881774	0.5137286638882129	0.0006319682905808756	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
34.375	26.83896628291309	27.67505154821342	0.5141225014477214	0.000629002906703846	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
35.	26.863362249817467	27.69977567279799	0.5145149175215927	0.0006273810142028325	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
35.625	26.88766808949531	27.724409291990742	0.514906727715475	0.0006270279401449309	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
36.25	26.911880779322573	27.74895002751463	0.5152987024467739	0.0006278736007143238	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
36.875	26.935997472493792	27.773395642402907	0.5156915697163679	0.0006298522019503318	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
37.5	26.960015485837445	27.797744030919144	0.5160860176992118	0.0006329019588917185	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
38.125	26.983932288593184	27.821993209305543	0.5164826971649825	0.0006369648309822119	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
38.75	27.007745492068928	27.84614130728404	0.5168822237379396	0.0006419862734440508	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
39.375	27.031452840100197	27.870186560240708	0.5172851800067876	0.0006479150068765982	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
40.	27.055052200241697	27.894127302032633	0.5176921174965353	0.0006547027996960608	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
40.625	27.078541555631258	27.917961958360046	0.5181035585064077	0.0006623042656221935	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
41.25	27.101918997469554	27.941689040658822	0.5185199978285631	0.0006706766776393814	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
41.875	27.125182718052432	27.965307140454527	0.5189419043534569	0.0006797797862903466	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
42.5	27.148331004340882	27.988814924162128	0.519369722561426	0.0006895756645985963	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
43.125	27.171362231975067	28.012211128265687	0.5198038739342051	0.0007000285509273674	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
43.75	27.194274859730154	28.03549455484486	0.5202447582500852	0.0007111046936652876	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
44.375	27.217067424434273	28.05866406750058	0.5206927548012867	0.0007227722614076449	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
45.	27.23973853609597	28.081718587463435	0.5211482235768448	0.000735001170848193	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
45.625	27.262286873518672	28.10465709003898	0.521611506264847	0.000747762955761111	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
46.25	27.28471118033265	28.12747860148639	0.5220829272715461	0.0007610308066840155	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
46.875	27.307010260805992	28.150182195705337	0.522562794773202	0.0007747792949243326	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
47.5	27.329182976410117	28.172766991360444	0.5230514013902016	0.0007889841910146522	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
48.125	27.351228243051054	28.19523214979954	0.5235490250119703	0.0008036228569345382	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
48.75	27.373145027091933	28.2175768720509	0.5240559299613697	0.0008186738614575084	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
49.375	27.394932342165305	28.23980039591926	0.5245723673387922	0.0008341162425540283	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
50.	27.416589248308135	28.261901995318503	0.5250985752645623	0.0008499305093606857	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
50.625	27.438114848760353	28.28388097841274	0.5256347804754931	0.0008660991028554222	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
51.25	27.459508284751955	28.305736683090657	0.5261811991431316	0.0008826041929109075	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
51.875	27.480768735597835	28.32746847607636	0.5267380357166317	0.000899427600740932	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
52.5	27.50189542060057	28.34907575543522	0.5273054836440577	0.0009165542707049391	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
53.125	27.522887592619078	28.37055794683296	0.5278837285550129	0.0009339715421182505	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
53.75	27.543744530531217	28.391914495837373	0.5284729480717055	0.0009516637070554169	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
54.375	27.56446554445248	28.413144870062858	0.5290733081888321	0.0009696131107656214	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
55.	27.58504998314307	28.43424856757307	0.5296849644601626	0.0009878081606669476	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
55.625	27.60549722378547	28.455225112078892	0.5303080683896658	0.0010062427705783252	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
56.25	27.625806655703375	28.47607403708118	0.5309427679233855	0.001024904828840345	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
56.875	27.645977686754456	28.496794885443457	0.5315891994257163	0.001043773593487085	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
57.5	27.66600976542361	28.517387229115677	0.5322474849152443	0.0010628343885315417	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
58.125	27.68590237941438	28.537850676514843	0.5329177424113807	0.0010820881564566065	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
58.75	27.70565502335178	28.55818484805345	0.5336000951108151	0.0011015366750197764	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
59.375	27.725267180617756	28.578389351066193	0.5342946632551554	0.0011211622551924984	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
60.	27.744738352136014	28.598463794769156	0.5350015479298057	0.0011409345275727569	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
60.625	27.76406809713739	28.61840783128037	0.5357208314146213	0.0011608402195713908	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
61.25	27.783256024822954	28.638221165208307	0.5364525982042699	0.00118089531263621	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
61.875	27.802301736075822	28.65790350868352	0.5371969505554166	0.001201117633585014	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
62.5	27.821204785177045	28.677454531805864	0.5379539952462512	0.001221503185905171	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
63.75	27.858581143189653	28.71616121411424	0.5395064534300572	0.0012625530258241204	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
65.	27.89538235044191	28.754339018634546	0.5411103778108115	0.001303984340189812	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
66.25	27.931605938209287	28.791986248446577	0.5427664142805317	0.0013458951653884555	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
67.5	27.967248666377188	28.8291003664177	0.5444751157242826	0.0013880398763737923	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
68.75	28.002308466992442	28.865679568849753	0.5462365139714662	0.0014303986532534286	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
70.	28.03678394353199	28.901723139497445	0.5480511123574162	0.00147323702392117	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
71.25	28.070671979135913	28.93722881975894	0.5499196065312691	0.0015162441365068615	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
72.5	28.103970038907924	28.97219410423077	0.5518417226986834	0.0015590784483979106	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
73.75	28.136678041090416	29.00661904789109	0.5538173026522639	0.001602242604820159	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
75.	28.168794651842727	29.040503455721925	0.5558473292107338	0.0016459698448837658	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
76.25	28.200315936186925	29.073844059943976	0.5579322272644733	0.0016894445588218068	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
77.5	28.231239974124197	29.1066383233605	0.5600709406077883	0.0017323320186271919	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
78.75	28.261568291785213	29.13888772121157	0.5622630573110413	0.0017756107495395135	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
80.	28.29130068841059	29.17059359206517	0.5645099674816371	0.0018198036954156116	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
81.25	28.320432698604122	29.201752594058235	0.5668125665495803	0.0018637789588643817	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
82.5	28.348960558510903	29.232360040961062	0.569169414878798	0.0019064581681233596	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
83.75	28.376885705452487	29.26241612570632	0.5715787119698887	0.0019486842028670016	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
85.	28.404211490287754	29.291925139431655	0.5740411253859655	0.0019921284256943393	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
86.25	28.430936787382493	29.320888433865875	0.5765590330341246	0.002036781097159812	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
87.5	28.457055622678343	29.349300995643148	0.579133078128865	0.0020807057542748366	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
88.75	28.48256340274352	29.377156429223476	0.5817607974198117	0.002122474395413754	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
90.	28.507461721550985	29.40445409751466	0.5844392641173994	0.002163086885426724	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
91.25	28.53175588613824	29.431199722810337	0.5871685146333785	0.002204955097501449	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
92.5	28.555448152063835	29.45739875107578	0.5899516518611531	0.0022491829937005383	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
93.75	28.57853419278917	29.483049809753684	0.5927914721176298	0.002294242628164511	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
95.	28.60100634385427	29.50814504086978	0.5956872584315643	0.002337424781766062	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
96.25	28.622860107850073	29.53267679133165	0.598635034072045	0.0023774932987089326	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
97.5	28.64409764252002	29.556644185444505	0.6016309916783367	0.0024159357280903126	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
98.75	28.66472528966291	29.580053748085454	0.6046748733922708	0.0024557417203207254	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
100.	28.684747616921037	29.602913839338992	0.6077703459791385	0.002498916847539512	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
101.25	28.704163020934924	29.625227702897572	0.6109221655111196	0.002544867033538712	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
102.5	28.72296414887565	29.646990520529364	0.6141325135629853	0.0025908586619801	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
103.75	28.74114243802146	29.668192353701073	0.6173993121660698	0.0026340480553777913	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
105.	28.758693238437214	29.688824513459444	0.6207176337014297	0.0026735052290316474	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
106.25	28.77561804341421	29.70888489420342	0.6240830752386489	0.002710859902632423	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
107.5	28.791922657034927	29.7283789796898	0.6274947834580108	0.002749280429765566	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
108.75	28.8076128104918	29.747316286773888	0.6309562763130628	0.0027915788534810916	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
110.	28.822690022498733	29.765704682849453	0.6344737305917135	0.002838647185545673	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
111.25	28.83714999768193	29.78354590927583	0.638052894276927	0.0028890668605483947	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
112.5	28.850984144830267	29.80083454260304	0.6416963977430845	0.002939973000725704	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
113.75	28.864183128966154	29.81756061224101	0.6454028267787413	0.0029885938272340433	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
115.	28.876740445957875	29.83371421425874	0.6491678823111696	0.0030336136960338327	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
116.25	28.88865440557499	29.84928982375193	0.6529868610188259	0.003075753113090851	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
117.5	28.89992777119467	29.8642884410731	0.6568572650938967	0.0031174019095149053	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
118.75	28.910565432392758	29.878716817105193	0.6607803657926131	0.003161559735551656	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
120.	28.920571450154046	29.892584531801557	0.6647611644327759	0.003210620591728475	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
121.25	28.92994662953707	29.905900201619673	0.6688069172719343	0.003265527357897602	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
122.5	28.93868748058256	29.91866838016209	0.6729249828275199	0.003325558596685152	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
123.75	28.946786836422987	29.930888208535777	0.6771208137636472	0.003388662088700123	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
125.	28.954235836633927	29.942554062130554	0.6813966380492702	0.003451857562153723	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
127.5	28.96715234919632	29.964191832258134	0.6901822726229311	0.003572276051372092	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
130.	28.977405590034152	29.983535137039652	0.6992580183061307	0.0036862715662469682	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
132.5	28.985012706712695	30.000599381159066	0.7086136304541659	0.003804111980414904	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
135.	28.990002371093702	30.01545222446529	0.7182785782082052	0.003938122216619688	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
137.5	28.992379522116416	30.028161899133714	0.7283042415372644	0.004090843102733465	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
140.	28.992114902600832	30.03875550959092	0.7387327937218725	0.004253190609522561	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
142.5	28.98917937880917	30.047224535835802	0.7495701945848772	0.004413424091088092	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
145.	28.983565014174662	30.05355868529698	0.760799914177313	0.004565575027583702	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
147.5	28.97530476512768	30.05778063459712	0.7723980697227957	0.004711301236959531	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
150.	28.96445945523237	30.059957658338632	0.7843564203621106	0.004859424327490247	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
152.5	28.95108203361606	30.060181074435455	0.7966951913602469	0.005015290478444645	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
155.	28.935232614537927	30.058549363660024	0.8094328727543338	0.0051796043855008465	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
157.5	28.91694393601871	30.05514162039974	0.8225932132877511	0.005351356636001237	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
160.	28.896238373774377	30.050017181586433	0.83618965593434	0.005519265757556524	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
162.5	28.873181794633027	30.04322697237117	0.8501895420755338	0.0056765367505248856	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
165.	28.847830672878626	30.03482597652181	0.8645723396869645	0.0058255050348692715	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
167.5	28.820252220375707	30.02487911344613	0.8793170672498801	0.005959398206491496	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
170.	28.790584923187446	30.013481331469738	0.8943693307194219	0.0060775034834368085	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
172.5	28.758940679823574	30.00073504722833	0.9097045846670642	0.006194223450299319	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
175.	28.725390831267436	29.986754316995057	0.9253404479709185	0.006310781898392892	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
177.5	28.690060732397253	29.971663316447806	0.9412584941590286	0.0064138379396674996	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
180.	28.653086738284603	29.9555567322395	0.957409637669256	0.006509977096792308	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
182.5	28.614529306569935	29.938534260415537	0.9738083796429902	0.006614933466748729	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
185.	28.574437126488235	29.920706209656107	0.9904843050029997	0.006712741284544421	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
187.5	28.532945788866435	29.902143430875867	1.0073720860657123	0.006781091846493449	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
190.	28.49020949724522	29.88290709428078	1.024389764235467	0.00683503755208168	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
192.5	28.446293076370328	29.863092064463352	1.0415472738261207	0.006896673808792819	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
195.	28.4012439745431	29.842804107426595	1.058873133279431	0.006952675502666849	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
197.5	28.355211615388324	29.82212942405545	1.076310651339455	0.006977241703354587	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
200.	28.308388321549096	29.801126536022824	1.093759341796204	0.006974971678722187	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
202.5	28.260878469575626	29.77985736406711	1.1111855097330658	0.0069768067699993	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
205.	28.212711536522292	29.75844138877573	1.1286433756462004	0.006999159207152773	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
207.5	28.163947343653454	29.7370252108625	1.1461813057688297	0.007019732108871858	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
210.	28.114723458835613	29.715669700745448	1.1637420361905597	0.007005631208887131	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
212.5	28.065190150891627	29.694346463601565	1.1812094618132654	0.006960150082183381	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
215.	28.015435600259433	29.673076763882555	1.1985427866014766	0.006924399026785455	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
217.5	27.965463904650484	29.652012646668165	1.2158314569471926	0.0069246182537943575	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
220.	27.915271852712845	29.631310799910782	1.2331658778704484	0.006937523891650832	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
222.5	27.864918301196813	29.610995892416263	1.2505190764054468	0.006917705127062223	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
225.	27.81454211958851	29.59097476747369	1.2677544035057595	0.00685174292148778	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
227.5	27.76427010411477	29.571202521487642	1.2847777910128857	0.006770078836943405	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
230.	27.714158785401278	29.551753722338397	1.3016047976904765	0.006711922250218017	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
232.5	27.66418354023955	29.532784912404068	1.3183374022639758	0.006689382668755074	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
235.	27.614314871398737	29.514411098009013	1.335051711034252	0.006678183471060263	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
237.5	27.56458768235907	29.496636762098177	1.351728319619277	0.006645876795193706	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
240.	27.51509179759246	29.479387803569974	1.3682810950102204	0.006572687151658619	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
242.5	27.465951877107955	29.46254956284512	1.3845917553775702	0.006467314570389738	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
245.	27.417242591868863	29.446095345496413	1.4006176678621691	0.006362410217120918	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
247.5	27.368975310841183	29.430109947992158	1.4164038064631748	0.006284629389478536	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
250.	27.321121071508166	29.41473899702122	1.4320408148095618	0.0062485289208945366	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
255.	27.226418720873614	29.386343798212895	1.4632207152374317	0.006192261697829449	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
260.	27.133099432042833	29.360457702653914	1.4939634317878563	0.006030398523706637	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
265.	27.041771123706486	29.33595580090947	1.523524700474498	0.005824823134162304	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
270.	26.95264695199436	29.313597901468487	1.5522116631294793	0.005722076366112172	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
275.	26.86503076599868	29.29431894399878	1.5807454641356198	0.005676972915637069	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
280.	26.778430888964053	29.277289849067095	1.60898139228585	0.005547446674364265	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
285.	26.69342478505729	29.261284484904444	1.6362199308792624	0.005339937821992492	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
290.	26.610555888930236	29.246479375674184	1.662380770505775	0.005185029288720245	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
295.	26.52949823075567	29.234014433131524	1.6880702237664649	0.005117384454601881	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
300.	26.4493074240431	29.22363231341725	1.7135546150517937	0.005076303707556563	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
305.	26.3695620293866	29.214912022055216	1.7388332608420305	0.004973001040222537	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
310.	26.290758232240478	29.206538463782657	1.763284625454019	0.004798072126983888	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
315.	26.213698131821978	29.198898296834372	1.7868139821118694	0.004619867260139055	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
320.	26.13831258512838	29.19195806898136	1.8094832980554096	0.004506184139141834	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
325.	26.06397965110628	29.18677530317036	1.8318758235032877	0.004487354606473871	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
330.	25.989504279534	29.18329863652738	1.8543568441201483	0.00446164008525265	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
335.	25.914871867472915	29.1801503220315	1.8764922243558142	0.004391826096530859	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
340.	25.84038872885308	29.17757468754597	1.898275105085457	0.00424429841034486	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
345.	25.76692425045119	29.173773968339948	1.9189352084592628	0.0040647338338964285	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
350.	25.69507603984396	29.170704320504576	1.9389224434244212	0.0039694114261350725	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
355.	25.624088578577858	29.16889000095582	1.9586293227206135	0.003895248652496175	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
360.	25.55348120232932	29.167165197936587	1.977874929949383	0.0038809732448644276	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
365.	25.482317897788636	29.16739656957554	1.9974390551692578	0.003910835921900291	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
370.	25.40981523114168	29.16762435821448	2.016983289168386	0.003830874229299375	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
375.	25.33705201586685	29.166040316019696	2.0357477974622515	0.0037245002721600254	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
380.	25.26488360388919	29.16529140216646	2.054228291889986	0.003643244084969988	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
385.	25.19349215265025	29.164552137452386	2.0721802383119514	0.0034924375176044633	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
390.	25.12336320312019	29.162396928607297	2.0891526670660308	0.0033936357324352074	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
395.	25.05410694633364	29.16224301791245	2.1061165956363035	0.0034166200201470433	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
400.	24.984468714177268	29.163885394796516	2.123318867267501	0.003382387430360723	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
405.	24.91418464279612	29.163650478752782	2.1399404699399107	0.003274218465327561	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
410.	24.84380792674205	29.1623327651958	2.156061051920777	0.0032700026422356923	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
415.	24.772770594741434	29.16349100330519	2.1726404963622676	0.003315914860436431	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
420.	24.70063026764325	29.164754345739542	2.189220200525141	0.003243049140529042	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
425.	24.628039090240314	29.163486824050633	2.205070987767558	0.0031292947913314608	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
430.	24.55615342053619	29.16218182343072	2.2205131484384557	0.0031008442790594337	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
435.	24.48511077472449	29.16339886342475	2.2360794305581524	0.003069976846299438	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
440.	24.414977586452242	29.164602913130906	2.25121291690145	0.002921724727652153	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
445.	24.345985685912876	29.162976869012493	2.265296677834674	0.0027497046985395903	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
450.	24.278022450034268	29.16006058522385	2.278709963886846	0.0027519862817713572	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
455.	24.209808914759947	29.16120393968185	2.2928165406523875	0.0028873046565423446	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
460.	24.13971777534113	29.16476991474623	2.3075830104522694	0.0029115001231254213	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
465.	24.067968360244116	29.16564238094164	2.3219315418836417	0.0028072727345848313	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
470.	23.99572745634049	29.163845240319358	2.3356557377981177	0.002722349933334423	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
475.	23.923933844502027	29.162290640779027	2.349155041216986	0.0027223576838992796	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
480.	23.852723570279885	29.16346860929453	2.3628793146371105	0.0027561280306793727	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
485.	23.78149381051331	29.16623442322493	2.3767163215237797	0.0027113847866747864	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
490.	23.710224719871697	29.166934381033876	2.3899931625038584	0.002566774332740307	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
495.	23.63926211874528	29.164005968486286	2.4023840648511827	0.0024387176145092672	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
500.	23.568742208789	29.160161527397207	2.414380338648951	0.0024579346511851494	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
510.	23.42790134456971	29.165186347529172	2.440133282993432	0.002497170115917391	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
520.	23.287337679124334	29.165102519218127	2.464323740967299	0.0023160285835716722	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
530.	23.151368369616428	29.16065878411161	2.4864538546648656	0.0022603257582028084	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
540.	23.015152783631233	29.16472840985447	2.509530256131355	0.0023684850898897385	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
550.	22.870798300871378	29.17159682925699	2.5338235564626603	0.0023145137869745817	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
560.	22.72125718412145	29.162189835742492	2.5558205318708467	0.002210237968426187	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
570.	22.575911224381816	29.161482827689486	2.578028315831184	0.0022155843004711294	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
580.	22.436567033487012	29.169326183284007	2.6001322178802693	0.002057989239449687	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
590.	22.300453166696236	29.162741209473296	2.619188100620178	0.0019283826839888941	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
600.	22.16280774210382	29.16030598288097	2.638699871560047	0.0019989366963963917	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
610.	22.021119164253133	29.163310606814097	2.6591668345481057	0.002065788769335208	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
620.	21.878823291345956	29.171484046268144	2.6800156469467513	0.0020340801412525923	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
630.	21.7355095762498	29.174247918519868	2.6998484373731575	0.0018208092721503366	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
640.	21.595012182718307	29.15813859898645	2.716431832389758	0.0017238091338516836	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
650.	21.45691524480487	29.156585003742514	2.734324620050191	0.0018975600193164468	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
660.	21.316978236170247	29.172650499830887	2.754383032776087	0.0018764473028290763	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
670.	21.177113150609674	29.171234062834106	2.7718535661067727	0.001693231214459834	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
680.	21.036856294912596	29.163113722054927	2.7882476570652837	0.0016857720924318145	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
690.	20.89319741107368	29.161438720936932	2.805569007955409	0.001764283946302303	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
700.	20.743952119432816	29.162069004873036	2.8235333359913297	0.0017945558171560184	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
710.	20.592550654339732	29.162938122473236	2.8414601242985293	0.0017877859115352113	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
720.	20.446944370961607	29.171502945758167	2.859289054222034	0.0017048730731662244	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
730.	20.312367314467288	29.180022475227613	2.875557585761854	0.0014453469197842407	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
740.	20.187673654954903	29.16811305480279	2.8881959926177188	0.0011736480661682423	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
750.	20.065380208042573	29.143647672475932	2.8990305470852187	0.001328854408250435	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
760.	19.932651624319362	29.154964868132932	2.9147730807827275	0.001730788054076804	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
770.	19.781677537128207	29.179698465803803	2.9336463081667548	0.0017910613394501508	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
780.	19.623722281379262	29.182378239375087	2.9505943075717305	0.0015757636821742695	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
790.	19.47130455773843	29.17022322070287	2.96516158181024	0.0014158102234664628	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
800.	19.328891655765485	29.162080998720317	2.9789105120410597	0.0013784278640616157	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
810.	19.192534557933126	29.162558232302302	2.9927301390914725	0.0013558720170357753	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
820.	19.056608687093448	29.160097303995787	3.0060279523817752	0.0013456626577324827	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
830.	18.919732195299233	29.16172501203222	3.019643392246122	0.0013550752933837009	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
840.	18.780051076443655	29.16110366130806	3.0331294582494492	0.0013670298000586724	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
850.	18.638165079501054	29.16404319708187	3.0469839882472955	0.0014001198185339847	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
860.	18.49750409861257	29.17335935991488	3.061131854620129	0.0014406669774310599	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
870.	18.355796025685773	29.18937144954826	3.0757973277959167	0.0013895572746431383	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
880.	18.213324399981033	29.190035103288317	3.0889230001129917	0.001170779628406238	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
890.	18.073269994195403	29.163513294183993	3.0992129203640415	0.0009706677530664676	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
900.	17.935648745507958	29.127536123789984	3.108336355174321	0.001102429989456022	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
910.	17.798154376700843	29.135637644286057	3.121261520153162	0.0014266197350362164	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
920.	17.656761489886733	29.172579498969284	3.1368687498750454	0.0014753819797204359	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
930.	17.514833585712815	29.191843909283573	3.1507691597475707	0.0012693424745384041	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
940.	17.37400627052215	29.18591714842292	3.1622555993658135	0.0011034975405031177	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
950.	17.233493921323053	29.1710801604127	3.172839110557633	0.0010783134228654844	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
960.	17.093486480165076	29.16290293576736	3.183821867823123	0.001116334354109938	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
970.	16.953327300691267	29.160437889193076	3.1951657976398318	0.0011621484095885484	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
980.	16.809881921233167	29.1631130097337	3.207064836014894	0.0011964709855917467	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
990.	16.664802505519244	29.167545212416208	3.2190952173516667	0.0011520689527688478	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795
1000.	16.520167915521434	29.16133901257521	3.230106215070271	0.0010501305909520254	56.43631678001129	0.026214816580501763	2152.8404216258327	1	0	52.971299770316605	0.024662262829827048	2147.8685932359795

==> anc/otoc_to_plot_1D_M700_L1.0000_n700_beta3.5000.dat <==
1.171875	159.67894108931287	161.4819028824537	1.28257793384159	0.013526030843725795	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.1953125	159.6821222696127	161.4856567095873	1.2828954979268092	0.01357277109498985	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.21875	159.68534963613067	161.48945888117478	1.2832141574866676	0.01361669437756537	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.2421875	159.68862250265917	161.49330847465552	1.2835337804757576	0.01365509079230757	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.265625	159.69194018836387	161.4972045816045	1.283854239867557	0.01368817225341464	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.2890625	159.69530201803082	161.50114630780342	1.2841754135501364	0.013716146194605964	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.3125	159.69870732229174	161.50513277328722	1.2844971842204291	0.01373921540393989	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.3359375	159.70215543783135	161.50916311236125	1.284819439272196	0.013757577870947555	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.359375	159.70564570757742	161.51323647359968	1.2851420706831298	0.013771426773184695	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.3828125	159.70917748087152	161.51735201982476	1.2854649749021891	0.01378095035334089	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.40625	159.71275011362712	161.52150892806256	1.2857880527309427	0.01378633188037289	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.4296875	159.71636296846677	161.5257063894851	1.2861112092090816	0.013787749657789542	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.453125	159.72001541485068	161.52994360933687	1.2864343534961515	0.01378537697855601	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.4765625	159.72370682918617	161.534219806845	1.2867573987549514	0.013779382150640155	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.5	159.72743659492778	161.5385342151189	1.2870802620344628	0.013769928513364485	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.5234375	159.73120410266125	161.54288608103587	1.2874028641540154	0.013757174483326176	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.546875	159.73500875017987	161.5472746651204	1.2877251295883687	0.013741273565524162	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.5703125	159.73884994254624	161.5516992414077	1.2880469863523993	0.013722374447425523	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.59375	159.74272709214318	161.55615909730506	1.2883683658905918	0.013700621054804666	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.6171875	159.74663961871883	161.56065353344277	1.2886892029643433	0.01367615258866787	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.640625	159.75058694941723	161.56518186351764	1.2890094355431856	0.01364910363326525	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.6640625	159.754568518803	161.56974341413203	1.2893290046971526	0.013619604244397008	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.6875	159.75858376887734	161.57433752462947	1.2896478544921417	0.013587780003684694	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.7109375	159.76263214908582	161.5789635469209	1.2899659318848253	0.013553752104665287	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.734375	159.76671311631915	161.58362084531163	1.2902831866220479	0.01351763751191015	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.7578125	159.77082613490458	161.58830879632393	1.2905995711431961	0.013479548985870336	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.78125	159.77497067659704	161.59302678851589	1.2909150404807606	0.013439595184185768	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.8046875	159.77914622055653	161.59777422229794	1.2912295521674548	0.013397880833845003	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.828125	159.78335225332413	161.6025505097505	1.291543066144847	0.013354506742127606	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.8515625	159.78758826879456	161.60735507443596	1.291855544670992	0.013309569915539518	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.875	159.79185376817966	161.6121873512132	1.292166952234638	0.013263163742162002	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.8984375	159.7961482599678	161.61704678605145	1.292477255471406	0.013215377985559938	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.921875	159.80047125988287	161.62193283583906	1.292786423077711	0.013166298921139703	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.9453125	159.8048222908355	161.62684496820012	1.2930944257333343	0.01311600948264413	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.96875	159.8092008828715	161.6317826613047	1.29340123602221	0.013064589304822979	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
1.9921875	159.8136065731188	161.6367454036841	1.293706828356998	0.013012114845186792	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
2.015625	159.8180389057279	161.641732694043	1.2940111789055782	0.012958659479925435	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
2.0390625	159.82249743181387	161.6467440410773	1.2943142655201194	0.012904293595596528	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
2.0625	159.82698170939122	161.65177896328805	1.2946160676678717	0.012849084669336245	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
2.0859375	159.83149130331037	161.65683698880005	1.2949165663639945	0.012793097410318902	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
2.109375	159.83602578518835	161.6619176551831	1.2952157441089804	0.012736393792972459	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
2.1328125	159.84058473334204	161.66702050926978	1.2955135848230401	0.012679033177064978	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
2.15625	159.84516773271343	161.67214510698105	1.2958100737891554	0.012621072419259841	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
2.1796875	159.84977437480035	161.67729101315055	1.296105197592693	0.012562565887127638	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
2.203125	159.85440425757943	161.68245780134862	1.2963989440651145	0.012503565596536722	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
2.2265625	159.85905698543402	161.68764505371513	1.2966913022300306	0.012444121297955727	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
2.25	159.86373216907506	161.69285236078835	1.2969822622509561	0.012384280532055906	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
2.2734375	159.8684294254644	161.6980793213376	1.2972718153799707	0.01232408871433203	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
2.296875	159.87314837773764	161.70332554220082	1.2975599539094405	0.012263589219462764	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
2.3203125	159.8778886551246	161.70859063812134	1.297846671124633	0.01220282343804513	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
2.34375	159.88264989286967	161.7138742315874	1.2981319612580988	0.012141802414297508	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
2.390625	159.89223382000935	161.72449543890224	1.2986982416887463	0.012019254754129348	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
2.4375	159.90189735837723	161.73518629306008	1.2992587663912984	0.01189629217107324	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
2.484375	159.9116377983065	161.74594403710464	1.2998135190797844	0.011773103175495217	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
2.53125	159.92145251866822	161.7567660235376	1.3003624948140011	0.011649918123370165	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
2.578125	159.93133898431165	161.76764970980568	1.3009056989038503	0.011526944959920607	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
2.625	159.9412947435106	161.77859265395142	1.3014431459039937	0.011404370968030264	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
2.671875	159.95131742544467	161.78959251042673	1.3019748586821032	0.011282364340502227	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
2.71875	159.9614047377016	161.80064702605654	1.3025008675609158	0.011161075683702393	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
2.765625	159.971554463824	161.8117540361641	1.3030212095274503	0.011040639419945819	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
2.8125	159.98176446089232	161.82291146084552	1.3035359275065357	0.010921175114537126	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
2.859375	159.99203265715343	161.8341173013953	1.3040450696944381	0.01080278864876997	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
2.90625	160.00235704970166	161.84536963687202	1.3045486889423579	0.010685573367382515	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
2.953125	160.01273570220536	161.85666662081144	1.3050468421976302	0.010569611134106555	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
3.	160.02316674269116	161.86800647806996	1.3055395899861804	0.010454973265377513	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
3.046875	160.03364836138297	161.87938750180484	1.3060269959412594	0.010341721479048735	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
3.09375	160.04417880859125	161.89080805058046	1.3065091263748412	0.01022990868979434	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
3.140625	160.0547563926682	161.9022665455968	1.3069860498809276	0.010119579776395918	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
3.1875	160.06537947801493	161.9137614680416	1.3074578369788783	0.010010772330427168	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
3.234375	160.0760464831443	161.92529135655167	1.3079245597869051	0.009903517267166723	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
3.28125	160.08675587880887	161.93685480478786	1.3083862917226752	0.00979783945072891	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
3.328125	160.09750618617772	161.9484504591153	1.308843107235411	0.009693758263585059	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
3.375	160.1082959750752	161.96007701638484	1.3092950815598863	0.009591288101439941	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
3.421875	160.11912386227473	161.97173322181362	1.309742290494921	0.009490438859430126	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
3.46875	160.12998850984548	161.98341786695642	1.3101848102029579	0.00939121636937538	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
3.515625	160.14088862355692	161.9951297877709	1.31062271702955	0.009293622776394747	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
3.5625	160.1518229513355	162.00686786276273	1.3110560873382449	0.009197656940434248	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
3.609375	160.1627902817712	162.01863101122103	1.3114849973677156	0.009103314752681039	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
3.65625	160.1737894426799	162.03041819152295	1.3119095230963087	0.009010589452278358	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
3.703125	160.18481929970886	162.04222839952223	1.3123297401288667	0.008919471916838026	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
3.75	160.19587875499934	162.05406066700343	1.3127457235885123	0.008829950908570082	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
3.796875	160.20696674588734	162.06591406020797	1.3131575480265452	0.00874201330783819	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
3.84375	160.21808224365998	162.07778767842234	1.313565287336122	0.00865564436231144	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
3.890625	160.2292242523452	162.08968065263585	1.3139690146855119	0.008570827861549427	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
3.9375	160.24039180755827	162.10159214424908	1.3143688024481424	0.00848754631449111	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
3.984375	160.2515839753758	162.11352134384674	1.3147647221524954	0.008405781138347853	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
4.03125	160.26279985126394	162.12546747002045	1.3151568444298625	0.008325512785319233	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
4.078125	160.27403855903506	162.1374297682464	1.315545238976119	0.008246720903000456	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
4.125	160.28529924985017	162.14940750981023	1.3159299745145188	0.008169384434741763	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
4.171875	160.29658110125428	162.16139999078098	1.3163111187668761	0.008093481759909574	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
4.21875	160.30788331624825	162.17340653103005	1.3166887384295103	0.008018990774308083	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
4.265625	160.31920512239554	162.18542647329056	1.3170628991519675	0.007945889002025789	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
4.3125	160.33054577095925	162.19745918226135	1.3174336655234502	0.00787415368205302	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
4.359375	160.3419045360763	162.20950404374912	1.31780110105966	0.007803761808411025	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
4.40625	160.35328071396003	162.22156046384518	1.3181652681929887	0.007734690245461214	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
4.453125	160.3646736221285	162.23362786814212	1.318526228270172	0.007666915779113973	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
4.5	160.3760825986676	162.24570570098047	1.3188840415472807	0.007600415150051275	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
4.546875	160.38750700151923	162.25779342473112	1.3192387671904893	0.007535165132480869	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
4.59375	160.3989462077946	162.26989051910647	1.3195904632784508	0.007471142557001541	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
4.640625	160.41039961311608	162.28199648050077	1.3199391868052082	0.007408324357243145	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
4.6875	160.42186663098116	162.29411082136033	1.3202849936869423	0.0073468788625435065	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
4.78125	160.44483924405753	162.3183627679247	1.3209680758400961	0.007227424755109031	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
4.875	160.4678596898304	162.34264275709228	1.3216401358285252	0.0071120387613383676	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
4.96875	160.4909238602668	162.3669474078988	1.322301583107847	0.007000933698558735	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
5.0625	160.51402787998398	162.39127354417826	1.322952810897005	0.0068939387736305	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
5.15625	160.53716809093288	162.4156181799187	1.3235941966279028	0.006790888135629557	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
5.25	160.5603410381991	162.43997850579711	1.3242261024224355	0.006691621175440569	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
5.34375	160.5835434568238	162.464351876798	1.324848875598298	0.0065959827456900655	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
5.4375	160.60677225957377	162.4887358008144	1.3254628491872524	0.00650382324817637	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
5.53125	160.63002452559004	162.51312792814377	1.326068342457331	0.006414998693765976	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
5.625	160.65329748984098	162.53752604181088	1.3266656614423336	0.006329370708602511	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
5.71875	160.6765885333239	162.56192804863593	1.327255099465194	0.006246806464899872	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
5.8125	160.69989517395868	162.5863319709898	1.3278369376545023	0.006167178599676267	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
5.90625	160.7232150581177	162.61073593917692	1.3284114454526332	0.006090365113889125	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
6.	160.746545952745	162.63513818439503	1.3289788811133565	0.00601624922768688	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
6.09375	160.76988573802203	162.65953703221618	1.3295394921828245	0.005944719233092144	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
6.1875	160.79323240053614	162.6839308965565	1.3300935159695613	0.0058756683327618004	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
6.28125	160.81658402691815	162.70831827408406	1.3306411799952174	0.005808994473896452	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
6.375	160.83993879790805	162.73269773903826	1.3311827024334169	0.0057446001855770605	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
6.46875	160.86329498282097	162.7570679384191	1.331718292530013	0.005682392376738695	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
6.5625	160.8866509343875	162.7814275875194	1.3322481510040554	0.005622282191102575	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
6.65625	160.910005083929	162.8057754657814	1.3327724704408448	0.005564184817827093	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
6.75	160.93335593685848	162.83011041293088	1.333291435657398	0.005508019308705296	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
6.84375	160.9567020684703	162.85443132539152	1.333805224061227	0.005453708431102673	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
6.9375	160.98004212000734	162.8787371529407	1.3343140059882297	0.005401178492332311	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
7.03125	161.00337479497873	162.90302689559644	1.3348179450285393	0.0053503591742440895	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
7.125	161.02669885571495	162.9272996007092	1.3353171983334005	0.005301183387519614	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
7.21875	161.05001312014008	162.95155436025763	1.3358119169136993	0.005253587117543645	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
7.3125	161.0733164587501	162.9757903083145	1.33630224591794	0.005207509277761109	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
7.40625	161.09660779177744	163.00000661868808	1.3367883249032795	0.005162891577679574	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
7.5	161.11988608653226	163.0242025027091	1.3372702880887548	0.0051196783780369515	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
7.59375	161.14315035490833	163.04837720716668	1.3377482645991614	0.005077816577429672	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
7.6875	161.16639965104045	163.07253001237535	1.3382223786970229	0.005037255482586526	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
7.78125	161.18963306910433	163.09666023036297	1.3386927500021464	0.004997946688922876	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
7.875	161.21284974124796	163.120767203173	1.339159493701196	0.00495984397355187	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
7.96875	161.2360488356489	163.1448503012752	1.3396227207471874	0.004922903192796942	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
8.0625	161.25922955468158	163.16890892207087	1.3400825380498453	0.0048870821752728935	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
8.15625	161.28239113319998	163.19294248849374	1.340539048655051	0.004852340625670119	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
8.25	161.3055328369115	163.21695044769044	1.3409923519171585	0.00481864003920407	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
8.34375	161.32865396085313	163.2409322697872	1.3414425436624018	0.004785943607611642	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
8.4375	161.35175382795023	163.26488744672423	1.3418897163435857	0.004754216140483436	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
8.53125	161.37483178765834	163.28881549116235	1.3423339591887424	0.00472342398928897	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
8.625	161.3978872146825	163.312715935453	1.3427753583415774	0.004693534964925305	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
8.71875	161.4209195077682	163.33658833066684	1.343213996994666	0.004664518275093362	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
8.8125	161.4439280885592	163.3604322456817	1.3436499555181574	0.0046363444496992185	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
8.90625	161.4669124005202	163.38424726631808	1.3440833115789845	0.0046089852823480255	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
9.	161.48987190791516	163.4080329945287	1.3445141402585976	0.004582413770759075	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
9.09375	161.51280609484428	163.43178904762837	1.3449425141610019	0.004556604054705815	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
9.1875	161.53571446433187	163.45551505757246	1.345368503518855	0.004531531362798565	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
9.28125	161.5585965374639	163.4792106702699	1.3457921762915266	0.004507171963560096	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
9.375	161.58145185256893	163.50287554493846	1.3462135982620225	0.0044836127907244986	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
9.5625	161.62708044363026	163.5501117799556	1.3470499425748215	0.004438464628728174	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
9.75	161.67259686060277	163.59722128007803	1.3478780224977955	0.004395605387691977	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
9.9375	161.71799795694398	163.64420173979383	1.348698294595206	0.004355108784981946	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
10.125	161.76328079693795	163.69105101528845	1.3495111882921638	0.004316835745935776	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
10.3125	161.80844263807907	163.73776711065852	1.3503171079999319	0.0042806580327834345	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
10.5	161.853480915161	163.7843481654982	1.3511164350544576	0.004246457280744427	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
10.6875	161.8983932258958	163.83079244370325	1.351909529480211	0.004214124125444012	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
10.875	161.94317731788576	163.87709832335528	1.352696731601499	0.004183557424663438	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
11.0625	161.987831076809	163.9232642875705	1.3534783635144598	0.004154663543731137	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
11.25	162.0323525156932	163.96928891620544	1.3542547304303982	0.00412735571588622	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
11.4375	162.0767397651562	164.01517087833048	1.3550261219079172	0.004101553462666274	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
11.625	162.12099106452354	164.06090892538927	1.355792812978898	0.0040771820635458296	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
11.8125	162.1651047537277	164.10650188497314	1.3565550651817468	0.004054172082952333	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
12.	162.20907926591076	164.15194865514675	1.3573131275100052	0.00403245893783873	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
12.1875	162.2529131206648	164.1972481992716	1.3580672372834364	0.004011982498910882	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
12.375	162.2966049178448	164.24239954127208	1.3588176209470968	0.003992686734900275	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
12.5625	162.34015333190075	164.2874017613102	1.359564494809024	0.003974519388986408	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
12.75	162.38355710667548	164.33225399181757	1.3603080657179667	0.003957431680760237	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
12.9375	162.42681505062833	164.37695541385958	1.361048531689309	0.003941378034758951	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
13.125	162.46992603244672	164.42150525379702	1.3617860824810013	0.003926315835006615	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
13.3125	162.51288897700297	164.46590278021702	1.3625209001274365	0.00391220519593638	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
13.5	162.55570286163163	164.51014730110452	1.3632531594294774	0.0038990087620819716	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
13.6875	162.59836671269468	164.55423816124588	1.3639830284132173	0.0038866915166385256	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
13.875	162.640879602413	164.59817473982415	1.364710668748217	0.0038752206028185294	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
14.0625	162.6832406459353	164.64195644820455	1.3654362361392742	0.0038645651766824325	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
14.25	162.7254489986282	164.68558272788883	1.3661598806894728	0.0038546962549694066	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
14.4375	162.76750385356837	164.72905304861993	1.3668817472348878	0.003845586580007776	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
14.625	162.8094044392161	164.77236690662764	1.3676019756569757	0.0038372104997807335	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
14.8125	162.85115001725995	164.81552382300413	1.3683207011723055	0.003829543855821645	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
15.	162.8927398806142	164.85852334219717	1.3690380546029088	0.0038225638794102674	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
15.1875	162.93417335155732	164.90136503060867	1.3697541626270844	0.003816249093894441	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
15.375	162.97544978000437	164.94404847529586	1.3704691480131193	0.003810579227163065	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
15.5625	163.0165685418946	164.98657328275934	1.3711831298372705	0.00380553512977085	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
15.75	163.0575290376941	165.02893907781865	1.3718962236867833	0.0038010987012544457	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
15.9375	163.09833069099614	165.0711455025626	1.372608541850241	0.0037972528172875992	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
16.125	163.13897294721943	165.11319221537056	1.3733201934932662	0.0037939812720371906	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
16.3125	163.17945527238635	165.15507889000165	1.374031284827255	0.0037912687140219483	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
16.5	163.21977715198983	165.1968052147404	1.3747419192610244	0.0037891005850922235	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
16.6875	163.25993808992803	165.2383708916004	1.3754521975466645	0.0037874630814502077	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
16.875	163.29993760750895	165.27977563558164	1.3761622179165682	0.003786343099603684	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
17.0625	163.33977524252077	165.32101917397245	1.3768720762090159	0.003785728191727363	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
17.25	163.37945054835623	165.362101245696	1.377581865988466	0.0037856065264835572	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
17.4375	163.41896309319324	165.4030216006958	1.3782916786564472	0.0037859668491477074	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
17.625	163.45831245923554	165.44377999937103	1.3790016035568964	0.003786798450743589	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
17.8125	163.49749824198474	165.4843762120325	1.379711728075476	0.0037880911301565825	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
18.	163.5365200495512	165.52481001838203	1.380422137730705	0.003789835166351452	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
18.1875	163.57537750205785	165.56508120708136	1.3811329162628578	0.003792021281055824	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
18.375	163.61407023099676	165.60518957525105	1.381844145711101	0.0037946406405472053	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
18.5625	163.6525978786597	165.64513492806896	1.382555906503063	0.0037976847830994607	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
18.75	163.69096009772605	165.68491707844802	1.3832682775047633	0.003801213174297244	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
19.125	163.767186908832	165.76399105931716	1.3846951583190465	0.0038094842422239004	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
19.5	163.8427480728101	165.8424101604926	1.3861253906864313	0.003819197389369163	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
19.875	163.9176411337088	165.92017312558545	1.3875595563610734	0.003830436422895526	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
20.25	163.99186375877875	165.99727878998183	1.388998218003603	0.003843152430887583	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
20.625	164.06541372745147	166.07372607263764	1.390441920684239	0.0038573002934212397	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
21.	164.13828892151326	166.14951396877166	1.3918911932236688	0.0038728382690793595	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
21.375	164.21048731635898	166.22464154336672	1.3933465493860486	0.0038897276086820773	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
21.75	164.28200697311053	166.2991079252729	1.3948084889301804	0.003907932238580733	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
22.125	164.35284603101135	166.3729123014141	1.3962774985649842	0.00392741865263672	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
22.5	164.4230026995645	166.4460539107869	1.397754052919658	0.00394815602515249	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
22.875	164.49247525271122	166.51853204066103	1.3992386155838485	0.003970115602200804	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
23.25	164.56126203058125	166.59034602930362	1.4007316396213085	0.003993268415696249	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
23.625	164.62936143957432	166.6614952646316	1.4022335668956207	0.004017585797933283	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
24.	164.6967719205356	166.73197915415022	1.4037448289697585	0.004043047309914745	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
24.375	164.76349193192564	166.80179711881578	1.4052658523780568	0.00406963580097841	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
24.75	164.82952004448146	166.8709486819994	1.4067970558204923	0.004097315454458498	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
25.125	164.8948548886612	166.93943339403378	1.4083388389689007	0.004126064797236317	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
25.5	164.95949494430943	167.00725066664197	1.4098916044184195	0.004155891502763964	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
25.875	165.02343895688443	167.07440018913763	1.4114557575959736	0.004186739349990217	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
26.25	165.08668571055819	167.14088160343877	1.4130316589309122	0.004218602457275603	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
26.625	165.1492335718625	167.2066942231889	1.4146197094389303	0.004251496637250736	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
27.	165.21108179927782	167.27183820129142	1.4162202814088503	0.004285329789307291	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
27.375	165.27222864138943	167.33631260373096	1.4178337067809108	0.00432018105515386	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
27.75	165.33267324813625	167.40011760982293	1.4194604172002157	0.004355940484146299	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
28.125	165.39241436878766	167.46325262828614	1.4211006621440205	0.004392673163090184	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
28.5	165.4514505577796	167.52571735709535	1.4227549220725333	0.004430296254653854	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
28.875	165.50978131491956	167.58751183885568	1.424423384335011	0.0044688608726926775	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
29.25	165.56740456400604	167.64863523432095	1.4261065677270528	0.0045082719742370134	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
29.625	165.6243203615717	167.70908800649252	1.4278045883156887	0.004548629310429319	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
30.	165.68052644156936	167.7688692966176	1.4295180397098748	0.004589757532889631	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
30.375	165.73602260699997	167.8279790513915	1.431246906465356	0.004631852604000268	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
30.75	165.79080770579014	167.88641784862557	1.432991929162875	0.004674671286306164	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
31.125	165.84487939635824	167.94418311955826	1.4347529099300855	0.004718374059062687	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
31.5	165.89823993246605	168.00127911682438	1.436530709707172	0.004762963740732928	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
31.875	165.9508827862687	168.05769910044003	1.4383251327356352	0.004808048465160771	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
32.25	166.0028140932829	168.11345060326664	1.4401367460560426	0.004854486890892258	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
32.625	166.05402591497844	168.1685268441184	1.4419659979038044	0.004900960729658917	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
33.	166.1045210996387	168.22292999541804	1.4438124666032868	0.004948788261725548	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
33.375	166.1543007793088	168.27666445410432	1.4456775891000986	0.004997364958560327	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
33.75	166.20335535959637	168.32971900013735	1.447560490322207	0.005045742543531813	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
34.125	166.25169544637012	168.38210601303166	1.4494618960077474	0.0050964775042334765	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
34.5	166.29931286942832	168.43381978665937	1.4513828484503821	0.005146584193113313	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
34.875	166.34620308479919	168.48485279553472	1.4533218341525824	0.005197117644715199	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
35.25	166.39237875855432	168.53522187447967	1.4552806866839185	0.005250587714758244	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
35.625	166.43782594603158	168.5849141369028	1.457259774938651	0.005302093928619022	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
36.	166.48254316662394	168.63392441414518	1.4592572571303828	0.00535452196883283	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
36.375	166.52654516219977	168.68227316289412	1.4612756664152757	0.005410777016818358	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
36.75	166.56981589265604	168.7299453618319	1.4633153398929966	0.0054640371532090155	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
37.125	166.61235062585249	168.77693098618232	1.4653736942801825	0.005517386529689065	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
37.5	166.65416858364895	168.82325527464067	1.4674533797902634	0.005574831815115446	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
38.25	166.73560266719576	168.91387232957342	1.4716780093339497	0.005689453931498593	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
39.	166.8141231051105	169.0018003892145	1.4759875606875112	0.00580440945333797	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
39.75	166.88968785313318	169.08700567118348	1.4803846235139566	0.0059243083503413745	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
40.5	166.96234103815814	169.16954567048458	1.4848740232130233	0.006044679745743408	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
41.25	167.03200850192667	169.2493400390213	1.4894516431325717	0.006169518307605592	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
42.	167.09875767900377	169.32648320196634	1.4941283006744317	0.006296648745902632	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
42.75	167.16249388558018	169.40086727286894	1.4988966162514257	0.0064262935299339565	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
43.5	167.22329622157844	169.47259960387424	1.5037677409693326	0.0065625901859592455	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
44.25	167.2810680521753	169.54158453855447	1.5087405015303645	0.006696954152650185	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
45.	167.33586105016454	169.60787352524972	1.513813172198308	0.006844281857243839	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
45.75	167.3876409798916	169.67148442153993	1.5190069243162303	0.006988002983731405	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
46.5	167.436350006684	169.73230297970525	1.524295176673905	0.007140941845617642	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
47.25	167.48207880744292	169.79051692560515	1.5297183370846568	0.0073067650690726476	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
48.	167.52467508873553	169.84593045090534	1.535255324277514	0.007460991136369592	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
48.75	167.56421431079627	169.89863238949374	1.5409098237892112	0.0076437440430169685	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
49.5	167.60068948876517	169.9487126350318	1.5467209403420394	0.007827053974007736	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
50.25	167.63396117534103	169.99594819952915	1.5526504047502228	0.008001021864161443	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
51.	167.6641412991956	170.0405141016407	1.5587224731382816	0.008215304937675414	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
51.75	167.69118698968109	170.08246075840447	1.5649733621567359	0.008426010806006209	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
52.5	167.71496223361282	170.1215606591324	1.571361489347291	0.008621639671841782	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
53.25	167.7355693153922	170.15796896861008	1.5779058216644986	0.008863155306574258	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
54.	167.75300936358985	170.19181650122573	1.5846562223071523	0.009116293136525103	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
54.75	167.76712863735457	170.22288076707153	1.5915802613692862	0.009338553376191753	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
55.5	167.7779657493583	170.25117567459992	1.59866405237144	0.00958977547795318	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
56.25	167.78561151956927	170.2769441095663	1.605964924586216	0.009886243485383398	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
57.	167.78996252559958	170.30012187523624	1.613493417599515	0.01016037730372806	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
57.75	167.79093575685567	170.3205284779644	1.621205490541808	0.010412886152257292	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
58.5	167.7886257572886	170.3382999062087	1.629112746827901	0.010709490994305513	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
59.25	167.78308929853677	170.3536461430992	1.6372697270332663	0.01104166519761766	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
60.	167.77423632436367	170.36649109309224	1.6456752446243275	0.011344756527947345	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
60.75	167.76201331517478	170.37668798691521	1.6542868618251874	0.011621480330914627	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
61.5	167.74650949484464	170.3843491891563	1.6631074651206994	0.011929103194672663	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
62.25	167.72782264867118	170.3897045013096	1.6721805166171964	0.012277425362511826	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
63.	167.70591105320787	170.39277964323486	1.6815236031644671	0.012616658651329141	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
63.75	167.6807071791793	170.39344481860567	1.69110550459419	0.012910052255390733	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
64.5	167.65229676336253	170.3917038383352	1.7008886815475532	0.013196372121278296	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
65.25	167.62077322931276	170.38774329443996	1.7109000627761075	0.013521637385334925	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
66.	167.58621264274575	170.3817489162179	1.7211711376255556	0.013864689866186275	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
66.75	167.54861270245428	170.37373009047127	1.731697097575387	0.014190664782035642	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
67.5	167.50792275036477	170.36360263858415	1.742457134798609	0.01446705005889548	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
68.25	167.46430220798254	170.351396300954	1.7533976726637301	0.014731594301682655	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
69.	167.4177839400117	170.33726927525328	1.764554526251133	0.015011789701935284	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
69.75	167.36857880023	170.32142103715603	1.775915357216633	0.015316568351426104	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
70.5	167.31659232965794	170.3039288610005	1.7875293787782722	0.015608787288756401	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
71.25	167.26198310870942	170.284776468911	1.7993285381497677	0.01586658099614639	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
72.	167.2046610128424	170.2639485862582	1.8113292502724918	0.01608103242428527	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
72.75	167.14492750731236	170.24152184309625	1.8234500867861956	0.016290787677612755	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
73.5	167.0827111345915	170.21767689162522	1.835765431788911	0.01650217088703358	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
74.25	167.01835451712736	170.19255620093134	1.848203343116746	0.01673236854766576	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
75.	166.95164132031292	170.16628591000946	1.8608639846104096	0.016963584033165394	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
76.5	166.81196586569828	170.11027636091845	1.8865575467849993	0.017260867614433833	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
78.	166.6644598354556	170.0499523905807	1.912646587453711	0.01751350949509282	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
79.5	166.5100698162131	169.98630858149286	1.9390980752702778	0.01776549076912744	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
81.	166.3493769573807	169.9201991638196	1.9659430597610934	0.017975006732878624	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
82.5	166.18305570480928	169.8518970956646	1.9930230954689137	0.018052902886314337	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
84.	166.0122164006346	169.78176246869359	2.0201017684200364	0.01806731398551061	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
85.5	165.8375418748896	169.71072955081388	2.0472250374254455	0.0181404734344861	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
87.	165.65930412840254	169.63967901774893	2.0745231887234947	0.0181379395398286	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
88.5	165.47860417868756	169.56838620970572	2.1016388560449313	0.01800936315446518	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
90.	165.295961935332	169.49730435363847	2.1285512781868903	0.017949745889186332	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
91.5	165.11158124156591	169.42763245447549	2.1554880937124903	0.01778199746041912	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
93.	164.92698586602535	169.35853887954332	2.1818972705681476	0.017621511276544172	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
94.5	164.7414516119941	169.29180749969953	2.208352627542123	0.017488534747756912	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
96.	164.55620702195844	169.22647145684988	2.2343628748114184	0.01723523334065528	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
97.5	164.37124704399088	169.16307111464766	2.2600583275640886	0.017039914423438034	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
99.	164.18712636339228	169.10234107456182	2.2854826180817325	0.016768792290791385	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
100.5	164.0042736154398	169.0433233716687	2.310364704436463	0.01654214906970471	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
102.	163.82264825931273	168.9879415474922	2.3351090652908466	0.016305252862326796	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
103.5	163.64251369467823	168.9341805007954	2.359280463023443	0.016026185328060254	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
105.	163.46419552021192	168.88389539744992	2.3831876212750274	0.015815614369746545	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
106.5	163.28722302900107	168.83601435850127	2.406727306132683	0.015466364296331303	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
108.	163.11307002307421	168.790164315509	2.4295867141640213	0.015286574270034917	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
109.5	162.9398262007912	168.7490086607012	2.4525870289427876	0.014945491783430557	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
111.	162.76992257365237	168.70735037167842	2.474423189514313	0.014710865601163192	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
112.5	162.60106767512568	168.6723658234164	2.496719625746277	0.014534173135549869	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
114.	162.4343676336089	168.6364092347969	2.5180257089209626	0.01411608676354629	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
115.5	162.2704642597697	168.60439304929156	2.539067886036916	0.014074476876953698	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
117.	162.1068929132198	168.57641318360547	2.5602491395518236	0.013702795499633455	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
118.5	161.94664458675558	168.54637691561064	2.5801762725358164	0.013395823684719735	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
120.	161.78813837359252	168.522947238242	2.600436610605983	0.013405208201552258	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
121.5	161.62991954211674	168.50047335751694	2.620391897140473	0.012933765521809507	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
123.	161.47532738266597	168.4765915396948	2.6392379071714114	0.012733432907943152	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
124.5	161.32171221201264	168.4598006540679	2.6585921958643026	0.012781071741273296	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
126.	161.1678828515275	168.44281103873993	2.6775811223952313	0.012298628481567596	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
127.5	161.0174548904171	168.42382829744636	2.6954880813090054	0.012065523249696822	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
129.	160.86828584471968	168.4113652783052	2.7137776921443217	0.01219143137843511	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
130.5	160.71782146443073	168.40009237463525	2.7320623754443107	0.011812197624961515	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
132.	160.57001607773705	168.38518910833074	2.7492142850192063	0.011410511688266714	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
133.5	160.42484487501196	168.37464454773522	2.766293910509111	0.011537479091817607	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
135.	160.2781127484975	168.36852381721505	2.783826722294659	0.01143861387267305	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
136.5	160.13134472734768	168.3586832209015	2.80060975212713	0.010930176344317774	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
138.	159.98819816746422	168.34829550912096	2.8166172513276124	0.010791491580625904	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
139.5	159.84571398017266	168.34376670716676	2.8329842268690077	0.01097194030814593	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
141.	159.70056662958092	168.3404224194743	2.84953307225205	0.010745520191550728	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
142.5	159.55627537339632	168.33273949486954	2.86522078744366	0.010274680128279071	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
144.	159.415477285468	168.32579529433747	2.8803571126368874	0.010198057950722223	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
145.5	159.27465406681162	168.32377646773338	2.8958149612958266	0.010382266837664742	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
147.	159.1308224603428	168.32303564407857	2.9115039131498817	0.010227976962344934	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
148.5	158.98710449383847	168.31819333817452	2.9264988921828614	0.009749926592424648	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
150.	158.8469273349617	168.31198154785352	2.9407536929271556	0.009587401941253059	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
153.	158.565771973526	168.31193748579162	2.9700211074212564	0.009591498547258343	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
156.	158.28008053448784	168.30581770443246	2.9983026842107057	0.009230928411645484	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
159.	158.0022652946041	168.30345606501515	3.0254066778911293	0.009121589698738662	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
162.	157.71490247711154	168.30463648326653	3.0530322224031377	0.008876433762279165	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
165.	157.43404217454898	168.29873237649036	3.0786652804648043	0.008575985003773138	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
168.	157.152539144415	168.30144041020452	3.1044881324257765	0.008564392850300749	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
171.	156.86298683264084	168.30056719743064	3.1300516375666088	0.008214727785559836	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
174.	156.5835173799757	168.2956972936086	3.1537764991391355	0.008030661660603474	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
177.	156.29821365177682	168.3003951762339	3.1782356075302296	0.00802932436000566	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
180.	156.0081660496641	168.298403754835	3.2019524452991694	0.007730296353974264	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
183.	155.72431723080905	168.29629317002062	3.224617385654075	0.007523326626853584	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
186.	155.44206474931937	168.29979523278826	3.247092405060291	0.007535897311796268	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
189.	155.14681225019913	168.3002820768877	3.269832769524853	0.00731653769811776	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
192.	154.8602238769754	168.2949714171786	3.2909916312489975	0.007072042314345993	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
195.	154.57491657723074	168.29852843855846	3.3122650234109288	0.007031353330106367	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
198.	154.2857562591651	168.29941629375776	3.3331797512296357	0.0069814499901842035	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
201.	153.98873754742615	168.29942371726824	3.354153723352034	0.0068023140134672025	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
204.	153.69855886597065	168.29600300983768	3.373993635310439	0.006537620230893103	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
207.	153.41541693313312	168.29860508804256	3.3933794447373926	0.00653162606623107	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
210.	153.11848696003872	168.299358911839	3.4131833917078254	0.006513973136741254	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
213.	152.82269133140554	168.2990885459894	3.43246328355784	0.006337130746146909	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
216.	152.52850209722288	168.29770722488354	3.451206176184707	0.006175193501206654	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
219.	152.2361705139196	168.2967415451847	3.46951444456508	0.006001671836955324	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
222.	151.95036063658998	168.29776330702305	3.4872162072064388	0.0060341518884870675	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
225.	151.64785412285238	168.30055095707957	3.5057193558960025	0.006094970822024741	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
228.	151.34384306655429	168.30013298421719	3.523786032138587	0.005783331317902614	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
231.	151.0537563497906	168.29444420516919	3.540419343803418	0.005648588987837118	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
234.	150.75946863146967	168.3002824811212	3.55767756606561	0.0056563948007643345	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
237.	150.46081479055496	168.29666577644198	3.574357712608004	0.005554678199439185	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
240.	150.1644077488	168.299674008234	3.591005635262245	0.005502092448422368	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
243.	149.86368896119953	168.29817380329015	3.6073702672985384	0.00553033057724613	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
246.	149.5530077361428	168.3001333142938	3.624187618725722	0.005404729512229848	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
249.	149.25575387878817	168.29783762470714	3.6397986443719175	0.00506240974151891	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
252.	148.9705158538773	168.29581157002247	3.6545620771748353	0.005128234464912691	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
255.	148.66572099940993	168.30282564198933	3.6705680511613936	0.005238229490370856	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
258.	148.35590479089322	168.29822811616182	3.6859914541170604	0.0050874454163307705	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
261.	148.05360283320184	168.29936595482607	3.7010927236593782	0.004976556283559529	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
264.	147.7518494838962	168.29861661321462	3.7158507918184176	0.004899431595514868	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
267.	147.44793256474946	168.29768621152266	3.7304893132324675	0.00491289380099665	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
270.	147.1398845586644	168.30133125541036	3.7453281546243975	0.004805922643145315	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
273.	146.8373338433426	168.2970533914921	3.7593248490913393	0.004569318773747666	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
276.	146.5465037323329	168.2961367949245	3.7727440672668835	0.0046134402641396415	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
279.	146.24321740709715	168.30525355723697	3.787005490676177	0.0047616534674199676	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
282.	145.91772281261498	168.2977027741914	3.8013139880714033	0.00473506237063918	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
285.	145.60336919092504	168.30118464470377	3.8154158649000123	0.004469515575853844	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
288.	145.3074854075961	168.2957511577933	3.8281310815265264	0.004290956452756604	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
291.	145.00655509589518	168.29633009602674	3.841161603616552	0.004388095879855299	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
294.	144.69646716923407	168.2980192557233	3.854459656805658	0.004452941882490642	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
297.	144.3857107483324	168.30612086668552	3.8678792549114958	0.004298046994832826	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
300.	144.07622876422366	168.2943401644351	3.880247938774655	0.0041593309506172795	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
306.	143.4602893795779	168.30125127274974	3.9056411604331287	0.0041665143223461225	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
312.	142.83887600887164	168.29862998889902	3.9302461106428086	0.004170461425224369	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
318.	142.1886065918033	168.30438104589953	3.955686697535821	0.003917905808286733	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
324.	141.60908401076233	168.2944093027988	3.9772609803422494	0.0038329722833656543	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
330.	140.9570372765912	168.30207795442894	4.001682364936209	0.003909342867351784	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
336.	140.32786713820715	168.2948858902372	4.024173094750471	0.0037531755696550797	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
342.	139.7008191721466	168.30558356779503	4.04672047177207	0.0036479692612489214	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
348.	139.06928581088255	168.28777047184286	4.067948725885458	0.0036098764041426388	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
354.	138.43299608691535	168.30410654971254	4.090038988621782	0.0036073598329193764	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
360.	137.7879335958402	168.29901258862006	4.11123704388049	0.0034096953529248646	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
366.	137.17742656883226	168.2961025339468	4.13095533285688	0.0033408629171269113	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
372.	136.55314701190957	168.3122762264882	4.151327398886013	0.0034729324972769446	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
378.	135.84747373602582	168.29042957695452	4.172630522824203	0.003318220616389089	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
384.	135.24891796085774	168.2981677153709	4.191146046282682	0.00313997891339642	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
390.	134.6120722281171	168.30079310396306	4.21031026978496	0.003194885112172659	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
396.	133.95946110664752	168.30037564795145	4.229484667628754	0.0031513126741860016	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
402.	133.3160984505495	168.303178129822	4.248126021875192	0.003065425585177787	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
408.	132.67016572122918	168.29783611107143	4.266269774650888	0.0030241611335869076	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
414.	132.02377879940093	168.30385678956148	4.284415955478235	0.002975169304321031	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
420.	131.37688012119932	168.2995095135384	4.30197180630274	0.0028962176315511603	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
426.	130.7325776583894	168.29572276987201	4.319170567056849	0.0028328321386476376	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
432.	130.09929704134026	168.2986513061303	4.335965791966512	0.0028849741964052096	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
438.	129.411964979822	168.29830671849624	4.353790257413712	0.0030179713397466093	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
444.	128.70211163644584	168.31023637904406	4.372181448043471	0.002590559749314325	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
450.	128.1636176154813	168.27779384796983	4.384876974405484	0.0024510675602225085	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
456.	127.52496382598127	168.3153768217938	4.401594258766141	0.0028674680843926805	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
462.	126.7879388414482	168.30645128956198	4.419286591418196	0.0027287134119134597	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
468.	126.14599255417266	168.29417823388144	4.434338819709103	0.0025151189056989614	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
474.	125.50612903194043	168.29683110597767	4.449468018286583	0.0025286376670807056	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
480.	124.84955875478893	168.29627577260885	4.464682471714071	0.0025247487349796907	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
486.	124.18868631078298	168.2956564296751	4.47976500310634	0.0025148220983456	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
492.	123.53259823499936	168.31042847999623	4.494860336894218	0.002464822155466543	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
498.	122.87352275764103	168.30456805221252	4.509342868971938	0.0023587175172391137	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
504.	122.21626853276153	168.27962514622652	4.523164947101088	0.0024049623305504304	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
510.	121.5557776263142	168.31704482895097	4.538202416938543	0.002387426023109003	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
516.	120.89755506962643	168.29967153244195	4.551814059378396	0.002277300372400222	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
522.	120.2399881849811	168.2967495566151	4.565530021407346	0.0022967219153218195	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
528.	119.57473486318644	168.3014547110518	4.579374722362258	0.0023033537441775978	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
534.	118.8984578629541	168.30204747559856	4.593170266337477	0.002299094013875624	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
540.	118.21011209899535	168.29987580495134	4.606963850528765	0.00213469321973118	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
546.	117.61233641124912	168.29781262845572	4.618786584974251	0.0018417176511975608	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
552.	117.09838285809332	168.30748445354416	4.629064462343136	0.002125781358575033	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
558.	116.33682106299776	168.331884528394	4.644295961277152	0.0025832970094862664	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
564.	115.42850575938441	168.24992869801167	4.660064026456971	0.00232955124135333	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
570.	114.83615955749381	168.30523168207026	4.672250576173392	0.0017483901325509401	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
576.	114.36424756525007	168.30560739771082	4.681044708047582	0.0017504777933238604	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
582.	113.6955037776295	168.2996123846895	4.693256309693278	0.002126203956518857	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
588.	112.96654446749667	168.3018961363239	4.706559155525809	0.0021086880429257433	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
594.	112.29359165168592	168.2970466734078	4.718560566208387	0.0019731115900209297	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904
600.	111.63951068862755	168.300690341922	4.73023649460606	0.0019188645425366837	331.13229969323623	0.1456022590414206	2274.2250145929156	1	0	322.9394035532571	0.14205561977754969	2273.3307141171904

==> anc/otoc_to_plot_1D_M700_L1.0000_n700_beta5.0000.dat <==
1.171875	110.51585855088793	112.02911580370618	1.107411629213222	0.008788224650620197	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.1953125	110.51757893870236	112.03114923580323	1.1076184756744583	0.008862673374882963	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.21875	110.51932795046793	112.03321399817553	1.1078270670276695	0.008935315008997689	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.2421875	110.52110532847163	112.03530970651242	1.108037318565505	0.009004375589976613	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.265625	110.52291081455404	112.03743597831439	1.1082491471334497	0.009069921852566646	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.2890625	110.52474415023178	112.03959243305009	1.108462471152344	0.009132021504730877	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.3125	110.52660507681284	112.04177869230716	1.108677210641484	0.009190743041405844	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.3359375	110.52849333551126	112.04399437992866	1.10889328723241	0.009246155585036794	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.359375	110.53040866755353	112.04623912214407	1.1091106241845325	0.00929832874076908	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.3828125	110.53235081428556	112.04851254768796	1.1093291463921335	0.009347332446206261	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.40625	110.53431951727087	112.05081428791247	1.1095487803929485	0.009393236873345737	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.4296875	110.53631451838828	112.05314397689006	1.1097694543705716	0.009436112246888229	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.453125	110.53833555992485	112.05550125150802	1.1099910981545213	0.009476028787683314	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.4765625	110.5403823846635	112.05788575155744	1.1102136432199943	0.009513056587527064	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.5	110.54245473596946	112.06029711981247	1.1104370226820617	0.009547265501851141	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.5234375	110.54455235787036	112.0627350021044	1.1106611712903935	0.009578725067356684	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.546875	110.54667499513498	112.06519904738752	1.110886025419594	0.009607504398971399	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.5703125	110.54882239334864	112.06768890780126	1.1111115230590953	0.00963367216331316	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.59375	110.55099429898185	112.07020423872426	1.1113376038022493	0.009657296461038337	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.6171875	110.55319045946041	112.07274469882299	1.1115642088307065	0.009678444760742385	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.640625	110.55541062322948	112.0753099500966	1.1117912809004091	0.009697183864441664	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.6640625	110.5576545398148	112.07789965791424	1.1120187643243522	0.00971357983795921	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.6875	110.55992195988175	112.0805134910501	1.1122466049553135	0.009727697982218805	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.7109375	110.56221263529011	112.08315112171222	1.1124747501672687	0.009739602766870801	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.734375	110.56452631914789	112.08581222556764	1.1127031488350105	0.009749357781837867	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.7578125	110.56686276586117	112.08849648176285	1.1129317513132924	0.009757025735112279	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.78125	110.56922173118093	112.09120357294178	1.113160509416344	0.00976266838952237	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.8046875	110.57160297224925	112.09393318525817	1.1133893763940512	0.009766346563608861	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.828125	110.57400624763955	112.09668500838696	1.113618306911513	0.009768120105585846	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.8515625	110.57643131739772	112.09945873552974	1.1138472570240006	0.009768047817791134	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.875	110.5788779430802	112.10225406341857	1.114076184152972	0.009766187510355925	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.8984375	110.58134588778799	112.10507069231808	1.1143050470635485	0.009762595966364527	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.921875	110.58383491620035	112.10790832602243	1.1145338058388954	0.00975732889059581	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.9453125	110.58634479460623	112.11076667185107	1.1147624218552952	0.00975044095747061	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.96875	110.58887529093201	112.11364544064311	1.1149908577587768	0.009741985776116733	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
1.9921875	110.59142617476896	112.11654434674661	1.1152190774385506	0.009732015859100327	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
2.015625	110.59399721739902	112.11946310800865	1.1154470460021721	0.00972058267196966	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
2.0390625	110.59658819181683	112.12240144576259	1.1156747297512992	0.009707736593606834	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
2.0625	110.59919887275191	112.12535908481175	1.1159020961549975	0.00969352693957622	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
2.0859375	110.60182903668729	112.1283357534148	1.1161291138265919	0.009678001952224234	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
2.109375	110.60447846187961	112.13133118326655	1.116355752496508	0.009661208782461015	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
2.1328125	110.60714692837313	112.13434510947737	1.1165819829882697	0.009643193565878503	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
2.15625	110.6098342180156	112.13737727055505	1.1168077771949085	0.00962400134998139	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
2.1796875	110.61254011447275	112.14042740837942	1.11703310805155	0.00960367612791894	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
2.203125	110.61526440323892	112.14349526818137	1.1172579495134047	0.009582260874182678	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
2.2265625	110.61800687164816	112.14658059851641	1.1174822765300274	0.009559797533611912	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
2.25	110.62076730888325	112.14968315124123	1.1177060650227928	0.009536327013539864	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
2.2734375	110.62354550598496	112.15280268148489	1.117929291858787	0.009511889207383698	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
2.296875	110.6263412558575	112.15593894762316	1.118151934829389	0.00948652305512591	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
2.3203125	110.62915435327467	112.15909171125101	1.1183739726269961	0.009460266472387955	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
2.34375	110.6319845948852	112.16226073715166	1.118595384820282	0.009433023120664075	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
2.390625	110.63769570667274	112.168646650679	1.1190362549234816	0.009376144768715731	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
2.4375	110.64347300200396	112.17509486913704	1.1194743983923492	0.009316545959765202	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
2.484375	110.6493149217782	112.1816036225558	1.1199096811072096	0.009254213449660634	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
2.53125	110.65521993698584	112.18817118905635	1.1203419809032549	0.009189395319334418	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
2.578125	110.66118654863426	112.19479589382173	1.1207711869183972	0.009122326018539203	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
2.625	110.66721328762502	112.20147610805643	1.121197198967493	0.009053226864393102	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
2.671875	110.67329871458882	112.20821024793179	1.121619926936934	0.008982306570760082	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
2.71875	110.67944141967793	112.21499677353098	1.1220392902085017	0.00890976175265005	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
2.765625	110.68564002232769	112.22183418778796	1.122455217101245	0.008835777423975344	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
2.8125	110.69189317098201	112.22872103543159	1.1228676443419994	0.008760527519809122	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
2.859375	110.69819954279282	112.23565590193247	1.123276516556227	0.008684175381283408	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
2.90625	110.70455784329191	112.24263741245835	1.1236817857839947	0.008606874246112282	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
2.953125	110.71096680604198	112.24966423083836	1.1240834110168	0.008528767716946105	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
3.	110.71742519226751	112.25673505854041	1.1244813577574584	0.008449990230294208	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
3.046875	110.72393179046591	112.26384863365887	1.1248755976008902	0.008370667513607561	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
3.09375	110.73048541600615	112.2710037299215	1.125266107836859	0.008290917011535724	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
3.140625	110.73708491071335	112.27819915570831	1.1256528710707217	0.008210848309393745	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
3.1875	110.74372914244188	112.28543375309035	1.1260358748658648	0.008130563554596884	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
3.234375	110.75041700463893	112.29270639688498	1.126415111403965	0.0080501578206551	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
3.28125	110.75714741590235	112.30001599372885	1.1267905771615512	0.007969719504067994	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
3.328125	110.76391931953007	112.30736148117325	1.1271622726074715	0.007889330694377842	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
3.375	110.77073168306691	112.31474182679673	1.127530201914149	0.007809067500933982	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
3.421875	110.77758349784644	112.32215602733757	1.127894372685684	0.007729000398709236	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
3.46875	110.78447377853132	112.32960310784743	1.128254795701528	0.007649194539799471	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
3.515625	110.79140156265395	112.33708212086533	1.1286114846737902	0.007569710058521176	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
3.5625	110.79836591015453	112.34459214561116	1.1289644560195145	0.007490602361237108	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
3.609375	110.80536590292189	112.35213228719972	1.1293137286451562	0.007411922399372865	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
3.65625	110.81240064433574	112.35970167587615	1.1296593237444557	0.007333716942793463	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
3.703125	110.81946925881009	112.36729946627051	1.130001264608543	0.007256028805926461	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
3.75	110.8265708913431	112.37492483667191	1.1303395764450113	0.0071788971071834835	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
3.796875	110.83370470706474	112.38257698832355	1.1306742862123416	0.0071023574918550976	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
3.84375	110.84086989079562	112.39025514473678	1.1310054224598727	0.007026442331448853	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
3.890625	110.84806564660539	112.3979585510246	1.131333015180915	0.00695118093641156	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
3.9375	110.85529119737859	112.40568647325242	1.1316570956726613	0.006876599749517708	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
3.984375	110.86254578438543	112.41343819781096	1.1319776964074322	0.006802722520210598	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
4.03125	110.86982866685906	112.42121303080289	1.132294850908931	0.006729570479386381	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
4.078125	110.87713912157773	112.4290102974515	1.1326085936398747	0.006657162509405622	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
4.125	110.88447644245495	112.4368293415242	1.1329189598941878	0.006585515289496395	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
4.171875	110.8918399401346	112.44466952477454	1.133225985698265	0.006514643434539853	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
4.21875	110.89922894159494	112.45253022639903	1.133529707716176	0.00644455964272339	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
4.265625	110.90664278975697	112.46041084251337	1.1338301631647703	0.006375274833499607	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
4.3125	110.91408084310197	112.46831078564223	1.1341273897318165	0.006306798242872465	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
4.359375	110.92154247529527	112.47622948422432	1.1344214255000395	0.006239137555873241	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
4.40625	110.9290270748178	112.48416638213503	1.1347123088776796	0.006172299015091197	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
4.453125	110.93653404460386	112.49212093822086	1.1350000785327043	0.006106287522423297	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
4.5	110.94406280168724	112.50009262585114	1.1352847733329068	0.006041106726508853	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
4.546875	110.95161277685436	112.50808093248021	1.1355664322883146	0.0059767591143658665	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
4.59375	110.95918341430479	112.51608535922665	1.1358450944998786	0.005913246108034305	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
4.640625	110.96677417131866	112.52410542046357	1.1361207991109428	0.005850568134095606	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
4.6875	110.97438451793147	112.53214064342201	1.13639358526245	0.005788863420874356	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
4.78125	110.98966192197479	112.54825474542739	1.1369305584935419	0.005667949426934864	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
4.875	111.00501162993255	112.56442412596427	1.1374563257800003	0.0055500685109682495	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
4.96875	111.02042982978915	112.58064542813408	1.1379711963393484	0.0054354684111703	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
5.0625	111.03591288485501	112.59691546677277	1.1384754761070948	0.005324110049481115	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
5.15625	111.05145732503787	112.61323121846847	1.138969466973626	0.005215946884887282	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
5.25	111.0670598385349	112.62958981219684	1.1394534661480111	0.005110926221788029	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
5.34375	111.08271726392735	112.64598852054351	1.1399277656402114	0.005008990356818306	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
5.4375	111.09842658266743	112.66242475146981	1.1403926518399146	0.004910077569084829	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
5.53125	111.11418491193962	112.6788960405928	1.1408484051844148	0.004814122986235957	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
5.625	111.12998949788394	112.69540004394301	1.1412952998998338	0.004721059335726825	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
5.71875	111.1458377091613	112.71193453117124	1.1417336038098636	0.004630817603458108	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
5.8125	111.16172703085212	112.72849737917791	1.1421635782004822	0.004543327586257344	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
5.90625	111.1776550586663	112.74508656613006	1.1425854777322868	0.004458518382232768	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
6.	111.19361949345566	112.76170016585215	1.1429995503971508	0.004376318807223593	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
6.09375	111.20961813601059	112.77833634255612	1.1434060375086412	0.004296657745062048	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
6.1875	111.22564888212901	112.79499334589566	1.14380517372435	0.004219464453143472	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
6.28125	111.24170971794277	112.81166950632004	1.1441971870936056	0.004144668810993106	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
6.375	111.25779871549052	112.82836323070964	1.1445822991264112	0.004072201540573417	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
6.46875	111.27391402852024	112.84507299827482	1.1449607248824631	0.0040019943827059494	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
6.5625	111.29005388851527	112.86179735670079	1.1453326730731686	0.003933980239363421	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
6.65625	111.30621660092717	112.87853491852275	1.1456983461773438	0.0038680932918696933	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
6.75	111.32240054160759	112.89528435771535	1.1460579405653941	0.003804269104970596	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
6.84375	111.33860415342609	112.91204440648741	1.1464116466345258	0.003742444697215556	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
6.9375	111.35482594306654	112.92881385226036	1.146759648946122	0.0036825585893763466	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
7.03125	111.37106447799088	112.94559153482679	1.1471021263700338	0.003624550858647287	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
7.125	111.3873183835607	112.9623763436736	1.1474392522321184	0.0035683631603227184	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
7.21875	111.40358634030973	112.97916721545903	1.1477711944625943	0.0035139387403795297	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
7.3125	111.41986708135869	112.99596313163597	1.1480981157459396	0.0034612224554232776	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
7.40625	111.43615938996145	113.01276311621166	1.1484201736729862	0.0034101607548535635	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
7.5	111.45246209718348	113.02956623363227	1.1487375208874746	0.0033607016787205644	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
7.59375	111.46877407969365	113.04637158679034	1.1490503052377463	0.0033127948526434636	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
7.6875	111.48509425767399	113.06317831514201	1.1493586699223453	0.0032663914537280903	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
7.78125	111.50142159283443	113.0799855929297	1.1496627536353203	0.003221444188469036	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
7.875	111.51775508653127	113.09679262750394	1.1499626907076832	0.0031779072768252092	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
7.96875	111.53409377797594	113.11359865773781	1.150258611249725	0.00313573641460844	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
8.0625	111.55043674254132	113.13040295252748	1.1505506412854223	0.003094888734715084	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
8.15625	111.56678309014873	113.14720480937554	1.1508389028874841	0.0030553227817146458	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
8.25	111.58313196373733	113.16400355304911	1.1511235143069938	0.003016998480237731	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
8.34375	111.59948253780948	113.180798534314	1.1514045901025287	0.0029798770916743913	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
8.4375	111.61583401704964	113.19758912873117	1.1516822412616827	0.002943921173900558	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
8.53125	111.63218563501076	113.21437473552174	1.151956575322635	0.002909094550888132	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
8.625	111.64853665286601	113.23115477648888	1.1522276964899743	0.0028753622764223032	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
8.71875	111.66488635821987	113.2479286949981	1.1524957057494642	0.002842690592655591	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
8.8125	111.68123406398112	113.26469595500963	1.1527607009760972	0.0028110468930234354	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
8.90625	111.69757910728595	113.2814560401611	1.1530227770419061	0.002780399689937004	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
9.	111.71392084847722	113.2982084528978	1.1532820259179604	0.0027507185715964035	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
9.09375	111.73025867012987	113.314952713646	1.1535385367740805	0.0027219741720069615	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
9.1875	111.74659197612466	113.33168836002994	1.1537923960752117	0.0026941381379022764	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
9.28125	111.76292019076521	113.34841494612813	1.1540436876749371	0.0026671830884635503	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
9.375	111.77924275793728	113.3651320417648	1.1542924929042986	0.002641218663847095	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
9.5625	111.81186881855952	113.39853611568847	1.1547829574852668	0.0025917342544037325	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
9.75	111.84446607119469	113.43189743061544	1.1552643932497	0.002545096105041722	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
9.9375	111.87703069481583	113.46521304760692	1.1557373685246575	0.002501401722511195	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
10.125	111.90955911343255	113.49848022278219	1.1562024188956417	0.0024604823504059676	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
10.3125	111.94204797720462	113.53169639173838	1.1566600494060597	0.0024221805386197555	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
10.5	111.97449414522511	113.5648591554065	1.157110736597624	0.0023863493424336464	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
10.6875	112.00689466980302	113.59796626719972	1.1575549304094723	0.0023528515740013725	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
10.875	112.03924678210535	113.63101562131496	1.1579930559378746	0.0023215590985259382	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
11.0625	112.07154787902563	113.66400524207673	1.1584255150714196	0.0022923521911616027	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
11.25	112.10379551115943	113.69693327421506	1.1588526880095602	0.0022651189299007037	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
11.4375	112.13598737179036	113.72979797398831	1.1592749346701323	0.0022397546404597786	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
11.625	112.1681212867785	113.762597701064	1.1596925959997326	0.0022161613769586803	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
11.8125	112.20019520528483	113.7953309110892	1.1601059951864918	0.0021942474409968322	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
12.	112.23220719123813	113.8279961488799	1.1605154387901064	0.0021739269419687917	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
12.1875	112.26415541548978	113.86059204217476	1.1609212177897301	0.002155119382790597	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
12.375	112.29603814858723	113.89311729589747	1.161323608558653	0.00213774928239611	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
12.5625	112.32785375411397	113.9255706868828	1.1617228737706287	0.002121745823264002	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
12.75	112.35960068254552	113.95795105902225	1.162119263242377	0.002107042528116073	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
12.9375	112.39127746557585	113.99025731879352	1.1625130147186722	0.0020935769572076874	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
13.125	112.42288271087429	114.02248843113547	1.1629043546013298	0.002081290430574256	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
13.3125	112.45441509723597	114.05464341564395	1.1632934986301375	0.002070127774948934	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
13.5	112.48587337009153	114.08672134305584	1.1636806525169356	0.0020600370780818147	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
13.6875	112.51725633734843	114.1187213319957	1.1640660125344182	0.002050969472279007	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
13.875	112.548562865532	114.15064254596793	1.1644497660690403	0.0020428789338039857	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
14.0625	112.57979187620614	114.18248419056849	1.1648320921345947	0.0020357220889053447	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
14.25	112.61094234264719	114.21424551089903	1.1652131618523798	0.0020294580383494556	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
14.4375	112.6420132867546	114.24592578916828	1.1655931388989758	0.002024048196519246	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
14.625	112.67300377617477	114.27752434246403	1.1659721799260745	0.0020194561437835525	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
14.8125	112.70391292162319	114.30904052068165	1.1663504349528946	0.0020156474781186278	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
15.	112.73473987439361	114.34047370459606	1.166728047730369	0.0020125896944479154	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
15.1875	112.76548382402902	114.3718233040701	1.1671051560883126	0.002010252059859496	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
15.375	112.79614399615669	114.40308875638068	1.1674818922528163	0.002008605498720802	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
15.5625	112.8267196504587	114.43426952466054	1.1678583831503329	0.0020076224953413657	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
15.75	112.85721007878267	114.46536509644429	1.1682347506885693	0.0020072769917950004	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
15.9375	112.88761460337048	114.49637498230946	1.168611112022256	0.0020075442988497136	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
16.125	112.91793257520493	114.52729871460721	1.168987579800638	0.002008401012663086	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
16.3125	112.94816337245754	114.55813584627441	1.1693642624020046	0.0020098249379885877	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
16.5	112.97830639903965	114.58888594972454	1.1697412641523837	0.0020117950104883895	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
16.6875	113.00836108323968	114.61954861580432	1.1701186855309378	0.0020142912358907714	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
16.875	113.03832687644663	114.65012345282206	1.1704966233658427	0.0020172946208472094	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
17.0625	113.06820325195388	114.68061008563065	1.1708751710137555	0.00202078711466432	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
17.25	113.09798970383142	114.71100815477106	1.1712544185338418	0.002024751557373842	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
17.4375	113.12768574587069	114.74131731566642	1.1716344528477707	0.00202917162372529	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
17.625	113.15729091058986	114.77153723786593	1.1720153578927388	0.002034031779645673	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
17.8125	113.18680474829804	114.8016676043333	1.1723972147651378	0.002039317233680412	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
18.	113.21622682621565	114.83170811077757	1.172780101855369	0.002045013893752667	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
18.1875	113.24555672764478	114.86165846502253	1.173164094975295	0.002051108332265627	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
18.375	113.2747940511881	114.89151838641592	1.1735492674799686	0.002057587745484923	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
18.5625	113.30393841001244	114.92128760526853	1.173935690379852	0.002064439919068424	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
18.75	113.33298943115308	114.9509658623287	1.1743234324496192	0.0020717106213581356	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
19.125	113.39081003396893	115.01004850329632	1.1751031386195778	0.002087283649057821	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
19.5	113.44825312926332	115.06876442585195	1.1758888951864126	0.002104057204268687	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
19.875	113.50531617018203	115.12711188447499	1.1766811815227793	0.0021220727115987734	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
20.25	113.56199677706715	115.18508925926075	1.1774804497201117	0.0021412604597642235	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
20.625	113.6182927228336	115.24269504487876	1.1782871268676025	0.0021615565141992477	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
21.	113.67420191983669	115.29992784067197	1.1791016171057611	0.0021829021397694603	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
21.375	113.72972240806692	115.35678634176021	1.1799243034724296	0.002205243282231114	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
21.75	113.78485234451387	115.41326933103039	1.1807555495674344	0.0022285301150427963	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
22.125	113.83958999356491	115.46937567191482	1.1815957010587117	0.0022527166314911065	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
22.5	113.89393371832432	115.5251043018599	1.1824450870410528	0.00227776028552995	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
22.875	113.94788197273546	115.58045422640821	1.1833040212728592	0.0023036216743816946	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
23.25	114.0014332944812	115.6354245138775	1.184172803296839	0.002330264220721467	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
23.625	114.05458629864206	115.69001429060506	1.1850517194384003	0.0023576538816912533	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
24.	114.10733967170772	115.74422273639517	1.1859410437081075	0.0023857590455342854	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
24.375	114.15969216568843	115.79804908010254	1.186841038722551	0.0024145503727040682	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
24.75	114.21164259410112	115.85149259687124	1.1877519564876355	0.0024440000798377306	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
25.125	114.2631898284638	115.90455260523146	1.1886740387824293	0.0024740822520046275	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
25.5	114.31433278990495	115.95722846035417	1.189607518176639	0.0025047735261303212	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
25.875	114.36507044995403	116.00951955629529	1.190552618927027	0.0025360502723182536	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
26.25	114.41540183030328	116.06142532393767	1.1915095558808777	0.0025678914578390884	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
26.625	114.46532598156169	116.11294521473594	1.1924785375204063	0.00260027826665817	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
27.	114.51484201331084	116.16407872849081	1.1934597645808713	0.0026331889478875916	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
27.375	114.56394905358894	116.21482537146572	1.194453429231322	0.00266660973868138	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
27.75	114.61264627204963	116.2651846907767	1.1954597218848824	0.0027005190586765573	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
28.125	114.66093288390934	116.3151562574072	1.1964788185253294	0.0027349058666702084	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
28.5	114.70880809200479	116.36473964226515	1.197510901284885	0.0027697497667068896	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
28.875	114.75627120474913	116.41393448849608	1.1985561308503596	0.0028050424003828547	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
29.25	114.80332144002897	116.46274037601036	1.1996146830851722	0.0028407622323515604	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
29.625	114.84995819781085	116.51115701701406	1.2006867025246233	0.002876906896015126	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
30.	114.89618070835068	116.55918400522891	1.2017723632571835	0.00291344951061608	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
30.375	114.94198843350152	116.60682108554471	1.2028717896575853	0.0029503957535181864	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
30.75	114.98738067072995	116.65406793043448	1.2039851600723221	0.0029877166490059888	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
31.125	115.03235682035894	116.70092419136942	1.2051125771443398	0.003025410878821688	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
31.5	115.0769164295824	116.74738979343307	1.2062542182314384	0.00306347924140482	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
31.875	115.12105859917622	116.79346409388083	1.2074101865753935	0.003101863845325958	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
32.25	115.16478331104992	116.83914738451408	1.2085806161154329	0.003140647734642658	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
32.625	115.2080893897712	116.88443885503186	1.2097656723763754	0.0031796973598448015	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
33.	115.25097680212293	116.92933861881541	1.2109653891353165	0.003219108890834358	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
33.375	115.29344503139833	116.97384664991245	1.2121800040445012	0.0032588682178736525	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
33.75	115.33549288353908	117.01796188746701	1.2134095402987217	0.003298804319607384	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
34.125	115.37712108474079	117.0616853376135	1.2146541072842068	0.0033392146766339317	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
34.5	115.41832815787444	117.10501603638843	1.2159139513061972	0.0033798149148944745	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
34.875	115.45911352460276	117.14795333069324	1.2171889684703776	0.0034205855431247065	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
35.25	115.49947822857735	117.19049875742023	1.2184793904635407	0.0034619390070798057	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
35.625	115.539420000893	117.23265049993456	1.2197854227256875	0.0035032939573541215	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
36.	115.57893871934746	117.27440819687185	1.2211068609315563	0.003544806305030512	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
36.375	115.61803592059243	117.31577403958045	1.2224440274544603	0.0035870559435459506	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
36.75	115.65670876046192	117.35674568701704	1.2237971528892158	0.0036291633426041394	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
37.125	115.694956714962	117.39732215529264	1.2251658999614135	0.003671236247607012	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
37.5	115.73278244267247	117.43750674733363	1.226550580074921	0.003714093944303442	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
38.25	115.80715683758211	117.51669181488845	1.2293685709955735	0.0038002965136837057	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
39.	115.87983249107499	117.59430223275672	1.2322510248454466	0.003886952148624297	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
39.75	115.9507986839111	117.67033009562574	1.23519899921851	0.003974735312265369	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
40.5	116.0200640394777	117.74478615879129	1.2382131278138446	0.0040628868591139344	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
41.25	116.08761090443805	117.81765370592447	1.2412933295071809	0.004152042308977884	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
42.	116.153454710841	117.88895202845022	1.2444411912773115	0.0042417036726546025	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
42.75	116.21757126192732	117.95865664905091	1.2476558850161628	0.004331790962673369	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
43.5	116.27998243733325	118.02679318810301	1.2509388777213215	0.004423168219329198	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
44.25	116.34066023101067	118.09333569458866	1.2542906373451566	0.0045136525440171065	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
45.	116.39962360116692	118.15830122399251	1.2577093565373472	0.0046067732527811005	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
45.75	116.45686018605731	118.22168885925576	1.2612007972243282	0.0046982635683963095	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
46.5	116.51235682391054	118.28347231906575	1.2647567518899416	0.004791102436253987	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
47.25	116.56614496307901	118.34370253301206	1.2683874508787092	0.004886689342682733	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
48.	116.61817375909645	118.40231928802804	1.2720867859039657	0.004977220472211385	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
48.75	116.66847729405848	118.45935547070764	1.2758532815870263	0.005074979518286356	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
49.5	116.71705453627646	118.51483364499875	1.2796992551813953	0.0051715252303193475	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
50.25	116.76385530632109	118.56867986359133	1.2836105694325053	0.005262354120158926	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
51.	116.80893243331403	118.62095852300564	1.2875927863616337	0.005365570833394025	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
51.75	116.85227096785036	118.67168000795621	1.2916589256825963	0.0054656869790625775	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
52.5	116.89381496234496	118.72075806839439	1.2957913168302275	0.005556897045917441	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
53.25	116.93361754137753	118.76825536497832	1.2999942712514725	0.0056643924584115855	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
54.	116.9716838642623	118.81421588696311	1.304287905517845	0.005775237133651541	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
54.75	117.00794008741944	118.85854015322532	1.3086571269519498	0.005869737872733705	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
55.5	117.04240746752261	118.90123388783539	1.3130925123269455	0.005974930369532523	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
56.25	117.07513696545269	118.94239738789479	1.3176195225062486	0.00610074299494497	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
57.	117.10607245271582	118.98198727613655	1.322243626819363	0.006214508338469186	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
57.75	117.13516137126972	119.0199093326203	1.3269412850139524	0.0063152347242656495	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
58.5	117.16245286750858	119.05622238851727	1.3317164789057614	0.00643856450528372	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
59.25	117.18797752611027	119.09101627709956	1.336599131771878	0.006582857743786529	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
60.	117.21166970461094	119.12423147599812	1.3415907655214412	0.0067118469224762825	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
60.75	117.23347888097824	119.15577375962987	1.3466669021555924	0.006825207207488729	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
61.5	117.25344566614487	119.18568845648507	1.3518285763326743	0.006960025357619711	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
62.25	117.27161152821728	119.21408036372068	1.357106940192022	0.007125197824524439	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
63.	117.28793352518332	119.24093848701067	1.362516373069461	0.007286926789298468	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
63.75	117.30234318714794	119.26616042558366	1.3680373303759696	0.007424576721657564	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
64.5	117.31484145198516	119.28971833281973	1.3736532381519473	0.007562824367016644	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
65.25	117.32548034099973	119.31170242941327	1.3793815669264946	0.007733474111504416	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
66.	117.33427579564204	119.3321950551622	1.385253449319204	0.007929517109548959	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
66.75	117.34117853948268	119.35116635883897	1.391275842590818	0.008117065671265541	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
67.5	117.34613355013497	119.36852736624336	1.3974290478261022	0.00828011389955341	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
68.25	117.34914813050378	119.38425601682428	1.4036960134401482	0.008440444104367876	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
69.	117.35026710933597	119.39842855184952	1.410089713982654	0.008627756132799794	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
69.75	117.34952423447773	119.41114090613407	1.4166376476393479	0.00884555468916067	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
70.5	117.34689166450252	119.42240988113284	1.423358046016395	0.009067802511571797	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
71.25	117.34233021068792	119.43217995526769	1.4302393514067056	0.009269588107293723	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
72.	117.33581536958573	119.4403939496922	1.4372624281773356	0.009450602903888624	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
72.75	117.32738703004311	119.44707326468402	1.4444152557625385	0.009635117336477261	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
73.5	117.31708339878584	119.45229963600572	1.4517151041820515	0.00984335943016094	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
74.25	117.30494854974019	119.4561642285503	1.45918029490778	0.01007735760232083	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
75.	117.29095546918698	119.45869288922928	1.4668311405855328	0.010312951377541808	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
76.5	117.25735831070506	119.45962877742319	1.4826360390734594	0.010728070354152203	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
78.	117.2163813691106	119.45502054633018	1.4990153516479894	0.011122621848772846	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
79.5	117.16838565006385	119.44538095256813	1.516003904619778	0.011554751252959015	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
81.	117.11351600703568	119.43111660352555	1.5336796054068664	0.011985120287740866	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
82.5	117.05184840086162	119.412203527068	1.5519592654830006	0.012350666638986688	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
84.	116.9837592919533	119.38884231688716	1.5707316053238265	0.012688716499052564	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
85.5	116.90966093228072	119.36159771157675	1.5900254149801583	0.013055200907807983	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
87.	116.8297294762193	119.33087797898312	1.6098972080472504	0.01340091718427283	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
88.5	116.74426545156125	119.29678514396119	1.6302281665329768	0.013669989622688542	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
90.	116.65365816727895	119.25951097843875	1.650907176915316	0.013912768771495275	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
91.5	116.55823418930574	119.2195463436902	1.6719664728474626	0.01413083541285968	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
93.	116.45863125098731	119.17732765608748	1.6932996831538951	0.014344427948557762	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
94.5	116.3548822973031	119.13321937749525	1.7149997566931359	0.014537492894429885	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
96.	116.2474313917097	119.08732043253306	1.7369121618371848	0.01464999813965225	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
97.5	116.13671343935717	119.03988148585537	1.7589497511120926	0.014742064108706673	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
99.	116.0230269287616	118.99133219820868	1.7811383541633048	0.014793862349493944	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
100.5	115.90703296659494	118.94195021264879	1.8033313381605744	0.014854717386941328	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
102.	115.78866972533099	118.89224675172007	1.8257025063241288	0.014890439306972498	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
103.5	115.66857886948361	118.84214359607903	1.848002656081492	0.01488670499710487	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
105.	115.54672845394671	118.79205326419687	1.8703626213154434	0.014867688063371723	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
106.5	115.42368763515188	118.74200733302898	1.8926057202716071	0.014771633302726425	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
108.	115.29982425968197	118.69219951275115	1.9146775212236227	0.014730865413571307	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
109.5	115.17508884535637	118.64334228577079	1.936798316512321	0.014601819157291121	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
111.	115.05040576297658	118.59468846280305	1.958482978695496	0.014533615781034662	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
112.5	114.92499515237553	118.54781245410112	1.980399163855425	0.014444417386946238	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
114.	114.79996576799215	118.50121003055101	2.0018162308563348	0.01425272861121026	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
115.5	114.6750015796071	118.45608341728976	2.023157349689056	0.014214916384509854	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
117.	114.5500892667495	118.4125860115365	2.0444609800098643	0.013974626724928255	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
118.5	114.42632224470667	118.36929146737913	2.0650812298638406	0.013802265848826453	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
120.	114.30285509144026	118.32864280516671	2.0858677775563437	0.013753822328198181	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
121.5	114.18013603296085	118.28920106410052	2.106342696848435	0.013435946851153494	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
123.	114.05892637252437	118.25029967568054	2.126175618109804	0.01331325119361996	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
124.5	113.93816833194253	118.21466983654658	2.146282450429295	0.01327984296761464	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
126.	113.81828903972739	118.1800155451145	2.166015147012648	0.01292181099461261	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
127.5	113.70016581287167	118.14570295195246	2.185047883413133	0.01276514734889685	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
129.	113.58278870718728	118.11478900327931	2.2043105890593386	0.012781371272036896	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
130.5	113.46609942350327	118.08540699087789	2.2233919972292435	0.012437741137739136	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
132.	113.35133292920905	118.05563127254142	2.241623812472556	0.012142308197397403	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
133.5	113.23799697776228	118.02867399552977	2.2598189218214357	0.012200493364615815	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
135.	113.12507427492038	118.00474679955863	2.2782252925664035	0.012035638223003206	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
136.5	113.01346323037711	117.98027756642007	2.2959258364904453	0.0116040068423513	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
138.	112.90395646427379	117.9564916411031	2.3130373130934574	0.011506511217570589	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
139.5	112.79529061034432	117.93655063075684	2.330445370143157	0.011596777891003404	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
141.	112.68680827319693	117.918216316621	2.3478276467664676	0.011326511823539942	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
142.5	112.57976552975909	117.89872515494525	2.364424905613777	0.010916626296330575	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
144.	112.47479001376118	117.88036240116031	2.3805775256554593	0.010867391537778973	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
145.5	112.37044203194093	117.8656690450347	2.397027080227114	0.010978923403029748	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
147.	112.26590804378274	117.85248705029672	2.4135142958645486	0.010745289268353867	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
148.5	112.16257001551723	117.83782655461003	2.4292629480321755	0.010307856283256958	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
150.	112.06132778996827	117.82336263572276	2.4444378647143195	0.010181518089646215	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
153.	111.86051365564064	117.80357679350523	2.4753718607925594	0.010095548366349034	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
156.	111.66111499148832	117.78296276268365	2.5050111549124137	0.00972103957289631	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
159.	111.46737600329168	117.76738409421365	2.5336980982299373	0.009585018088633953	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
162.	111.27187472951857	117.75611126373911	2.5625212634442174	0.009274162049023092	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
165.	111.08136246573838	117.74187134522151	2.589343070524076	0.008999341023595415	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
168.	110.89202165669279	117.73600641509368	2.61651730958579	0.008936351974742813	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
171.	110.70070032122646	117.72808070023821	2.6429611823725327	0.008543389117488493	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
174.	110.51542593840719	117.71938297688384	2.667777644290721	0.008375205654819638	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
177.	110.32872757628326	117.7182657214907	2.6932124163014506	0.008342940606889634	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
180.	110.13975279773824	117.71350117767581	2.7178352879320586	0.007972294407957142	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
183.	109.95632188153677	117.70791977712719	2.7410461827491934	0.007787917330505618	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
186.	109.77274455750131	117.70879408918864	2.7645627919150924	0.007814395391808835	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
189.	109.58398658878558	117.70768381962522	2.7879325551000465	0.007533207503122178	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
192.	109.39930979697438	117.70229286795501	2.8097620369338254	0.00725154171481838	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
195.	109.2175606857164	117.70251593715625	2.8314418053889567	0.007253691299741108	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
198.	109.03195416543583	117.70427988732028	2.853284184732272	0.00720764446432609	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
201.	108.84290793981404	117.70285236119045	2.8746876721749133	0.006926915934115429	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
204.	108.65899971638892	117.69935522475045	2.8948456803369647	0.0066790460708949775	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
207.	108.47817812924069	117.70038870915211	2.914761948600283	0.00669720340218564	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
210.	108.29114963681717	117.70217318611881	2.9350289007500785	0.0066874392496359585	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
213.	108.10221798382605	117.70199051513887	2.954886584098099	0.006466835362115785	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
216.	107.91615260988365	117.69951015461795	2.973829912922773	0.006222135506546155	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
219.	107.73350404505895	117.69843691020988	2.992219397137376	0.00612215845869383	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
222.	107.55120054399684	117.70061163399801	3.010562863674936	0.006185419559068631	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
225.	107.36074104388841	117.70244588698402	3.0293319144917876	0.0061680092784609135	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
228.	107.16978538606759	117.70184328222835	3.0475709193457017	0.005863939386403579	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
231.	106.98531651248152	117.69735680961655	3.064515550810209	0.005705571828836945	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
234.	106.8017493887731	117.7005981972764	3.0818043503187234	0.005688059097667267	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
237.	106.61559474146553	117.69952932206766	3.0986439053962127	0.005631296259119918	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
240.	106.42830128139632	117.70168976977386	3.115592127873443	0.005623128588498079	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
243.	106.2368890927398	117.7011620061539	3.132382676927201	0.0055811315263381	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
246.	106.04433924058021	117.70162925325661	3.1490789170314715	0.005374564545417441	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
249.	105.8590110991812	117.69900226872188	3.164630064199706	0.005096440306220511	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
252.	105.6785946319457	117.69785481411961	3.1796575588687945	0.005168234178278904	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
255.	105.49018972362163	117.70308384372724	3.1956394692693793	0.005250393954779885	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
258.	105.29708620606198	117.7010085671798	3.211159922597474	0.005148177020115903	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
261.	105.10628270088027	117.70230849236734	3.2265285313900747	0.005019103014266261	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
264.	104.9169665215609	117.70010965281097	3.2412745406830714	0.004906218930371463	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
267.	104.72734970856763	117.69968018702488	3.2559658449723035	0.004908140132026043	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
270.	104.53709160237227	117.70228128462442	3.2707233814752277	0.004737938604112645	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
273.	104.35192210300968	117.69831690429037	3.2843934765969793	0.0045605526797141875	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
276.	104.16919075578188	117.69959767409193	3.298086697553513	0.004691864362484329	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
279.	103.97767177546888	117.70512183547822	3.3125446627718853	0.004765247554859113	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
282.	103.77816790198688	117.70101270867839	3.3266781828826675	0.004699195868651677	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
285.	103.58257806182132	117.70258406788821	3.3407398379837954	0.004497310801948669	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
288.	103.39566128093966	117.69931296423204	3.3536620476943595	0.004275415099761481	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
291.	103.2105265315394	117.69743167768003	3.3663923285823643	0.00432649290542808	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
294.	103.02083594180567	117.7006568671653	3.379621005126928	0.00443813997017332	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
297.	102.82845526882032	117.70631208474289	3.393021168403404	0.004277129517601915	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
300.	102.63681850771599	117.69823992706196	3.4052837822325395	0.004126885502874506	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
306.	102.25711038729463	117.70341954610568	3.4305172659677394	0.004168372590543478	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
312.	101.86666821450706	117.70062935807508	3.455304253319061	0.004133390975433675	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
318.	101.47281194807526	117.70458753556308	3.4801179576729435	0.003863300439844249	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
324.	101.11116690152707	117.6964655277256	3.501663858597192	0.00379794424005638	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
330.	100.71624832771464	117.7049090980436	3.52569328855362	0.0038726674835768047	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
336.	100.32379138080452	117.69803204716176	3.548135868400114	0.0037307074956086646	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
342.	99.93950610953732	117.70600497859888	3.570461778500924	0.003601485628412781	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
348.	99.55220845689368	117.69378798804966	3.5913536959410672	0.003584012732256355	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
354.	99.15952365231642	117.70679629189863	3.6134699312880003	0.0035508022594006317	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
360.	98.76884402209069	117.70013466185851	3.633963323053875	0.003309638267758578	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
366.	98.40064626774134	117.69935927143925	3.6531855905011033	0.0033233105088119976	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
372.	98.00813535029316	117.70965689630697	3.673843049159619	0.0034347672197968158	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
378.	97.58487441268373	117.69564690881104	3.694402797138665	0.003290142290503987	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
384.	97.20797243207316	117.70290320273256	3.7133247566456666	0.003091825387710134	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
390.	96.82893731587647	117.69987231578668	3.7315047017911867	0.0030965480196507573	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
396.	96.43112425276222	117.70194365508169	3.7504833328814757	0.0031363105695695706	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
402.	96.03734807439554	117.70874437203945	3.7691404286260215	0.003015535938706589	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
408.	95.64360775268493	117.69823833517074	3.786669764145955	0.002945450489928706	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
414.	95.25108323758157	117.70216175603093	3.804485834505166	0.0029364272447207625	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
420.	94.8588660980217	117.70449287078668	3.821906891082604	0.0028332418225066234	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
426.	94.47097355056158	117.6984882833507	3.8384847363752455	0.0027924961114419444	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
432.	94.07655110132245	117.70070511656337	3.8554168444199073	0.002907369589553621	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
438.	93.64898463917004	117.70117315257276	3.873373171449889	0.002937156368346868	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
444.	93.24060815947475	117.71226392483206	3.8906627208400697	0.0024976104426106534	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
450.	92.9000889728723	117.68406499502709	3.9033444967612168	0.002403890914868811	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
456.	92.52137624655721	117.70923873637274	3.9195094118184954	0.0027954433213960663	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
462.	92.0825852020224	117.7120494299532	3.9368898166179696	0.0027196756627260173	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
468.	91.6752601661457	117.69871757244873	3.9521455197712076	0.0024986546240882697	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
474.	91.288823239161	117.6983944825781	3.966873672107029	0.0024586033977876585	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
480.	90.89552185328465	117.69819374460596	3.9816487605446595	0.0024710022291996405	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
486.	90.49494792987916	117.6993423086929	3.9965256988574245	0.002500501346800132	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
492.	90.09706219635234	117.71616312930756	4.011654776706261	0.0024122104987098028	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
498.	89.69731803831363	117.70069319671059	4.025472224841942	0.002276404799752107	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
504.	89.29993627662495	117.68390356738124	4.038971634303286	0.0023900989994608914	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
510.	88.89939626462429	117.7175703363824	4.054153412835473	0.0023748407781172265	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
516.	88.49958935731541	117.70408164998994	4.067469723640693	0.0022260674940733547	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
522.	88.09978686657122	117.69814946574346	4.080866222764353	0.0022737573961892905	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
528.	87.69064413544767	117.70295416555693	4.094754812394965	0.0022937914120406684	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
534.	87.27848029681111	117.70286876883306	4.108391719708841	0.002197664862788828	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
540.	86.88617055779265	117.70049342946677	4.121126790748431	0.001979102554435859	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
546.	86.54462296449397	117.70021565680565	4.132140950362071	0.0019031118119900252	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
552.	86.19062297586319	117.71676010568682	4.143964132492311	0.002236789650826928	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
558.	85.71824399732594	117.72142312522939	4.1589824261719945	0.002433397805767123	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
564.	85.20556741271395	117.66586486177776	4.173164906161516	0.0022651994376844766	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
570.	84.81557979224527	117.70061307553065	4.186164819424208	0.0018937106426297017	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
576.	84.50680055129527	117.7131880950558	4.195889433873073	0.0016908173257876118	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
582.	84.14102745947979	117.7001067593727	4.20645462733366	0.0019419944425160076	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
588.	83.7128659579034	117.70218014571314	4.219193367183265	0.0020940234883789857	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
594.	83.28833337066276	117.70137909411135	4.231582909194207	0.00201009867118751	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954
600.	82.88326988757568	117.702414591353	4.243314551237515	0.0019004486765816786	230.93585754210466	0.10232653931177309	2256.852025831529	1	0	224.05453611469343	0.09933308690231295	2255.588174109954

==> anc/otoc_to_plot_1D_M700_L1.0000_n700_beta7.5000.dat <==
1.5625	72.53846588910626	73.78637912747688	0.9146199275541501	0.006110935110029914	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
1.59375	72.5398705897637	73.78802331065191	0.9148118155268588	0.00616989514332289	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
1.625	72.54129935801429	73.78969390754446	0.9150055460006078	0.006227630844763965	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
1.65625	72.542752009953	73.79139064004853	0.9152010424546565	0.006282934075608537	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
1.6875	72.54422836089036	73.79311323047544	0.9153982293803333	0.006335837828853386	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
1.71875	72.54572822543541	73.7948614016838	0.9155970323189598	0.006386376186558351	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
1.75	72.54725141757963	73.79663487720076	0.9157973778919932	0.006434584205141647	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
1.78125	72.54879775077637	73.79843338133976	0.9159991938317812	0.006480497833280197	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
1.8125	72.55036703801946	73.80025663931042	0.9162024090065732	0.0065241538035909485	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
1.84375	72.55195909191838	73.8021043773238	0.9164069534445056	0.0065655895429195255	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
1.875	72.5535737247718	73.80397632269047	0.9166127583530057	0.0066048430679011005	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
1.90625	72.55521074863933	73.80587220391446	0.9168197561362494	0.006641952945994234	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
1.9375	72.55686997540924	73.80779175078266	0.9170278804121303	0.006676958171969005	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
1.96875	72.55855121686662	73.80973469444572	0.9172370660219975	0.006709898108772094	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
2.	72.56025428475684	73.81170076749889	0.9174472490439286	0.006740812430942711	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
2.03125	72.56197899084798	73.81368970405286	0.9176583667989314	0.006769741027666143	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
2.0625	72.56372514699181	73.8157012398047	0.9178703578581577	0.006796723969612728	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
2.09375	72.5654925651813	73.81773511210137	0.9180831620470322	0.0068218014277956485	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
2.125	72.56728105760692	73.81979105999984	0.918296720447395	0.006845013632027275	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
2.15625	72.56909043671057	73.82186882432389	0.9185109753990339	0.006866400793022365	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
2.1875	72.57092051523908	73.82396814771535	0.9187258704969589	0.006886003074241032	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
2.21875	72.57277110629207	73.82608877468287	0.918941350591174	0.006903860549897445	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
2.25	72.57464202337258	73.8282304516471	0.9191573617813275	0.006920013136962666	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
2.28125	72.57653308043199	73.83039292698122	0.9193738514122342	0.006934500576507574	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
2.3125	72.57844409191597	73.83257595105007	0.9195907680673592	0.006947362383783684	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
2.34375	72.58037487280598	73.8347792762435	0.9198080615612206	0.006958637816568469	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
2.375	72.58232523866177	73.83700265700955	0.9200256829308947	0.006968365837296986	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
2.40625	72.58429500566017	73.83924584988222	0.9202435844260517	0.0069765850856366995	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
2.4375	72.5862839906334	73.84150861350837	0.920461719498747	0.0069833338591429595	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
2.46875	72.5882920111046	73.84379070867067	0.9206800427922481	0.006988650074106317	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
2.5	72.59031888532338	73.84609189830881	0.9208985101283786	0.0069925712462186596	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
2.53125	72.59236443229811	73.84841194753767	0.9211170784951368	0.006995134474076181	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
2.5625	72.59442847182821	73.85075062366394	0.9213357060330084	0.006996376406112503	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
2.59375	72.59651082453483	73.85310769620018	0.9215543520205188	0.006996333243259656	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
2.625	72.59861131188747	73.85548293687593	0.9217729768607121	0.006995040710025435	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
2.65625	72.60072975623399	73.85787611964884	0.9219915420648954	0.00699253401769262	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
2.6875	72.60286598082602	73.86028702071167	0.9222100102368179	0.006988847907546614	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
2.71875	72.6050198098422	73.86271541850002	0.9224283450591171	0.006984016594847375	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
2.75	72.6071910684134	73.86516109369475	0.9226465112739959	0.0069780737542952664	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
2.78125	72.60937958264476	73.86762382922736	0.9228644746687605	0.006971052543892853	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
2.8125	72.6115851796364	73.87010341027965	0.9230822020579892	0.006962985579828995	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
2.84375	72.61380768750311	73.87259962428483	0.9232996612674998	0.006953904929163812	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
2.875	72.61604693539388	73.87511226092542	0.9235168211160619	0.006943842102350217	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
2.90625	72.6183027535096	73.87764111213163	0.9237336513988967	0.006932828058998197	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
2.9375	72.62057497311903	73.88018597207622	0.9239501228697493	0.0069208931954225505	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
2.96875	72.62286342657491	73.8827466371702	0.9241662072236106	0.00690806734740157	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
3.	72.62516794732895	73.88532290605691	0.9243818770789619	0.006894379777255821	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
3.03125	72.62748836994562	73.88791457960437	0.9245971059596891	0.0068798592046181994	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
3.0625	72.62982453011334	73.89052146089782	0.9248118682792505	0.006864533777690696	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
3.09375	72.63217626465867	73.89314335523025	0.9250261393207948	0.006848431059681914	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
3.125	72.63454341155604	73.89578007009239	0.9252398952204807	0.006831459628392859	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
3.1875	72.63932330010333	73.90109720229574	0.9256657703020609	0.0067953903567090634	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
3.25	72.64416292287663	73.90647136097444	0.9260893190150693	0.006756872693306271	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
3.3125	72.64906102593352	73.91190108400814	0.9265103793887242	0.006715859440768135	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
3.375	72.65401637448393	73.91738494325516	0.9269288014451653	0.00667253820425362	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
3.4375	72.65902775306017	73.92292154408246	0.9273444466642559	0.006627088101794243	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
3.5	72.66409396564795	73.92850952486671	0.9277571874578896	0.0065796799563120345	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
3.5625	72.66921383577659	73.93414755647099	0.9281669066587949	0.006530476491253268	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
3.625	72.67438620657721	73.9398343417	0.9285734970192963	0.006479632540988156	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
3.6875	72.67960994080602	73.94556861473926	0.9289768607264184	0.0064272952874686595	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
3.75	72.68488392083704	73.9513491405785	0.9293769089302298	0.0063736044830911	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
3.8125	72.69020704862918	73.95717471442619	0.9297735612868048	0.006318692700561179	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
3.875	72.6955782456643	73.96304416111421	0.9301667455178	0.006262685572610671	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
3.9375	72.70099645286372	73.96895633449624	0.9305563969833811	0.006205702024830728	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
4.	72.7064606304843	73.97491011684389	0.9309424582709038	0.006147854545067943	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
4.0625	72.71196975798986	73.98090441823939	0.9313248788015146	0.006089249422888798	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
4.125	72.7175228339094	73.98693817596872	0.9317036144487649	0.006029986978309587	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
4.1875	72.72311887567689	73.99301035391582	0.9320786271738033	0.005970161819201181	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
4.25	72.72875691945478	73.99911994195895	0.9324498846761651	0.0059098630783234185	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
4.3125	72.73443601994671	74.00526595537265	0.9328173600585937	0.005849174641324062	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
4.375	72.74015525019571	74.01144743423231	0.9331810315063306	0.005788175384651595	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
4.4375	72.74591370137223	74.01766344282674	0.9335408819816752	0.005726939387448837	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
4.5	72.75171048255403	74.0239130690757	0.9338968989297617	0.0056655361538480165	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
4.5625	72.75754472049402	74.03019542395529	0.9342490740009062	0.005604030833608498	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
4.625	72.76341555938458	74.03650964093283	0.9345974027839627	0.00554248441796279	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
4.6875	72.76932216061202	74.04285487540807	0.9349418845531515	0.005480953941004785	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
4.75	72.77526370250763	74.04923030416485	0.9352825220265883	0.00541949267183206	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
4.8125	72.78123938009249	74.05563512483145	0.9356193211371305	0.00535815030770781	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
4.875	72.78724840481861	74.06206855535146	0.9359522908150518	0.005296973136701411	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
4.9375	72.79329000430825	74.06852983346283	0.9362814427792182	0.005236004226324198	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
5.	72.79936342208742	74.0750182161898	0.9366067913433423	0.005175283588738644	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
5.0625	72.80546791732083	74.08153297934246	0.9369283532278105	0.005114848327695931	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
5.125	72.81160276454297	74.08807341702834	0.9372461473843043	0.005054732799331774	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
5.1875	72.81776725338982	74.09463884117326	0.937560194827727	0.004994968762641605	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
5.25	72.82396068832931	74.10122858105511	0.9378705184796345	0.004935585511187668	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
5.3125	72.8301823883924	74.10784198284404	0.9381771430166255	0.004876610010327909	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
5.375	72.8364316869039	74.11447840915751	0.9384800947309255	0.004818067034499052	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
5.4375	72.84270793121567	74.12113723862375	0.9387794013959379	0.004759979271021564	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
5.5	72.84901048243887	74.1278178654538	0.9390750921398032	0.004702367447064759	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
5.5625	72.85533871518044	74.13451969902786	0.939367197326821	0.004645250453689798	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
5.625	72.86169201727819	74.14124216348934	0.9396557484465144	0.004588645431107707	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
5.6875	72.86806978954137	74.14798469734811	0.9399407780057094	0.004532567875000559	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
5.75	72.8744714454911	74.15474675309645	0.9402223194308895	0.0044770317437548	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
5.8125	72.88089641110446	74.16152779683235	0.9405004069736788	0.0044220495333862075	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
5.875	72.88734412456179	74.16832730789379	0.9407750756225628	0.004367632385738673	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
5.9375	72.89381403599467	74.17514477850283	0.9410463610218961	0.0043137901502392495	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
6.	72.90030560724058	74.18197971341671	0.9413142993913427	0.004260531465989814	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
6.0625	72.90681831159736	74.18883162959114	0.9415789274551448	0.004207863852314198	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
6.125	72.91335163358345	74.19570005585115	0.941840282372882	0.004155793764106797	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
6.1875	72.91990506869912	74.20258453256977	0.9420984016756582	0.004104326658086244	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
6.25	72.92647812319473	74.20948461135714	0.9423533232051428	0.004053569198605149	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
6.375	72.93968116769193	74.22332983595321	0.9428537255366813	0.003953892310889273	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
6.5	72.95295702340049	74.23723235594093	0.9433417962828651	0.003856474276417554	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
6.625	72.96630210428403	74.25118895884587	0.9438178441057857	0.003761527229598105	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
6.75	72.9797129751207	74.26519658485147	0.9442821780902646	0.003669049968241911	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
6.875	72.9931863449229	74.27925231870123	0.9447351065978462	0.0035790327572109426	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
7.	73.0067190606004	74.29335338204578	0.9451769362795673	0.0034914585231704542	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
7.125	73.02030810087183	74.30749712621622	0.9456079712286388	0.003406303910388875	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
7.25	73.03395057041374	74.32168102539346	0.9460285122571646	0.0033235402343145815	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
7.375	73.0476436942487	74.33590267016324	0.9464388562872175	0.003243134315646934	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
7.5	73.06138481236802	74.35015976142681	0.9468392958360763	0.0031650492172632383	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
7.625	73.07517137457972	74.3644501046534	0.9472301185915333	0.003089244906667954	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
7.75	73.08900093557914	74.37877160445304	0.9476116070627433	0.0030156788255264466	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
7.875	73.10287115023606	74.3931222594532	0.9479840382979149	0.002944306402367758	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
8.	73.11677976908803	74.40750015746168	0.9483476836633352	0.002875081501229726	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
8.125	73.13072463403648	74.42190347089927	0.9487028086732223	0.002807956807098222	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
8.25	73.14470367423785	74.43633045248738	0.9490496728651098	0.002742884170750859	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
8.375	73.15871490217995	74.4507794311752	0.94938852971591	0.002679814908819189	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
8.5	73.17275640994039	74.4652488082945	0.9497196265923146	0.002618700056845835	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
8.625	73.18682636561597	74.47973705392457	0.9500432047301215	0.0025594905959547276	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
8.75	73.20092300992003	74.49424270346243	0.9503594992413033	0.0025021376514251514	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
8.875	73.2150446529348	74.50876435437807	0.9506687391429778	0.0024465926481482825	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
9.	73.22918967102113	74.52330066315051	0.9509711474033403	0.002392807459683066	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
9.125	73.2433565038678	74.5378503423712	0.9512669410078985	0.0023407345281722947	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
9.25	73.25754365168365	74.5524121580045	0.9515563310353834	0.002290326959129896	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
9.375	73.27174967252022	74.56698492679811	0.951839522747681	0.0022415386120706593	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
9.5	73.28597317972196	74.58156751383382	0.9521167156884011	0.002194324167057893	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
9.625	73.30021283949615	74.59615883020962	0.9523881037894455	0.002148639182976808	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
9.75	73.31446736859832	74.61075783084733	0.9526538754841453	0.002104440141231123	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
9.875	73.32873553212677	74.62536351241621	0.9529142138247533	0.0020616844799601353	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
10.	73.34301614142248	74.63997491136854	0.9531692966041353	0.0020203306259416465	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
10.125	73.35730805206572	74.65459110207817	0.9534192964812387	0.0019803380053309283	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
10.25	73.37161016197138	74.66921119507745	0.953664381105468	0.001941667060720409	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
10.375	73.38592140956968	74.68383433538756	0.9539047132464188	0.001904279257474606	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
10.5	73.40024077207637	74.69845970093449	0.9541404509198367	0.0018681370851107992	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
10.625	73.41456726384128	74.71308650104973	0.9543717475176965	0.0018332040567106134	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
10.75	73.42889993477567	74.72771397504518	0.9545987519340143	0.001799444694746466	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
10.875	73.44323786885438	74.74234139086461	0.9548216086913831	0.001766824528449451	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
11.	73.45758018268556	74.75696804380189	0.9550404580661267	0.0017353100824726297	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
11.125	73.47192602414825	74.77159325528588	0.9552554362120013	0.001704868855723074	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
11.25	73.48627457109406	74.78621637172526	0.9554666752800575	0.001675469312652389	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
11.375	73.5006250301065	74.80083676341387	0.9556743035401644	0.0016470808623720856	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
11.5	73.51497663532056	74.81545382348803	0.9558784454956505	0.0016196738342442174	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
11.625	73.52932864729502	74.8300669669383	0.9560792219987254	0.0015932194691794521	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
11.75	73.5436803519353	74.84467562966856	0.9562767503629453	0.0015676898904648517	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
11.875	73.55803105946883	74.85927926760243	0.9564711444713416	0.0015430580841568897	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
12.	73.5723801034632	74.87387735583243	0.9566625148839846	0.0015192978786640055	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
12.125	73.58672683989205	74.88846938781144	0.9568509689410076	0.0014963839207973173	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
12.25	73.60107064624171	74.90305487458349	0.9570366108641839	0.001474291654665727	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
12.375	73.61541092065733	74.91763334404956	0.9572195418546741	0.0014529973018246878	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
12.5	73.62974708112922	74.93220434027256	0.9573998601896401	0.0014326014412017567	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
12.75	73.65840482678895	74.96132216608513	0.9577530379306773	0.001394030153726078	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
13.	73.68703959530664	74.99040500325651	0.9580968752665031	0.0013580486147855009	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
13.25	73.71564736991934	75.01944972219808	0.9584320622380701	0.0013247501409652251	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
13.5	73.7442243846539	75.04845339534062	0.9587592503369857	0.0012939853839140092	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
13.75	73.77276710570064	75.07741328151745	0.9590790549300271	0.00126561438649464	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
14.	73.80127221435724	75.1063268117346	0.959392057530233	0.0012395059910010886	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
14.25	73.8297365913961	75.13519157619345	0.9596988079255276	0.001215537268401956	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
14.5	73.85815730272896	75.16400531243767	0.959999826164434	0.001193592977460467	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
14.75	73.88653158624483	75.19276589451893	0.9602956044142579	0.0011735650612803017	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
15.	73.91485683971968	75.22147132308284	0.9605866086950742	0.0011553521702163394	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
15.25	73.94313060969631	75.25011971628533	0.960873280499366	0.0011388592175636258	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
15.5	73.97135058125295	75.27870930146534	0.961156038303856	0.0011239969592171661	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
15.75	73.999514568578	75.30723840749766	0.9614352789789746	0.0011106816038362055	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
16.	74.02762050628253	75.33570545776927	0.9617113791057741	0.001098834450402153	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
16.25	74.05566644138429	75.36410896371731	0.9619846962041757	0.0010883815476818715	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
16.5	74.083650525906	75.39244751888036	0.962255569879615	0.0010792533772503443	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
16.75	74.11157101003664	75.42071979341677	0.9625243228928009	0.0010713845580554437	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
17.	74.13942623580533	75.44892452904745	0.9627912621586427	0.0010647135735311064	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
17.25	74.16721463122704	75.47706053438864	0.9630566796795664	0.0010591825152035383	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
17.5	74.19493470487856	75.50512668063651	0.9633208534162445	0.001054736845791826	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
17.75	74.22258504087165	75.53312189757897	0.9635840481024623	0.0010513251786934408	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
18.	74.25016429418784	75.56104516990091	0.9638465160055912	0.001048899068579523	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
18.25	74.27767118634932	75.58889553376214	0.9641084976367521	0.0010474128267381477	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
18.5	74.30510450139313	75.61667207362596	0.9643702224189603	0.0010468233401064175	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
18.75	74.33246308213165	75.64437391931267	0.9646319093068053	0.0010470899029277891	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
19.	74.35974582666987	75.6720002432649	0.9648937673704242	0.0010481740672898532	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
19.25	74.38695168516554	75.69955025800655	0.9651559963404502	0.001050039498581068	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
19.5	74.41407965680558	75.72702321377575	0.9654187871197147	0.0010526518418332298	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
19.75	74.4411287869919	75.75441839632481	0.9656823222613669	0.0010559785969717073	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
20.	74.46809816471179	75.78173512486818	0.9659467764182006	0.0010599890047622296	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
20.25	74.49498692008378	75.80897275016996	0.966212316763748	0.0010646539382594966	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
20.5	74.52179422206423	75.83613065275915	0.9664791033873303	0.001069945802754324	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
20.75	74.54851927630406	75.86320824126442	0.9667472896651251	0.0010758384414752964	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
21.	74.5751613231415	75.89020495085539	0.967017022608068	0.0010823070506298382	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
21.25	74.60171963572458	75.91712024178919	0.96728844319044	0.0010893280949766382	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
21.5	74.62819351825236	75.94395359804628	0.9675616866555563	0.0010968792327687993	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
21.75	74.65458230432506	75.97070452605668	0.9678368828068245	0.0011049392476469855	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
22.	74.68088535539749	75.99737255350463	0.9681141562793798	0.0011134879796348418	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
22.25	74.70710205932772	76.02395722820918	0.9683936267966419	0.001122506262165146	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
22.5	74.73323182901365	76.05045811707163	0.9686754094104624	0.0011319758676771041	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
22.75	74.75927410111257	76.07687480509226	0.9689596147304804	0.0011418794515891673	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
23.	74.78522833483689	76.103206894441	0.969246349136257	0.0011522005009498848	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
23.25	74.81109401082172	76.12945400358923	0.9695357149809554	0.0011629232900287612	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
23.5	74.83687063005829	76.15561576648967	0.9698278107812713	0.0011740328317422222	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
23.75	74.86255771289105	76.18169183180649	0.9701227313968265	0.0011855148401758164	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
24.	74.888154798071	76.20768186219104	0.9704205682013592	0.00119735568882251	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
24.25	74.91366144186507	76.23358553359733	0.9707214092412377	0.0012095423748275103	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
24.5	74.93907721721428	76.25940253463968	0.971025339388773	0.0012220624865006968	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
24.75	74.9644017129398	76.28513256598391	0.9713324404844881	0.0012349041682473416	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
25.	74.98963453299675	76.310775339778	0.9716427914728967	0.0012481051132071652	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
25.5	75.03982363336534	76.36179801748344	0.972273545189073	0.0012753874050143166	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
26.	75.08964162663877	76.41246847471461	0.972918178877911	0.0013036868837349447	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
26.5	75.13908582178006	76.4627847704652	0.973577232072808	0.0013330298397569162	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
27.	75.18815371074149	76.51274510231192	0.9742512087176679	0.0013633479856270947	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
27.5	75.23684295261104	76.56234779434206	0.9749405800584351	0.0013945785445075298	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
28.	75.2851513593	76.61159128626967	0.9756457872621754	0.0014266637238059543	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
28.5	75.33307688276987	76.66047412376203	0.976367243782241	0.0014595501563967606	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
29.	75.38061760369811	76.70899494980691	0.9771053374185722	0.0014931885119712218	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
29.5	75.42777172035233	76.75715249618273	0.9778604322942123	0.0015275333251428824	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
30.	75.47453753957583	76.80494557692859	0.9786328707437151	0.0015625420862557249	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
30.5	75.5209134695409	76.85237308249448	0.979422974380468	0.0015981755676972575	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
31.	75.5668980073383	76.89943397025782	0.9802310463114123	0.0016343975118867649	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
31.5	75.61248974010373	76.94612726663935	0.9810573718923548	0.0016711731074368075	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
32.	75.6576873285352	76.99245205152388	0.9819022194188491	0.0017084718226628715	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
32.5	75.70248950946142	77.03840746560294	0.9827658437150176	0.0017462622275493667	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
33.	75.74689508799187	77.0839926965211	0.9836484816463985	0.001784518737062868	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
33.5	75.79090292514108	77.12920698029251	0.9845503624520805	0.0018232124369499392	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
34.	75.8345119532044	77.17404959839959	0.9854716940833484	0.0018623223997781269	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
34.5	75.87772114087596	77.21851987187135	0.9864126848518586	0.00190182135427297	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
35.	75.920529522138	77.26261715267137	0.9873735154376214	0.0019416918213029932	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
35.5	75.9629361808776	77.30634085895731	0.9883543766731616	0.0019819110090140146	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
36.	76.00494019634037	77.34969036270677	0.9893554264466354	0.002022456272270712	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
36.5	76.04654081870345	77.3926652233375	0.9903768329454323	0.002063323342971546	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
37.	76.0877370914153	77.43526477666481	0.991418749789607	0.0021044660203184407	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
37.5	76.1285284486547	77.47748870929212	0.9924812989657508	0.0021459087128570253	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
38.	76.16891397782214	77.51933643932418	0.993564658502464	0.0021875993731492738	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
38.5	76.20889301194622	77.56080748734524	0.9946688983389	0.0022295235819129733	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
39.	76.24846509931442	77.60190171835902	0.995794182084377	0.0022717329713775047	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
39.5	76.28762913398208	77.64261828917277	0.9969406313102775	0.002314087946555743	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
40.	76.3263849359073	77.68295715294396	0.9981082700309327	0.002356686942433961	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
40.5	76.3647319024102	77.72291810859454	0.9992973182527115	0.002399540279178325	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
41.	76.4026688328757	77.76250010814576	1.000507810310111	0.002442426499637107	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
41.5	76.44019601280759	77.8017035433676	1.0017397447523486	0.002485589963797441	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
42.	76.47731276808885	77.84052823043756	1.0029934002739085	0.0025290058537774662	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
42.5	76.51401760611071	77.87897275487123	1.004268750606126	0.002572309896636815	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
43.	76.55031118368737	77.91703777257787	1.0055657101705453	0.0026158801826128286	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
43.5	76.58619329150211	77.95472367353864	1.006884630788739	0.0026598314262937794	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
44.	76.62166177739907	77.9920284675036	1.008225541596839	0.002703524581970873	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
44.5	76.656716999472	78.02895224287283	1.0095881553707098	0.0027472467360583064	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
45.	76.69136016454122	78.06549676612978	1.0109727883328974	0.002791621888363016	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
45.5	76.72558905393365	78.10166041127448	1.0123797772590728	0.0028359147685124153	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
46.	76.7594019950448	78.13744106182966	1.0138087031014098	0.0028796463631677316	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
46.5	76.79280116182056	78.17284082896325	1.0152594236222405	0.0029238904384867315	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
47.	76.82578706220689	78.20786126050947	1.0167325935398965	0.002968908029395978	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
47.5	76.85835616084147	78.24249912697746	1.0182283316516365	0.0030133161656500373	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
48.	76.89050733162814	78.27675243743009	1.0197459097055466	0.0030569626882006595	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
48.5	76.92224388233653	78.31062459589286	1.0212852943398372	0.0031014881099746816	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
49.	76.95356654764689	78.3441177503644	1.0228473978155213	0.0031470792649139767	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
49.5	76.98447097877532	78.37722791904137	1.0244323736047511	0.0031918177242065138	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
50.	77.01495489428005	78.4099515737745	1.0260392155397278	0.003235545664042346	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
51.	77.07467529536162	78.47425405340257	1.0293184847919483	0.003325145505612359	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
52.	77.13272494387276	78.53702967356173	1.0326895065509525	0.003414186832765731	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
53.	77.18909246837546	78.59826077640525	1.0361468584574798	0.003503168196834716	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
54.	77.24379630776008	78.65797461720496	1.039695842944622	0.003593421003833086	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
55.	77.29680573297058	78.71613799059446	1.043333700465146	0.0036807746620757253	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
56.	77.34814170936275	78.77276897525208	1.0470573922687734	0.0037711361437471336	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
57.	77.39780169250596	78.82787941214475	1.0508759727526402	0.003860796998903071	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
58.	77.44575419461678	78.88142443366124	1.0547789862665795	0.0039464300681153475	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
59.	77.4920358767101	78.93344566214951	1.058768832888871	0.004038516478294896	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
60.	77.53663348010245	78.98394663177992	1.0628560192231693	0.004128698314260548	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
61.	77.5795097003232	79.0328710545779	1.067026229517392	0.004212232713209363	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
62.	77.62070412552112	79.08026162041247	1.071280484649588	0.004304853074745929	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
63.	77.66021996168583	79.12614835174273	1.0756359356668839	0.00440041182383577	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
64.	77.69800286379456	79.17046235763443	1.0800813082972596	0.004484308027574824	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
65.	77.7340667907408	79.21320166310407	1.0846045517220335	0.004572069775470977	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
66.	77.76845346306642	79.25443908013116	1.0892254478482015	0.0046748673006881125	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
67.	77.80112603189286	79.29415527587844	1.0939542863234097	0.004772661379529031	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
68.	77.83203645279892	79.33227419454603	1.0987707706072596	0.00485737320109858	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
69.	77.86121354708807	79.36881787353664	1.103669032725607	0.004951946523607753	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
70.	77.88869358552031	79.40386334189203	1.108674663654475	0.005066159315391117	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
71.	77.9144389117129	79.43739641585924	1.1138013513563891	0.005177805502116328	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
72.	77.93839338301032	79.46933517155195	1.1190302746587077	0.005272978985040533	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
73.	77.96056533437454	79.49966887240436	1.1243473093264702	0.005370911441262227	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
74.	77.98099873057711	79.52847426696921	1.1297720975412322	0.005492998669224369	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
75.	77.99969067548875	79.55579602079736	1.135333306664919	0.005629793609824407	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
76.	78.0165851832723	79.58158311780046	1.141031684760881	0.00575603224121235	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
77.	78.03164200342574	79.60576484411106	1.1468453711473436	0.005866966118502348	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
78.	78.04487890554675	79.62834858092755	1.1527656169978857	0.00598425482958187	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
79.	78.05633442711581	79.64941036615039	1.1588138808065074	0.006127403154001176	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
80.	78.0660104011616	79.66900458086917	1.165020423305888	0.006290162922715892	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
81.	78.07386385803399	79.68710780554785	1.1713942066519392	0.006449517700069074	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
82.	78.07985068489522	79.70365587570477	1.1779194587060262	0.006591811577200679	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
83.	78.08396841950605	79.71862158270584	1.1845778298063405	0.006726661604390727	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
84.	78.08624957523105	79.73204795109945	1.1913727819148077	0.006875137978838541	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
85.	78.08672697968515	79.7440123177109	1.1983281057640176	0.007048583479257964	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
86.	78.08539974317351	79.75456351955316	1.2054699488733236	0.007239065710196502	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
87.	78.08223812836115	79.76369239962575	1.2128062371844106	0.007426881570669397	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
88.	78.07721651888862	79.77135871112691	1.2203237120146624	0.007599646981468755	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
89.	78.07032892858193	79.77753532892437	1.2280055311473481	0.007758041569882801	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
90.	78.06161519010007	79.78224882366695	1.235839795154428	0.007917703497875794	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
91.	78.05110565316971	79.78556154566523	1.2438409381430997	0.008091967149862711	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
92.	78.03884262564436	79.7875494353695	1.2520237294541534	0.008283833209314806	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
93.	78.02482709840531	79.78825824090798	1.2604086045617293	0.008488649206937371	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
94.	78.00904655606743	79.78769512909555	1.2690010278680282	0.008686729333906573	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
95.	77.99151518558159	79.78585090853588	1.2777820632295425	0.008872266723860212	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
96.	77.97222002216087	79.78271156810924	1.2867455613157486	0.00904280710368377	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
97.	77.95121646180647	79.77829907966638	1.29586767743691	0.009197723849142858	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
98.	77.92856030318065	79.77266486706668	1.3051410090140343	0.009359544878871473	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
99.	77.90426889289559	79.76587494986074	1.314586767194653	0.009528143712480897	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
100.	77.8784209955416	79.75800431911368	1.324197296438996	0.009702347093050439	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
102.	77.82208930000324	79.73920550707433	1.3439692620199262	0.010053721982993813	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
104.	77.75975568270556	79.71646668527842	1.3644121843709713	0.010369724829042137	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
106.	77.69162062641647	79.68992894270102	1.3854481613360947	0.010630916423294223	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
108.	77.618232917565	79.65994491329046	1.4069358500641482	0.010864321411962585	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
110.	77.53996755070703	79.62703149387907	1.428905446983945	0.011104975199443978	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
112.	77.45715888136513	79.59160795938983	1.4513557508619241	0.01132148827651075	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
114.	77.37017520724659	79.55392659843535	1.474191400089988	0.011508960074953112	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
116.	77.27922944569589	79.51423655867575	1.4973915911617366	0.011637740659479034	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
118.	77.18498074732226	79.47279109977457	1.5207423627279042	0.011732672314851478	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
120.	77.08766244954862	79.43006023616049	1.5443222804211425	0.011810561463141134	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
122.	76.98788883912303	79.38637417488407	1.5679846085804687	0.01186609262341648	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
124.	76.88584010385225	79.34209912744217	1.5917866509148084	0.011930881917690594	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
126.	76.78179753559823	79.29752234265162	1.615708136251231	0.011927680260533091	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
128.	76.67631427680631	79.25260379208132	1.6394973719569408	0.011937426220890779	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
130.	76.56925946449992	79.20802355650342	1.6634578411347942	0.011885712675956117	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
132.	76.4616242546716	79.1633562364899	1.6870402226607653	0.011798990224828387	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
134.	76.35318867998984	79.11947743290938	1.7106538020341078	0.011776975246957977	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
136.	76.24437418736706	79.07642450468639	1.7341481236485972	0.011632509899872356	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
138.	76.13577728325403	79.03382312179016	1.7571838416335972	0.011562014957868905	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
140.	76.02687076357229	78.99297386116429	1.7803961834800728	0.0115184695350658	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
142.	75.91827894549996	78.95297277406627	1.8032577197738604	0.011309264562097687	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
144.	75.81041356609643	78.91377563192232	1.8256332417284635	0.011226144549196848	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
146.	75.70271381536172	78.87678521626759	1.8481622979706478	0.0111653573455327	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
148.	75.59574776474999	78.84085206200652	1.8702946711105943	0.010899908296490013	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
150.	75.4900979455422	78.80561886233471	1.8917619311566078	0.010754099772614434	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
152.	75.38517994637257	78.77292285046803	1.913311070201052	0.010740263345315637	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
154.	75.2809736866801	78.74203681355864	1.9347229845378704	0.010503203815083906	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
156.	75.17831602347054	78.71141967093169	1.9553238854613877	0.010239524091470553	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
158.	75.07702783607189	78.68279264442113	1.9756810809037526	0.010232368320322094	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
160.	74.9763301875553	78.65704206408776	1.996253358742676	0.010165326849395695	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
162.	74.87661178170163	78.63201329724924	2.0163423883013354	0.009850868798733592	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
164.	74.77864926770903	78.60728928543102	2.0356568339376104	0.009636206661234659	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
166.	74.6820352518635	78.58501396569272	2.054887214946274	0.009659089212521677	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
168.	74.58592467841797	78.56538419502706	2.074293190787697	0.009586643869519018	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
170.	74.49066617785064	78.54621738022459	2.09323379042435	0.009272479223078278	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
172.	74.39719527054302	78.52702396230359	2.1113831076800103	0.009007149895776001	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
174.	74.30536307150561	78.50969417658727	2.129262390007454	0.009001526353179634	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
176.	74.21408032617109	78.49531752313088	2.147389213092729	0.009029280109444704	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
178.	74.12307398880775	78.48202890228687	2.165379510445233	0.008810106044415011	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
180.	74.03323885436073	78.46803857849127	2.182629637270389	0.008474914705838499	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
182.	73.94531143161848	78.45456659985535	2.199279169268587	0.00832203541816634	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
184.	73.85854137286776	78.44345193265355	2.215917778943054	0.008388666983345838	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
186.	73.77172781320485	78.43485669478417	2.2328338372019703	0.00839424422123669	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
188.	73.68484925428932	78.42632096623578	2.249494755828001	0.008176544048865919	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
190.	73.59890939661291	78.41707286759676	2.265540013397434	0.007866429174953726	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
192.	73.5147199367451	78.40775751347009	2.280960472527816	0.007701519848913652	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
194.	73.43172202180922	78.40062413155026	2.2963460927930885	0.00772623736219602	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
196.	73.34871787773461	78.39533550151374	2.3118654219766	0.007783469803610887	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
198.	73.26506534534029	78.39110206560207	2.327479972007532	0.007697346830945917	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
200.	73.18144546945607	78.38586216047896	2.3426548093003836	0.007451339236736651	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
204.	73.01836114282045	78.37439822029233	2.3713715309698173	0.007141735240610125	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
208.	72.85821987888374	78.3686435452986	2.3997886912252646	0.0071073636714305	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
212.	72.69548109180897	78.36488090895278	2.4282304403412613	0.006883147411115176	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
216.	72.53527840506199	78.35764429799964	2.454853870514186	0.006551487864663197	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
220.	72.37918391639114	78.3536525526842	2.480642343258567	0.0065162991475675724	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
224.	72.22019616245726	78.35413492975654	2.5069842636947266	0.006472101752622195	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
228.	72.05951057937143	78.35146648219225	2.5324191572795445	0.006156062521826378	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
232.	71.9033329580145	78.34692131552053	2.5562327638693376	0.005948682112725201	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
236.	71.74851862468168	78.34714454602636	2.580008614181346	0.0059493388063001085	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
240.	71.59060778017276	78.34829222589083	2.6038274743197385	0.005886026002678846	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
244.	71.43003688296045	78.34681202894791	2.627096822202777	0.005681323073074174	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
248.	71.2731242992074	78.34503627463518	2.649278058904332	0.005413160235063663	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
252.	71.12041798901762	78.34330635447611	2.670402104083286	0.005372419073177148	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
256.	70.96371981091163	78.34620428031741	2.692257411489749	0.005418050979031974	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
260.	70.8038763887857	78.34672063109545	2.713746511915542	0.005268172902776147	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
264.	70.64459443604741	78.3448661375922	2.7344027947119582	0.0050913885886246235	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
268.	70.48806762861933	78.34448297856045	2.754477620624539	0.004915078012179219	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
272.	70.3339792710849	78.34306199573551	2.773723418809392	0.004809716256022778	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
276.	70.18016622549108	78.34476977284798	2.792955350672721	0.004870276835030496	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
280.	70.01963291197275	78.34692607479734	2.812685633489636	0.004864028741423998	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
284.	69.85727102576989	78.34583973006225	2.831867580604113	0.004680631491065845	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
288.	69.69935398717126	78.34437461177089	2.8501306854181627	0.004462141471873293	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
292.	69.54531905711703	78.34237867941425	2.8675647123790995	0.004440138669969951	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
296.	69.38936811427992	78.34698853990757	2.8856517947779223	0.0043960910282435095	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
300.	69.23187186576598	78.34381750282697	2.9027334406050476	0.004303962228115132	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
304.	69.07449028973775	78.34590808210002	2.9200834926028434	0.004319588862625734	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
308.	68.9142275848684	78.34655589691278	2.9372901515060534	0.004268078488512794	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
312.	68.75129383182554	78.34474734313214	2.9542281205109457	0.004225834886757929	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
316.	68.59026279385559	78.34691812332595	2.971096830600117	0.004023951574704865	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
320.	68.43619621173002	78.34350308142616	2.9864197331085847	0.003781668057327381	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
324.	68.28539880792954	78.34173592298835	3.001350175058736	0.003902070298487992	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
328.	68.12724939819182	78.34870616025088	3.0176362954964886	0.003991224352226097	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
332.	67.9641534398344	78.34676861140511	3.0332799698765447	0.0038556891901835866	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
336.	67.8025531734184	78.34420898300085	3.0484818090179573	0.0038124509276961094	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
340.	67.6434247229414	78.34758414257152	3.0637795772981136	0.003736286559078539	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
344.	67.4846543269455	78.34615969704396	3.0783721014905856	0.003586308600858401	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
348.	67.32557388339679	78.3412886180618	3.0924700461049808	0.0036540662409503266	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
352.	67.16509341291548	78.34879441677444	3.107604631418188	0.0036400517725639348	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
356.	67.0051644242199	78.34637765848568	3.1215904602854923	0.0034130956235036147	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
360.	66.84990990163075	78.3431864433135	3.134909396406217	0.003303817987589941	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
364.	66.6980247984649	78.34298893529673	3.148021004186212	0.0033683003475161177	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
368.	66.54243378009456	78.3496231977897	3.161855799186346	0.0034792875031579573	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
372.	66.3765546971173	78.35020136334114	3.1758553042114754	0.0034333742833553837	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
376.	66.20662757510254	78.34261993970429	3.189322793453189	0.003402653172143555	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
380.	66.0421007353093	78.34616147126857	3.203076529588624	0.0033200952623435587	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
384.	65.88569156690268	78.34834410514773	3.2158835555519376	0.003071898014644081	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
388.	65.73254456108336	78.34272593414885	3.2276517137057765	0.003008277177716845	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
392.	65.57635540009395	78.34257504841604	3.2399497729736724	0.003124729454209385	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
396.	65.41572843011922	78.34511008053023	3.2526495493394516	0.003176782848090476	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
400.	65.25477767661097	78.34959928776782	3.265364035758396	0.0031104689110785975	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
408.	64.93265757608937	78.34278451702376	3.2891573439485042	0.0029860566254879817	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
416.	64.61472824990817	78.35036614090707	3.313140941766204	0.0029030742794612374	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
424.	64.29772825160883	78.34543767127309	3.335606532419884	0.00284796697514883	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
432.	63.96877551519774	78.34479108912062	3.358708413368585	0.0029226181740561463	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
440.	63.630045202205174	78.35025318761977	3.3823684232047824	0.0027156955762519808	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
448.	63.328023252837575	78.3424626121142	3.402159542588617	0.0024968202866421096	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
456.	63.02756704690063	78.34773867657596	3.422317547791056	0.002661826288658714	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
464.	62.68513517935295	78.35284010423749	3.4447487632071563	0.0026694861221053245	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
472.	62.35583500801709	78.34453376820588	3.4650293257447413	0.0024833363363973293	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
480.	62.039413016163245	78.34218190764798	3.4844821445895136	0.002464238404027097	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
488.	61.71816517794608	78.34985597686364	3.504457140209175	0.002459964694473321	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
496.	61.394406183341616	78.35163800773854	3.5238415797010867	0.0023166028814548822	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
504.	61.07314524578417	78.33286770889367	3.541522786312453	0.002359450193423124	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
512.	60.74867579068567	78.35830034469448	3.5615927827958567	0.002355795481580464	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
520.	60.42134126118791	78.34404605762002	3.5792155140177404	0.002248398686691855	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
528.	60.09160395197989	78.34625649172294	3.5975671617829263	0.002216906406229069	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
536.	59.77535421276676	78.34519563665297	3.6146860165174055	0.0020353764285832576	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
544.	59.4861112743545	78.34503113414883	3.6301331846402585	0.0020530319308733336	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
552.	59.17383865625243	78.36380098309213	3.647534527411379	0.0022411448716341265	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
560.	58.796299127753905	78.34373894128811	3.6659915025864045	0.0022507692833380055	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
568.	58.43649586880242	78.33012736878236	3.683546835944787	0.002081808912906352	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
576.	58.149192205933694	78.35870178020853	3.699300445192906	0.0018349352166205646	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
584.	57.85836352555941	78.34470959512952	3.712905799410716	0.0018551157671722607	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
592.	57.526985541832616	78.34534194518041	3.7289822974676623	0.002012526676495735	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
600.	57.190016820832454	78.3467677128737	3.7451062262346477	0.001970556983477728	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
608.	56.86346146799948	78.34865507915323	3.760511209203306	0.0018735594860607718	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
616.	56.54149141537938	78.3420588256781	3.77508317801162	0.001856994669983153	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
624.	56.21686778130077	78.35000580097626	3.7902231239230364	0.0019117478056300263	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
632.	55.892017369195095	78.36972311714548	3.8056711429017005	0.001774881405929879	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
640.	55.567821434310474	78.33850831953409	3.8186212264179145	0.0016243826031719366	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
648.	55.246305809338146	78.31586775588097	3.8316612645524515	0.0018276812843733004	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
656.	54.920603506446525	78.36700307091638	3.8478641269678873	0.0018456869980289503	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
664.	54.59558792669252	78.35657592287818	3.8611922565209147	0.0016370927790289591	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
672.	54.27522717286224	78.34388360075592	3.8740576114323506	0.0016429976302110572	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
680.	53.95040786032574	78.34430632351983	3.8874802186042916	0.0016539711634189491	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
688.	53.63455725132048	78.34865820340015	3.900521150047054	0.0015832168105194278	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
696.	53.3226510535308	78.34237588443074	3.9128116875726024	0.0015508855013909029	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
704.	53.01134291443763	78.34637581402103	3.9253353180693082	0.0016033923659789506	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
712.	52.673967853664095	78.3438597828135	3.9384659654282657	0.0017578042181659592	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
720.	52.28579770851954	78.34348976260912	3.9534601855599636	0.0019043933024903148	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
728.	51.88679995572877	78.35089943056896	3.9689362582681107	0.0017451479354833321	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
736.	51.57908501713576	78.37462277194788	3.981382552527697	0.0011682163834949577	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
744.	51.39133368594752	78.35473770327548	3.98762772040403	0.0006520161496461618	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
752.	51.20209301515152	78.27863193352182	3.9918148109220355	0.001211253612795865	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
760.	50.85716788025535	78.34822064292929	4.007007778208764	0.0020704852407363583	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
768.	50.39981790154047	78.38836499756583	4.024942574773817	0.0019879462488409105	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
776.	49.98479737888826	78.36431679315335	4.038814918190218	0.0015103271577645572	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
784.	49.67163157689591	78.34476677963201	4.04910780929805	0.0012229082178096817	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
792.	49.40097175557631	78.34124807346555	4.058381449675173	0.0012045574937731285	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488
800.	49.1098744838424	78.3409843538457	4.06838072919842	0.001295262387038587	153.1706443745981	0.0685910631300673	2233.0991441865385	1	0	147.53366085554512	0.06612249121076857	2231.217520000488

==> anc/otoc_to_plot_1D_M800_L1.0000_n800_beta1.0000.dat <==
0.1953125	683.6791178147904	687.2834093653578	1.9752724134179471	0.04312029554424157	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.19921875	683.679883190406	687.2847866903833	1.975442182555011	0.043801502632476286	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.203125	683.6806620716101	687.2861872190603	1.9756146126572633	0.04447885787300265	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.20703125	683.6814543781995	687.2876107676483	1.9757896736321439	0.04514852206870046	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.2109375	683.6822600296844	687.2890571524775	1.975967335485925	0.04581052158124521	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.21484375	683.6830789453243	687.290526190013	1.9761475683319973	0.046464884769392256	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.21875	683.6839110441625	687.2920176969122	1.976330342398186	0.04711164156799441	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.22265625	683.6847562450617	687.2935314900769	1.9765156280317473	0.047750823305676704	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.2265625	683.6856144667383	687.2950673867063	1.9767033957052615	0.04838246290970005	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.23046875	683.6864856277937	687.2966252043497	1.9768936160232293	0.04900659471937274	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.234375	683.6873696467386	687.2982047609453	1.9770862597265066	0.04962325376396848	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.23828125	683.6882664420315	687.2998058748593	1.9772812976932603	0.050232476644680446	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.2421875	683.6891759320987	687.3014283649454	1.9774787009502932	0.05083430030941827	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.24609375	683.6900980353744	687.3030720505514	1.9776784406644277	0.051428762886104096	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.25	683.6910326703039	687.304736751585	1.977880488160341	0.052015903441088085	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.25390625	683.6919797553935	687.3064222885241	1.9780848149100612	0.05259576094755403	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.2578125	683.6929392092203	687.3081284824601	1.9782913925427437	0.05316837598905977	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.26171875	683.6939109504514	687.3098551551253	1.9785001928474757	0.05373378904832293	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.265625	683.6948948978765	687.3116021289111	1.9787111877696837	0.054292041107231626	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.26953125	683.6958909704238	687.3133692269091	1.978924349418626	0.05484317371960401	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.2734375	683.6968990871827	687.3151562729216	1.979139650064368	0.055387228950735334	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.27734375	683.6979191674071	687.3169630914884	1.9793570621448036	0.05592424927735351	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.28125	683.6989511305594	687.318789507916	1.9795765582618474	0.05645427723391094	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.28515625	683.6999948963049	687.3206353482856	1.9797981111856935	0.05697735575924412	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.2890625	683.701050384541	687.322500439477	1.9800216938537165	0.05749352807626451	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.29296875	683.7021175154069	687.3243846091897	1.9802472793737893	0.05800283798183159	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.296875	683.703196209298	687.3262876859587	1.9804748410254496	0.05850532916412021	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.30078125	683.7042863868807	687.3282094991627	1.980704352257884	0.059001045537115715	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.3046875	683.7053879691072	687.3301498790497	1.9809357866937083	0.05949003161066457	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.30859375	683.7065008772228	687.3321086567476	1.9811691181298423	0.05997233170006666	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.3125	683.7076250327856	687.3340856642732	1.981404320535115	0.060447990561272036	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.31640625	683.7087603576649	687.3360807345514	1.9816413680561022	0.06091705324325858	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.3203125	683.7099067740653	687.338093701425	1.981880235013578	0.06137956481975948	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.32421875	683.7110642045217	687.3401243996626	1.9821208959062566	0.06183557049888577	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.328125	683.7122325719257	687.3421726649742	1.9823633254081006	0.06228511585661067	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.33203125	683.7134117995164	687.3442383340212	1.9826074983738864	0.06272824667311738	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.3359375	683.7146018108983	687.3463212444192	1.9828533898352343	0.06316500890577004	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.33984375	683.7158025300438	687.3484212347591	1.9831009750059627	0.06359544881851775	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.34375	683.717013881306	687.3505381446088	1.983350229279129	0.06401961248192833	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.34765625	683.7182357894179	687.352671814516	1.9836011282284778	0.06443754653565748	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.3515625	683.7194681795047	687.3548220860318	1.9838536476114388	0.06484929749680646	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.35546875	683.7207109770832	687.3569888016945	1.9841077633651716	0.06525491238934933	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.359375	683.7219641080693	687.3591718050652	1.9843634516144806	0.06565443850124097	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.36328125	683.7232274987807	687.3613709407092	1.9846206886659625	0.06604792299725659	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.3671875	683.7245010759458	687.3635860542216	1.9848794510128966	0.06643541308096701	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.37109375	683.7257847667058	687.3658169922128	1.9851397153306576	0.06681695671127841	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.375	683.7270784986069	687.3680636023378	1.9854014584872035	0.06719260184024733	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.37890625	683.728382199625	687.3703257332826	1.9856646575325345	0.06756239615447157	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.3828125	683.7296957981487	687.3726032347777	1.9859292897071603	0.06792638806800255	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.38671875	683.7310192229884	687.3748959575964	1.9861953324393158	0.06828462581637496	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.390625	683.7323524033856	687.3772037535692	1.9864627633463507	0.06863621929704777	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.3984375	683.7350477499302	687.3818639775678	1.9870017011079855	0.0693225215065496	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.40625	683.7377812802337	687.386582742562	1.9875459277448906	0.06998847798404029	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.4140625	683.7405524436361	687.3913589013812	1.988095271076486	0.07063259297332536	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.421875	683.7433606963768	687.3961913239795	1.9886495620100988	0.07125526246970537	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.4296875	683.7462055016176	687.4010788975011	1.9892086345525752	0.07185688417338554	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.4375	683.7490863294321	687.4060205263249	1.989772325825308	0.07243785735558106	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.4453125	683.7520026568014	687.4110151320981	1.9903404760737562	0.07299858260944347	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.453125	683.7549539675912	687.4160616537577	1.9909129286785805	0.07353946147907209	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.4609375	683.7579397525277	687.4211590475272	1.9914895301593667	0.07406089591685827	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.46875	683.760959509157	687.4263062868934	1.9920701301772814	0.07456328820750002	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.4765625	683.7640127418097	687.4315023625891	1.9926545815376089	0.07504704040245258	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.484375	683.7670989615565	687.4367462825381	1.9932427401835697	0.07551255401199342	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.4921875	683.7702176861525	687.4420370718027	1.9938344651940463	0.07596022970885485	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.5	683.7733684399898	687.4473737725103	1.9944296187727706	0.07639046684043649	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.5078125	683.7765507540363	687.4527554437711	1.995028066238428	0.07680366314517073	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.515625	683.7797641657744	687.4581811615765	1.9956296760094139	0.07720021421467038	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.5234375	683.7830082191474	687.4636500186951	1.9962343195855323	0.077580513402566	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.53125	683.7862824644827	687.4691611245532	1.996841871531329	0.0779449513111814	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.5390625	683.7895864584355	687.4747136050997	1.9974522094497695	0.07829391537455876	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.546875	683.7929197639215	687.480306602674	1.9980652139590565	0.07862778974717344	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.5546875	683.7962819500451	687.48593927585	1.9986807686645691	0.07894695486534431	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.5625	683.7996725920333	687.4916107992816	1.9992987601288275	0.07925178722904036	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.5703125	683.8030912711655	687.4973203635373	1.9999190778400229	0.07954265903467217	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.578125	683.8065375747045	687.5030671749212	2.000541614176244	0.07981993775986496	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.5859375	683.8100110958355	687.5088504552947	2.0011662643675208	0.08008398663227467	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.59375	683.8135114335745	687.5146694419025	2.0017929264673735	0.08033516351295589	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.6015625	683.817038192728	687.5205233871507	2.0024215012974107	0.08057382102151678	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.609375	683.8205909837969	687.526411558436	2.0030518924208347	0.08080030674281602	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.6171875	683.8241694229297	687.5323332379296	2.003684006090267	0.08101496239859785	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.625	683.8277731318375	687.5382877223697	2.004317751208313	0.08121812421904906	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.6328125	683.8314017377344	687.5442743228538	2.00495303928119	0.08141012261785363	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.640625	683.8350548732659	687.5502923646262	2.0055897843742168	0.08159128196032839	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.6484375	683.8387321764457	687.5563411868529	2.00622790306182	0.0817619205624851	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.65625	683.8424332905848	687.5624201424095	2.0068673143830056	0.08192235078709587	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.6640625	683.846157864224	687.5685285976563	2.0075079397928683	0.0820728786635243	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.671875	683.8499055510777	687.5746659322194	2.008149703112123	0.08221380390304489	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.6796875	683.8536760099554	687.5808315387554	2.0087925304788534	0.08234542019752666	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.6875	683.8574689047024	687.5870248227446	2.0094363503027095	0.0824680147011918	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.6953125	683.8612839041431	687.593245202248	2.0100810932085595	0.08258186823408664	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.703125	683.8651206820036	687.5994921076934	2.010726691993867	0.0826872554900433	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.7109375	683.8689789168587	687.6057649816471	2.0113730815755915	0.08278444449661038	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.71875	683.8728582920675	687.6120632785809	2.0120201989391266	0.08287369737931272	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.7265625	683.8767584957048	687.6183864646722	2.0126679830971432	0.08295526977508416	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.734375	683.8806792205106	687.6247340175493	2.0133163750293623	0.08302941079935522	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.7421875	683.8846201638233	687.6311054260906	2.013965317640883	0.08309636392357334	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.75	683.8885810275149	687.6375001902063	2.014614755715668	0.08315636617663813	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.7578125	683.8925615179428	687.6439178206084	2.015264635862393	0.08320964844568834	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.765625	683.8965613458759	687.6503578385996	2.015914906472632	0.08325643573201091	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.7734375	683.9005802264475	687.6568197758585	2.016565517670706	0.08329694707464341	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.78125	683.9046178790933	687.6633031742354	2.0172164212706734	0.08333043672901871	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.796875	683.9127483995073	687.6763325712769	2.018518921092476	0.08338019903793281	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.8125	683.9209507464489	687.6894425598787	2.0198220524906088	0.08341008281473705	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.828125	683.9292228244326	687.7026298196628	2.0211254861804364	0.08341962245860657	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.84375	683.9375626013807	687.7158911734167	2.02242891569244	0.08341023631192002	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.859375	683.9459681068711	687.729223580936	2.023732056065184	0.08338326092932391	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.875	683.9544374304309	687.7426241330995	2.0250346425964816	0.08333995449132203	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.890625	683.9629687198428	687.7560900461086	2.0263364296430377	0.08328150011824675	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.90625	683.9715601794985	687.7696186559511	2.027637189475177	0.08320900936688247	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.921875	683.9802100687809	687.7832074130697	2.028936711185753	0.08312352563511638	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.9375	683.9889167004615	687.7968538772134	2.030234799651274	0.08302602748830168	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.953125	683.9976784391573	687.8105557125185	2.0315312745447622	0.08291743195287893	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.96875	684.0064936997952	687.8243106827634	2.0328259693998016	0.08279859781313803	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
0.984375	684.0153609461227	687.8381166468424	2.034118730726423	0.08267032867550483	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.	684.0242786892439	687.8519715544074	2.035409417170911	0.08253337602280908	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.015625	684.0332454861939	687.8658734417207	2.0366978987271356	0.08238844233788711	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.03125	684.042259938528	687.8798204276779	2.03798405599397	0.08223618359318152	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.046875	684.0513206909861	687.8938107100049	2.0392677794644225	0.08207721218526842	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.0625	684.0604264301265	687.9078425616348	2.04054896887476	0.08191209952310885	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.078125	684.0695758830595	687.921914327246	2.0418275325745197	0.08174137838656748	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.09375	684.0787678161568	687.9360244199611	2.04310338694934	0.08156554545500683	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.109375	684.0880010338308	687.9501713181998	2.0443764558699886	0.08138506333702367	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.125	684.0972743773273	687.9643535626719	2.045646670178622	0.08120036280584486	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.140625	684.1065867235633	687.9785697535282	2.0469139672076713	0.0810118447798942	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.15625	684.1159369839821	687.9928185476255	2.0481782903279937	0.08081988226609838	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.171875	684.1253241034548	688.0070986559482	2.049439588528487	0.08062482212530142	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.1875	684.1347470591955	688.0214088411229	2.0506978160194094	0.0804269866779066	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.203125	684.144204859732	688.0357479150783	2.0519529318621714	0.08022667545040463	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.21875	684.153696543878	688.0501147368068	2.0532048996272345	0.08002416654846911	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.234375	684.163221179761	688.0645082102272	2.054453687066811	0.0798197180694018	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.25	684.172777863862	688.0789272821663	2.0556992658169033	0.07961356954999133	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.265625	684.1823657200973	688.0933709404329	2.0569416111152483	0.07940594308516324	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.28125	684.191983898909	688.1078382119695	2.0581807015383147	0.07919704445990305	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.296875	684.2016315764116	688.1223281611137	2.0594165187546203	0.07898706441913816	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.3125	684.2113079535438	688.136839887951	2.0606490473014127	0.07877617951385218	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.328125	684.2210122552492	688.1513725267002	2.061878274364428	0.0785645531106951	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.34375	684.2307437296944	688.1659252442428	2.063104189586122	0.07835233633167604	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.359375	684.2405016475052	688.1804972386674	2.064326784874793	0.07813966885905188	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.375	684.2502853010207	688.1950877379226	2.0655460542379673	0.07792667964352518	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.390625	684.2600940035932	688.2096959985018	2.066761993613653	0.07771348781304255	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.40625	684.2699270888735	688.2243213042294	2.067974600732125	0.07750020321186923	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.421875	684.2797839101729	688.2389629650647	2.069183874964024	0.07728692706326967	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.4375	684.289663839786	688.2536203159993	2.070389817202852	0.0770737525981815	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.453125	684.2995662683957	688.2682927159739	2.0715924297327173	0.07686076553149235	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.46875	684.3094906044463	688.2829795468774	2.0727917161257112	0.07664804475615483	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.484375	684.3194362735738	688.2976802125684	2.073987681131347	0.07643566264179924	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.5	684.329402718036	688.3123941379615	2.0751803305832675	0.07622368557227333	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.515625	684.3393893961766	688.3271207681443	2.0763696713054807	0.07601217432099361	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.53125	684.3493957818871	688.3418595675364	2.0775557110307985	0.07580118454559681	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.546875	684.3594213641096	688.3566100191011	2.0787384583225306	0.07559076705695134	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.5625	684.3694656463422	688.3713716235776	2.0799179225013282	0.07538108160274723	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.59375	684.3896083947898	688.400926378771	2.082267042186395	0.07496375769348163	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.625	684.409820328748	688.4305201678067	2.084603157357171	0.07454914192243223	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.65625	684.4300979539925	688.4601495666861	2.086926363556547	0.07413769120995539	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.6875	684.4504379675884	688.4898113739051	2.089236763057793	0.07372959951528912	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.71875	684.4708372458314	688.5195025932768	2.0915344635262527	0.07332502110092065	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.75	684.4912928329827	688.5492204182659	2.0938195768766006	0.07292407613909546	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.78125	684.5118019308023	688.5789622176841	2.096092218284946	0.07252685561545036	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.8125	684.5323618887509	688.6087255226158	2.0983525053525662	0.07213342552425672	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.84375	684.5529701948932	688.6385080144504	2.1006005573802122	0.07174383044375787	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.875	684.573624467398	688.6683075139306	2.102836494755301	0.07135809681619776	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.90625	684.5943224466034	688.6981219711116	2.1050604384312246	0.07097623562986399	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.9375	684.6150619876374	688.7279494561558	2.1072725094821676	0.07059824473202525	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
1.96875	684.6358410535169	688.7577881508666	2.109472828726976	0.07022411098238734	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
2.	684.6566577087042	688.7876363409306	2.111661516418567	0.06985381193704399	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
2.03125	684.6775101131142	688.8174924087562	2.1138386919730414	0.06948731743381131	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
2.0625	684.6983965164802	688.847354826905	2.11600447375818	0.06912459092372103	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
2.09375	684.7193152531312	688.8772221520213	2.118158978905774	0.06876559054138909	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
2.125	684.7402647370807	688.9070930192438	2.120302323167017	0.06841027015402545	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
2.15625	684.7612434574545	688.936966137042	2.1224346207904006	0.06805858021645861	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
2.1875	684.7822499741935	688.9668402824518	2.1245559844305455	0.06771046846448314	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
2.21875	684.8032829140617	688.9967142966642	2.1266665250694308	0.06736588049649583	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
2.25	684.8243409668863	689.0265870809426	2.1287663519615765	0.06702476042276118	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
2.28125	684.8454228820431	689.0564575928532	2.1308555725958533	0.06668705127452768	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
2.3125	684.8665274651702	689.0863248427611	2.1329342926662345	0.06635269534309884	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
2.34375	684.8876535750767	689.1161878905705	2.135002616054797	0.06602163460338062	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
2.375	684.908800120859	689.1460458427343	2.1370606448289458	0.0656938108935492	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
2.40625	684.929966059184	689.1758978494175	2.139108479235644	0.06536916623185363	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
2.4375	684.9511503917452	689.2057431019309	2.1411462177184366	0.0650476430124769	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
2.46875	684.9723521628691	689.2355808302722	2.1431739569239237	0.06472918413580686	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
2.5	684.9935704572716	689.2654103008966	2.1451917917269245	0.06441373318681087	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
2.53125	685.0148043979525	689.2952308145973	2.1471998152480993	0.06410123447700755	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
2.5625	685.0360531442128	689.3250417045517	2.1491981188817375	0.06379163325669168	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
2.59375	685.0573158897757	689.3548423344882	2.1511867923266426	0.06348487567742467	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
2.625	685.0785918610519	689.3846320969752	2.1531659236115765	0.06318090888055394	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
2.65625	685.0998803154756	689.4144104118305	2.155135599131677	0.06287968111922027	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
2.6875	685.121180539946	689.4441767246238	2.157095903681528	0.0625811416672164	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
2.71875	685.1424918493727	689.4739305052757	2.159046920485878	0.06228524091831389	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
2.75	685.1638135852851	689.5036712467586	2.1609887312389224	0.061991930422337305	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
2.78125	685.185145114528	689.5333984638611	2.1629214161372743	0.06170116281860061	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
2.8125	685.2064858280371	689.5631116920414	2.164845053915085	0.06141289187406329	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
2.84375	685.2278351396832	689.5928104863546	2.1667597218794032	0.06112707252388816	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
2.875	685.2491924851593	689.6224944204338	2.168665495947828	0.06084366076886738	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
2.90625	685.2705573209669	689.6521630855357	2.1705624506774575	0.06056261375105976	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
2.9375	685.2919291234193	689.681816089663	2.172450659307269	0.06028388973236076	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
2.96875	685.3133073877289	689.7114530567092	2.17433019378573	0.060007447963648985	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
3.	685.3346916271307	689.7410736256701	2.1762011248049973	0.05973324880785924	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
3.03125	685.3560813720459	689.770677449902	2.178063521836221	0.05946125368820532	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
3.0625	685.3774761693088	689.8002641964271	2.17991745316051	0.05919142498205332	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
3.09375	685.3988755814213	689.8298335452567	2.1817629858975995	0.058923726092928064	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
3.125	685.4202791858454	689.8593851887863	2.183600186041318	0.058658461784924995	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
3.1875	685.4630973523462	689.9184341878865	2.1872498470511172	0.05813405303617358	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
3.25	685.5059275633282	689.9774089588273	2.19086694267084	0.05761692880090763	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
3.3125	685.5487669135082	690.0363074303274	2.1944519631512307	0.05710752550467291	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
3.375	685.5916126809378	690.0951276801277	2.198005383358924	0.05660560333435072	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
3.4375	685.6344623117852	690.1538679218914	2.2015276635680245	0.05611093481541474	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
3.5	685.6773134065897	690.2125264934858	2.2050192502108508	0.0556233041344818	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
3.5625	685.7201637077978	690.2711018464315	2.2084805765848348	0.05514250636908713	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
3.625	685.7630110885088	690.3295925364042	2.2119120635069867	0.05466834681659094	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
3.6875	685.8058535422208	690.387997214667	2.2153141199369086	0.054200640402093825	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
3.75	685.8486891735288	690.4463146203309	2.2186871435572484	0.053739211056040403	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
3.8125	685.8915161896604	690.5045435733551	2.2220315213189137	0.05328389116312238	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
3.875	685.9343328927577	690.5626829682009	2.2253476299526387	0.052834521015785896	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
3.9375	685.977137672844	690.6207317680655	2.228635836445887	0.05239094833201108	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
4.	686.0199290013927	690.6786889996533	2.23189649849414	0.051953027808810504	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
4.0625	686.0627054254378	690.7365537483978	2.2351299649219882	0.05152062066173002	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
4.125	686.1054655622046	690.7943251541218	2.2383365760768563	0.05109359423117965	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
4.1875	686.1482080941688	690.8520024070677	2.2415166642008857	0.05067182165003814	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
4.25	686.1909317645141	690.9095847442741	2.244670553783111	0.05025518144845975	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
4.3125	686.2336353729875	690.9670714462482	2.247798561881943	0.0498435572391287	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
4.375	686.2763177720617	691.0244618339354	2.250900998438002	0.04943683743286087	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
4.4375	686.3189778634148	691.0817552659172	2.2539781665610508	0.04903491494822987	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
4.5	686.3616145946743	691.1389511358542	2.257030362806531	0.04863768694981019	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
4.5625	686.404226956433	691.1960488701259	2.260057877429777	0.04824505461111883	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
4.625	686.4468139794683	691.2530479256644	2.2630609946329208	0.04785692289422272	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
4.6875	686.489374732188	691.309947787946	2.266039992791555	0.04747320032015878	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
4.75	686.5319083182636	691.366747969152	2.2689951446729406	0.04709379878310571	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
4.8125	686.5744138744394	691.4234480064586	2.271926717639443	0.04671863336423954	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
4.875	686.6168905684989	691.480047460464	2.2748349738434706	0.046347622180860526	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
4.9375	686.6593375973736	691.5365459137291	2.2777201704120507	0.045980686202174326	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
5.	686.7017541854018	691.5929429694253	2.2805825596187423	0.04561774911015348	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
5.0625	686.7441395826894	691.6492382500795	2.28342238905082	0.04525873716249862	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
5.125	686.7864930636057	691.7054313964121	2.2862399017640547	0.04490357905579856	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
5.1875	686.8288139253715	691.7615220662593	2.2890353364327947	0.04455220582384101	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
5.25	686.8711014867446	691.81750993357	2.291808927492035	0.044204550692700906	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
5.3125	686.913355086797	691.8733946874592	2.2945609052693823	0.04386054898931491	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
5.375	686.9555740837741	691.9291760313505	2.297291496115699	0.043520138069538916	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
5.4375	686.9977578540177	691.9848536821588	2.3000009225280746	0.04318325716814542	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
5.5	687.039905790993	692.0404273695339	2.3026894032617173	0.04284984735298991	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
5.5625	687.0820173043276	692.0958968351547	2.3053571534471984	0.04251985144703241	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
5.625	687.1240918189583	692.1512618320686	2.3080043846925964	0.04219321390350217	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
5.6875	687.1661287743134	692.2065221240734	2.310631305185136	0.04186988078234677	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
5.75	687.208127623539	692.2616774851426	2.3132381197903897	0.041549799660039355	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
5.8125	687.2500878327849	692.3167276988752	2.315825030142641	0.04123291957331432	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
5.875	687.2920088805346	692.3716725580088	2.318392234737054	0.040919190937362515	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
5.9375	687.3338902569695	692.4265118639148	2.3209399290098114	0.04060856551582859	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
6.	687.3757314633742	692.481245426186	2.3234683054265326	0.04030099636077367	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
6.0625	687.4175320115809	692.535873062191	2.325977553554908	0.03999643772752748	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
6.125	687.4592914234433	692.5903945966927	2.3284678601424735	0.03969484507781473	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
6.1875	687.5010092303403	692.6448098614798	2.330939409189635	0.03939617500515524	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
6.25	687.5426849727146	692.6991186950175	2.333392382018118	0.03910085495470502	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
6.375	687.6259084683525	692.8074164536207	2.3382433113122003	0.03851866197399545	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
6.5	687.7089583990562	692.9152867017422	2.343022047511617	0.03794655988941109	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
6.625	687.7918313728899	693.0227283563486	2.347729951284553	0.0373851951249069	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
6.75	687.8745241064488	693.1297404140785	2.3523683462928435	0.03683427839144038	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
6.875	687.9570334151732	693.236321944063	2.356938520882413	0.03629353346173936	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
7.	688.039356204679	693.3424720814976	2.3614417296582784	0.03576269632249485	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
7.125	688.1214894629628	693.4481900218955	2.365879194963037	0.03524151438356071	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
7.25	688.2034302534256	693.5534750159196	2.3702521082541685	0.03472974575874055	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
7.375	688.2851757085706	693.658326364746	2.374561631402722	0.03422715863123571	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
7.5	688.3667230243282	693.7627434158859	2.3788088979119775	0.03373353064385398	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
7.625	688.4480694549223	693.866725559403	2.3829950140636855	0.03324864835332342	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
7.75	688.5292123082315	693.9702722245083	2.3871210600003083	0.03277230673701581	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
7.875	688.6101489415769	694.0733828764761	2.3911880907479395	0.03230430871521328	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
8.	688.690876757915	694.1760570138393	2.3951971371791116	0.03184446472942426	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
8.125	688.7713932023447	694.2782941658429	2.3991492069302955	0.0313925923418541	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
8.25	688.8516957589726	694.3800938901354	2.403045285264575	0.030948515869750892	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
8.375	688.9317819480044	694.4814557706555	2.4068863358977333	0.030512066050839337	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
8.5	689.0116493231301	694.582379415714	2.410673301777285	0.030083079712266425	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
8.625	689.0912954691141	694.6828644562352	2.4144071058258	0.029661399481318185	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
8.75	689.170717999594	694.7829105441489	2.4180886516476146	0.02924687350481925	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
8.875	689.2499145550576	694.8825173509106	2.4217188242020047	0.028839355198742922	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
9.	689.3288828010004	694.9816845661701	2.4252984904473003	0.02843870300042184	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
9.125	689.407620426217	695.0804118965135	2.42882849995211	0.02804478013682754	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
9.25	689.4861251412383	695.1786990643286	2.432309685481507	0.027657454425812134	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
9.375	689.5643946768889	695.2765458067634	2.435742863558563	0.027276598062366375	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
9.5	689.6424267829625	695.3739518747462	2.4391288349970988	0.026902087432320698	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
9.625	689.7202192269973	695.4709170321086	2.4424683854166434	0.02653380294309038	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
9.75	689.7977697931389	695.5674410547513	2.4457622857328714	0.026171628846171302	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
9.875	689.8750762810932	695.6635237298823	2.449011292628186	0.02581545308675892	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
10.	689.9521365051623	695.7591648553232	2.452216149004561	0.025465167148084333	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
10.125	690.0289482933503	695.8543642388506	2.4553775844152073	0.0251206659067833	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
10.25	690.1055094865105	695.9491216975733	2.458496315481257	0.02478184752091117	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
10.375	690.1818179376057	696.0434370574251	2.461573046295435	0.024448613272580744	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
10.5	690.2578715109426	696.1373101525545	2.464608468799402	0.02412086745494868	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
10.625	690.333668081586	696.230740824955	2.4676032631591722	0.02379851728711735	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
10.75	690.4092055346159	696.323728923893	2.4705580981211814	0.023481472761925914	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
10.875	690.4844817646502	696.4162743055592	2.4734736313496537	0.023169646559320967	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
11.	690.5594946753562	696.5083768327544	2.4763505097610117	0.02286295397984084	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
11.125	690.6342421786665	696.6000363742604	2.479189369844614	0.022561312789246557	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
11.25	690.708722194615	696.6912528047408	2.4819908379583233	0.022264643145371465	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
11.375	690.7829326509712	696.7820260045365	2.4847555306309568	0.021972867586535827	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
11.5	690.8568714824482	696.8723558590334	2.4874840548549573	0.02168591088298477	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
11.625	690.9305366303453	696.9622422583518	2.490177008351703	0.021403699912587726	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
11.75	691.003926042503	697.0516850973772	2.492834979833104	0.021126163638220063	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
11.875	691.0770376730219	697.1406842755905	2.495458549261258	0.020853233077213318	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
12.	691.1498694817631	697.2292396966943	2.4980482881024075	0.02058484121660875	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
12.125	691.222419433939	697.3173512682804	2.50060475956541	0.020320922903692917	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
12.25	691.2946854998478	697.4050189016124	2.5031285188283308	0.020061414801654465	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
12.375	691.3666656546585	697.4922425115061	2.505620113265824	0.019806255320883537	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
12.5	691.4383578782262	697.5790220161709	2.5080800826585516	0.019556084867598265	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
12.75	691.5808704730455	697.7512483987304	2.512907268738339	0.019068337295382598	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
13.	691.7222072077391	697.9216974566061	2.517614251306243	0.018595654327008937	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
13.25	691.8623520657808	698.0903686408161	2.5222050959018434	0.018139027705905697	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
13.5	692.001289088993	698.2572614460187	2.526683765159196	0.017698056141007612	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
13.75	692.1390023817005	698.422375414431	2.531054123972347	0.01727235878881217	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
14.	692.2754760703722	698.5857100964616	2.535319944553602	0.01686157771835095	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
14.25	692.4106942951577	698.7472650535475	2.5394849128315227	0.016465370822897896	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
14.5	692.544641377504	698.9070400079614	2.543552629965051	0.016083410651925867	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
14.75	692.6773014193453	699.0650344528036	2.5475266181574856	0.015715394832308327	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
15.	692.8086588972409	699.2212482645436	2.551410327381205	0.015361027071714162	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
15.25	692.9386978523721	699.3756808462456	2.5552071316933427	0.015020027711882378	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
15.5	693.0674030154885	699.5283323073451	2.558920341237146	0.014692145233675014	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
15.75	693.1947583451505	699.6792019948087	2.56255320431018	0.014377107772248543	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
16.	693.3207483262601	699.8282896924654	2.5661088951232705	0.014074682324826782	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
16.25	693.4453577675537	699.9755956050916	2.5695905454725936	0.013784670126979925	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
16.5	693.5685707823551	700.1211192278623	2.5730012301867604	0.0135068265554521	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
16.75	693.6903715320655	700.2648600177956	2.5763439587503196	0.013240923757093626	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
17.	693.8107446280364	700.4068178889489	2.5796216920653072	0.012986782188705526	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
17.25	693.9296747741206	700.5469928891112	2.5828373498446724	0.01274423058832408	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
17.5	694.0471465288338	700.6853849269392	2.5859938073594693	0.012513087684642876	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
17.75	694.1631443471174	700.8219937888199	2.589093893686994	0.012293172716305811	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
18.	694.277652673204	700.95681923227	2.592140393717622	0.012084315225417974	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
18.25	694.3906559800605	701.0898610343208	2.595136051299703	0.011886356997385938	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
18.5	694.5021387793856	701.2211190102244	2.598083572216315	0.011699151775228955	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
18.75	694.6120856519893	701.3505930535638	2.6009856271873173	0.011522565271684826	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
19.	694.7204813230614	701.4782832219538	2.6038448548521576	0.01135647014505281	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
19.25	694.8273107249819	701.6041897941956	2.6066638622598437	0.011200725269664424	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
19.5	694.9325588399923	701.7283130543026	2.6094452174869898	0.011055142777775195	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
19.75	695.0362101021549	701.8506525757745	2.6121914336487313	0.010919499343532202	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
20.	695.1382477774388	701.9712065800405	2.614904967158756	0.010793680146681695	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
20.25	695.2386548883824	702.089973235313	2.617588273722072	0.010677854489419936	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
20.5	695.3374172827843	702.2069543126604	2.620243894403466	0.01057221499990213	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
20.75	695.4345241127418	702.3221551568241	2.622874381222023	0.010476223239010984	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
21.	695.5299602434366	702.4355750823536	2.6254820060229713	0.010388895958873157	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
21.25	695.623701997707	702.5472035660799	2.62806882920146	0.010310805649688781	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
21.5	695.7157333352176	702.6570413276197	2.6306374088478157	0.010243472273901766	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
21.75	695.8060524791663	702.7651053602219	2.6331905653384107	0.010185208776994692	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
22.	695.8946385828795	702.8713860739063	2.635730013236313	0.010134180244750546	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
22.25	695.9814597830832	702.975864301581	2.638257655460786	0.010093958598094588	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
22.5	696.0665225387608	703.078570535479	2.6407769925353604	0.01006366682620552	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
22.75	696.1498099972817	703.1794978897245	2.6432894888738887	0.01003930180715873	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
23.	696.2312793893819	703.2786139080813	2.6457966434389397	0.01002655899780791	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
23.25	696.3109532501444	703.3759714190612	2.6483027683727927	0.010022437372978032	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
23.5	696.3887917944807	703.4715306830395	2.6508078621254287	0.0100247242657856	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
23.75	696.4647718721768	703.5652913690604	2.6533151305056855	0.010039770755565947	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
24.	696.538916333423	703.6572991487266	2.6558277475032117	0.010059754401763321	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
24.25	696.6111487282675	703.7474729374487	2.658345007706567	0.010091260380934663	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
24.5	696.6815189191784	703.8359092255732	2.660873377693679	0.010130345240446204	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
24.75	696.7499500799292	703.922512702536	2.66341018032679	0.010178187328635957	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
25.	696.8164713380963	704.0073638095596	2.665962471357997	0.010239778115128217	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
25.5	696.943640536842	704.1716652647103	2.671112974405862	0.010380421442129695	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
26.	697.0628868174385	704.3288125479717	2.6763428928001267	0.010557394935735598	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
26.5	697.1740649874808	704.4788030610213	2.6816703693415977	0.01077080142727338	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
27.	697.2770240288733	704.6216325804903	2.6871136942274	0.011020759068530062	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
27.5	697.3716043203831	704.757291392679	2.692691128410128	0.011307139918083298	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
28.	697.4576348171406	704.8857611692015	2.6984208341454834	0.011630592166652853	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
28.5	697.5349395379117	705.007028000118	2.7043217205767807	0.011994361928178598	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
29.	697.6033576863211	705.1211161396562	2.710415196073662	0.012402287757780961	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
29.5	697.6627471481376	705.2280836508634	2.7167240083345616	0.012850499630935985	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
30.	697.7129264104298	705.3279152072312	2.723265695704598	0.013329402434999693	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
30.5	697.7536485954788	705.4205015870153	2.7300534107695613	0.01384646402501355	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
31.	697.7847457910842	705.505908627479	2.7371121597296115	0.014416831339297609	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
31.5	697.8061433254353	705.5843286448348	2.744470242108859	0.01501946499378981	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
32.	697.8175829819249	705.6555888164247	2.7521316247234013	0.01564648555605519	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
32.5	697.8188490859458	705.7196927532843	2.760116727664914	0.016327358640716216	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
33.	697.8099547915815	705.776985005737	2.7684589833641176	0.01703112660690964	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
33.5	697.7905939613278	705.8271502868207	2.7771478542718238	0.017759809382036362	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
34.	697.7607054059973	705.8704924731103	2.786218792746154	0.018529583519745874	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
34.5	697.7202392791936	705.907097865032	2.7956774377915696	0.019306372412547734	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
35.	697.6689326081847	705.9368114231715	2.8055251651587017	0.020114608745042784	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
35.5	697.6069646220151	705.9601660169677	2.8157920465366124	0.020929198913830493	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
36.	697.5339946440691	705.9767370337076	2.826454364072532	0.021758487920473524	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
36.5	697.4503131463475	705.9872593281506	2.837550534457086	0.02259073654727528	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
37.	697.3555965768502	705.9912373906894	2.8490451006198074	0.023423843247431186	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
37.5	697.250209055858	705.9894837313068	2.860974377704517	0.024252189549898162	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
38.	697.1338718909318	705.9815061649044	2.8732972901697056	0.02507165568567027	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
38.5	697.0069652196007	705.9681177812806	2.8860460333901874	0.025877170797393045	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
39.	696.8693744954629	705.9489485426233	2.8991744609670986	0.026654319052763498	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
39.5	696.7214062260272	705.9246239166057	2.912700352442951	0.027433486497883575	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
40.	696.5630339221884	705.8951404265405	2.926607947464982	0.028156143076236706	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
40.5	696.3946151105787	705.8606424055941	2.9408564955191876	0.02886011439090641	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
41.	696.2163884982506	705.821744707005	2.9554680618558886	0.029526545840161678	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
41.5	696.0283760138313	705.7780696325943	2.9703830413593493	0.030154853012663185	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
42.	695.8310539771086	705.7304696683163	2.985622914868552	0.03076952560877766	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
42.5	695.6244898079555	705.6788399057702	3.001152566968127	0.031306569251841054	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
43.	695.4090985620866	705.623333234854	3.016929484120393	0.03181803702134056	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
43.5	695.1852761506129	705.5646797920255	3.0329706039894675	0.03228977808542233	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
44.	694.9531486184237	705.5025812728653	3.049219262205815	0.032685138215842624	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
44.5	694.7132351805667	705.4374962195409	3.06565574220531	0.03306704981173958	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
45.	694.4658587130724	705.369961615297	3.0822863120175548	0.033398053613878265	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
45.5	694.2112347510235	705.2997134614932	3.0990537958191884	0.033653564197738906	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
46.	693.9499142884376	705.2272237606874	3.1159398762152937	0.033893863611849984	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
46.5	693.6822466108322	705.1529984679341	3.1329476594310384	0.03408902764002297	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
47.	693.408461945231	705.0768314916935	3.1500289038553166	0.03421466751960134	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
47.5	693.1290394213262	704.9990505526508	3.1671623269506397	0.034335523807809576	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
48.	692.8443105560295	704.9202771690584	3.184364427663126	0.034448432137569096	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
48.5	692.5544417877854	704.8404808055607	3.201610759088209	0.03449069517405956	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
49.	692.2599283088149	704.7596695361058	3.218855122837186	0.03446077816507964	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
49.5	691.9614543542694	704.6782594760639	3.2360715372532884	0.03438250673653398	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
50.	691.6593912518749	704.5963786522523	3.2532376295737198	0.03429504860880813	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
51.	691.0445875786198	704.431950890059	3.287458406118419	0.03409612227762193	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
52.	690.4184194124514	704.2683842464551	3.3214298741289636	0.03376513400515013	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
53.	689.7834929095213	704.1061327875803	3.354988674128719	0.033314002527213615	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
54.	689.1424502513817	703.9466469104974	3.388057879183391	0.032877800261174706	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
55.	688.4959602639561	703.7920480293226	3.4207442746510686	0.03232307208042795	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
56.	687.8480749633216	703.6409176483957	3.4527040233442468	0.031653787322769356	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
57.	687.1992093591919	703.4949647550065	3.4840518492966073	0.031087429789623977	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
58.	686.5502945198612	703.3562228736414	3.5148788829234947	0.03052791371939101	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
59.	685.9028920563477	703.2245997720036	3.5451076767353893	0.029873009766987035	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
60.	685.2583752916499	703.0989924725881	3.574624902457469	0.029172365808596723	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
61.	684.6176535444876	702.9800559717954	3.6034524083525827	0.028505535476324617	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
62.	683.9808743508275	702.8681564895182	3.631635973410118	0.027866193386045346	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
63.	683.3485383245829	702.7633762368235	3.6591847951246734	0.02725362835027334	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
64.	682.7208285935315	702.6661789144443	3.6861432301106647	0.0266734322403841	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
65.	682.0976716973272	702.5763544430347	3.7125316596054416	0.026097452289166823	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
66.	681.479301420064	702.493344958227	3.7383381346889983	0.025519745733419752	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
67.	680.8658151089533	702.4168528518323	3.763571151072281	0.024938390744198236	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
68.	680.2568167673641	702.3455514483203	3.788214916177395	0.02435655271961501	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
69.	679.6520309241777	702.2788768910007	3.812284256511511	0.023851859682289644	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
70.	679.0504301004315	702.2184170980606	3.835918635541974	0.023500504144613243	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
71.	678.4510125070569	702.1667316732314	3.8592852648007376	0.02319711455119111	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
72.	677.8544405657225	702.1226122382675	3.8823128646443563	0.022705862127115672	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
73.	677.2618808565304	702.0793996933497	3.904696989054969	0.02209150388611625	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
74.	676.6713042638285	702.0357569142898	3.926495872416589	0.021772367896205402	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
75.	676.0796577969239	702.0017229982561	3.94824172484738	0.02164673517788529	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
76.	675.4896466072976	701.9763318277237	3.9697893427723594	0.021148965766765837	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
77.	674.9027034481315	701.944737599073	3.9905396563809115	0.02067791091481519	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
78.	674.3126610057767	701.9176904963806	4.01114516460199	0.020625540863549396	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
79.	673.7226257110148	701.9035007439649	4.03179073810801	0.020212559180937895	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
80.	673.1351676813939	701.8789967296269	4.051570282963866	0.019833812173374987	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
81.	672.5413424166039	701.8625535005906	4.07145836245476	0.019770056482118825	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
82.	671.9502309636766	701.8533627033235	4.091110395928103	0.019310917243134718	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
83.	671.3565289245948	701.8323316775615	4.11008019694103	0.01917121771178998	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
84.	670.7582884607223	701.8302436761472	4.129452831351683	0.01891010903075019	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
85.	670.1630429166188	701.8135203874488	4.14790041500253	0.018641295577456862	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
86.	669.5583158644838	701.8105798521794	4.166735422506597	0.018473014026104018	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
87.	668.9588211050074	701.8005281039531	4.184846443054738	0.01818692461171345	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
88.	668.348806801027	701.7958066243109	4.203109271730024	0.018009815187515876	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
89.	667.7442078641036	701.7904237667293	4.22086607342977	0.017762118546161165	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
90.	667.1283989487289	701.7849346460422	4.238633508822346	0.01756312229205248	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
91.	666.5183233323654	701.781707061388	4.255992318013875	0.017413837919289854	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
92.	665.8948558264	701.7796628811305	4.273461184660926	0.017184653308084386	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
93.	665.2785446305229	701.7749745022148	4.290361624630044	0.01700819962803113	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
94.	664.6495115054768	701.775989341334	4.307477583916988	0.016751104155345864	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
95.	664.0275824368042	701.7674357205896	4.323863832940735	0.01664460571989279	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
96.	663.3921042061751	701.7752946462336	4.340766795356774	0.016494224415360303	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
97.	662.7596030725158	701.7651982220252	4.356852281771456	0.01620690126501456	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
98.	662.1237357033818	701.771454674601	4.373180597886803	0.016141700745030185	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
99.	661.4790056456028	701.7643807600153	4.389135683261516	0.015868003212153425	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987
100.	660.8401264095318	701.7662846236362	4.40491660431111	0.01569383888703335	1392.3196757876242	0.5043458525857261	2760.644642261562	1	0	1375.9443682477165	0.49846648626926704	2760.3548205333987

==> anc/otoc_to_plot_1D_M800_L1.0000_n800_beta1.5000.dat <==
0.390625	453.2297795197392	456.1828533125285	1.7759937721017094	0.029922835761610145	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.3984375	453.2314800071455	456.1852483296123	1.7762289331800687	0.030278400298371366	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.40625	453.23320823158076	456.1876794541311	1.7764668721063714	0.030629639393850994	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.4140625	453.2349639252738	456.19014622448503	1.7767075212955976	0.03097229040106697	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.421875	453.2367468208308	456.1926481822286	1.7769508141438881	0.031306478959194806	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.4296875	453.23855665135665	456.1951848721926	1.777196685029335	0.03163233124340081	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.4375	453.2403931505589	456.19775584260873	1.7774450693195663	0.031949974045971885	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.4453125	453.2422560528545	456.2003606452213	1.7776959033738033	0.0322595341458225	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.453125	453.24414509347315	456.2029988353826	1.7779491245405947	0.03256113831831442	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.4609375	453.2460600085501	456.2056699721515	1.778204671160027	0.03285491334173685	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.46875	453.2480005352113	456.20837361837164	1.7784624825615594	0.03314098555810574	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.4765625	453.24996641166337	456.211109340747	1.7787224990593724	0.03341948098652381	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.484375	453.25195737726824	456.2138767099152	1.7789846619519738	0.03369052518482363	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.4921875	453.2539731726204	456.2166753005046	1.7792489135153853	0.03395424292999394	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.5	453.25601353961724	456.2195046911886	1.779515196997755	0.03421075843222354	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.5078125	453.25807822152257	456.2223644647393	1.7797834566158888	0.03446019516975696	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.515625	453.26016696302827	456.22525420806596	1.7800536375472824	0.034702675697118934	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.5234375	453.2622795103153	456.2281735122573	1.7803256859236563	0.034938321669855554	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.53125	453.26441561110374	456.23112197260986	1.780599548823374	0.03516725372494989	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.5390625	453.26657501470737	456.2340991886587	1.7808751742631086	0.03538959156142596	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.546875	453.2687574720763	456.2371047642023	1.7811525111915212	0.03560545392055303	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.5546875	453.2709627358414	456.24013830732224	1.7814315094806172	0.03581495833476822	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.5625	453.2731905603543	456.24319943039416	1.781712119915502	0.03601822113708408	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.5703125	453.2754407017296	456.24628775010603	1.7819942941858842	0.036215357699504125	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.578125	453.27771291786894	456.2494028874641	1.7822779848795567	0.03640648227599286	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.5859375	453.28000696850006	456.25254446780116	1.7825631454714466	0.03659170759510744	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.59375	453.28232261520697	456.2557121207698	1.7828497303107302	0.036771145444319586	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.6015625	453.2846596214456	456.2589054803543	1.783137694619014	0.03694490634269698	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.609375	453.287017752583	456.2621241848583	1.7834269944723349	0.037113099429120666	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.6171875	453.28939677590415	456.2653678769025	1.783717586797594	0.03727583277186852	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.625	453.2917964606407	456.2686362034161	1.7840094293593953	0.03743321305790914	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.6328125	453.2942165779843	456.27192881562746	1.784302480751624	0.03758534569730898	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.640625	453.2966569011017	456.2752453690462	1.7845967003859158	0.03773233478948157	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.6484375	453.2991172051498	456.2785855234541	1.7848920484827095	0.037874283283983345	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.65625	453.30159726728533	456.28194894288987	1.785188486062228	0.038011292592983636	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.6640625	453.3040968666765	456.2853352956181	1.785485974929475	0.03814346296721283	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.671875	453.3066157845093	456.2887442541285	1.7857844776710907	0.03827089346432899	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.6796875	453.3091538039943	456.2921754950988	1.786083957639855	0.038393681530337176	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.6875	453.3117107103739	456.29562869937484	1.7863843789450022	0.03851192350525423	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.6953125	453.3142862909241	456.2991035519526	1.7866857064446247	0.0386257144185862	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.703125	453.31688033495533	456.3025997419425	1.7869879057327926	0.038735147886285404	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.7109375	453.3194926338198	456.3061169625515	1.7872909431303479	0.038840316309020295	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.71875	453.32212298090275	456.3096549110478	1.787594785675121	0.03894131064775763	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.7265625	453.32477117163063	456.3132132887329	1.787899401109219	0.039038220549016955	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.734375	453.32743700346305	456.31679180091305	1.7882047578711995	0.039131134495761444	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.7421875	453.3301202758908	456.32039015686826	1.7885108250857154	0.03922013961630455	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.75	453.3328207904305	456.3240080698172	1.7888175725527042	0.039305321660080494	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.7578125	453.33553835062406	456.32764525688685	1.789124970736654	0.039386765007805025	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.765625	453.33827276203186	456.3313014390763	1.7894329907559512	0.039464552891928406	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.7734375	453.34102383221847	456.33497634122284	1.7897416043755905	0.039538767220776094	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.78125	453.34379137075723	456.33866969196896	1.7900507839937758	0.039608926111048014	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.796875	453.3493751011464	456.3461106726314	1.7906707339324899	0.03973913845560162	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.8125	453.355022469516	456.3536222848979	1.7912926320705134	0.03985745558947684	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.828125	453.36073202366083	456.36120249112173	1.791916279419661	0.03996333180007383	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.84375	453.36650234251874	456.36884931096733	1.7925414861892657	0.04005734574072051	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.859375	453.3723320358025	456.3765608201789	1.7931680714740585	0.040140056339161845	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.875	453.3782197436042	456.3843351493432	1.7937958629498645	0.040212003074515223	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.890625	453.38416413598196	456.39217048263583	1.7944246965701371	0.040273706099796414	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.90625	453.3901639125267	456.4000650565538	1.7950544162654831	0.04032566672381677	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.921875	453.3962178019088	456.40801715866286	1.7956848736552564	0.04036836781246933	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.9375	453.4023245614149	456.4160251263341	1.7963159277596228	0.040402274033596086	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.953125	453.40848297646943	456.4240873454843	1.7969474447188063	0.04042783225548874	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.96875	453.41469186015775	456.4322022493319	1.7975792975176068	0.040445471944401845	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
0.984375	453.42095005272245	456.44036831714527	1.7982113657170689	0.04045560564019013	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.	453.4272564210786	456.44858407303053	1.7988435351938628	0.04045862935361555	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.015625	453.4336098582999	456.45684808470253	1.7994756978843693	0.040454922951795425	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.03125	453.4400092831234	456.4651589622938	1.8001077515361064	0.040444850532104226	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.046875	453.44645363944534	456.47351535716575	1.8007395994634976	0.04042876101201642	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.0625	453.45294189581057	456.4819159607533	1.8013711503177319	0.04040698851686386	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.078125	453.45947304491193	456.4903595034115	1.8020023178546496	0.040379852746298184	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.09375	453.4660461030928	456.4988447533034	1.8026330207160537	0.04034765953167607	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.109375	453.47266010983856	456.5073705152866	1.8032631822150145	0.040310701252131764	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.125	453.47931412728605	456.51593562984345	1.8038927301301828	0.04026925720662433	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.140625	453.4860072397386	456.5245389720218	1.8045215965027215	0.04022359407585441	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.15625	453.49273855317034	456.53317945039896	1.8051497174450533	0.04017396651566685	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.171875	453.4995071947461	456.5418560060802	1.805777032956336	0.040120617342566334	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.1875	453.506312312353	456.550567611703	1.8064034867370085	0.04006377810923567	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.203125	453.51315307411966	456.5593132704856	1.8070290260222497	0.04000366956672252	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.21875	453.52002866796397	456.5680920152874	1.8076536014109685	0.039940501887151925	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.234375	453.5269383011318	456.5769029076944	1.8082771667062232	0.039874475250130104	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.25	453.5338811997442	456.5857450371314	1.808899678762535	0.03980578013668179	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.265625	453.540856608364	456.5946175199994	1.8095210973354945	0.03973459772387855	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.28125	453.5478637895521	456.6035194988314	1.8101413849414063	0.039661100339209554	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.296875	453.5549020234466	456.61245014148204	1.8107605067210948	0.039585451718018305	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.3125	453.5619706073387	456.62140864032455	1.8113784303075944	0.03950780739420168	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.328125	453.5690688552635	456.6303942114862	1.8119951257021636	0.03942831510893541	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.34375	453.57619609759416	456.6394060940998	1.8126105651547486	0.039347115018827594	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.359375	453.5833516806491	456.64844354957245	1.813224723046502	0.039264340123146724	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.375	453.5905349662982	456.65750586088706	1.813837575783597	0.0391801166011021	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.390625	453.5977453315863	456.6665923319174	1.8144491016902864	0.03909456397918376	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.40625	453.6049821683583	456.6757022867619	1.8150592809079464	0.03900779551933198	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.421875	453.612244882898	456.68483506910883	1.8156680953002655	0.03891991854329291	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.4375	453.6195328955651	456.6939900416107	1.8162755283624243	0.03883103458753112	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.453125	453.6268456404507	456.70316658527884	1.8168815651311259	0.038741239725816	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.46875	453.6341825650362	456.71236409890884	1.817486192103856	0.0386506248935774	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.484375	453.64154312985426	456.72158199850946	1.8180893971590502	0.03855927595557773	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.5	453.6489268081709	456.73081971675595	1.818691169477468	0.038467274124826645	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.515625	453.65633308565566	456.7400767024665	1.819291499475451	0.03837469606985877	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.53125	453.66376146008116	456.74935242008195	1.819890378729651	0.03828161415006548	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.546875	453.67121144101105	456.7586463491808	1.8204877999176405	0.038188096676933014	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.5625	453.67868254950724	456.76795798399013	1.8210837567508051	0.038094161184330254	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.59375	453.69368628919966	456.78663241816497	1.8222712570291777	0.03790545675034451	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.625	453.70876906674886	456.80537195227714	1.8234528477977017	0.0377160532225993	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.65625	453.72392743586414	456.8241730223356	1.8246285103555901	0.03752623614808215	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.6875	453.7391581080658	456.84303225793155	1.8257982375569568	0.037336353417391166	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.71875	453.75445794479236	456.8619464703123	1.826962032444177	0.03714671136413372	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.75	453.7698239498974	456.88091264123506	1.8281199070172152	0.03695757892191409	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.78125	453.7852532625187	456.89992791255065	1.8292718811267967	0.03676919135127932	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.8125	453.80074315032357	456.9189895764776	1.8304179814766701	0.036581753677282336	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.84375	453.81629100307777	456.9380950665074	1.8315582407316269	0.03639544378732751	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.875	453.8318943265587	456.9572419489077	1.832692696713378	0.036210415201555435	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.90625	453.8475507367783	456.97642791478415	1.833821391681724	0.036026799671518006	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.9375	453.86325795450114	456.9956507726625	1.834944371692848	0.03584470943399154	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
1.96875	453.87901380005434	457.0149084415483	1.8360616860213486	0.035664239275060794	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
2.	453.89481618840546	457.03419894444636	1.8371733866475393	0.035485468442061574	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
2.03125	453.9106631244935	457.05352040229246	1.8382795277989774	0.03530846234022533	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
2.0625	453.9265526988089	457.07287102828707	1.8393801655438033	0.03513327401610411	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
2.09375	453.9424830832044	457.09224912258	1.840475357424984	0.034959945564388306	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
2.125	453.9584525269253	457.11165306731453	1.8415651621415776	0.03478850936735256	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
2.15625	453.97445935284514	457.13108132196686	1.8426496392604435	0.03461898914546069	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
2.1875	453.9905019539054	457.15053241899415	1.843728848963169	0.03445140106219213	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
2.21875	454.00657878973396	457.1700049597635	1.8448028518268305	0.03428575455500393	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
2.25	454.02268838344685	457.1894976107167	1.8458717086228567	0.03412205313443195	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
2.28125	454.03882931861284	457.2090090997952	1.8469354801477325	0.03396029514341237	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
2.3125	454.0550002363821	457.22853821307456	1.84799422706932	0.033800474383383516	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
2.34375	454.07119983275754	457.24808379161396	1.849048009796694	0.03364258071515991	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
2.375	454.0874268560132	457.2676447284946	1.8500968883640174	0.03348660056434838	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
2.40625	454.1036801042446	457.2872199660434	1.8511409223319657	0.033332517379140114	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
2.4375	454.11995842304725	457.3068084932191	1.8521801707002137	0.033180312085566044	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
2.46875	454.13626070331077	457.3264093431668	1.8532146918373136	0.033029963418901076	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
2.5	454.15258587913456	457.34602159090446	1.854244543413895	0.03288144825879513	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
2.53125	454.16893292584325	457.36564435116355	1.8552697823534883	0.03273474195302484	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
2.5625	454.1853008581032	457.38527677633886	1.856290464785959	0.03258981852671283	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
2.59375	454.20168872814406	457.40491805457594	1.8573066460114078	0.032446651006672766	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
2.625	454.2180956240569	457.4245674079659	1.858318380473876	0.032305211559762625	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
2.65625	454.23452066818834	457.4442240908326	1.859325721733893	0.032165471665752676	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
2.6875	454.25096301561734	457.4638873881401	1.8603287224529856	0.032027402334374955	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
2.71875	454.2674218526955	457.483556613969	1.8613274343797914	0.031890974201754574	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
2.75	454.2838963956758	457.5032311100951	1.8623219083405953	0.03175615769367823	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
2.78125	454.3003858893966	457.5229102446425	1.8633121942356463	0.031622923126555236	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
2.8125	454.3168896060406	457.54259341081286	1.864298341036005	0.0314912407963952	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
2.84375	454.33340684394756	457.5622800256849	1.865280396785421	0.03136108106103919	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
2.875	454.3499369264911	457.5819695290791	1.86625840860232	0.031232414429947397	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
2.90625	454.3664792010033	457.6016613824874	1.8672324226872927	0.03110521164395763	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
2.9375	454.38303303776047	457.62135506806345	1.8682024843300673	0.030979443659333583	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
2.96875	454.3995978290138	457.64105008765597	1.869168637916001	0.03085508179088947	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
3.	454.4161729880572	457.6607459619103	1.870130926941998	0.030732097719084805	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
3.03125	454.43275794836046	457.68044222940694	1.8710893940234439	0.03061046346777374	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
3.0625	454.44935216272467	457.70013844584656	1.8720440809087338	0.030490151512061914	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
3.09375	454.4659551024861	457.7198341832819	1.8729950284929477	0.030371134781780995	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
3.125	454.4825662567563	457.7395290293892	1.873942276832595	0.030253591581458277	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
3.1875	454.5158112498372	457.7789144723126	1.8758258318955292	0.030022188042712727	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
3.25	454.5490833836827	457.8182917630393	1.8776950503379342	0.02979513652197241	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
3.3125	454.5823791414286	457.8576580991855	1.8795502239607758	0.02957265843525292	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
3.375	454.6156952288656	457.89701087002476	1.8813916326423408	0.02935456717202989	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
3.4375	454.64902855734414	457.93634764065587	1.8832195448572795	0.029140684365270175	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
3.5	454.68237622818515	457.97566613767793	1.8850342181879995	0.028930839814497844	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
3.5625	454.7157355184367	458.01496423622916	1.8868358998340917	0.028724871361880844	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
3.625	454.74910386786166	458.0542399482366	1.8886248271082346	0.02852262461861521	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
3.6875	454.7824788670371	458.09349141173254	1.8904012279114186	0.02832395273679822	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
3.75	454.8158582464365	458.1327168811495	1.8921653212003344	0.028128716153759115	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
3.8125	454.84923986644844	458.1719147184936	1.8939173174306385	0.027936782275698846	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
3.875	454.8826217081942	458.21108338528484	1.8956574189847968	0.027748025180667213	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
3.9375	454.9160018651051	458.25022143520437	1.897385820578222	0.02756232530675895	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
4.	454.9493785351799	458.2893275073823	1.8991027096481417	0.027379569176817498	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
4.0625	454.98275001384707	458.32840032024984	1.900808266725324	0.0271996490702211	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
4.125	455.01611468741197	458.3674386659125	1.9025026657819193	0.027022462734903385	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
4.1875	455.0494710269917	458.40644140498574	1.904186074567187	0.026847913117142852	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
4.25	455.08281758293714	458.445407461859	1.9058586549215621	0.02667590808148823	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
4.3125	455.11615297966523	458.48433582033863	1.907520563077373	0.02650636014344343	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
4.375	455.1494759109016	458.523225519646	1.9091719499394926	0.026339186196551623	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
4.4375	455.1827851352609	458.56207565071816	1.910812961351942	0.02617430732190762	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
4.5	455.2160794721577	458.60088535281636	1.912443738354731	0.026011648523548203	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
4.5625	455.2493577980319	458.63965381038156	1.9140644174173855	0.025851138498625303	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
4.625	455.28261904282544	458.6783802501319	1.9156751306670592	0.02569270947590674	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
4.6875	455.31586218672663	458.71706393838735	1.9172760061018739	0.025536296979797868	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
4.75	455.34908625714615	458.7557041785843	1.918867167789534	0.025381839659285532	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
4.8125	455.3822903258927	458.79430030897544	1.9204487360592846	0.025229279118029524	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
4.875	455.41547350656276	458.8328517005013	1.9220208276792876	0.025078559738181738	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
4.9375	455.44863495209404	458.8713577548077	1.9235835560265573	0.024929628547770477	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
5.	455.4817738524951	458.90981790241455	1.925137031247759	0.024782435048672724	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
5.0625	455.5148894327308	458.94823160100424	1.9266813604076414	0.024636931079035307	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
5.125	455.5479809507359	458.9865983338281	1.9282166476326383	0.02449307071373852	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
5.1875	455.5810476955748	459.0249176082379	1.9297429942468587	0.024350810115810972	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
5.25	455.61408898571455	459.0631889542984	1.9312604988971147	0.02421010741174001	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
5.3125	455.6471041674094	459.10141192350056	1.9327692576733262	0.024070922621378443	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
5.375	455.6800926131907	459.1395860875701	1.934269364224787	0.023933217529203077	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
5.4375	455.71305372045634	459.177711037339	1.9357609098644766	0.023796955574555412	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
5.5	455.7459869101445	459.21578638169944	1.9372439836716064	0.02366210180520234	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
5.5625	455.7788916254875	459.25381174662726	1.9387186725901269	0.023528622758048456	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
5.625	455.8117673308547	459.29178677426074	1.9401850615163625	0.023396486383264303	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
5.6875	455.84461351065295	459.3297111220453	1.941643233388035	0.023265661994566145	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
5.75	455.877429668298	459.36758446192573	1.9430932692656833	0.023136120153774087	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
5.8125	455.9102153252601	459.40540647959193	1.9445352484072567	0.023007832643402892	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
5.875	455.9429700201404	459.4431768737706	1.9459692483461086	0.022880772398188753	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
5.9375	455.97569330782807	459.48089535555783	1.9473953449570303	0.022754913423309375	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
6.	456.0083847586953	459.5185616477993	1.9488136125240223	0.022630230760844583	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
6.0625	456.041043957834	459.5561754844929	1.9502241238021358	0.022506700441502048	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
6.125	456.07367050434704	459.59373661024836	1.95162695007921	0.022384299413181097	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
6.1875	456.10626401067253	459.6312447797512	1.9530221612287835	0.02226300549835969	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
6.25	456.1388241019537	459.66869975728633	1.954409825766505	0.0221429732440915	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
6.375	456.2038425998803	459.74344923879977	1.9571627825821531	0.021906070380250497	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
6.5	456.26872323131346	459.8179833439932	1.9598863433615676	0.021672918573494293	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
6.625	456.33346339757634	459.8923004885694	1.9625810122255267	0.021443730118404503	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
6.75	456.39806065321034	459.96639920329983	1.9652472758911688	0.02121837054217046	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
6.875	456.462512692597	460.04027812379616	1.9678856048610693	0.020996714462832244	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
7.	456.52681733795214	460.1139359813625	1.9704964545068768	0.020778644780807376	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
7.125	456.590972528521	460.18737159478	1.9730802660562712	0.020564051932568717	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
7.25	456.65497631084816	460.26058386291425	1.975637467490019	0.020352833240600887	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
7.375	456.71882682999416	460.33357175807106	1.9781684743664214	0.0201448923388039	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
7.5	456.7825223215865	460.4063343199897	1.98067369057472	0.019940138623387504	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
7.625	456.84606110463756	460.47887065041596	1.9831535090222683	0.019738486783256626	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
7.75	456.90944157501957	460.55117990819565	1.9856083122705341	0.019539856390375476	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
7.875	456.972662199535	460.6232613048219	1.9880384731198621	0.01934417148091061	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
8.	457.03572151054095	460.69511410038234	1.9904443551407618	0.01915136021784125	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
8.125	457.098618101037	460.76673759989507	1.9928263131743225	0.018961354582261336	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
8.25	457.1613506201897	460.8381311499457	1.9951846937863271	0.018774090081280725	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
8.375	457.2239177692418	460.9092941356437	1.9975198356946426	0.018589505480665736	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
8.5	457.2863182977869	460.9802259778258	1.9998320701564936	0.01840754256458954	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
8.625	457.34855100033116	461.0509261305002	2.00212172133579	0.018228145936802775	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
8.75	457.4106147131713	461.1213940785229	2.0043891066406943	0.01805126280634539	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
8.875	457.4725083115063	461.19162933544226	2.0066345370373764	0.017876842816498595	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
9.	457.5342307067924	461.26163144153924	2.008858317344819	0.017704837877598578	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
9.125	457.5957808443129	461.3313999620173	2.011060746506776	0.017535202017620932	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
9.25	457.65715770093453	461.400934485344	2.013242117849224	0.017367891248976974	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
9.375	457.7183602830354	461.4702346217116	2.0154027193190203	0.017202863428227744	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
9.5	457.77938762461054	461.539300001631	2.017542833706281	0.017040078150552418	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
9.625	457.84023878549885	461.60813027462456	2.0196627388566584	0.016879496645850978	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
9.75	457.9009128497574	461.67672510802146	2.021762707867744	0.01672108167137587	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
9.875	457.9614089241524	461.74508418584185	2.0238430092745023	0.016564797427344402	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
10.	458.02172613676316	461.8132072077686	2.02590390722458	0.016410609468911375	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
10.125	458.08186363568643	461.88109388818685	2.02794566164173	0.01625848463119972	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
10.25	458.14182058782797	461.9487439552961	2.02996852838238	0.016108390962477515	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
10.375	458.20159617779063	462.0161571502921	2.0319727593823496	0.015960297642976684	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
10.5	458.2611896068333	462.0833332265901	2.033958602793124	0.01581417493537529	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
10.625	458.32060009190536	462.15027194912625	2.0359263031161934	0.015669994131185305	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
10.75	458.3798268647402	462.2169730936825	2.0378761013259203	0.015527727485279641	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
10.875	458.4388691710188	462.2834364462725	2.0398082349875133	0.015387348175908144	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
11.	458.49772626958844	462.34966180257084	2.0417229383698974	0.015248830249701584	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
11.125	458.55639743172947	462.41564896736463	2.0436204425499387	0.015112148589805585	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
11.25	458.61488194046694	462.4813977540607	2.0455009755173488	0.014977278873875122	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
11.375	458.67317908993954	462.54690798421353	2.0473647622684075	0.014844197519835234	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
11.5	458.73128818479665	462.6121794870791	2.0492120248973076	0.014712881669979083	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
11.625	458.78920853964036	462.67721209921393	2.0510429826859022	0.014583309159629465	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
11.75	458.8469394784978	462.7420056640864	2.052857852187215	0.014455458466704485	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
11.875	458.9044803343339	462.8065600317096	2.0546568473025784	0.014329308700386179	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
12.	458.96183044858583	462.87087505831533	2.0564401793623115	0.014204839568845884	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
12.125	459.0189891707304	462.9349506060214	2.05820805719479	0.014082031348211288	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
12.25	459.0759558578799	462.99878654254707	2.0599606871993643	0.013960864871558343	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
12.375	459.1327298743923	463.06238274092243	2.0616982734126794	0.01384132148634265	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
12.5	459.18931059152015	463.1257390792253	2.06342101757095	0.013723646149978563	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
12.75	459.3018896450582	463.2517317117213	2.0668227755503517	0.013493027564420501	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
13.	459.4136881139024	463.37676355660653	2.0701675313531602	0.013268093154747973	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
13.25	459.5247011839423	463.500833796781	2.0734568221277256	0.013049244517683078	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
13.5	459.63492412322427	463.6239416753766	2.0766921536120018	0.012836359089540395	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
13.75	459.74435227456667	463.74608649036674	2.079875001672496	0.012629320236177577	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
14.	459.8529810488256	463.86726758959566	2.0830068137300906	0.012428016885831283	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
14.25	459.96080591863085	463.9874843662015	2.0860890101154115	0.012232343076177266	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
14.5	460.0678224144051	464.10673625588885	2.089122985268179	0.012042197644026587	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
14.75	460.1740261168974	464.2250227308985	2.0921101089374248	0.011857484025626697	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
15.	460.2794126568251	464.342343300851	2.0950517272809925	0.01167810978753625	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
15.25	460.3839777048772	464.4586975035682	2.097949163831193	0.011503986354400197	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
15.5	460.48771697898394	464.57408491330125	2.1008037204581926	0.011335029419397458	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
15.75	460.59062622334665	464.6885051217131	2.1036166785408916	0.01117115730923679	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
16.	460.69270122498244	464.8019577523191	2.106389299112811	0.01101229183667396	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
16.25	460.7939378068026	464.91444245752285	2.1091228244592286	0.010858359398746131	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
16.5	460.89433180718055	465.02595889859157	2.111818478812184	0.0107092878707844	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
16.75	460.99387909165097	465.1365067551785	2.114477468394621	0.010565006977467206	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
17.	461.0925755606078	465.2460857343859	2.1171009823009177	0.010425450254974322	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
17.25	461.1904171402736	465.3546955638216	2.119690193522108	0.01029055447637095	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
17.5	461.28739977453347	465.4623359838445	2.122246259539103	0.010160258413205447	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
17.75	461.3835194235813	465.56900674593356	2.1247703227287107	0.010034502582117355	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
18.	461.4787720647383	465.6747076135662	2.127263510830162	0.00991322951363749	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
18.25	461.57315369222897	465.77943836244924	2.1297269374855294	0.009796383917804796	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
18.5	461.666660316344	465.88319878026124	2.1321617027890643	0.009683912690538143	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
18.75	461.7592879642241	465.9859886680781	2.1345688938307985	0.00957576473554056	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
19.	461.85103268489297	466.0878078457784	2.1369495851568345	0.009471890288406115	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
19.25	461.9418905572715	466.18865615942553	2.1393048389750016	0.009372239439321639	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
19.5	462.0318576866167	466.2885334750753	2.1416357048764953	0.009276760884703528	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
19.75	462.1209301614441	466.3874396324997	2.1439432194173533	0.009185404989087154	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
20.	462.2091039795627	466.4853743751918	2.146228407371039	0.00909813432092843	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
20.25	462.2963750760391	466.5823373978351	2.1484922865778175	0.009014928783233955	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
20.5	462.3827396000381	466.6783286385434	2.150735871762656	0.008935755405597767	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
20.75	462.4681941002759	466.77334841938716	2.1529601642806164	0.008860523009591503	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
21.	462.552734867098	466.86739670591203	2.1551661332674517	0.008789142819792595	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
21.25	462.6363572032653	466.9604724625504	2.1573547356905127	0.00872167377808264	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
21.5	462.71905695362256	467.05257541439045	2.159526970156493	0.008658178140001915	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
21.75	462.8008318604546	467.14370717752814	2.1616838247605137	0.008598409434395826	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
22.	462.88167776806745	467.23386701785813	2.163826174873691	0.008542261451348843	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
22.25	462.96158849515274	467.32305246946464	2.165954955486188	0.008490094873455867	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
22.5	463.0405629287187	467.4112666980319	2.168071222310419	0.008441621365704144	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
22.75	463.1185976682133	467.4985094612483	2.17017576616904	0.008396507241631213	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
23.	463.1956844837256	467.5847761474783	2.1722694759312344	0.008355440878563769	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
23.25	463.27182532371336	467.6700734391136	2.174353486608322	0.008317788891520017	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
23.5	463.34701326563294	467.7543967087526	2.1764283703769944	0.008283522916739727	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
23.75	463.42124233088276	467.8377447171347	2.178495248066692	0.00825330278800962	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
24.	463.4945163990665	467.9201251561106	2.1805550217709992	0.00822596309136614	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
24.25	463.5668203178157	468.0015251042866	2.182608229612375	0.008202671334659684	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
24.5	463.63816274979416	468.0819596863025	2.184656357438329	0.008182440410513081	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
24.75	463.708528735788	468.1614140409795	2.1866994498176315	0.008165821517092553	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
25.	463.77792284802797	468.2399005007218	2.1887392681968754	0.008153723000349444	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
25.5	463.91376720511954	468.39394798659424	2.192810579180424	0.008137741778846852	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
26.	464.0456659876351	468.5441022062883	2.196877009975722	0.008134592221358261	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
26.5	464.17358928464125	468.69036314294533	2.2009451714017825	0.00814454548595478	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
27.	464.2975070353275	468.83273057703934	2.205021555461677	0.008167311214100081	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
27.5	464.41738810250723	468.97120291519576	2.2091124826158826	0.00820251617948653	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
28.	464.53319890195485	469.1057756739522	2.2132240716411635	0.008250010460921331	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
28.5	464.6449046688197	469.23644390080847	2.217362493076804	0.00831051208785416	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
29.	464.7524766554041	469.36321222188093	2.2215345837290177	0.008385156122943549	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
29.5	464.85589529380417	469.48609716871294	2.2257476491997474	0.008472660417547573	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
30.	464.9551284349718	469.60509515963207	2.2300072441465653	0.00856956721797797	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
30.5	465.05011472607606	469.7201659290632	2.2343172164177254	0.008678786039702846	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
31.	465.1408203522542	469.8313187717551	2.238686030186268	0.008806828502922137	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
31.5	465.22725443929113	469.9386156202681	2.2431240449206475	0.00894554316877283	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
32.	465.30934092011324	470.04198662984953	2.247631573355041	0.009092507875281708	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
32.5	465.38701236100565	470.14140697506116	2.2522165527959292	0.009262565776636755	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
33.	465.46031215804607	470.2369979572106	2.2568941391316777	0.009441835162796952	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
33.5	465.52911057987615	470.3286079957172	2.261658387958726	0.009634148134462617	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
34.	465.59339747291597	470.4163249626432	2.2665282872661403	0.009849182516417976	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
34.5	465.65316308842534	470.50016518742865	2.271507570475144	0.010070624506214543	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
35.	465.70825792219426	470.58000069130617	2.276598911772355	0.010317002188403812	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
35.5	465.7587768327527	470.656044311178	2.281824572663548	0.010573213135415926	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
36.	465.80450000286214	470.7280260218663	2.2871721249077708	0.010851303129984391	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
36.5	465.8455569869903	470.7962555736132	2.2926758757935324	0.011143191459490165	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
37.	465.88170661147444	470.86040324102225	2.298315316367261	0.011454795036639265	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
37.5	465.91309414266067	470.92082800694635	2.3041306708301716	0.011782841204924566	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
38.	465.9394615368803	470.97716832918707	2.3100981575721855	0.012127281223711872	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
38.5	465.9609717370781	471.0298055374497	2.3162579520538835	0.012493314940237976	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
39.	465.97736625647326	471.07840549867683	2.3225914725124235	0.012866795117588037	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
39.5	465.98878507381437	471.1232599094621	2.3291247471714716	0.013271910866394787	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
40.	465.9950508127817	471.1642418450027	2.3358633833788183	0.013673139626327213	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
40.5	465.99617025448816	471.2013316336995	2.3427978867977988	0.014107800198107423	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
41.	465.9921745355923	471.23480832182616	2.3499711835769257	0.01454619869731788	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
41.5	465.98286017187445	471.2642902276062	2.3573440854951166	0.014991267572224132	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
42.	465.96842213839153	471.2902417151853	2.36496245114915	0.015472979107281848	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
42.5	465.9486613766062	471.3124463844087	2.3728170646023985	0.015929692192842904	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
43.	465.92361000555223	471.3308833491917	2.3808921433419927	0.01641945081220131	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
43.5	465.89337934420683	471.34596176351664	2.3892365154146	0.016920897267300727	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
44.	465.8577638737157	471.35731161527116	2.3978130406092935	0.017391851904035693	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
44.5	465.8169159822748	471.3651583480988	2.4066283673186355	0.01790614117808742	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
45.	465.7708823833704	471.36979274891684	2.415719181787381	0.0184138361048527	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
45.5	465.71951085486705	471.37086406592687	2.425042203423488	0.01888582484030854	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
46.	465.66298349662327	471.3686387121558	2.4346050066276894	0.019398775894388542	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
46.5	465.60136952943475	471.3634223216714	2.4444409793178767	0.01990454128837582	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
47.	465.5345495054496	471.35491097134036	2.4545095479160652	0.020361076562304348	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
47.5	465.46268178898583	471.34325872413694	2.464802055880181	0.020845887885644565	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
48.	465.3859081879359	471.3288737118445	2.47535543580171	0.021344405470728578	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
48.5	465.30414078149954	471.3115842641815	2.4861464613509097	0.021784819701538005	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
49.	465.2174688127624	471.2913212668886	2.497140255503248	0.022211212337140296	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
49.5	465.1261407226751	471.2685096905115	2.50835767368805	0.02266253856261935	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
50.	465.0302054303578	471.2432783864687	2.519802794065867	0.023078269840662934	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
51.	464.8245554127626	471.18507418200574	2.543257122076587	0.023841304589628187	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
52.	464.60166550119476	471.11817071893586	2.5674854032451235	0.024541546953895432	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
53.	464.362276030421	471.04277736904385	2.592340215984378	0.02515343167993711	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
54.	464.10771588937166	470.9604319990457	2.6177922666049978	0.025703557703510516	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
55.	463.83857437671986	470.87148149605787	2.643747331391399	0.02613967026684616	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
56.	463.5566746491363	470.77717626648706	2.67007160713869	0.026487374010488285	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
57.	463.2626876282228	470.67820612734187	2.6967220794123756	0.026769633651848146	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
58.	462.9577946083966	470.5754123911281	2.7236108744423864	0.02698694323105122	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
59.	462.6432569952753	470.47001820099763	2.750695965874478	0.027099454423934244	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
60.	462.3202423827872	470.3621200991175	2.777809783290255	0.027113071498646724	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
61.	461.99009736138265	470.25299168318656	2.8049221088717715	0.027088514106481165	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
62.	461.6536084274154	470.14318929172566	2.831986811503217	0.026991208151002866	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
63.	461.3118998734482	470.0331042469748	2.8589045251737772	0.02684407826402202	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
64.	460.9660469713524	469.92387497659263	2.8856749680312612	0.026671386470937586	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
65.	460.6167476925709	469.8157967699251	2.9122472981156524	0.026432717494204505	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
66.	460.26503176486347	469.7091602347024	2.9385404030196702	0.026146339168117372	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
67.	459.9118485583997	469.60474019496303	2.964539976451887	0.02582833008967822	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
68.	459.55781997973577	469.5026207866938	2.9901970631990267	0.025453305890364097	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
69.	459.2036728130497	469.402772064125	3.0154465882326154	0.025069856106064492	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
70.	458.8499212769616	469.30606367327346	3.0403367754111557	0.024763636610377615	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
71.	458.4966341917365	469.21358505614637	3.0649738614533706	0.024485658292090262	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
72.	458.1443220503209	469.1252606098192	3.089308091995336	0.024063765267819948	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
73.	457.79424497738916	469.03958937223285	3.1131013919890105	0.023512387796899015	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
74.	457.44671249592665	468.95636103533275	3.136332867589134	0.023138372171692234	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
75.	457.1006503722263	468.8786217664444	3.159378136332395	0.022928360908418544	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
76.	456.7566682614731	468.80640013881396	3.1821895894059713	0.022434958900355184	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
77.	456.41643689280266	468.73492058468474	3.2042480541331053	0.021904205614584615	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
78.	456.07836241868415	468.6677074034423	3.2259980006351405	0.021732035137147943	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
79.	455.742422568421	468.6081237057595	3.247712124407401	0.02128735089004974	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
80.	455.410673150673	468.54757916060765	3.26857270241524	0.020816316644216126	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
81.	455.08019532117	468.4928357397693	3.2893447576958335	0.020648604573721974	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
82.	454.7530508193813	468.44383242709836	3.309869911562684	0.020121688511388847	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
83.	454.42915182305836	468.39257044284665	3.329588134718611	0.019880235857435924	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
84.	454.1061878301185	468.3522880818732	3.349630383277556	0.01955019046228257	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
85.	453.78772443662956	468.30793244708866	3.3686885156431763	0.019187948466006244	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
86.	453.46898484890573	468.272417646373	3.3880062802095683	0.018948216306671428	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
87.	453.15493066037544	468.23596224481867	3.406584948256519	0.01858162564151833	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
88.	452.8403722159392	468.2042990903717	3.425169531492605	0.01834955492246837	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
89.	452.5300900903812	468.17486324610707	3.443284058101456	0.018049795670028512	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
90.	452.2187771070834	468.1474680072037	3.461269122832662	0.017784941654926723	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
91.	451.91174190335727	468.1230132241406	3.4788539414113093	0.017563756524355156	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
92.	451.6026527065063	468.1008225358603	3.4963966358813723	0.01725859574375077	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
93.	451.29830370522444	468.0789120130611	3.513371132898811	0.01708965529744466	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
94.	450.9910309867506	468.0628444139754	3.5305759464762616	0.016774070178203315	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
95.	450.6887841741716	468.04190027631455	3.5469192732552175	0.01663249425518387	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
96.	450.38311859197364	468.0323767965484	3.5638409349866293	0.01639469805761551	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
97.	450.08071786575823	468.01226351977465	3.5797086693704485	0.016141061504396648	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
98.	449.7776258551218	468.0059358072859	3.5961230579954226	0.016065835671499107	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
99.	449.47340725206277	467.9904800443442	3.6118403407134467	0.015666153929372983	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
100.	449.17298790436223	467.98147454991175	3.6274553658541686	0.015526156568671661	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
102.	448.5666014606756	467.96140214416135	3.658152204703311	0.015272136018922411	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
104.	447.9577984457708	467.9510886878623	3.6885439099298583	0.015006187017406414	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
106.	447.350421915202	467.9450397646198	3.7181769527729367	0.014532239198913222	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
108.	446.7423418691049	467.9322637604796	3.746672866725511	0.014198206152991943	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
110.	446.1261924423892	467.92428779484993	3.7749697773849045	0.014057111566416758	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
112.	445.5104765151118	467.9260089858123	3.802901312991178	0.013655475212738688	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
114.	444.8943165698855	467.9161834382585	3.829591678235859	0.013387043746998062	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
116.	444.2665928751487	467.91515482105376	3.8564494879791704	0.013213458552495116	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
118.	443.64452354264745	467.91591454832485	3.8824455124458397	0.012862442109611072	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
120.	443.0116290755308	467.9087476247022	3.9078992564176147	0.012701564420397049	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
122.	442.3787063490457	467.91509879697225	3.933251770127428	0.012419434609529434	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
124.	441.741931564193	467.90711928491623	3.9575769948557324	0.012200350380571878	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
126.	441.0991481422322	467.9126615237733	3.9820531716497154	0.011964523513676273	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
128.	440.45633234529225	467.90418420319116	4.0054350889104375	0.011775132418142542	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
130.	439.8049011743674	467.91156010151025	4.029153701322286	0.011619024794340183	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
132.	439.15151011562074	467.9051397528983	4.051911188087798	0.011381891984665549	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
134.	438.4965529214672	467.9124159815409	4.074681269260948	0.01119653517203778	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
136.	437.8339060987818	467.90457219321127	4.096697328775949	0.01095565335383708	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
138.	437.1746441613014	467.9082497999945	4.118503882676296	0.010914840843299745	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
140.	436.49760813812105	467.91022149722664	4.140356692149148	0.010646861057378665	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
142.	435.8356092281128	467.906351100484	4.161091326905811	0.0104604991442252	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
144.	435.15517505059506	467.9100402962213	4.182198688726049	0.010411755896529096	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
146.	434.4735178607819	467.9081137820583	4.202738350491927	0.01011484196177137	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
148.	433.80140590674046	467.9086867516917	4.222658056573135	0.010053008108783068	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
150.	433.10340099147606	467.90986797470725	4.242950382927059	0.009911023637044769	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
152.	432.42018185106906	467.90677511310463	4.262302151121314	0.009665276506564568	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
154.	431.72936371191366	467.907837976546	4.281611488953318	0.00968070168863222	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
156.	431.0235670275295	467.91125283206276	4.301024957875843	0.009433164238987768	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
158.	430.3316763752411	467.9013422202598	4.319344145909269	0.009289614385211475	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
160.	429.6274060407987	467.91156608827896	4.3381834154166885	0.009285456428196337	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
162.	428.9164092919771	467.90771891272664	4.356485971622054	0.009117028197800359	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
164.	428.2031149743665	467.90919589023656	4.37465152820789	0.008885286498692135	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
166.	427.50280357530073	467.9048297705361	4.392027117616823	0.008865346695492438	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
168.	426.77296134380606	467.91233808596513	4.41011291498986	0.008797740054001801	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
170.	426.05411682435914	467.90324218261924	4.42721807783283	0.008587758278935098	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
172.	425.3342079276395	467.91131718782964	4.4444639481056	0.0085208695975163	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
174.	424.6079938334897	467.90806920389537	4.461301556222895	0.008413723939249884	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
176.	423.8752494546251	467.9096722055854	4.4781188438626	0.008375208143415858	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
178.	423.1325091849307	467.90774471502766	4.4948023887965585	0.008159279120368401	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
180.	422.41315495620245	467.90844384925384	4.510755960344073	0.008077830017843679	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
182.	421.66408447119477	467.9096939057755	4.527113708867933	0.008074554893717334	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
184.	420.91995209843674	467.9086451482308	4.543054179918943	0.007925075047694463	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
186.	420.17359168722703	467.9086846296905	4.558814009058711	0.007841198559306761	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
188.	419.42145493873653	467.90729479540903	4.57441897415617	0.0076632978087114445	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
190.	418.6880001046718	467.908983272705	4.589467200293557	0.007687506191217608	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
192.	417.91183175452517	467.9117724012078	4.60516899892104	0.007649281308374611	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
194.	417.1546824170298	467.90496291534953	4.620064325527055	0.007422394011546984	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
196.	416.40068131221835	467.90735546163563	4.634858574967228	0.0074053030915224305	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
198.	415.63404832168186	467.9100996880216	4.649685537893145	0.007345601098713628	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242
200.	414.8670595355809	467.90957649841613	4.6642409793620825	0.0072098403702238745	926.4755447480891	0.33701416043731264	2749.0700792687344	1	0	912.981491127069	0.33215479736741715	2748.662666814242

==> anc/otoc_to_plot_1D_M800_L1.0000_n800_beta10.0000.dat <==
1.5625	64.40955465203183	65.58961653234363	0.8587140586047415	0.0039236830844444626	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
1.59375	64.41037451674438	65.59058206171497	0.8588374891397582	0.003975871156626454	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
1.625	64.41120927179705	65.5915644244198	0.8589625505520306	0.004027462199120535	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
1.65625	64.41205884653687	65.59256350647989	0.8590892055272032	0.004077860278764334	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
1.6875	64.41292316963931	65.59357919331336	0.8592174168194534	0.004127067942581775	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
1.71875	64.41380216913564	65.59461136978749	0.8593471472736146	0.004175088417282424	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
1.75	64.41469577243994	65.59565992026924	0.8594783598455336	0.004221925597439835	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
1.78125	64.41560390637673	65.5967247286775	0.8596110176234546	0.004267584035043015	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
1.8125	64.41652649720523	65.59780567853011	0.8597450838477237	0.004312068912847522	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
1.84375	64.41746347064694	65.59890265299424	0.8598805219305076	0.004355385995612693	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
1.875	64.41841475191104	65.600015534931	0.8600172954724495	0.0043975416104444776	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
1.90625	64.41938026571884	65.60114420694129	0.8601553682811603	0.004438542630392561	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
1.9375	64.42035993632949	65.60228855140959	0.8602947043868491	0.00447839644326109	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
1.96875	64.4213536875637	65.60344845054689	0.8604352680588642	0.004517110936408386	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
2.	64.42236144282792	65.6046237864319	0.8605770238203746	0.004554694450966679	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
2.03125	64.42338312513817	65.60581444105068	0.8607199364620496	0.00459115577361402	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
2.0625	64.42441865714274	65.6070202963359	0.8608639710562255	0.004626504106431284	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
2.09375	64.4254679611458	65.60824123420416	0.8610090929687015	0.004660749046198731	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
2.125	64.42653095912881	65.60947713659236	0.8611552678716129	0.004693900557580122	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
2.15625	64.42760757277313	65.61072788549217	0.8613024617535503	0.0047259689607432875	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
2.1875	64.42869772348087	65.61199336298502	0.8614506409316594	0.004756964897856264	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
2.21875	64.42980133239698	65.61327345127357	0.8615997720596663	0.004786899315000426	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
2.25	64.43091832042877	65.61456803271413	0.8617498221388469	0.004815783443525845	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
2.28125	64.43204860826707	65.61587698984584	0.8619007585248867	0.004843628779699571	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
2.3125	64.43319211640545	65.61720020542141	0.8620525489375781	0.00487044707534956	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
2.34375	64.43434876515981	65.61853756243403	0.862205161467096	0.004896250292786064	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
2.375	64.4355184746879	65.6198889441451	0.8623585645808772	0.00492105060855863	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
2.40625	64.4367011650065	65.62125423410919	0.8625127271301309	0.004944860394177297	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
2.4375	64.43789675601126	65.62263331620056	0.8626676183555133	0.004967692183052819	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
2.46875	64.43910516749332	65.62402607463524	0.8628232078915717	0.0049895586752821686	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
2.5	64.44032631915684	65.62543239399561	0.8629794657727184	0.005010472714996439	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
2.53125	64.4415601306362	65.62685215925144	0.863136362436259	0.005030447261800575	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
2.5625	64.44280652151231	65.6282852557812	0.863293868726581	0.005049495391041603	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
2.59375	64.44406541132861	65.62973156939186	0.8634519558981991	0.0050676302712417964	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
2.625	64.44533671960708	65.63119098633842	0.8636105956185336	0.005084865152509721	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
2.65625	64.44662036586355	65.63266339334206	0.863769759970231	0.005101213362461721	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
2.6875	64.44791626962231	65.63414867760801	0.8639294214536875	0.005116688279137804	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
2.71875	64.44922435043108	65.6356467268415	0.8640895529876771	0.005131303316618485	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
2.75	64.45054452787512	65.637157429264	0.8642501279109761	0.005145071943832846	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
2.78125	64.45187672159042	65.63868067362877	0.8644111199841666	0.005158007641261619	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
2.8125	64.45322085127802	65.64021634923424	0.864572503388555	0.005170123885095634	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
2.84375	64.45457683671724	65.6417643459384	0.8647342527269851	0.005181434169173826	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
2.875	64.45594459777705	65.64332455417083	0.8648963430241283	0.005191951977291609	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
2.90625	64.45732405442996	65.64489686494579	0.8650587497255658	0.005201690780827661	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
2.9375	64.45871512676293	65.64648116987358	0.86522144869793	0.005210664007112342	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
2.96875	64.46011773499015	65.64807736117024	0.8653844162260104	0.005218885054134148	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
3.	64.4615317994632	65.64968533166922	0.8655476290138134	0.005226367294554279	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
3.03125	64.46295724068291	65.65130497483048	0.86571106418192	0.005233124025558311	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
3.0625	64.4643939793099	65.6529361847489	0.8658746992654108	0.00523916849740047	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
3.09375	64.4658419361749	65.65457885616385	0.8660385122130075	0.005244513899866021	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
3.125	64.46730103228853	65.65623288446596	0.8662024813841525	0.0052490622771811015	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
3.1875	64.4702523272637	65.65957459659798	0.8665308038765442	0.005256162894698768	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
3.25	64.47324723628797	65.66296049757386	0.8668595017459898	0.005260900229855814	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
3.3125	64.47628513488912	65.66638977466853	0.8671884164052762	0.005263150661830807	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
3.375	64.4793654023411	65.66986162616918	0.8675173955787187	0.00526301432018883	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
3.4375	64.48248742191629	65.67337526151215	0.8678462931952998	0.005260589571356888	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
3.5	64.48565058111978	65.67692990139393	0.8681749692751383	0.0052559729054655335	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
3.5625	64.48885427191026	65.68052477785983	0.868503289808483	0.005249258843379678	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
3.625	64.49209789090169	65.68415913436847	0.8688311266305607	0.005240539852803039	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
3.6875	64.49538083955284	65.68783222583637	0.8691583572900834	0.005229906275737051	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
3.75	64.49870252434091	65.69154331866334	0.8694848649150279	0.005217446284608407	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
3.8125	64.5020623569215	65.69529169074055	0.8698105380756594	0.005203245833704351	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
3.875	64.50545975427625	65.69907663144234	0.8701352706442409	0.0051873886256883495	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
3.9375	64.50889413884612	65.70289744160216	0.8704589616538705	0.00516995608639359	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
4.	64.51236493865558	65.70675343347652	0.8707815151550401	0.005151027348296644	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
4.0625	64.51587158742201	65.71064393069409	0.8711028400724076	0.005130679256623694	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
4.125	64.5194135246566	65.71456826819664	0.8714228500621181	0.005108986361383572	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
4.1875	64.52299019575311	65.7185257921657	0.8717414633675805	0.005086020914060185	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
4.25	64.52660105206873	65.72251585994226	0.8720586026763756	0.005061852895940966	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
4.3125	64.53024555099314	65.72653783993725	0.8723741949795731	0.005036550036732201	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
4.375	64.53392315601042	65.73059111153438	0.8726881714309671	0.005010177829914753	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
4.4375	64.53763333675104	65.73467506498518	0.8730004672083125	0.004982799551320305	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
4.5	64.54137556903788	65.73878910129794	0.8733110213748821	0.004954476309525724	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
4.5625	64.54514933492136	65.74293263212267	0.8736197767470032	0.004925267070606587	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
4.625	64.54895412271074	65.74710507962838	0.873926679758708	0.0048952286839103465	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
4.6875	64.55278942699566	65.75130587637751	0.874231680332492	0.004864415942346767	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
4.75	64.55665474866278	65.75553446519686	0.8745347317515013	0.004832881604659889	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
4.8125	64.56054959490702	65.75979029904433	0.8748357905330745	0.004800676447601404	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
4.875	64.56447347923388	65.76407284087266	0.8751348163074515	0.004767849307309113	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
4.9375	64.5684259214601	65.76838156349108	0.8754317716964881	0.00473444712485005	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
5.	64.57240644770597	65.77271594942515	0.8757266221980577	0.004700514992711291	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
5.0625	64.57641459038514	65.77707549077391	0.876019336070577	0.004666096201162873	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
5.125	64.58044988818851	65.78145968906756	0.8763098842232031	0.00463123228612794	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
5.1875	64.58451188606392	65.78586805512101	0.876598240106343	0.004595963075020748	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
5.25	64.58860013519302	65.79030010889083	0.8768843796075807	0.004560326736533504	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
5.3125	64.59271419296243	65.79475537932713	0.8771682809484097	0.0045243598267870055	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
5.375	64.59685362293318	65.79923340422937	0.8774499245859291	0.004488097341120323	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
5.4375	64.60101799480609	65.80373373009972	0.8777292931160497	0.004451572755322708	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
5.5	64.60520688438328	65.80825591199661	0.8780063711803444	0.004414818072334015	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
5.5625	64.6094198735294	65.81279951339032	0.8782811453750915	0.004377863874554855	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
5.625	64.61365655012678	65.81736410601754	0.8785536041646638	0.004340739371007096	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
5.6875	64.61791650803102	65.82194926973801	0.8788237377964674	0.004303472427460875	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
5.75	64.62219934702304	65.82655459238998	0.8790915382180964	0.004266089628713665	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
5.8125	64.62650467275856	65.83117966964956	0.8793569990000566	0.00422861631760707	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
5.875	64.63083209671709	65.83582410488864	0.8796201152577973	0.004191076625510881	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
5.9375	64.63518123614818	65.84048750903523	0.8798808835782455	0.004153493527972785	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
6.	64.63955171401668	65.84516950043545	0.8801393019487939	0.004115888889471897	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
6.0625	64.64394315894502	65.8498697047164	0.8803953696894294	0.004078283488058609	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
6.125	64.64835520515663	65.85458775464963	0.8806490873848012	0.004040697061942211	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
6.1875	64.65278749241644	65.85932329001879	0.8809004568221722	0.004003148354639663	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
6.25	64.65723966597047	65.8640759574859	0.8811494809291311	0.003965668565909001	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
6.375	64.6662022799858	65.87363130897563	0.8816405102135113	0.003890953412793774	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
6.5	64.67524031646018	65.88325111507383	0.8821222192823296	0.003816626652696886	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
6.625	64.68435112837052	65.89293278361924	0.8825946668766855	0.003742822280253577	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
6.75	64.69353215036723	65.90267382041269	0.883057924852393	0.0036696393671489247	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
6.875	64.70278089670845	65.91247182541369	0.8835120767184728	0.0035971657715725414	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
7.	64.7120949591791	65.92232448905987	0.8839572162952861	0.0035254790443524087	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
7.125	64.72147200500679	65.93222958870653	0.8843934464795609	0.00345464726825373	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
7.25	64.7309097747824	65.9421849851902	0.8848208781123496	0.0033847298505422785	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
7.375	64.74040608039	65.95218861951207	0.8852396289421964	0.003315778255342572	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
7.5	64.74995880295364	65.96223850964076	0.8856498226761852	0.003247836684793892	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
7.625	64.7595658908074	65.97233274743434	0.8860515881133949	0.0031809427159799064	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
7.75	64.76922535748946	65.9824694956766	0.8864450583551802	0.0031151278862822096	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
7.875	64.77893527976828	65.99264698522674	0.8868303700849655	0.003050418242058317	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
8.	64.78869379570065	66.00286351228088	0.8872076629156948	0.0029868348430182046	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
8.125	64.7984991027273	66.0131174357398	0.88757707879572	0.002924394217754145	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
8.25	64.80834945580612	66.02340717468003	0.8879387614701333	0.0028631088070141253	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
8.375	64.81824316558492	66.03373120593022	0.8882928559974735	0.002802987352153785	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
8.5	64.8281785966182	66.04408806174104	0.8886395083081717	0.002744035255610733	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
8.625	64.83815416562399	66.05447632755283	0.8889788648113762	0.00268625492440977	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
8.75	64.8481683397866	66.06489463985417	0.8893110720392742	0.002629646072624059	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
8.875	64.85821963510216	66.07534168412873	0.8896362763295322	0.0025742060024258606	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
9.	64.8683066147706	66.08581619288726	0.8899546235398806	0.0025199298637628154	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
9.125	64.87842788762964	66.09631694378116	0.8902662587954729	0.0024668108955885337	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
9.25	64.88858210663611	66.10684275779656	0.8905713262637778	0.0024148406376980347	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
9.375	64.89876796739028	66.11739249752227	0.8908699689548975	0.00236400912775947	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
9.5	64.90898420670429	66.12796506549078	0.8911623285457176	0.0023143050852509894	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
9.625	64.91922960121545	66.13855940259114	0.8914485452262102	0.0022657160770283014	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
9.75	64.92950296604042	66.1491744865462	0.8917287575649747	0.0022182286645535676	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
9.875	64.93980315347399	66.15980933045606	0.8920031023923486	0.0021718285410576854	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
10.	64.9501290517284	66.17046298140254	0.8922717147002391	0.0021265006593460534	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
10.125	64.9604795837127	66.18113451911258	0.8925347275571851	0.0020822293413562676	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
10.25	64.97085370585405	66.19182305467855	0.8927922720355782	0.0020389983783237753	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
10.375	64.98125040695678	66.20252772933237	0.893044477151766	0.001996791127968578	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
10.5	64.99166870709931	66.21324771327176	0.8932914698175703	0.00195559059821937	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
10.625	65.00210765656925	66.22398220453641	0.8935333748013209	0.0019153795205846258	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
10.75	65.01256633483429	66.2347304279313	0.8937703146977165	0.0018761404174298946	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
10.875	65.02304384954802	66.2454916339948	0.8940024099056784	0.001837855668259003	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
11.	65.03353933559022	66.25626509801225	0.8942297786147813	0.0018005075579017316	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
11.125	65.04405195414118	66.26705011906796	0.8944525367951538	0.0017640783306251961	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
11.25	65.05458089178671	66.2778460191407	0.8946707981974376	0.0017285502370265604	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
11.375	65.06512535965592	66.28865214223421	0.8948846743544104	0.001693905566089171	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
11.5	65.07568459258849	66.29946785354541	0.8950942745889598	0.0016601266874376464	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
11.625	65.08625784833136	66.3102925386674	0.8952997060262698	0.0016271960771563343	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
11.75	65.09684440676473	66.32112560282492	0.8955010736082489	0.001595096347309699	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
11.875	65.1074435691536	66.33196647014194	0.8956984801130973	0.001563810272012578	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
12.	65.11805465742894	66.34281458294085	0.8958920261762521	0.0015333208068488702	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
12.125	65.12867701349079	66.3536694010682	0.8960818103148095	0.0015036111054649304	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
12.25	65.13930999853933	66.36453040124952	0.8962679289526183	0.001474664540330295	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
12.375	65.14995299242828	66.37539707647221	0.8964504764498921	0.0014464647141836373	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
12.5	65.16060539304213	66.38626893539063	0.8966295451311642	0.0014191132675304512	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
12.75	65.1819360925505	66.4080263138787	0.8969776053567234	0.0013665271935676682	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
13.	65.2032976184522	66.42979889824625	0.897312808727948	0.0013164370119345126	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
13.25	65.22468574434575	66.45158326660867	0.8976358238626907	0.0012689625464801235	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
13.5	65.24609647971414	66.4733761985282	0.8979472900011881	0.0012239885326139621	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
13.75	65.26752605474623	66.49517466106424	0.8982478181289977	0.0011814042159608018	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
14.	65.28897090622243	66.51697579591237	0.8985379921091685	0.0011411033561452566	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
14.25	65.31042766439116	66.53877690753734	0.8988183698070703	0.0011029841896685877	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
14.5	65.3318931407595	66.56057545221773	0.8990894842040028	0.0010669493576394018	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
14.75	65.35336431673689	66.58236902792329	0.89935184448589	0.0010329058154894266	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
15.	65.37483833306305	66.60415536496123	0.8996059371117475	0.0010007647218168714	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
15.25	65.39631247996857	66.62593231732023	0.8998522268467984	0.0009704413047717519	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
15.5	65.41778418801154	66.64769785465997	0.9000911577641334	0.0009418547296036195	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
15.75	65.43925101954089	66.66945005489166	0.9003231542116003	0.0009149279571527558	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
16.	65.46071066074018	66.69118709730152	0.9005486217427098	0.000889587592343366	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
16.25	65.48216091421244	66.71290725617246	0.9007679480077719	0.0008657637382756267	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
16.5	65.50359969205985	66.73460889486509	0.9009815036118476	0.0008433898470840973	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
16.75	65.52502500943213	66.75629046032182	0.901189642931314	0.0008224025707170846	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
17.	65.54643497849897	66.77795047795847	0.9013927048972061	0.0008027416172669	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
17.25	65.56782780282443	66.79958754691458	0.9015910137399474	0.0007843496079875667	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
17.5	65.58920177210912	66.82120033563483	0.9017848797011999	0.0007671719403856692	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
17.75	65.61055525727585	66.84278757775353	0.9019745997101403	0.0007511566530811198	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
18.	65.63188670587395	66.86434806826162	0.9021604580277405	0.0007362542987059406	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
18.25	65.65319463777932	66.8858806599333	0.9023427268594932	0.0007224178185740726	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
18.5	65.67447764116935	66.90738425999191	0.9025216669370275	0.0007096024225510256	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
18.75	65.69573436875389	66.9288578269985	0.9026975280707688	0.0006977654767188479	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
19.	65.7169635342431	66.9503003679459	0.9028705496753869	0.0006868663940686748	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
19.25	65.73816390903649	66.97171093554223	0.9030409612678031	0.0006768665297263166	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
19.5	65.75933431911896	66.99308862567243	0.9032089829402501	0.0006677290808416725	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
19.75	65.78047364214632	67.0144325750198	0.9033748258082239	0.0006594189939936879	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
20.	65.80158080471075	67.03574195884312	0.9035386924372469	0.0006519028761664547	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
20.25	65.82265477977256	67.05701598889245	0.9037007772463072	0.0006451489065864013	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
20.5	65.8436945842455	67.07825391145421	0.9038612668905401	0.0006391267565015735	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
20.75	65.86469927672933	67.09945500552084	0.9040203406245579	0.0006338075153875522	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
21.	65.88566795537375	67.12061858107106	0.9041781706482339	0.0006291636140205448	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
21.25	65.90659975587235	67.14174397745542	0.9043349224315682	0.0006251687578993081	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
21.5	65.92749384957031	67.16283056188117	0.9044907550271836	0.0006217978624998288	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
21.75	65.94834944168481	67.18387772798587	0.9046458213628181	0.0006190269880808064	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
22.	65.9691657696272	67.20488489449806	0.904800268521224	0.0006168332845333246	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
22.25	65.98994210142153	67.22585150397636	0.9049542380050848	0.0006151949349364472	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
22.5	66.01067773421168	67.24677702162138	0.9051078659886922	0.0006140911023122531	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
22.75	66.03137199285527	67.26766093415864	0.9052612835562409	0.0006135018803623549	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
23.	66.05202422859387	67.28850274878417	0.9054146169288734	0.000613408247005065	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
23.25	66.07263381779879	67.3093019921715	0.9055679876797434	0.0006137920184199341	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
23.5	66.09320016078519	67.33005820953373	0.9057215129380833	0.000614635808735331	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
23.75	66.11372268069175	67.35077096374032	0.9058753055841111	0.000615922990754969	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
24.	66.1342008224203	67.37143983448111	0.9060294744334608	0.000617637654353631	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
24.25	66.15463405163405	67.39206441747669	0.9061841244112879	0.0006197645753343028	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
24.5	66.17502185380867	67.41264432373526	0.906339356721128	0.0006222891794829266	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
24.75	66.19536373333331	67.43317917884409	0.9064952690010294	0.0006251975107920416	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
25.	66.21565921266011	67.45366862230574	0.906651955476524	0.0006285347502010818	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
25.5	66.25610914604856	67.49450989811248	0.9069680116998472	0.0006362607222637484	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
26.	66.29636816523889	67.53516552228908	0.9072882161987877	0.0006452019502641848	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
26.5	66.33643302304807	67.57563305151206	0.9076132136501114	0.0006553900828710768	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
27.	66.37630069345398	67.61591021211893	0.9079436062816588	0.000666743564771588	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
27.5	66.41596835319716	67.65599488580813	0.908279957214883	0.0006791872191855841	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
28.	66.45543336516224	67.69588509674679	0.9086227935008444	0.0006926516671769134	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
28.5	66.49469326333795	67.73557899992426	0.9089726088820599	0.0007070728065756704	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
29.	66.53374573919038	67.77507487061844	0.9093298663074201	0.0007223913414143857	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
29.5	66.57258862929864	67.81437109485236	0.9096950002234743	0.0007385523586642684	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
30.	66.61121990411921	67.85346616073596	0.9100684186660843	0.0007555049447839357	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
30.5	66.64963765776515	67.89235865059831	0.9104505051682582	0.0007732018427599741	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
31.	66.6878400986918	67.93104723383198	0.9108416205088443	0.0007915991401106215	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
31.5	66.72582554120255	67.96953066037042	0.9112421043083688	0.000810655984014641	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
32.	66.76359239769272	68.00780775474172	0.911652276492859	0.0008303343281846898	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
32.5	66.80113917154989	68.04587741063045	0.9120724386365535	0.0008505987032505491	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
33.	66.83846445065794	68.08373858591006	0.9125028751961095	0.0008714159996712212	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
33.5	66.8755669014623	68.12139029810297	0.9129438546362247	0.0008927552843549513	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
34.	66.91244526345594	68.15883162016969	0.9133956304804645	0.0009145876259182284	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
34.5	66.94909834424828	68.19606167675775	0.913858442262143	0.0009368859237223193	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
35.	66.9855250148325	68.23307964056133	0.9143325164041868	0.0009596247998896468	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
35.5	67.0217242054562	68.26988472923944	0.9148180670620326	0.0009827803981454775	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
36.	67.0576949016256	68.3064762022635	0.9153152968023323	0.0010063303775833532	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
36.5	67.09343614048572	68.3428533583388	0.915824397439616	0.001030253637767986	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
37.	67.12894700760428	68.37901553268992	0.9163455504401002	0.00105453044499626	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
37.5	67.16422663369998	68.41496209498955	0.9168789278846122	0.0010791420529333573	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
38.	67.19927419184127	68.4506924465854	0.9174246924930336	0.001104070931500556	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
38.5	67.23408889540791	68.48620601995005	0.9179829988161128	0.0011293004726826705	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
39.	67.2686699933688	68.5215022736191	0.9185539929657163	0.0011548147770050754	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
39.5	67.30301677355634	68.55658069668785	0.9191378135931179	0.0011805995316593876	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
40.	67.33712854986467	68.59144079677036	0.9197345924973757	0.0012066396902109533	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
40.5	67.37100467711427	68.6260821131784	0.9203444532833288	0.0012329232201172546	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
41.	67.40464452842346	68.66050419975537	0.9209675157174929	0.001259436485165244	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
41.5	67.43804751045049	68.69470663263684	0.9216038897684941	0.0012861670221783195	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
42.	67.47121306248545	68.72868901829419	0.9222536827396712	0.0013131064517257762	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
42.5	67.50414062330462	68.76245095656263	0.9229169962202198	0.0013402385821843499	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
43.	67.53682969119946	68.79599209466902	0.9235939213218556	0.0013675576310024917	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
43.5	67.56927976197075	68.82931208431846	0.9242845538512223	0.0013950552551328377	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
44.	67.60149033337844	68.86241056382381	0.9249889765769884	0.0014227115464320317	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
44.5	67.63346098984637	68.89528725055378	0.9257072653976544	0.001450531246733222	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
45.	67.66519126583069	68.92794182762545	0.9264395078237216	0.001478503464612868	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
45.5	67.69668070271807	68.96037395776237	0.9271857688622672	0.0015066010768560734	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
46.	67.72792897158429	68.9925834285804	0.9279461089005777	0.0015348426656456304	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
46.5	67.7589356485075	69.02456996310539	0.9287206115279129	0.0015632204333639876	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
47.	67.7897002756907	69.05633321237218	0.9295093293339417	0.0015916880958436463	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
47.5	67.82022260680455	69.08787302054954	0.9303122996237565	0.001620274185102355	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
48.	67.85050231538403	69.11918920825156	0.9311296035190441	0.0016489994059767366	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
48.5	67.88053888982309	69.15028138279196	0.9319612990297332	0.0016777882548202339	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
49.	67.91033207759442	69.18114934508885	0.9328073917738643	0.0017066397381823029	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
49.5	67.93988176177287	69.21179309792807	0.9336679387679155	0.001735638802240702	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
50.	67.96918746292525	69.24221232541929	0.934543030576105	0.0017647262683135139	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
51.	68.02706545105876	69.30237592965224	0.9363368421482877	0.0018230540019290586	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
52.	68.08396467325386	69.36163959404401	0.9381891385799631	0.0018816227664661955	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
53.	68.1398819102734	69.4200007371515	0.9401000876812201	0.001940414852629968	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
54.	68.19481677816553	69.47745977162867	0.942069968285223	0.001999407472911552	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
55.	68.24876530936652	69.53401334308155	0.9440989026270432	0.0020584791027390414	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
56.	68.30172852881856	69.58966299479	0.9461869264907011	0.0021177966035369478	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
57.	68.35370178468034	69.64440515136619	0.9483344958341171	0.002177003341255479	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
58.	68.40468591616954	69.69824028307737	0.9505409331732121	0.002236444870900689	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
59.	68.45467931257262	69.75116878376402	0.9528073855759185	0.0022958909109763725	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
60.	68.50367716798122	69.80318491216119	0.9551327149951648	0.0023550122488114056	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
61.	68.55168485425745	69.8542952260994	0.9575174100735413	0.0024147753277282136	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
62.	68.59869474893075	69.90449371123839	0.9599622656506213	0.0024738449203937085	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
63.	68.64470625807111	69.9537775120568	0.9624650999143287	0.0025327543099065153	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
64.	68.68972601048328	70.00215629000787	0.9650277742704343	0.0025927031806631806	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
65.	68.73374262500853	70.049619575303	0.9676505062756551	0.0026511940433991965	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
66.	68.7767565249019	70.09616430145608	0.9703301623572327	0.0027093904369417388	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
67.	68.81877804114808	70.14180479440589	0.9730692871495386	0.002769497391295228	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
68.	68.85979513604319	70.18653138283028	0.9758691571398231	0.002827914955381039	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
69.	68.89980122243104	70.23033199068544	0.9787251170603006	0.0028844728466412284	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
70.	68.93881148359866	70.2732237196368	0.9816381028331056	0.0029438432959761895	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
71.	68.97682391235345	70.31521153542529	0.984612803652253	0.0030038184181543914	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
72.	69.01381985528566	70.35627288432616	0.9876457396694144	0.003059604372857516	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
73.	69.0498040589295	70.39640666421113	0.990732012397968	0.003115250166659478	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
74.	69.08479396260101	70.43563725631796	0.9938762400027333	0.003175636263270998	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
75.	69.11878114101742	70.47396360409606	0.99708328492451	0.0032357209455011193	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
76.	69.15174460383282	70.51135814890709	1.0003476818937356	0.003290038903975112	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
77.	69.18368877299564	70.54781784453479	1.0036633627324603	0.003343795570102559	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
78.	69.21463413179217	70.58337068784694	1.0070352730339407	0.0034039987973621955	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
79.	69.2445790885756	70.6180268323092	1.0104713603271847	0.003466884990529606	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
80.	69.27349957810728	70.6517596172719	1.013969043015	0.0035238391766770905	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
81.	69.30138494472084	70.68454649607641	1.0175190386805388	0.003575560752287932	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
82.	69.32825183397065	70.71640330339734	1.0211201645195758	0.0036315538135809344	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
83.	69.35411686391674	70.74736103774788	1.0247821463077007	0.003696262088667912	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
84.	69.37897012848292	70.77742156568232	1.0285126886969116	0.0037626811647416547	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
85.	69.40278563045979	70.80655402111844	1.032307508637184	0.0038219308516007633	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
86.	69.42555183795113	70.83473380362551	1.0361565504001131	0.0038750646735004057	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
87.	69.44728231810873	70.86197236281708	1.0400576379841848	0.0039319502288454045	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
88.	69.4679955799365	70.88830289931931	1.044020450857804	0.0039995699719895805	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
89.	69.48769031239183	70.91374204201642	1.048056777928164	0.004074196506006711	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
90.	69.5063438234367	70.93827164496847	1.0521688438698173	0.004145815196650138	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
91.	69.52393283199282	70.96185801258864	1.0563484083214643	0.0042089162231251365	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
92.	69.54045324500733	70.98448567080364	1.0605866763160676	0.004268052495401853	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
93.	69.55591959126254	71.00617158882127	1.064884513312268	0.0043332417176716875	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
94.	69.57034725022511	71.02694874526524	1.069253159751411	0.00441062379137247	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
95.	69.58373521790055	71.04683683891835	1.073705760895013	0.0044973040912537066	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
96.	69.59606438498741	71.0658265385088	1.0782477679339184	0.004584273651770943	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
97.	69.60731122738193	71.08388904901011	1.0828743081985548	0.004664206257616543	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
98.	69.61746307335407	71.1009999226766	1.0875761804491515	0.004737027056738952	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
99.	69.62652519867586	71.11715867537383	1.0923483623120327	0.004809738606182168	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
100.	69.6345121020458	71.13238865995798	1.0971956576615158	0.004892997806383452	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
102.	69.64729442693532	71.16017770006239	1.107164463101884	0.005088911230760329	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
104.	69.65575441879724	71.18443366072052	1.1175513025845571	0.0052906351463614665	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
106.	69.65978254644776	71.20502345046879	1.1283270036873299	0.005477503123004324	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
108.	69.65941597194619	71.2219582098424	1.1394613150765744	0.005670980914192436	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
110.	69.65474960852457	71.23544322232443	1.1510109273440996	0.00589507845441456	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
112.	69.64577243864605	71.24559775872376	1.1630416288942327	0.006131472562848184	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
114.	69.63243341785994	71.2523742691616	1.1755368175954923	0.006351506968288123	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
116.	69.61476759202527	71.25575883583589	1.1884476567673852	0.006559501529628531	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
118.	69.59290372004344	71.25591110867451	1.2017748237140065	0.006777685170220482	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
120.	69.56697147789438	71.25305975462773	1.215558397448267	0.007016605035581824	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
122.	69.53698946957863	71.24733268867519	1.2298412438563338	0.0072554490633209845	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
124.	69.50302793375049	71.23876650646125	1.244580193701551	0.0074748096925924545	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
126.	69.46515066491024	71.22740401388435	1.2597404826267036	0.007670403109126089	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
128.	69.42358545476591	71.21340468414301	1.2752618061380554	0.007859581146280548	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
130.	69.37845980704105	71.1969955249267	1.2911788072118258	0.00805098147595823	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
132.	69.32999856801815	71.1783951511947	1.3074657320418883	0.008248459347778847	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
134.	69.27821933777203	71.15775632673528	1.3241726446029412	0.008432530376222935	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
136.	69.22336329971745	71.13516992667643	1.34119585354678	0.008595283158643996	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
138.	69.16546703382731	71.1107483393039	1.3585537772375171	0.008734576712819186	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
140.	69.10485473639086	71.08463721590071	1.3761341603980568	0.008845317464625357	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
142.	69.04169144340842	71.05703134441528	1.3939350470960186	0.008962226789649808	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
144.	68.9761368031977	71.0281798129286	1.411983067556656	0.00905597704775829	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
146.	68.90852604660594	70.99820778212931	1.4301589552870517	0.00915360463310444	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
148.	68.83878754552158	70.96735735985536	1.4485974860890738	0.009250800764660116	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
150.	68.7672382235352	70.93569332193849	1.4671621583456922	0.00929689600417255	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
152.	68.69407524869685	70.90329166422048	1.485785070105764	0.00935766363909335	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
154.	68.61925369946027	70.87041368465516	1.5045928129020656	0.00939517756025049	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
156.	68.54323912354532	70.83705923759534	1.523365780346766	0.009374738068726796	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
158.	68.46617864832065	70.80335750357831	1.5420917651769728	0.009398010957292868	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
160.	68.38800671829162	70.76969748969584	1.5609578241759374	0.009412422468948023	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
162.	68.30914435791401	70.73599473251168	1.5797414550527649	0.00935548744651854	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
164.	68.22976687299277	70.70227381797646	1.5983797739620116	0.009350335817832733	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
166.	68.1496790585272	70.6690156707875	1.6171427983240958	0.009373530312658584	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
168.	68.06914416058929	70.63611544311433	1.635873895212646	0.009296792264399778	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
170.	67.98853144777897	70.6033188289554	1.654329967381695	0.009217015901824055	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
172.	67.90770005511145	70.57107682017487	1.6727419588199421	0.009224028843802634	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
174.	67.82660680083058	70.5396715568986	1.6912260827569054	0.009181105695709513	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
176.	67.74567410434484	70.50868005889686	1.7094663816027802	0.00903527543074567	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
178.	67.66511601534295	70.47802733526238	1.7273671844798881	0.00894389622775571	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
180.	67.58472851796705	70.44837207770338	1.745241966513803	0.00894859363852718	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
182.	67.5044734243023	70.41989484328916	1.7631615590339969	0.00888578114035632	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
184.	67.4246919459226	70.39194880787659	1.7807850910752283	0.00871051022521635	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
186.	67.3456160863757	70.36440708416553	1.7980035999348623	0.008593960525799138	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
188.	67.26702859239843	70.33806087233981	1.8151609331784249	0.008602889232715571	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
190.	67.188715462575	70.31319579678012	1.8324151568657245	0.008573201183573242	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
192.	67.11088946680304	70.28906263832015	1.8494537379127178	0.008406776157137419	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
194.	67.0338883500726	70.26522243365459	1.8660422614942742	0.008226811219299801	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
196.	66.95773318456027	70.2422311116459	1.882360982789917	0.00817133861250191	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
198.	66.88210025473761	70.22079666803751	1.8987276159442819	0.008187907630977043	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
200.	66.80685139580682	70.20070296565919	1.9151126133138252	0.008101760634359616	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
204.	66.65863741364312	70.161731388738	1.9467937514479672	0.007795816894366536	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
208.	66.51404107018905	70.1262951195858	1.9774791484687575	0.007665901883251197	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
212.	66.37133198048386	70.0959853262213	2.0081209665139768	0.007467962784974247	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
216.	66.23191938222821	70.06655981172757	2.0372228507485515	0.007217137414783192	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
220.	66.09573168236605	70.04176513540106	2.0658580658322423	0.007144031574960852	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
224.	65.96063733172689	70.0208198294775	2.0943751033482383	0.006944868754843625	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
228.	65.82846295861468	69.99993856354983	2.1214170158709913	0.006691769121895508	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
232.	65.69943754975245	69.98290175415531	2.1479092563234023	0.0066357235603256015	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
236.	65.570848321237	69.96975322216262	2.174502804353596	0.006507330971542713	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
240.	65.44381136515223	69.95617328420894	2.199967904095744	0.0062236435122919875	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
244.	65.3202191903771	69.94368579891689	2.224291952451932	0.006099152502945737	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
248.	65.19773197817665	69.93572647178414	2.24876112411931	0.0060919141709503966	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
252.	65.07465355027634	69.9290272156526	2.273027265819535	0.005907682752425203	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
256.	64.95327217056614	69.92056706739578	2.2960225861387116	0.0056549142617754455	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
260.	64.83490386124517	69.91392929457751	2.3182665799137387	0.005572674162407143	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
264.	64.71691565303865	69.91066990805334	2.3406039794379687	0.00557703142455529	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
268.	64.59716829247682	69.90793200767837	2.362882831310181	0.005463098764642793	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
272.	64.47812370328212	69.90390327519884	2.384308769555111	0.005222086931599645	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
276.	64.36188224485022	69.89921175245587	2.4046595267629782	0.005087941054559453	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
280.	64.24673223607456	69.89791644350285	2.4250122979915867	0.005076204836374942	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
284.	64.13038793779934	69.8972147588934	2.4452691654539778	0.005059370176086153	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
288.	64.01213729592192	69.89674500388134	2.465487259400276	0.004949693502429908	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
292.	63.89472244116651	69.89448282806367	2.484866713473417	0.0047452054985020475	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
296.	63.77985826270355	69.89214963458123	2.5034489033882923	0.004589882803351875	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
300.	63.6667482868833	69.8909089208373	2.521585775900232	0.004590149073875116	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
304.	63.551634013197216	69.8925479708589	2.540170095979293	0.004607205563912642	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
308.	63.43464144183248	69.89249011662058	2.558443420411533	0.004540345923702227	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
312.	63.317203437959805	69.8926709682807	2.576492863368911	0.004390501989316398	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
316.	63.20123547399407	69.8899402924614	2.5935674363260643	0.0042599370483122345	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
320.	63.08699091106376	69.89040922564902	2.610572359755409	0.004159081747777793	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
324.	62.973962493617606	69.88896211074527	2.6268400903082867	0.004086497419366231	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
328.	62.86062552126369	69.8901366209413	2.6432643391103388	0.004154753057300953	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
332.	62.7438500700334	69.89255301682523	2.6600781147666943	0.004131997493441342	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
336.	62.625396440348524	69.8911581535982	2.6763203190578695	0.004038975981400128	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
340.	62.50812433573764	69.8915871313071	2.6923899226178953	0.0038926320283802496	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
344.	62.39333863375042	69.88892374004993	2.7074613752849115	0.003746986674567465	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
348.	62.28025509237526	69.88839439773895	2.722365816014435	0.003774289205019987	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
352.	62.16621152093949	69.89157217547378	2.7376556889250714	0.0037392218232536467	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
356.	62.05107211682465	69.89023779453863	2.7522795906004642	0.0036442727233014782	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
360.	61.93602394330468	69.8899264546356	2.766809870711483	0.003672603030732857	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
364.	61.81949656940445	69.89240029035936	2.781660414846327	0.003651029339912404	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
368.	61.7012634246421	69.89091148338213	2.7960181054307824	0.003580285363742164	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
372.	61.582870223048786	69.89034360544362	2.8103026977562644	0.0035553204590538234	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
376.	61.46607916287849	69.89200606753131	2.824460669103213	0.0034161188793778163	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
380.	61.35255604642718	69.8901947250212	2.837631648791287	0.003207415489022869	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
384.	61.24143510855194	69.8863632976033	2.850119993015396	0.003256824243989598	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
388.	61.12826665063572	69.89127322384813	2.8636862427432037	0.00338491452080969	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
392.	61.01115103078728	69.89337638554751	2.8771993091818735	0.003318108766777017	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
396.	60.892514871442735	69.89124915528446	2.89023111287742	0.0032363766523042514	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
400.	60.7749035725671	69.89010167748411	2.9030903224003075	0.0032057675361650273	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
408.	60.542036675674304	69.89267606284137	2.9285919051767175	0.003105331642035941	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
416.	60.30974921369629	69.88927842699154	2.9527756286728826	0.003025079586662427	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
424.	60.077097727188836	69.89145162970388	2.9769931785633164	0.002910167237213157	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
432.	59.85213740016873	69.88826280482849	2.999338304468293	0.0028676509815830364	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
440.	59.62147066765752	69.89662123168942	3.022875594268645	0.0028867663993553117	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
448.	59.37778546303808	69.88833411416854	3.045526566857978	0.0028314181856234355	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
456.	59.14311947695591	69.8944670750437	3.06817828523862	0.0026763752239592487	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
464.	58.917417236174494	69.88782440179938	3.088348570441326	0.002580753690258425	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
472.	58.68599440943766	69.89058046482944	3.1094703442827547	0.0026597478584537704	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
480.	58.45110470035823	69.8984443227797	3.1309045361765864	0.002522837978117559	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
488.	58.21836067170495	69.88447666780078	3.1498357519326357	0.002469726578998771	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
496.	57.987168790661386	69.89591351320198	3.1704201614405667	0.002469457125230834	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
504.	57.75549719115458	69.8917841300014	3.189347065936329	0.002384298796416995	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
512.	57.517614799804676	69.88944043996874	3.2085689421832386	0.002439646523659994	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
520.	57.27245822749942	69.89184456516041	3.228381410314889	0.002411658051341664	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
528.	57.03974702144922	69.89828841540422	3.2471554710047053	0.002124901695914838	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
536.	56.82419304822087	69.87999536448466	3.2623798374495263	0.0021001446912666255	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
544.	56.5979775881576	69.89593712938344	3.2807577860649713	0.0023069956191347774	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
552.	56.35169524431092	69.89841707573949	3.2992917673556827	0.0022258881721306245	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
560.	56.110588923659854	69.89067919223777	3.3163719968190613	0.0020995469366113795	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
568.	55.878491509643354	69.88801486158258	3.332884518341465	0.002067432718225265	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
576.	55.64715536155034	69.89069919528532	3.3494509203106655	0.0020986649884197073	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
584.	55.41358336875329	69.90151465255134	3.36646315815618	0.0020209385597458884	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
592.	55.17839793718035	69.89003410516024	3.3817859372665997	0.001898693346752689	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
600.	54.945496397782556	69.88031149580426	3.396842251704223	0.002009507952993289	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
608.	54.70988111209384	69.90221397921425	3.4139380645144923	0.002009252930212757	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
616.	54.47196901164741	69.89471015860181	3.4289902985876273	0.0018756141167960427	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
624.	54.234874243838135	69.8900363529056	3.443947890383229	0.0018617828342677722	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
632.	53.999709903902705	69.88878295326727	3.4587788239359116	0.0017963703692990274	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
640.	53.77760963148461	69.8892600009446	3.4726898162920135	0.001702118591411117	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
648.	53.56434691678917	69.8920875539737	3.4860127213984895	0.0017653142463207872	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
656.	53.33398224673338	69.90719435815815	3.500934844233146	0.0018850198962291342	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
664.	53.07104173488437	69.89873367507965	3.5161730397381556	0.001830213432599731	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
672.	52.804404801700386	69.87011294966251	3.5302182591547417	0.0018102383711657843	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
680.	52.57099015245045	69.89320326993061	3.545136853676808	0.0017155743980130644	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
688.	52.36154433075204	69.90218072890958	3.5576674495229508	0.0015096633199226384	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
696.	52.14471727051349	69.8904359600009	3.5692914667955704	0.0015520704694051701	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
704.	51.90821964011918	69.88989846488339	3.5825005770334335	0.0016791123315444134	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
712.	51.66478778801591	69.8937212703258	3.596157264100281	0.0016614634998301792	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
720.	51.426270460936216	69.89237403924281	3.6090839930307164	0.0015963161737276854	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
728.	51.189486333822735	69.89000280614627	3.621698322879924	0.0015616946815852073	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
736.	50.95717882257675	69.89051007924802	3.6340711079360797	0.001577155013941095	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
744.	50.721614895546864	69.90003362895597	3.6469328031029815	0.0016104808971610929	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
752.	50.48616456595144	69.91370407432778	3.659838802290657	0.001491000334046394	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
760.	50.25108720662128	69.89252736166334	3.670788808447724	0.0013010731601664771	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
768.	50.018518878076755	69.85472365938226	3.680655972853321	0.0014647678231208272	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
776.	49.783936070811826	69.891135129372	3.694225093617657	0.0016489054556553806	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
784.	49.547810507936546	69.91430817422011	3.707038460143807	0.0014737410145143348	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
792.	49.31301751740107	69.89997553360833	3.7178049498498864	0.0013431274753497313	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624
800.	49.08129351595664	69.89020473993318	3.7285284997494026	0.0013377599995293143	136.5028834262807	0.05153827559861096	2648.572965253802	1	0	131.1613887219189	0.04956833926608427	2646.0718810416624

==> anc/otoc_to_plot_1D_M800_L1.0000_n800_beta15.0000.dat <==
1.953125	42.05712109184605	43.03349418513308	0.6692366826573348	0.0026273750899463264	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
1.9921875	42.05770106809081	43.03417512404518	0.6693400831384924	0.0026667295453194134	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
2.03125	42.05829182651651	43.034868356852094	0.6694450209030629	0.002705763022282781	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
2.0703125	42.05889332909302	43.03557382150575	0.6695514708746082	0.002744153416823281	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
2.109375	42.059505537336015	43.036291455414435	0.6696594078887522	0.0027818986367719846	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
2.1484375	42.060128412319465	43.03702119546699	0.669768806705606	0.0028189969353348944	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
2.1875	42.06076191468797	43.037762978059	0.6698796420243253	0.002855446931785366	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
2.2265625	42.061406004668164	43.03851673911748	0.6699918884971517	0.0028912475854951936	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
2.265625	42.0620606420818	43.03928241412589	0.6701055207419421	0.002926398174363953	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
2.3046875	42.06272578635745	43.04005993814747	0.6702205133545239	0.0029608983075760874	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
2.34375	42.06340139654184	43.04084924584952	0.6703368409222215	0.002994747913488993	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
2.3828125	42.064087431312984	43.041650271527274	0.6704544780352653	0.003027947217039184	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
2.421875	42.064783848990416	43.04246294912536	0.6705733992985526	0.0030604967497765757	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
2.4609375	42.06549060754844	43.043287212262626	0.6706935793438416	0.00309239733357316	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
2.5	42.06620766462606	43.04412299425205	0.670814992840238	0.0031236500610901884	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
2.5390625	42.066934977540036	43.04497022812391	0.6709376145048642	0.0031542563104608235	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
2.578125	42.06767250329477	43.04582884664681	0.6710614191144928	0.003184217723240579	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
2.6171875	42.06842019859434	43.04669878234819	0.6711863815144924	0.003213536176966159	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
2.65625	42.06917801985383	43.04757996753468	0.6713124766283183	0.003242213813889805	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
2.6953125	42.06994592320931	43.04847233431283	0.6714396794687025	0.003270253016427205	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
2.734375	42.07072386452937	43.049375814607785	0.6715679651452267	0.00329765638279298	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
2.7734375	42.071511799425956	43.05029034018306	0.6716973088736082	0.0033244267438405474	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
2.8125	42.07230968326434	43.051215842658976	0.6718276859845892	0.003350567138708982	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
2.8515625	42.07311747117411	43.05215225353069	0.6719590719313199	0.0033760808061018112	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
2.890625	42.073935118059005	43.05309950418596	0.6720914422975659	0.0034009711906250574	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
2.9296875	42.07476257860756	43.054057525923255	0.6722247728055875	0.0034252419187353667	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
2.96875	42.075599807302645	43.055026249967426	0.6723590393224671	0.0034488967992359677	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
3.0078125	42.07644675843163	43.056005607487464	0.6724942178680278	0.0034719398160575564	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
3.046875	42.077303386095856	43.0569955296115	0.6726302846205966	0.0034943751094488108	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
3.0859375	42.07816964422082	43.057995947443196	0.6727672159234535	0.0035162069828004404	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
3.125	42.079045486564745	43.0590067920764	0.6729049882911279	0.0035374398943289974	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
3.1640625	42.07993086672824	43.060027994610415	0.6730435784151979	0.0035580784351324723	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
3.203125	42.08082573816389	43.06105948616397	0.6731829631688726	0.0035781273340887766	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
3.2421875	42.081730054184526	43.06210119788953	0.6733231196131736	0.003597591450500204	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
3.28125	42.08264376797254	43.06315306098647	0.6734640250009429	0.0036164757660898774	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
3.3203125	42.0835668325882	43.06421500671479	0.6736056567823994	0.003634785375444949	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
3.359375	42.0844992009787	43.065286966407356	0.6737479926083996	0.0036525254772911356	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
3.3984375	42.085440825985934	43.06636887148242	0.6738910103353127	0.0036697013770123025	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
3.4375	42.08639166035549	43.06746065345598	0.6740346880284787	0.003686318473860695	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
3.4765625	42.087351656743884	43.06856224395287	0.6741790039660831	0.003702382258386194	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
3.515625	42.088320767727424	43.069673574718756	0.6743239366424151	0.0037178982988365305	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
3.5546875	42.08929894580917	43.07079457762993	0.6744694647706797	0.0037328722456521747	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
3.59375	42.090286143427164	43.071925184705094	0.6746155672866067	0.0037473098234414694	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
3.6328125	42.0912823129618	43.073065328114886	0.6747622233506361	0.0037612168120404023	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
3.671875	42.092287406742976	43.07421494019119	0.6749094123500473	0.003774599061779327	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
3.7109375	42.093301377057806	43.075373953438216	0.6750571139023376	0.0037874624815913195	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
3.75	42.094324176156974	43.076542300540076	0.6752053078564216	0.0037998130207526513	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
3.7890625	42.09535575626254	43.07771991437058	0.6753539742945839	0.003811656683792819	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
3.828125	42.09639606957398	43.07890672800167	0.675503093534843	0.0038229995074345884	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
3.8671875	42.09744506827561	43.08010267471108	0.6756526461311022	0.003833847569588045	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
3.90625	42.09850270454215	43.081307687990964	0.675802612876217	0.003844127082264019	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
3.984375	42.100643698462456	43.083744649346706	0.6761037131806634	0.003863249371252664	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
4.0625	42.10281866879293	43.086217084571054	0.6764062455904752	0.003880652387239536	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
4.140625	42.10502723324097	43.08872447005088	0.6767100651161696	0.0038962243873100987	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
4.21875	42.10726900994917	43.091266286261536	0.6770150306509924	0.003910015112874988	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
4.296875	42.10954361767236	43.09384201795444	0.6773210049775563	0.003922074335442006	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
4.375	42.11185067594653	43.096451154328335	0.6776278547659053	0.003932451752734068	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
4.453125	42.11418980525036	43.09909318918589	0.677935450563921	0.0039411968953260166	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
4.53125	42.11656062715845	43.101767621075325	0.6782436667808	0.00394835904312103	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
4.609375	42.11896276448793	43.104473953419614	0.6785523816644087	0.003953987148404536	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
4.6875	42.12139584143684	43.10721169463175	0.6788614772727382	0.0039581297538852315	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
4.765625	42.12385948371711	43.10998035821795	0.6791708394384532	0.00396083494066275	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
4.84375	42.12635331867804	43.11277946287024	0.6794803577322167	0.0039621502598791375	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
4.921875	42.12887697542673	43.11560853254671	0.6797899254165594	0.003962122676391289	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
5.	42.13143008493905	43.118467096543036	0.6800994394004028	0.003960798530498267	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
5.078125	42.13401228016589	43.12135468955275	0.6804088001869497	0.003958223484664103	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
5.15625	42.13662319613314	43.12427085171957	0.6807179118198816	0.0039544424894458535	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
5.234375	42.13926247003605	43.12721512868055	0.6810266818259256	0.003949499749180774	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
5.3125	42.141929741327495	43.130187071601306	0.6813350211556911	0.0039434386897347915	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
5.390625	42.14462465180164	43.133186237203496	0.6816428441211967	0.003936301934917453	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
5.46875	42.14734684567107	43.13621218778516	0.681950068333022	0.003928131289228532	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
5.546875	42.15009596964066	43.139264491235565	0.6822566146351386	0.003918967705270404	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
5.625	42.15287167297513	43.14234272104086	0.6825624070369705	0.003908851279322079	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
5.703125	42.15567360756229	43.1454464562874	0.6828673726475327	0.0038978212374658487	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
5.78125	42.1585014279726	43.14857528165709	0.6831714416053245	0.0038859159264696074	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
5.859375	42.16135479151276	43.15172878741942	0.6834745470110436	0.003873172800512492	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
5.9375	42.164233358277095	43.154906569416426	0.6837766248554046	0.0038596284204764687	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
6.015625	42.16713679119325	43.15810822904641	0.684077613951743	0.003845318457055669	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
6.09375	42.170064756064974	43.16133337324055	0.6843774558643195	0.003830277677425187	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
6.171875	42.173016921611186	43.164581614437736	0.6846760948388407	0.003814539957087249	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
6.25	42.17599295950077	43.16785257055468	0.6849734777326144	0.0037981382804254337	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
6.328125	42.17899254438483	43.171145864953814	0.6852695539451572	0.003781104746013142	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
6.40625	42.182015353925216	43.17446112640764	0.685564275349179	0.0037634705681909965	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
6.484375	42.185061068819884	43.177797989059734	0.685857596221437	0.0037452660844493834	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
6.5625	42.18812937282583	43.181156092384334	0.6861494731748742	0.003726520772851671	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
6.640625	42.19121995277794	43.18453508114326	0.6864398650921951	0.00370726325525439	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
6.71875	42.194332498606755	43.187934605340544	0.6867287330585077	0.003687521303234576	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
6.796875	42.197466703352134	43.191354320174796	0.6870160402958255	0.003667321856746497	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
6.875	42.20062226317531	43.194793885990755	0.6873017520986243	0.00364669103401809	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
6.953125	42.203798877368	43.1982529682283	0.6875858357698909	0.0036256541438945077	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
7.03125	42.206996248359765	43.201731237371	0.6878682605586078	0.0036042357030154908	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
7.109375	42.21021408172251	43.20522836889286	0.688148997598487	0.0035824594387122493	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
7.1875	42.21345208617401	43.20874404320321	0.6884280198459066	0.0035603483128916484	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
7.265625	42.21670997357793	43.21227794559245	0.6887053020223763	0.0035379245386316428	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
7.34375	42.219987458943514	43.21582976617536	0.6889808205550678	0.0035152095864098955	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
7.421875	42.22328426042203	43.219399199833994	0.6892545535202529	0.0034922242051500523	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
7.5	42.22660009930322	43.22298594616079	0.6895264805871225	0.003468988435968612	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
7.578125	42.229934700008116	43.22658970939967	0.689796582963373	0.003445521629710413	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
7.65625	42.233287790081945	43.23021019838811	0.6900648433417648	0.003421842457244395	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
7.734375	42.23665910018534	43.233847126498	0.6903312458473174	0.0033979689315721375	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
7.8125	42.240048364082924	43.23750021157658	0.6905957759873229	0.0033738930825651424	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
7.96875	42.246879703770766	43.24485374604899	0.6911191678097534	0.003325288485935474	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
8.125	42.25377974087658	43.25226863183257	0.6916349286391777	0.0032762225445043926	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
8.28125	42.26074645592737	43.2597427667556	0.692142987354911	0.0032267578566749226	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
8.4375	42.26777787771053	43.26727411455126	0.6926432904693887	0.0031770029753111833	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
8.59375	42.274872082679856	43.274860702969356	0.6931358007846957	0.0031270581034256394	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
8.75	42.28202719431003	43.282500621908284	0.6936204961267092	0.003077015566379515	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
8.90625	42.28924138240747	43.290192021567954	0.6940973681491893	0.0030269602573365973	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
9.0625	42.29651286238271	43.29793311062852	0.6945664212071269	0.002976970084391084	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
9.21875	42.303839894488554	43.30572215446072	0.6950276713005615	0.002927116388038087	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
9.375	42.311220783033654	43.313557473367524	0.6954811450783888	0.0028774643450542926	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
9.53125	42.31865387556932	43.32143744086137	0.695926878908391	0.0028280733623208933	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
9.6875	42.32613756206081	43.32936048197923	0.696364918004114	0.00277899744437633	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
9.84375	42.33367027404166	43.33732507163563	0.6967953156097586	0.0027302855447484124	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
10.	42.34125048375871	43.34532973301525	0.6972181322368479	0.002681981904060038	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
10.15625	42.34887670330775	43.353373036007476	0.6976334349547774	0.00263412637015712	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
10.3125	42.356547483764686	43.36145359568034	0.698041296727522	0.0025867546982393467	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
10.46875	42.36426141431419	43.36957007079754	0.6984417957979772	0.0025398988363772193	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
10.625	42.37201712137914	43.37772116237599	0.6988350151138899	0.002493587194555147	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
10.78125	42.37981326775141	43.38590561228561	0.6992210417962756	0.002447844900910212	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
10.9375	42.38764855172709	43.3941222018897	0.6995999666454243	0.002402694039706077	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
11.09375	42.395521706247955	43.40236975072712	0.6999718836836838	0.002358153878251557	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
11.25	42.40343149804994	43.410647115234504	0.700336889732378	0.0023142410757614586	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
11.40625	42.41137672682041	43.41895318750749	0.7006950840198592	0.0022709698822101386	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
11.5625	42.41935622436588	43.42728689410259	0.7010465678205686	0.002228352327839644	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
11.71875	42.427368853790014	43.43564719487688	0.7013914441223091	0.0021863983931428525	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
11.875	42.435413508684626	43.44403308186498	0.7017298173184258	0.002145116173563011	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
12.03125	42.44348911233223	43.45244357819378	0.7020617929265476	0.0021045120330299484	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
12.1875	42.451594616922456	43.46087773703194	0.7023874773287476	0.0020645907437330637	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
12.34375	42.4597290027833	43.46933464057627	0.7027069775339642	0.0020253556212331604	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
12.5	42.4678912776251	43.477813399070506	0.703020400960383	0.0019868086441128694	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
12.65625	42.47608047580114	43.486313149857985	0.7033278552352494	0.001948950574764652	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
12.8125	42.484295657581654	43.494833056467954	0.7036294480149969	0.0019117810638288547	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
12.96875	42.49253590844482	43.50337230773107	0.703925286817696	0.0018752987487236086	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
13.125	42.500800338381474	43.5119301169271	0.7042154788739731	0.0018395013486987466	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
13.28125	42.50908808121789	43.520505720961914	0.7045001309891643	0.001804385748093651	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
13.4375	42.51739829395116	43.52909837957194	0.7047793494202523	0.0017699480795837275	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
13.59375	42.525730156103585	43.53770737455889	0.7050532397640342	0.0017361837948264738	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
13.75	42.53408286908953	43.54633200904794	0.7053219068561356	0.001703087735639386	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
13.90625	42.54245565560057	43.55497160677567	0.7055854546814215	0.0016706541990640035	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
14.0625	42.5508477590038	43.563625511400346	0.7058439862933431	0.0016388769900505197	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
14.21875	42.55925844275755	43.57229308583712	0.7060976037408123	0.0016077494790117442	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
14.375	42.56768698984107	43.58097371161797	0.7063464080055343	0.0015772646553681823	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
14.53125	42.576132702199075	43.58966678827293	0.7065904989456149	0.0015474151707014273	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
14.6875	42.58459490020149	43.598371732733824	0.7068299752463785	0.0015181933795371807	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
14.84375	42.59307292211835	43.60708797875899	0.7070649343767202	0.0014895913801591834	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
15.	42.601566123607704	43.615814976378324	0.7072954725526782	0.0014616010529096004	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
15.15625	42.61007387721866	43.62455219135852	0.7075216847057545	0.0014342140934797242	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
15.3125	42.61859557190737	43.633299104687	0.7077436644568906	0.0014074220387822578	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
15.46875	42.62713061256758	43.642055212073096	0.707961504092874	0.0013812162995527901	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
15.625	42.635678419573466	43.65082002346947	0.7081752945505009	0.0013556822593108347	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
15.9375	42.652810088873565	43.6683738665508	0.7085910848380971	0.0013063052663781604	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
16.25	42.66998623586677	43.685956981203724	0.7089917353419872	0.0012589425141960931	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
16.5625	42.687202737197445	43.70356591459265	0.7093779239094696	0.0012137133638240982	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
16.875	42.704455677643764	43.721197401158825	0.7097503061943773	0.00117054699081951	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
17.1875	42.72174133838679	43.738848350877475	0.7101095157787318	0.0011293731465052304	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
17.5	42.739056185962646	43.756515838325555	0.7104561644109431	0.0010901224934189101	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
17.8125	42.756396861861795	43.77419709249996	0.7107908423371186	0.0010527268753937947	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
18.125	42.77376017273983	43.79188948733257	0.7111141187080642	0.0010171195338228858	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
18.4375	42.79114308120697	43.80959053285251	0.711426542045758	0.0009832352750818174	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
18.75	42.80854269716217	43.82729786694656	0.7117286407549903	0.0009510105981238582	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
19.0625	42.82595626964238	43.84500924767707	0.7120209236695854	0.0009203837889964817	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
19.375	42.843381179154655	43.86272254611439	0.7123038806231131	0.0008912949865850452	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
19.6875	42.86081493046494	43.880435739649265	0.712577983036201	0.0008636862251593769	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
20.	42.878255145813874	43.89814690574824	0.7128436845138377	0.0008375014569375949	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
20.3125	42.895699558535995	43.91585421612227	0.713101421446787	0.0008126865566550733	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
20.625	42.9131460070574	43.933555931277574	0.7133516136117471	0.000789189313969274	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
20.9375	42.93059242924776	43.95125039542211	0.7135946647680178	0.0007669594149236403	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
21.25	42.948036857106715	43.968936031702555	0.7138309632460744	0.0007459484147100072	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
21.5625	42.96547741176128	43.986611337747355	0.7140608825272116	0.0007261097008854024	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
21.875	42.98291229876007	44.004274881496	0.7142847818091278	0.0007073984533798595	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
22.1875	43.00033980363935	44.02192529729249	0.714503006560574	0.0006897716001693866	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
22.5	43.017758287751036	44.0395612822269	0.7147158890592337	0.0006731877660072882	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
22.8125	43.03516618433074	44.05718159270437	0.7149237489143285	0.0006576072236811114	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
23.125	43.05256199479417	44.07478504122971	0.7151268935740344	0.000642991841450602	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
23.4375	43.069944285247544	44.09237049339056	0.7153256188152352	0.0006293050284311264	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
23.75	43.08731168319691	44.1099368650249	0.7155202092168038	0.0006165116811279959	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
24.0625	43.10466287444668	44.127483119562704	0.7157109386159402	0.0006045781291696529	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
24.375	43.12199660017397	44.145008265528	0.7158980705475348	0.0005934720818228102	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
24.6875	43.139311654167734	44.16251135419075	0.7160818586670794	0.0005831625755725156	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
25.	43.15660688022442	44.17999147736028	0.7162625471572677	0.000573619921208035	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
25.3125	43.17388116968856	44.197447765308034	0.7164403711178344	0.0005648156525902338	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
25.625	43.19113345913133	44.21487938481412	0.7166155569401366	0.0005567224795873572	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
25.9375	43.208362728155244	44.23228553732686	0.7167883226675765	0.0005493142355039282	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
26.25	43.225567997323566	44.249665457229085	0.7169588783373265	0.0005425658332491423	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
26.5625	43.242748326199234	44.26701841020619	0.7171274263133572	0.0005364532188650629	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
26.875	43.2599028114939	44.28434369170449	0.7172941615991172	0.00053095332709443	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
27.1875	43.27703058531417	44.30164062548012	0.7174592721427913	0.0005260440408656919	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
27.5	43.29413081350485	44.31890856222746	0.7176229391246582	0.0005217041483938091	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
27.8125	43.311202694079086	44.3361468782862	0.7177853372355374	0.0005179133053117014	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
28.125	43.32824545573288	44.35335497441828	0.7179466349404781	0.0005146519963995289	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
28.4375	43.34525835643754	44.370532274654146	0.7181069947332871	0.0005119014987743143	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
28.75	43.362240682107185	44.38767822520048	0.718266573377212	0.0005096438476538623	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
29.0625	43.379191745334495	44.40479229340898	0.7184255221380708	0.0005078618052669626	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
29.375	43.39611088419267	44.421873966799716	0.7185839870055039	0.0005065388252718961	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
29.6875	43.412997461100026	44.438922752136975	0.7187421089038657	0.000505659023959737	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
30.	43.429850861741	44.45593817455418	0.7189000238954787	0.0005052071522060331	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
30.3125	43.44667049404395	44.472919776725774	0.7190578633739945	0.0005051685659628547	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
30.625	43.46345578720972	44.4898671180816	0.7192157542492055	0.0005055291998649735	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
30.9375	43.48020619078937	44.50677977406252	0.7193738191239101	0.0005062755428017595	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
31.25	43.49692117380786	44.52365733541491	0.7195321764634566	0.0005074536354528667	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
31.875	43.530242846676785	44.55730560976137	0.7198502226717447	0.0005108698769365817	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
32.5	43.56341691686729	44.590808948587885	0.7201707638096273	0.000515513260498235	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
33.125	43.59643975780753	44.624164564769124	0.7204946142473675	0.0005214177739468973	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
33.75	43.62930798400008	44.657369859572455	0.7208225360270609	0.0005285027962388611	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
34.375	43.66201843170714	44.6904224072759	0.7211552427426661	0.000536693649988429	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
35.	43.694568141421875	44.72331994124262	0.7214934030895465	0.0005459211013335796	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
35.625	43.726954341935915	44.756060341297136	0.721837644119333	0.0005561209070169327	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
36.25	43.759174435843335	44.78864162226619	0.7221885542233176	0.0005672333998401947	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
36.875	43.791225986334474	44.82106192356184	0.7225466858691333	0.0005792031112671126	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
37.5	43.823106705150856	44.85331949969939	0.7229125581124015	0.0005919784292002463	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
38.125	43.85481444158651	44.88541271165754	0.7232866589056336	0.000605511286100402	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
38.75	43.88634717243047	44.91734001899093	0.723669447220027	0.0006197568731814763	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
39.375	43.91770299276978	44.949099972631245	0.7240613549971104	0.000634673381141937	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
40.	43.94888010754814	44.9806912082881	0.7244627889464544	0.0006502217638767682	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
40.625	43.979876823849104	45.01211244043118	0.7248741322019564	0.000666365521186929	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
41.25	44.01069154376607	45.04336245672697	0.7252957458479381	0.0006830705022091265	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
41.875	44.04132275793056	45.074440113016315	0.7257279703297178	0.0007003047269601659	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
42.5	44.07176903940258	45.105344328544724	0.7261711267566383	0.0007180382083608272	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
43.125	44.10202903834014	45.1360740818543	0.7266255180901688	0.0007362428405654597	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
43.75	44.13210147654074	45.16662840652346	0.7270914303073451	0.0007548921706398204	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
44.375	44.161985143319754	45.197006387974895	0.7275691333034686	0.0007739614348349911	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
45.	44.19167889038262	45.22720715959483	0.7280588821008889	0.0007934272194115799	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
45.625	44.2211816285274	45.257229899927935	0.7285609173277331	0.000813267527046957	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
46.25	44.25049232392773	45.28707383029484	0.7290754665096976	0.000833461804702651	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
46.875	44.279609993010084	45.31673821019897	0.7296027445836114	0.0008539901169772435	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
47.5	44.30853370317587	45.34622233831333	0.7301429541559191	0.0008748344573076494	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
48.125	44.337262564920636	45.37552554682979	0.730696287655246	0.0008959773460659904	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
48.75	44.36579573106246	45.40464719913505	0.7312629258385016	0.0009174014079606608	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
49.375	44.39413239997097	45.43358669472142	0.7318430394151968	0.0009390926404977408	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
50.	44.42227179985844	45.46234345616983	0.7324367916391238	0.0009610354662044075	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
50.625	44.45021319675628	45.49091693238304	0.7330443337479523	0.0009832139495034476	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
51.25	44.47795590107039	45.51930660941061	0.7336658090760031	0.0010056187179695365	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
51.875	44.505499237950026	45.54751198507897	0.7343013571454142	0.0010282359319858437	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
52.5	44.53284256296725	45.57553257459309	0.7349511039909854	0.0010510480985725045	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
53.125	44.55998528615256	45.60336793987873	0.7356151672686299	0.0010740508648561687	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
53.75	44.58692682094943	45.631017650344276	0.7362936675720556	0.0010972365033950382	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
54.375	44.61366658305732	45.658481265523726	0.7369867128978737	0.0011205812930869643	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
55.	44.64020406069037	45.68575840064966	0.7376943941884143	0.001144078473079091	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
55.625	44.6665387721891	45.71284871106555	0.7384168109892225	0.0011677371553176388	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
56.25	44.69267018446617	45.739751804631275	0.7391540656325614	0.0011915362962325207	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
56.875	44.71859779821732	45.76646729355964	0.7399062313595132	0.0012154442796263431	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
57.5	44.74432122982546	45.79299489579309	0.7406733709820943	0.0012394750522888743	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
58.125	44.769840079978025	45.81933434377973	0.7414555751748743	0.001263649602180017	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
58.75	44.79515384075186	45.845485260713446	0.7422529329848193	0.0012879282983730533	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
59.375	44.8202620649176	45.871447281196716	0.7430654855478406	0.001312264593076229	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
60.	44.84516448654296	45.897220211249724	0.7438932637261646	0.001336690627980808	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
60.625	44.8698608219002	45.92280389312158	0.7447363488328166	0.0013612572160988103	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
61.25	44.894350585736966	45.948197982399165	0.7455948352462881	0.001385920371356786	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
61.875	44.918633286724315	45.97340205797624	0.7464687492970126	0.0014105900007130858	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
62.5	44.94270870444488	45.99841592352956	0.7473580727471795	0.0014353088122033954	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
63.75	44.990237121504016	46.047872886245635	0.7491831869922746	0.0014850637907028563	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
65.	45.03693257035669	46.096566555715505	0.7510707322239366	0.0015349274523553725	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
66.25	45.08279318865876	46.144495235645756	0.753020505623163	0.0015849588247310198	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
67.5	45.127817693977974	46.191658699364496	0.7550331292857642	0.0016352353492484983	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
68.75	45.17200198003324	46.23805324274618	0.7571085939962843	0.0016853510552640393	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
70.	45.21534669029132	46.283679515802625	0.7592465069239243	0.0017357325274969249	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
71.25	45.25784969720762	46.328536960849675	0.7614479253150266	0.0017862549636371572	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
72.5	45.29950638754116	46.372620668260105	0.7637121443330172	0.0018362547325169397	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
73.75	45.34031943033836	46.41593312945414	0.7660385621463189	0.0018866513388831941	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
75.	45.38028735850606	46.458475075813105	0.7684287726802251	0.001937347216869245	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
76.25	45.419403408824074	46.50023933733668	0.770881930188492	0.0019870025448412766	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
77.5	45.457670276649985	46.54122722310129	0.7733962790423283	0.0020367146540208217	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
78.75	45.49509138006334	46.58144472935561	0.7759737168235441	0.002087541388524361	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
80.	45.53165877422163	46.62088542742011	0.7786151325136392	0.002137447972374984	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
81.25	45.56736805333918	46.659541999719835	0.7813173367544816	0.002185771114260105	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
82.5	45.602226916788275	46.69742186217512	0.7840795602992895	0.002235182515134282	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
83.75	45.636237478968624	46.73453152913143	0.7869052930423173	0.0022861067347954124	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
85.	45.6693889433839	46.77086114112143	0.789794827136278	0.0023353003188407496	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
86.25	45.701675868879455	46.80640078940666	0.7927435438394191	0.002382002043753184	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
87.5	45.73310732359554	46.841158362974625	0.795749832245661	0.002429830133414335	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
88.75	45.763690166387065	46.87514624543304	0.798818119172955	0.002480598452752414	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
90.	45.79341556680213	46.90835953154988	0.801951328377542	0.0025308912045651335	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
91.25	45.822270801183606	46.94078161117637	0.8051453471843678	0.0025772835359963776	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
92.5	45.85025715209246	46.97240812685207	0.808394537217533	0.002621833092863746	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
93.75	45.87738714546352	47.003253406720056	0.8116999299165272	0.002669444596758064	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
95.	45.903665997628146	47.03333081637932	0.8150681487094281	0.002721090729117526	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
96.25	45.92908298068183	47.062634312634096	0.818502656739321	0.002772348432839556	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
97.5	45.95362305048635	47.09114462609551	0.821999019791527	0.0028189479171846004	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
98.75	45.977283176131195	47.118851278893594	0.8255500265322825	0.0028620908507268174	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
100.	46.000074111663444	47.14576410108578	0.829154246918344	0.002907269075579011	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
101.25	46.02200684386098	47.171902286343474	0.83281819922123	0.0029583426291244224	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
102.5	46.04307929530811	47.197274054832434	0.8365501034911551	0.003013560390097681	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
103.75	46.06327659971749	47.221867956542916	0.8403521001964742	0.0030674227117355015	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
105.	46.08258336722408	47.24566315894154	0.8442186602704939	0.0031160677597377178	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
106.25	46.100995493838475	47.26864772063132	0.8481422695958185	0.0031608691062444466	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
107.5	46.118521217920154	47.29082827680578	0.852120833036105	0.003207237808963326	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
108.75	46.13517169394034	47.3122239012629	0.8561603641182268	0.003260126444408584	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
110.	46.150949836443274	47.3328506112394	0.8602711491471264	0.003320226816451388	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
111.25	46.165846138514944	47.352709208125205	0.8644609311593553	0.0033836796151066827	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
112.5	46.179843890706714	47.3717850061475	0.8687303481848931	0.0034451447472645396	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
113.75	46.19292881732468	47.39005832284229	0.8730737930275166	0.0035016318273413563	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
115.	46.2050962895065	47.407517557429166	0.8774844277532465	0.0035544071827797287	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
116.25	46.216351741271545	47.42416636483826	0.881959810984466	0.0036080691097201355	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
117.5	46.22670450903198	47.4400208885614	0.8865046005275469	0.0036675735282596825	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
118.75	46.23616047024715	47.4551003917841	0.8911287448051152	0.003735382414983102	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
120.	46.244716910902426	47.46941686186538	0.8958430565650046	0.0038103866084104434	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
121.25	46.25236258973974	47.482969573958414	0.9006547113261413	0.003888588873936749	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
122.5	46.25908320973312	47.49574710656471	0.9055645287498465	0.0039654815161316755	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
123.75	46.264866894706074	47.5077344253461	0.9105684151164705	0.004038435929574203	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
125.	46.269708268300356	47.51892087477451	0.915660618573782	0.004107551038866946	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
127.5	46.276582898508224	47.53890284704447	0.9260984375360379	0.004248738262926822	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
130.	46.279765535085886	47.55579991661097	0.9369043098884161	0.004409666085941244	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
132.5	46.279278223382015	47.56973931181803	0.9481467679657442	0.004592069126778164	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
135.	46.27507440979926	47.58074591912308	0.9598646555223069	0.004778094543881583	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
137.5	46.267121734993076	47.58878376751663	0.9720372406851521	0.004952795354234008	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
140.	46.255462001745926	47.59387080984293	0.984628632293477	0.005120716220272637	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
142.5	46.24018815141018	47.596126389333314	0.9976408217865153	0.0052959487731584435	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
145.	46.22139180947182	47.595714739887	1.0111083761592692	0.005485847700362467	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
147.5	46.19911668971042	47.592762055769285	1.0250700602883276	0.005683311285518844	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
150.	46.17339723020552	47.58733386258274	1.0395249325868634	0.005873166192949509	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
152.5	46.144300952632186	47.579478704866304	1.0544358912530751	0.0060484914173915	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
155.	46.11192280217175	47.569273517904996	1.069767389673821	0.006206084658370249	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
157.5	46.07645152176502	47.55686160695793	1.0854663145449264	0.006358176800770733	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
160.	46.037990897017046	47.542416390048786	1.1015582736776746	0.00650923261871661	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
162.5	45.996736072490435	47.52612046573218	1.1180124776385094	0.006656989360788846	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
165.	45.95278029401579	47.508123200440544	1.1348432204816188	0.006808729362466571	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
167.5	45.906207160454215	47.48855377435085	1.1520561244508423	0.006941163270539352	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
170.	45.85723607271863	47.467506055770585	1.1695490368343155	0.007056530636151637	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
172.5	45.805929986908644	47.44510257828622	1.1873387776316005	0.007165261356422992	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
175.	45.752475503620424	47.42148137580161	1.2053753436164305	0.007241019109047509	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
177.5	45.69716059585462	47.396766992070546	1.223543873176838	0.007305256273703398	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
180.	45.64004629021714	47.37114178905911	1.2419016249849475	0.007381435879725995	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
182.5	45.58129818714029	47.34480418538105	1.260451052575468	0.007430200343807059	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
185.	45.52120470745236	47.31782169677709	1.2790526267039828	0.007461247293272954	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
187.5	45.45981578486234	47.290354143215524	1.2977572890418327	0.007519182107787925	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
190.	45.397159990658245	47.262608210700655	1.3166485372429224	0.007560539571460413	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
192.5	45.333519103008086	47.23458134815246	1.3355599868991348	0.007551320265321948	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
195.	45.26908770020886	47.206315453631106	1.3544051385695322	0.007551520689361002	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
197.5	45.203829330873944	47.178043459848155	1.3733175903459398	0.00757762794285739	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
200.	45.137867230340824	47.1499011237449	1.392293278283819	0.007563071116875709	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
202.5	45.071523923056596	47.12182318794936	1.4111329459303183	0.007498421998700744	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
205.	45.0049433013019	47.09384454645985	1.4297853882773228	0.007457212011724757	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
207.5	44.93807295993433	47.06626290081544	1.4484190059889421	0.007461044160365083	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
210.	44.87097157844498	47.03927153102679	1.4670906090791482	0.007436446183622003	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
212.5	44.803882047448695	47.012692372979565	1.4856012369070521	0.007344812011397739	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
215.	44.73699371904591	46.98640265950284	1.503814669136137	0.007259155173239496	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
217.5	44.67026323699477	46.96071673543494	1.5218970127732496	0.007242274411918049	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
220.	44.60359431059669	46.93595018263569	1.5400260411957272	0.007240311111389186	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
222.5	44.53707075425113	46.91196138869294	1.5580985683301956	0.007169999699114938	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
225.	44.4709335151386	46.888421211995166	1.5758760396913019	0.0070443971320466765	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
227.5	44.40532102410682	46.865350602060715	1.593320553990429	0.00694907894960224	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
230.	44.34016095823587	46.84312151484527	1.610621434439313	0.006921500243598411	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
232.5	44.27532376788412	46.82197912772772	1.627928055208421	0.006910229442860594	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
235.	44.210832626700196	46.80178469238359	1.645172581653616	0.006841984726124918	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
237.5	44.146884881546825	46.782168465718705	1.6621379788390456	0.006707301451679016	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
240.	44.08366688906282	46.762983881173675	1.678709088912011	0.0065697636897528175	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
242.5	44.02119005087182	46.74447707846603	1.6949867972878097	0.006493171146581878	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
245.	43.95932303000276	46.72705378957817	1.7111749446449205	0.006480883895538048	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
247.5	43.897895018134115	46.7108739395541	1.7273912167655	0.006466470399660773	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
250.	43.83690250937999	46.695582898888645	1.7435072966432243	0.006378378100945127	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
255.	43.716867539026154	46.66617819789733	1.7747186486465034	0.0061256503890350315	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
260.	43.600032050246675	46.639299816294844	1.8047638005335747	0.00600569483222635	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
265.	43.48505310105669	46.61691729509489	1.834775596968767	0.005928129354982171	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
270.	43.37161945584141	46.59650646438503	1.8640450940833964	0.00571753892715532	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
275.	43.2610615614802	46.5772093536123	1.89195098624032	0.005532551830605792	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
280.	43.15298805808002	46.561321454701854	1.9193706123894543	0.00547562918839124	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
285.	43.0457329839069	46.54852404791946	1.9467072781242325	0.0053856475844284765	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
290.	42.939550208300474	46.536477344466704	1.973227088233739	0.005183257608013458	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
295.	42.83597286633552	46.52511030270084	1.998539854204367	0.004996097765395691	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
300.	42.73464178477148	46.51583976469866	2.023188065887696	0.004942228963984596	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
305.	42.63353107733405	46.50957475721545	2.047962143844213	0.004917440093758608	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
310.	42.5323374478818	46.50412113897927	2.072362466825282	0.004764980395499086	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
315.	42.43242281544318	46.497630234268335	2.095611947799204	0.004566592382383794	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
320.	42.33492596479041	46.492289925318744	2.11802839064912	0.004443217918901654	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
325.	42.238575971208306	46.488482317081	2.1400441269882204	0.004432612028505468	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
330.	42.14149514311963	46.48728414359664	2.1623545109341746	0.004411945008484475	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
335.	42.04335623134898	46.48496389144033	2.184163577073065	0.004297964369416096	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
340.	41.94595743773222	46.48259890815393	2.2053341546283356	0.004129010387261323	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
345.	41.850368287821034	46.47920923041391	2.2254536809456784	0.003999708035912297	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
350.	41.756324797054624	46.47809633222023	2.2453312349874586	0.003960057127452643	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
355.	41.66187401811827	46.47769758070671	2.265054252220205	0.003922839771718501	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
360.	41.56662031398892	46.47730044685145	2.2845596327046436	0.003911745403440215	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
365.	41.4699171599336	46.4778565229202	2.304171706254607	0.003839201159820505	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
370.	41.3732011201209	46.47607794366398	2.3229516443028486	0.0037238771102725996	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
375.	41.2779566880114	46.47590138459051	2.341410477357333	0.003600875201699294	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
380.	41.1844110435373	46.474384434320676	2.3589603963198416	0.0034589627063513545	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
385.	41.09212591412653	46.473011264283755	2.3760001044208465	0.0034740115308512735	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
390.	40.9984403948838	46.47541752991793	2.3937005116283543	0.0035001255169809123	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
395.	40.90283466962029	46.47539258353634	2.4110013595906556	0.0034351746472218283	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
400.	40.80684548331116	46.47523520408548	2.4280522581005726	0.0034115594802715866	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
405.	40.710703930457754	46.47665304352517	2.4451169543933715	0.0033134956703544825	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
410.	40.61519867304534	46.47455663185977	2.4611872148041174	0.003178935599801536	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
415.	40.52090908366163	46.4730985525307	2.476906310391387	0.003172756168958424	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
420.	40.42710413134464	46.47534579645058	2.4929147764937016	0.003104506847975142	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
425.	40.33408959696013	46.47396345902997	2.5079513788711383	0.0029717574677956106	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
430.	40.2419905779724	46.472668674443945	2.5226323511716577	0.0029950715767400387	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
435.	40.148824358230996	46.475373410504986	2.5379020946385387	0.003076693038173906	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
440.	40.05263437066723	46.47799077666527	2.553399281553397	0.0030193995292462365	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
445.	39.95492094195907	46.47540691804944	2.568096089931001	0.002933363833347036	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
450.	39.857776333721326	46.474403438542055	2.582732919886867	0.002930994509401375	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
455.	39.76216893492234	46.476598348615084	2.5974060350250148	0.002834011406078574	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
460.	39.66817591068685	46.47500137410584	2.611073033947653	0.0026738580071254516	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
465.	39.5756726760214	46.47205818129873	2.6241446150962693	0.0026601774526796794	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
470.	39.48283254585266	46.47316158456161	2.6376748084744497	0.0027423995952438056	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
475.	39.388840229196944	46.476969353787325	2.6515686110487073	0.0027503756788631152	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
480.	39.293660318161365	46.47891801404437	2.665178565263081	0.0026074522505355802	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
485.	39.19894260477154	46.474321932699006	2.677643133554063	0.0024995530603321827	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
490.	39.1052076353799	46.472328069176086	2.6901740958664027	0.002580588019743813	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
495.	39.010931213653514	46.47650157786778	2.7034490137515013	0.002621988861862512	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
500.	38.91557330134472	46.47841347454168	2.716393984485028	0.0025484164941103806	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
510.	38.72168974892156	46.47344588434	2.741066596374233	0.002494037796907622	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
520.	38.52728847841192	46.476935754253056	2.7662747404231802	0.0024163664981281083	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
530.	38.341318096650234	46.476895743694016	2.7893939263367953	0.0022095195652019894	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
540.	38.16147647329531	46.470299381181675	2.81046513172722	0.002257630822684642	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
550.	37.97029247409314	46.48163222072276	2.834546542790488	0.002307928092488587	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
560.	37.77424059779922	46.47557604028499	2.8566236935769918	0.002174925672798511	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
570.	37.58340900881179	46.473149657163574	2.8780450562464583	0.0021601265642156036	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
580.	37.39484473419937	46.48033844880162	2.899826224861304	0.002106616517821292	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
590.	37.2047358576239	46.477024221358825	2.920177386602884	0.0019854338855900934	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
600.	37.015302554904956	46.468827878098466	2.9395349025731057	0.0020511174755832194	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
610.	36.823021933416015	46.48359099498631	2.9611997361145486	0.0020267816904192323	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
620.	36.631191663954326	46.47579436449748	2.9800705363814903	0.0018665368111753678	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
630.	36.44513252118262	46.47315369514711	2.998530472338056	0.0018119488289229046	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
640.	36.265639799072915	46.47354390350493	3.0163095129599484	0.0018200442776241665	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
650.	36.082748590923124	46.48252365366167	3.0349313578905392	0.0019003612221879518	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
660.	35.88252678335227	46.48587220185034	3.0543167374037075	0.001840621223151162	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
670.	35.67554522408383	46.465295142011335	3.0717437823535625	0.0018061287564483	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
680.	35.48157726971398	46.47494472101343	3.0904393125326735	0.0017895800515984384	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
690.	35.3012009862414	46.48412756762194	3.1075353833855313	0.0016072570633056226	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
700.	35.121521902948366	46.47401383414905	3.122584453798786	0.0015774649318734293	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
710.	34.93301167797222	46.47437625266553	3.139084682023	0.0016608230745111642	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
720.	34.73941688342456	46.47533113921185	3.155800915289009	0.0016460193319656426	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
730.	34.546610923357534	46.47424486628768	3.1720050686623127	0.001636368121675269	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
740.	34.35683747363321	46.48319143083411	3.1885282777225146	0.0016451650071736435	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
750.	34.16564672378115	46.492267177306054	3.2049083688057856	0.0015043374894915475	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
760.	33.9757477247054	46.47248818281564	3.2186150275123455	0.0013595971627015538	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
770.	33.788253916674066	46.45465788499174	3.2321003120598166	0.0015294586847458993	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
780.	33.59851652620228	46.48342860625866	3.2492042012072635	0.001614914145824309	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
790.	33.40812288847316	46.490308325532745	3.264398594976303	0.0014208090469475909	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
800.	33.22156692633623	46.477870776718945	3.2776203821462153	0.0013409820783498061	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
810.	33.03542059527891	46.473212865365255	3.291218236543299	0.0013724390102753503	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
820.	32.850167469198084	46.475380582793406	3.3050691623517223	0.0013837189801505945	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
830.	32.65936569560197	46.47423413889813	3.318892616146311	0.0014156820599353416	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
840.	32.45779375479986	46.47429958449821	3.333382803550429	0.001469939217152594	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
850.	32.24688050445935	46.47391823821792	3.3482914004893627	0.0014953045410147194	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
860.	32.03905747499629	46.48107315586539	3.3632888943707235	0.0014404684057341302	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
870.	31.85341999529703	46.49629088078883	3.3771007686040453	0.0012099957938842998	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
880.	31.69524196805796	46.491016415384486	3.3874888102484095	0.0008872499320863091	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
890.	31.54708071725169	46.45210843395653	3.3948457672457715	0.0009003527339769724	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
900.	31.381298579728032	46.44591460467363	3.405495864927949	0.0013592688056957237	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
910.	31.174072287906164	46.489856780815096	3.422031143359686	0.0016076997740904321	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
920.	30.947431800378652	46.504307060883036	3.4376498604097576	0.0014244358747101506	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
930.	30.730685040318825	46.489071233770424	3.450519860853889	0.0012129721124118698	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
940.	30.537254901146145	46.47614629255069	3.461909302657995	0.0011119230514891275	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
950.	30.358878058587074	46.47163220399519	3.4727583218836715	0.0010905458236641018	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
960.	30.18229713982806	46.47264926757952	3.483720219131277	0.001117077311807102	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
970.	29.999020247084616	46.47580964740084	3.4950998681198135	0.0011258561621429353	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
980.	29.810364503255116	46.47168944369514	3.5062373423741358	0.0011397737639391669	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
990.	29.619902434525276	46.47660174272353	3.517895343398597	0.0011345035723117514	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065
1000.	29.430244009965048	46.473937180209205	3.528927413820371	0.0010719105120430286	90.39917626972743	0.03460391959708261	2612.397015202544	1	0	86.0312810558974	0.03297912813665192	2608.658442983065

==> anc/otoc_to_plot_1D_M800_L1.0000_n800_beta2.0000.dat <==
0.390625	338.2168379129097	340.77290594539375	1.631617333498816	0.01743880473073034	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.3984375	338.2179298783062	340.7743485322297	1.6317544962774995	0.01767486661223927	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.40625	338.219041014839	340.7758150535812	1.6318935032896322	0.01790860381881032	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.4140625	338.22017120031165	340.7773052963422	1.6320343182121684	0.018137709224149035	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.421875	338.22132031185663	340.7788190474102	1.6321769049962596	0.018362218844742983	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.4296875	338.2224882260014	340.78035609378827	1.6323212278816175	0.01858217044258481	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.4375	338.2236748187179	340.7819162226663	1.632467251409425	0.01879760364762717	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.4453125	338.2248799654724	340.7834992215118	1.6326149404386117	0.0190085597446199	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.453125	338.2261035412777	340.7851048781453	1.6327642601554346	0.01921508141464301	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.4609375	338.2273454207433	340.7867329808211	1.6329151760857155	0.0194172125863048	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.46875	338.22860547812394	340.7883833182939	1.6330676541020956	0.019614998558509456	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.4765625	338.2298835873645	340.7900556798987	1.6332216604381922	0.019808485741066306	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.484375	338.2311796221479	340.7917498556069	1.6333771616917998	0.019997721376881827	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.4921875	338.23249345593575	340.7934656360908	1.633534124834706	0.020182753707771894	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.5	338.2338249620139	340.79520281278405	1.6336925172184837	0.02036363182061507	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.5078125	338.2351740135304	340.79696117793793	1.633852306581903	0.02054040537433366	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.515625	338.2365404835411	340.79874052467034	1.6340134610524577	0.02071312454870622	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.5234375	338.2379242450456	340.8005406470186	1.6341759491529766	0.020881840287188425	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.53125	338.23932517102054	340.8023613399859	1.634339739806945	0.02104660389215951	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.5390625	338.2407431344618	340.80420239958414	1.6345048023387916	0.021207466870592384	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.546875	338.24217800842	340.8060636228766	1.634671106476798	0.021364481197025498	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.5546875	338.24362966602826	340.8079448080169	1.634838622357495	0.021517699008683167	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.5625	338.2450979805422	340.8098457542842	1.6350073205238087	0.021667172556519176	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.5703125	338.24658282536734	340.8117662621198	1.6351771719286907	0.02181295434068886	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.578125	338.24808407408875	340.81370613315755	1.635348147935382	0.021955096878471636	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.5859375	338.24960160050324	340.81566517025595	1.6355202203174168	0.022093652555014387	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.59375	338.2511352786482	340.8176431775219	1.635693361256554	0.0222286738922719	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.6015625	338.2526849828226	340.81963996034267	1.6358675433469836	0.022360213296209963	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.609375	338.2542505876217	340.82165532540506	1.6360427395893073	0.022488322872348476	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.6171875	338.25583196795753	340.8236890807197	1.636218923391864	0.022613054760114437	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.625	338.25742899908295	340.8257410356432	1.6363960685699341	0.022734460915856403	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.6328125	338.25904155661635	340.82781100089784	1.6365741493436743	0.022852592937212535	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.640625	338.2606695165624	340.8298987885834	1.636753140334578	0.022967502237406734	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.6484375	338.26231275533524	340.8320042122025	1.6369330165661338	0.023079239940756224	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.65625	338.2639711497777	340.8341270866667	1.6371137534586524	0.023187856816221597	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.6640625	338.26564457718104	340.83626722831565	1.6372953268288872	0.023293403368398913	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.671875	338.26733291530354	340.8384244549266	1.6374777128862836	0.023395929680816607	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.6796875	338.2690360423908	340.84059858572755	1.63766088823015	0.02349548552815861	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.6875	338.2707538371869	340.84278944140385	1.637844829847661	0.02359212012223111	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.6953125	338.27248617896106	340.8449968441078	1.6380295151070599	0.023685882534010716	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.703125	338.27423294751014	340.84722061747334	1.638214921762255	0.023776821288365113	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.7109375	338.2759940231844	340.8494605866086	1.6384010279396906	0.023864984318137772	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.71875	338.2777692868951	340.85171657811384	1.638587812142226	0.02395041934394726	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.7265625	338.2795586201329	340.8539884200821	1.6387752532419397	0.024033173433849697	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.734375	338.28136190497486	340.8562759420986	1.6389633304771298	0.024113293267234326	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.7421875	338.2831790241045	340.8585789752537	1.6391520234492403	0.02419082507907433	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.75	338.28500986081286	340.8608973521343	1.6393413121189904	0.024265814574818023	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.7578125	338.2868542990186	340.8632309068335	1.6395311768019718	0.024338306961126932	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.765625	338.2887122232727	340.8655794749466	1.639721598165258	0.024408346896066746	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.7734375	338.29058351877296	340.8679428935734	1.6399125572222228	0.024475978605963178	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.78125	338.29246807136616	340.87032100131626	1.6401040353309762	0.024540862441985688	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.796875	338.2962764945475	340.8751206460668	1.640488475822931	0.02466374016759687	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.8125	338.3001365929821	340.87997714802094	1.6408747772112136	0.024778447185759944	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.828125	338.3040474777793	340.8848892699121	1.641262802297486	0.02488453672199853	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.84375	338.3080082711961	340.8898557982686	1.641652418983776	0.02498233100207159	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.859375	338.31201810680886	340.8948755432662	1.6420435001413007	0.025072143785088485	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.875	338.31607612966314	340.89994733855247	1.64243592347706	0.02515428040677392	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.890625	338.3201814963965	340.90507004105365	1.6428295714040124	0.025229037799043397	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.90625	338.3243333753352	340.91024253074744	1.6432243309082801	0.025296704572703277	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.921875	338.3285309465746	340.91546371043376	1.6436200934219094	0.025357561128856787	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.9375	338.3327734020332	340.92073250547327	1.644016754693557	0.025411879642682322	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.953125	338.3370599454947	340.92604786351785	1.6444142146607432	0.02545992421485721	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.96875	338.3413897926288	340.93140875422773	1.6448123773252712	0.025501951070118878	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
0.984375	338.3457621709938	340.9368141689777	1.6452111506316844	0.0255382085302287	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.	338.3501763200311	340.94226312054496	1.6456104463418408	0.025568937228534594	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.015625	338.3546314910369	340.94775464280104	1.6460101799200761	0.025594370287201684	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.03125	338.35912694713005	340.9532877903864	1.646410270413316	0.02561473330236197	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.046875	338.36366196320483	340.9588616383815	1.646810640335775	0.025630244630100663	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.0625	338.3682358258695	340.9644752819741	1.6472112155580065	0.025641115548431515	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.078125	338.3728478333787	340.9701278361223	1.6476119251966634	0.02564755033737498	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.09375	338.3774972955569	340.975818435212	1.6480127015060495	0.025649746362240933	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.109375	338.3821835337148	340.9815462327099	1.6484134797704835	0.025647894397145876	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.125	338.38690588055204	340.98731040082566	1.6488141982059603	0.02564217870622798	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.140625	338.39166368006136	340.99311013015773	1.649214797855053	0.025632777146540775	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.15625	338.3964562874193	340.9989446293511	1.6496152224917897	0.02561986144242212	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.171875	338.4012830688774	341.0048131247514	1.6500154185251288	0.025603597188379013	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.1875	338.4061434016461	341.01071486005526	1.6504153349039266	0.02558414415457122	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.203125	338.4110366737682	341.0166490959701	1.6508149230299591	0.0255616563844967	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.21875	338.4159622840016	341.02261510987034	1.651214136665942	0.02553628228071858	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.234375	338.4209196416861	341.028612195457	1.6516129318512316	0.025508164934777255	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.25	338.42590816661107	341.03463966242407	1.6520112668201539	0.02547744209034164	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.265625	338.43092728888485	341.0406968361169	1.6524091019165548	0.025444246342814836	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.28125	338.43597644879526	341.04678305720705	1.6528063995183668	0.025408705374196927	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.296875	338.44105509667304	341.0528976813624	1.6532031239594984	0.025370942050145118	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.3125	338.44616269274894	341.05904007892593	1.6535992414574339	0.02533107451423433	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.328125	338.45129870701595	341.06520963459127	1.6539947200380682	0.025289216389694502	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.34375	338.4564626190819	341.07140574709246	1.6543895294696118	0.025245476925299215	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.359375	338.46165391803106	341.0776278288902	1.6547836411919838	0.025199961027432494	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.375	338.4668721022775	341.08387530586367	1.655177028251719	0.025152769561763932	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.390625	338.472116679422	341.09014761701644	1.655569665240789	0.025103999355607698	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.40625	338.4773871661051	341.0964442141669	1.6559615282315818	0.025053743388269822	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.421875	338.4826830878653	341.10276456167054	1.6563525947216724	0.025002090860361648	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.4375	338.4880039789975	341.1091081361204	1.6567428435709681	0.02494912738692534	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.453125	338.49334938239986	341.1154744260733	1.6571322549525138	0.02489493510356766	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.46875	338.49871884944196	341.1218629317681	1.6575208102929546	0.024839592699322566	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.484375	338.50411193981773	341.12827316485925	1.6579084922243676	0.024783175663763757	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.5	338.50952822139953	341.1347046481415	1.6582952845324472	0.024725756306757773	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.515625	338.5149672701056	341.14115691529844	1.6586811721089538	0.024667403916055264	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.53125	338.52042866975324	341.1476295106384	1.659066140904824	0.02460818480093252	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.546875	338.52591201192615	341.15412198884627	1.659450177883983	0.024548162453257305	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.5625	338.53141689583276	341.16063391473693	1.6598332709814883	0.024487288351314383	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.59375	338.5424897229988	341.1737144180364	1.6605965818744028	0.02436358295625851	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.625	338.5536440923206	341.18686773262414	1.6613559949162544	0.02423780102086326	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.65625	338.5648770583394	341.20009071776803	1.6621114444382068	0.024110107488521493	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.6875	338.57618578492475	341.2133803729142	1.662862876634287	0.023980865083657932	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.71875	338.58756754125613	341.22673383100613	1.6636102485059354	0.023850404166296357	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.75	338.599019697883	341.2401483521017	1.6643535268946805	0.023719025087931556	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.78125	338.6105397229278	341.2536213172759	1.6650926875739311	0.02358700042679729	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.8125	338.6221251783761	341.26715022281246	1.6658277144213554	0.02345457722454114	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.84375	338.6337737164952	341.2807326746696	1.666558598650465	0.02332197885990439	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.875	338.6454830763711	341.29436638320726	1.6672853381000994	0.02318940695332472	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.90625	338.65725108054573	341.30804915816816	1.6680079365850478	0.023057043110174646	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.9375	338.66907563177887	341.32177890390096	1.6687264032944853	0.02292505045034332	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
1.96875	338.68095470993103	341.33555361482456	1.6694407522381942	0.022793575179672843	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
2.	338.6928863689306	341.3493713711029	1.6701510017432148	0.02266274795109169	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
2.03125	338.7048687338794	341.3632303345442	1.6708571739851374	0.022532685102355288	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
2.0625	338.7168999982523	341.377128744702	1.671559294562112	0.0224034899186627	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
2.09375	338.7289784211955	341.3910649151658	1.6722573921050539	0.022275253673875284	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
2.125	338.74110232494496	341.4050372300442	1.6729514979167293	0.0221480566679908	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
2.15625	338.7532700923242	341.4190441406185	1.6736416456468033	0.022021969225981763	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
2.1875	338.76548016435305	341.4330841621745	1.6743278709933531	0.021897052489531887	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
2.21875	338.77773103794357	341.44715587097886	1.675010211427399	0.02177335921064838	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
2.25	338.79002126369386	341.46125790142116	1.6756887059440186	0.0216509345918503	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
2.28125	338.8023494437556	341.4753889432963	1.6763633948393897	0.02152981687662958	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
2.3125	338.81471422980667	341.48954773921866	1.677034319498808	0.021410037990378328	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
2.34375	338.8271143210877	341.5037330821755	1.6777015222137883	0.021291624174622825	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
2.375	338.83954846253056	341.5179438131985	1.678365046009722	0.02117459645817732	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
2.40625	338.85201544295415	341.5321788191518	1.6790249344924244	0.021058971158979034	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
2.4375	338.86451409334217	341.546437030633	1.679681231707158	0.020944760366617743	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
2.46875	338.87704328518527	341.5607174199851	1.680333982015338	0.020831972313313685	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
2.5	338.889601928893	341.57501899939143	1.6809832299767402	0.020720611773903386	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
2.53125	338.90218897227385	341.58934081908984	1.681629020251207	0.02061068041016867	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
2.5625	338.91480339907633	341.6036819656525	1.6822713975023758	0.02050217706889157	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
2.59375	338.9274442275884	341.6180415603677	1.6829104063180127	0.020395098108959786	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
2.625	338.94011050930004	341.63241875769415	1.6835460911341857	0.020289437647022623	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
2.65625	338.9528013276127	341.6468127437928	1.6841784961709516	0.020185187810408678	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
2.6875	338.9655157966166	341.66122273513724	1.6848076653723363	0.020082338912235542	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
2.71875	338.97825305990256	341.675647977176	1.6854336423529663	0.019980879734465162	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
2.75	338.99101228943255	341.69008774308327	1.6860564703557404	0.019880797676663065	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
2.78125	339.00379268445795	341.70454133255157	1.6866761922077578	0.019782078891147137	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
2.8125	339.0165934704789	341.71900807065344	1.687292850286437	0.019684708493574732	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
2.84375	339.02941389824565	341.7334873067525	1.6879064864886062	0.019588670657249452	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
2.875	339.0422532428073	341.7479784134696	1.6885171422025151	0.019493948783559034	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
2.90625	339.055110802594	341.76248078570313	1.6891248582875786	0.019400525604531538	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
2.9375	339.0679858985381	341.77699383968496	1.6897296750527984	0.01930838324330253	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
2.96875	339.08087787323774	341.7915170120921	1.690331632240285	0.019217503365847932	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
3.	339.0937860901449	341.8060497591946	1.6909307690131639	0.019127867267759058	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
3.03125	339.1067099327936	341.820591556047	1.69152712394452	0.01903945591473999	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
3.0625	339.11964880405935	341.8351418957143	1.692120735007835	0.018952250031439632	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
3.09375	339.13260212544463	341.8497002885353	1.692711639571485	0.018866230187640554	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
3.125	339.1455693363988	341.86426626142435	1.6932998743945626	0.018781566310854224	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
3.1875	339.1715432706457	341.8934191339344	1.694468478785537	0.018615644686054367	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
3.25	339.19756645710333	341.9225970353315	1.6956268299803194	0.018453769614968252	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
3.3125	339.2236349939811	341.9517967131037	1.6967751999874081	0.018296169075659563	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
3.375	339.24974520998217	341.9810151227602	1.6979138511147769	0.018142689047103033	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
3.4375	339.27589364825104	342.01024941197556	1.699043036118296	0.017993178249895436	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
3.5	339.302077051569	342.0394969061155	1.7001629983960138	0.017847488740745376	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
3.5625	339.3282923487103	342.0687550950091	1.7012739722108892	0.017705476377066987	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
3.625	339.3545366418317	342.09802162084355	1.7023761829431472	0.017567001194425558	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
3.6875	339.38080719484014	342.12729426709427	1.7034698473601924	0.017431927633527522	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
3.75	339.40710142263043	342.1565709483632	1.7045551738973381	0.017300124681666418	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
3.8125	339.43341688114435	342.1858497010657	1.7056323629454007	0.01717146598023156	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
3.875	339.45975125816415	342.2151286748786	1.706701607144867	0.01704582987280645	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
3.9375	339.48610236479044	342.24440612487916	1.7077630916795015	0.016923099368579386	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
4.	339.5124681275517	342.2736804043127	1.7088169945659395	0.01680316210579491	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
4.0625	339.53884658108245	342.302949957935	1.7098634869427258	0.016685910304572005	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
4.125	339.5652358613316	342.33221331587777	1.710902733354011	0.016571240636155338	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
4.1875	339.5916341992674	342.36146908798713	1.7119348920222452	0.016459054118739047	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
4.25	339.6180399150178	342.3907159585992	1.7129601151188534	0.016349255999578816	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
4.3125	339.64445141243516	342.4199526817109	1.7139785490221926	0.01624175562032093	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
4.375	339.67086717403384	342.4491780765191	1.7149903345713935	0.016136466283281692	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
4.4375	339.69728575628017	342.4783910232823	1.7159956073076028	0.016033305087082894	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
4.5	339.7237057852131	342.50759045949746	1.7169944977072789	0.015932192804086753	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
4.5625	339.7501259523551	342.5367753763513	1.7179871314081137	0.01583305372207633	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
4.625	339.7765450109028	342.56594481542203	1.7189736294225384	0.015735815494037908	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
4.6875	339.80296177217724	342.59509786562836	1.7199541083448684	0.01564040901078556	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
4.75	339.8293751023026	342.62423366038394	1.7209286805488866	0.015546768249189213	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
4.8125	339.8557839191105	342.6533513749562	1.721897454376017	0.01545483014634641	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
4.875	339.8821871892408	342.68245022400794	1.72286053431718	0.015364534465057034	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
4.9375	339.9085839254368	342.71152945930766	1.7238180211841492	0.015275823646566877	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
5.	339.9349731840087	342.7405883675901	1.7247700122730008	0.015188642706513988	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
5.0625	339.96135406246077	342.76962626856914	1.7257166015224634	0.015102939110811064	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
5.125	339.9877256972689	342.7986425130757	1.7266578796618521	0.015018662671925753	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
5.1875	340.0140872617959	342.827636481329	1.7275939343564541	0.014935765417655844	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
5.25	340.040437964338	342.85660758130314	1.7285248503390591	0.014854201479579388	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
5.3125	340.06677704629016	342.8855552472149	1.7294507095414016	0.014773927034537948	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
5.375	340.09310378042346	342.9144789381063	1.7303715912183764	0.014694900170697522	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
5.4375	340.1194174692669	342.9433781365068	1.7312875720627388	0.014617080805908955	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
5.5	340.14571744358665	342.97225234719343	1.732198726319115	0.014540430592742126	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
5.5625	340.1720030609592	343.0011010960159	1.7331051258868315	0.014464912859937229	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
5.625	340.19827370441624	343.0299239288058	1.7340068404266071	0.014390492504480434	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
5.6875	340.2245287811894	343.0587204103391	1.7349039374498916	0.014317135917440993	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
5.75	340.25076772150675	343.08749012337506	1.7357964824162873	0.014244810940901687	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
5.8125	340.2769899774741	343.11623266774336	1.7366845388175043	0.01417348676309338	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
5.875	340.303195022011	343.1449476594888	1.737568168261674	0.014103133889278752	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
5.9375	340.3293823478486	343.17363473006833	1.7384474305536641	0.01403372404373826	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
6.	340.35555146659266	343.2022935255907	1.7393223837671412	0.013965230124048489	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
6.0625	340.3817019078238	343.2309237061026	1.7401930843191702	0.013897626166210486	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
6.125	340.4078332182591	343.2595249449177	1.7410595870379175	0.01383088726398718	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
6.1875	340.43394496095175	343.2880969279758	1.7419219452271686	0.013764989525652638	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
6.25	340.4600367145457	343.316639353252	1.742780210728624	0.01370004094915996	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
6.375	340.51215864269824	343.37363437914615	1.744484664078737	0.013572496148355206	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
6.5	340.5641959174329	343.4305078262805	1.746173334765713	0.013447706027159612	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
6.625	340.6161456610242	343.4872576577222	1.747846590585527	0.013325784874335334	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
6.75	340.6680051854035	343.54388198182903	1.7495047809842967	0.013206591466177642	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
6.875	340.7197719760623	343.60037903961705	1.7511482384520713	0.01308999523291643	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
7.	340.77144367754767	343.6567471934134	1.7527772797925258	0.012975875316550756	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
7.125	340.8230180803673	343.7129849166427	1.754392207281209	0.012864119730132018	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
7.25	340.8744931091532	343.7690907846275	1.7559933097250588	0.012754624583067198	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
7.375	340.9258668119513	343.8250634662779	1.7575808634269758	0.01264729338822157	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
7.5	340.9771373505006	343.880901716577	1.7591551330721142	0.01254203643533458	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
7.625	341.0283029914156	343.93660436977336	1.7607163725358095	0.012438770224903806	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
7.75	341.0793620981621	343.99217033321077	1.7622648256283402	0.012337416951470281	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
7.875	341.1303131237569	344.04759858171565	1.763800726773677	0.012237904034627434	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
8.	341.18115460410485	344.10288815249544	1.765324301636997	0.012140163697695883	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
8.125	341.2318851519253	344.15803814048945	1.766835767698101	0.012044132582313516	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
8.25	341.2825034511894	344.2130476941267	1.7683353347825754	0.011949751400369024	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
8.375	341.33300825203787	344.2679160114509	1.7698232055481933	0.011856964602869446	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
8.5	341.38339836612226	344.32264233657344	1.7712995759332928	0.011765720110649802	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
8.625	341.43367266232576	344.377225956435	1.7727646355758557	0.011675969028717148	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
8.75	341.483830062843	344.43166619781596	1.774218568190472	0.011587665415836668	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
8.875	341.5338695395608	344.4859624246147	1.775661551929815	0.011500766067837453	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
9.	341.5837901107467	344.54011403533144	1.7770937597074314	0.011415230300070078	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
9.125	341.6335908379756	344.59412046075414	1.7785153595048324	0.01133101977675377	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
9.25	341.68327082331217	344.6479811618306	1.7799265146516199	0.011248098332274026	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
9.375	341.7328292067032	344.70169562770707	1.781327384087901	0.011166431827493106	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
9.5	341.78226516356125	344.75526337391267	1.7827181226084932	0.011085987994488455	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
9.625	341.83157790254273	344.80868394068466	1.784098881086523	0.011006736307960452	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
9.75	341.8807666634764	344.8619568914173	1.7854698066854833	0.010928647873027941	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
9.875	341.9298307154537	344.91508181123015	1.78683104305478	0.010851695311927756	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
10.	341.9787693550474	344.9680583056351	1.7881827305134652	0.010775852654834495	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
10.125	342.02758190467097	345.02088599930465	1.7895250062184886	0.010701095249512349	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
10.25	342.07626771103924	345.07356453492486	1.7908580043258433	0.010627399680185334	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
10.375	342.124826143746	345.1260935721312	1.792181856138535	0.010554743682255285	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
10.5	342.1732565939358	345.1784727865187	1.7934966902464071	0.010483106066156545	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
10.625	342.22155847307323	345.2307018687216	1.7948026326550741	0.010412466651713359	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
10.75	342.269731211783	345.2827805235508	1.7960998069093355	0.010342806209586719	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
10.875	342.31777425877704	345.33470846919516	1.7973883342074708	0.010274106394843052	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
11.	342.3656870798538	345.38648543647577	1.7986683335080462	0.010206349700331074	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
11.125	342.4134691569542	345.4381111681478	1.7999399216325536	0.010139519391283436	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
11.25	342.4611199872899	345.48958541824106	1.801203213355867	0.010073599473832573	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
11.375	342.5086390825184	345.54090795146294	1.8024583215010117	0.010008574657970115	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
11.5	342.5560259679718	345.59207854261746	1.8037053570203596	0.009944430288776118	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
11.625	342.6032801819423	345.6430969760722	1.8049444290732057	0.009881152333482746	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
11.75	342.6504012749991	345.69396304526003	1.8061756451037303	0.009818727338714694	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
11.875	342.69738880936194	345.74467655220684	1.8073991109078844	0.009757142396276564	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
12.	342.74424235829804	345.795237307092	1.8086149307027994	0.009696385113857175	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
12.125	342.7909615055662	345.84564512782816	1.8098232071863487	0.00963644359003002	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
12.25	342.83754584489054	345.89589983968364	1.811024041600307	0.009577306382718476	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
12.375	342.8839949794646	345.946001274902	1.8122175337820283	0.009518962481342541	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
12.5	342.9303085214871	345.9959492723689	1.8134037822206426	0.00946152921361924	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
12.75	343.02252731908084	346.0953843408432	1.8157549353764	0.009348963235147778	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
13.	343.11419929928223	346.1942038770674	1.8180782638382165	0.009239152736655765	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
13.25	343.20532164216684	346.2924068002885	1.8203745117447279	0.009132284070445529	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
13.5	343.2958916354625	346.389992109059	1.8226444058734392	0.009028290089814206	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
13.75	343.3859066648749	346.48695887409576	1.824888656789635	0.008927108028812913	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
14.	343.4753642054483	346.5833062319133	1.8271079598878457	0.00882867909584073	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
14.25	343.56426181381175	346.6790333791096	1.8293029963375553	0.008732948107409655	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
14.5	343.652597121225	346.7741395672397	1.8314744339415505	0.008639863165107453	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
14.75	343.7403678273059	346.86862409819315	1.833622927920109	0.008549375374203638	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
15.	343.82757169440026	346.96248632005705	1.8357491216286523	0.008461438585698478	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
15.25	343.9142065424504	347.0557256233264	1.8378536472129583	0.008376009163643339	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
15.5	344.00027024447587	347.1483414376011	1.839937126210474	0.008293045794685039	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
15.75	344.08576072219125	347.2403332283289	1.8420001701103008	0.008212509269545087	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
16.	344.17067594250574	347.3317004942519	1.8440433808452465	0.008134362339269341	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
16.25	344.2550139139815	347.4224427648335	1.8460673512799355	0.008058569609272759	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
16.5	344.3387726833871	347.51255959765683	1.848072665649883	0.007985097315408751	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
16.75	344.42195033311265	347.60205057651484	1.8500598999376399	0.007913913208316359	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
17.	344.5045449787741	347.6909153097326	1.852029622254041	0.007844986500507023	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
17.25	344.58655476669895	347.7791534282965	1.8539823931878934	0.007778287768879899	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
17.5	344.66797787156446	347.86676458410614	1.855918766138481	0.0077137888404221755	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
17.75	344.7488124943897	347.9537484484747	1.8578392876081045	0.007651462668302411	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
18.	344.82905686074645	348.0401047107998	1.8597444974726323	0.0075912832790892	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
18.25	344.9087092190836	348.12583307735383	1.861634929247649	0.007533225718464376	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
18.5	344.98776783915895	348.2109332701276	1.8635111103318645	0.007477265987218207	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
18.75	345.06623101067964	348.29540502587224	1.8653735622412582	0.0074233809844401755	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
19.	345.1440970423515	348.379248095505	1.8672228008240845	0.007371548374865977	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
19.25	345.2213642615047	348.4624622439557	1.8690593364286912	0.007321746389647554	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
19.5	345.29803101349853	348.54504724963743	1.8708836740189083	0.007273953707876313	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
19.75	345.37409565834054	348.627002901121	1.8726963132826293	0.0072281498923190135	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
20.	345.4495565628448	348.70832899009423	1.8744977489650678	0.00718431653502849	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
20.25	345.5244120973558	348.78902531004275	1.8762884715501436	0.0071424371894415195	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
20.5	345.5986606563227	348.86909167756335	1.8780689675597886	0.007102493083209982	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
20.75	345.6723006861776	348.94852795522877	1.8798397180917485	0.0070644594557740525	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
21.	345.7453306371676	349.0273339981337	1.8816011972876756	0.007028316390212286	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
21.25	345.8177488654626	349.1055095687073	1.8833538762868547	0.006994062075764695	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
21.5	345.8895537550091	349.18305447518895	1.885098228325558	0.006961684704875903	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
21.75	345.9607439261775	349.25996874694044	1.8868347186392926	0.006931137337437665	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
22.	346.03131784939876	349.33625222309723	1.8885637969942768	0.006902412445038308	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
22.25	346.10127368107777	349.41190447793826	1.8902859248618118	0.006875541444952837	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
22.5	346.1706101957099	349.48692572773564	1.8920015677167532	0.0068504520236389865	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
22.75	346.23932602504465	349.5613159232652	1.8937111508736313	0.006827122690699738	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
23.	346.3074189905368	349.6350743125948	1.895415129062103	0.0068056300866454755	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
23.25	346.37488837867704	349.708201648841	1.897113965916954	0.006785841696762773	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
23.5	346.4417323656735	349.7806973343682	1.8988080499104845	0.006767805567186702	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
23.75	346.50794893394993	349.8525609182609	1.9004978687005474	0.006751553172705371	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
24.	346.57353800160143	349.92379361668776	1.9021838264968371	0.006736924194894911	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
24.25	346.6384961057996	349.9943932850154	1.9038663307979948	0.006724109584936855	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
24.5	346.7028238979955	350.0643622119266	1.9055458812893056	0.006712887594308992	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
24.75	346.7665180558774	350.1336980398218	1.9072227745951493	0.0067034204468776615	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
25.	346.8295784033042	350.2024025223775	1.9088975915127444	0.006695979634850543	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
25.5	346.9537899539079	350.33791405081587	1.91224229329464	0.006685684251677149	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
26.	347.0754470134034	350.4708963177199	1.9155832757644216	0.006681484416325878	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
26.5	347.1945381303792	350.60134890564893	1.9189237777109658	0.006683706455364424	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
27.	347.3110519363673	350.72927143700633	1.922266982219786	0.006692224577188988	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
27.5	347.42497690719046	350.85466328421717	1.9256160022881548	0.006706889818978823	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
28.	347.53630089087727	350.9775230650565	1.9289738720387648	0.006727603662630477	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
28.5	347.64501127653455	351.09784901345944	1.9323436059507852	0.0067544751708108475	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
29.	347.75109725756795	351.21564175784687	1.9357283472095757	0.006787698113321028	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
29.5	347.8545517068015	351.33090598522165	1.9391313040641063	0.006826794260355706	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
30.	347.95536458590124	351.44364173547456	1.9425551414699314	0.006870711350896119	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
30.5	348.05351527749366	351.553836824522	1.9460020154150024	0.006920295800926457	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
31.	348.1489915186869	351.6614922986413	1.9494754372708578	0.006977330252452285	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
31.5	348.24179964687363	351.7666294951529	1.9529793456674547	0.007038886240868791	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
32.	348.3319151018458	351.8692271947745	1.9565143235117266	0.0071043341700074425	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
32.5	348.41931282027696	351.969273400551	1.9600836798374621	0.007178657857908721	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
33.	348.50401729741674	352.06681390646685	1.9636929813696353	0.007256244153928559	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
33.5	348.5859804419814	352.161794087603	1.9673399239913907	0.007339092811736059	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
34.	348.6652026541226	352.2542431434964	1.9710320741813714	0.007430326096422357	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
34.5	348.74169138753865	352.3441734494257	1.974770250087813	0.007523346343146331	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
35.	348.81538254079726	352.43152645118454	1.9785554205245177	0.007626236416358179	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
35.5	348.8863352826985	352.516395750535	1.9823964865041712	0.0077316614179785415	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
36.	348.9544484820075	352.5986595558331	1.9862870819424963	0.007846046245630456	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
36.5	349.0198023823324	352.6784564993345	1.9902425327498017	0.007964622169728486	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
37.	349.0822790953945	352.7556308266478	1.9942517041122247	0.008091520676243524	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
37.5	349.14197171629894	352.83035000342795	1.9983340534260452	0.00822426117588293	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
38.	349.198744737014	352.90243164351284	2.0024759652881077	0.008364070367868681	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
38.5	349.2527057598407	352.9720632781386	2.006698123793914	0.00851347665689195	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
39.	349.30370849336475	353.03906125388136	2.0109894419449996	0.008665486204716633	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
39.5	349.3518489354645	353.1035765437544	2.0153636099986305	0.008834471249472564	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
40.	349.39702336187736	353.165522187361	2.019823913194472	0.00899993438386204	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
40.5	349.43923686384625	353.22488217404185	2.0243635443824926	0.009186197909166083	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
41.	349.4785163718863	353.28179286611254	2.0290101111036383	0.009374394093711658	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
41.5	349.51471950148107	353.33601980357537	2.033737938476204	0.009568068367161064	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
42.	349.54797849152027	353.38781964288097	2.0385781794707993	0.009788115687182408	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
42.5	349.5781473633381	353.4370346476383	2.0435260541633866	0.00999331721580754	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
43.	349.60522772612245	353.4836340039922	2.048571496686607	0.010226331341585126	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
43.5	349.6292923847785	353.527844395706	2.0537523855049717	0.010472426542049273	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
44.	349.65016223240076	353.56939825521306	2.059043923228656	0.010701707247688041	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
44.5	349.66791876201904	353.60841597758844	2.06445409275266	0.010971918906893752	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
45.	349.68257821736375	353.64505254984675	2.07001584213555	0.011245093400683803	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
45.5	349.6939753484876	353.67903390192237	2.0756991861533436	0.01149954636598638	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
46.	349.7022043224407	353.71050831735806	2.0815153885015363	0.01179950748768599	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
46.5	349.7072871128683	353.7396459055132	2.0874986936410296	0.01210559727159266	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
47.	349.70906450136323	353.7661862983433	2.093620985773129	0.012382678302323313	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
47.5	349.7075985660885	353.79019918266755	2.099881371943353	0.012698961206944137	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
48.	349.7029658253625	353.811937376877	2.106319946980073	0.013041557555137473	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
48.5	349.69502975804164	353.83122254866004	2.1129229294984904	0.013346988011478267	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
49.	349.6837714624594	353.8479530321368	2.1196669349915513	0.013661199659528833	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
49.5	349.66931890731126	353.86240478254746	2.126584129158019	0.01402402679645931	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
50.	349.6516344735959	353.87462604988593	2.1336909617880107	0.014371030397570225	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
51.	349.60631928003613	353.8917863269992	2.1483767224607555	0.015048435131686189	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
52.	349.54817216538385	353.90019454315467	2.163787832051383	0.01574386331020028	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
53.	349.4770351602132	353.89958876773653	2.179864449081156	0.01643807769065897	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
54.	349.39338967945037	353.89086773183976	2.196663987432701	0.017131777842111617	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
55.	349.2971510659178	353.8738630102004	2.2141280047653793	0.017795605447042062	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
56.	349.1889575436731	353.84938893811227	2.232255198326785	0.018451427023799427	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
57.	349.06890056809783	353.8176612657773	2.251030858812978	0.019063586909535468	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
58.	348.93747648155977	353.7790278090738	2.270382372145856	0.019658916145079086	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
59.	348.7951794236969	353.73437021593736	2.2903486911031363	0.020204392476092403	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
60.	348.6423628972744	353.6835620279543	2.310791157098041	0.020685890230812687	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
61.	348.4798147097196	353.6276345394153	2.3317204715647617	0.021153121957232512	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
62.	348.30786532294974	353.56691436779914	2.353097401012506	0.02154287345156014	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
63.	348.1271405599664	353.5016055800231	2.374806218467882	0.021885169867892795	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
64.	347.93839206835776	353.4327435445989	2.3968677407482915	0.02220532675319231	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
65.	347.74201084411226	353.3605387515436	2.4192168719742666	0.022440380751737043	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
66.	347.53871035874545	353.28526982306016	2.4417485022517655	0.02262307787261686	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
67.	347.32926822538207	353.20785181726995	2.4644630277195003	0.022779388076829	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
68.	347.11416159863865	353.12858267323963	2.4873072784054235	0.022855453096781497	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
69.	346.89403638122053	353.0475716268641	2.5101739339130633	0.02287602056732374	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
70.	346.66958716212923	352.96557222718513	2.533059319540071	0.022915801899378696	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
71.	346.4411447729798	352.8832691449969	2.5560055377118207	0.02294340799499106	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
72.	346.20915320138573	352.80077194670775	2.578946135530053	0.022858678314487513	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
73.	345.9746013450628	352.71807865865924	2.6017228943407957	0.022675238682456245	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
74.	345.7381916209157	352.63562544127757	2.6242966128949656	0.022556450079015855	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
75.	345.49971774278407	352.5543793129152	2.6468357944988274	0.022504202032898712	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
76.	345.25954355810165	352.4745121308926	2.669305016960763	0.022271651074039056	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
77.	345.01904308649955	352.395046256946	2.6913790966469056	0.021975453625100894	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
78.	344.7780474515867	352.3171921747971	2.713255924210965	0.021876914958901317	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
79.	344.5363556175519	352.2422515857191	2.735132926564708	0.021620153904083228	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
80.	344.2955533851144	352.1678438020064	2.7564962320191313	0.021300020455513824	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
81.	344.0547384276962	352.095998424365	2.777732967475736	0.02115359499278857	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
82.	343.81454848477586	352.0270391031007	2.7988034220047084	0.02077253165212678	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
83.	343.57611905227765	351.9584903891141	2.8192780307799894	0.0205617287956128	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
84.	343.3377944521605	351.89505148776465	2.839926879595934	0.020293426535220593	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
85.	343.1018675716695	351.8314514525093	2.8598648838504306	0.019977062000650525	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
86.	342.8663379133514	351.77241464900504	2.879881003597235	0.019738335699799547	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
87.	342.6333440651959	351.71443538403116	2.8993415552500297	0.019399593974366525	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
88.	342.40135947436835	351.6597758009628	2.918680191545968	0.0191592724542764	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
89.	342.17181076225955	351.60762919699647	2.9376601001585825	0.018867075863671978	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
90.	341.9433773097789	351.5578271905292	2.956414343273312	0.018594002943334464	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
91.	341.71748642486216	351.51081038997256	2.9748481060452514	0.018345391384775533	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
92.	341.4924925967806	351.46625560098886	2.993105126042863	0.018021957883289863	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
93.	341.2705818425977	351.42333424372356	3.010892021811831	0.01782198616134867	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
94.	341.0490693262688	351.38474861307543	3.0287490983655605	0.017482292528424148	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
95.	340.8311454797176	351.3451636049385	3.0458566068686794	0.017312041936728084	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
96.	340.6130824104564	351.3128925964	3.0633731822390167	0.017020627448694592	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
97.	340.398320090274	351.27641016272077	3.0798978617660686	0.01676867799598125	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
98.	340.1841064572576	351.24884515116224	3.096910538230979	0.01662790155714977	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
99.	339.97152865570825	351.21746089258176	3.113153664880368	0.016207046959306526	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
100.	339.7616721337275	351.19094033749366	3.1293246321495922	0.016048387506768146	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
102.	339.34426646645505	351.14054269190666	3.160931088113305	0.015696091436716797	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
104.	338.93091554770155	351.10076841739317	3.1921089978964594	0.015380761799077436	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
106.	338.52313883824024	351.0679478412072	3.2224541353096146	0.014842460379307254	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
108.	338.12010701052554	351.0343609623057	3.2514788394136884	0.014429033987226836	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
110.	337.717408404665	351.007557492368	3.280170271258522	0.014267056972241288	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
112.	337.31833730890696	350.9910201183439	3.3085470673026536	0.01382710021588196	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
114.	336.92284779531	350.96876118548687	3.3354786721220497	0.013496574902148395	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
116.	336.5241037101808	350.9552121725032	3.362533366911247	0.013316051739321266	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
118.	336.1310650877734	350.9454060941019	3.388742879079335	0.012910014775566636	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
120.	335.73476493919827	350.93067391737884	3.4141734260135137	0.012738259839240595	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
122.	335.3400554308261	350.9287935463345	3.439695918436297	0.01243271278357383	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
124.	334.94525960499993	350.91598041701076	3.463904277147809	0.012209084233160916	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
126.	334.5480153943692	350.91694619697057	3.488532255368941	0.0119583752595539	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
128.	334.15277659587883	350.90599858992334	3.5117377781860246	0.011740816343693505	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
130.	333.75362359818104	350.9096300064481	3.535495520743715	0.0115514737583442	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
132.	333.3549398998902	350.9004221067045	3.5579436732194014	0.011306316625006918	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
134.	332.95536605634067	350.90506973569023	3.5807207872437425	0.01114575547130936	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
136.	332.5518790032776	350.89729097675183	3.602526695104639	0.010866598758635715	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
138.	332.15264890182146	350.89976629783934	3.6241871822782854	0.010822159565816114	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
140.	331.74221054491426	350.899209945779	3.6458153333679033	0.010526538535715613	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
142.	331.34190795412115	350.895248736885	3.666293336421148	0.010374501623546806	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
144.	330.93099578980735	350.89969801910985	3.6873133398620905	0.010283482139713973	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
146.	330.52044486546714	350.89486266413286	3.7074272649800037	0.009971183676624307	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
148.	330.1155969330971	350.89684186564216	3.7271980745685878	0.009953595276388727	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
150.	329.69608412497956	350.89806183479243	3.7472416460855587	0.009748094667408114	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
152.	329.28586850807113	350.893428923452	3.76619045323822	0.009503975342044724	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
154.	328.87285418549163	350.8963608325714	3.7852575474537375	0.00955265737795119	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
156.	328.4487356288896	350.8979114596589	3.804401082750025	0.009267416412976126	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
158.	328.035128476818	350.89035978800376	3.822327213105642	0.009104662875898506	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
160.	327.6160813669256	350.8978956673522	3.840819734253619	0.009140520709136735	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
162.	327.1896356403242	350.8959659792151	3.858889295942189	0.008936964019775617	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
164.	326.76573233044974	350.8948764578064	3.8765675903327215	0.008686223512520574	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
166.	326.3492851991234	350.89376587960044	3.8936341899922713	0.008703339213736005	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
168.	325.9152380998135	350.89919179568363	3.9113809471876655	0.008620078320274116	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
170.	325.4863134715554	350.8918550526766	3.9281145032733678	0.008376630379225758	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
172.	325.06127763554844	350.8965392525585	3.9448874687045685	0.00830569245368773	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
174.	324.63187534763875	350.895636670129	3.9613372730881187	0.008259339766173435	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
176.	324.1942378452494	350.8972840031448	3.9779248277692623	0.008182327773397446	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
178.	323.7566987121351	350.8942765539227	3.9940665841817085	0.007918798083499934	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
180.	323.332173601692	350.89458226898626	4.009600020103262	0.007882850867699354	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
182.	322.89058167060557	350.8974788336317	4.025597987652506	0.00789294025388676	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
184.	322.44931938471217	350.895804319494	4.041171781118809	0.007738529598168231	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
186.	322.0084904818453	350.8958734843775	4.056552106045179	0.0075967530092260205	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
188.	321.5692689347006	350.8934249163458	4.071558793155713	0.007447037135035917	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
190.	321.1360849737449	350.896914219738	4.0863402545853225	0.00751516683176412	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
192.	320.67996143573527	350.899004174321	4.10161946048277	0.007453057444842814	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
194.	320.2323001292848	350.8937237172041	4.116152484364694	0.007198932806079528	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
196.	319.7919159250655	350.89378795142215	4.130415191707088	0.007172549997975564	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
198.	319.3431471677094	350.8969938144237	4.144842684356596	0.007125253949831212	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989
200.	318.89483417616924	350.8958941664205	4.1589162075064126	0.0069482691999853685	693.6958466219722	0.2532461436220442	2739.2158344463273	1	0	681.9472691939691	0.249005087803637	2738.688093520989

==> anc/otoc_to_plot_1D_M800_L1.0000_n800_beta20.0000.dat <==
1.953125	30.983515386939416	31.838057376515923	0.5359575422784166	0.0017194893632037633	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
1.9921875	30.983846914698326	31.838446791022733	0.536025280070202	0.0017486855762072653	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
2.03125	30.98418476748612	31.838843509197822	0.5360941583390578	0.001777745706411338	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
2.0703125	30.984528931876472	31.839247508729635	0.5361641664535154	0.001806532343256606	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
2.109375	30.984879394244366	31.839658767020033	0.5362352936783747	0.0018350428872082603	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
2.1484375	30.985236140768976	31.840077261190785	0.5363075291790785	0.0018632748647348762	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
2.1875	30.98559915743627	31.840502968090714	0.5363808620271822	0.0018912259128114786	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
2.2265625	30.985968430042856	31.840935864302114	0.5364552812035169	0.0019188937768404913	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
2.265625	30.98634394419827	31.841375926147446	0.5365307756034978	0.0019462763243410564	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
2.3046875	30.986725685328384	31.841823129696234	0.5366073340413561	0.001973371527776635	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
2.34375	30.987113638678466	31.842277450771398	0.5366849452541054	0.0020001774735391113	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
2.3828125	30.987507789316	31.842738864956157	0.5367635979064763	0.002026692359571314	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
2.421875	30.98790812213398	31.84320734760044	0.5368432805946969	0.0020529144879574803	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
2.4609375	30.988314621854087	31.843682873827653	0.536923981850848	0.002078842274876536	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
2.5	30.98872727302902	31.8441654185408	0.5370056901474216	0.0021044742387331897	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
2.5390625	30.98914606004672	31.844654956429515	0.537088393900749	0.0021298090040289706	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
2.578125	30.989570967132366	31.845151461976094	0.5371720814758614	0.002154845304173136	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
2.6171875	30.990001978351877	31.845654909462013	0.5372567411901376	0.0021795819701424077	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
2.65625	30.99043907761513	31.846165272974417	0.5373423613172787	0.002204017937486924	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
2.6953125	30.99088224867862	31.846682526412277	0.5374289300915037	0.0022281522414729694	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
2.734375	30.991331475148666	31.84720664349254	0.5375164357111438	0.0022519840118633283	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
2.7734375	30.991786740484656	31.84773759775653	0.5376048663424305	0.0022755124816072224	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
2.8125	30.992248028001704	31.848275362576143	0.5376942101237694	0.0022987369799594153	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
2.8515625	30.992715320873625	31.848819911159502	0.5377844551689899	0.002321656926781657	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
2.890625	30.99318860213641	31.849371216557618	0.5378755895711742	0.0023442718361295083	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
2.9296875	30.993667854690663	31.84992925166974	0.5379676014061875	0.0023665813123443518	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
2.96875	30.994153061304885	31.85049398924956	0.5380604787362011	0.0023885850451478064	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
3.0078125	30.994644204618567	31.85106540191092	0.5381542096128397	0.0024102828227796635	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
3.046875	30.99514126714437	31.851643462133776	0.5382487820817308	0.0024316745139188354	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
3.0859375	30.99564423127207	31.85222814226956	0.5383441841842396	0.0024527600636133685	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
3.125	30.9961530792708	31.852819414546943	0.5384404039617006	0.0024735395152902127	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
3.1640625	30.996667793292026	31.853417251077694	0.5385374294588716	0.00249401298312506	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
3.203125	30.997188355372632	31.854021623861463	0.5386352487260072	0.0025141806608090177	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
3.2421875	30.997714747437417	31.854632504791738	0.5387338498229973	0.0025340428238664003	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
3.28125	30.99824695130247	31.855249865661076	0.5388332208216218	0.00255359981953518	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
3.3203125	30.998784948677418	31.85587367816615	0.5389333498088985	0.0025728520739534137	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
3.359375	30.999328721168446	31.856503913913112	0.5390342248898994	0.0025918000823153876	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
3.3984375	30.999878250281245	31.857140544422673	0.5391358341903294	0.002610444409897639	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
3.4375	31.000433517423268	31.857783541134786	0.5392381658594226	0.0026287856968579605	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
3.4765625	31.000994503906917	31.858432875414298	0.5393412080728964	0.002646824643721857	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
3.515625	31.001561190952216	31.859088518555073	0.5394449490347134	0.0026645620129485794	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
3.5546875	31.002133559689312	31.859750441785067	0.539549376980158	0.0026819986450234983	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
3.59375	31.002711591160875	31.86041861627127	0.5396544801788559	0.002699135436780864	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
3.6328125	31.00329526632533	31.861093013124073	0.5397602469361565	0.0027159733359781056	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
3.671875	31.00388456605901	31.861773603401573	0.5398666655957292	0.0027325133585051732	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
3.7109375	31.004479471158973	31.862460358114713	0.5399737245422898	0.002748756577629763	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
3.75	31.00507996234533	31.86315324823105	0.5400814122033565	0.002764704118891359	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
3.7890625	31.00568602026402	31.863852244679485	0.5401897170515781	0.002780357160877145	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
3.828125	31.006297625489104	31.864557318354088	0.54029862760655	0.0027957169379888573	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
3.8671875	31.006914758525273	31.86526844011873	0.5404081324373585	0.002810784731902061	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
3.90625	31.007537399810534	31.865985580810737	0.5405182201637299	0.0028255137792858897	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
3.984375	31.008799128559815	31.867437802218934	0.5407400990502647	0.0028541065831966255	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
4.0625	31.010082653994065	31.868913748900933	0.5409641743173543	0.002881650543884007	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
4.140625	31.011387817452707	31.87041318700563	0.5411903569477465	0.002908061373733517	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
4.21875	31.01271445943119	31.871935882625557	0.5414185589070002	0.0029333519597230405	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
4.296875	31.01406241965277	31.873481601909248	0.5416486931914533	0.0029575357785347482	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
4.375	31.015431537138724	31.875050111168942	0.5418806738723962	0.00298062684848901	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
4.453125	31.016821650276842	31.876641176983497	0.5421144161365297	0.003002639689260889	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
4.53125	31.018232596887934	31.878254566297237	0.5423498363238433	0.003023589279048622	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
4.609375	31.01966421429068	31.879890046513744	0.542586851961381	0.0030434910110074044	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
4.6875	31.021116339365044	31.881547385586007	0.5428253817943132	0.0030623606559437634	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
4.765625	31.022588808613172	31.883226352101506	0.5430653458138722	0.003080214324278075	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
4.84375	31.02408145821966	31.88492671536432	0.5433066652824816	0.003097068428269268	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
4.921875	31.02559412410916	31.886648245472053	0.5435492627557893	0.003112939649871294	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
5.	31.027126642002475	31.888390713389676	0.543793062102774	0.0031278449046162394	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
5.078125	31.028678847471546	31.89015389101915	0.5440379885221356	0.003141801306367853	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
5.15625	31.03025057599245	31.891937551265627	0.544283968556894	0.0031548261470177867	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
5.234375	31.03184166299595	31.89374146810008	0.5445309301076071	0.003166936858405478	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
5.3125	31.033451943918163	31.8955654166182	0.5447788024410198	0.003178150985120709	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
5.390625	31.035081254247647	31.89740917309606	0.5450275161990322	0.003188486163437432	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
5.46875	31.036729429572816	31.899272515043062	0.5452770034040569	0.003197960091409868	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
5.546875	31.03839630562625	31.90115522125092	0.545527197463315	0.0032065905067049983	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
5.625	31.04008171832852	31.90305707184016	0.5457780331707296	0.0032143951643000437	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
5.703125	31.041785503829956	31.904977848303663	0.5460294467077369	0.0032213918173162885	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
5.78125	31.04350749855121	31.906917333547412	0.5462813756421853	0.0032275981925266707	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
5.859375	31.045247539222274	31.90887531192808	0.5465337589253192	0.003233031973576317	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
5.9375	31.047005462920325	31.910851569288887	0.5467865368880566	0.0032377107860348535	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
6.015625	31.048781107105718	31.9128458929922	0.5470396512356371	0.0032416521761746255	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
6.09375	31.050574309657225	31.914858071949983	0.5472930450405838	0.0032448735969481395	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
6.171875	31.052384908905513	31.916887896652074	0.5475466627351603	0.0032473923965440576	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
6.25	31.054212743665307	31.918935159192046	0.5478004501025439	0.0032492258025918373	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
6.328125	31.0560576532666	31.92099965329111	0.5480543542668153	0.0032503909066328167	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
6.40625	31.05791947758466	31.923081174319773	0.5483083236817052	0.0032509046544532795	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
6.484375	31.05979805706838	31.9251795193176	0.5485623081190736	0.003250783839625626	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
6.5625	31.061693232767677	31.927294487011405	0.5488162586566467	0.0032500450857419596	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
6.640625	31.06360484636028	31.92942587783108	0.5490701276637208	0.0032487048421771195	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
6.71875	31.065532740176277	31.93157349392434	0.5493238687882369	0.0032467793756609355	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
6.796875	31.067476757222533	31.933737139169068	0.5495774369411678	0.003244284757928284	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
6.875	31.069436741205827	31.93591661918498	0.5498307882816632	0.003241236865645192	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
6.953125	31.071412536554565	31.93811174134322	0.5500838802014248	0.0032376513672140563	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
7.03125	31.073403988439868	31.94032231477421	0.5503366713077904	0.003233543719831289	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
7.109375	31.07541094279567	31.9425481503752	0.5505891214076485	0.0032289291700003274	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
7.1875	31.077433246337456	31.944789060815804	0.550841191490603	0.0032238227353786897	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
7.265625	31.0794707465808	31.947044860541535	0.5510928437100514	0.0032182392107863223	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
7.34375	31.081523291858183	31.949315365778194	0.5513440413672883	0.003212193166649513	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
7.421875	31.08359073133553	31.95160039453315	0.5515947488923404	0.003205698937378543	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
7.5	31.0856729150275	31.953899766596603	0.5518449318262537	0.003198770625103009	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
7.578125	31.087769693812138	31.95621330354145	0.5520945568025127	0.0031914220936769765	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
7.65625	31.089880919445083	31.958540828722615	0.5523435915283907	0.003183666969906796	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
7.734375	31.092006444571766	31.960882167274576	0.5525920047665607	0.0031755186399713867	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
7.8125	31.09414612274063	31.96323714610918	0.5528397663158863	0.0031669301232639673	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
7.96875	31.098467356978478	31.9679873411368	0.5533332186138639	0.003148673633740984	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
8.125	31.10284346901579	31.972790064486958	0.5538237268264303	0.003129171579389834	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
8.28125	31.107273320815118	31.977643994968034	0.5543110847324232	0.0031083969812684136	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
8.4375	31.111755789715563	31.982547839299855	0.5547951008830767	0.0030864424675886683	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
8.59375	31.11628976866427	31.987500331860154	0.5552755980035446	0.003063396855144163	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
8.75	31.120874166411422	31.992500234397912	0.5557524124003093	0.003039345199439936	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
8.90625	31.12550790766955	31.997546335717725	0.5562253933783696	0.0030143688534405304	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
9.0625	31.13018993324181	32.002637451338806	0.5566944026670094	0.002988545534672227	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
9.21875	31.134919200118834	32.00777242313158	0.5571593138579547	0.002961949403400866	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
9.375	31.139694681547773	32.01295011893514	0.5576200118555722	0.0029346511425536906	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
9.53125	31.144515367075545	32.01816943215849	0.5580763923400027	0.00290671804820164	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
9.6875	31.149380262566467	32.02342928136778	0.5585283612456352	0.0028782141241933345	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
9.84375	31.15428839019827	32.02872860986271	0.5589758342538131	0.002849200175609212	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
10.	31.15923878843636	32.03406638524254	0.5594187363005131	0.0028197339106409204	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
10.15625	31.164230511988578	32.039441598965816	0.5598570011008884	0.002789870040704301	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
10.3125	31.16926263174262	32.04485326590379	0.5602905706882332	0.002759660379905071	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
10.46875	31.174334234686118	32.05030042388957	0.5607193949696088	0.0027291539525837296	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
10.625	31.17944442381152	32.055782133265474	0.5611434312984156	0.0026983970939053136	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
10.78125	31.18459231800729	32.061297476428045	0.5615626440614542	0.0026674335493531488	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
10.9375	31.189777051936126	32.06684555737327	0.5619770042825885	0.0026363045793981856	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
11.09375	31.194997775901573	32.072425501243075	0.5623864892425161	0.00260504905724055	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
11.25	31.200253655703793	32.078036453872436	0.5627910821129761	0.002573703569428077	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
11.40625	31.20554387248527	32.083677581340204	0.5631907716079624	0.002542302511957928	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
11.5625	31.210867622569324	32.089348069523105	0.563585551647963	0.0025108781810097014	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
11.71875	31.21622411728913	32.09504712365264	0.5639754210395279	0.0024794608706141474	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
11.875	31.22161258281018	32.10077396787787	0.5643603831700299	0.0024480789608023914	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
12.03125	31.22703225994739	32.106527844832726	0.5647404457147787	0.0024167590047706965	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
12.1875	31.232482403975528	32.112308015208924	0.5651156203590207	0.0023855258127220224	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
12.34375	31.237962284435746	32.118113757334086	0.5654859225312543	0.0023544025358425815	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
12.5	31.243471184937395	32.12394436675755	0.5658513711514715	0.002323410748291721	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
12.65625	31.249008402956175	32.1297991558412	0.5662119883900955	0.002292570518665471	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
12.8125	31.25457324963031	32.13567745335792	0.5665677994385545	0.0022619004881061504	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
12.96875	31.26016504955279	32.14157860409674	0.5669188322926286	0.0022314179423251093	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
13.125	31.26578314056245	32.147501968474835	0.5672651175455311	0.0022011388778690136	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
13.28125	31.271426873533656	32.15344692215721	0.5676066881919627	0.002171078071483734	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
13.4375	31.277095612164164	32.15941285568359	0.5679435794428698	0.0021412491425301995	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
13.59375	31.28278873276289	32.16539917410246	0.5682758285490034	0.002111664611812003	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
13.75	31.288505624036972	32.171405296612434	0.568603474634061	0.002082335963618931	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
13.90625	31.294245686878806	32.17743065621186	0.5689265585376343	0.002053273700230207	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
14.0625	31.300008334153524	32.18347469935491	0.569245122665383	0.0020244873951384083	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
14.21875	31.305792990486797	32.18953688561593	0.569559210848615	0.001995985746726703	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
14.375	31.31159909205334	32.19561668736072	0.5698688682112351	0.001967776624138296	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
14.53125	31.31742608636707	32.20171358942534	0.5701741410436583	0.0019398671152092816	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
14.6875	31.32327343207185	32.207827088802304	0.570475076684738	0.001912263572043216	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
14.84375	31.329140598734018	32.21395669433388	0.5707717234099218	0.001884971654067158	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
15.	31.335027066636293	32.2201019264129	0.571064130326634	0.0018579963657703758	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
15.15625	31.34093232657437	32.22626231669013	0.571352347274225	0.001831342097946731	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
15.3125	31.34685587965394	32.23243740778925	0.5716364247322423	0.0018050126638179621	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
15.46875	31.352797237091554	32.23862675302814	0.5719164137316681	0.0017790113331859205	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
15.625	31.358755920016172	32.24482991614757	0.5721923657738629	0.0017533965634568699	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
15.9375	31.3707233952357	32.257276001521454	0.5727323668833246	0.0017031694144728606	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
16.25	31.382754665233207	32.2697723723874	0.5732568466579084	0.0016541758027134536	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
16.5625	31.394846236283506	32.28231588770388	0.5737662267600205	0.0016065334758790684	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
16.875	31.40699475513101	32.29490354934836	0.5742609300803329	0.0015602438020678733	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
17.1875	31.419197003281656	32.30753249493597	0.574741379136313	0.0015153033670140203	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
17.5	31.431449891474397	32.32019999100503	0.5752079946847166	0.00147170461837014	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
17.8125	31.443750454336378	32.332903426552235	0.5756611945227943	0.0014294364398255157	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
18.125	31.456095845222844	32.34564030690269	0.5761013924596076	0.0013884846660074503	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
18.4375	31.468483331240716	32.35840824789823	0.576528997439049	0.0013488325392648549	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
18.75	31.480910288456766	32.37120497038954	0.5769444127966481	0.0013104611181237401	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
19.0625	31.49337419728609	32.38402829501725	0.5773480356378763	0.0012733496377153486	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
19.375	31.505872638060563	32.39687613726643	0.5777402563202202	0.0012374758292919453	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
19.6875	31.518403286771637	32.40974650278208	0.5781214580311838	0.00120281620641407	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
20.	31.53096391098528	32.42263748293209	0.578492016449229	0.0011693463123933156	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
20.3125	31.54355236592414	32.43554725060301	0.5788522994764296	0.0011370409408646865	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
20.625	31.55616659071196	32.44847405621875	0.5792026670372694	0.001105874331048007	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
20.9375	31.56880460477667	32.46141622396963	0.5795434709333346	0.0010758203353571363	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
21.25	31.581464504405638	32.47437214823907	0.5798750547468676	0.0010468525670106034	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
21.5625	31.59414445944945	32.487340290219436	0.5801977537877162	0.0010189445306247437	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
21.875	31.6068427101677	32.500319174705915	0.5805118950785081	0.0009920697331361693	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
22.1875	31.619557564212933	32.513307387058205	0.5808177973709263	0.0009662017799788814	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
22.5	31.63228739374683	32.52630357032225	0.5811157711909949	0.0009413144590064705	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
22.8125	31.64503063268319	32.539306422501504	0.5814061189078054	0.0009173818104809328	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
23.125	31.657785774054066	32.5523146939713	0.5816891348225455	0.0008943781881075808	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
23.4375	31.670551367492543	32.56532718502753	0.5819651052753726	0.0008722783104646581	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
23.75	31.68332601682809	32.57834274356235	0.5822343087665859	0.0008510573022384449	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
24.0625	31.696108377789624	32.59136026285948	0.5824970160892716	0.0008306907302225497	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
24.375	31.70889715581224	32.604378679504535	0.582753490472975	0.0008111546322533415	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
24.6875	31.721691103941726	32.617396971400964	0.58300398773443	0.0007924255385374225	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
25.	31.734489020834452	32.630414155888396	0.5832487564345609	0.0007744804911489213	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
25.3125	31.74728974884654	32.643429287956856	0.583488038041398	0.0007572970572848448	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
25.625	31.760092172209845	32.656441458551235	0.5837220670953639	0.0007408533377235572	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
25.9375	31.772895215289758	32.66944979296139	0.5839510713774753	0.0007251279741179673	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
26.25	31.78569784092217	32.68245344929401	0.5841752720791876	0.0007101001508427629	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
26.5625	31.798499048824887	32.695451617019614	0.584394883971752	0.0006957495976744	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
26.875	31.811297874080342	32.70844351559381	0.5846101155777341	0.0006820565873182361	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
27.1875	31.824093385687647	32.721428393145494	0.5848211693388259	0.0006690019314683938	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
27.5	31.83688468517828	32.73440552523081	0.5850282417849019	0.0006565669762208516	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
27.8125	31.84967090529507	32.747374213647504	0.5852315236989639	0.0006447335959249401	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
28.125	31.862451208729542	32.760333785308724	0.585431200282355	0.0006334841866275199	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
28.4375	31.87522478691571	32.77328359117015	0.5856274513156061	0.0006228016554768346	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
28.75	31.887990858878307	32.78622300521022	0.585820451317028	0.000612669412407918	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
29.0625	31.900748670131446	32.79915142345884	0.5860103696983611	0.0006030713606216765	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
29.375	31.91349749162651	32.812068263073286	0.5861973709174165	0.000593991887079426	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
29.6875	31.926236618746074	32.82497296145807	0.5863816146277857	0.0005854158491603201	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
30.	31.938965370343585	32.83786497542632	0.5865632558231417	0.0005773285647924453	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
30.3125	31.95168308782309	32.850743780401	0.586742444980781	0.0005697158021426673	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
30.625	31.964389134261225	32.86360886965383	0.5869193281994809	0.0005625637658154049	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
30.9375	31.977082893566752	32.87645975357958	0.5870940473344156	0.0005558590874020553	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
31.25	31.989763769676415	32.88929595900442	0.5872667401291072	0.0005496580921944865	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
31.875	32.01508458361585	32.914922519883056	0.5876065778732056	0.00053850061729257	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
32.5	32.04034717973635	32.94048507119738	0.5879398659007229	0.0005287942525106892	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
33.125	32.06554743625596	32.96598035555237	0.5882675706888439	0.0005205907188538638	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
33.75	32.090681485732354	32.99140532211111	0.5885906042992902	0.0005138056400162405	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
34.375	32.11574569651928	33.01675711095758	0.5889098277388642	0.0005083598500678299	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
35.	32.14073665575059	33.04203303881544	0.589226054111875	0.0005041790681020509	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
35.625	32.165651153714805	33.0672305859926	0.5895400515739918	0.0005011935891127805	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
36.25	32.1904861694937	33.092347384432756	0.589852546098266	0.0004993379898408534	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
36.875	32.215238857757136	33.11738120677197	0.5901642240612929	0.0004985508521403227	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
37.5	32.23990653660585	33.14232995630302	0.5904757346634414	0.0004987745009626288	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
38.125	32.26448667637675	33.16719165776494	0.5907876921874962	0.0004999547592904996	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
38.75	32.288976889321134	33.19196444888217	0.5911006781125545	0.0005020407185563513	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
39.375	32.3133749200846	33.21664657258355	0.5914152430856916	0.0005049845215193471	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
40.	32.33767863691709	33.24123636984052	0.5917319087644537	0.000508741161917925	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
40.625	32.36188602355244	33.26573227307027	0.592051169538089	0.0005132682952964985	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
41.25	32.38599517170001	33.29013280005136	0.5923734941335743	0.0005185260637921019	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
41.875	32.41000427409646	33.314436548309494	0.5926993271178291	0.0005244769328776044	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
42.5	32.433911618072976	33.338642189931605	0.5930290902996713	0.0005310855372825607	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
43.125	32.457715579593106	33.36274846676998	0.5933631840394323	0.0005383185391230505	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
43.75	32.481414617723985	33.386754186005604	0.5937019884735751	0.0005461444968302587	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
44.375	32.505007269505896	33.410658216040815	0.5940458646604702	0.0005545337406864804	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
45.	32.52849214518457	33.4344594826873	0.5943951556494332	0.0005634582564544744	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
45.625	32.55186792378905	33.45815696563925	0.5947501874810383	0.0005728915828113301	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
46.25	32.57513334900226	33.481749695186956	0.5951112701279474	0.0005828087072227816	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
46.875	32.598287225335646	33.50523674917186	0.5954786983650667	0.0005931859742662304	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
47.5	32.621328414569135	33.528617250168324	0.5958527525957802	0.0006040010092969617	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
48.125	32.64425583237838	33.55189036280719	0.5962336996266879	0.0006152326127042862	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
48.75	32.66706844530391	33.575055291368955	0.5966217933616605	0.0006268607130567539	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
49.375	32.68976526782313	33.598111277500706	0.5970172755180089	0.0006388663082322665	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
50.	32.71234535953844	33.62105759796323	0.5974203762469509	0.0006512313156622262	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
50.625	32.73480782289453	33.64389356282465	0.5978313146625867	0.0006639386209459808	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
51.25	32.757151800686124	33.66661851358359	0.5982502995231334	0.0006769720509503862	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
51.875	32.77937647352302	33.689231821081314	0.5986775297262746	0.000690316057066287	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
52.5	32.80148105839171	33.711732884319645	0.5991131945944662	0.0007039559072291368	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
53.125	32.82346480667556	33.734121129147354	0.5995574746103111	0.0007178779067727348	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
53.75	32.84532700122445	33.75639600583842	0.6000105419779321	0.0007320686717582349	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
54.375	32.86706695559226	33.778556988169555	0.6004725604500089	0.000746515136881154	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
55.	32.888684013723356	33.800603573624215	0.6009436858990336	0.0007612056738017792	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
55.625	32.91017754615961	33.82253528071425	0.6014240675422611	0.0007761293407900993	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
56.25	32.931546947568066	33.84435164617192	0.6019138475750212	0.0007912742805750384	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
56.875	32.95279163943216	33.86605222692843	0.6024131603929799	0.0008066293796751723	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
57.5	32.97391106942058	33.887636601038025	0.6029221342996152	0.0008221862439538265	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
58.125	32.994904703995424	33.90910436183097	0.6034408931979222	0.0008379362608022412	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
58.75	33.0157720268983	33.93045511460426	0.603969554625618	0.0008538678565133573	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
59.375	33.03651254719575	33.951688483074214	0.6045082280185639	0.0008699707331908614	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
60.	33.057125799581875	33.972804112720944	0.6050570180421065	0.0008862399976669268	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
60.625	33.07761133083805	33.99380166038453	0.6056160280156475	0.0009026707555017667	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
61.25	33.097968694394524	34.01468078569313	0.6061853564864838	0.0009192512826771804	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
61.875	33.118197465394815	34.03544116143772	0.606765092118994	0.0009359684345555231	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
62.5	33.13829725163104	34.056082487551954	0.6073553170296782	0.0009528413201111975	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
63.75	33.17810835592204	34.09700685651068	0.6085675723373585	0.0009869753915822343	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
65.	33.217398975100046	34.137451585780994	0.6098227555086337	0.0010215203793691341	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
66.25	33.25616645625082	34.177414639735936	0.6111213732857813	0.001056488195697991	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
67.5	33.2944082580418	34.216894142521014	0.6124639759978787	0.001091841816367811	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
68.75	33.332121839493574	34.25588810131922	0.6138509778267008	0.0011274967474362186	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
70.	33.3693053004844	34.29439510271129	0.6152827178664693	0.0011634835331066906	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
71.25	33.40595639099909	34.33241353150401	0.6167596866594676	0.0011997437643198605	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
72.5	33.442072918503115	34.369941562824	0.6182820772772689	0.0012361529227593593	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
73.75	33.47765370712143	34.40697838298956	0.619850068966366	0.0012728374502111617	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
75.	33.51269682693925	34.4435227388143	0.6214641709027968	0.0013097539970771345	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
76.25	33.5471999515364	34.47957258154092	0.6231244539590588	0.0013466389805731006	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
77.5	33.58116247262678	34.51512738154943	0.6248307683542296	0.0013836701890603375	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
78.75	33.614583536078705	34.5501869913905	0.6265836294317096	0.0014210501952748977	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
80.	33.64746037643134	34.58474921373487	0.6283833938424168	0.001458358132107973	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
81.25	33.67979146284783	34.61881225627143	0.6302295247619796	0.0014953977638327398	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
82.5	33.71157757503244	34.65237701951827	0.6321218882519987	0.0015327281292301545	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
83.75	33.74281784563454	34.68544370058113	0.634061345085055	0.001570494679052459	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
85.	33.77350879816131	34.71800930481982	0.6360481249496298	0.0016079314852579074	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
86.25	33.803648826404704	34.75007150200035	0.6380811737981997	0.0016447444284781734	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
87.5	33.83323979887325	34.781631955876456	0.6401599860208252	0.0016817916074066909	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
88.75	33.86228246179627	34.81269272867178	0.6422856528167165	0.001719637001863106	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
90.	33.89077335148016	34.84325151085491	0.644459078525483	0.0017574292384300084	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
91.25	33.918708539935096	34.87330369035335	0.6466792259127915	0.001794103598291974	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
92.5	33.94608854086703	34.902848406577164	0.6489443375212129	0.0018300787683884323	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
93.75	33.97291694297895	34.93188956044113	0.6512544228337626	0.0018668017508127299	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
95.	33.99919458314703	34.96043008712627	0.6536113418982448	0.001904725920159889	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
96.25	34.024917189766946	34.98846714680459	0.6560162376341623	0.0019425428480358776	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
97.5	34.050079576279316	35.01599453650094	0.6584676990183345	0.001978728982960565	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
98.75	34.074681138185525	35.04300941479455	0.6609630600915637	0.0020134480959945297	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
100.	34.09872614162269	35.06951540835031	0.6635013192583208	0.0020484931646026273	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
101.25	34.122218593919015	35.09551862505762	0.6660842930030703	0.0020853549239130856	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
102.5	34.14515734671246	35.12102092957832	0.6687147065681035	0.002123581052260626	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
103.75	34.16753641358866	35.14601738901316	0.6713932456337218	0.0021611405426430253	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
105.	34.189349957827375	35.17050025538232	0.6741175579247111	0.002196360805631059	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
106.25	34.21059707766693	35.19446557388839	0.6768841476477995	0.0022295269644361237	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
107.5	34.231282149119274	35.21791646855608	0.6796913753358014	0.002262705991466074	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
108.75	34.25141069888653	35.24086047908394	0.6825409126264647	0.0022980440192482466	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
110.	34.270984436712475	35.26330339268723	0.685436485383922	0.00233603757312606	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
111.25	34.289999351510076	35.28524451769313	0.6883810065592798	0.0023751475335498378	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
112.5	34.30844805144843	35.30667679563467	0.6913743542177966	0.0024129540412231253	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
113.75	34.326324352477215	35.32759136556334	0.6944133916623376	0.002447902223993781	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
115.	34.34362680543817	35.34798319625749	0.697494109777781	0.002480385898081883	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
116.25	34.36035894610468	35.36785407083294	0.7006143564075423	0.0025125063471373556	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
117.5	34.37652639427513	35.38721126924987	0.7037753756456244	0.0025467751057862476	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
118.75	34.39213282645234	35.406063074212824	0.706981294172008	0.0025846437435124163	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
120.	34.40717724329881	35.42441391389634	0.7102369850044055	0.0026257319744118937	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
121.25	34.42165392008181	35.442261833743196	0.7135456241080377	0.002668114104384234	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
122.5	34.43555481217676	35.45959942175064	0.716907270265366	0.0027094088723792708	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
123.75	34.448872930308646	35.47641742031697	0.7203191462889859	0.0027480241385080097	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
125.	34.46160492790774	35.4927090074732	0.7237773306116361	0.002783905588721177	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
127.5	34.485317487785515	35.523712957992224	0.730823885236444	0.0028561192971921835	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
130.	34.50672046820589	35.5526549706727	0.738057927097597	0.002939293947292665	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
132.5	34.52581498809103	35.57958389683396	0.7455203549729074	0.0030357437843542725	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
135.	34.54255402657157	35.604485575061034	0.7532366460193683	0.003135260761476078	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
137.5	34.556887193112274	35.62730546267183	0.7611966587802877	0.003228934896374791	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
140.	34.56880466798523	35.64801989995378	0.7693813205012423	0.0033203017298872877	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
142.5	34.57832923628166	35.666666392729375	0.7777981674297242	0.0034206192830060103	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
145.	34.58547621241294	35.68330811409111	0.7864844169162724	0.003536527708551707	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
147.5	34.590227552565636	35.69798053719718	0.7954808059724827	0.003663886254418092	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
150.	34.592545735655435	35.71067464054338	0.8048038481883628	0.0037926068924879043	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
152.5	34.59240537989491	35.72136515965606	0.8144438404349222	0.003915884504024469	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
155.	34.5898123556163	35.730049303863694	0.8243832707084852	0.004034474261786802	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
157.5	34.58480420135692	35.73676903007839	0.8346162117438563	0.004155700467971647	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
160.	34.57741749699755	35.74159472154835	0.8451617730483434	0.004285691958212468	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
162.5	34.56768712334788	35.744603162336865	0.8560446715349186	0.004425924456925135	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
165.	34.55562311040242	35.74585031219202	0.8672913953329691	0.0045732995772975295	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
167.5	34.54123058339551	35.745368620245465	0.8789111694214062	0.004718789873220075	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
170.	34.52453989210747	35.74318315964253	0.8908853446990694	0.0048580180840652526	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
172.5	34.50557715450539	35.73932193268959	0.9032012598417325	0.004989454736040289	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
175.	34.48440798180509	35.73383547108394	0.9158326183792709	0.005110570730313224	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
177.5	34.46112480846561	35.72680152501077	0.9287541134932986	0.005228401864147791	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
180.	34.43578503367819	35.71830574503703	0.9419746277000098	0.005348355370202751	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
182.5	34.40846817918512	35.708447958254325	0.9554958903443124	0.005464791636411915	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
185.	34.37926935917843	35.69731676749175	0.9692985858820694	0.005580332561699942	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
187.5	34.34822931850106	35.68499145323332	0.9833975531528121	0.005700332270698972	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
190.	34.31539156715703	35.671545993375126	0.9978002472355643	0.00581120206480299	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
192.5	34.28086596211131	35.657038858298996	1.012453563476827	0.005905286965296775	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
195.	34.244740496382526	35.64153434404926	1.0273266820620481	0.00599564603319287	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
197.5	34.207052670652075	35.625105399924024	1.0424317936427914	0.0060821704555091395	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
200.	34.16790664226123	35.60783067014149	1.0577375343395938	0.006148603093465832	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
202.5	34.127464115455545	35.58978910625103	1.0731748091101205	0.006197410557474958	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
205.	34.085816101398436	35.57105763299242	1.0887245871269686	0.006249604486531802	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
207.5	34.04300041662645	35.551741601860634	1.1044228315427795	0.006308512189343496	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
210.	33.99911502475376	35.531951566036604	1.120267148073686	0.0063523552967636576	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
212.5	33.95431045154674	35.51174107548044	1.1361846080265978	0.006373205295006069	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
215.	33.908685115814286	35.491153654369484	1.1521331745487164	0.006396094636101068	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
217.5	33.86225552474742	35.47029850698561	1.1681650812071032	0.00643790084807363	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
220.	33.81505125035967	35.44928738334711	1.1843226787890846	0.006475277411317615	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
222.5	33.76718998199084	35.428147555730256	1.2005414682636912	0.006479907806776808	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
225.	33.718821064080196	35.40687278703128	1.2167222178229686	0.006462301279270078	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
227.5	33.67001807347178	35.385520150572525	1.2328529746600416	0.0064555799847789705	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
230.	33.620778244737714	35.36420562956795	1.2490001177468635	0.0064685562197248645	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
232.5	33.57113057385672	35.343023766259826	1.265195755758666	0.006476473928766868	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
235.	33.52119168087463	35.321999417524886	1.2813824873906978	0.00645298915857242	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
237.5	33.47111178062918	35.30110730470766	1.297460701551528	0.006400582658846422	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
240.	33.42097728342566	35.28034821209265	1.31338540068493	0.00634824102854621	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
242.5	33.370798472787975	35.25981195579072	1.329201906694259	0.006321944184866713	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
245.	33.32056459728531	35.23964850552129	1.3449951216092635	0.006318903485270111	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
247.5	33.27030449951019	35.21995327956436	1.3607964241206096	0.0063075703391427766	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
250.	33.22010539855926	35.20067759833969	1.3765329733049774	0.006256227761840036	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
255.	33.12028296519039	35.163004516320726	1.407430192995107	0.006119170889665493	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
260.	33.021416852396534	35.126968507307645	1.4377246822016323	0.006051999481416171	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
265.	32.92328209967471	35.09344667805781	1.4679501878092687	0.005986392459376178	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
270.	32.82624355021307	35.06169103791445	1.497588606795394	0.005837354264167871	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
275.	32.730866737156795	35.031481901407446	1.5263237304509474	0.005711288680848225	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
280.	32.636948767393456	35.00378540863693	1.5547014936038763	0.005654364145823676	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
285.	32.54418403623582	34.978632412501305	1.5828673719091841	0.005558085725456486	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
290.	32.45296464151362	34.95507662917073	1.6102823508584412	0.005387185941237815	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
295.	32.36376729437896	34.9329608312051	1.6367392313215623	0.005240916715361177	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
300.	32.27637557300555	34.913118293680604	1.662691518012053	0.005182668361186305	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
305.	32.19012441882382	34.89598155830998	1.6885659149334253	0.005128702107989014	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
310.	32.10495884902271	34.88046009073705	1.713978539091943	0.004980133755691752	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
315.	32.021480751550065	34.86550509626412	1.7383672524903429	0.004800917473244892	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
320.	31.940003199920763	34.85200437325318	1.761987713824392	0.004698394734465672	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
325.	31.85986305569558	34.84069971502114	1.7853511998349996	0.0046768385720903135	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
330.	31.780204917331794	34.83163060195367	1.8087560995452951	0.00462798990569071	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
335.	31.701012266210878	34.823043786827284	1.8316310988919067	0.004501610459023465	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
340.	31.622976596183545	34.814904279012524	1.8537722041355298	0.004342741770607295	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
345.	31.546549817562116	34.8071501713849	1.8750585165979796	0.004223520003505077	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
350.	31.471500236099526	34.80112702934338	1.8960074041705806	0.00417431174195826	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
355.	31.396843940696034	34.79643263981645	1.9168016340175622	0.004143883552646211	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
360.	31.322136890698175	34.7926382210785	1.9374462396970427	0.004112063479192619	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
365.	31.247205971066332	34.78950191359348	1.9579222688094884	0.004017534042568949	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
370.	31.17292449388723	34.78569307924505	1.9776215801227321	0.0038888332193772303	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
375.	31.099892418783497	34.782655915094125	1.9968106010032607	0.0037676962232457093	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
380.	31.02801480870557	34.77949830886303	2.0152985423551892	0.003660273036188211	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
385.	30.956987050667557	34.777047132813294	2.033413331365143	0.003651241898328639	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
390.	30.88560474681057	34.77659535696776	2.0518109613384756	0.0036538789116292492	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
395.	30.813477893587432	34.77569973869612	2.0699521204814353	0.0036070942684107714	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
400.	30.74111543140197	34.77501976191254	2.0878819040225833	0.003568048229157972	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
405.	30.66862040872771	34.77476865285241	2.105632602773015	0.0034599275289381114	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
410.	30.596773335040687	34.772690434628494	2.1224811793119644	0.003321232323872847	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
415.	30.526144032021985	34.77095694069261	2.1388449260117435	0.0032731903447766886	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
420.	30.456183123781944	34.77104753853402	2.1552130827597313	0.0032160522188851904	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
425.	30.386567538992427	34.77011477406386	2.1710054482005954	0.003136937440791288	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
430.	30.317143163005575	34.76950754381789	2.186582457167644	0.003159879049066028	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
435.	30.246862823292194	34.771136533017334	2.2026042386912557	0.0032022056412664315	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
440.	30.175047105993947	34.772292666806614	2.2186045135803085	0.003131564025171807	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
445.	30.102737639812467	34.770933625045856	2.2339198789429737	0.003045957321556836	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
450.	30.03083294982612	34.7702630963906	2.249064086795877	0.003022171410837782	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
455.	29.959549363814205	34.77097972592496	2.2641415930513515	0.002941831159607533	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
460.	29.889020909744	34.769948187910416	2.278482398391952	0.0028051641428270104	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
465.	29.819623479450776	34.767933230924726	2.2921932344796216	0.002766390831641896	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
470.	29.750607451513233	34.768445263363006	2.306146306708371	0.002819323178001021	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
475.	29.681046710856943	34.77085052128665	2.320386466259632	0.0028127056832209173	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
480.	29.610743246768457	34.77172169351775	2.3342733635405803	0.002698657030206331	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
485.	29.540476987621552	34.76950732007054	2.347373036561695	0.0026276528351391274	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
490.	29.470371889592588	34.7687603557481	2.3605498918919716	0.00268497775400034	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
495.	29.399590365102284	34.77092081325079	2.3742228141016986	0.002719661649452654	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
500.	29.32784354131874	34.772307624193616	2.387746508386498	0.002656214212462486	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
510.	29.18339124399347	34.76898632695059	2.4133381576211743	0.0025632805243003933	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
520.	29.040818933519546	34.771675102944336	2.439012118872506	0.0024698728833783437	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
530.	28.90216284157664	34.77060046075526	2.462735615288741	0.002298067667097126	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
540.	28.766620818671317	34.767021766626016	2.4849734722144485	0.0023306204648462004	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
550.	28.62568690751966	34.77414198917358	2.509348024585665	0.00235445455859169	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
560.	28.48103049066342	34.770743120425124	2.5320625633862823	0.0022464231495769927	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
570.	28.33846203888382	34.769457279074395	2.554276487577205	0.0022395693220625067	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
580.	28.197035696302752	34.77487796762556	2.5768539498275325	0.002164224167232143	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
590.	28.05541280485764	34.77088260528786	2.597560970921848	0.0020401007128751482	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
600.	27.914577705338676	34.76635983619164	2.6176559640850354	0.002099378294907828	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
610.	27.772352086900504	34.77579138196783	2.6395485368200045	0.0020625746970974303	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
620.	27.631350819575086	34.7716899855954	2.658907458026984	0.0018888073574839794	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
630.	27.494791031999558	34.7678538872633	2.677324683969684	0.0018513217250693658	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
640.	27.359855275945588	34.76953126344353	2.6959338925283713	0.0019202310808094315	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
650.	27.22017840533764	34.777993388507696	2.7157293055858727	0.0019576301529850904	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
660.	27.071767434842272	34.777305619039986	2.735086495588073	0.001848782832253293	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
670.	26.922004489417116	34.76450543513089	2.7527049622309385	0.0018225517963595952	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
680.	26.77830016803238	34.76989506069566	2.771537531515265	0.0018454811742669274	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
690.	26.640481839463725	34.77785487610032	2.789614585716277	0.0016858160042260595	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
700.	26.505067230215058	34.770703161852005	2.8052538515997862	0.0015913433663599541	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
710.	26.367499342765047	34.76802491893445	2.821441453043476	0.0016522457793491485	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
720.	26.225801183962595	34.76913737862067	2.838298767186769	0.0016833129062415744	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
730.	26.082894070795344	34.77104843548368	2.8551077111683076	0.001703387616959784	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
740.	25.940918446962204	34.78032143400044	2.872366519525965	0.0016814146015343703	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
750.	25.798141531743408	34.78343177352683	2.888736003198995	0.0015076510583653892	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
760.	25.65728625305804	34.76728305418651	2.9025195406932727	0.0013874985424229048	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
770.	25.518628769664073	34.75675238859505	2.916485974047453	0.0015460074307714455	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
780.	25.378698806240934	34.77477812715758	2.9334396893087016	0.001636153212209246	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
790.	25.238022251392383	34.78344606408883	2.949209038291638	0.0014695239183617039	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
800.	25.09913942630382	34.775472231933904	2.9628301676759357	0.00136139602068337	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
810.	24.960224188635028	34.76912067051951	2.9764369587053054	0.0013943577506052352	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
820.	24.81917020324009	34.76914623329702	2.9907173226880404	0.0014424229800088727	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
830.	24.673024605570195	34.769013822509635	3.005285418305483	0.00147405658115507	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
840.	24.521611399028377	34.76929073548383	3.0201984543111418	0.001488937132264967	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
850.	24.369847845977283	34.77100412238267	3.0350641609507822	0.0014826820543413887	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
860.	24.224275214025027	34.78038601246148	3.0498520953979695	0.001412380223948162	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
870.	24.090418847042432	34.789571904964156	3.0633117654297455	0.0011994568440409916	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
880.	23.9671497453777	34.77955437371872	3.0738412322787894	0.0009516590955514382	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
890.	23.84723829984516	34.75198058641294	3.0823449473407742	0.0009874671624816366	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
900.	23.720267025184395	34.74833211050324	3.093590575528422	0.001352401117214197	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
910.	23.574123055551386	34.77784219414387	3.109392969685058	0.0015629033065162725	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
920.	23.41569460443206	34.79391983155821	3.1248486416587475	0.0014359786074471972	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
930.	23.257261201351536	34.78741140356019	3.138112541834002	0.001253857126778324	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
940.	23.107929243584792	34.775095613771825	3.149925784194314	0.0011580110191905303	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
950.	22.96817100396904	34.768478400170615	3.1612727622178127	0.0011348809297172745	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
960.	22.833661106988895	34.76867259369101	3.1726234027886595	0.0011347789085015768	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
970.	22.698376748900177	34.769561172361634	3.1839683403878443	0.0011227038616999918	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
980.	22.56111594017141	34.76714847335982	3.1950774800226593	0.0011340880363287066	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
990.	22.421908520168664	34.77001735486528	3.2066501011144184	0.001139280967817591	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496
1000.	22.281072053997583	34.76841939330011	3.217863099379011	0.0011033186851009626	67.42226109683246	0.02610981491402268	2582.2573357508672	1	0	63.63740086982868	0.024691668989125597	2577.282276781496

==> anc/otoc_to_plot_1D_M800_L1.0000_n800_beta3.5000.dat <==
1.171875	190.93724868393437	192.89503540272887	1.364961790642469	0.012503151106869836	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.1953125	190.94043324727895	192.8987947596534	1.3652553411161332	0.012546489312484255	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.21875	190.94366413461177	192.90260259909147	1.3655499073289916	0.012587223457065496	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.2421875	190.94694066201313	192.9064579997423	1.3658453672156832	0.012622848337097517	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.265625	190.95026215088575	192.910360054434	1.366141603344793	0.012653559649692168	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.2890625	190.9536279282012	192.9143078701959	1.3664385028242625	0.012679548945295474	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.3125	190.95703732672806	192.91830056830227	1.3667359572016038	0.012701003506175349	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.3359375	190.96048968523576	192.92233728429093	1.3670338623636145	0.012718106221943987	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.359375	190.96398434868885	192.92641716796166	1.3673321184307574	0.012731035494752517	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.3828125	190.96752066841515	192.93053938335015	1.367630629652431	0.01273996519608526	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.40625	190.9710980022668	192.93470310868912	1.367929304299324	0.01274506463533953	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.4296875	190.97471571475674	192.93890753634727	1.3682280545572125	0.012746498499164241	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.453125	190.97837317718893	192.94315187275373	1.3685267964164722	0.012744426867627112	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.4765625	190.98206976776703	192.9474353383103	1.3688254495666325	0.012739005242612697	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.5	190.98580487169608	192.95175716728937	1.3691239372872197	0.012730384521404401	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.5234375	190.9895778812685	192.95611660772076	1.3694221863410734	0.012718711061343885	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.546875	190.9933881959386	192.96051292126774	1.3697201268682202	0.012704126696088261	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.5703125	190.9972352223872	192.9649453830935	1.3700176922799525	0.0126867687977447	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.59375	191.00111837457305	192.96941328171926	1.3703148191556145	0.012666770354272215	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.6171875	191.00503707377752	192.9739159188772	1.370611447140309	0.012644259982693027	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.640625	191.00899074863827	192.9784526093516	1.3709075188423032	0.012619362070192134	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.6640625	191.01297883517202	192.98302268082213	1.3712029797373493	0.01259219679583623	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.6875	191.01700077679357	192.9876254736917	1.371497778067108	0.01256288017945432	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.7109375	191.0210560243249	192.99226034092007	1.3717918647457612	0.01253152426655409	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.734375	191.02514403599278	192.9969266478465	1.3720851932671028	0.012498237140841676	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.7578125	191.0292642774267	193.00162377201286	1.3723777196117382	0.012463123005976703	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.78125	191.03341622164606	193.00635110298282	1.372669402158008	0.012426282315857405	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.8046875	191.03759934904147	193.01110804215955	1.372960201595294	0.01238781184756495	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.828125	191.04181314735106	193.01589400260025	1.3732500808383625	0.012347804787178044	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.8515625	191.0460571116315	193.02070840883087	1.373539004944693	0.01230635082682833	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.875	191.05033074422536	193.02555069666	1.37382694103337	0.012263536248061275	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.8984375	191.0546335547204	193.030420312989	1.3741138582063208	0.012219444066512134	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.921875	191.0589650599079	193.03531671562973	1.3743997274739879	0.012174154049636362	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.9453125	191.0633247837372	193.04023937311078	1.3746845216773975	0.012127742845957338	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.96875	191.06771225726246	193.04518776449518	1.3749682154198921	0.012080284092410428	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
1.9921875	191.0721270185921	193.05016137919094	1.3752507849942293	0.012031848478211296	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
2.015625	191.07656861282885	193.0551597167672	1.3755322083173083	0.011982503854895297	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
2.0390625	191.0810365920143	193.06018228676987	1.3758124648624275	0.011932315287902876	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
2.0625	191.08553051506195	193.06522860853482	1.3760915355964287	0.011881345199635499	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
2.0859375	191.09004994769555	193.07029821101005	1.3763694029186604	0.011829653424963263	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
2.109375	191.09459446238142	193.07539063257298	1.3766460506007239	0.011777297253748506	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
2.1328125	191.0991636382617	193.0805054208508	1.3769214637274299	0.011724331612768424	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
2.15625	191.1037570610786	193.08564213254633	1.3771956286450724	0.011670809061034978	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
2.1796875	191.10837432310987	193.09080033325955	1.3774685329021659	0.011616779881322257	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
2.203125	191.11301502308768	193.09597959731616	1.3777401652020094	0.011562292212275336	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
2.2265625	191.11767876613047	193.10117950759746	1.3780105153496163	0.011507392060290536	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
2.25	191.12236516366227	193.10639965536998	1.3782795742048355	0.011452123390592798	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
2.2734375	191.1270738333394	193.1116396401183	1.3785473336335503	0.011396528219255705	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
2.296875	191.13180439897081	193.11689906938383	1.378813786465113	0.011340646695572332	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
2.3203125	191.13655649044014	193.12217755860038	1.3790789264474053	0.011284517088985998	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
2.34375	191.1413297436288	193.1274747309341	1.3793427482036593	0.011228149327206123	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
2.390625	191.15093830819052	193.13812365534875	1.3798664196777815	0.011114940912051452	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
2.4375	191.16062729661112	193.1488429767282	1.3803847739141641	0.011001342408638001	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
2.484375	191.17039400369168	193.15962994311195	1.3808977955285913	0.0108875277044973	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
2.53125	191.18023581252405	193.17048191181692	1.3814054796364608	0.010773710009495117	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
2.578125	191.19015019193932	193.18139634492752	1.3819078308419814	0.010660081822206754	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
2.625	191.20013469397637	193.19237080495753	1.3824048623072926	0.010546816519394042	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
2.671875	191.2101869513664	193.2034029506589	1.3828965948906746	0.010434069842636026	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
2.71875	191.22030467505576	193.21449053300236	1.3833830563550398	0.010321981265375276	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
2.765625	191.23048565176012	193.22563139129957	1.3838642806343036	0.010210675306917475	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
2.8125	191.2407277415571	193.23682344948844	1.3843403071650633	0.010100262727355867	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
2.859375	191.2510288755315	193.24806471255997	1.3848111802649932	0.009990841643646794	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
2.90625	191.2613870534578	193.25935326313368	1.3852769485691552	0.009882498578384968	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
2.953125	191.2718003415419	193.27068725816918	1.3857376645067168	0.009775309412437613	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
3.	191.2822668702113	193.28206492582072	1.3861933838265712	0.009669340312835098	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
3.046875	191.29278483196137	193.29348456242082	1.386644165161045	0.009564648526217448	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
3.09375	191.30335247925635	193.30494452958837	1.387090069625904	0.009461283159521846	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
3.140625	191.3139681224869	193.31644325146505	1.3875311604572502	0.009359285905510717	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
3.1875	191.32463012798559	193.3279792120695	1.3879675026795457	0.009258691683958395	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
3.234375	191.33533691609833	193.33955095276377	1.3883991628026213	0.009159529253333668	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
3.28125	191.34608695931465	193.3511570698337	1.3888262085470457	0.009061821772344084	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
3.328125	191.35687878045297	193.36279621217145	1.3892487085937786	0.008965587309468502	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
3.375	191.36771095090268	193.3744670790606	1.3896667323573084	0.008870839328511218	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
3.421875	191.3785820889235	193.38616841806174	1.3900803497808265	0.00877758712504099	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
3.46875	191.38949085799752	193.39789902298742	1.390489631150281	0.008685836213570514	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
3.515625	191.40043596523822	193.40965773196837	1.3908946469258487	0.008595588715946196	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
3.5625	191.41141615984844	193.42144342560593	1.391295467592401	0.00850684370463502	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
3.609375	191.42243023163434	193.43325502520642	1.3916921635231583	0.008419597490456471	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
3.65625	191.4334770095694	193.44509149109274	1.3920848048571313	0.00833384393353261	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
3.703125	191.4445553604055	193.45695182099337	1.392473461391927	0.008249574706352309	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
3.75	191.45566418733344	193.46883504849927	1.3928582024858518	0.008166779520074384	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
3.796875	191.4668024286935	193.48074024159448	1.393239096971934	0.008085446336110634	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
3.84375	191.4779690567293	193.49266650124554	1.3936162130798622	0.008005561592481076	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
3.890625	191.4891630763854	193.50461296006156	1.393989618371229	0.007927110396108123	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
3.9375	191.50038352414785	193.51657878100633	1.3943593796794973	0.007850076653771982	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
3.984375	191.51162946693074	193.5285631561717	1.3947255630575202	0.0077744432444456875	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
4.03125	191.52290000099896	193.54056530560445	1.395088233733664	0.007700192172218105	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
4.078125	191.53419425093162	193.55258447618522	1.3954474560736656	0.0076273046774820346	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
4.125	191.54551136862273	193.5646199405544	1.395803293547178	0.0075557613616391945	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
4.171875	191.556850532321	193.57667099609108	1.3961558087013193	0.007485542276522021	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
4.21875	191.56821094570208	193.58873696392743	1.396505063135602	0.007416627039366593	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
4.265625	191.57959183697736	193.60081718801854	1.39685111748626	0.0073489949240155275	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
4.3125	191.59099245803466	193.61291103424267	1.3971940314097284	0.007282624920674626	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
4.359375	191.60241208360873	193.62501788954435	1.3975338635725731	0.00721749580547737	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
4.40625	191.61385001048993	193.637137161116	1.397870671641492	0.007153586225150832	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
4.453125	191.62530555675113	193.64926827561362	1.398204512281181	0.007090874745157312	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
4.5	191.63677806101492	193.66141067840644	1.3985354411488504	0.0070293398971278025	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
4.546875	191.64826688173815	193.6735638328595	1.3988635128965368	0.00696896022817602	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
4.59375	191.65977139653302	193.68572721964665	1.399188781170242	0.006909714349963754	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
4.640625	191.67129100150146	193.69790033609286	1.3995112986168459	0.006851580962615363	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
4.6875	191.68282511060812	193.71008269554375	1.3998311168854871	0.006794715536388354	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
4.78125	191.70593458274237	193.73447327336373	1.4004628575555313	0.006684159334253555	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
4.875	191.7290954591844	193.7588953580357	1.4010843967606597	0.006577360823338077	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
4.96875	191.75230363514362	193.78334557481617	1.4016961127099072	0.006474516515548126	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
5.0625	191.77555523829912	193.8078207533735	1.402298368607325	0.006375468570227601	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
5.15625	191.7988466135029	193.83231791317465	1.402891513066825	0.006280063696411986	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
5.25	191.82217430859754	193.8568342500436	1.4034758805504022	0.006188153414113866	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
5.34375	191.84553506125593	193.8813671238029	1.4040517918319713	0.006099594278219674	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
5.4375	191.86892578676145	193.9059140468981	1.4046195544775684	0.0060142479689891575	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
5.53125	191.8923435666711	193.93047267391444	1.4051794633261567	0.005931981328152129	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
5.625	191.9157856382783	193.9550407919143	1.405731800976597	0.005852666380479358	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
5.71875	191.93924938482522	193.9796163115272	1.4062768382724966	0.00577618026822672	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
5.8125	191.96273232640638	194.0041972587177	1.4068148347768894	0.005702405175082248	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
5.90625	191.98623211150266	194.02878176718252	1.4073460392428245	0.0056312282363215616	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
6.	192.00974650911238	194.05336807132483	1.4078706900711997	0.00556254140740009	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
6.09375	192.0332734014193	194.0779544997476	1.408389015756712	0.005496241325153288	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
6.1875	192.05681077697136	194.10253946923436	1.408901235319666	0.005432229167052326	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
6.28125	192.08035672431646	194.12712147916764	1.4094075587255344	0.005370410495859327	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
6.375	192.1039094260791	194.15169910635854	1.4099081872876396	0.005310695088798666	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
6.46875	192.12746715342948	194.17627100024268	1.410403314054684	0.005252996795138169	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
6.5625	192.15102826092277	194.20083587842717	1.410893124186728	0.005197233361829016	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
6.65625	192.17459118168512	194.2253925225451	1.411377795310027	0.005143326278029529	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
6.75	192.19815442290871	194.24993977440664	1.4118574978638585	0.005091200613177212	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
6.84375	192.22171656165364	194.2744765324148	1.4123323954249978	0.005040784856143195	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
6.9375	192.24527624091013	194.299001748229	1.4128026450243854	0.004992010777022197	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
7.03125	192.2688321659215	194.3235144236552	1.4132683974456894	0.004944813268583203	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
7.125	192.29238310074075	194.34801360774924	1.4137297975122447	0.0048991302079717984	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
7.21875	192.3159278650041	194.3724983941101	1.4141869843596842	0.004854902308370157	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
7.3125	192.33946533091336	194.3969679183571	1.414640091695064	0.004812073001136952	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
7.40625	192.36299442039655	194.4214213557702	1.4150892480473973	0.004770588302982048	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
7.5	192.38651410245495	194.44585791908534	1.4155345770018732	0.004730396677449751	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
7.59375	192.41002339067077	194.47027685643266	1.4159761974244192	0.004691448939921608	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
7.6875	192.43352134086092	194.49467744940625	1.4164142236781085	0.004653698135493063	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
7.78125	192.45700704888196	194.51905901125645	1.416848765824824	0.004617099420447819	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
7.875	192.48047964856042	194.54342088519385	1.4172799298194425	0.004581609977833522	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
7.96875	192.50393830975085	194.56776244280567	1.417707817695668	0.004547188911126672	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
8.0625	192.5273822365047	194.59208308256038	1.4181325277402788	0.004513797147290906	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
8.15625	192.55081066535337	194.6163822284145	1.418554154660785	0.0044813973585711145	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
8.25	192.57422286368023	194.64065932849311	1.4189727897450108	0.004449953859457641	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
8.34375	192.59761812820255	194.66491385385822	1.4193885210094332	0.004419432548347165	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
8.4375	192.62099578352414	194.68914529734974	1.419801433347826	0.0043898008198593646	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
8.53125	192.64435518078295	194.71335317248798	1.4202116086631569	0.004361027482817785	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
8.625	192.6676956963678	194.73753701244908	1.4206191260008543	0.004333082716006705	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
8.71875	192.69101673071052	194.761696369097	1.4210240616724081	0.004305937981895862	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
8.8125	192.71431770714312	194.7858308120678	1.4214264893724597	0.004279565966937089	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
8.90625	192.73759807082183	194.80993992791215	1.4218264802912088	0.004253940531601329	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
9.	192.7608572877057	194.8340233192836	1.422224103222135	0.00422903664613609	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
9.09375	192.78409484359312	194.85808060417	1.4226194246623594	0.004204830343192374	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
9.1875	192.80731024320912	194.88211141517357	1.4230125089114836	0.00418129866477083	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
9.28125	192.83050300934445	194.9061153988259	1.4234034181620039	0.004158419609411841	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
9.375	192.85367268203674	194.93009221494253	1.4237922125882483	0.004136272336913531	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
9.5625	192.8999409888727	194.97796304661856	1.4245636880727846	0.004093778374423114	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
9.75	192.9461118005464	195.02572143201002	1.425327379478657	0.00405337472742436	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
9.9375	192.99218198431578	195.073365069643	1.4260837035955687	0.004015126867959869	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
10.125	193.03814861833004	195.12089181945643	1.426833052054142	0.003978905866755274	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
10.3125	193.0840089740092	195.1682996890365	1.427575793295602	0.003944592835245213	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
10.5	193.1297605001377	195.21558682122765	1.4283122743673589	0.00391207803839914	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
10.6875	193.17540080847792	195.2627514829559	1.4290428225600016	0.0038812600885993476	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
10.875	193.22092766074348	195.30979205513265	1.4297677469005836	0.0038520452119801263	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
11.0625	193.26633895678702	195.35670702351672	1.4304873395144941	0.0038243465994784267	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
11.25	193.31163272386644	195.40349497043792	1.431201876875388	0.0037980838128461865	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
11.4375	193.35680710689002	195.4501545672825	1.4319116209443115	0.0037731822415079104	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
11.625	193.4018603595295	195.49668456766588	1.4326168202159535	0.00374957261832165	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
11.8125	193.44679083611717	195.54308380121563	1.433317710676182	0.003727190578866057	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
12.	193.49159698424992	195.58935116791238	1.4340145166830283	0.003705976256012396	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
12.1875	193.53627733802603	195.63548563291494	1.4347074517721867	0.0036858739168514156	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
12.375	193.58083051185693	195.6814862218423	1.4353967194018475	0.003666831632796056	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
12.5625	193.6252551947977	195.72735201645028	1.4360825136344852	0.003648800974615322	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
12.75	193.66955014534327	195.7730821506736	1.4367650197673283	0.003631736742105337	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
12.9375	193.71371418665166	195.81867580699645	1.4374444149127747	0.0036155967089044334	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
13.125	193.7577462021531	195.86413221311955	1.4381208685331675	0.00360034139478671	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
13.3125	193.80164513150345	195.9094506388931	1.4387945429358198	0.0035859338594127856	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
13.5	193.84540996686326	195.95463039350182	1.4394655937304472	0.0035723395050843245	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
13.6875	193.88903974946132	195.99967082286227	1.4401341702502264	0.0035595259061711455	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
13.875	193.93253356642276	196.0445713072312	1.4408004159452614	0.003547462649663065	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
14.0625	193.9758905478376	196.08933125899017	1.44146446874385	0.003536121187019958	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
14.25	194.0191098640503	196.13395012060585	1.442126461390394	0.00352547470036176	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
14.4375	194.0621907231486	196.17842736273596	1.4427865217564857	0.003515497971111614	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
14.625	194.1051323686396	196.22276248247857	1.4434447731295608	0.003506167277778971	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
14.8125	194.14793407728823	196.26695500175273	1.4441013344856528	0.0034974602886575687	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
15.	194.1905951571165	196.3110044657912	1.4447563207378074	0.0034893559558852867	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
15.1875	194.23311494554324	196.35491044174347	1.4454098429691098	0.003481834435852704	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
15.375	194.27549280765072	196.39867251737732	1.4460620086512521	0.003474877008382412	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
15.5625	194.31772813457357	196.4422902998712	1.4467129218472532	0.0034684659981755552	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
15.75	194.3598203419999	196.48576341469183	1.447362683400568	0.0034625846986333637	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
15.9375	194.4017688687729	196.52909150454252	1.4480113911092407	0.0034572173189915865	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
16.125	194.443573175582	196.57227422839205	1.4486591398951898	0.003452348917364271	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
16.3125	194.48523274375114	196.61531126055957	1.4493060219532523	0.0034479653456524297	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
16.5	194.52674707409273	196.65820228986553	1.4499521268998095	0.0034440532050178754	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
16.6875	194.568115685849	196.7009470188368	1.450597541905134	0.003440599789221584	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
16.875	194.60933811569475	196.7435451629639	1.4512423518207676	0.003437593044114469	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
17.0625	194.650413916804	196.7859964500013	1.451886639296677	0.003435021531166408	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
17.25	194.691342657977	196.82830061932222	1.452530484894955	0.003432874384253992	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
17.4375	194.73212392282156	196.87045742130124	1.4531739671907722	0.0034311412742518144	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
17.625	194.77275730898472	196.91246661674722	1.4538171628727994	0.003429812381571177	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
17.8125	194.81324242743057	196.95432797636238	1.4544601468338614	0.0034288783581880957	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
18.	194.85357890176303	196.99604128023765	1.45510299225712	0.0034283303048336933	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
18.1875	194.89376636758985	197.03760631738126	1.455745770698174	0.003428159742892234	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
18.375	194.9338044719236	197.0790228852713	1.4563885521607045	0.0034283585906115612	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
18.5625	194.9736928726145	197.12029078943556	1.4570314051696533	0.00342891913348294	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
18.75	195.01343123782502	197.16140984305508	1.4576743968357606	0.003429891325031341	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
19.125	195.09245658302672	197.24320068746928	1.4589610579119918	0.0034328660659902845	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
19.5	195.1708780407043	197.32439406347856	1.4602490463852533	0.0034370619654170063	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
19.875	195.24869327981312	197.40498871685347	1.4615388543860546	0.00344254716455931	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
20.25	195.32590009271573	197.48498348498023	1.4628309567586728	0.0034492774424125607	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
20.625	195.40249638413553	197.56437728865362	1.464125812467864	0.0034572121308989643	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
21.	195.47848016129288	197.64316912475658	1.465423865856847	0.003466313743155721	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
21.375	195.5538495250606	197.72135805970126	1.4667255477752308	0.003476547645911765	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
21.75	195.6286026619943	197.79894322351487	1.4680312765912809	0.003487881773971857	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
22.125	195.7027378371523	197.8759238045204	1.4693414591057097	0.00350028636724146	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
22.5	195.7762533876424	197.95229904454663	1.470656491366712	0.0035137337379567883	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
22.875	195.84914771680582	198.0280682346257	1.4719767594091773	0.0035281980635497585	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
23.25	195.92141928900895	198.1032307111391	1.4733026399143743	0.0035436551825602787	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
23.625	195.99306662491017	198.17778585229095	1.4746345007960975	0.003560082429472366	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
24.	196.0640882968895	198.2517330746454	1.4759727017364785	0.0035774585673692036	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
24.375	196.1344829242258	198.3250718294217	1.4773175947216244	0.0035957638596727883	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
24.75	196.20424916899782	198.39780159964226	1.4786695246312331	0.0036149799078334746	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
25.125	196.27338573620455	198.46992190112545	1.4800288296524995	0.0036350885347999906	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
25.5	196.34189137642352	198.54143228456925	1.4813958410323331	0.0036560710863575707	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
25.875	196.40976487277223	198.61233232223802	1.4827708829672677	0.003677911958143376	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
26.25	196.4770050161067	198.68262158841554	1.4841542750009407	0.0037006007740571314	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
26.625	196.54361064127883	198.75229969903194	1.4855463335478105	0.003724120376615995	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
27.	196.6095806713478	198.82136634128432	1.4869473652834027	0.003748447407435999	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
27.375	196.6749139706115	198.88982113093485	1.4883576691033875	0.0037735820713562514	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
27.75	196.7396093879104	198.95766369042477	1.4897775518369198	0.003799514252680917	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
28.125	196.80366602959438	199.02489386995123	1.4912073047928982	0.0038262048315358395	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
28.5	196.86708273596483	199.09151122752897	1.4926472054605717	0.003853676790967893	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
28.875	196.9298584340356	199.15751548158119	1.4940975623861241	0.0038819018958928804	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
29.25	196.99199243986212	199.22290662804323	1.4955586318824914	0.003910850678444433	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
29.625	197.05348325173753	199.28768391681518	1.4970307003949574	0.003940564994011038	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
30.	197.1143305297425	199.35184776728778	1.4985140556279997	0.003970960098455655	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
30.375	197.17453274211115	199.4153972667531	1.5000089204687992	0.004002106309063021	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
30.75	197.23408940301263	199.4783328164744	1.501515635359797	0.004033916478495492	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
31.125	197.29299934809293	199.54065373395468	1.5030343578276708	0.004066451972042806	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
31.5	197.351261717754	199.60236016031052	1.504565474338829	0.004099633646442946	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
31.875	197.4088757280306	199.6634516690389	1.506109083062503	0.004133527466723723	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
32.25	197.4658403453136	199.7239283495335	1.5076656199388718	0.004168034547719301	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
32.625	197.52215471934582	199.78378955055206	1.5092351089732925	0.00420325288767979	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
33.	197.57781836745295	199.84303608996498	1.5108180596046317	0.004239054794668758	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
33.375	197.6328293247286	199.90166599371918	1.512414400069294	0.0042755359806706155	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
33.75	197.68718898027817	199.95968212633917	1.5140247115901346	0.0043126473143143915	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
34.125	197.74089288077298	200.01707995001212	1.5156488855550299	0.004350276856329789	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
34.5	197.79394517675019	200.0738649123729	1.517287419232382	0.004388750251483664	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
34.875	197.8463393668854	200.13003099263744	1.5189404482436426	0.004427440223463049	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
35.25	197.89807963235003	200.1855826076403	1.5206079993999793	0.004467178512256234	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
35.625	197.9491628818123	200.2405185828117	1.5222908321278348	0.004507144128011416	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
36.	197.99958611942972	200.29483475810443	1.5239883574959878	0.004547673223947039	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
36.375	198.04935551796186	200.3485398148088	1.525701587045795	0.004589334204672409	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
36.75	198.0984610496548	200.40162354758493	1.5274303581494921	0.004630510912950746	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
37.125	198.14690846644845	200.45409144297926	1.5291744702305081	0.004673220518529141	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
37.5	198.19469816712618	200.5059472178018	1.530935273538389	0.004716584772704991	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
38.25	198.28828447964466	200.6077973535452	1.5345043760454518	0.004803435614480082	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
39.	198.37921872419358	200.70718081658632	1.538140426960109	0.0048933855847391365	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
39.75	198.4675030421119	200.80410395937176	1.5418444544225605	0.004983920901182308	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
40.5	198.55311227603124	200.89854315273854	1.5456163083118826	0.005077654673427172	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
41.25	198.63605765060512	200.99052319315305	1.5494609364327012	0.005173187893491378	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
42.	198.7163300225237	201.0800317282992	1.5533760901521196	0.005269602733371403	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
42.75	198.79390691601503	201.1670568528697	1.5573653405327583	0.005369690152450405	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
43.5	198.86881617081394	201.2516332747292	1.5614306253807952	0.005469847114603964	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
44.25	198.94100281281447	201.33370399774495	1.5655701112046643	0.005573748948047778	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
45.	199.0105187190601	201.4133411715266	1.569791248802867	0.005678515135845756	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
45.75	199.0772891000438	201.49045781495232	1.574087883908433	0.005786215721849046	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
46.5	199.1413803149719	201.56514840651772	1.5784705723856405	0.0058967708250246	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
47.25	199.20270514559078	201.63731339303786	1.5829330401459698	0.00600810358306451	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
48.	199.26133071547784	201.70704090594973	1.5874827277602372	0.006126455238771643	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
48.75	199.31718481088362	201.77426945330146	1.5921227230041273	0.006241944563290709	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
49.5	199.37028651153489	201.8390032191299	1.5968456446051733	0.006368119246783858	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
50.25	199.42064358488992	201.90131119435407	1.601674901874303	0.006493463630063089	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
51.	199.46816723692888	201.96104721420576	1.606585840050268	0.0066217348765817965	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
51.75	199.5129571673514	202.0183870349071	1.6116075041891758	0.006765366503135824	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
52.5	199.5548959176889	202.07320256234152	1.6167338898049717	0.0068977304328301505	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
53.25	199.59399998191367	202.12548708863892	1.621954099838421	0.007048327994200261	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
54.	199.63031995920414	202.1753926231316	1.627306381796272	0.007208395964360441	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
54.75	199.6637153487654	202.2227229133018	1.6327666937849616	0.007354339209901066	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
55.5	199.69424798464217	202.2675520713916	1.6383378906111237	0.007528489702887331	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
56.25	199.72194137624285	202.31001091968932	1.6440594283392926	0.00771104428326419	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
57.	199.74665529056688	202.3498964708963	1.64990445703602	0.007874662864818749	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
57.75	199.76844045210396	202.38726151910376	1.6558714226365208	0.00806763979202533	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
58.5	199.78734859677738	202.42228418280473	1.662005916724058	0.00828133865783546	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
59.25	199.8032480497964	202.4548030225059	1.668293430623274	0.008470059729612492	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
60.	199.81612643729704	202.48475268426088	1.6747110063184767	0.008670728140225254	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
60.75	199.82608192669403	202.51234850976988	1.6812995228336118	0.008911922555985125	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
61.5	199.83305323184285	202.5375928727016	1.6880788901524544	0.009143464935403854	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
62.25	199.83694054587724	202.56030361673766	1.6950147202367176	0.0093525446640208	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
63.	199.8378067811419	202.58055529970918	1.7021077071484856	0.009591736871634724	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
63.75	199.83572060170042	202.5985495746495	1.7094023255441697	0.009863933126752636	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
64.5	199.83060811783074	202.6142397739175	1.7169036068386145	0.01011666766705203	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
65.25	199.82240338863082	202.6274780236897	1.7245773270447478	0.010346927859867646	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
66.	199.81117597990777	202.63834769528495	1.732423998628416	0.010602548800297503	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
66.75	199.79700961089657	202.6470522911195	1.740481150245194	0.010892064576544827	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
67.5	199.7798640163457	202.65360573374468	1.7487620954932332	0.011172312944016957	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
68.25	199.759670755758	202.65787824608324	1.7572396196612194	0.011418383415581879	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
69.	199.73649376324624	202.6598796361943	1.765889670616606	0.011664552834967848	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
69.75	199.71042633650438	202.6597894943605	1.7747364489136712	0.011948136475827079	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
70.5	199.68149224773907	202.65774396191512	1.7838118753303467	0.012241983892511557	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
71.25	199.6496900609045	202.6537126219022	1.7930994247524386	0.012511457935221088	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
72.	199.6149727257844	202.6476077351959	1.8025790622331783	0.012750900723248765	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
72.75	199.57745992176345	202.63949145453003	1.8122257758373117	0.012988506635348488	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
73.5	199.53723679055597	202.62953521666256	1.822061822186201	0.013256628567515971	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
74.25	199.49434768099186	202.61787694887732	1.8321107186885857	0.01352960394585138	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
75.	199.44883050245608	202.60452641934214	1.8423562281049781	0.013775144252492141	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
76.5	199.34992261784976	202.57260857172673	1.863362339575623	0.014212938424970881	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
78.	199.24118982396973	202.53435072198928	1.8849950433798908	0.014648999875773358	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
79.5	199.1231895037527	202.49066097892805	1.907309339202943	0.015060893957088428	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
81.	198.99628113638553	202.4416485315519	1.930177725251156	0.015397720945563206	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
82.5	198.86123652052277	202.38791088844206	1.9535025020396326	0.01571041916101882	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
84.	198.71873696912618	202.3303763889552	1.9773089827342125	0.01599846313018734	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
85.5	198.56926487427788	202.26933107238432	2.0014978914301946	0.016201650498611553	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
87.	198.41358273243898	202.20510182083643	2.025913934230047	0.016350774213231833	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
88.5	198.2524443449666	202.13853249037382	2.05055021406989	0.016512787782621736	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
90.	198.08623919527247	202.07031400472056	2.0754522975779124	0.016646411659513156	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
91.5	197.91556136996306	202.00064527744587	2.1004894490484296	0.016664219350156124	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
93.	197.74141533014384	201.92972727262864	2.1254449556283808	0.016640724842791773	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
94.5	197.56422133833803	201.85841776567844	2.150411623576805	0.016680019232010974	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
96.	197.3842262756811	201.78745394304465	2.1754850133244137	0.01663227634913866	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
97.5	197.20250452218983	201.7164033811445	2.200308452624221	0.01651791180741361	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
99.	197.01909606225362	201.64601674811098	2.2250387487466545	0.016459933311535092	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
100.5	196.83450386371217	201.5768931237026	2.249688252558826	0.01627838335877444	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
102.	196.64987448517107	201.5083597637716	2.273873898822978	0.016165435125701972	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
103.5	196.46439490580553	201.44244057135245	2.298184557935932	0.01601636013040982	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
105.	196.2795971717873	201.37722754297417	2.3219229792142073	0.01582288998080535	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
106.5	196.09467536833918	201.3147204976468	2.345653227878348	0.01564284041820082	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
108.	195.91101581227187	201.25357250556763	2.3688515004688098	0.015421568868094758	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
109.5	195.72798472514802	201.19520742251538	2.3919179344826325	0.015220267878703895	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
111.	195.54663158961267	201.13878883110988	2.4145123041049215	0.015025243651581347	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
112.5	195.36607302156813	201.08537339101693	2.4369936654373765	0.014787861291926626	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
114.	195.1876662938056	201.03349700037444	2.4588758879807013	0.014606051377965409	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
115.5	195.01002279915068	200.98550405216344	2.4808118195712727	0.014331397314601832	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
117.	194.83515329652306	200.93780205336176	2.501870079924507	0.014143612655338996	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
118.5	194.66109567097303	200.8955775505675	2.5232426575372897	0.013905176082283846	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
120.	194.4898002664268	200.85240872083864	2.5435856081713584	0.013649269456016187	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
121.5	194.31994478121993	200.81501385735953	2.5641904659053383	0.01353848671779086	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
123.	194.15160075004502	200.77794918004165	2.584201068324731	0.01317520704491537	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
124.5	193.98611248656348	200.74304425411455	2.6037160870400844	0.013105856060921182	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
126.	193.82102804382092	200.71309791032166	2.6235186365074945	0.012839081536969369	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
127.5	193.65874234329672	200.6810096994135	2.6422333316509925	0.012539084667195036	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
129.	193.498361400699	200.65463007277236	2.6611358905090796	0.012542535768966799	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
130.5	193.338348561054	200.6298811703662	2.679860938957893	0.012156307823867044	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
132.	193.18159362831486	200.60366095196665	2.6976048139806807	0.011978886556301008	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
133.5	193.02582160486486	200.58415275182784	2.715797598626796	0.011996827761257803	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
135.	192.870241893802	200.56429815541637	2.733595297264454	0.011573023790729367	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
136.5	192.71786610772875	200.5432241332444	2.750516669998984	0.01142673864921647	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
138.	192.56628235034722	200.5286653960464	2.7678755132121036	0.011486203716197204	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
139.5	192.41420262414766	200.51391134454988	2.7849752811475756	0.011082461847136868	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
141.	192.26513023597713	200.4966916439175	2.801122898753514	0.01085452549674167	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
142.5	192.11753912767432	200.48534473924443	2.8175388576378007	0.010985966822564029	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
144.	191.96865563122105	200.47603219908186	2.8340807992212063	0.01071331513082807	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
145.5	191.82149742728882	200.46261240183904	2.849678803030285	0.010318438678417122	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
147.	191.6771620726278	200.45200557492205	2.8650361152564576	0.010406235094904423	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
148.5	191.53165637971526	200.4467907871906	2.880897508314998	0.010425657712109052	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
150.	191.38535025069496	200.43898138755685	2.896313088392785	0.010112179573419538	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
153.	191.09989041287955	200.42315834453353	2.925660384242414	0.00982792443845241	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
156.	190.81126545258988	200.41482152855798	2.9552806350234992	0.009575492719629873	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
159.	190.52948630151062	200.40408982044917	2.9831133405601933	0.009340532548336665	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
162.	190.2430555927607	200.40019298535904	3.0113238303135192	0.009094036957223736	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
165.	189.96269957091886	200.39107379342454	3.0376775623035357	0.008889404616771493	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
168.	189.67839128916725	200.39198180786357	3.064660258014148	0.008710418966089446	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
171.	189.39603444878347	200.38391498028335	3.0899400761000724	0.008434477040918226	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
174.	189.11555983439098	200.38528498101587	3.1152671202596576	0.008376513296454611	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
177.	188.82851178937855	200.38274608330136	3.1401991558788	0.008074007139316683	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
180.	188.55002800009527	200.37914438586776	3.1637111630955577	0.007939860964599013	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
183.	188.26444950758693	200.3824396990836	3.187838321666394	0.007848732350306623	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
186.	187.9786234733104	200.37812629320604	3.2108035571973974	0.007524095961615703	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
189.	187.69934490981555	200.37693299578896	3.2329828974360884	0.007502000040029507	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
192.	187.41053707464198	200.38091812002335	3.2558155574375744	0.007379669072559529	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
195.	187.12393182127047	200.3754712808454	3.2772609118714455	0.0071086378105354635	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
198.	186.84179875445662	200.37735749991964	3.2984673843007872	0.007069204444131393	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
201.	186.55412293714846	200.37981988081606	3.319676138536234	0.007011267755983041	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
204.	186.26141064470335	200.37852450405683	3.3405349908366855	0.006718889170662064	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
207.	185.9794821689902	200.37392608556678	3.3599894735602063	0.0066091698850880105	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
210.	185.6913062793786	200.37948247341114	3.3801900101472135	0.006656652015247492	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
213.	185.39788426193877	200.3788763752908	3.3999293856516912	0.006474965682620403	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
216.	185.1072359707971	200.37727421383389	3.419039804242936	0.006253125751399949	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
219.	184.8212226548805	200.3749600951149	3.437448140160091	0.006187885066133879	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
222.	184.5326308957819	200.38026044809638	3.4561671146397392	0.006237788268328436	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
225.	184.23255761653428	200.3794512939051	3.4748748697700615	0.006034361606172433	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
228.	183.94232036652113	200.37424560981043	3.492373284276774	0.005872956300454553	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
231.	183.6531348542475	200.3791521163834	3.510112607572789	0.005823866827568007	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
234.	183.36046664477902	200.37672574571332	3.527316485242182	0.005756179748827177	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
237.	183.06562307484734	200.37939942637126	3.544649686065752	0.0057731011159977514	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
240.	182.76326009113603	200.3792659290424	3.5619550919381684	0.005596146890006463	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
243.	182.47037204364864	200.37536100334756	3.5782265674057907	0.005383096071247983	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
246.	182.18384034543104	200.37810631465092	3.5942536683656563	0.00542377022228598	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
249.	181.88283504293437	200.38008385528585	3.6107691887395066	0.005428758463490668	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
252.	181.5822816947136	200.37893876447527	3.6268262191466003	0.0052706894988044555	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
255.	181.28484554925717	200.37640158959977	3.6423933257323333	0.005223019152427029	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
258.	180.98517956563825	200.38021549702864	3.6581643340611625	0.005134034267899379	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
261.	180.68774799588186	200.37655596252128	3.6731975313397296	0.004936078972874662	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
264.	180.39812932816608	200.37616846967154	3.6877808078984105	0.004981176936303215	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
267.	180.09484215071743	200.38097237597233	3.703084592957549	0.005082651153453781	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
270.	179.78221027518006	200.3788827883022	3.718276714819133	0.004904607740927973	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
273.	179.48411253064276	200.37608637949756	3.7325122394031167	0.004710690783836864	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
276.	179.18907676313145	200.37620161679655	3.7465408595221543	0.0047422514490799515	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
279.	178.88692564966723	200.38188733678567	3.7609657480975964	0.004697579608644586	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
282.	178.5829956281502	200.37578509354083	3.774726337174022	0.004613237888382156	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
285.	178.28132377309436	200.37956438133872	3.7886451754278894	0.004570591897851288	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
288.	177.98007400778857	200.37876922653152	3.8021498885611296	0.0045427417169628575	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
291.	177.66965049249896	200.37849433430645	3.8159016257296665	0.004609674364475679	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
294.	177.35391916105212	200.38076519642587	3.8298079347479836	0.004415799829056598	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
297.	177.05679557425066	200.37534704291303	3.842396424704006	0.004165344344886578	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
300.	176.76661041517914	200.37619651567326	3.854800000817303	0.004217905762789131	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
306.	176.14006310933465	200.37901253009997	3.8811080000943194	0.004281859404607273	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
312.	175.52626484453222	200.38067314265857	3.9061823136725904	0.00412464983285991	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
318.	174.90936389769388	200.37822614095242	3.9306037980886384	0.004054128732591071	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
324.	174.28483187451948	200.37829108354381	3.9548318584636832	0.003907022165175948	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
330.	173.68712075542263	200.3785065387161	3.9774880640707497	0.0038827144107201153	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
336.	173.03726259142374	200.37525097556244	4.001424431392325	0.0038588458070717055	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
342.	172.4196378203412	200.37606240757376	4.02379421375561	0.003703077396561764	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
348.	171.79949954920863	200.3796998125253	4.045861360151066	0.0036778759953376796	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
354.	171.16768450057208	200.38558479225426	4.067928725699662	0.003586379197666837	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
360.	170.53856728681842	200.37561191926503	4.088897910523068	0.003491394475744499	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
366.	169.91102999007447	200.3790704009708	4.109825459408596	0.0034534557365625642	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
372.	169.27854166496766	200.3780558748407	4.130339379361819	0.003496182433467461	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
378.	168.61032172455762	200.38381724489818	4.151779648610206	0.0032588043289604554	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
384.	168.02156020990023	200.3613337207515	4.169445031309344	0.003199512079612443	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
390.	167.3705221242476	200.38765527114737	4.190173793565555	0.00333378618101432	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
396.	166.71714508214572	200.37691269965683	4.209450465481516	0.0031612912920743566	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
402.	166.08291163248603	200.37662688214448	4.2281092890704475	0.0031316765259568054	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
408.	165.44032118272764	200.3890956668499	4.247030583792998	0.003038468559658502	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
414.	164.7968760487566	200.36407129645508	4.2645709117863495	0.003012288224590727	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
420.	164.15074152273624	200.38593571991612	4.283178042488086	0.0030177780677591577	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
426.	163.49915875420942	200.37796641915335	4.300784248599459	0.002941289115333386	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
432.	162.8419727137432	200.37894336375172	4.318473511872087	0.0027999339527714127	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
438.	162.23833683443826	200.37729468463755	4.334383456032716	0.0027883248156668947	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
444.	161.57545737068608	200.38966008937217	4.35193340966009	0.00294852900653327	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
450.	160.85693910054073	200.36950018728572	4.369765804111116	0.0027680617395906544	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
456.	160.25413403428013	200.37926999907822	4.3851501505351775	0.0026124592760171277	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
462.	159.60772486264344	200.37860623934358	4.401115315423321	0.0026795992910203883	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
468.	158.94187392469152	200.37820927885147	4.417305342027422	0.002652862789889484	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
474.	158.28449397222568	200.37417011447394	4.432949668901995	0.002618769782599894	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
480.	157.62646267799167	200.38562085740858	4.448730579418621	0.0025675088635748185	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
486.	156.96802453558013	200.3746719107806	4.463759775264893	0.002519682780975178	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
492.	156.30873112358654	200.38050776989917	4.478966772790323	0.0025138138346435155	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
498.	155.64744274214544	200.38343442614095	4.493925541280615	0.002460815105482276	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
504.	154.98686518821646	200.37947777689357	4.50849655405611	0.002406814692031522	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
510.	154.33271352748457	200.3795994703887	4.522807317584993	0.0023505976957785744	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
516.	153.68712008117416	200.37835910373167	4.536703726405453	0.0023964766613332835	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
522.	152.98740756025202	200.37772132960643	4.551565037520993	0.002550130295325988	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
528.	152.24460977865624	200.38676057914213	4.567305289949365	0.0022746418340335857	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
534.	151.67606174716317	200.37774333269476	4.578860739529396	0.0019371120244759952	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
540.	151.0968341430324	200.3711738942061	4.590550634243077	0.0023089881215012653	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
546.	150.32936033139458	200.3993297929905	4.606568596987411	0.0024501953760111364	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
552.	149.63207733676947	200.37670726977746	4.619952978755211	0.0021495148412939975	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
558.	148.99482796905016	200.37311205168743	4.632362775082939	0.0021094471829277146	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
564.	148.33235027613244	200.37789339055453	4.645266344950343	0.0021469418607429343	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
570.	147.65925275070322	200.37840958843742	4.658126077411854	0.0021287695181256465	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
576.	146.9876026329741	200.37978825586455	4.670811579167851	0.002093157132643834	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
582.	146.31897855015137	200.3790997309309	4.68324396300358	0.002096334653054551	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
588.	145.6463336253486	200.39869043077374	4.695967595004506	0.0020330347719390574	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
594.	144.97596333728154	200.37117731385953	4.707640380266849	0.001962436936819338	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663
600.	144.3045987397372	200.3616339140428	4.719516838246338	0.0019963823896769943	394.74610397119125	0.14537374176788692	2715.387931621574	1	0	385.79374436842977	0.1421236587821359	2714.4934747269663

==> anc/otoc_to_plot_1D_M800_L1.0000_n800_beta5.0000.dat <==
1.171875	132.28168575021252	133.92450772495846	1.1895626599683273	0.008143576263108798	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.1953125	132.28340714857987	133.926544040898	1.1897543346580526	0.008212663926779365	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.21875	132.28515722431445	133.9286117557209	1.1899476285898951	0.008280077697591537	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.2421875	132.28693572109333	133.93071048568245	1.1901424633001272	0.00834417427196854	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.265625	132.28874238213686	133.93283984885076	1.1903387617588936	0.008405015309823701	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.2890625	132.29057695032935	133.934999465265	1.1905364483927752	0.008462663376747058	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.3125	132.2924391683352	133.93718895708477	1.1907354491046787	0.00851718174343811	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.3359375	132.29432877871275	133.9394079487263	1.1909356912869988	0.008568634276973816	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.359375	132.29624552401972	133.94165606699312	1.1911371038364118	0.008617085298107932	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.3828125	132.2981891469203	133.94393294119476	1.1913396171603476	0.008662599445846316	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.40625	132.30015939028254	133.94623820325936	1.1915431631854358	0.008705241584839504	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.4296875	132.30215599727566	133.94857148783558	1.191747675359637	0.00874507662712176	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.453125	132.30417871146238	133.95093243238668	1.1919530886523322	0.0087821694677217	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.4765625	132.306227276888	133.95332067727952	1.1921593395534364	0.00881658490798524	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.5	132.30830143816343	133.95573586586355	1.192366366069894	0.008848387531661691	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.5234375	132.31040094054833	133.95817764454452	1.192574107718983	0.008877641633939485	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.546875	132.31252553002764	133.96064566285162	1.192782505521485	0.008904411126432402	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.5703125	132.3146749533871	133.96313957349648	1.1929915019905346	0.008928759495778612	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.59375	132.31684895828224	133.96565903242956	1.1932010411228495	0.00895074971684077	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.6171875	132.31904729330805	133.96820369888684	1.1934110683835115	0.00897044419225305	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.640625	132.32126970806334	133.97077323543695	1.1936215306943614	0.008987904711688087	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.6640625	132.32351595321046	133.97336730801476	1.193832376416872	0.00900319237266937	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.6875	132.325785780536	133.9759855859589	1.1940435553368303	0.009016367583209709	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.7109375	132.32807894300535	133.9786277420405	1.1942550186473349	0.009027489967256958	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.734375	132.3303951948159	133.98129345248572	1.1944667189290454	0.009036618368000402	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.7578125	132.33273429144583	133.98398239699915	1.1946786101333349	0.009043810789634675	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.78125	132.33509598970358	133.98669425877824	1.1948906475598096	0.00904912440170354	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.8046875	132.33748004777055	133.9894287245307	1.1951027878396647	0.009052615461721794	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.828125	132.33988622524612	133.9921854844786	1.1953149889095778	0.00905433930835405	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.8515625	132.3423142831845	133.99496423236937	1.1955272099947438	0.009054350418277105	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.875	132.3447639841347	133.99776466547928	1.1957394115854345	0.009052702280688626	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.8984375	132.34723509217395	134.00058648461123	1.195951555414151	0.00904944741506597	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.921875	132.34972737294294	134.00342939409475	1.1961636044330157	0.00904463740625753	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.9453125	132.35224059367593	134.00629310178326	1.1963755227925694	0.009038322863673896	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.96875	132.35477452322849	134.00917731904332	1.1965872758172504	0.00903055338356277	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
1.9921875	132.35732893210673	134.01208176074803	1.196798829982424	0.009021377597112709	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
2.015625	132.359903592491	134.01500614526594	1.197010152892115	0.009010843147488382	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
2.0390625	132.36249827826003	134.0179501944474	1.1972212132549624	0.008998996679025593	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
2.0625	132.3651127650114	134.0209136336094	1.1974319808614444	0.008985883855795388	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
2.0859375	132.36774683008207	134.02389619151984	1.1976424265607029	0.008971549337005056	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
2.109375	132.3704002525665	134.0268976003777	1.1978525222366165	0.008956036788646314	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
2.1328125	132.37307281333418	134.02991759579533	1.1980622407851707	0.008939388931111123	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
2.15625	132.375764295042	134.03295591677653	1.1982715560927624	0.008921647482817244	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
2.1796875	132.37847448215115	134.03601230569362	1.1984804430109277	0.00890285319427638	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
2.203125	132.38120316093708	134.03908650826574	1.198688877336244	0.008883045878936477	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
2.2265625	132.38395011950004	134.04217827353182	1.1988968357865029	0.008862264353609817	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
2.25	132.38671514777775	134.04528735382692	1.1991042959778195	0.00884054654462337	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
2.2734375	132.38949803754898	134.04841350475635	1.199311236405782	0.00881792941773559	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
2.296875	132.39229858244508	134.0515564851654	1.199517636419276	0.008794449012232993	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
2.3203125	132.3951165779522	134.05471605711455	1.1997234762032305	0.008770140476888363	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
2.34375	132.39795182141938	134.05789198584853	1.19992873675413	0.00874491403116906	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
2.390625	132.40367325095326	134.0642919903993	1.200337448086165	0.008692235871104495	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
2.4375	132.409461287173	134.0707546833472	1.200743633867046	0.008637025756219902	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
2.484375	132.41531437612213	134.07727829824586	1.2011471692508107	0.00857927045810906	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
2.53125	132.4212309937431	134.08386111666644	1.2015479404724938	0.008519199938696431	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
2.578125	132.42720964580806	134.09050146716712	1.2019458442450635	0.008457031545904195	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
2.625	132.4332488678044	134.09719772425404	1.2023407871799223	0.008392970493330171	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
2.671875	132.4393472247722	134.10394830732687	1.2027326852288132	0.008327210331541341	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
2.71875	132.44550331110486	134.1107516796226	1.2031214631485043	0.008259933406582338	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
2.765625	132.451715750317	134.117606347158	1.2035070539856803	0.008191311350541259	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
2.8125	132.45798319477169	134.12451085767142	1.2038893985876176	0.008121505535306993	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
2.859375	132.46430432538907	134.13146379957195	1.2042684451296153	0.00805066752155407	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
2.90625	132.47067785132265	134.13846380089578	1.2046441486677633	0.007978939515309	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
2.953125	132.47710250961546	134.14550952826966	1.2050164707091755	0.007906454813668992	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
3.	132.48357706483444	134.1525996858909	1.2053853788065447	0.007833338237015633	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
3.046875	132.49010030868942	134.15973301451714	1.2057508461688957	0.007759706514825381	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
3.09375	132.49667105963525	134.16690829047067	1.2061128512923096	0.007685668713638923	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
3.140625	132.50328816246096	134.17412432466168	1.2064713776107994	0.007611326639379949	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
3.1875	132.50995048786712	134.18137996162736	1.2068264131647515	0.007536775187103236	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
3.234375	132.51665693203546	134.18867407858727	1.2071779502845903	0.0074621027012019185	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
3.28125	132.52340641619006	134.1960055845196	1.2075259852929892	0.00738739135642182	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
3.328125	132.53019788614958	134.20337341925605	1.2078705182242548	0.007312717463247982	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
3.375	132.53703031188093	134.21077655259575	1.2082115525551687	0.00723815179314613	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
3.421875	132.54390268704356	134.2182139834407	1.2085490949548623	0.007163759903015432	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
3.46875	132.55081402853318	134.22568473894847	1.2088831550460764	0.007089602413200187	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
3.515625	132.55776337602623	134.23318787370908	1.2092137451810998	0.0070157352883271065	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
3.5625	132.56474979152281	134.24072246893908	1.209540880229357	0.006942210101032724	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
3.609375	132.57177235888963	134.24828763169646	1.2098645773780716	0.006869074313700689	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
3.65625	132.57883018340513	134.25588249411936	1.2101848559462665	0.006796371492046187	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
3.703125	132.58592239130815	134.26350621267875	1.210501737205451	0.006724141535421779	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
3.75	132.59304812934806	134.2711579674568	1.2108152442152122	0.0066524209231317855	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
3.796875	132.6002065643374	134.2788369614408	1.2111254016669946	0.006581242905032998	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
3.84375	132.60739688271272	134.28654241984103	1.211432235737559	0.006510637682625978	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
3.890625	132.61461829009673	134.2942735894216	1.2117357739497407	0.006440632628134323	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
3.9375	132.62187001086437	134.3020297378568	1.2120360450464467	0.0063712524561836395	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
3.984375	132.62915128771874	134.3098101531017	1.212333078867508	0.006302519369090949	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
4.03125	132.63646138126944	134.31761414278287	1.212626906237299	0.006234453239379434	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
4.078125	132.64379956961642	134.32544103360485	1.2129175588586998	0.006167071748976127	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
4.125	132.65116514794474	134.33329017077833	1.2132050692137655	0.006100390535015284	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
4.171875	132.65855742811877	134.3411609174593	1.2134894704713575	0.006034423323294883	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
4.21875	132.6659757382907	134.34905265421142	1.2137707964003244	0.005969182058440954	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
4.265625	132.67341942250928	134.3569647784796	1.2140490812893363	0.005904677016223066	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
4.3125	132.6808878403402	134.36489670408156	1.2143243598705953	0.005840916925950049	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
4.359375	132.68838036649132	134.37284786071658	1.2145966672511441	0.005777909068982011	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
4.40625	132.69589639044554	134.38081769348474	1.2148660388458123	0.005715659376013112	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
4.453125	132.70343531610135	134.38880566242605	1.2151325103176454	0.005654172539218886	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
4.5	132.7109965614193	134.39681124207053	1.2153961175213641	0.005593452088471433	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
4.546875	132.71857955807704	134.4048339210036	1.2156568964509396	0.005533500459286244	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
4.59375	132.72618375113225	134.41287320144312	1.2159148831894222	0.00547431910942464	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
4.640625	132.73380859868934	134.42092859883465	1.216170113867448	0.0054159085673290966	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
4.6875	132.74145357157835	134.42899964145184	1.2164226246176093	0.005358396587796379	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
4.78125	132.7568018384	134.4451868373216	1.2169196306572823	0.005245677012050957	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
4.875	132.77222456087006	134.4614312575812	1.2174061890573689	0.005135758916105478	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
4.96875	132.78771793232636	134.47772955273723	1.217882585454052	0.005028871791381561	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
5.0625	132.80327832104444	134.49407854464906	1.218349102518253	0.004924980209099298	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
5.15625	132.8189022615409	134.51047521656983	1.2188060192432582	0.004824041763172933	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
5.25	132.83458644629454	134.52691670380088	1.2192536103488478	0.0047260082967639505	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
5.34375	132.8503277178648	134.54340028493488	1.2196921457989014	0.004630826957820726	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
5.4375	132.8661230614057	134.55992337363764	1.2201218904034392	0.004538441121454183	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
5.53125	132.88196959754728	134.57648351094778	1.220543103509174	0.004448791197072902	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
5.625	132.89786457564105	134.5930783580477	1.2209560387528904	0.004361815325225392	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
5.71875	132.91380536734135	134.6097056894869	1.2213609438826538	0.0042774499990265715	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
5.8125	132.92978946052352	134.62636338682583	1.2217580606277079	0.0041956305655096076	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
5.90625	132.94581445350863	134.643049432665	1.2221476246136869	0.004116291690561269	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
6.	132.96187804959078	134.6597619050494	1.222529865319688	0.004039367751457708	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
6.09375	132.97797805184575	134.67649897220994	1.2229050060670852	0.003964793158240572	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
6.1875	132.99411235821347	134.6932588876291	1.2232732640368582	0.003892502628422297	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
6.28125	133.01027895683657	134.71003998540368	1.2236348503099144	0.0038224314469275096	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
6.375	133.02647592163893	134.7268406758932	1.2239899699331571	0.0037545156459432385	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
6.46875	133.04270140814498	134.74365944162446	1.2243388219935287	0.0036886921751921875	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
6.5625	133.05895364950797	134.76049483344798	1.2246815997160057	0.003624899053641902	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
6.65625	133.07523095275351	134.77734546691886	1.2250184905660866	0.003563075457776676	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
6.75	133.09153169522	134.79421001889713	1.2253496763643388	0.0035031618302134855	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
6.84375	133.10785432118095	134.81108722434587	1.2256753334092516	0.0034450999423007995	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
6.9375	133.124197338649	134.82797587331845	1.2259956326035202	0.0033888329499506633	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
7.03125	133.140559316345	134.84487480812467	1.2263107395873674	0.0033343054336446207	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
7.125	133.15693888082492	134.861782920657	1.2266208148723285	0.003281463422189527	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
7.21875	133.17333471375733	134.87869914987562	1.226926013979028	0.0032302544110886324	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
7.3125	133.1897455493434	134.89562247943684	1.2272264875744077	0.0031806273706334784	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
7.40625	133.20617017186692	134.9125519354561	1.2275223816110217	0.003132532747030107	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
7.5	133.22260741337462	134.92948658439965	1.2278138374644758	0.0030859224480828114	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
7.59375	133.2390561514751	134.9464255310947	1.2281009920700372	0.0030407498379917777	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
7.6875	133.2555153072493	134.96336791685192	1.2283839780590993	0.0029969697142308385	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
7.78125	133.2719838432697	134.9803129176909	1.2286629238914555	0.0029545382923312027	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
7.875	133.2884607617186	134.99725974266786	1.2289379539889114	0.0029134131711560465	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
7.96875	133.30494510260624	135.01420763229106	1.2292091888610472	0.002873553317763585	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
8.0625	133.32143594207082	135.03115585702736	1.229476745235992	0.002834919029024737	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
8.15625	133.33793239077457	135.0481037158852	1.2297407361789894	0.0027974719007145175	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
8.25	133.354433592371	135.06505053508045	1.230001271217376	0.002761174806786689	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
8.34375	133.37093872205529	135.08199566676865	1.2302584564552619	0.0027259918465638573	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
8.4375	133.38744698518343	135.0989384878476	1.2305123946886067	0.0026918883313840065	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
8.53125	133.40395761595855	135.11587839882264	1.2307631855173964	0.002658830736433989	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
8.625	133.4204698761875	135.13281482273283	1.231010925451688	0.0026267866679733722	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
8.71875	133.43698305409217	135.14974720413207	1.2312557080176414	0.0025957248402015405	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
8.8125	133.4534964631808	135.16667500812383	1.231497623859226	0.0025656150272853986	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
8.90625	133.4700094411783	135.1835977194472	1.2317367608352574	0.0025364280289773924	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
9.	133.4865213490013	135.20051484160547	1.2319732041146592	0.002508135660158691	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
9.09375	133.50303156978617	135.21742589604767	1.2322070362715372	0.0024807106961510783	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
9.1875	133.51953950796482	135.23433042138126	1.2324383373701875	0.002454126837860097	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
9.28125	133.53604458838123	135.2512279726321	1.232667185053636	0.002428358694083717	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
9.375	133.55254625545325	135.26811812053842	1.2328936546253282	0.0024035077248230306	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
9.5625	133.58553722033105	135.30187456384402	1.2333397494337721	0.0023560688210591727	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
9.75	133.61850831989244	135.33559660679597	1.2337771804332254	0.0023112646964869774	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
9.9375	133.65145573709873	135.3692813166797	1.2342064736949547	0.002269185284029381	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
10.125	133.68437589985734	135.40292595541666	1.2346281249147364	0.002229674010030417	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
10.3125	133.71726546215578	135.43652796402154	1.2350426014487161	0.002192584775078998	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
10.5	133.75012128685356	135.47008494848797	1.235450344205391	0.0021577812128459324	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
10.6875	133.78294042997783	135.5035946669638	1.2358517694035334	0.0021251359928703786	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
10.875	133.81572012637636	135.53705501807906	1.2362472702027174	0.0020945301777590686	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
11.0625	133.84845777659257	135.57046403031333	1.236637218220193	0.00206585262546947	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
11.25	133.88115093485058	135.60381985229492	1.2370219649372685	0.0020389994267440885	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
11.4375	133.91379729804427	135.63712074394132	1.237401843005222	0.002013873392090914	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
11.625	133.94639469563512	135.67036506835984	1.2377771674593026	0.001990383574249558	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
11.8125	133.97894108037605	135.70355128443248	1.2381482368455656	0.0019684448190305424	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
12.	134.01143451978845	135.7366779400217	1.238515334266439	0.0019479773566128955	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
12.1875	134.04387318831542	135.76974366573523	1.2388787283542955	0.001928906426185743	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
12.375	134.07625536010025	135.80274716920383	1.2392386741762587	0.0019111619169951408	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
12.5625	134.10857940232856	135.83568722981477	1.2395954140731686	0.0018946780467098041	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
12.75	134.14084376908693	135.86856269387255	1.2399491784437748	0.0018793930638493588	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
12.9375	134.17304699568936	135.90137247013396	1.2403001864721122	0.001865248961286999	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
13.125	134.2051876934382	135.9341155256945	1.2406486468042575	0.0018521912236237152	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
13.3125	134.23726454477315	135.96679088219045	1.240994758180971	0.0018401685919566073	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
13.5	134.269276298784	135.9993976122922	1.2413387100262412	0.0018291328339241628	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
13.6875	134.3012217670521	136.03193483645643	1.2416806829936926	0.001819038547915023	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
13.875	134.33309981979053	136.064401719926	1.2420208494817093	0.0018098429706234023	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
14.0625	134.36490938226868	136.09679746994618	1.2423593741076764	0.0018015057979064626	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
14.25	134.39664943148367	136.12912133318463	1.2426964141559242	0.0017939890297509937	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
14.4375	134.4283189930728	136.1613725933395	1.243032119993833	0.0017872568143217173	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
14.625	134.45991713843574	136.19355056891337	1.243366635461295	0.0017812753102551444	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
14.8125	134.4914429820599	136.22565461114866	1.2437000982351787	0.001776012556749862	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
15.	134.5228956790255	136.2576841021037	1.244032640170076	0.0017714383480177769	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
15.1875	134.55427442268194	136.28963845286097	1.2443643876156854	0.0017675241294157946	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
15.375	134.58557844247636	136.3215171018621	1.244695461718607	0.0017642428908051973	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
15.5625	134.61680700193045	136.35331951335002	1.2450259786997373	0.0017615690668761157	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
15.75	134.64795939674602	136.3850451759187	1.2453560501186856	0.0017594784512269257	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
15.9375	134.67903495303605	136.4166936011561	1.2456857831189474	0.0017579481078324004	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
16.125	134.710033025671	136.44826432237926	1.2460152806591227	0.0017569562979318218	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
16.3125	134.74095299672643	136.47975689344807	1.2463446417306718	0.001756482406573075	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
16.5	134.77179427403237	136.5111708876576	1.2466739615615876	0.0017565068731878835	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
16.6875	134.80255628981132	136.54250589669888	1.2470033318081173	0.001757011127709873	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
16.875	134.83323849940413	136.57376152968746	1.2473328407344788	0.001757977534558345	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
17.0625	134.86384038006773	136.60493741224903	1.2476625733835767	0.0017593893398988312	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
17.25	134.89436142985213	136.63603318566618	1.2479926117369409	0.0017612306109384688	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
17.4375	134.92480116654295	136.66704850607042	1.2483230348626786	0.0017634861958780352	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
17.625	134.95515912666676	136.69798304369232	1.2486539190603951	0.0017661416801798187	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
17.8125	134.98543486455455	136.72883648214713	1.248985337992746	0.001769183337525367	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
18.	135.01562795146285	136.7596085177697	1.2493173628119671	0.0017725980990815533	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
18.1875	135.04573797474248	136.7902988589862	1.2496500622799016	0.0017763735098329883	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
18.375	135.075764537058	136.82090722571988	1.2499835028781545	0.0017804976954967817	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
18.5625	135.10570725565103	136.85143334883645	1.250317748915713	0.0017849593357504763	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
18.75	135.1355657616436	136.8818769696171	1.250652862629061	0.0017897995110178753	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
19.125	135.1950287258223	136.942515718424	1.2513259322255639	0.0018004119235713507	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
19.5	135.25415073215518	137.00282159254087	1.2520031715717395	0.0018121076432121204	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
19.875	135.3129292669029	137.06279285002975	1.252685012957973	0.0018249224811155427	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
20.25	135.37136198369458	137.12242787430947	1.2533718634325761	0.001838791958690263	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
20.625	135.4294466888964	137.1817251631355	1.2540641069269907	0.0018536569874578743	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
21.	135.4871813284717	137.24068331872186	1.2547621061731695	0.0018694633326639119	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
21.375	135.5445639761675	137.29930103886133	1.2554662044264886	0.0018861611304981094	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
21.75	135.60159282286952	137.35757710893162	1.256176727021043	0.0019037044658591165	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
22.125	135.65826616699545	137.4155103946883	1.256893982775883	0.0019220509951969331	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
22.5	135.71458240581026	137.47309983575403	1.2576182652674408	0.0019411616054254564	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
22.875	135.77054002756822	137.5303444397279	1.258349853979952	0.0019610001146901364	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
23.25	135.82613760438008	137.5872432768476	1.2590890153534584	0.0019815330016742885	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
23.625	135.88137378574314	137.64379547514346	1.2598360037312077	0.002002729161107849	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
24.	135.93624729265534	137.70000021603715	1.2605910622242893	0.0020245596898735836	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
24.375	135.9907569122489	137.75585673032813	1.261354423498613	0.002046997692152293	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
24.75	136.04490149288907	137.81136429452934	1.2621263104934035	0.0020700181059212968	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
25.125	136.09867993971358	137.86652222753935	1.262906937078054	0.0020935975372807407	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
25.5	136.1520912106148	137.92132988765036	1.263696508646364	0.0021177140944012387	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
25.875	136.2051343125225	137.97578666975107	1.2644952226488548	0.0021423472920920617	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
26.25	136.25780829767896	138.02989200250815	1.2653032691154331	0.00216747802492101	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
26.625	136.31011226054048	138.08364534615853	1.2661208311675456	0.0021930882784178727	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
27.	136.36204533595165	138.1370461912124	1.2669480853242465	0.0022191608914384395	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
27.375	136.41360669519162	138.19009405507887	1.2677852018361244	0.0022456801845939602	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
27.75	136.46479554201863	138.24278847948068	1.268632345462692	0.002272631284344702	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
28.125	136.51561111648604	138.29512903395482	1.269489675299383	0.002299999212687531	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
28.5	136.5660526858428	138.34711530691212	1.2703573448722076	0.0023277716099974195	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
28.875	136.61611954185466	138.39874690628037	1.271235504006881	0.002355935194200853	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
29.25	136.6658110162262	138.450023470361	1.2721242962678583	0.0023844773671439037	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
29.625	136.71512644259593	138.5009446352963	1.273023862032239	0.0024133886195129386	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
30.	136.76406520477377	138.55151008195963	1.273934337732493	0.002442654959753376	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
30.375	136.81262668470882	138.60171947926347	1.274855853252054	0.002472269969236329	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
30.75	136.86081029727205	138.65157253375403	1.2757885402094202	0.0025022193388079352	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
31.125	136.90861548181658	138.70106895576086	1.27673251775616	0.0025324984902731864	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
31.5	136.9560416687083	138.75020846442743	1.2776879140771251	0.0025630929963117075	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
31.875	137.0030883554452	138.79899081206008	1.2786548375033937	0.002594000532941602	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
32.25	137.04975498587274	138.84741573144845	1.2796334144768313	0.002625205340325287	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
32.625	137.0960410980859	138.8954829975088	1.2806237415086377	0.0026567080435648074	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
33.	137.14194617752142	138.9431923888085	1.281625945509505	0.002688492398908337	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
33.375	137.18746974043964	138.99054363976018	1.282640110807819	0.0027205569941347223	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
33.75	137.23261140456563	139.03753666270626	1.283666363255106	0.0027528964171820527	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
34.125	137.2773705352475	139.08417103710877	1.2847047831207055	0.0027854875792655185	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
34.5	137.32174701081783	139.13044690808056	1.285755478939555	0.002818361480796838	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
34.875	137.3657399731002	139.17636367692833	1.286818554231303	0.002851451141575663	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
35.25	137.40934946288866	139.22192156374044	1.2878940672957369	0.0028848229266662524	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
35.625	137.45257476236478	139.26712020381177	1.2889821714263028	0.002918415456944009	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
36.	137.49541542364562	139.31195924841637	1.2900828788884449	0.002952217696148137	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
36.375	137.5378715981582	139.3564391906836	1.2911963346984139	0.0029863248985254978	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
36.75	137.5799419978277	139.40055897484407	1.292322622562339	0.0030205459834110235	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
37.125	137.6216270616833	139.44431912452976	1.2934617441859722	0.003055057696500422	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
37.5	137.66292633234383	139.48771965958565	1.2946139158347143	0.0030898441386843067	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
38.25	137.74436472561382	139.5734394026168	1.2969573785517854	0.003159893530115957	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
39.	137.82425464989277	139.65771773648348	1.2993537561298882	0.003230748413230196	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
39.75	137.90259491650724	139.74055502623463	1.3018035011716307	0.0033021814579877367	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
40.5	137.97938017968488	139.82194743709215	1.3043070283168698	0.0033745370570586646	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
41.25	138.05460997456902	139.90189706681747	1.3068653067572187	0.0034474512446516963	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
42.	138.12828242941035	139.980402606626	1.3094782051838474	0.0035209420173898383	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
42.75	138.2003910870828	140.05746027434728	1.3121467197833034	0.0035952387054405395	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
43.5	138.27094120977688	140.13307658922434	1.3148710632420082	0.003669815381147116	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
44.25	138.3399199551197	140.20723998211704	1.3176514428550241	0.0037452211637041266	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
45.	138.40733841022274	140.27996439255003	1.3204888949875644	0.003820879092483853	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
45.75	138.4731785132467	140.35123147387088	1.32338276149375	0.0038971391729800686	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
46.5	138.5374567971201	140.42106166397173	1.3263346037470345	0.003973926890747641	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
47.25	138.60015005887092	140.48943131932361	1.3293436518298714	0.00405068872634858	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
48.	138.66127845655006	140.55636300905783	1.3324106368365574	0.004128800425977185	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
48.75	138.72082004573022	140.62183831139131	1.3355368524688371	0.004205812334046487	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
49.5	138.77878450034862	140.6858623993796	1.338719355337627	0.004284921592424328	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
50.25	138.83517316945483	140.74844935741493	1.3419642348574736	0.004363265532372206	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
51.	138.8899609223114	140.80956138699725	1.3452642536361854	0.004441386492676595	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
51.75	138.9431841740902	140.86924931378405	1.3486263145964885	0.004523123348444624	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
52.5	138.99480244055025	140.92747107132433	1.3520489386588523	0.004600323668566109	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
53.25	139.04482758548872	140.98422947184915	1.3555268000993377	0.004681713322761165	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
54.	139.09328133524028	141.03957003469844	1.359071508642994	0.004765184601293419	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
54.75	139.1401110837571	141.09342504308992	1.3626745770012778	0.004842006824806067	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
55.5	139.18534830549802	141.14582437885903	1.3663345188802032	0.004927002822651498	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
56.25	139.2290065828009	141.19680999344556	1.370065081235255	0.005013885252084756	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
57.	139.27102725658438	141.2463033173706	1.3738553467583303	0.005091300625546265	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
57.75	139.31143855344195	141.29432751266765	1.3777020321735745	0.005178306483503074	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
58.5	139.35026943501651	141.34094811522317	1.381622806483585	0.00527271656666765	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
59.25	139.38745806612067	141.3860920246579	1.385611107023576	0.0053544533060208	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
60.	139.42299976633984	141.42973132008387	1.3896544864426161	0.0054392591351718105	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
60.75	139.45694838839347	141.47195568223867	1.3937699957263336	0.0055417937191347315	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
61.5	139.48927299920064	141.5127554173437	1.3979671770213182	0.005638839329466479	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
62.25	139.51991599764094	141.55203902767622	1.4022282547205334	0.005722991025148912	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
63.	139.5489093813055	141.5898371294932	1.4065516635590416	0.00582152773775224	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
63.75	139.57629137160595	141.62623719618645	1.4109605463271617	0.005938113840035618	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
64.5	139.60201269245738	141.66120053476936	1.415458834319095	0.006044395645484978	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
65.25	139.62602258904366	141.6946389502323	1.4200271397953892	0.0061373964578375064	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
66.	139.64835272176134	141.7265851710492	1.4246649290058513	0.0062463188889601	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
66.75	139.66904272238466	141.75713202293548	1.4293966181288293	0.006378382647134788	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
67.5	139.68805591311408	141.78626742827996	1.4342325029765535	0.006506053033612365	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
68.25	139.70533192855845	141.8138988173853	1.439155697679248	0.006615077445918456	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
69.	139.7208752576217	141.8400101559707	1.4441551191454312	0.00672826255112513	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
69.75	139.73473326745145	141.8646883914327	1.4492480915059356	0.0068686012979101525	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
70.5	139.74691089889066	141.88799189643277	1.4544580210922964	0.007023876182711201	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
71.25	139.7573565209721	141.90987108892682	1.4597839057800024	0.007166137062953659	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
72.	139.7660276312517	141.93024768908828	1.4652072266867269	0.007291672660716249	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
72.75	139.7729428559295	141.949129793712	1.4707214147710768	0.007424944238139848	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
73.5	139.7781451742835	141.9666037788368	1.4763446430439366	0.007585502722012638	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
74.25	139.78164103475592	141.982730585913	1.4820996688540957	0.007762716018958837	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
75.	139.7833923237875	141.99748244034978	1.487988717072375	0.007928097126069468	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
76.5	139.78154371344095	142.0226324271715	1.5001089612665708	0.00823437816802238	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
78.	139.7727252847212	142.0421915331999	1.512691851576442	0.008579914449485212	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
79.5	139.75702254869861	142.05654512083302	1.5258487046150264	0.008944091419742431	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
81.	139.73429348639596	142.06547900693093	1.5395241258356693	0.009280480722640613	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
82.5	139.7047273752945	142.069171533844	1.5536901467829483	0.009639318550586603	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
84.	139.66850717122594	142.06809000006336	1.5684420814874291	0.010021027559205717	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
85.5	139.62559217056193	142.062198076796	1.5837532294605654	0.010365076302866871	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
87.	139.57615216048646	142.05152277942605	1.5995373103960298	0.010692666707606158	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
88.5	139.52050960237713	142.03654409743967	1.6158312295833839	0.011048586656487927	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
90.	139.4587854232225	142.01757900374307	1.6326830703654935	0.011395979690559905	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
91.5	139.39108105320437	141.99462087267273	1.6500191686550636	0.011687540980975278	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
93.	139.31775258216626	141.9678555969569	1.6677456933084194	0.011956298154242706	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
94.5	139.2391388021885	141.93775975026915	1.6858880631177917	0.012248435877202665	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
96.	139.15540411074736	141.90469720055088	1.7044910009400274	0.012518823759323375	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
97.5	139.06686219975236	141.8687610659682	1.7234445343957618	0.012734143095746978	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
99.	138.97375094141725	141.83010569347041	1.7426934302272683	0.012928722035872918	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
100.5	138.87640172891096	141.78911056571062	1.7622307005033806	0.013090481052294118	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
102.	138.77538666010742	141.74614630506758	1.7819648733841507	0.013264864362432311	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
103.5	138.6706300046458	141.70158610079258	1.8020252935906775	0.013412637397376562	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
105.	138.56270330827564	141.655437665976	1.8222027855762803	0.0135110525376582	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
106.5	138.451670835467	141.608004971489	1.8425584512036521	0.013582122192849376	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
108.	138.33810449459108	141.55945915022753	1.8629491521548285	0.013625768702317945	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
109.5	138.222224626296	141.51025454577464	1.883435757310606	0.013669704440123052	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
111.	138.10436999559576	141.46057571231788	1.9039582654751976	0.013704499598974055	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
112.5	137.98467050819426	141.4107002310852	1.9245492561075281	0.013702431396364808	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
114.	137.86353222888653	141.36057741399625	1.945065559664292	0.013695087268122593	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
115.5	137.74095394903398	141.31067457733636	1.965634517911896	0.01362397391847329	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
117.	137.6177182815544	141.2606555599562	1.985937481419712	0.013584077322839281	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
118.5	137.49339710652131	141.21159669419708	2.0063867498804138	0.0135002039589495	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
120.	137.36905136642628	141.16255833486693	2.0264380932965604	0.013423000997449938	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
121.5	137.24397193862507	141.11495529613754	2.0466557528727636	0.013377110414706461	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
123.	137.11894903717365	141.0677905341141	2.06656942454068	0.01321490796320172	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
124.5	136.9940143156083	141.02154436140776	2.0863004767623687	0.013178046042157108	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
126.	136.86886811582096	140.97695064653797	2.106103562667151	0.013008054705812159	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
127.5	136.74462336339897	140.9324314204985	2.125324640879805	0.012847346933066698	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
129.	136.62056856094054	140.890075812867	2.1446456034663512	0.012812540328779173	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
130.5	136.49703538198094	140.84894647915613	2.1637622618661427	0.012562277371442221	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
132.	136.374749492305	140.80823138230497	2.182332435580678	0.012458347802919878	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
133.5	136.2527548340015	140.77039660093564	2.2011373052749024	0.01241964749645715	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
135.	136.13157173930747	140.73335639788354	2.2195913780700494	0.012124172330802837	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
136.5	136.0118442168304	140.69682887824507	2.237509822267311	0.012025399219416144	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
138.	135.892599108045	140.66342959091125	2.255667575728298	0.012001479599225373	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
139.5	135.77419125044108	140.6309295484477	2.273514261064987	0.011679320333912724	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
141.	135.65751987508332	140.59847351047117	2.290705536730036	0.011514580009505485	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
142.5	135.54175314153937	140.56919270063852	2.3080580010935035	0.011555328355226544	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
144.	135.42653159263207	140.5417717057393	2.3253715217957156	0.011292843125740267	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
145.5	135.31298897730557	140.51366878822017	2.3419365304707243	0.010995941082384627	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
147.	135.20094175056013	140.4877365514253	2.3583593450428695	0.011043253449385984	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
148.5	135.08924009404137	140.46510304562503	2.375066290818882	0.010983310255787396	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
150.	134.97840455898816	140.44230059634975	2.3913092758102317	0.010700584577011469	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
153.	134.76160110246502	140.39940954782506	2.422642597037937	0.010426030818695567	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
156.	134.54706330257855	140.36367715521106	2.453865460722405	0.010145702574679468	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
159.	134.33842862198875	140.33009539043627	2.483516812486014	0.009895650607317638	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
162.	134.13118755993864	140.30361498145103	2.513239364366311	0.009612235128019378	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
165.	133.92956869516757	140.27695449259375	2.54119022325413	0.009390144685354743	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
168.	133.7287705164481	140.25894100802864	2.5695802324784394	0.009167910653653891	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
171.	133.5316148825038	140.23793582976808	2.5961976871760535	0.008893473108727642	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
174.	133.33718181446596	140.22527220935123	2.622941071130805	0.008784631260285058	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
177.	133.1422971757331	140.21157475952825	2.648905474737764	0.008450376220442054	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
180.	132.95289918586198	140.19923653429248	2.6736433284534575	0.008331597488174284	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
183.	132.76188593580696	140.19353573034675	2.6988950596668095	0.008175693203512855	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
186.	132.57235242239963	140.1830155504741	2.7226974876745347	0.00784640759500532	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
189.	132.38714651688844	140.17703328845846	2.7459735052368415	0.007826918865124025	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
192.	132.1982585792531	140.17485510782217	2.769659000865279	0.0076565186649819586	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
195.	132.011210123794	140.16730460307477	2.7919126172267332	0.007352686687601547	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
198.	131.8280388848521	140.16440947346993	2.813775120990888	0.007343573648901221	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
201.	131.64128789215277	140.16478639160226	2.8359740591201406	0.007249931478223652	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
204.	131.45374088865034	140.16074288650486	2.85727470986023	0.00691552787959937	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
207.	131.27171617000877	140.15632154466664	2.8774672263977368	0.006824720140821657	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
210.	131.08756173601532	140.15850130986263	2.89822303070516	0.006870699566280391	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
213.	130.8996481814548	140.158168501475	2.918691423795419	0.0066473979954383795	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
216.	130.71447703017594	140.15451722540803	2.9381074186777902	0.006379972059803081	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
219.	130.53301602806937	140.15282181104834	2.9569712561542376	0.0063729239660712525	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
222.	130.34832029921506	140.15631444109866	2.9763449624742178	0.006405035659971488	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
225.	130.15910131856793	140.15579383126294	2.9954014701140665	0.006167797943841035	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
228.	129.9739284156305	140.1516845680295	3.013351750137264	0.005972224021201973	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
231.	129.7916669704485	140.1530697767801	3.0312348142412784	0.005924647779357824	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
234.	129.6072765750081	140.15333790170754	3.048899636813411	0.005924391423041649	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
237.	129.41899470714756	140.15533184420832	3.0667811627795283	0.005880810468593974	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
240.	129.2293218652646	140.1541424572986	3.0841844996249748	0.0056397119376397535	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
243.	129.04513689862574	140.1509897564953	3.100619434405367	0.00546147900032327	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
246.	128.86367431891682	140.15241910898038	3.1169533736269144	0.0055057241684849005	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
249.	128.67582617781653	140.1546806224133	3.133653779416276	0.005522787194154481	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
252.	128.48599917261308	140.15508276271956	3.1500900967918413	0.005373247589016472	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
255.	128.29756809088585	140.1525249965343	3.165893264950375	0.005257964456645651	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
258.	128.11052911708705	140.15361492007565	3.181637883531715	0.005124151432898349	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
261.	127.92619059975654	140.15128788213227	3.196638173547765	0.004996691024289937	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
264.	127.74311661708808	140.1527226046144	3.211618029677455	0.005076158547378343	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
267.	127.55242084265912	140.1555854819756	3.227095124832035	0.005111280687335832	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
270.	127.35849979793434	140.15457543728772	3.24228571380147	0.0049427906678691045	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
273.	127.17006937888273	140.15260042712643	3.25675186883925	0.0047367276493375235	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
276.	126.98576733267197	140.15072923570892	3.270706079697495	0.004732257106413969	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
279.	126.79893656427922	140.15537075935546	3.2851454114777336	0.004705991190253166	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
282.	126.61026015965942	140.15224498200578	3.298942026839014	0.00461976099203376	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
285.	126.42222667836809	140.15406081431186	3.312863977429936	0.0046231156303118874	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
288.	126.23194523540158	140.1548253746733	3.3266807206208853	0.004601380625582315	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
291.	126.03754316358338	140.1537714890544	3.34047226118343	0.004580659185440854	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
294.	125.84432385886262	140.15516676565744	3.3541646757335304	0.004370360688355761	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
297.	125.65945030491982	140.150732558872	3.3666944253135647	0.004171089595553272	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
300.	125.47762472980243	140.15113774384957	3.37919121330685	0.004231867372151359	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
306.	125.09195705203692	140.15479268173925	3.405377674032433	0.004279055992228072	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
312.	124.70874523710977	140.15540378373655	3.430539885213587	0.004121266357600943	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
318.	124.32668648058593	140.15318552301275	3.4548328703236444	0.004011323680179017	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
324.	123.94403417715974	140.15241736003296	3.478675769375735	0.003887694302037651	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
330.	123.5733058727821	140.15564168977448	3.501485201948096	0.0038676075388939983	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
336.	123.17429490100166	140.15265977855577	3.525087059842463	0.00383866435310302	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
342.	122.78925012209163	140.15330041157358	3.5475491741853324	0.0036621144038512243	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
348.	122.41189277121924	140.1530153096204	3.5690324326886778	0.0036244130557822793	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
354.	122.0235994533026	140.15952758210102	3.59104213085472	0.003550532242379408	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
360.	121.63807757606043	140.15141916313468	3.6116388195972307	0.003441222195357141	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
366.	121.25440737262288	140.15493080730946	3.6323367971990055	0.003442320721083266	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
372.	120.85965256709154	140.15375522961813	3.65294666825023	0.00345359708300863	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
378.	120.4582663456931	140.1585450217212	3.673779962195109	0.0031983162983391096	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
384.	120.09359533111206	140.14259545287587	3.691326463830299	0.003145981183960663	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
390.	119.70325417497968	140.1614700450041	3.711531736402637	0.003279241432827762	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
396.	119.30012029834951	140.15379506392213	3.7306773610242323	0.003124479361591659	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
402.	118.91203722345375	140.15186967891762	3.749025488741737	0.0030818066543612708	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
408.	118.52208124219558	140.16139756615726	3.7676590408765676	0.0029827351397755755	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
414.	118.13052520121809	140.1443604327221	3.784818310419044	0.0029747138602927987	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
420.	117.7359428988961	140.1616609296328	3.803355607200081	0.002979096440939743	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
426.	117.3380851561601	140.1531324464797	3.8205674677103207	0.0028409273785701124	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
432.	116.94895695181278	140.15237401848196	3.8374467357429225	0.0027307342686308704	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
438.	116.58059077593845	140.15564428781724	3.853336278933891	0.002774277633856625	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
444.	116.1712663244435	140.160158250439	3.870738067349202	0.0028815328099529576	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
450.	115.74289850278052	140.1473972964452	3.8879146726533267	0.002745558872026839	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
456.	115.36512556370046	140.15753643917265	3.903684773813524	0.0025651450347593157	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
462.	114.98436022321256	140.15175333427476	3.9186964130704385	0.002576474440970015	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
468.	114.5831138236417	140.1540215042328	3.9346024671051643	0.002611394970049622	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
474.	114.18280679441897	140.15135112520997	3.950033152711034	0.0025927501160675583	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
480.	113.78490142114089	140.16390271036323	3.965715468497975	0.002506795443684965	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
486.	113.38716712364776	140.148753562752	3.9801146980352535	0.0024392245455211086	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
492.	112.98986004910236	140.15240451148213	3.9949861630442283	0.0024818744288945442	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
498.	112.59068630389505	140.16128693905296	4.009897191181988	0.002408193178208691	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
504.	112.1950707132312	140.1540189688836	4.023884481182733	0.002320324481948447	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
510.	111.80428961357698	140.15335051359892	4.037741084965369	0.002326049497609913	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
516.	111.40342944541223	140.15377810886037	4.0517970751540515	0.0024207684054835528	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
522.	110.96918365146857	140.15384063095695	4.066790305831172	0.002479354999503395	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
528.	110.54642938345702	140.16501789815933	4.081549335148092	0.0021619259914353872	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
534.	110.19759114770129	140.14929572878634	4.092733417728397	0.0018971518850333287	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
540.	109.8431726924256	140.14378671885177	4.104315157768492	0.002244850706089633	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
546.	109.40342695008837	140.17294252048586	4.119671626201472	0.0024058705560088263	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
552.	108.96861614173912	140.1567726570296	4.133185604440598	0.0021561928074266636	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
558.	108.57401249657767	140.15005736516144	4.145545939890592	0.0020624251139348773	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
564.	108.18219771927434	140.15186402378646	4.157934705807817	0.002074496590578345	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
570.	107.78079150896451	140.1527548245212	4.170439898977532	0.002081022081445782	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
576.	107.37614089604594	140.1542140429743	4.182906970785166	0.0020608218671907723	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
582.	106.97360590999948	140.15610432738194	4.195169761383822	0.0020775857509305324	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
588.	106.56867948596187	140.17421561817338	4.207837999796332	0.0019748899794707064	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
594.	106.16536965618116	140.14364162458207	4.21886844113747	0.0018847551372895841	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288
600.	105.76264928210223	140.13690420851577	4.2304550614438075	0.001977451631489509	275.3843375693772	0.10213149743671547	2696.3703116172924	1	0	267.866290865246	0.09938988596263333	2695.106129470288

==> anc/otoc_to_plot_1D_M800_L1.0000_n800_beta7.5000.dat <==
1.5625	86.94293197523288	88.29669020512024	0.9960317792003738	0.0056813824156254356	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
1.59375	86.94433729764897	88.2983370610923	0.9962101803405053	0.005736290552794898	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
1.625	86.94576672993632	88.30001039374598	0.9963902973599235	0.005790061329372875	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
1.65625	86.94722008951655	88.30170992548236	0.9965720591735912	0.005841572356409586	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
1.6875	86.94869719302116	88.30343537912184	0.9967553956321991	0.005890854140025326	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
1.71875	86.95019785637555	88.3051864780354	0.9969402375573427	0.005937938212287719	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
1.75	86.95172189488068	88.30696294626523	0.997126516770467	0.00598285700572454	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
1.78125	86.9532691232934	88.30876450864203	0.9973141661202005	0.006025643769785205	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
1.8125	86.9548393559035	88.31059089089415	0.9975031195060786	0.006066332486142301	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
1.84375	86.95643240660921	88.3124418197531	0.9976933119005844	0.006104957797406385	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
1.875	86.95804808898933	88.31431702305211	0.9978846793684165	0.0061415548943895	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
1.90625	86.95968621637543	88.31621622981892	0.9980771590814838	0.006176159467466746	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
1.9375	86.96134660191811	88.31813917036453	0.9982706893351332	0.00620880762539322	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
1.96875	86.96302905865552	88.32008557636574	0.9984652095580708	0.006239535811905839	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
2.	86.96473339957615	88.32205518094347	0.9986606603233773	0.006268380750864111	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
2.03125	86.96645943768159	88.32404771873507	0.9988569833549998	0.006295379396535239	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
2.0625	86.96820698604547	88.32606292596479	0.9990541215356608	0.006320568860573417	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
2.09375	86.96997585787267	88.32810054050644	0.9992520189087857	0.006343986339338414	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
2.125	86.97176586655387	88.33016030194348	0.9994506206818694	0.006365669097631255	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
2.15625	86.97357682572071	88.33224195162639	0.9996498732273876	0.006385654391424467	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
2.1875	86.97540854929645	88.33434523272236	0.9998497240813334	0.006403979436951701	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
2.21875	86.977260851547	88.33646989026612	1.0000501219421971	0.006420681363030312	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
2.25	86.97913354712843	88.33861567120246	1.0002510166665228	0.006435797154960454	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
2.28125	86.98102645113353	88.34078232442793	1.0004523592643821	0.006449363634370542	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
2.3125	86.9829393791373	88.34296960082973	1.000654101893671	0.006461417428450744	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
2.34375	86.98487214723728	88.34517725331855	1.0008561978536603	0.006471994927583324	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
2.375	86.98682457209712	88.34740503686213	1.001058601576645	0.006481132244282151	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
2.40625	86.9887964709847	88.34965270851237	1.001261268618928	0.0064888652038064265	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
2.4375	86.99078766181009	88.35192002743253	1.0014641556518828	0.006495229306640482	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
2.46875	86.99279796316189	88.35420675491943	1.001667220450593	0.00650025970191237	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
2.5	86.99482719434205	88.35651265442526	1.0018704218832524	0.006503991182938762	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
2.53125	86.99687517539812	88.35883749157534	1.0020737198995266	0.00650645814715034	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
2.5625	86.99894172715595	88.36118103418444	1.0022770755174493	0.006507694589622304	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
2.59375	87.00102667124877	88.36354305227077	1.002480450811378	0.006507734069817417	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
2.625	87.00312983014732	88.36592331806695	1.0026838088968129	0.0065066097234520726	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
2.65625	87.00525102718585	88.36832160603194	1.0028871139190938	0.006504354243716648	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
2.6875	87.00739008658893	88.37073769285702	1.0030903310370451	0.006500999821042797	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
2.71875	87.00954683349688	88.37317135747209	1.003293426407909	0.006496578200675174	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
2.75	87.0117210939878	88.37562238105167	1.0034963671745873	0.0064911206562143775	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
2.78125	87.01391269510097	88.37809054701697	1.0036991214489224	0.006484657929910043	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
2.8125	87.01612146485833	88.3805756410362	1.0039016582952067	0.0064772202944816115	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
2.84375	87.01834723228298	88.38307745102696	1.0041039477173275	0.006468837506350411	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
2.875	87.0205898274201	88.38559576715201	1.0043059606393536	0.006459538811363075	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
2.90625	87.02284908135256	88.38813038181918	1.0045076688930377	0.006449352950909315	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
2.9375	87.02512482621961	88.39068108967541	1.0047090451987855	0.006438308133589032	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
2.96875	87.02741689523141	88.39324768760315	1.004910063151387	0.006426432052350606	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
3.	87.02972512268465	88.39582997471273	1.0051106972020574	0.006413751884700503	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
3.03125	87.03204934397542	88.39842775233703	1.0053109226441808	0.006400294296913245	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
3.0625	87.03438939561237	88.40104082402179	1.0055107155956144	0.006386085411953957	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
3.09375	87.03674511522934	88.40366899551721	1.0057100529824279	0.00637115083890194	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
3.125	87.03911634159552	88.40631207476765	1.0059089125230458	0.006355405032433481	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
3.1875	87.0439046753938	88.41164219922148	1.0063051128041554	0.006321927164156804	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
3.25	87.04875313024847	88.41702970440727	1.0066991534185654	0.006286161507766508	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
3.3125	87.053660458149	88.42247313170353	1.0070908829926262	0.00624806302619163	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
3.375	87.05862543005135	88.42797105640898	1.0074801612968394	0.006207806043528663	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
3.4375	87.06364683605211	88.433522087269	1.0078668587480673	0.006165557023445345	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
3.5	87.06872348552348	88.43912486597887	1.00825085592477	0.006121474752088574	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
3.5625	87.07385420720871	88.44477806665921	1.0086320430920783	0.0060757105102684505	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
3.625	87.07903784928294	88.45048039531089	1.0090103197385536	0.006028408277749975	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
3.6875	87.08427327938054	88.45623058925376	1.009385594126797	0.005979704939639063	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
3.75	87.08955938459407	88.46202741655159	1.0097577828560085	0.005929730498491992	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
3.8125	87.09489507144289	88.46786967542491	1.0101268104391086	0.005878608298809596	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
3.875	87.10027926581749	88.47375619365641	1.0104926088933597	0.005826455253046703	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
3.9375	87.10571091289978	88.47968582799103	1.0108551173457394	0.005773382066781352	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
4.	87.1111889770613	88.48565746353066	1.0112142816517073	0.005719493459197977	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
4.0625	87.11671244174296	88.49167001312837	1.0115700540281392	0.005664888400465529	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
4.125	87.12228030931328	88.49772241678107	1.0119223927017655	0.0056096603361694974	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
4.1875	87.12789160091458	88.50381364102586	1.0122712615701603	0.005553897409644293	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
4.25	87.13354535628933	88.50994267833622	1.012616629877971	0.005497682678408111	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
4.3125	87.13924063359784	88.51610854652452	1.0129584719049614	0.005441094330818075	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
4.375	87.14497650921925	88.52231028814766	1.0132967666693233	0.005384205903423478	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
4.4375	87.1507520775443	88.52854696991963	1.0136314976428893	0.005327086481448973	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
4.5	87.15656645075829	88.53481768213136	1.0139626524795045	0.005269800905056243	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
4.5625	87.16241875861328	88.54112153807615	1.0142902227560213	0.005212409967024101	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
4.625	87.16830814819436	88.54745767348484	1.0146142037253825	0.005154970598667319	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
4.6875	87.17423378367954	88.55382524596908	1.0149345940808547	0.0050975360502700795	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
4.75	87.1801948460934	88.56022343447312	1.0152513957316662	0.005040156078202074	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
4.8125	87.18619053305466	88.56665143873535	1.01556461359063	0.0049828771159621255	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
4.875	87.19222005852177	88.57310847876002	1.0158742553711615	0.00492574243084043	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
4.9375	87.19828265253328	88.57959379429701	1.016180331394485	0.004868792297777702	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
5.	87.20437756094708	88.58610664433584	1.0164828544083837	0.004812064143854045	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
5.0625	87.21050404517621	88.59264630660455	1.0167818394124668	0.00475559269318282	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
5.125	87.21666138192377	88.59921207708314	1.0170773034950316	0.004699410119059166	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
5.1875	87.22284886291696	88.60580326952582	1.0173692656773492	0.0046435461717351245	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
5.25	87.22906579464117	88.61241921499469	1.0176577467664984	0.004588028311568237	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
5.3125	87.23531149807154	88.61905926140149	1.0179427692162952	0.004532881831215363	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
5.375	87.24158530840933	88.62572277306379	1.0182243569954004	0.004478129974183176	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
5.4375	87.24788657481521	88.63240913026813	1.0185025354630681	0.004423794054229546	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
5.5	87.25421466014487	88.63911772884528	1.018777331252179	0.004369893557212734	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
5.5625	87.26056894068716	88.64584797975519	1.0190487721577197	0.004316446251936057	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
5.625	87.26694880590225	88.65259930868324	1.019316887033671	0.004263468275814475	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
5.6875	87.27335365816423	88.65937115564392	1.0195817056921965	0.004210974235814291	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
5.75	87.27978291250307	88.66616297459781	1.0198432588131479	0.004158977309325351	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
5.8125	87.28623599635104	88.67297423307593	1.0201015778558622	0.004107489311627077	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
5.875	87.29271234929132	88.67980441181467	1.0203566949771012	0.004056520779924355	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
5.9375	87.2992114228101	88.68665300439994	1.0206086429533527	0.004006081062620126	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
6.	87.30573268004906	88.69351951692101	1.0208574551099288	0.003956178377050534	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
6.0625	87.31227559556625	88.70040346763314	1.021103165250484	0.0039068198778338115	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
6.125	87.31883965509402	88.70730438662834	1.021345807594658	0.003858011745428769	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
6.1875	87.32542435530453	88.7142218155177	1.0215854167186627	0.0038097592251791212	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
6.25	87.33202920357769	88.72115530711874	1.0218220274978054	0.0037621608758560874	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
6.375	87.3452974260026	88.7350687439559	1.0222863947096805	0.0036686592765633463	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
6.5	87.35864058696163	88.74904133253325	1.0227391923169462	0.003577241872724457	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
6.625	87.37205510811582	88.7630698690363	1.0231807051778616	0.0034881054728712613	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
6.75	87.38553756141037	88.77715130189944	1.023611218685164	0.0034012500595173023	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
6.875	87.39908466253146	88.79128272372776	1.024031017692741	0.0033166676149258834	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
7.	87.41269326460795	88.80546136366523	1.0244403855888955	0.003234343238207593	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
7.125	87.42636035215159	88.81968458018416	1.0248396035022929	0.0031542561343620434	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
7.25	87.44008303523998	88.8339498542759	1.025228949622486	0.0030763804939901718	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
7.375	87.45385854393189	88.84825478302008	1.0256086986257904	0.0030006862784981436	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
7.5	87.46768422291495	88.86259707351287	1.0259791211921105	0.0029271399026766787	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
7.625	87.48155752638031	88.87697453713353	1.0263404836014596	0.002855704855959651	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
7.75	87.49547601311309	88.8913850841329	1.0266930474061005	0.0027863422361624757	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
7.875	87.50943734180295	88.90582671852343	1.0270370691605002	0.0027190112250385923	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
8.	87.52343926655406	88.92029753325485	1.02737280021236	0.002653669505211731	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
8.125	87.53747963260271	88.93479570565903	1.0277004865368031	0.0025902736285940975	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
8.25	87.55155637222069	88.94931949315014	1.0280203686195086	0.002528779336109288	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
8.375	87.5656675008111	88.96386722916203	1.0283326813708304	0.0024691418331102	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
8.5	87.57981111317763	88.97843731931331	1.0286376540777862	0.002411316033348321	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
8.625	87.59398537997095	88.99302823778349	1.0289355103791675	0.0023552567740852126	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
8.75	87.60818854429323	89.00763852389147	1.0292264682713075	0.0023009189899632077	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
8.875	87.62241891846871	89.0222667788596	1.0295107401266583	0.002248257872290438	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
9.	87.63667488095656	89.03691166275925	1.02978853273938	0.0021972290088827506	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
9.125	87.65095487341543	89.05157189162068	1.030060047378879	0.002147788483265245	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
9.25	87.66525739790232	89.06624623470228	1.0303254798601964	0.0020998929789586285	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
9.375	87.67958101420426	89.08093351190684	1.0305850206236187	0.002053499862215702	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
9.5	87.69392433729578	89.09563259134117	1.0308388548257503	0.002008567240681991	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
9.625	87.70828603491691	89.11034238700194	1.0310871624337892	0.0019650540179547704	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
9.75	87.72266482526466	89.12506185659092	1.031330118330239	0.0019229199440102818	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
9.875	87.7370594747943	89.13978999944433	1.0315678924197917	0.0018821256420151755	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
10.	87.7514687961245	89.15452585457356	1.0318006497407428	0.0018426326346814292	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
10.125	87.76589164604077	89.16926849880814	1.032028550578462	0.0018044033672905968	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
10.25	87.78032692359278	89.18401704503893	1.0322517505825655	0.0017674012125912242	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
10.375	87.79477356828421	89.1987706405514	1.03247040088161	0.001731590485571921	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
10.5	87.80923055834226	89.21352846544815	1.0326846482039584	0.0016969364435617251	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
10.625	87.82369690907437	89.22828973115097	1.0328946349925003	0.0016634052769042285	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
10.75	87.83817167129779	89.24305367898201	1.0331004995231845	0.001630964113832789	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
10.875	87.85265392984483	89.25781957881784	1.0333023760209585	0.0015995810073654582	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
11.	87.86714280213592	89.27258672781109	1.0335003947750259	0.0015692249279437576	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
11.125	87.88163743682092	89.28735444917957	1.0336946822529445	0.0015398657449452458	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
11.25	87.89613701248297	89.3021220910537	1.0338853612112622	0.0015114742134247905	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
11.375	87.91064073640129	89.31688902538387	1.0340725508063007	0.0014840219637486385	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
11.5	87.925147843372	89.33165464690249	1.0342563667021993	0.0014574814806662673	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
11.625	87.9396575945832	89.34641837213753	1.0344369211764672	0.0014318260823005247	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
11.75	87.95416927654101	89.36117963847369	1.0346143232227745	0.0014070299057147295	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
11.875	87.96868220004498	89.37593790326217	1.034788678652896	0.0013830678859427792	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
12.	87.98319569921003	89.39069264297152	1.0349600901942602	0.0013599157344650337	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
12.125	87.99770913053278	89.4054433523818	1.0351286575865122	0.0013375499215557696	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
12.25	88.0122218720002	89.42018954381676	1.035294477674649	0.00131594765491716	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
12.375	88.02673332223733	89.43493074641292	1.0354576445002415	0.0012950868605043908	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
12.5	88.0412428996947	89.44966650542447	1.0356182493897752	0.0012750610279074575	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
12.75	88.07025420457087	89.47911995035302	1.0359321256025709	0.0012370728622519422	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
13.	88.09925150205818	89.50854653857662	1.0362367858209012	0.0012014914899811657	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
13.25	88.12823077850152	89.53794314866325	1.0365328713475614	0.0011684037101105105	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
13.5	88.15718827083306	89.56730686066342	1.0368209876759564	0.001137670779422617	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
13.75	88.1861204479719	89.59663494053527	1.0371017067372728	0.0011091626642105723	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
14.	88.21502399379096	89.62592482595575	1.0373755690080617	0.001082757484351493	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
14.25	88.24389579150747	89.65517411337446	1.0376430854794485	0.001058340989461115	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
14.5	88.27273290936336	89.68438054619558	1.0379047395027923	0.00103580606453324	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
14.75	88.30153258748099	89.71354200397197	1.0381609885117151	0.001015052255394444	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
15.	88.33029222578594	89.74265649251578	1.0384122656304895	0.0009959853351166892	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
15.25	88.35900937289938	89.7717221348422	1.0386589811792735	0.0009785168890554807	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
15.5	88.38768171591859	89.80073716286176	1.0389015240750172	0.0009625639273016517	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
15.75	88.41630707099938	89.82969990975556	1.0391402631429243	0.0009480485272339578	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
16.	88.44488337467745	89.85860880296947	1.0393755483386342	0.0009348974895257989	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
16.25	88.47340867586074	89.88746235776837	1.0396077118876872	0.0009230420296826303	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
16.5	88.50188112843324	89.91625917130573	1.0398370693534755	0.0009124174821764086	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
16.75	88.53029898442212	89.94499791715315	1.0400639206287754	0.0009029630279675516	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
17.	88.5586605876759	89.9736773402605	1.0402885508674593	0.000894621437659282	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
17.25	88.5869643680167	90.0022962522967	1.040511231347605	0.0008873388380665759	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
17.5	88.6152088358164	90.03085352734989	1.0407322202864926	0.0008810644929422295	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
17.75	88.64339257697608	90.05934809794653	1.0409517635940762	0.0008757505898180362	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
18.	88.67151424826326	90.08777895136751	1.0411700955814016	0.0008713520596757007	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
18.25	88.69957257298324	90.11614512623682	1.041387439623914	0.0008678263928123542	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
18.5	88.72756633695951	90.14444570935495	1.0416040087778078	0.0008651334778799757	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
18.75	88.75549438479092	90.1726798327637	1.041820006362854	0.0008632354461641789	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
19.	88.78335561637525	90.20084667101624	1.0420356265008899	0.0008620965249130919	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
19.25	88.8111489836678	90.22894543864281	1.0422510546253105	0.0008616829134999726	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
19.5	88.83887348766123	90.25697538779247	1.0424664679576399	0.0008619626522761159	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
19.75	88.8665281755704	90.28493580603491	1.0426820359514486	0.0008629055095270566	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
20.	88.89411213820514	90.3128260143176	1.0428979207124034	0.0008644828744976962	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
20.25	88.92162450751616	90.340645365055	1.0431142773886974	0.0008666676555031394	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
20.5	88.94906445430308	90.36839324035097	1.043331254540155	0.0008694341909145642	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
20.75	88.97643118606929	90.39606905033568	1.0435489944841547	0.0008727581575964649	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
21.	89.00372394501927	90.42367223161403	1.0437676336189532	0.0008766164904221441	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
21.25	89.03094200617771	90.45120224581139	1.0439873027293658	0.0008809873104689281	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
21.5	89.05808467563274	90.47865857821833	1.0442081272741877	0.0008858498509205504	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
21.75	89.08515128888591	90.50604073651603	1.044430227654826	0.0008911843901353578	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
22.	89.11214120930573	90.53334824958496	1.0446537194692553	0.000896972193777934	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
22.25	89.13905382667704	90.5605806663897	1.044878713751715	0.0009031954563516464	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
22.5	89.16588855583643	90.58773755492898	1.0451053171974312	0.0009098372435047963	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
22.75	89.19264483539358	90.61481850125242	1.0453336323734674	0.0009168814461744113	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
23.	89.21932212652509	90.64182310853724	1.0455637579205184	0.0009243127337592583	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
23.25	89.24591991184252	90.66875099621922	1.045795788740347	0.0009321165041948909	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
23.5	89.27243769432779	90.69560179917616	1.0460298161726158	0.0009402788496251091	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
23.75	89.2988749963271	90.722375166961	1.0462659281651596	0.000948786515864608	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
24.	89.32523135860585	90.74907076307662	1.0465042094305481	0.0009576268609978733	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
24.25	89.35150633945773	90.77568826429516	1.0467447415956586	0.0009667878282462183	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
24.5	89.37769951386257	90.802227360017	1.0469876033446712	0.0009762579115513148	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
24.75	89.40381047269368	90.82868775166435	1.0472328705514342	0.0009860261246701363	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
25.	89.4298388219667	90.8550691521096	1.0474806164070063	0.0009961274252795842	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
25.5	89.48164618741356	90.90759388493241	1.0479838241226374	0.0010171463381205559	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
26.	89.53311873525485	90.95979947072122	1.0484977627451268	0.0010391085034302527	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
26.5	89.58425379136733	91.01168397336184	1.0490229326260676	0.00106203847730435	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
27.	89.63504886477948	91.06324559496161	1.0495598012224312	0.0010858731785488018	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
27.5	89.68550163181236	91.11448266381657	1.0501088058046164	0.001110554671420294	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
28.	89.73560992182504	91.16539362360385	1.0506703558938515	0.0011360296562821226	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
28.5	89.78537170437788	91.21597702365729	1.0512448354608985	0.0011622490224705295	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
29.	89.83478507764913	91.26623151020411	1.051832604916322	0.0011891674479063141	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
29.5	89.88384825797824	91.31615581845845	1.0524340029088048	0.0012167430356866404	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
30.	89.93255957042182	91.36574876548663	1.0530493479520087	0.0012449369907896468	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
30.5	89.9809174401611	91.41500924371019	1.0536789398995945	0.0012737133542590762	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
31.	90.02892038461584	91.46393621495551	1.0543230613062677	0.001303038752724861	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
31.5	90.07656700655242	91.51252870530489	1.0549819786523194	0.0013328820698628174	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
32.	90.12385598778275	91.56078580026552	1.0556559433761306	0.0013632143792023932	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
32.5	90.17078608234927	91.60870663960614	1.0563451930315217	0.0013940088136696893	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
33.	90.21735611267243	91.65629041479194	1.0570499521898002	0.0014252398921914544	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
33.5	90.2635649640736	91.70353636419485	1.0577704329237132	0.0014568843130524645	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
34.	90.30941157762425	91.75044376837548	1.0585068365028527	0.0014889198186880392	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
34.5	90.35489495409664	91.79701195308984	1.0592593527424012	0.0015213255263046843	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
35.	90.4000141357292	91.84324027396745	1.0600281620291574	0.0015540824445232637	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
35.5	90.44476822339847	91.88912813348571	1.0608134351869245	0.0015871713603319293	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
36.	90.48915634760982	91.9346749518281	1.0616153333894893	0.0016205761671863605	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
36.5	90.53317769610871	91.97988019910551	1.0624340113541109	0.0016542791616114272	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
37.	90.57683147446438	92.02474334901017	1.0632696125511008	0.0016882663174579982	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
37.5	90.62011695180968	92.06926393680136	1.0641222776715689	0.0017225220717456136	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
38.	90.66303338755112	92.11344147152947	1.0649921346228464	0.0017570323447042568	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
38.5	90.70558014195333	92.15727556325677	1.0658793100162731	0.0017917868208305876	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
39.	90.7477564937804	92.20076572950724	1.066783921443677	0.001826765947159581	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
39.5	90.78956191284064	92.24391166558837	1.0677060759634327	0.0018619706281290949	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
40.	90.8309956810274	92.28671289758158	1.068645892071806	0.001897371735254838	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
40.5	90.87205733253964	92.3291691469016	1.0696034476986875	0.0019329763040805137	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
41.	90.91274626443649	92.37128006919785	1.0705788683758866	0.001968767319250553	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
41.5	90.95306186641652	92.41304522066852	1.071572215017938	0.0020047160263514385	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
42.	90.99300386460216	92.45446454825718	1.072583584402238	0.0020408654434898033	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
42.5	91.03257143120244	92.4955374576112	1.073613080461428	0.002077134750037679	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
43.	91.07176433031552	92.53626381965424	1.0746607191522757	0.002113561475230341	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
43.5	91.11058219558736	92.57664356057101	1.0757266419366582	0.002150172959451968	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
44.	91.14902409515523	92.6166758994918	1.0768108921117276	0.002186829849966765	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
44.5	91.18709018253024	92.65636108234295	1.077913471786625	0.002223669844816367	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
45.	91.22477993939131	92.69569894803344	1.079034561956544	0.002260675588680705	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
45.5	91.2620923078733	92.73468850984088	1.0801741473753057	0.0022976413879240987	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
46.	91.29902778852878	92.77333032714418	1.0813322033444681	0.0023348123469821846	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
46.5	91.33558594920616	92.81162440391157	1.082508959722288	0.0023721809132803973	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
47.	91.37176533363122	92.8495693359999	1.0837043842577485	0.0024093972781560336	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
47.5	91.40756658532048	92.88716569084978	1.084918357000444	0.00244676625427509	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
48.	91.44298998310359	92.92441425360454	1.0861511505120236	0.0024844816934765923	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
48.5	91.47803354552796	92.96131325825598	1.0874028386939205	0.002521989117833634	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
49.	91.51269714431575	92.9978622659159	1.0886731396298572	0.002559374327128605	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
49.5	91.54698236578189	93.03406320870923	1.0899622130210491	0.0025972737676842605	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
50.	91.58088787764143	93.06991539332876	1.0912704133975415	0.002635172765901528	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
51.	91.64755458025863	93.1405671679026	1.0939431301892766	0.0027106945183430486	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
52.	91.71270164991502	93.20982368499476	1.0966918024342276	0.0027864101088883597	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
53.	91.77631853792494	93.27767464317128	1.0995159504070533	0.0028623011668851284	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
54.	91.83841357489224	93.34413061629228	1.1024164047679978	0.0029383192494414345	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
55.	91.89897211423845	93.40917712200773	1.1053925889059362	0.0030140743770655787	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
56.	91.95800651912812	93.47282765969823	1.108444553522129	0.0030904479138570418	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
57.	92.01550146528692	93.53506979995251	1.1115734847336503	0.003165841835706451	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
58.	92.07146319597656	93.59590613377074	1.114776237193542	0.0032421477939557075	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
59.	92.12589330269833	93.65534698272593	1.1180577803215617	0.003318048209078328	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
60.	92.1787721025011	93.71336503152612	1.1214123336116986	0.003392706798571621	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
61.	92.23012556154913	93.76999250657455	1.124843193918705	0.003470041319640238	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
62.	92.27993013818231	93.82521031123513	1.128352416250979	0.003544349393388546	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
63.	92.32818159087066	93.87900296930917	1.131931892705482	0.003618859173588951	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
64.	92.37490792681892	93.93141297477247	1.135590134598157	0.0036973165970412003	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
65.	92.42007439652377	93.98240603483129	1.1393265258995644	0.0037704847424042676	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
66.	92.46367901720227	94.03196598996036	1.1431311040829655	0.003844056448717992	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
67.	92.50575648110978	94.08014579242041	1.1470146387970004	0.003924561144486471	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
68.	92.54627422653846	94.12691931225262	1.1509802263719384	0.00399952623332811	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
69.	92.58520953847851	94.17224297558678	1.1550136912636566	0.004070423210713714	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
70.	92.62260291095892	94.21616830533095	1.1591210727933658	0.0041515450046709645	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
71.	92.65845166242764	94.25871723881379	1.1633167812729985	0.004234606710015076	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
72.	92.692705871413	94.29982482418453	1.167590286213396	0.004306954962345455	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
73.	92.72537233802312	94.33948199818332	1.1719306911976894	0.004381728087204384	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
74.	92.75649156566466	94.37775632750387	1.1763537423878048	0.0044709687317049385	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
75.	92.78604367900451	94.41465133026713	1.1808726286610993	0.004560079580551157	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
76.	92.81397751290429	94.45009609907652	1.185473901548907	0.004636618957591598	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
77.	92.84029754282898	94.48407790164708	1.1901458665762825	0.004715128362467347	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
78.	92.86504415268988	94.5166647361872	1.1949041582738418	0.004811469166668414	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
79.	92.88821168079289	94.54788638915777	1.1997688049096193	0.0049152278547447414	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
80.	92.90974798524685	94.57768481842697	1.2047346139833313	0.00500741850802966	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
81.	92.92962770922479	94.60600729800046	1.2097836419256787	0.0050913677345194586	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
82.	92.94787897247384	94.63288673206516	1.2149173494523702	0.005187670115052501	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
83.	92.96452986867283	94.65839300809166	1.2201589821557837	0.005304074934056047	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
84.	92.97955892303305	94.68253664296601	1.2255254993204823	0.0054251854670610555	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
85.	92.99291735224415	94.70525960636584	1.2310093530899058	0.005533971886891309	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
86.	93.00458353655566	94.7265144108857	1.2365934430942649	0.005633718024026901	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
87.	93.01458035841489	94.74632542407294	1.2422767891379596	0.005743039053578203	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
88.	93.02293834026895	94.76476147042044	1.2480795212014213	0.005873586933720865	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
89.	93.0296541915011	94.78186232382242	1.2540239630054013	0.006017203201430732	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
90.	93.03469263081058	94.79760420734533	1.2601139276042828	0.006156121498470557	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
91.	93.03801951667755	94.81193461782772	1.2663362060023424	0.006281401508645534	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
92.	93.03963549408611	94.82483388078134	1.2726767306215738	0.006401147898978055	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
93.	93.03956827087985	94.83633955148638	1.2791385018002985	0.006531414569074245	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
94.	93.03784718905449	94.84651829352747	1.2857395597597223	0.006680583586138211	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
95.	93.03447700400312	94.8554163432554	1.292499668972575	0.006843495523605414	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
96.	93.0294349863894	94.86303154419132	1.2994265508069331	0.007004892104189642	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
97.	93.0227040021283	94.86933384760732	1.3065094531809542	0.007154981544051697	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
98.	93.01427247650832	94.87429636949635	1.3137365138950365	0.007292735155012275	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
99.	93.00417481565256	94.87793600665104	1.3210949234909788	0.007428647668986321	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
100.	92.992436464148	94.88030159203876	1.3285938092330092	0.007577124427753416	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
102.	92.96416501156331	94.8814571236717	1.344061012831408	0.007903314379664128	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
104.	92.92951021710876	94.8780102958186	1.3602070667516657	0.008225979726286914	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
106.	92.88850220729913	94.8699301167428	1.3769649317365558	0.008512088203700252	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
108.	92.84140930794122	94.85739497180775	1.3942554195664667	0.008787018477968866	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
110.	92.78853611938679	94.84084578499461	1.4121130056484312	0.009083079234942004	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
112.	92.73003298655033	94.8206109304809	1.4305877365062347	0.009369968100311044	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
114.	92.66611506616466	94.79680469662814	1.4495928780496754	0.009616210510304812	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
116.	92.59702561023704	94.76958387709928	1.469052578547454	0.009834928872454296	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
118.	92.52313167543485	94.73931260613415	1.4889325935394926	0.010034227332638868	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
120.	92.44488037524451	94.70641203054613	1.5091894878780094	0.010242765138220755	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
122.	92.36235140990895	94.67121736055684	1.5299036540923756	0.010425949294837311	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
124.	92.27602327635663	94.63386365077713	1.5508932850573587	0.010577670504363978	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
126.	92.18596749861402	94.59461925927519	1.5722143361098315	0.010685653489280578	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
128.	92.09287258004838	94.55367803841729	1.593635899014481	0.010777980358301908	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
130.	91.99678778623955	94.51155207496588	1.6153262575430392	0.01085107405953667	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
132.	91.89840286536962	94.4683697531518	1.6370401952526277	0.01092523946396462	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
134.	91.7975431888744	94.424641766628	1.6590272153988976	0.010973659351468934	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
136.	91.69494291924704	94.38023002590589	1.6809348326585034	0.010992363113244585	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
138.	91.59044515342693	94.33563295169776	1.702996667851876	0.011003055595624589	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
140.	91.48470510863862	94.29081705007044	1.7249470550410018	0.010948253669440411	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
142.	91.37795788997916	94.24603698830818	1.7467896825296376	0.010942497793077266	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
144.	91.2702121867085	94.20187526540421	1.7687170462133108	0.010873021815643258	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
146.	91.16224272238892	94.15781289786207	1.7902817697922107	0.010811716483292766	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
148.	91.05362709520416	94.1148568980687	1.811963912146482	0.010797447424519102	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
150.	90.94482793221789	94.07261071970149	1.833471559490287	0.010659129143992363	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
152.	90.83628860639462	94.03086101727341	1.8546004287224513	0.010598719249897082	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
154.	90.72753881899598	93.99077454114403	1.8758664364898754	0.010541713983418799	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
156.	90.61925222642017	93.9514100996257	1.8967672846561265	0.010341290101881562	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
158.	90.51175936797009	93.9128100783206	1.9172315968974016	0.010267069089916814	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
160.	90.40453636562026	93.87638909920322	1.9378355610157938	0.010216261610569766	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
162.	90.29804523676022	93.84095891933565	1.9580966433396807	0.009988531280406665	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
164.	90.19278988457899	93.8061658491163	1.9777896861374205	0.009874778307540966	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
166.	90.08815631133619	93.77381248535876	1.9975957565698446	0.009873466134085518	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
168.	89.98411762086705	93.74305524277857	2.0172835506737625	0.00967496251722122	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
170.	89.88143177538772	93.71251820510287	2.0362956066387294	0.00945443329518858	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
172.	89.77996140718055	93.6837757168363	2.055101283854517	0.009443532868777305	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
174.	89.67904155780874	93.65761195289033	2.0740697381138387	0.009379374531393148	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
176.	89.57906713143412	93.63212490239175	2.0926187819800894	0.009107625252039675	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
178.	89.48072730084688	93.60691150574367	2.1105002391219974	0.008922262493885724	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
180.	89.38364468067486	93.58396442249179	2.1283078319556323	0.008942030058126216	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
182.	89.28708904158357	93.56353028610962	2.146268359354502	0.008874798995272326	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
184.	89.19137896109102	93.54348488058622	2.1638070279367216	0.008593691418790406	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
186.	89.09736140783646	93.5233600926103	2.180643125029664	0.008387430178604327	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
188.	89.00471793284694	93.50531274307164	2.197356748651139	0.008414879054344904	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
190.	88.91249305416672	93.49000432911501	2.2143026412470435	0.00841240354359618	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
192.	88.82064871059868	93.47526362553027	2.2310063628255237	0.008192303894008601	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
194.	88.73003580431688	93.46003331519898	2.247071856823078	0.00792403729254365	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
196.	88.6411053229737	93.44561662653688	2.2627025119956983	0.0078419706578432	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
198.	88.55300396092335	93.43372302835911	2.2784397394544507	0.00790225814696377	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
200.	88.46489795306937	93.42370086905167	2.2943115445835534	0.007830075624275772	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
204.	88.290475580961	93.40271755770358	2.324785231558452	0.007452947295537027	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
208.	88.12128478401803	93.38474129546933	2.3539351229478496	0.007319813964916877	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
212.	87.95218424669592	93.37273032438665	2.383343743277787	0.007134506329761536	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
216.	87.78580316637465	93.35841576961616	2.411011173585942	0.006841911843515902	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
220.	87.62337458734767	93.34888589862636	2.438079038025914	0.006789964827751849	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
224.	87.45912165990914	93.342809280221	2.4653308922079566	0.00661307034376285	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
228.	87.29711605498068	93.33368877366782	2.490983600776017	0.006337860054124067	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
232.	87.13881804948674	93.32851787509527	2.516033772640949	0.006292194829178199	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
236.	86.97840831952152	93.32662527365333	2.5413211594094425	0.0061999276481967125	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
240.	86.81751420036285	93.32196065688632	2.565633193826523	0.0059101983394586055	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
244.	86.66116958407089	93.31674935111725	2.5886027461251113	0.005780916370910716	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
248.	86.50477370066422	93.31709783309996	2.6118805247938086	0.0058028697610123525	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
252.	86.34507917925987	93.31691461408263	2.63502570421321	0.005636793912916882	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
256.	86.18649085508763	93.31304405620682	2.6569748760971437	0.005399764725118161	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
260.	86.0316226243547	93.31122790796378	2.6782238220141554	0.005297944172482416	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
264.	85.87697500392468	93.31206919857308	2.699358429477003	0.005311314473338213	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
268.	85.71742950547967	93.31301450397022	2.720714337800861	0.0052456102772507895	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
272.	85.55806811934967	93.3118145047839	2.7413233116950093	0.005000220440791403	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
276.	85.4030238580909	93.30860450250128	2.7607161013271924	0.004875985214792711	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
280.	85.24842031553636	93.3106004884029	2.780331193413351	0.0048531469419632045	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
284.	85.0919948570044	93.31054733754205	2.799541276862898	0.0048260622850778145	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
288.	84.93234205062417	93.31187778332878	2.8189396916939735	0.00477372734330872	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
292.	84.7722400888099	93.31072785062304	2.8377310956093678	0.0045893491312688495	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
296.	84.61626143777957	93.30916755464501	2.8556544847441243	0.004399948207822357	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
300.	84.463721530101	93.30811277712226	2.8729306812719466	0.004408968833820304	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
304.	84.30660870554017	93.31160038696655	2.8909262354146867	0.0044407399376176215	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
308.	84.14646307521338	93.31070735058621	2.9084566007728876	0.004363499843289376	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
312.	83.98687275149842	93.31176167342373	2.9258342341610017	0.004230851327833962	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
316.	83.82869378250581	93.30842753635577	2.9423034113955593	0.004154353561454771	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
320.	83.67131157514501	93.31131903140101	2.95906906265264	0.004053267559218199	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
324.	83.51634960785856	93.30851260233682	2.974729551869305	0.0039134853270696435	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
328.	83.36267350476854	93.30926336398754	2.990376945269197	0.0039948664529022015	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
332.	83.20326865617855	93.31343314620766	3.0066884834925225	0.004012752022744759	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
336.	83.03955552010439	93.31063143034207	3.022478961451155	0.003936025094832818	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
340.	82.87854871117746	93.31212926332451	3.038176684251185	0.0037702551930426376	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
344.	82.72259862001428	93.30819052699194	3.0526410029954962	0.0036268924462358743	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
348.	82.56764179504734	93.30838883292442	3.067191823821072	0.0036959493663458742	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
352.	82.41004671321804	93.31330224592097	3.0822085979262632	0.0036556080131114888	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
356.	82.25098460926253	93.3104815153716	3.096436687925964	0.003530987618455661	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
360.	82.09353158669518	93.30917254609372	3.1104564988739085	0.0035454159170910104	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
364.	81.93520562676616	93.31287758525785	3.124800015262692	0.0035230821615908625	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
368.	81.77419726655485	93.31044408265458	3.1386411561666354	0.0034922057923964522	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
372.	81.6103336582694	93.31035283737215	3.1527376616018636	0.0035130582420049294	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
376.	81.44777507587298	93.31284094644244	3.166745622102675	0.00336432123748992	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
380.	81.29199334820935	93.31118949954362	3.179652231501783	0.003098137971891346	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
384.	81.1412970690097	93.30411448771392	3.1915307258778056	0.003161435194347917	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
388.	80.98580280852732	93.31285894491621	3.2049437130565663	0.003335646066957576	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
392.	80.82294499450703	93.31469858515047	3.2182158944134662	0.0032570678164436373	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
396.	80.65878279504724	93.31126066485814	3.2310002555881154	0.003155634547986619	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
400.	80.49773538604676	93.30885854343363	3.243460970797359	0.0031158458729261818	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
408.	80.17967509741969	93.3142916557615	3.2683984109106126	0.0030367865159268703	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
416.	79.85994732172077	93.30891532189187	3.292049555052189	0.002972598586062719	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
424.	79.53678582959468	93.3111997528495	3.315959988287616	0.0028771832068309744	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
432.	79.22540255928682	93.30796471978753	3.3380844863614847	0.0027991127950202643	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
440.	78.91291994541321	93.3182547778498	3.3607457930079403	0.0028247824914063857	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
448.	78.57225332161673	93.30590085029475	3.383281006223987	0.002794482882203436	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
456.	78.25111600089765	93.31515437209384	3.4054575191231953	0.0026288890653344277	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
464.	77.9416276755923	93.30822349248325	3.4253432312693377	0.002553276637371954	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
472.	77.61833552473016	93.31051969361774	3.4463099453211465	0.002624582159590827	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
480.	77.29461423436697	93.32024503014092	3.467336545822791	0.0024805259997405793	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
488.	76.97308343491142	93.30058960609327	3.485998361316996	0.002451714368750607	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
496.	76.65202287982721	93.31879085351542	3.5065639757228007	0.0024378903665318863	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
504.	76.33391690845023	93.31088193235311	3.525004607181506	0.0023254089876495465	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
512.	76.01098547575019	93.3095468236562	3.5437705195251934	0.002401440861064058	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
520.	75.6685270193249	93.31049275086717	3.563427660958531	0.0024176369992216784	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
528.	75.33975165260159	93.32056979554457	3.5824527115127403	0.0021036212835806034	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
536.	75.04954137829539	93.29540531861045	3.5970856014958206	0.002065944568366701	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
544.	74.7347483218952	93.3198568641402	3.6155078246066075	0.002303287066635018	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
552.	74.38659273802611	93.3174076689875	3.633938194561981	0.0022023377184643422	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
560.	74.05792443322186	93.30959900211325	3.650745228102037	0.002069926436385372	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
568.	73.7398606798384	93.3081396831421	3.667057017544147	0.002046643973475426	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
576.	73.41754704007727	93.31007836776867	3.6834915316776438	0.002073770974125866	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
584.	73.09343143570258	93.32188433259454	3.7002373531301607	0.0020151387452450042	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
592.	72.76760569713917	93.3119681691007	3.715733751601564	0.0018982881245559746	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
600.	72.44467349641026	93.29694281543448	3.7306099631230563	0.001981422149628237	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
608.	72.11894879342668	93.32505832125888	3.7474365059956156	0.0019722896626146458	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
616.	71.79183434993958	93.31262375828967	3.7621665977248906	0.0018598108950541037	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
624.	71.46361045157461	93.31023222675128	3.7771934803164813	0.0018790411513650296	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
632.	71.13069676073852	93.30832570496126	3.792231256146731	0.0018334439321373852	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
640.	70.81230885089131	93.30929615546371	3.8065285832306794	0.0016958952873024902	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
648.	70.52228164248345	93.30992429675538	3.819365580743571	0.0016654900080951274	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
656.	70.22129006735008	93.32583255771459	3.8331764233602015	0.0018540921506862706	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
664.	69.85080190768467	93.32457770662535	3.8490310551545512	0.0019026829654722466	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
672.	69.46255425208341	93.28128244859492	3.8636193508077574	0.0018223061782164651	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
680.	69.14856480719418	93.31683861675874	3.8781879540060147	0.0016223117352263394	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
688.	68.87494871890384	93.32003334717159	3.889576338571379	0.0014694572276265638	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
696.	68.56619359578224	93.30942787251503	3.9016992696480397	0.0016215319670602746	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
704.	68.22425271119934	93.3118519415383	3.9155208500443432	0.0017091126850437843	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
712.	67.88627008418081	93.3154642867412	3.9290450726087403	0.0016337416718942566	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
720.	67.56027058599469	93.31230257613265	3.9416607167946514	0.0015716034254841804	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
728.	67.23306343860015	93.30979868249634	3.954190727416487	0.0015519121677640413	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
736.	66.91056791307454	93.31004310653077	3.966491311478876	0.001550522147382133	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
744.	66.58272084108212	93.31446826673317	3.9789990817746013	0.0015903416300036832	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
752.	66.25611453449864	93.33595608866128	3.991936777558935	0.0015188820077506882	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
760.	65.92944186363569	93.3187853349484	4.003301193898612	0.0013152997496172214	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
768.	65.60601370401713	93.26178389394262	4.0129815735528105	0.001462476118012479	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
776.	65.27923896708967	93.31703984978598	4.026700811786812	0.0016253623575416265	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
784.	64.95217727525572	93.33659124717381	4.0389873712734765	0.001435246295773518	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
792.	64.62627350587651	93.31538246471725	4.049664752519188	0.0013513798883155181	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317
800.	64.3038717452154	93.3086988761786	4.060609449486525	0.0013847943535186258	182.727843350466	0.06842842516842491	2670.349973723822	1	0	176.56999948718945	0.06616906068461388	2668.4676744738317

==> anc/otoc_to_plot_bosonic_M100_L1.1225_n10100_beta0.0050.dat <==
0.0000	+1.5705E+03	+1.5780E+03	+2.7024E+00	+2.0889E+02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0025	+1.5681E+03	+1.5812E+03	+3.2687E+00	+2.4414E+02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0050	+1.5626E+03	+1.5879E+03	+3.9231E+00	+2.1667E+02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0075	+1.5566E+03	+1.5954E+03	+4.3521E+00	+1.4649E+02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0100	+1.5504E+03	+1.6030E+03	+4.6556E+00	+1.0750E+02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0125	+1.5443E+03	+1.6107E+03	+4.8896E+00	+8.3968E+01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0150	+1.5384E+03	+1.6185E+03	+5.0754E+00	+6.7618E+01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0175	+1.5330E+03	+1.6261E+03	+5.2276E+00	+5.6578E+01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0200	+1.5277E+03	+1.6339E+03	+5.3583E+00	+4.9212E+01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0225	+1.5227E+03	+1.6418E+03	+5.4737E+00	+4.3600E+01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0250	+1.5177E+03	+1.6498E+03	+5.5763E+00	+3.8885E+01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0275	+1.5131E+03	+1.6578E+03	+5.6681E+00	+3.4972E+01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0300	+1.5086E+03	+1.6659E+03	+5.7512E+00	+3.1817E+01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0325	+1.5044E+03	+1.6741E+03	+5.8272E+00	+2.9396E+01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0350	+1.5002E+03	+1.6824E+03	+5.8981E+00	+2.7503E+01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0375	+1.4961E+03	+1.6908E+03	+5.9647E+00	+2.5774E+01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0400	+1.4922E+03	+1.6994E+03	+6.0270E+00	+2.4049E+01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0425	+1.4884E+03	+1.7081E+03	+6.0850E+00	+2.2382E+01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0450	+1.4850E+03	+1.7167E+03	+6.1389E+00	+2.0838E+01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0475	+1.4817E+03	+1.7255E+03	+6.1892E+00	+1.9446E+01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0500	+1.4788E+03	+1.7342E+03	+6.2361E+00	+1.8251E+01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0525	+1.4760E+03	+1.7430E+03	+6.2804E+00	+1.7274E+01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0550	+1.4734E+03	+1.7519E+03	+6.3225E+00	+1.6439E+01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0575	+1.4709E+03	+1.7608E+03	+6.3626E+00	+1.5658E+01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0600	+1.4686E+03	+1.7697E+03	+6.4008E+00	+1.4936E+01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0625	+1.4663E+03	+1.7787E+03	+6.4373E+00	+1.4322E+01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0650	+1.4641E+03	+1.7876E+03	+6.4724E+00	+1.3787E+01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0675	+1.4619E+03	+1.7966E+03	+6.5062E+00	+1.3260E+01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0700	+1.4598E+03	+1.8055E+03	+6.5387E+00	+1.2743E+01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0725	+1.4578E+03	+1.8144E+03	+6.5700E+00	+1.2271E+01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0750	+1.4558E+03	+1.8233E+03	+6.6001E+00	+1.1845E+01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0775	+1.4538E+03	+1.8322E+03	+6.6292E+00	+1.1445E+01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0800	+1.4519E+03	+1.8411E+03	+6.6573E+00	+1.1069E+01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0825	+1.4500E+03	+1.8500E+03	+6.6845E+00	+1.0723E+01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0850	+1.4482E+03	+1.8589E+03	+6.7109E+00	+1.0380E+01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0875	+1.4464E+03	+1.8677E+03	+6.7364E+00	+1.0037E+01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0900	+1.4447E+03	+1.8765E+03	+6.7611E+00	+9.7205E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0925	+1.4430E+03	+1.8853E+03	+6.7850E+00	+9.4402E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0950	+1.4413E+03	+1.8940E+03	+6.8083E+00	+9.1851E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0975	+1.4397E+03	+1.9027E+03	+6.8310E+00	+8.9357E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1000	+1.4381E+03	+1.9114E+03	+6.8530E+00	+8.6711E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1025	+1.4365E+03	+1.9200E+03	+6.8743E+00	+8.4002E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1050	+1.4349E+03	+1.9286E+03	+6.8950E+00	+8.1439E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1075	+1.4334E+03	+1.9371E+03	+6.9150E+00	+7.9094E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1100	+1.4320E+03	+1.9456E+03	+6.9345E+00	+7.6853E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1125	+1.4306E+03	+1.9540E+03	+6.9535E+00	+7.4667E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1150	+1.4293E+03	+1.9624E+03	+6.9719E+00	+7.2548E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1175	+1.4280E+03	+1.9707E+03	+6.9897E+00	+7.0512E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1200	+1.4267E+03	+1.9790E+03	+7.0071E+00	+6.8650E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1225	+1.4255E+03	+1.9872E+03	+7.0241E+00	+6.6886E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1250	+1.4243E+03	+1.9954E+03	+7.0406E+00	+6.5238E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1275	+1.4232E+03	+2.0035E+03	+7.0567E+00	+6.3663E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1300	+1.4221E+03	+2.0116E+03	+7.0724E+00	+6.2064E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1325	+1.4210E+03	+2.0196E+03	+7.0877E+00	+6.0519E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1350	+1.4199E+03	+2.0275E+03	+7.1026E+00	+5.9110E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1375	+1.4189E+03	+2.0354E+03	+7.1173E+00	+5.7751E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1400	+1.4179E+03	+2.0433E+03	+7.1315E+00	+5.6300E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1425	+1.4170E+03	+2.0511E+03	+7.1454E+00	+5.4845E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1450	+1.4161E+03	+2.0588E+03	+7.1589E+00	+5.3496E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1475	+1.4152E+03	+2.0665E+03	+7.1722E+00	+5.2260E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1500	+1.4144E+03	+2.0742E+03	+7.1851E+00	+5.1068E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1525	+1.4136E+03	+2.0818E+03	+7.1977E+00	+4.9884E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1550	+1.4129E+03	+2.0893E+03	+7.2100E+00	+4.8685E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1575	+1.4122E+03	+2.0969E+03	+7.2220E+00	+4.7492E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1600	+1.4116E+03	+2.1043E+03	+7.2338E+00	+4.6385E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1625	+1.4110E+03	+2.1117E+03	+7.2452E+00	+4.5355E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1650	+1.4105E+03	+2.1191E+03	+7.2564E+00	+4.4384E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1675	+1.4100E+03	+2.1264E+03	+7.2674E+00	+4.3441E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1700	+1.4095E+03	+2.1337E+03	+7.2782E+00	+4.2488E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1725	+1.4091E+03	+2.1409E+03	+7.2887E+00	+4.1578E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1750	+1.4087E+03	+2.1481E+03	+7.2989E+00	+4.0744E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1775	+1.4084E+03	+2.1553E+03	+7.3090E+00	+3.9934E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1800	+1.4081E+03	+2.1624E+03	+7.3189E+00	+3.9144E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1825	+1.4078E+03	+2.1694E+03	+7.3286E+00	+3.8368E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1850	+1.4076E+03	+2.1765E+03	+7.3381E+00	+3.7583E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1875	+1.4074E+03	+2.1834E+03	+7.3474E+00	+3.6807E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1900	+1.4072E+03	+2.1904E+03	+7.3565E+00	+3.6070E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1925	+1.4071E+03	+2.1973E+03	+7.3654E+00	+3.5394E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1950	+1.4070E+03	+2.2041E+03	+7.3742E+00	+3.4750E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.1975	+1.4069E+03	+2.2110E+03	+7.3828E+00	+3.4073E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2000	+1.4069E+03	+2.2177E+03	+7.3912E+00	+3.3360E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2025	+1.4069E+03	+2.2245E+03	+7.3995E+00	+3.2707E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2050	+1.4070E+03	+2.2312E+03	+7.4076E+00	+3.2096E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2075	+1.4071E+03	+2.2379E+03	+7.4155E+00	+3.1480E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2100	+1.4072E+03	+2.2445E+03	+7.4233E+00	+3.0887E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2125	+1.4074E+03	+2.2511E+03	+7.4310E+00	+3.0302E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2150	+1.4076E+03	+2.2577E+03	+7.4385E+00	+2.9730E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2175	+1.4078E+03	+2.2642E+03	+7.4458E+00	+2.9199E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2200	+1.4081E+03	+2.2707E+03	+7.4531E+00	+2.8684E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2225	+1.4084E+03	+2.2771E+03	+7.4602E+00	+2.8190E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2250	+1.4087E+03	+2.2836E+03	+7.4672E+00	+2.7733E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2275	+1.4091E+03	+2.2900E+03	+7.4741E+00	+2.7273E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2300	+1.4095E+03	+2.2963E+03	+7.4808E+00	+2.6832E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2325	+1.4099E+03	+2.3027E+03	+7.4875E+00	+2.6382E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2350	+1.4104E+03	+2.3090E+03	+7.4940E+00	+2.5924E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2375	+1.4109E+03	+2.3153E+03	+7.5004E+00	+2.5492E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2400	+1.4114E+03	+2.3215E+03	+7.5067E+00	+2.5056E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2425	+1.4119E+03	+2.3277E+03	+7.5130E+00	+2.4631E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2450	+1.4125E+03	+2.3339E+03	+7.5191E+00	+2.4233E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2475	+1.4131E+03	+2.3401E+03	+7.5251E+00	+2.3822E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2500	+1.4138E+03	+2.3462E+03	+7.5310E+00	+2.3393E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2525	+1.4144E+03	+2.3523E+03	+7.5368E+00	+2.3014E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2550	+1.4151E+03	+2.3584E+03	+7.5425E+00	+2.2684E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2575	+1.4159E+03	+2.3644E+03	+7.5481E+00	+2.2348E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2600	+1.4166E+03	+2.3705E+03	+7.5537E+00	+2.2003E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2625	+1.4174E+03	+2.3765E+03	+7.5591E+00	+2.1689E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2650	+1.4182E+03	+2.3825E+03	+7.5645E+00	+2.1374E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2675	+1.4190E+03	+2.3884E+03	+7.5698E+00	+2.1045E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2700	+1.4199E+03	+2.3943E+03	+7.5750E+00	+2.0746E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2725	+1.4207E+03	+2.4002E+03	+7.5802E+00	+2.0447E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2750	+1.4216E+03	+2.4061E+03	+7.5852E+00	+2.0140E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2775	+1.4225E+03	+2.4119E+03	+7.5902E+00	+1.9836E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2800	+1.4234E+03	+2.4177E+03	+7.5952E+00	+1.9533E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2825	+1.4243E+03	+2.4234E+03	+7.6000E+00	+1.9233E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2850	+1.4252E+03	+2.4291E+03	+7.6048E+00	+1.8937E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2875	+1.4262E+03	+2.4348E+03	+7.6095E+00	+1.8664E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2900	+1.4271E+03	+2.4404E+03	+7.6141E+00	+1.8404E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2925	+1.4281E+03	+2.4460E+03	+7.6187E+00	+1.8138E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2950	+1.4291E+03	+2.4516E+03	+7.6232E+00	+1.7855E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.2975	+1.4301E+03	+2.4571E+03	+7.6276E+00	+1.7576E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3000	+1.4311E+03	+2.4626E+03	+7.6320E+00	+1.7320E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3025	+1.4321E+03	+2.4681E+03	+7.6363E+00	+1.7078E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3050	+1.4331E+03	+2.4735E+03	+7.6405E+00	+1.6853E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3075	+1.4342E+03	+2.4789E+03	+7.6447E+00	+1.6629E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3100	+1.4352E+03	+2.4843E+03	+7.6488E+00	+1.6413E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3125	+1.4363E+03	+2.4896E+03	+7.6529E+00	+1.6194E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3150	+1.4373E+03	+2.4950E+03	+7.6569E+00	+1.5950E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3175	+1.4384E+03	+2.5002E+03	+7.6609E+00	+1.5723E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3200	+1.4395E+03	+2.5055E+03	+7.6648E+00	+1.5531E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3225	+1.4406E+03	+2.5107E+03	+7.6686E+00	+1.5331E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3250	+1.4417E+03	+2.5159E+03	+7.6724E+00	+1.5140E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3275	+1.4428E+03	+2.5210E+03	+7.6762E+00	+1.4969E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3300	+1.4439E+03	+2.5261E+03	+7.6799E+00	+1.4790E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3325	+1.4450E+03	+2.5312E+03	+7.6836E+00	+1.4636E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3350	+1.4461E+03	+2.5363E+03	+7.6873E+00	+1.4496E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3375	+1.4472E+03	+2.5413E+03	+7.6909E+00	+1.4318E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3400	+1.4483E+03	+2.5463E+03	+7.6944E+00	+1.4095E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3425	+1.4494E+03	+2.5512E+03	+7.6979E+00	+1.3882E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3450	+1.4505E+03	+2.5561E+03	+7.7014E+00	+1.3682E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3475	+1.4516E+03	+2.5610E+03	+7.7047E+00	+1.3459E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3500	+1.4527E+03	+2.5658E+03	+7.7081E+00	+1.3250E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3525	+1.4537E+03	+2.5705E+03	+7.7114E+00	+1.3053E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3550	+1.4548E+03	+2.5753E+03	+7.7146E+00	+1.2859E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3575	+1.4559E+03	+2.5799E+03	+7.7178E+00	+1.2694E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3600	+1.4570E+03	+2.5846E+03	+7.7210E+00	+1.2529E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3625	+1.4581E+03	+2.5892E+03	+7.7241E+00	+1.2335E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3650	+1.4592E+03	+2.5938E+03	+7.7271E+00	+1.2134E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3675	+1.4603E+03	+2.5983E+03	+7.7301E+00	+1.1976E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3700	+1.4614E+03	+2.6027E+03	+7.7331E+00	+1.1859E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3725	+1.4625E+03	+2.6072E+03	+7.7361E+00	+1.1723E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3750	+1.4635E+03	+2.6116E+03	+7.7390E+00	+1.1582E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3775	+1.4646E+03	+2.6159E+03	+7.7419E+00	+1.1442E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3800	+1.4656E+03	+2.6203E+03	+7.7447E+00	+1.1294E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3825	+1.4667E+03	+2.6245E+03	+7.7475E+00	+1.1145E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3850	+1.4677E+03	+2.6288E+03	+7.7503E+00	+1.1009E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3875	+1.4687E+03	+2.6330E+03	+7.7530E+00	+1.0879E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3900	+1.4697E+03	+2.6371E+03	+7.7557E+00	+1.0746E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3925	+1.4707E+03	+2.6412E+03	+7.7584E+00	+1.0620E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3950	+1.4717E+03	+2.6453E+03	+7.7610E+00	+1.0509E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.3975	+1.4726E+03	+2.6494E+03	+7.7636E+00	+1.0415E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4000	+1.4736E+03	+2.6534E+03	+7.7662E+00	+1.0297E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4025	+1.4745E+03	+2.6573E+03	+7.7688E+00	+1.0165E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4050	+1.4755E+03	+2.6613E+03	+7.7713E+00	+1.0072E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4075	+1.4764E+03	+2.6651E+03	+7.7738E+00	+9.9913E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4100	+1.4773E+03	+2.6690E+03	+7.7763E+00	+9.8925E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4125	+1.4782E+03	+2.6728E+03	+7.7788E+00	+9.7674E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4150	+1.4790E+03	+2.6766E+03	+7.7812E+00	+9.6380E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4175	+1.4799E+03	+2.6803E+03	+7.7836E+00	+9.5350E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4200	+1.4808E+03	+2.6840E+03	+7.7860E+00	+9.4312E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4225	+1.4816E+03	+2.6877E+03	+7.7883E+00	+9.3385E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4250	+1.4824E+03	+2.6913E+03	+7.7906E+00	+9.2743E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4275	+1.4832E+03	+2.6949E+03	+7.7929E+00	+9.2042E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4300	+1.4840E+03	+2.6985E+03	+7.7952E+00	+9.1099E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4325	+1.4848E+03	+2.7020E+03	+7.7975E+00	+8.9900E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4350	+1.4855E+03	+2.7055E+03	+7.7997E+00	+8.8492E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4375	+1.4863E+03	+2.7089E+03	+7.8019E+00	+8.7301E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4400	+1.4870E+03	+2.7123E+03	+7.8041E+00	+8.6416E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4425	+1.4877E+03	+2.7157E+03	+7.8062E+00	+8.5649E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4450	+1.4884E+03	+2.7190E+03	+7.8084E+00	+8.4981E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4475	+1.4891E+03	+2.7223E+03	+7.8105E+00	+8.4455E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4500	+1.4898E+03	+2.7255E+03	+7.8126E+00	+8.4199E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4525	+1.4904E+03	+2.7287E+03	+7.8147E+00	+8.3975E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4550	+1.4910E+03	+2.7319E+03	+7.8168E+00	+8.3587E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4575	+1.4915E+03	+2.7351E+03	+7.8189E+00	+8.3098E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4600	+1.4921E+03	+2.7382E+03	+7.8209E+00	+8.2370E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4625	+1.4926E+03	+2.7413E+03	+7.8230E+00	+8.1384E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4650	+1.4931E+03	+2.7443E+03	+7.8250E+00	+8.0452E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4675	+1.4936E+03	+2.7473E+03	+7.8270E+00	+7.9627E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4700	+1.4941E+03	+2.7503E+03	+7.8290E+00	+7.8819E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4725	+1.4945E+03	+2.7532E+03	+7.8310E+00	+7.8015E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4750	+1.4950E+03	+2.7561E+03	+7.8329E+00	+7.7082E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4775	+1.4954E+03	+2.7589E+03	+7.8348E+00	+7.6088E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4800	+1.4958E+03	+2.7617E+03	+7.8367E+00	+7.5293E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4825	+1.4962E+03	+2.7644E+03	+7.8386E+00	+7.4404E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4850	+1.4965E+03	+2.7672E+03	+7.8404E+00	+7.3062E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4875	+1.4969E+03	+2.7698E+03	+7.8422E+00	+7.1616E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4900	+1.4972E+03	+2.7724E+03	+7.8440E+00	+7.0537E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4925	+1.4975E+03	+2.7750E+03	+7.8458E+00	+6.9782E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4950	+1.4978E+03	+2.7775E+03	+7.8475E+00	+6.9238E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.4975	+1.4981E+03	+2.7800E+03	+7.8492E+00	+6.8822E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.5000	+1.4983E+03	+2.7824E+03	+7.8509E+00	+6.7420E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.5200	+1.4995E+03	+2.8004E+03	+7.8639E+00	+6.2524E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.5400	+1.4992E+03	+2.8157E+03	+7.8759E+00	+5.7630E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.5600	+1.4971E+03	+2.8283E+03	+7.8870E+00	+5.2567E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.5800	+1.4935E+03	+2.8381E+03	+7.8970E+00	+4.8001E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.6000	+1.4883E+03	+2.8453E+03	+7.9062E+00	+4.3662E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.6200	+1.4818E+03	+2.8500E+03	+7.9144E+00	+3.8573E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.6400	+1.4742E+03	+2.8523E+03	+7.9216E+00	+3.4363E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.6600	+1.4652E+03	+2.8524E+03	+7.9282E+00	+3.1752E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.6800	+1.4546E+03	+2.8503E+03	+7.9343E+00	+2.9132E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.7000	+1.4423E+03	+2.8457E+03	+7.9398E+00	+2.5299E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.7200	+1.4293E+03	+2.8392E+03	+7.9444E+00	+2.1740E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.7400	+1.4154E+03	+2.8311E+03	+7.9485E+00	+1.9016E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.7600	+1.4008E+03	+2.8215E+03	+7.9520E+00	+1.5862E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.7800	+1.3859E+03	+2.8106E+03	+7.9549E+00	+1.3258E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.8000	+1.3700E+03	+2.7982E+03	+7.9573E+00	+1.2451E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.8200	+1.3528E+03	+2.7846E+03	+7.9598E+00	+1.1876E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.8400	+1.3349E+03	+2.7700E+03	+7.9621E+00	+9.6020E-02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.8600	+1.3172E+03	+2.7545E+03	+7.9637E+00	+7.5271E-02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.8800	+1.2992E+03	+2.7386E+03	+7.9651E+00	+7.7765E-02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.9000	+1.2806E+03	+2.7224E+03	+7.9668E+00	+9.4004E-02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.9200	+1.2613E+03	+2.7061E+03	+7.9689E+00	+1.1378E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.9400	+1.2413E+03	+2.6897E+03	+7.9714E+00	+1.3214E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.9600	+1.2211E+03	+2.6735E+03	+7.9741E+00	+1.4790E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.9800	+1.2009E+03	+2.6579E+03	+7.9773E+00	+1.6582E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.0000	+1.1805E+03	+2.6426E+03	+7.9808E+00	+2.0134E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.0200	+1.1589E+03	+2.6277E+03	+7.9853E+00	+2.2893E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.0400	+1.1377E+03	+2.6132E+03	+7.9899E+00	+2.3303E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.0600	+1.1172E+03	+2.5997E+03	+7.9946E+00	+2.5082E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.0800	+1.0961E+03	+2.5865E+03	+8.0000E+00	+2.7808E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.1000	+1.0746E+03	+2.5737E+03	+8.0058E+00	+3.0600E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.1200	+1.0530E+03	+2.5617E+03	+8.0122E+00	+3.3512E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.1400	+1.0309E+03	+2.5503E+03	+8.0192E+00	+3.5965E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.1600	+1.0087E+03	+2.5394E+03	+8.0266E+00	+3.8898E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.1800	+9.8604E+02	+2.5292E+03	+8.0347E+00	+4.3069E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.2000	+9.6285E+02	+2.5201E+03	+8.0438E+00	+4.7062E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.2200	+9.3968E+02	+2.5122E+03	+8.0536E+00	+4.9249E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.2400	+9.1655E+02	+2.5048E+03	+8.0635E+00	+5.0540E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.2600	+8.9336E+02	+2.4979E+03	+8.0738E+00	+5.1101E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.2800	+8.7054E+02	+2.4916E+03	+8.0840E+00	+5.0495E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.3000	+8.4815E+02	+2.4855E+03	+8.0940E+00	+5.0289E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.3200	+8.2542E+02	+2.4794E+03	+8.1041E+00	+5.0955E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.3400	+8.0277E+02	+2.4738E+03	+8.1143E+00	+5.0984E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.3600	+7.8060E+02	+2.4686E+03	+8.1245E+00	+5.0936E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.3800	+7.5826E+02	+2.4637E+03	+8.1347E+00	+5.0394E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.4000	+7.3672E+02	+2.4591E+03	+8.1446E+00	+4.8598E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.4200	+7.1574E+02	+2.4547E+03	+8.1542E+00	+4.7667E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.4400	+6.9522E+02	+2.4508E+03	+8.1637E+00	+4.6978E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.4600	+6.7529E+02	+2.4472E+03	+8.1730E+00	+4.5132E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.4800	+6.5633E+02	+2.4439E+03	+8.1817E+00	+4.3301E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.5000	+6.3784E+02	+2.4407E+03	+8.1903E+00	+4.2139E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.5200	+6.1971E+02	+2.4376E+03	+8.1986E+00	+4.0285E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.5400	+6.0255E+02	+2.4347E+03	+8.2064E+00	+3.8030E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.5600	+5.8583E+02	+2.4316E+03	+8.2138E+00	+3.7310E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.5800	+5.6909E+02	+2.4288E+03	+8.2213E+00	+3.7807E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.6000	+5.5241E+02	+2.4263E+03	+8.2289E+00	+3.7750E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.6200	+5.3592E+02	+2.4239E+03	+8.2364E+00	+3.7761E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.6400	+5.1921E+02	+2.4217E+03	+8.2440E+00	+3.7539E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.6600	+5.0280E+02	+2.4193E+03	+8.2514E+00	+3.6268E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.6800	+4.8678E+02	+2.4170E+03	+8.2585E+00	+3.5144E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.7000	+4.7147E+02	+2.4151E+03	+8.2655E+00	+3.3436E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.7200	+4.5674E+02	+2.4130E+03	+8.2719E+00	+3.1698E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.7400	+4.4221E+02	+2.4107E+03	+8.2782E+00	+3.1023E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.7600	+4.2789E+02	+2.4085E+03	+8.2843E+00	+2.9946E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.7800	+4.1394E+02	+2.4061E+03	+8.2901E+00	+2.8340E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.8000	+4.0014E+02	+2.4034E+03	+8.2957E+00	+2.7523E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.8200	+3.8614E+02	+2.4004E+03	+8.3012E+00	+2.6516E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.8400	+3.7277E+02	+2.3974E+03	+8.3063E+00	+2.4798E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.8600	+3.6022E+02	+2.3946E+03	+8.3111E+00	+2.3183E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.8800	+3.4858E+02	+2.3920E+03	+8.3155E+00	+2.2098E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.9000	+3.3705E+02	+2.3895E+03	+8.3199E+00	+2.2273E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.9200	+3.2523E+02	+2.3870E+03	+8.3245E+00	+2.3352E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.9400	+3.1313E+02	+2.3848E+03	+8.3293E+00	+2.3428E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.9600	+3.0162E+02	+2.3828E+03	+8.3338E+00	+2.1785E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
1.9800	+2.9103E+02	+2.3808E+03	+8.3380E+00	+1.9928E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
2.0000	+2.8104E+02	+2.3788E+03	+8.3418E+00	+1.8344E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
2.0200	+2.7150E+02	+2.3767E+03	+8.3453E+00	+1.7077E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
2.0400	+2.6224E+02	+2.3744E+03	+8.3486E+00	+1.6612E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
2.0600	+2.5314E+02	+2.3724E+03	+8.3519E+00	+1.7351E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
2.0800	+2.4389E+02	+2.3708E+03	+8.3556E+00	+1.7720E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
2.1000	+2.3502E+02	+2.3693E+03	+8.3590E+00	+1.6943E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
2.1200	+2.2640E+02	+2.3678E+03	+8.3623E+00	+1.5935E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
2.1400	+2.1822E+02	+2.3662E+03	+8.3654E+00	+1.5622E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
2.1600	+2.0981E+02	+2.3646E+03	+8.3686E+00	+1.5924E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
2.1800	+2.0136E+02	+2.3630E+03	+8.3718E+00	+1.5257E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
2.2000	+1.9334E+02	+2.3613E+03	+8.3747E+00	+1.5102E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
2.2200	+1.8531E+02	+2.3601E+03	+8.3778E+00	+1.5442E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
2.2400	+1.7762E+02	+2.3590E+03	+8.3809E+00	+1.4403E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
2.2600	+1.7020E+02	+2.3575E+03	+8.3836E+00	+1.3192E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
2.2800	+1.6295E+02	+2.3559E+03	+8.3862E+00	+1.2844E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
2.3000	+1.5579E+02	+2.3544E+03	+8.3887E+00	+1.2178E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
2.3200	+1.4904E+02	+2.3527E+03	+8.3910E+00	+1.0553E-01	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
2.3400	+1.4289E+02	+2.3508E+03	+8.3929E+00	+9.2719E-02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
2.3600	+1.3696E+02	+2.3488E+03	+8.3947E+00	+9.1479E-02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
2.3800	+1.3092E+02	+2.3469E+03	+8.3966E+00	+9.3935E-02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
2.4000	+1.2474E+02	+2.3449E+03	+8.3985E+00	+9.1095E-02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
2.4200	+1.1855E+02	+2.3426E+03	+8.4002E+00	+8.5276E-02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
2.4400	+1.1266E+02	+2.3404E+03	+8.4019E+00	+7.9981E-02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
2.4600	+1.0718E+02	+2.3384E+03	+8.4034E+00	+7.8646E-02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
2.4800	+1.0184E+02	+2.3366E+03	+8.4050E+00	+8.1690E-02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0000	+1.5705E+03	+1.5780E+03	+2.7024E+00	+9.5129E+00	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0005	+1.5704E+03	+1.5781E+03	+2.7368E+00	+1.2808E+02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0010	+1.5701E+03	+1.5786E+03	+2.8305E+00	+2.2597E+02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0015	+1.5696E+03	+1.5793E+03	+2.9628E+00	+2.8315E+02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0020	+1.5689E+03	+1.5801E+03	+3.1137E+00	+3.0591E+02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0025	+1.5681E+03	+1.5812E+03	+3.2687E+00	+3.0571E+02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0030	+1.5671E+03	+1.5824E+03	+3.4194E+00	+2.9252E+02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0035	+1.5661E+03	+1.5837E+03	+3.5612E+00	+2.7318E+02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0040	+1.5650E+03	+1.5850E+03	+3.6925E+00	+2.5177E+02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0045	+1.5638E+03	+1.5864E+03	+3.8130E+00	+2.3056E+02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0050	+1.5626E+03	+1.5879E+03	+3.9231E+00	+2.1074E+02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0055	+1.5614E+03	+1.5894E+03	+4.0237E+00	+1.9284E+02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0060	+1.5602E+03	+1.5909E+03	+4.1159E+00	+1.7703E+02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0065	+1.5590E+03	+1.5924E+03	+4.2008E+00	+1.6324E+02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0070	+1.5578E+03	+1.5939E+03	+4.2792E+00	+1.5131E+02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0075	+1.5566E+03	+1.5954E+03	+4.3521E+00	+1.4100E+02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0080	+1.5554E+03	+1.5969E+03	+4.4202E+00	+1.3205E+02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0085	+1.5541E+03	+1.5984E+03	+4.4841E+00	+1.2423E+02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0090	+1.5529E+03	+1.6000E+03	+4.5444E+00	+1.1733E+02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03
0.0095	+1.5517E+03	+1.6015E+03	+4.6015E+00	+1.1083E+02	+1.9950E+03	-5.0883E+01	-3.9207E+01	+5.1383E-01	+4.8617E-01	+1.9881E+03


==> anc/otoc_to_plot_bosonic_M100_L1.1225_n10100_beta0.0100.dat <==
0.0100	+1.2161E+03	+1.2267E+03	+3.0553E+00	+1.0829E+02	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.0150	+1.2149E+03	+1.2315E+03	+3.5035E+00	+7.8312E+01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.0200	+1.2137E+03	+1.2369E+03	+3.8384E+00	+6.0832E+01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.0250	+1.2124E+03	+1.2429E+03	+4.1119E+00	+5.0022E+01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.0300	+1.2110E+03	+1.2494E+03	+4.3387E+00	+4.1988E+01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.0350	+1.2098E+03	+1.2563E+03	+4.5317E+00	+3.6207E+01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.0400	+1.2086E+03	+1.2636E+03	+4.7007E+00	+3.1580E+01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.0450	+1.2077E+03	+1.2714E+03	+4.8475E+00	+2.7514E+01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.0500	+1.2070E+03	+1.2794E+03	+4.9759E+00	+2.4318E+01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.0550	+1.2065E+03	+1.2878E+03	+5.0907E+00	+2.1918E+01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.0600	+1.2062E+03	+1.2964E+03	+5.1951E+00	+2.0002E+01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.0650	+1.2060E+03	+1.3052E+03	+5.2907E+00	+1.8399E+01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.0700	+1.2059E+03	+1.3143E+03	+5.3790E+00	+1.7018E+01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.0750	+1.2058E+03	+1.3235E+03	+5.4609E+00	+1.5815E+01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.0800	+1.2059E+03	+1.3329E+03	+5.5372E+00	+1.4775E+01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.0850	+1.2061E+03	+1.3424E+03	+5.6087E+00	+1.3849E+01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.0900	+1.2063E+03	+1.3521E+03	+5.6757E+00	+1.3020E+01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.0950	+1.2066E+03	+1.3620E+03	+5.7389E+00	+1.2298E+01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.1000	+1.2070E+03	+1.3719E+03	+5.7987E+00	+1.1628E+01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.1050	+1.2074E+03	+1.3819E+03	+5.8551E+00	+1.0982E+01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.1100	+1.2079E+03	+1.3920E+03	+5.9085E+00	+1.0393E+01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.1150	+1.2085E+03	+1.4021E+03	+5.9591E+00	+9.8568E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.1200	+1.2091E+03	+1.4123E+03	+6.0071E+00	+9.3708E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.1250	+1.2099E+03	+1.4225E+03	+6.0528E+00	+8.9359E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.1300	+1.2107E+03	+1.4328E+03	+6.0964E+00	+8.5338E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.1350	+1.2115E+03	+1.4431E+03	+6.1381E+00	+8.1604E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.1400	+1.2124E+03	+1.4534E+03	+6.1780E+00	+7.8087E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.1450	+1.2133E+03	+1.4637E+03	+6.2162E+00	+7.4711E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.1500	+1.2143E+03	+1.4740E+03	+6.2527E+00	+7.1562E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.1550	+1.2154E+03	+1.4844E+03	+6.2878E+00	+6.8576E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.1600	+1.2166E+03	+1.4947E+03	+6.3213E+00	+6.5770E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.1650	+1.2178E+03	+1.5050E+03	+6.3535E+00	+6.3210E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.1700	+1.2191E+03	+1.5154E+03	+6.3845E+00	+6.0813E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.1750	+1.2204E+03	+1.5257E+03	+6.4143E+00	+5.8560E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.1800	+1.2218E+03	+1.5360E+03	+6.4431E+00	+5.6462E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.1850	+1.2233E+03	+1.5463E+03	+6.4708E+00	+5.4459E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.1900	+1.2248E+03	+1.5565E+03	+6.4975E+00	+5.2544E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.1950	+1.2264E+03	+1.5668E+03	+6.5233E+00	+5.0735E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.2000	+1.2280E+03	+1.5770E+03	+6.5483E+00	+4.8981E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.2050	+1.2297E+03	+1.5872E+03	+6.5723E+00	+4.7321E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.2100	+1.2315E+03	+1.5974E+03	+6.5956E+00	+4.5773E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.2150	+1.2333E+03	+1.6076E+03	+6.6181E+00	+4.4274E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.2200	+1.2352E+03	+1.6177E+03	+6.6399E+00	+4.2839E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.2250	+1.2371E+03	+1.6278E+03	+6.6609E+00	+4.1490E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.2300	+1.2391E+03	+1.6378E+03	+6.6814E+00	+4.0218E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.2350	+1.2412E+03	+1.6479E+03	+6.7012E+00	+3.8998E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.2400	+1.2433E+03	+1.6579E+03	+6.7204E+00	+3.7816E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.2450	+1.2455E+03	+1.6679E+03	+6.7390E+00	+3.6680E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.2500	+1.2477E+03	+1.6778E+03	+6.7570E+00	+3.5588E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.2550	+1.2500E+03	+1.6877E+03	+6.7746E+00	+3.4554E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.2600	+1.2524E+03	+1.6975E+03	+6.7916E+00	+3.3574E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.2650	+1.2548E+03	+1.7073E+03	+6.8081E+00	+3.2624E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.2700	+1.2572E+03	+1.7171E+03	+6.8242E+00	+3.1720E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.2750	+1.2596E+03	+1.7268E+03	+6.8399E+00	+3.0857E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.2800	+1.2621E+03	+1.7365E+03	+6.8551E+00	+3.0012E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.2850	+1.2647E+03	+1.7461E+03	+6.8699E+00	+2.9190E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.2900	+1.2673E+03	+1.7556E+03	+6.8843E+00	+2.8416E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.2950	+1.2699E+03	+1.7651E+03	+6.8983E+00	+2.7661E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.3000	+1.2725E+03	+1.7746E+03	+6.9119E+00	+2.6917E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.3050	+1.2751E+03	+1.7839E+03	+6.9252E+00	+2.6226E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.3100	+1.2778E+03	+1.7932E+03	+6.9381E+00	+2.5572E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.3150	+1.2805E+03	+1.8025E+03	+6.9508E+00	+2.4921E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.3200	+1.2832E+03	+1.8116E+03	+6.9631E+00	+2.4289E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.3250	+1.2859E+03	+1.8207E+03	+6.9751E+00	+2.3694E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.3300	+1.2886E+03	+1.8297E+03	+6.9868E+00	+2.3127E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.3350	+1.2913E+03	+1.8387E+03	+6.9982E+00	+2.2579E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.3400	+1.2941E+03	+1.8475E+03	+7.0093E+00	+2.2026E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.3450	+1.2968E+03	+1.8563E+03	+7.0202E+00	+2.1473E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.3500	+1.2995E+03	+1.8650E+03	+7.0308E+00	+2.0946E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.3550	+1.3023E+03	+1.8736E+03	+7.0412E+00	+2.0443E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.3600	+1.3050E+03	+1.8821E+03	+7.0513E+00	+1.9956E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.3650	+1.3077E+03	+1.8906E+03	+7.0611E+00	+1.9487E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.3700	+1.3104E+03	+1.8989E+03	+7.0707E+00	+1.9045E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.3750	+1.3131E+03	+1.9071E+03	+7.0802E+00	+1.8619E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.3800	+1.3157E+03	+1.9153E+03	+7.0894E+00	+1.8191E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.3850	+1.3184E+03	+1.9233E+03	+7.0984E+00	+1.7780E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.3900	+1.3210E+03	+1.9313E+03	+7.1071E+00	+1.7390E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.3950	+1.3236E+03	+1.9392E+03	+7.1157E+00	+1.7008E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.4000	+1.3261E+03	+1.9469E+03	+7.1241E+00	+1.6628E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.4050	+1.3287E+03	+1.9546E+03	+7.1324E+00	+1.6263E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.4100	+1.3312E+03	+1.9622E+03	+7.1404E+00	+1.5917E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.4150	+1.3337E+03	+1.9697E+03	+7.1483E+00	+1.5569E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.4200	+1.3361E+03	+1.9770E+03	+7.1560E+00	+1.5228E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.4250	+1.3386E+03	+1.9843E+03	+7.1635E+00	+1.4916E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.4300	+1.3410E+03	+1.9915E+03	+7.1709E+00	+1.4616E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.4350	+1.3433E+03	+1.9985E+03	+7.1781E+00	+1.4304E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.4400	+1.3456E+03	+2.0055E+03	+7.1852E+00	+1.4000E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.4450	+1.3479E+03	+2.0124E+03	+7.1921E+00	+1.3722E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.4500	+1.3502E+03	+2.0191E+03	+7.1989E+00	+1.3462E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.4550	+1.3523E+03	+2.0258E+03	+7.2056E+00	+1.3216E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.4600	+1.3545E+03	+2.0324E+03	+7.2121E+00	+1.2962E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.4650	+1.3566E+03	+2.0388E+03	+7.2186E+00	+1.2702E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.4700	+1.3586E+03	+2.0452E+03	+7.2248E+00	+1.2456E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.4750	+1.3606E+03	+2.0514E+03	+7.2310E+00	+1.2211E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.4800	+1.3626E+03	+2.0576E+03	+7.2371E+00	+1.1956E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.4850	+1.3645E+03	+2.0636E+03	+7.2430E+00	+1.1689E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.4900	+1.3664E+03	+2.0695E+03	+7.2487E+00	+1.1436E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.4950	+1.3682E+03	+2.0753E+03	+7.2544E+00	+1.1219E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.5000	+1.3700E+03	+2.0810E+03	+7.2600E+00	+1.1011E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.5050	+1.3717E+03	+2.0866E+03	+7.2654E+00	+1.0797E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.5100	+1.3733E+03	+2.0921E+03	+7.2708E+00	+1.0580E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.5150	+1.3749E+03	+2.0975E+03	+7.2760E+00	+1.0371E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.5200	+1.3765E+03	+2.1028E+03	+7.2811E+00	+1.0187E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.5250	+1.3779E+03	+2.1079E+03	+7.2862E+00	+1.0009E+00	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.5300	+1.3793E+03	+2.1130E+03	+7.2911E+00	+9.8140E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.5350	+1.3807E+03	+2.1179E+03	+7.2960E+00	+9.6302E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.5400	+1.3820E+03	+2.1227E+03	+7.3008E+00	+9.4630E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.5450	+1.3832E+03	+2.1274E+03	+7.3055E+00	+9.2998E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.5500	+1.3844E+03	+2.1320E+03	+7.3101E+00	+9.1336E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.5550	+1.3854E+03	+2.1365E+03	+7.3146E+00	+8.9625E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.5600	+1.3864E+03	+2.1408E+03	+7.3190E+00	+8.7831E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.5650	+1.3874E+03	+2.1451E+03	+7.3234E+00	+8.5926E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.5700	+1.3883E+03	+2.1492E+03	+7.3276E+00	+8.4171E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.5750	+1.3891E+03	+2.1532E+03	+7.3318E+00	+8.2619E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.5800	+1.3899E+03	+2.1571E+03	+7.3359E+00	+8.1070E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.5850	+1.3906E+03	+2.1608E+03	+7.3399E+00	+7.9516E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.5900	+1.3912E+03	+2.1645E+03	+7.3438E+00	+7.8043E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.5950	+1.3917E+03	+2.1680E+03	+7.3477E+00	+7.6636E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.6000	+1.3922E+03	+2.1714E+03	+7.3515E+00	+7.5081E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.6200	+1.3934E+03	+2.1840E+03	+7.3659E+00	+6.8741E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.6400	+1.3936E+03	+2.1946E+03	+7.3790E+00	+6.2894E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.6600	+1.3928E+03	+2.2035E+03	+7.3910E+00	+5.8129E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.6800	+1.3908E+03	+2.2106E+03	+7.4022E+00	+5.3860E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.7000	+1.3875E+03	+2.2158E+03	+7.4126E+00	+4.9141E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.7200	+1.3832E+03	+2.2193E+03	+7.4219E+00	+4.4344E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.7400	+1.3781E+03	+2.2212E+03	+7.4303E+00	+3.9994E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.7600	+1.3722E+03	+2.2218E+03	+7.4379E+00	+3.6102E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.7800	+1.3657E+03	+2.2211E+03	+7.4448E+00	+3.3143E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.8000	+1.3582E+03	+2.2191E+03	+7.4512E+00	+3.1195E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.8200	+1.3497E+03	+2.2159E+03	+7.4572E+00	+2.9295E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.8400	+1.3405E+03	+2.2116E+03	+7.4629E+00	+2.6792E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.8600	+1.3308E+03	+2.2063E+03	+7.4680E+00	+2.4787E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.8800	+1.3204E+03	+2.2002E+03	+7.4728E+00	+2.4037E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.9000	+1.3093E+03	+2.1933E+03	+7.4776E+00	+2.3936E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.9200	+1.2976E+03	+2.1858E+03	+7.4824E+00	+2.4580E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.9400	+1.2850E+03	+2.1777E+03	+7.4874E+00	+2.5768E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.9600	+1.2718E+03	+2.1692E+03	+7.4927E+00	+2.6450E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.9800	+1.2584E+03	+2.1606E+03	+7.4980E+00	+2.6987E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
1.0000	+1.2445E+03	+2.1516E+03	+7.5035E+00	+2.9253E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
1.0200	+1.2296E+03	+2.1425E+03	+7.5097E+00	+3.1707E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
1.0400	+1.2145E+03	+2.1332E+03	+7.5161E+00	+3.2198E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
1.0600	+1.1995E+03	+2.1241E+03	+7.5226E+00	+3.3572E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
1.0800	+1.1838E+03	+2.1149E+03	+7.5296E+00	+3.6804E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
1.1000	+1.1674E+03	+2.1058E+03	+7.5373E+00	+3.9319E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
1.1200	+1.1508E+03	+2.0967E+03	+7.5453E+00	+4.1022E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
1.1400	+1.1339E+03	+2.0877E+03	+7.5537E+00	+4.3451E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
1.1600	+1.1164E+03	+2.0789E+03	+7.5627E+00	+4.6715E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
1.1800	+1.0984E+03	+2.0703E+03	+7.5724E+00	+4.9737E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
1.2000	+1.0801E+03	+2.0619E+03	+7.5826E+00	+5.1950E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
1.2200	+1.0616E+03	+2.0539E+03	+7.5932E+00	+5.3909E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
1.2400	+1.0429E+03	+2.0461E+03	+7.6041E+00	+5.5969E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
1.2600	+1.0238E+03	+2.0386E+03	+7.6155E+00	+5.6927E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
1.2800	+1.0049E+03	+2.0313E+03	+7.6269E+00	+5.6986E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
1.3000	+9.8602E+02	+2.0242E+03	+7.6383E+00	+5.7820E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
1.3200	+9.6681E+02	+2.0172E+03	+7.6500E+00	+5.8660E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
1.3400	+9.4770E+02	+2.0105E+03	+7.6618E+00	+5.8439E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
1.3600	+9.2885E+02	+2.0041E+03	+7.6734E+00	+5.8731E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
1.3800	+9.0979E+02	+1.9978E+03	+7.6853E+00	+5.8711E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
1.4000	+8.9118E+02	+1.9919E+03	+7.6969E+00	+5.7323E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
1.4200	+8.7289E+02	+1.9862E+03	+7.7082E+00	+5.6496E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
1.4400	+8.5476E+02	+1.9807E+03	+7.7195E+00	+5.6151E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
1.4600	+8.3681E+02	+1.9754E+03	+7.7307E+00	+5.5169E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
1.4800	+8.1932E+02	+1.9704E+03	+7.7416E+00	+5.3656E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
1.5000	+8.0204E+02	+1.9655E+03	+7.7523E+00	+5.3530E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
1.7500	+6.0389E+02	+1.9186E+03	+7.8745E+00	+4.4235E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
2.0000	+4.3474E+02	+1.8862E+03	+7.9735E+00	+3.4517E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
2.2500	+3.0177E+02	+1.8641E+03	+8.0471E+00	+2.5055E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
2.5000	+1.9873E+02	+1.8440E+03	+8.0988E+00	+1.6623E-01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
2.7500	+1.2708E+02	+1.8249E+03	+8.1302E+00	+9.5801E-02	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
3.0000	+8.1300E+01	+1.8072E+03	+8.1467E+00	+4.9204E-02	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
3.2500	+5.0005E+01	+1.7901E+03	+8.1548E+00	+2.0266E-02	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
3.5000	+3.3059E+01	+1.7766E+03	+8.1568E+00	-2.1395E-03	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
3.7500	+2.6032E+01	+1.7642E+03	+8.1538E+00	-4.8282E-03	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
4.0000	+1.7494E+01	+1.7568E+03	+8.1544E+00	+7.0877E-03	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
4.2500	+4.5173E+00	+1.7489E+03	+8.1573E+00	+1.6070E-03	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
4.5000	-3.9647E+00	+1.7367E+03	+8.1552E+00	-7.3501E-03	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
4.7500	-1.3572E+01	+1.7244E+03	+8.1536E+00	-1.2449E-02	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
5.0000	-1.3475E+01	+1.7164E+03	+8.1490E+00	-1.5562E-02	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
5.2500	-1.6169E+01	+1.7083E+03	+8.1458E+00	-1.6078E-02	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
5.5000	-1.7340E+01	+1.6987E+03	+8.1409E+00	-1.5047E-02	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
5.7500	-1.5063E+01	+1.6965E+03	+8.1383E+00	-2.3527E-03	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
6.0000	-1.7953E+01	+1.6961E+03	+8.1398E+00	+2.8718E-03	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
6.2500	-2.1796E+01	+1.6922E+03	+8.1398E+00	+4.9630E-03	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
6.5000	-3.1994E+01	+1.6863E+03	+8.1422E+00	+7.9932E-04	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
6.7500	-3.2976E+01	+1.6818E+03	+8.1402E+00	-8.3181E-03	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
7.0000	-3.3188E+01	+1.6780E+03	+8.1381E+00	-7.3798E-03	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
7.2500	-3.0712E+01	+1.6777E+03	+8.1365E+00	-1.4730E-02	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
7.5000	-2.2835E+01	+1.6758E+03	+8.1307E+00	-2.3406E-02	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
7.7500	-2.0079E+01	+1.6685E+03	+8.1248E+00	-1.9359E-02	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
8.0000	-2.1360E+01	+1.6609E+03	+8.1210E+00	-6.3352E-03	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
8.2500	-2.0686E+01	+1.6625E+03	+8.1216E+00	-2.9237E-03	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
8.5000	-1.4872E+01	+1.6649E+03	+8.1196E+00	-1.4121E-02	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
8.7500	-7.0663E+00	+1.6643E+03	+8.1145E+00	-1.8635E-02	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
9.0000	-2.5859E+00	+1.6616E+03	+8.1103E+00	-1.6563E-02	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
9.2500	+3.3028E+00	+1.6609E+03	+8.1063E+00	-1.2695E-02	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
9.5000	+9.0721E+00	+1.6628E+03	+8.1039E+00	-1.1943E-03	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
9.7500	+7.2241E+00	+1.6638E+03	+8.1057E+00	+1.5187E-02	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.0100	+1.2161E+03	+1.2267E+03	+3.0553E+00	+1.0606E+02	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.0120	+1.2156E+03	+1.2286E+03	+3.2527E+00	+9.2492E+01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.0140	+1.2151E+03	+1.2305E+03	+3.4253E+00	+8.1125E+01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.0160	+1.2147E+03	+1.2326E+03	+3.5772E+00	+7.2058E+01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.0180	+1.2142E+03	+1.2347E+03	+3.7135E+00	+6.5303E+01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.0200	+1.2137E+03	+1.2369E+03	+3.8384E+00	+6.0147E+01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.0220	+1.2132E+03	+1.2392E+03	+3.9541E+00	+5.5707E+01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.0240	+1.2126E+03	+1.2416E+03	+4.0613E+00	+5.1614E+01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.0260	+1.2121E+03	+1.2441E+03	+4.1606E+00	+4.7875E+01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.0280	+1.2116E+03	+1.2467E+03	+4.2528E+00	+4.4525E+01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.0300	+1.2110E+03	+1.2494E+03	+4.3387E+00	+4.1596E+01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.0320	+1.2106E+03	+1.2521E+03	+4.4192E+00	+3.9128E+01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.0340	+1.2101E+03	+1.2549E+03	+4.4952E+00	+3.7053E+01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.0360	+1.2096E+03	+1.2577E+03	+4.5674E+00	+3.5179E+01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.0380	+1.2091E+03	+1.2606E+03	+4.6359E+00	+3.3351E+01	+1.5014E+03	-3.8457E+01	-3.9042E+01	+5.2319E-01	+4.7681E-01	+1.4956E+03
0.0000	+1.21765778E+03	+1.22085258E+03	+1.85467408E+00	+7.47200690E-01	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03
0.0005	+1.21765172E+03	+1.22087553E+03	+1.86370865E+00	+3.53910733E+01	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03
0.0010	+1.21763365E+03	+1.22094355E+03	+1.89006516E+00	+6.80051415E+01	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03
0.0015	+1.21760381E+03	+1.22105448E+03	+1.93171379E+00	+9.57759951E+01	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03
0.0020	+1.21756274E+03	+1.22120533E+03	+1.98584115E+00	+1.17666088E+02	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03
0.0025	+1.21751126E+03	+1.22139280E+03	+2.04937988E+00	+1.33566209E+02	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03
0.0030	+1.21745044E+03	+1.22161354E+03	+2.11940736E+00	+1.43999585E+02	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03
0.0035	+1.21738153E+03	+1.22186426E+03	+2.19337947E+00	+1.49821781E+02	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03
0.0040	+1.21730587E+03	+1.22214184E+03	+2.26922914E+00	+1.51994762E+02	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03
0.0045	+1.21722470E+03	+1.22244329E+03	+2.34537423E+00	+1.51444222E+02	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03
0.0050	+1.21713911E+03	+1.22276583E+03	+2.42067337E+00	+1.48983210E+02	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03
0.0055	+1.21704991E+03	+1.22310688E+03	+2.49435744E+00	+1.45280125E+02	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03
0.0060	+1.21695762E+03	+1.22346415E+03	+2.56595349E+00	+1.40853550E+02	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03
0.0065	+1.21686250E+03	+1.22383563E+03	+2.63521099E+00	+1.36082838E+02	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03
0.0070	+1.21676458E+03	+1.22421961E+03	+2.70203633E+00	+1.31227845E+02	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03
0.0075	+1.21666377E+03	+1.22461472E+03	+2.76643883E+00	+1.26452951E+02	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03
0.0080	+1.21655998E+03	+1.22501992E+03	+2.82848928E+00	+1.21851299E+02	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03
0.0085	+1.21645314E+03	+1.22543442E+03	+2.88829013E+00	+1.17466170E+02	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03
0.0090	+1.21634327E+03	+1.22585769E+03	+2.94595545E+00	+1.13308069E+02	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03
0.0095	+1.21623052E+03	+1.22628935E+03	+3.00159820E+00	+1.09262933E+02	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03
10.000000	+9.34206472E+00	+1.66125728E+03	+8.10283781E+00	-1.46435120E-02	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03	-3.83411415E+01	-3.90068880E+01
11.000000	+1.98434104E+01	+1.65594291E+03	+8.09321751E+00	-4.59707894E-03	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03	-3.83411415E+01	-3.90068880E+01
12.000000	+1.75233190E+01	+1.65432017E+03	+8.09364365E+00	+5.24974945E-04	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03	-3.83411415E+01	-3.90068880E+01
13.000000	+4.90500584E+00	+1.64272323E+03	+8.09426746E+00	-5.07414663E-04	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03	-3.83411415E+01	-3.90068880E+01
14.000000	-1.54256662E+00	+1.63359406E+03	+8.09262882E+00	+2.74313493E-03	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03	-3.83411415E+01	-3.90068880E+01
15.000000	-1.64323146E+01	+1.63039611E+03	+8.09975373E+00	+3.59865416E-03	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03	-3.83411415E+01	-3.90068880E+01
16.000000	-1.01763483E+01	+1.63677131E+03	+8.09982613E+00	-6.58571650E-03	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03	-3.83411415E+01	-3.90068880E+01
17.000000	+7.27986026E+00	+1.63255942E+03	+8.08658230E+00	-4.00180392E-03	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03	-3.83411415E+01	-3.90068880E+01
18.000000	+1.05602642E+01	+1.64437901E+03	+8.09182252E+00	-2.52354422E-03	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03	-3.83411415E+01	-3.90068880E+01
19.000000	+4.46459897E+00	+1.62156190E+03	+8.08153521E+00	+5.60040443E-03	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03	-3.83411415E+01	-3.90068880E+01
20.000000	-4.38703074E+00	+1.64783468E+03	+8.10302333E+00	+3.41363420E-03	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03	-3.83411415E+01	-3.90068880E+01
21.000000	-3.19834566E+00	+1.62497709E+03	+8.08836248E+00	-3.30984714E-03	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03	-3.83411415E+01	-3.90068880E+01
22.000000	-6.48449711E+00	+1.63483613E+03	+8.09640364E+00	+6.31937319E-03	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03	-3.83411415E+01	-3.90068880E+01
23.000000	-8.05738871E+00	+1.64082673E+03	+8.10100123E+00	-1.91613534E-03	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03	-3.83411415E+01	-3.90068880E+01
24.000000	-9.31853490E+00	+1.62572414E+03	+8.09257137E+00	-5.81033977E-03	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03	-3.83411415E+01	-3.90068880E+01
25.000000	-1.69020045E-01	+1.62966485E+03	+8.08938055E+00	+4.76342904E-04	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03	-3.83411415E+01	-3.90068880E+01
26.000000	-1.87673644E+00	+1.63472437E+03	+8.09352405E+00	+1.18135624E-03	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03	-3.83411415E+01	-3.90068880E+01
27.000000	-8.36629940E-01	+1.63285262E+03	+8.09174326E+00	-1.45103012E-03	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03	-3.83411415E+01	-3.90068880E+01
28.000000	+5.30736974E+00	+1.63716584E+03	+8.09062199E+00	+5.77051485E-03	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03	-3.83411415E+01	-3.90068880E+01
29.000000	-1.81795130E+01	+1.63447341E+03	+8.10328429E+00	+1.95540802E-02	+1.50143281E+03	-3.84566136E+01	-3.90422521E+01	+5.23193642E-01	+4.76806358E-01	+1.49556861E+03	-3.83411415E+01	-3.90068880E+01


==> anc/otoc_to_plot_bosonic_M100_L1.1225_n10100_beta0.0200.dat <==
0.0000	+7.9789E+02	+7.9894E+02	+7.4361E-01	+4.4575E+01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.0100	+7.9812E+02	+7.9990E+02	+1.2732E+00	+6.1343E+01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.0200	+7.9861E+02	+8.0220E+02	+1.9705E+00	+6.3077E+01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.0300	+7.9912E+02	+8.0543E+02	+2.5347E+00	+4.9968E+01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.0400	+7.9969E+02	+8.0944E+02	+2.9698E+00	+3.8923E+01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.0500	+8.0035E+02	+8.1409E+02	+3.3132E+00	+3.1228E+01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.0600	+8.0108E+02	+8.1927E+02	+3.5944E+00	+2.5902E+01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.0700	+8.0186E+02	+8.2492E+02	+3.8312E+00	+2.1997E+01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.0800	+8.0270E+02	+8.3095E+02	+4.0343E+00	+1.8991E+01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.0900	+8.0362E+02	+8.3734E+02	+4.2111E+00	+1.6631E+01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.1000	+8.0463E+02	+8.4403E+02	+4.3670E+00	+1.4737E+01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.1100	+8.0573E+02	+8.5100E+02	+4.5058E+00	+1.3171E+01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.1200	+8.0694E+02	+8.5822E+02	+4.6304E+00	+1.1868E+01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.1300	+8.0828E+02	+8.6568E+02	+4.7431E+00	+1.0779E+01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.1400	+8.0973E+02	+8.7335E+02	+4.8460E+00	+9.8533E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.1500	+8.1131E+02	+8.8121E+02	+4.9402E+00	+9.0505E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.1600	+8.1302E+02	+8.8926E+02	+5.0270E+00	+8.3473E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.1700	+8.1487E+02	+8.9747E+02	+5.1072E+00	+7.7315E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.1800	+8.1686E+02	+9.0585E+02	+5.1816E+00	+7.1900E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.1900	+8.1899E+02	+9.1437E+02	+5.2510E+00	+6.7085E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.2000	+8.2126E+02	+9.2302E+02	+5.3158E+00	+6.2758E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.2100	+8.2368E+02	+9.3181E+02	+5.3765E+00	+5.8846E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.2200	+8.2624E+02	+9.4071E+02	+5.4335E+00	+5.5299E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.2300	+8.2894E+02	+9.4972E+02	+5.4871E+00	+5.2074E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.2400	+8.3180E+02	+9.5883E+02	+5.5376E+00	+4.9136E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.2500	+8.3479E+02	+9.6803E+02	+5.5853E+00	+4.6442E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.2600	+8.3792E+02	+9.7732E+02	+5.6305E+00	+4.3967E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.2700	+8.4118E+02	+9.8667E+02	+5.6733E+00	+4.1691E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.2800	+8.4456E+02	+9.9608E+02	+5.7139E+00	+3.9584E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.2900	+8.4806E+02	+1.0055E+03	+5.7524E+00	+3.7629E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.3000	+8.5167E+02	+1.0150E+03	+5.7891E+00	+3.5815E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.3100	+8.5539E+02	+1.0246E+03	+5.8241E+00	+3.4129E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.3200	+8.5920E+02	+1.0341E+03	+5.8574E+00	+3.2559E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.3300	+8.6309E+02	+1.0436E+03	+5.8892E+00	+3.1091E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.3400	+8.6705E+02	+1.0532E+03	+5.9196E+00	+2.9716E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.3500	+8.7108E+02	+1.0627E+03	+5.9486E+00	+2.8423E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.3600	+8.7516E+02	+1.0722E+03	+5.9764E+00	+2.7210E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.3700	+8.7929E+02	+1.0816E+03	+6.0030E+00	+2.6072E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.3800	+8.8346E+02	+1.0910E+03	+6.0286E+00	+2.5002E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.3900	+8.8765E+02	+1.1004E+03	+6.0531E+00	+2.3996E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.4000	+8.9186E+02	+1.1096E+03	+6.0766E+00	+2.3046E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.4100	+8.9609E+02	+1.1188E+03	+6.0991E+00	+2.2147E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.4200	+9.0032E+02	+1.1279E+03	+6.1209E+00	+2.1298E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.4300	+9.0455E+02	+1.1370E+03	+6.1417E+00	+2.0495E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.4400	+9.0878E+02	+1.1459E+03	+6.1618E+00	+1.9736E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.4500	+9.1299E+02	+1.1548E+03	+6.1812E+00	+1.9019E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.4600	+9.1719E+02	+1.1635E+03	+6.1999E+00	+1.8338E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.4700	+9.2136E+02	+1.1722E+03	+6.2179E+00	+1.7690E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.4800	+9.2551E+02	+1.1807E+03	+6.2353E+00	+1.7070E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.4900	+9.2963E+02	+1.1892E+03	+6.2520E+00	+1.6477E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.5000	+9.3372E+02	+1.1975E+03	+6.2682E+00	+1.5917E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.5100	+9.3777E+02	+1.2057E+03	+6.2839E+00	+1.5383E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.5200	+9.4177E+02	+1.2138E+03	+6.2990E+00	+1.4876E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.5300	+9.4573E+02	+1.2217E+03	+6.3136E+00	+1.4394E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.5400	+9.4963E+02	+1.2296E+03	+6.3278E+00	+1.3931E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.5500	+9.5347E+02	+1.2373E+03	+6.3415E+00	+1.3489E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.5600	+9.5725E+02	+1.2449E+03	+6.3547E+00	+1.3061E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.5700	+9.6096E+02	+1.2523E+03	+6.3676E+00	+1.2647E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.5800	+9.6459E+02	+1.2596E+03	+6.3800E+00	+1.2250E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.5900	+9.6815E+02	+1.2667E+03	+6.3921E+00	+1.1872E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.6000	+9.7163E+02	+1.2737E+03	+6.4038E+00	+1.1506E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.6100	+9.7501E+02	+1.2805E+03	+6.4151E+00	+1.1151E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.6200	+9.7831E+02	+1.2872E+03	+6.4261E+00	+1.0806E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.6300	+9.8151E+02	+1.2937E+03	+6.4367E+00	+1.0469E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.6400	+9.8462E+02	+1.3000E+03	+6.4470E+00	+1.0147E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.6500	+9.8762E+02	+1.3062E+03	+6.4570E+00	+9.8459E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.6600	+9.9051E+02	+1.3122E+03	+6.4667E+00	+9.5612E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.6700	+9.9328E+02	+1.3180E+03	+6.4761E+00	+9.2895E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.6800	+9.9594E+02	+1.3237E+03	+6.4853E+00	+9.0269E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.6900	+9.9847E+02	+1.3291E+03	+6.4942E+00	+8.7686E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.7000	+1.0009E+03	+1.3344E+03	+6.5028E+00	+8.5151E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.7100	+1.0032E+03	+1.3395E+03	+6.5112E+00	+8.2653E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.7200	+1.0053E+03	+1.3444E+03	+6.5194E+00	+8.0221E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.7300	+1.0074E+03	+1.3492E+03	+6.5273E+00	+7.7863E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.7400	+1.0093E+03	+1.3537E+03	+6.5349E+00	+7.5574E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.7500	+1.0112E+03	+1.3581E+03	+6.5424E+00	+7.3399E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.7600	+1.0129E+03	+1.3623E+03	+6.5496E+00	+7.1362E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.7700	+1.0144E+03	+1.3664E+03	+6.5567E+00	+6.9459E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.7800	+1.0159E+03	+1.3703E+03	+6.5635E+00	+6.7712E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.7900	+1.0172E+03	+1.3740E+03	+6.5702E+00	+6.6145E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.8000	+1.0184E+03	+1.3775E+03	+6.5767E+00	+6.4658E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.8100	+1.0195E+03	+1.3809E+03	+6.5831E+00	+6.3221E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.8200	+1.0204E+03	+1.3841E+03	+6.5894E+00	+6.1810E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.8300	+1.0212E+03	+1.3871E+03	+6.5955E+00	+6.0374E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.8400	+1.0219E+03	+1.3900E+03	+6.6015E+00	+5.8932E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.8500	+1.0225E+03	+1.3927E+03	+6.6073E+00	+5.7569E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.8600	+1.0229E+03	+1.3953E+03	+6.6130E+00	+5.6370E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.8700	+1.0232E+03	+1.3976E+03	+6.6186E+00	+5.5319E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.8800	+1.0234E+03	+1.3999E+03	+6.6240E+00	+5.4388E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.8900	+1.0234E+03	+1.4020E+03	+6.6294E+00	+5.3528E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.9000	+1.0234E+03	+1.4039E+03	+6.6347E+00	+5.2733E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.9100	+1.0231E+03	+1.4057E+03	+6.6400E+00	+5.2035E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.9200	+1.0228E+03	+1.4073E+03	+6.6451E+00	+5.1489E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.9300	+1.0223E+03	+1.4088E+03	+6.6503E+00	+5.1119E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.9400	+1.0217E+03	+1.4102E+03	+6.6554E+00	+5.0800E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.9500	+1.0210E+03	+1.4114E+03	+6.6604E+00	+5.0407E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.9600	+1.0201E+03	+1.4125E+03	+6.6655E+00	+4.9873E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.9700	+1.0191E+03	+1.4135E+03	+6.6704E+00	+4.9213E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.9800	+1.0180E+03	+1.4143E+03	+6.6753E+00	+4.8652E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.9900	+1.0168E+03	+1.4150E+03	+6.6801E+00	+4.8517E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.0000	+1.0155E+03	+1.4156E+03	+6.6850E+00	+4.8816E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.0100	+1.0140E+03	+1.4161E+03	+6.6899E+00	+4.9227E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.0200	+1.0124E+03	+1.4165E+03	+6.6948E+00	+4.9436E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.0300	+1.0106E+03	+1.4167E+03	+6.6998E+00	+4.9294E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.0400	+1.0088E+03	+1.4169E+03	+6.7047E+00	+4.8860E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.0500	+1.0068E+03	+1.4170E+03	+6.7096E+00	+4.8516E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.0600	+1.0048E+03	+1.4169E+03	+6.7144E+00	+4.8642E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.0700	+1.0027E+03	+1.4168E+03	+6.7193E+00	+4.9271E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.0800	+1.0004E+03	+1.4165E+03	+6.7243E+00	+5.0067E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.0900	+9.9793E+02	+1.4162E+03	+6.7293E+00	+5.0669E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.1000	+9.9538E+02	+1.4158E+03	+6.7344E+00	+5.0977E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.1100	+9.9273E+02	+1.4153E+03	+6.7395E+00	+5.1073E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.1200	+9.8999E+02	+1.4147E+03	+6.7446E+00	+5.1183E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.1300	+9.8715E+02	+1.4141E+03	+6.7497E+00	+5.1508E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.1400	+9.8420E+02	+1.4133E+03	+6.7549E+00	+5.2064E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.1500	+9.8113E+02	+1.4125E+03	+6.7601E+00	+5.2787E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.1600	+9.7795E+02	+1.4116E+03	+6.7655E+00	+5.3604E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.1700	+9.7465E+02	+1.4107E+03	+6.7709E+00	+5.4377E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.1800	+9.7124E+02	+1.4097E+03	+6.7763E+00	+5.4939E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.1900	+9.6774E+02	+1.4086E+03	+6.7819E+00	+5.5281E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.2000	+9.6416E+02	+1.4075E+03	+6.7874E+00	+5.5582E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.2100	+9.6051E+02	+1.4063E+03	+6.7930E+00	+5.5922E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.2200	+9.5676E+02	+1.4051E+03	+6.7986E+00	+5.6435E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.2300	+9.5292E+02	+1.4038E+03	+6.8043E+00	+5.7185E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.2400	+9.4898E+02	+1.4024E+03	+6.8100E+00	+5.7941E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.2500	+9.4494E+02	+1.4010E+03	+6.8158E+00	+5.8430E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.2600	+9.4084E+02	+1.3996E+03	+6.8217E+00	+5.8516E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.2700	+9.3669E+02	+1.3982E+03	+6.8276E+00	+5.8383E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.2800	+9.3250E+02	+1.3967E+03	+6.8334E+00	+5.8359E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.2900	+9.2824E+02	+1.3951E+03	+6.8392E+00	+5.8695E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.3000	+9.2391E+02	+1.3935E+03	+6.8451E+00	+5.9275E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.3100	+9.1949E+02	+1.3919E+03	+6.8511E+00	+5.9750E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.3200	+9.1501E+02	+1.3903E+03	+6.8571E+00	+5.9947E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.3300	+9.1049E+02	+1.3886E+03	+6.8631E+00	+5.9730E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.3400	+9.0595E+02	+1.3870E+03	+6.8690E+00	+5.9288E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.3500	+9.0139E+02	+1.3852E+03	+6.8749E+00	+5.9148E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.3600	+8.9678E+02	+1.3835E+03	+6.8808E+00	+5.9558E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.3700	+8.9210E+02	+1.3817E+03	+6.8868E+00	+6.0038E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.3800	+8.8737E+02	+1.3800E+03	+6.8929E+00	+5.9971E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.3900	+8.8264E+02	+1.3782E+03	+6.8988E+00	+5.9403E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.4000	+8.7791E+02	+1.3764E+03	+6.9047E+00	+5.8848E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.4100	+8.7317E+02	+1.3746E+03	+6.9106E+00	+5.8630E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.4200	+8.6840E+02	+1.3728E+03	+6.9165E+00	+5.8571E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.4300	+8.6360E+02	+1.3709E+03	+6.9223E+00	+5.8516E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.4400	+8.5878E+02	+1.3691E+03	+6.9282E+00	+5.8522E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.4500	+8.5393E+02	+1.3672E+03	+6.9340E+00	+5.8526E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.4600	+8.4906E+02	+1.3654E+03	+6.9399E+00	+5.8247E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.4700	+8.4421E+02	+1.3635E+03	+6.9457E+00	+5.7706E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.4800	+8.3936E+02	+1.3617E+03	+6.9514E+00	+5.7359E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.4900	+8.3450E+02	+1.3598E+03	+6.9571E+00	+5.7241E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.5000	+8.2960E+02	+1.3579E+03	+6.9629E+00	+5.7255E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.5400	+8.1001E+02	+1.3505E+03	+6.9857E+00	+5.6753E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.5800	+7.9029E+02	+1.3432E+03	+7.0083E+00	+5.6529E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.6200	+7.7042E+02	+1.3360E+03	+7.0309E+00	+5.7012E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.6600	+7.5023E+02	+1.3289E+03	+7.0539E+00	+5.7615E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.7000	+7.2987E+02	+1.3221E+03	+7.0770E+00	+5.7641E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.7400	+7.0946E+02	+1.3155E+03	+7.1000E+00	+5.7807E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.7800	+6.8885E+02	+1.3091E+03	+7.1233E+00	+5.8262E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.8200	+6.6805E+02	+1.3030E+03	+7.1466E+00	+5.8357E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.8600	+6.4722E+02	+1.2971E+03	+7.1700E+00	+5.8080E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.9000	+6.2639E+02	+1.2915E+03	+7.1931E+00	+5.7912E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.9400	+6.0548E+02	+1.2862E+03	+7.2163E+00	+5.7495E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
1.9800	+5.8476E+02	+1.2812E+03	+7.2391E+00	+5.6247E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
2.0200	+5.6436E+02	+1.2764E+03	+7.2613E+00	+5.4506E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
2.0600	+5.4436E+02	+1.2718E+03	+7.2827E+00	+5.2770E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
2.1000	+5.2472E+02	+1.2675E+03	+7.3035E+00	+5.1159E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
2.1400	+5.0543E+02	+1.2633E+03	+7.3236E+00	+4.9938E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
2.1800	+4.8631E+02	+1.2593E+03	+7.3435E+00	+4.8913E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
2.2200	+4.6751E+02	+1.2556E+03	+7.3628E+00	+4.7389E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
2.2600	+4.4917E+02	+1.2521E+03	+7.3814E+00	+4.5619E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
2.3000	+4.3123E+02	+1.2486E+03	+7.3993E+00	+4.3906E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
2.3400	+4.1370E+02	+1.2453E+03	+7.4165E+00	+4.2199E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
2.3800	+3.9662E+02	+1.2421E+03	+7.4330E+00	+4.1160E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
2.4200	+3.7961E+02	+1.2390E+03	+7.4494E+00	+4.0340E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
2.4600	+3.6290E+02	+1.2361E+03	+7.4653E+00	+3.8965E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
2.5000	+3.4658E+02	+1.2332E+03	+7.4806E+00	+3.7567E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
2.5400	+3.3063E+02	+1.2305E+03	+7.4953E+00	+3.5723E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
2.5800	+3.1535E+02	+1.2277E+03	+7.5092E+00	+3.3505E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
2.6200	+3.0070E+02	+1.2250E+03	+7.5221E+00	+3.1409E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
2.6600	+2.8670E+02	+1.2223E+03	+7.5343E+00	+2.9086E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
2.7000	+2.7355E+02	+1.2196E+03	+7.5454E+00	+2.7199E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
2.7400	+2.6089E+02	+1.2170E+03	+7.5561E+00	+2.5822E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
2.7800	+2.4876E+02	+1.2145E+03	+7.5661E+00	+2.4419E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
2.8200	+2.3719E+02	+1.2122E+03	+7.5756E+00	+2.3193E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
2.8600	+2.2608E+02	+1.2099E+03	+7.5846E+00	+2.1648E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
2.9000	+2.1570E+02	+1.2077E+03	+7.5929E+00	+2.0178E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
2.9400	+2.0572E+02	+1.2056E+03	+7.6008E+00	+1.9187E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
2.9800	+1.9611E+02	+1.2035E+03	+7.6083E+00	+1.8135E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
3.0200	+1.8690E+02	+1.2014E+03	+7.6153E+00	+1.6878E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
3.0600	+1.7817E+02	+1.1992E+03	+7.6218E+00	+1.5272E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
3.1000	+1.7017E+02	+1.1971E+03	+7.6275E+00	+1.4166E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
3.1400	+1.6235E+02	+1.1951E+03	+7.6331E+00	+1.3609E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
3.1800	+1.5480E+02	+1.1930E+03	+7.6384E+00	+1.2666E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
3.2200	+1.4779E+02	+1.1910E+03	+7.6432E+00	+1.1677E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
3.2600	+1.4119E+02	+1.1891E+03	+7.6477E+00	+1.0767E-01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
3.3000	+1.3506E+02	+1.1873E+03	+7.6518E+00	+9.8200E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
3.3400	+1.2933E+02	+1.1855E+03	+7.6556E+00	+8.9137E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
3.3800	+1.2404E+02	+1.1838E+03	+7.6590E+00	+7.9382E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
3.4200	+1.1935E+02	+1.1823E+03	+7.6619E+00	+7.3677E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
3.4600	+1.1482E+02	+1.1809E+03	+7.6649E+00	+7.0765E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
3.5000	+1.1052E+02	+1.1795E+03	+7.6676E+00	+6.2491E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
3.5400	+1.0682E+02	+1.1782E+03	+7.6699E+00	+5.0242E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
3.5800	+1.0374E+02	+1.1770E+03	+7.6716E+00	+4.2024E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
3.6200	+1.0087E+02	+1.1759E+03	+7.6732E+00	+4.1283E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
3.6600	+9.7909E+01	+1.1747E+03	+7.6749E+00	+4.1913E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
3.7000	+9.5024E+01	+1.1736E+03	+7.6766E+00	+4.2473E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
3.7400	+9.2088E+01	+1.1726E+03	+7.6783E+00	+4.4041E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
3.7800	+8.9127E+01	+1.1715E+03	+7.6801E+00	+4.0979E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
3.8200	+8.6542E+01	+1.1706E+03	+7.6816E+00	+3.6825E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
3.8600	+8.4039E+01	+1.1696E+03	+7.6830E+00	+3.5599E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
3.9000	+8.1652E+01	+1.1688E+03	+7.6844E+00	+3.6119E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
3.9400	+7.9207E+01	+1.1680E+03	+7.6859E+00	+4.0189E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
3.9800	+7.6487E+01	+1.1671E+03	+7.6877E+00	+4.5990E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
4.0000	+7.5174E+01	+1.1667E+03	+7.6885E+00	+4.2208E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
4.2000	+6.1469E+01	+1.1614E+03	+7.6962E+00	+3.5004E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
4.4000	+4.8607E+01	+1.1555E+03	+7.7025E+00	+2.7736E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
4.6000	+3.6169E+01	+1.1484E+03	+7.7073E+00	+1.4475E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
4.8000	+2.7058E+01	+1.1404E+03	+7.7083E+00	-5.1063E-03	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
5.0000	+2.2659E+01	+1.1326E+03	+7.7052E+00	-1.1132E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
5.2000	+1.7830E+01	+1.1262E+03	+7.7038E+00	-4.6087E-03	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
5.4000	+1.2512E+01	+1.1204E+03	+7.7034E+00	-3.8906E-03	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
5.6000	+1.0065E+01	+1.1167E+03	+7.7022E+00	+1.6431E-03	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
5.8000	+6.2344E+00	+1.1149E+03	+7.7041E+00	+1.2551E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
6.0000	+1.2442E+00	+1.1135E+03	+7.7073E+00	+1.6515E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
6.2000	-4.3479E+00	+1.1117E+03	+7.7107E+00	+1.9959E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
6.4000	-1.1988E+01	+1.1092E+03	+7.7153E+00	+1.6416E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
6.6000	-1.6950E+01	+1.1064E+03	+7.7172E+00	+7.9401E-04	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
6.8000	-1.8220E+01	+1.1033E+03	+7.7156E+00	-5.7858E-03	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
7.0000	-1.9947E+01	+1.1008E+03	+7.7149E+00	-5.8699E-03	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
7.2000	-1.9272E+01	+1.0996E+03	+7.7132E+00	-1.6225E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
7.4000	-1.5270E+01	+1.0982E+03	+7.7084E+00	-3.2202E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
7.6000	-9.2448E+00	+1.0953E+03	+7.7003E+00	-3.4322E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
7.8000	-6.6583E+00	+1.0917E+03	+7.6947E+00	-2.1457E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
8.0000	-6.3366E+00	+1.0888E+03	+7.6918E+00	-5.9562E-03	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
8.2000	-7.2476E+00	+1.0885E+03	+7.6923E+00	-1.8506E-03	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
8.4000	-5.6621E+00	+1.0886E+03	+7.6910E+00	-1.1050E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
8.6000	-1.6412E+00	+1.0892E+03	+7.6879E+00	-1.8303E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
8.8000	+3.8822E+00	+1.0902E+03	+7.6837E+00	-1.5799E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
9.0000	+7.2406E+00	+1.0912E+03	+7.6816E+00	-9.8042E-03	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
9.2000	+1.0070E+01	+1.0921E+03	+7.6798E+00	-1.3768E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
9.4000	+1.4621E+01	+1.0927E+03	+7.6761E+00	-1.1346E-02	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
9.6000	+1.6490E+01	+1.0937E+03	+7.6752E+00	+2.1528E-04	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
9.8000	+1.5427E+01	+1.0936E+03	+7.6761E+00	+8.9048E-03	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.0000	+7.9789E+02	+7.9894E+02	+7.4361E-01	+3.7860E+00	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.0025	+7.9790E+02	+7.9901E+02	+7.9241E-01	+3.5253E+01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.0050	+7.9795E+02	+7.9920E+02	+9.1987E-01	+5.9381E+01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.0075	+7.9802E+02	+7.9951E+02	+1.0893E+00	+7.0665E+01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.0100	+7.9812E+02	+7.9990E+02	+1.2732E+00	+7.3672E+01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.0125	+7.9823E+02	+8.0038E+02	+1.4577E+00	+7.2669E+01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.0150	+7.9835E+02	+8.0092E+02	+1.6365E+00	+6.9979E+01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.0175	+7.9848E+02	+8.0153E+02	+1.8076E+00	+6.6786E+01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.0200	+7.9861E+02	+8.0220E+02	+1.9705E+00	+6.3498E+01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.0225	+7.9874E+02	+8.0292E+02	+2.1251E+00	+6.0058E+01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.0250	+7.9886E+02	+8.0371E+02	+2.2708E+00	+5.6440E+01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.0275	+7.9899E+02	+8.0454E+02	+2.4073E+00	+5.2795E+01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.0300	+7.9912E+02	+8.0543E+02	+2.5347E+00	+4.9328E+01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.0325	+7.9926E+02	+8.0636E+02	+2.6539E+00	+4.6189E+01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.0350	+7.9940E+02	+8.0734E+02	+2.7657E+00	+4.3390E+01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.0375	+7.9954E+02	+8.0837E+02	+2.8708E+00	+4.0829E+01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.0400	+7.9969E+02	+8.0944E+02	+2.9698E+00	+3.8438E+01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.0425	+7.9985E+02	+8.1054E+02	+3.0630E+00	+3.6231E+01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.0450	+8.0001E+02	+8.1169E+02	+3.1510E+00	+3.4235E+01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
0.0475	+8.0018E+02	+8.1287E+02	+3.2342E+00	+3.2344E+01	+9.1948E+02	-2.3435E+01	-3.9236E+01	+5.4105E-01	+4.5895E-01	+9.1127E+02
10.000000	+1.78340059E+01	+1.09225911E+03	+7.67268819E+00	-7.78524391E-03	+9.19483906E+02	-2.34346120E+01	-3.92361480E+01	+5.41054712E-01	+4.58945288E-01	+9.11271891E+02	-2.32358365E+01	-3.92183811E+01
11.000000	+2.11466333E+01	+1.08901086E+03	+7.66656306E+00	-4.46501336E-03	+9.19483906E+02	-2.34346120E+01	-3.92361480E+01	+5.41054712E-01	+4.58945288E-01	+9.11271891E+02	-2.32358365E+01	-3.92183811E+01
12.000000	+2.70006604E+01	+1.09187383E+03	+7.66375816E+00	-2.92206085E-04	+9.19483906E+02	-2.34346120E+01	-3.92361480E+01	+5.41054712E-01	+4.58945288E-01	+9.11271891E+02	-2.32358365E+01	-3.92183811E+01
13.000000	+1.37053121E+01	+1.08094564E+03	+7.66597865E+00	+2.23616761E-04	+9.19483906E+02	-2.34346120E+01	-3.92361480E+01	+5.41054712E-01	+4.58945288E-01	+9.11271891E+02	-2.32358365E+01	-3.92183811E+01
14.000000	-1.61945376E+00	+1.06373007E+03	+7.66420539E+00	+8.24900930E-03	+9.19483906E+02	-2.34346120E+01	-3.92361480E+01	+5.41054712E-01	+4.58945288E-01	+9.11271891E+02	-2.32358365E+01	-3.92183811E+01
15.000000	-2.08253684E+01	+1.06416836E+03	+7.68247667E+00	+1.02916749E-02	+9.19483906E+02	-2.34346120E+01	-3.92361480E+01	+5.41054712E-01	+4.58945288E-01	+9.11271891E+02	-2.32358365E+01	-3.92183811E+01
16.000000	-1.46449833E+01	+1.07286024E+03	+7.68478874E+00	-7.35998317E-03	+9.19483906E+02	-2.34346120E+01	-3.92361480E+01	+5.41054712E-01	+4.58945288E-01	+9.11271891E+02	-2.32358365E+01	-3.92183811E+01
17.000000	-1.14627190E+00	+1.06799336E+03	+7.66775670E+00	-9.26262465E-03	+9.19483906E+02	-2.34346120E+01	-3.92361480E+01	+5.41054712E-01	+4.58945288E-01	+9.11271891E+02	-2.32358365E+01	-3.92183811E+01
18.000000	+6.55630545E+00	+1.07410068E+03	+7.66626350E+00	-5.89279024E-03	+9.19483906E+02	-2.34346120E+01	-3.92361480E+01	+5.41054712E-01	+4.58945288E-01	+9.11271891E+02	-2.32358365E+01	-3.92183811E+01
19.000000	-2.15288366E+00	+1.05446028E+03	+7.65597112E+00	+9.57621680E-03	+9.19483906E+02	-2.34346120E+01	-3.92361480E+01	+5.41054712E-01	+4.58945288E-01	+9.11271891E+02	-2.32358365E+01	-3.92183811E+01
20.000000	-8.43663802E+00	+1.07975086E+03	+7.68541593E+00	+7.97350790E-03	+9.19483906E+02	-2.34346120E+01	-3.92361480E+01	+5.41054712E-01	+4.58945288E-01	+9.11271891E+02	-2.32358365E+01	-3.92183811E+01
21.000000	-7.74669058E+00	+1.06585136E+03	+7.67191813E+00	-5.35717068E-03	+9.19483906E+02	-2.34346120E+01	-3.92361480E+01	+5.41054712E-01	+4.58945288E-01	+9.11271891E+02	-2.32358365E+01	-3.92183811E+01
22.000000	-7.22409661E+00	+1.06936643E+03	+7.67470159E+00	+4.56409116E-03	+9.19483906E+02	-2.34346120E+01	-3.92361480E+01	+5.41054712E-01	+4.58945288E-01	+9.11271891E+02	-2.32358365E+01	-3.92183811E+01
23.000000	-5.42781905E+00	+1.07801510E+03	+7.68104632E+00	-2.42706741E-03	+9.19483906E+02	-2.34346120E+01	-3.92361480E+01	+5.41054712E-01	+4.58945288E-01	+9.11271891E+02	-2.32358365E+01	-3.92183811E+01
24.000000	-7.44549218E+00	+1.06393178E+03	+7.66984745E+00	-8.01039291E-03	+9.19483906E+02	-2.34346120E+01	-3.92361480E+01	+5.41054712E-01	+4.58945288E-01	+9.11271891E+02	-2.32358365E+01	-3.92183811E+01
25.000000	-5.30671020E+00	+1.06091690E+03	+7.66502553E+00	-1.53505785E-03	+9.19483906E+02	-2.34346120E+01	-3.92361480E+01	+5.41054712E-01	+4.58945288E-01	+9.11271891E+02	-2.32358365E+01	-3.92183811E+01
26.000000	-3.76744628E+00	+1.06432562E+03	+7.66677734E+00	+1.08038892E-03	+9.19483906E+02	-2.34346120E+01	-3.92361480E+01	+5.41054712E-01	+4.58945288E-01	+9.11271891E+02	-2.32358365E+01	-3.92183811E+01
27.000000	-3.76453303E+00	+1.06476544E+03	+7.66718631E+00	-1.24085914E-03	+9.19483906E+02	-2.34346120E+01	-3.92361480E+01	+5.41054712E-01	+4.58945288E-01	+9.11271891E+02	-2.32358365E+01	-3.92183811E+01
28.000000	+4.45077447E+00	+1.06989642E+03	+7.66429562E+00	+9.12123431E-03	+9.19483906E+02	-2.34346120E+01	-3.92361480E+01	+5.41054712E-01	+4.58945288E-01	+9.11271891E+02	-2.32358365E+01	-3.92183811E+01
29.000000	-1.60783455E+01	+1.07212314E+03	+7.68542878E+00	+3.31450838E-02	+9.19483906E+02	-2.34346120E+01	-3.92361480E+01	+5.41054712E-01	+4.58945288E-01	+9.11271891E+02	-2.32358365E+01	-3.92183811E+01


==> anc/otoc_to_plot_bosonic_M100_L1.1225_n10100_beta0.0500.dat <==
0.0500	+3.3865E+02	+3.3976E+02	+7.9408E-01	+2.3666E+01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.0750	+3.3993E+02	+3.4193E+02	+1.3881E+00	+2.1563E+01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.1000	+3.4138E+02	+3.4463E+02	+1.8723E+00	+1.7378E+01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.1250	+3.4298E+02	+3.4776E+02	+2.2570E+00	+1.3917E+01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.1500	+3.4474E+02	+3.5126E+02	+2.5681E+00	+1.1364E+01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.1750	+3.4667E+02	+3.5510E+02	+2.8252E+00	+9.4617E+00	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.2000	+3.4878E+02	+3.5924E+02	+3.0412E+00	+8.0079E+00	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.2250	+3.5108E+02	+3.6367E+02	+3.2256E+00	+6.8768E+00	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.2500	+3.5360E+02	+3.6836E+02	+3.3851E+00	+5.9799E+00	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.2750	+3.5632E+02	+3.7329E+02	+3.5246E+00	+5.2541E+00	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.3000	+3.5926E+02	+3.7846E+02	+3.6478E+00	+4.6570E+00	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.3250	+3.6241E+02	+3.8383E+02	+3.7574E+00	+4.1598E+00	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.3500	+3.6576E+02	+3.8939E+02	+3.8557E+00	+3.7412E+00	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.3750	+3.6930E+02	+3.9512E+02	+3.9445E+00	+3.3848E+00	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.4000	+3.7301E+02	+4.0100E+02	+4.0250E+00	+3.0787E+00	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.4250	+3.7686E+02	+4.0698E+02	+4.0984E+00	+2.8139E+00	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.4500	+3.8085E+02	+4.1307E+02	+4.1657E+00	+2.5832E+00	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.4750	+3.8495E+02	+4.1923E+02	+4.2276E+00	+2.3811E+00	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.5000	+3.8915E+02	+4.2544E+02	+4.2847E+00	+2.2030E+00	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.5250	+3.9342E+02	+4.3169E+02	+4.3377E+00	+2.0453E+00	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.5500	+3.9777E+02	+4.3797E+02	+4.3870E+00	+1.9052E+00	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.5750	+4.0217E+02	+4.4426E+02	+4.4330E+00	+1.7803E+00	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.6000	+4.0662E+02	+4.5056E+02	+4.4760E+00	+1.6688E+00	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.6250	+4.1110E+02	+4.5686E+02	+4.5164E+00	+1.5688E+00	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.6500	+4.1561E+02	+4.6314E+02	+4.5545E+00	+1.4791E+00	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.6750	+4.2013E+02	+4.6939E+02	+4.5904E+00	+1.3987E+00	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.7000	+4.2464E+02	+4.7561E+02	+4.6244E+00	+1.3266E+00	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.7250	+4.2914E+02	+4.8179E+02	+4.6567E+00	+1.2620E+00	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.7500	+4.3360E+02	+4.8790E+02	+4.6875E+00	+1.2041E+00	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.7750	+4.3802E+02	+4.9393E+02	+4.7169E+00	+1.1526E+00	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.8000	+4.4237E+02	+4.9988E+02	+4.7451E+00	+1.1068E+00	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.8250	+4.4665E+02	+5.0574E+02	+4.7723E+00	+1.0660E+00	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.8500	+4.5084E+02	+5.1150E+02	+4.7984E+00	+1.0301E+00	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.8750	+4.5492E+02	+5.1714E+02	+4.8238E+00	+9.9882E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.9000	+4.5890E+02	+5.2267E+02	+4.8484E+00	+9.7161E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.9250	+4.6275E+02	+5.2807E+02	+4.8723E+00	+9.4806E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.9500	+4.6647E+02	+5.3333E+02	+4.8958E+00	+9.2796E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.9750	+4.7005E+02	+5.3846E+02	+4.9187E+00	+9.1114E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.0000	+4.7347E+02	+5.4345E+02	+4.9413E+00	+8.9736E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.0250	+4.7674E+02	+5.4829E+02	+4.9636E+00	+8.8609E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.0500	+4.7983E+02	+5.5298E+02	+4.9856E+00	+8.7696E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.0750	+4.8274E+02	+5.5750E+02	+5.0075E+00	+8.7012E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.1000	+4.8547E+02	+5.6187E+02	+5.0291E+00	+8.6517E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.1250	+4.8801E+02	+5.6607E+02	+5.0507E+00	+8.6125E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.1500	+4.9035E+02	+5.7011E+02	+5.0722E+00	+8.5811E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.1750	+4.9249E+02	+5.7398E+02	+5.0936E+00	+8.5554E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.2000	+4.9443E+02	+5.7767E+02	+5.1150E+00	+8.5305E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.2250	+4.9616E+02	+5.8120E+02	+5.1363E+00	+8.5014E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.2500	+4.9769E+02	+5.8455E+02	+5.1575E+00	+8.4611E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.2750	+4.9902E+02	+5.8774E+02	+5.1786E+00	+8.4036E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.3000	+5.0016E+02	+5.9075E+02	+5.1995E+00	+8.3320E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.3250	+5.0110E+02	+5.9359E+02	+5.2202E+00	+8.2420E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.3500	+5.0186E+02	+5.9626E+02	+5.2407E+00	+8.1290E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.3750	+5.0244E+02	+5.9877E+02	+5.2609E+00	+7.9955E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.4000	+5.0285E+02	+6.0111E+02	+5.2807E+00	+7.8418E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.4250	+5.0310E+02	+6.0328E+02	+5.3001E+00	+7.6761E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.4500	+5.0320E+02	+6.0530E+02	+5.3191E+00	+7.5039E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.4750	+5.0315E+02	+6.0716E+02	+5.3376E+00	+7.3270E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.5000	+5.0295E+02	+6.0886E+02	+5.3557E+00	+7.1566E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.5250	+5.0262E+02	+6.1042E+02	+5.3734E+00	+6.9981E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.5500	+5.0214E+02	+6.1182E+02	+5.3907E+00	+6.8605E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.5750	+5.0153E+02	+6.1309E+02	+5.4077E+00	+6.7502E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.6000	+5.0077E+02	+6.1421E+02	+5.4244E+00	+6.6665E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.6250	+4.9987E+02	+6.1521E+02	+5.4410E+00	+6.6169E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.6500	+4.9881E+02	+6.1607E+02	+5.4575E+00	+6.5961E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.6750	+4.9760E+02	+6.1680E+02	+5.4740E+00	+6.6026E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.7000	+4.9622E+02	+6.1742E+02	+5.4905E+00	+6.6316E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.7250	+4.9469E+02	+6.1792E+02	+5.5072E+00	+6.6761E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.7500	+4.9299E+02	+6.1830E+02	+5.5239E+00	+6.7380E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.7750	+4.9113E+02	+6.1858E+02	+5.5409E+00	+6.8072E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.8000	+4.8911E+02	+6.1876E+02	+5.5580E+00	+6.8820E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.8250	+4.8693E+02	+6.1884E+02	+5.5753E+00	+6.9532E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.8500	+4.8459E+02	+6.1882E+02	+5.5927E+00	+7.0174E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.8750	+4.8210E+02	+6.1872E+02	+5.6104E+00	+7.0760E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.9000	+4.7946E+02	+6.1853E+02	+5.6281E+00	+7.1209E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.9250	+4.7669E+02	+6.1826E+02	+5.6460E+00	+7.1540E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.9500	+4.7378E+02	+6.1791E+02	+5.6639E+00	+7.1686E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
1.9750	+4.7076E+02	+6.1749E+02	+5.6818E+00	+7.1703E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
2.0000	+4.6762E+02	+6.1701E+02	+5.6997E+00	+7.1575E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
2.1000	+4.5401E+02	+6.1448E+02	+5.7712E+00	+7.1432E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
2.2000	+4.3885E+02	+6.1119E+02	+5.8426E+00	+7.0876E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
2.3000	+4.2243E+02	+6.0733E+02	+5.9130E+00	+6.9557E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
2.4000	+4.0501E+02	+6.0307E+02	+5.9817E+00	+6.8033E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
2.5000	+3.8665E+02	+5.9850E+02	+6.0491E+00	+6.5890E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
2.6000	+3.6775E+02	+5.9371E+02	+6.1135E+00	+6.2269E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
2.7000	+3.4882E+02	+5.8878E+02	+6.1736E+00	+5.8022E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
2.8000	+3.3007E+02	+5.8383E+02	+6.2295E+00	+5.3690E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
2.9000	+3.1184E+02	+5.7899E+02	+6.2810E+00	+4.9128E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
3.0000	+2.9431E+02	+5.7427E+02	+6.3278E+00	+4.4571E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
3.1000	+2.7763E+02	+5.6969E+02	+6.3701E+00	+4.0501E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
3.2000	+2.6172E+02	+5.6530E+02	+6.4088E+00	+3.6823E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
3.3000	+2.4674E+02	+5.6113E+02	+6.4438E+00	+3.2934E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
3.4000	+2.3296E+02	+5.5721E+02	+6.4747E+00	+2.9346E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
3.5000	+2.2025E+02	+5.5363E+02	+6.5024E+00	+2.6252E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
3.6000	+2.0870E+02	+5.5043E+02	+6.5272E+00	+2.3508E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
3.7000	+1.9812E+02	+5.4755E+02	+6.5495E+00	+2.1229E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
3.8000	+1.8834E+02	+5.4489E+02	+6.5696E+00	+1.9419E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
3.9000	+1.7918E+02	+5.4246E+02	+6.5883E+00	+1.8159E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
4.0000	+1.7047E+02	+5.4021E+02	+6.6059E+00	+1.7067E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
4.1000	+1.6217E+02	+5.3806E+02	+6.6224E+00	+1.6166E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
4.2000	+1.5407E+02	+5.3596E+02	+6.6383E+00	+1.5314E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
4.3000	+1.4634E+02	+5.3392E+02	+6.6531E+00	+1.4317E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
4.4000	+1.3879E+02	+5.3177E+02	+6.6669E+00	+1.3158E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
4.5000	+1.3157E+02	+5.2948E+02	+6.6794E+00	+1.1441E-01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
4.6000	+1.2491E+02	+5.2698E+02	+6.6898E+00	+9.4826E-02	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
4.7000	+1.1866E+02	+5.2419E+02	+6.6983E+00	+7.7186E-02	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
4.8000	+1.1280E+02	+5.2113E+02	+6.7052E+00	+5.7575E-02	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
4.9000	+1.0774E+02	+5.1797E+02	+6.7099E+00	+3.9134E-02	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
5.0000	+1.0336E+02	+5.1490E+02	+6.7131E+00	+3.0535E-02	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
5.1000	+9.9186E+01	+5.1193E+02	+6.7160E+00	+3.1947E-02	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
5.2000	+9.4835E+01	+5.0901E+02	+6.7194E+00	+3.5433E-02	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
5.3000	+9.0556E+01	+5.0623E+02	+6.7231E+00	+3.5813E-02	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
5.4000	+8.6443E+01	+5.0360E+02	+6.7266E+00	+3.5134E-02	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
5.5000	+8.2492E+01	+5.0110E+02	+6.7301E+00	+3.6396E-02	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
5.6000	+7.8550E+01	+4.9875E+02	+6.7339E+00	+4.2365E-02	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
5.7000	+7.4436E+01	+4.9660E+02	+6.7386E+00	+4.9004E-02	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
5.8000	+7.0260E+01	+4.9460E+02	+6.7437E+00	+5.1005E-02	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
5.9000	+6.6206E+01	+4.9270E+02	+6.7488E+00	+4.9636E-02	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
6.0000	+6.2386E+01	+4.9096E+02	+6.7536E+00	+4.8626E-02	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
6.1000	+5.8659E+01	+4.8932E+02	+6.7585E+00	+5.0061E-02	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
6.2000	+5.4862E+01	+4.8775E+02	+6.7636E+00	+5.2202E-02	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
6.3000	+5.1083E+01	+4.8627E+02	+6.7689E+00	+5.1286E-02	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
6.4000	+4.7511E+01	+4.8486E+02	+6.7739E+00	+4.6131E-02	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
6.5000	+4.4303E+01	+4.8352E+02	+6.7781E+00	+3.9253E-02	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
6.6000	+4.1507E+01	+4.8230E+02	+6.7817E+00	+3.0655E-02	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
6.7000	+3.9268E+01	+4.8119E+02	+6.7843E+00	+2.1326E-02	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
6.8000	+3.7479E+01	+4.8016E+02	+6.7860E+00	+1.4456E-02	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
6.9000	+3.6049E+01	+4.7925E+02	+6.7872E+00	+1.0454E-02	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
7.0000	+3.4876E+01	+4.7848E+02	+6.7881E+00	+8.0504E-03	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
7.1000	+3.3950E+01	+4.7786E+02	+6.7888E+00	+5.6901E-03	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
7.2000	+3.3319E+01	+4.7743E+02	+6.7892E+00	+2.7084E-03	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
7.3000	+3.3019E+01	+4.7717E+02	+6.7893E+00	+8.5565E-04	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
7.4000	+3.2851E+01	+4.7704E+02	+6.7894E+00	-1.3805E-04	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
7.5000	+3.2861E+01	+4.7700E+02	+6.7893E+00	-4.1877E-03	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
7.6000	+3.3239E+01	+4.7706E+02	+6.7886E+00	-4.7997E-03	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
7.7000	+3.3484E+01	+4.7720E+02	+6.7883E+00	+2.5272E-03	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
7.8000	+3.3389E+01	+4.7743E+02	+6.7891E+00	+7.2834E-03	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
7.9000	+3.3364E+01	+4.7773E+02	+6.7898E+00	+7.1656E-03	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.0400	+3.3820E+02	+3.3906E+02	+5.4242E-01	+2.4329E+01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.0500	+3.3865E+02	+3.3976E+02	+7.9408E-01	+2.5011E+01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.0600	+3.3914E+02	+3.4056E+02	+1.0426E+00	+2.4164E+01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.0700	+3.3966E+02	+3.4145E+02	+1.2774E+00	+2.2570E+01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.0800	+3.4021E+02	+3.4243E+02	+1.4940E+00	+2.0731E+01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.0900	+3.4078E+02	+3.4349E+02	+1.6920E+00	+1.8911E+01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.1000	+3.4138E+02	+3.4463E+02	+1.8723E+00	+1.7228E+01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.1100	+3.4200E+02	+3.4583E+02	+2.0365E+00	+1.5721E+01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.1200	+3.4265E+02	+3.4710E+02	+2.1867E+00	+1.4390E+01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.1300	+3.4332E+02	+3.4843E+02	+2.3243E+00	+1.3220E+01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.1400	+3.4402E+02	+3.4982E+02	+2.4511E+00	+1.2189E+01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.1500	+3.4474E+02	+3.5126E+02	+2.5681E+00	+1.1277E+01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.1600	+3.4549E+02	+3.5276E+02	+2.6766E+00	+1.0464E+01	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.1700	+3.4627E+02	+3.5431E+02	+2.7774E+00	+9.7362E+00	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.1800	+3.4708E+02	+3.5591E+02	+2.8713E+00	+9.0828E+00	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
0.1900	+3.4791E+02	+3.5755E+02	+2.9591E+00	+8.4637E+00	+3.6485E+02	-1.0111E+01	-3.6086E+01	+5.8321E-01	+4.1679E-01	+3.4934E+02
8.000000	+3.33071775E+01	+4.78082044E+02	+6.79071542E+00	+1.51164052E-04	+3.64848247E+02	-1.01105524E+01	-3.60858868E+01	+5.83210914E-01	+4.16789086E-01	+3.49338433E+02	-9.68538216E+00	-3.60686267E+01
9.100000	+3.97795357E+01	+4.87834056E+02	+6.79806210E+00	+1.32064481E-02	+3.64848247E+02	-1.01105524E+01	-3.60858868E+01	+5.83210914E-01	+4.16789086E-01	+3.49338433E+02	-9.68538216E+00	-3.60686267E+01
10.200000	+4.05105278E+01	+4.98397524E+02	+6.81976960E+00	+2.17629370E-02	+3.64848247E+02	-1.01105524E+01	-3.60858868E+01	+5.83210914E-01	+4.16789086E-01	+3.49338433E+02	-9.68538216E+00	-3.60686267E+01
11.300000	+3.65985427E+01	+5.06627067E+02	+6.84594056E+00	+1.08337033E-02	+3.64848247E+02	-1.01105524E+01	-3.60858868E+01	+5.83210914E-01	+4.16789086E-01	+3.49338433E+02	-9.68538216E+00	-3.60686267E+01
12.400000	+3.45861371E+01	+5.03517574E+02	+6.84360375E+00	-6.07258866E-03	+3.64848247E+02	-1.01105524E+01	-3.60858868E+01	+5.83210914E-01	+4.16789086E-01	+3.49338433E+02	-9.68538216E+00	-3.60686267E+01
13.500000	+1.44403225E+01	+4.78231169E+02	+6.83258087E+00	+1.09714610E-02	+3.64848247E+02	-1.01105524E+01	-3.60858868E+01	+5.83210914E-01	+4.16789086E-01	+3.49338433E+02	-9.68538216E+00	-3.60686267E+01
14.600000	-1.38516074E+01	+4.66536235E+02	+6.86774096E+00	+3.23134244E-02	+3.64848247E+02	-1.01105524E+01	-3.60858868E+01	+5.83210914E-01	+4.16789086E-01	+3.49338433E+02	-9.68538216E+00	-3.60686267E+01
15.700000	-1.79427915E+01	+4.80018936E+02	+6.90367040E+00	+1.22758530E-02	+3.64848247E+02	-1.01105524E+01	-3.60858868E+01	+5.83210914E-01	+4.16789086E-01	+3.49338433E+02	-9.68538216E+00	-3.60686267E+01
16.800000	-1.05182075E+01	+4.83020188E+02	+6.89474784E+00	-1.27307238E-02	+3.64848247E+02	-1.01105524E+01	-3.60858868E+01	+5.83210914E-01	+4.16789086E-01	+3.49338433E+02	-9.68538216E+00	-3.60686267E+01
17.900000	-1.20629755E+00	+4.83002217E+02	+6.87566281E+00	-5.54662576E-03	+3.64848247E+02	-1.01105524E+01	-3.60858868E+01	+5.83210914E-01	+4.16789086E-01	+3.49338433E+02	-9.68538216E+00	-3.60686267E+01
19.000000	-7.38828301E+00	+4.80164268E+02	+6.88254526E+00	+1.39116591E-02	+3.64848247E+02	-1.01105524E+01	-3.60858868E+01	+5.83210914E-01	+4.16789086E-01	+3.49338433E+02	-9.68538216E+00	-3.60686267E+01
20.100000	-1.34615089E+01	+4.85795634E+02	+6.90626846E+00	+5.75621684E-03	+3.64848247E+02	-1.01105524E+01	-3.60858868E+01	+5.83210914E-01	+4.16789086E-01	+3.49338433E+02	-9.68538216E+00	-3.60686267E+01
21.200000	-1.15315950E+01	+4.82234424E+02	+6.89520894E+00	-9.32287084E-03	+3.64848247E+02	-1.01105524E+01	-3.60858868E+01	+5.83210914E-01	+4.16789086E-01	+3.49338433E+02	-9.68538216E+00	-3.60686267E+01
22.300000	-4.81668332E+00	+4.84304836E+02	+6.88575814E+00	-7.31163322E-03	+3.64848247E+02	-1.01105524E+01	-3.60858868E+01	+5.83210914E-01	+4.16789086E-01	+3.49338433E+02	-9.68538216E+00	-3.60686267E+01
23.400000	-6.02223186E-01	+4.85284816E+02	+6.87912335E+00	-6.57007562E-03	+3.64848247E+02	-1.01105524E+01	-3.60858868E+01	+5.83210914E-01	+4.16789086E-01	+3.49338433E+02	-9.68538216E+00	-3.60686267E+01
24.500000	-8.22824581E+00	+4.73874279E+02	+6.87130398E+00	-7.89481389E-03	+3.64848247E+02	-1.01105524E+01	-3.60858868E+01	+5.83210914E-01	+4.16789086E-01	+3.49338433E+02	-9.68538216E+00	-3.60686267E+01
25.600000	-8.22902636E+00	+4.69291705E+02	+6.86175476E+00	-7.15988320E-03	+3.64848247E+02	-1.01105524E+01	-3.60858868E+01	+5.83210914E-01	+4.16789086E-01	+3.49338433E+02	-9.68538216E+00	-3.60686267E+01
26.700000	-1.85846431E+00	+4.72709601E+02	+6.85555224E+00	+6.02950434E-03	+3.64848247E+02	-1.01105524E+01	-3.60858868E+01	+5.83210914E-01	+4.16789086E-01	+3.49338433E+02	-9.68538216E+00	-3.60686267E+01
27.800000	+1.95519642E-01	+4.84092719E+02	+6.87501967E+00	+2.22080685E-02	+3.64848247E+02	-1.01105524E+01	-3.60858868E+01	+5.83210914E-01	+4.16789086E-01	+3.49338433E+02	-9.68538216E+00	-3.60686267E+01
28.900000	-1.02295515E+01	+4.88100597E+02	+6.90440999E+00	+3.12288768E-02	+3.64848247E+02	-1.01105524E+01	-3.60858868E+01	+5.83210914E-01	+4.16789086E-01	+3.49338433E+02	-9.68538216E+00	-3.60686267E+01
0.005000	+3.37230367E+02	+3.37712366E+02	-3.66655326E-02	+4.15860716E+00	+3.64848247E+02	-1.01105524E+01	-3.60858868E+01	+5.83210914E-01	+4.16789086E-01	+3.49338433E+02	-9.68538216E+00	-3.60686267E+01
0.007000	+3.37248170E+02	+3.37735000E+02	-2.66949303E-02	+5.81199522E+00	+3.64848247E+02	-1.01105524E+01	-3.60858868E+01	+5.83210914E-01	+4.16789086E-01	+3.49338433E+02	-9.68538216E+00	-3.60686267E+01
0.009000	+3.37271682E+02	+3.37765018E+02	-1.34175518E-02	+7.45830926E+00	+3.64848247E+02	-1.01105524E+01	-3.60858868E+01	+5.83210914E-01	+4.16789086E-01	+3.49338433E+02	-9.68538216E+00	-3.60686267E+01
0.011000	+3.37300717E+02	+3.37802289E+02	+3.13830676E-03	+9.08669565E+00	+3.64848247E+02	-1.01105524E+01	-3.60858868E+01	+5.83210914E-01	+4.16789086E-01	+3.49338433E+02	-9.68538216E+00	-3.60686267E+01
0.013000	+3.37335064E+02	+3.37846661E+02	+2.29292308E-02	+1.06892621E+01	+3.64848247E+02	-1.01105524E+01	-3.60858868E+01	+5.83210914E-01	+4.16789086E-01	+3.49338433E+02	-9.68538216E+00	-3.60686267E+01
0.015000	+3.37374490E+02	+3.37897972E+02	+4.58953553E-02	+1.22571729E+01	+3.64848247E+02	-1.01105524E+01	-3.60858868E+01	+5.83210914E-01	+4.16789086E-01	+3.49338433E+02	-9.68538216E+00	-3.60686267E+01
0.017000	+3.37418754E+02	+3.37956059E+02	+7.19579223E-02	+1.37802415E+01	+3.64848247E+02	-1.01105524E+01	-3.60858868E+01	+5.83210914E-01	+4.16789086E-01	+3.49338433E+02	-9.68538216E+00	-3.60686267E+01
0.019000	+3.37467611E+02	+3.38020758E+02	+1.01016321E-01	+1.52468524E+01	+3.64848247E+02	-1.01105524E+01	-3.60858868E+01	+5.83210914E-01	+4.16789086E-01	+3.49338433E+02	-9.68538216E+00	-3.60686267E+01
0.021000	+3.37520817E+02	+3.38091911E+02	+1.32945332E-01	+1.66442238E+01	+3.64848247E+02	-1.01105524E+01	-3.60858868E+01	+5.83210914E-01	+4.16789086E-01	+3.49338433E+02	-9.68538216E+00	-3.60686267E+01
0.023000	+3.37578133E+02	+3.38169361E+02	+1.67593217E-01	+1.79590988E+01	+3.64848247E+02	-1.01105524E+01	-3.60858868E+01	+5.83210914E-01	+4.16789086E-01	+3.49338433E+02	-9.68538216E+00	-3.60686267E+01
0.025000	+3.37639324E+02	+3.38252952E+02	+2.04781727E-01	+1.91789255E+01	+3.64848247E+02	-1.01105524E+01	-3.60858868E+01	+5.83210914E-01	+4.16789086E-01	+3.49338433E+02	-9.68538216E+00	-3.60686267E+01
0.027000	+3.37704162E+02	+3.38342531E+02	+2.44308919E-01	+2.02931976E+01	+3.64848247E+02	-1.01105524E+01	-3.60858868E+01	+5.83210914E-01	+4.16789086E-01	+3.49338433E+02	-9.68538216E+00	-3.60686267E+01
0.029000	+3.37772430E+02	+3.38437946E+02	+2.85954518E-01	+2.13524014E+01	+3.64848247E+02	-1.01105524E+01	-3.60858868E+01	+5.83210914E-01	+4.16789086E-01	+3.49338433E+02	-9.68538216E+00	-3.60686267E+01


==> anc/otoc_to_plot_bosonic_M100_L1.1225_n10100_beta0.1000.dat <==
0.5000	+1.6251E+02	+1.6696E+02	+2.1870E+00	+2.8445E+00	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
0.6000	+1.6980E+02	+1.7550E+02	+2.4335E+00	+2.2255E+00	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
0.7000	+1.7755E+02	+1.8450E+02	+2.6321E+00	+1.8340E+00	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
0.8000	+1.8556E+02	+1.9379E+02	+2.8003E+00	+1.5915E+00	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
0.9000	+1.9367E+02	+2.0323E+02	+2.9504E+00	+1.4552E+00	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
1.0000	+2.0165E+02	+2.1266E+02	+3.0914E+00	+1.3936E+00	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
1.1000	+2.0931E+02	+2.2194E+02	+3.2291E+00	+1.3745E+00	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
1.2000	+2.1648E+02	+2.3097E+02	+3.3663E+00	+1.3637E+00	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
1.3000	+2.2306E+02	+2.3965E+02	+3.5019E+00	+1.3310E+00	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
1.4000	+2.2901E+02	+2.4791E+02	+3.6324E+00	+1.2607E+00	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
1.5000	+2.3432E+02	+2.5567E+02	+3.7540E+00	+1.1641E+00	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
1.6000	+2.3902E+02	+2.6288E+02	+3.8653E+00	+1.0776E+00	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
1.7000	+2.4303E+02	+2.6951E+02	+3.9695E+00	+1.0346E+00	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
1.8000	+2.4617E+02	+2.7552E+02	+4.0722E+00	+1.0276E+00	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
1.9000	+2.4838E+02	+2.8090E+02	+4.1751E+00	+1.0299E+00	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
2.0000	+2.4969E+02	+2.8564E+02	+4.2755E+00	+9.7493E-01	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
2.1000	+2.5016E+02	+2.8976E+02	+4.3721E+00	+9.5730E-01	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
2.2000	+2.4973E+02	+2.9327E+02	+4.4669E+00	+9.3844E-01	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
2.3000	+2.4843E+02	+2.9621E+02	+4.5598E+00	+9.0823E-01	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
2.4000	+2.4635E+02	+2.9857E+02	+4.6486E+00	+8.6984E-01	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
2.5000	+2.4351E+02	+3.0037E+02	+4.7337E+00	+8.2941E-01	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
2.6000	+2.3999E+02	+3.0163E+02	+4.8145E+00	+7.8051E-01	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
2.7000	+2.3591E+02	+3.0238E+02	+4.8898E+00	+7.3176E-01	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
2.8000	+2.3129E+02	+3.0265E+02	+4.9608E+00	+6.8566E-01	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
2.9000	+2.2625E+02	+3.0248E+02	+5.0270E+00	+6.3472E-01	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
3.0000	+2.2090E+02	+3.0191E+02	+5.0878E+00	+5.8134E-01	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
3.1000	+2.1534E+02	+3.0098E+02	+5.1432E+00	+5.3471E-01	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
3.2000	+2.0957E+02	+2.9973E+02	+5.1947E+00	+4.9229E-01	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
3.3000	+2.0371E+02	+2.9821E+02	+5.2417E+00	+4.4758E-01	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
3.4000	+1.9784E+02	+2.9644E+02	+5.2842E+00	+4.0820E-01	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
3.5000	+1.9193E+02	+2.9446E+02	+5.3233E+00	+3.7604E-01	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
3.6000	+1.8602E+02	+2.9232E+02	+5.3594E+00	+3.4437E-01	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
3.7000	+1.8019E+02	+2.9003E+02	+5.3922E+00	+3.1350E-01	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
3.8000	+1.7444E+02	+2.8762E+02	+5.4221E+00	+2.8898E-01	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
3.9000	+1.6874E+02	+2.8512E+02	+5.4500E+00	+2.6804E-01	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
4.0000	+1.6313E+02	+2.8254E+02	+5.4757E+00	+2.4868E-01	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
4.1000	+1.5759E+02	+2.7990E+02	+5.4997E+00	+2.3494E-01	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
4.2000	+1.5204E+02	+2.7720E+02	+5.5227E+00	+2.2331E-01	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
4.3000	+1.4652E+02	+2.7442E+02	+5.5444E+00	+2.1119E-01	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
4.4000	+1.4101E+02	+2.7156E+02	+5.5650E+00	+1.9689E-01	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
4.5000	+1.3556E+02	+2.6860E+02	+5.5838E+00	+1.7184E-01	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
4.6000	+1.3038E+02	+2.6550E+02	+5.5993E+00	+1.4352E-01	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
4.7000	+1.2538E+02	+2.6229E+02	+5.6125E+00	+1.2584E-01	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
4.8000	+1.2043E+02	+2.5899E+02	+5.6245E+00	+1.1558E-01	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
4.9000	+1.1554E+02	+2.5565E+02	+5.6356E+00	+1.0660E-01	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
5.0000	+1.1074E+02	+2.5232E+02	+5.6460E+00	+1.0208E-01	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
5.1000	+1.0599E+02	+2.4900E+02	+5.6560E+00	+9.8953E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
5.2000	+1.0130E+02	+2.4570E+02	+5.6658E+00	+9.1349E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
5.3000	+9.6830E+01	+2.4247E+02	+5.6743E+00	+7.9293E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
5.4000	+9.2601E+01	+2.3931E+02	+5.6816E+00	+7.1901E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
5.5000	+8.8502E+01	+2.3625E+02	+5.6887E+00	+6.9977E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
5.6000	+8.4519E+01	+2.3330E+02	+5.6956E+00	+7.0223E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
5.7000	+8.0647E+01	+2.3049E+02	+5.7027E+00	+7.1737E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
5.8000	+7.6893E+01	+2.2782E+02	+5.7100E+00	+7.1847E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
5.9000	+7.3278E+01	+2.2529E+02	+5.7171E+00	+6.9175E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
6.0000	+6.9865E+01	+2.2290E+02	+5.7238E+00	+6.1930E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
6.1000	+6.6748E+01	+2.2065E+02	+5.7295E+00	+4.9536E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
6.2000	+6.3983E+01	+2.1854E+02	+5.7337E+00	+3.8833E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
6.3000	+6.1477E+01	+2.1658E+02	+5.7372E+00	+3.4165E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
6.4000	+5.9179E+01	+2.1479E+02	+5.7405E+00	+3.3194E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
6.5000	+5.7051E+01	+2.1319E+02	+5.7439E+00	+3.3970E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
6.6000	+5.5100E+01	+2.1178E+02	+5.7473E+00	+3.0430E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
6.7000	+5.3468E+01	+2.1056E+02	+5.7500E+00	+2.1627E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
6.8000	+5.2156E+01	+2.0951E+02	+5.7517E+00	+1.6398E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
6.9000	+5.1016E+01	+2.0862E+02	+5.7532E+00	+1.4666E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
7.0000	+5.0096E+01	+2.0791E+02	+5.7546E+00	+1.3465E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
7.1000	+4.9372E+01	+2.0740E+02	+5.7559E+00	+1.9116E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
7.2000	+4.8682E+01	+2.0710E+02	+5.7584E+00	+2.6416E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
7.3000	+4.8155E+01	+2.0702E+02	+5.7612E+00	+3.1224E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
7.4000	+4.7739E+01	+2.0715E+02	+5.7647E+00	+4.0133E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
7.5000	+4.7332E+01	+2.0748E+02	+5.7692E+00	+4.6991E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
7.6000	+4.7072E+01	+2.0799E+02	+5.7741E+00	+5.0396E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
7.7000	+4.6914E+01	+2.0868E+02	+5.7793E+00	+5.8643E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
7.8000	+4.6716E+01	+2.0954E+02	+5.7858E+00	+6.5103E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
7.9000	+4.6625E+01	+2.1052E+02	+5.7923E+00	+6.4660E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
8.0000	+4.6661E+01	+2.1160E+02	+5.7987E+00	+6.6722E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
8.1000	+4.6724E+01	+2.1282E+02	+5.8057E+00	+7.1684E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
8.2000	+4.6852E+01	+2.1417E+02	+5.8131E+00	+7.4717E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
8.3000	+4.7020E+01	+2.1561E+02	+5.8206E+00	+7.2782E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
8.4000	+4.7335E+01	+2.1711E+02	+5.8276E+00	+7.0666E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
8.5000	+4.7668E+01	+2.1866E+02	+5.8348E+00	+7.4960E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
8.6000	+4.7932E+01	+2.2027E+02	+5.8426E+00	+7.6689E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
8.7000	+4.8281E+01	+2.2192E+02	+5.8501E+00	+6.9249E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
8.8000	+4.8849E+01	+2.2359E+02	+5.8565E+00	+6.2213E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
8.9000	+4.9492E+01	+2.2530E+02	+5.8625E+00	+6.2057E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
9.0000	+5.0123E+01	+2.2705E+02	+5.8689E+00	+6.4664E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
9.1000	+5.0706E+01	+2.2880E+02	+5.8755E+00	+7.0340E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
9.2000	+5.1134E+01	+2.3056E+02	+5.8829E+00	+7.5265E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
9.3000	+5.1513E+01	+2.3231E+02	+5.8905E+00	+7.5905E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
9.4000	+5.1864E+01	+2.3404E+02	+5.8981E+00	+7.5476E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
9.5000	+5.2183E+01	+2.3573E+02	+5.9056E+00	+7.9130E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
9.6000	+5.2315E+01	+2.3740E+02	+5.9139E+00	+8.4785E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
9.7000	+5.2329E+01	+2.3902E+02	+5.9226E+00	+8.9859E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
9.8000	+5.2148E+01	+2.4058E+02	+5.9319E+00	+9.7222E-02	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
9.9000	+5.1757E+01	+2.4211E+02	+5.9420E+00	+1.0516E-01	+1.5615E+02	-5.3919E+00	-2.8960E+01	+6.2383E-01	+3.7617E-01	+1.3805E+02
0.000000	+1.40748455E+02	+1.41087667E+02	-3.87984779E-01	-9.38997849E-01	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
0.025000	+1.40871336E+02	+1.41208563E+02	-3.93852551E-01	+4.69576087E-01	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
0.050000	+1.41204836E+02	+1.41552106E+02	-3.64505974E-01	+2.90477694E+00	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
0.075000	+1.41690895E+02	+1.42080836E+02	-2.48613704E-01	+5.99144729E+00	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
0.100000	+1.42295807E+02	+1.42764372E+02	-6.49336101E-02	+7.92219017E+00	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
0.125000	+1.43004205E+02	+1.43583669E+02	+1.47495804E-01	+8.62594311E+00	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
0.150000	+1.43804006E+02	+1.44525246E+02	+3.66363545E-01	+8.63679694E+00	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
0.175000	+1.44685680E+02	+1.45578106E+02	+5.79335651E-01	+8.24724110E+00	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
0.200000	+1.45644586E+02	+1.46733933E+02	+7.78725600E-01	+7.64969610E+00	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
0.225000	+1.46678505E+02	+1.47986733E+02	+9.61820457E-01	+7.00499669E+00	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
0.250000	+1.47785424E+02	+1.49331667E+02	+1.12897543E+00	+6.38831644E+00	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
0.275000	+1.48963911E+02	+1.50764455E+02	+1.28123628E+00	+5.81615647E+00	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
0.300000	+1.50213200E+02	+1.52281312E+02	+1.41978326E+00	+5.29616771E+00	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
0.325000	+1.51532243E+02	+1.53878679E+02	+1.54604466E+00	+4.83374125E+00	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
0.350000	+1.52919298E+02	+1.55552822E+02	+1.66147032E+00	+4.42526655E+00	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
0.375000	+1.54372125E+02	+1.57299660E+02	+1.76730799E+00	+4.06343661E+00	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
0.400000	+1.55887960E+02	+1.59114773E+02	+1.86464215E+00	+3.74310163E+00	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
0.425000	+1.57463357E+02	+1.60993421E+02	+1.95446307E+00	+3.46009979E+00	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
0.450000	+1.59094310E+02	+1.62930577E+02	+2.03764714E+00	+3.20961885E+00	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
0.475000	+1.60776498E+02	+1.64921059E+02	+2.11494402E+00	+2.97413115E+00	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
10.000000	+5.13393124E+01	+2.43579667E+02	+5.95189362E+00	+6.13443298E-02	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
12.000000	+4.28920825E+01	+2.52296218E+02	+6.03741323E+00	+2.41752779E-02	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
14.000000	+6.58903489E+00	+2.18347762E+02	+6.04859473E+00	+2.29872359E-02	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
16.000000	-7.01244652E+00	+2.22559159E+02	+6.12936217E+00	+1.71052797E-02	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
18.000000	+4.22494193E+00	+2.30979608E+02	+6.11701585E+00	+8.81960352E-03	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
20.000000	-5.88386441E+00	+2.31931217E+02	+6.16464058E+00	+9.62204522E-03	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
22.000000	-6.58688878E+00	+2.29065278E+02	+6.15550403E+00	-1.25045454E-02	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
24.000000	-3.24219416E+00	+2.22970396E+02	+6.11462240E+00	-1.40636126E-02	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
26.000000	-6.38943142E+00	+2.16372226E+02	+6.09924958E+00	+1.20310848E-02	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
28.000000	-4.90902818E+00	+2.32456095E+02	+6.16274674E+00	+2.45944495E-02	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
30.000000	-1.80657357E+01	+2.27724924E+02	+6.19762738E+00	-1.54090832E-02	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
32.000000	-5.96606560E+00	+2.17210499E+02	+6.10111041E+00	-3.09131474E-02	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
34.000000	-8.30072267E-01	+2.16371887E+02	+6.07397479E+00	+7.79867276E-03	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
36.000000	-4.56537226E+00	+2.25682842E+02	+6.13230510E+00	+2.39570398E-02	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
38.000000	-8.03596503E+00	+2.31009979E+02	+6.16980295E+00	-9.46035199E-03	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
40.000000	-5.50527222E+00	+2.16192820E+02	+6.09446369E+00	-3.44669253E-02	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
42.000000	+7.01106515E+00	+2.15271225E+02	+6.03193525E+00	+5.66155336E-03	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
44.000000	-2.98595089E+00	+2.23790044E+02	+6.11710990E+00	+3.03771815E-02	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
46.000000	-1.10488511E+01	+2.24118358E+02	+6.15344397E+00	-2.33414663E-02	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01
48.000000	+9.23750395E-01	+2.07484976E+02	+6.02374404E+00	-1.06358465E-01	+1.56147693E+02	-5.39190375E+00	-2.89596589E+01	+6.23825024E-01	+3.76174976E-01	+1.38045117E+02	-4.77117817E+00	-2.89331297E+01


==> anc/otoc_to_plot_bosonic_M100_L1.1225_n10100_beta0.2000.dat <==
0.0000	+4.2622E+01	+4.2866E+01	-7.1792E-01	-1.9578E+00	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
0.1000	+4.3065E+01	+4.3278E+01	-8.5036E-01	-6.9092E-01	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
0.2000	+4.4126E+01	+4.4338E+01	-8.5610E-01	+6.0294E-01	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
0.3000	+4.5636E+01	+4.5877E+01	-7.2977E-01	+1.5844E+00	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
0.4000	+4.7535E+01	+4.7826E+01	-5.3922E-01	+2.0085E+00	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
0.5000	+4.9778E+01	+5.0138E+01	-3.2806E-01	+2.1307E+00	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
0.6000	+5.2304E+01	+5.2750E+01	-1.1308E-01	+2.1658E+00	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
0.7000	+5.5037E+01	+5.5593E+01	+1.0510E-01	+2.2160E+00	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
0.8000	+5.7915E+01	+5.8611E+01	+3.3012E-01	+2.2947E+00	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
0.9000	+6.0890E+01	+6.1769E+01	+5.6404E-01	+2.3833E+00	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
1.0000	+6.3916E+01	+6.5036E+01	+8.0679E-01	+2.4599E+00	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
1.1000	+6.6940E+01	+6.8377E+01	+1.0560E+00	+2.4966E+00	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
1.2000	+6.9911E+01	+7.1757E+01	+1.3061E+00	+2.4633E+00	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
1.3000	+7.2794E+01	+7.5147E+01	+1.5487E+00	+2.3477E+00	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
1.4000	+7.5571E+01	+7.8523E+01	+1.7757E+00	+2.1679E+00	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
1.5000	+7.8234E+01	+8.1864E+01	+1.9823E+00	+1.9667E+00	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
1.6000	+8.0775E+01	+8.5150E+01	+2.1690E+00	+1.7910E+00	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
1.7000	+8.3170E+01	+8.8364E+01	+2.3405E+00	+1.6646E+00	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
1.8000	+8.5385E+01	+9.1488E+01	+2.5019E+00	+1.5715E+00	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
1.9000	+8.7396E+01	+9.4506E+01	+2.6548E+00	+1.4760E+00	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
2.0000	+8.9206E+01	+9.7404E+01	+2.7971E+00	+1.3700E+00	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
2.1000	+9.0817E+01	+1.0017E+02	+2.9288E+00	+1.2768E+00	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
2.2000	+9.2206E+01	+1.0279E+02	+3.0525E+00	+1.2018E+00	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
2.3000	+9.3363E+01	+1.0526E+02	+3.1691E+00	+1.1252E+00	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
2.4000	+9.4297E+01	+1.0755E+02	+3.2775E+00	+1.0466E+00	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
2.5000	+9.4999E+01	+1.0966E+02	+3.3784E+00	+9.7284E-01	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
2.6000	+9.5471E+01	+1.1157E+02	+3.4721E+00	+8.9908E-01	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
2.7000	+9.5721E+01	+1.1327E+02	+3.5583E+00	+8.3283E-01	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
2.8000	+9.5732E+01	+1.1475E+02	+3.6387E+00	+7.8026E-01	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
2.9000	+9.5490E+01	+1.1600E+02	+3.7143E+00	+7.2704E-01	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
3.0000	+9.5021E+01	+1.1702E+02	+3.7841E+00	+6.6673E-01	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
3.1000	+9.4349E+01	+1.1779E+02	+3.8477E+00	+6.1059E-01	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
3.2000	+9.3469E+01	+1.1832E+02	+3.9062E+00	+5.5825E-01	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
3.3000	+9.2409E+01	+1.1862E+02	+3.9593E+00	+5.0792E-01	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
3.4000	+9.1165E+01	+1.1868E+02	+4.0078E+00	+4.6883E-01	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
3.5000	+8.9710E+01	+1.1850E+02	+4.0531E+00	+4.3876E-01	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
3.6000	+8.8056E+01	+1.1809E+02	+4.0955E+00	+4.0410E-01	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
3.7000	+8.6262E+01	+1.1747E+02	+4.1339E+00	+3.6386E-01	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
3.8000	+8.4355E+01	+1.1666E+02	+4.1683E+00	+3.2888E-01	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
3.9000	+8.2330E+01	+1.1566E+02	+4.1997E+00	+2.9816E-01	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
4.0000	+8.0197E+01	+1.1448E+02	+4.2279E+00	+2.7234E-01	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
4.1000	+7.7939E+01	+1.1314E+02	+4.2541E+00	+2.5560E-01	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
4.2000	+7.5556E+01	+1.1164E+02	+4.2790E+00	+2.3974E-01	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
4.3000	+7.3084E+01	+1.1001E+02	+4.3021E+00	+2.1820E-01	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
4.4000	+7.0555E+01	+1.0825E+02	+4.3227E+00	+1.8780E-01	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
4.5000	+6.8027E+01	+1.0637E+02	+4.3396E+00	+1.4267E-01	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
4.6000	+6.5584E+01	+1.0437E+02	+4.3512E+00	+9.5537E-02	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
4.7000	+6.3211E+01	+1.0229E+02	+4.3588E+00	+6.8345E-02	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
4.8000	+6.0838E+01	+1.0016E+02	+4.3649E+00	+6.7008E-02	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
4.9000	+5.8379E+01	+9.7986E+01	+4.3722E+00	+7.8266E-02	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
5.0000	+5.5818E+01	+9.5784E+01	+4.3812E+00	+8.5800E-02	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
6.0000	+3.3465E+01	+7.5864E+01	+4.4403E+00	+3.2419E-02	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
7.0000	+2.3998E+01	+6.6641E+01	+4.4460E+00	+4.3115E-02	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
8.0000	+2.3771E+01	+6.9989E+01	+4.5265E+00	+1.0998E-01	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
9.0000	+2.8184E+01	+8.1318E+01	+4.6660E+00	+1.3832E-01	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
10.0000	+3.0919E+01	+9.1867E+01	+4.8032E+00	+1.1285E-01	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
11.0000	+2.9575E+01	+9.6163E+01	+4.8917E+00	+6.6213E-02	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
12.0000	+2.4195E+01	+9.3772E+01	+4.9356E+00	+2.6610E-02	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
13.0000	+1.5327E+01	+8.5555E+01	+4.9449E+00	+1.0032E-02	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
14.0000	+6.4773E+00	+7.7465E+01	+4.9556E+00	+1.4866E-02	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
15.0000	+2.4665E+00	+7.4814E+01	+4.9746E+00	+3.0809E-02	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
16.0000	+1.6222E+00	+7.7121E+01	+5.0173E+00	+3.0239E-02	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
17.0000	+3.8407E+00	+8.0699E+01	+5.0351E+00	+2.1963E-02	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
18.0000	+4.6645E+00	+8.3554E+01	+5.0612E+00	+2.7033E-02	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
19.0000	+4.0054E+00	+8.5134E+01	+5.0892E+00	+2.8939E-02	+5.0885E+01	-2.9455E+00	-1.7276E+01	+6.6278E-01	+3.3722E-01	+3.9820E+01
0.0000	+4.26216770E+01	+4.28655601E+01	-7.17919236E-01	-1.60478345E-02	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01
0.0100	+4.26268037E+01	+4.28699920E+01	-7.20771914E-01	-5.54487727E-01	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01
0.0200	+4.26420469E+01	+4.28832403E+01	-7.29008991E-01	-1.04799016E+00	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01
0.0300	+4.26670223E+01	+4.29051665E+01	-7.41731717E-01	-1.43142921E+00	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01
0.0400	+4.27011677E+01	+4.29355539E+01	-7.57637575E-01	-1.67623999E+00	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01
0.0500	+4.27438338E+01	+4.29741266E+01	-7.75256517E-01	-1.77757104E+00	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01
0.0600	+4.27943699E+01	+4.30205698E+01	-7.93188996E-01	-1.75169319E+00	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01
0.0700	+4.28521863E+01	+4.30745507E+01	-8.10290381E-01	-1.62888019E+00	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01
0.0800	+4.29167866E+01	+4.31357362E+01	-8.25766599E-01	-1.44424484E+00	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01
0.0900	+4.29877717E+01	+4.32038050E+01	-8.39175277E-01	-1.22942053E+00	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01
0.1000	+4.30648255E+01	+4.32784571E+01	-8.50355010E-01	-1.00733237E+00	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01
0.1100	+4.31476926E+01	+4.33594172E+01	-8.59321925E-01	-7.90866113E-01	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01
0.1200	+4.32361572E+01	+4.34464364E+01	-8.66172332E-01	-5.84724436E-01	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01
0.1300	+4.33300279E+01	+4.35392909E+01	-8.71016414E-01	-3.88844355E-01	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01
0.1400	+4.34291302E+01	+4.36377804E+01	-8.73949219E-01	-2.01694235E-01	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01
0.1500	+4.35333050E+01	+4.37417256E+01	-8.75050298E-01	-2.23635840E-02	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01
0.1600	+4.36424091E+01	+4.38509659E+01	-8.74396491E-01	+1.48823210E-01	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01
0.1700	+4.37563160E+01	+4.39653578E+01	-8.72073834E-01	+3.10780066E-01	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01
0.1800	+4.38749152E+01	+4.40847724E+01	-8.68180890E-01	+4.62535241E-01	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01
0.1900	+4.39981097E+01	+4.42090943E+01	-8.62823129E-01	+6.09016884E-01	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01
20.000000	-3.41824800E-01	+8.43607111E+01	+5.13229272E+00	-2.70890819E-02	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01	-2.31150175E+00	-1.72271055E+01
24.000000	-3.42983892E+00	+7.75787103E+01	+5.08770188E+00	+4.79365876E-03	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01	-2.31150175E+00	-1.72271055E+01
28.000000	-5.25347498E+00	+8.27604298E+01	+5.17064199E+00	+2.69605232E-03	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01	-2.31150175E+00	-1.72271055E+01
32.000000	-8.00859378E+00	+7.47661604E+01	+5.10927029E+00	-3.39509861E-03	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01	-2.31150175E+00	-1.72271055E+01
36.000000	-4.90181343E+00	+8.07537367E+01	+5.14348120E+00	-7.12339835E-03	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01	-2.31150175E+00	-1.72271055E+01
40.000000	-2.79295217E+00	+7.53965916E+01	+5.05228311E+00	-8.05954364E-03	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01	-2.31150175E+00	-1.72271055E+01
44.000000	-1.53928209E+00	+7.87677888E+01	+5.07900485E+00	-1.20361455E-02	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01	-2.31150175E+00	-1.72271055E+01
48.000000	+1.19160665E+00	+7.22034566E+01	+4.95599394E+00	+3.28617367E-03	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01	-2.31150175E+00	-1.72271055E+01
52.000000	-2.01509435E+00	+8.04311966E+01	+5.10529424E+00	+9.76608285E-03	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01	-2.31150175E+00	-1.72271055E+01
56.000000	-5.01854394E+00	+7.17638544E+01	+5.03412261E+00	-5.97319037E-04	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01	-2.31150175E+00	-1.72271055E+01
60.000000	-3.09183836E+00	+7.89614185E+01	+5.10051569E+00	-3.80730799E-03	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01	-2.31150175E+00	-1.72271055E+01
64.000000	-9.69637953E-01	+7.35093438E+01	+5.00366414E+00	-4.74725842E-03	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01	-2.31150175E+00	-1.72271055E+01
68.000000	-8.82163430E-01	+7.81133013E+01	+5.06253762E+00	-4.76821700E-03	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01	-2.31150175E+00	-1.72271055E+01
72.000000	+2.91224759E+00	+7.46036784E+01	+4.96551841E+00	-2.15539646E-03	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01	-2.31150175E+00	-1.72271055E+01
76.000000	-3.36909589E+00	+7.42759131E+01	+5.04529445E+00	-3.11981768E-03	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01	-2.31150175E+00	-1.72271055E+01
80.000000	+6.74383982E+00	+7.66681018E+01	+4.94055987E+00	-4.68466801E-03	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01	-2.31150175E+00	-1.72271055E+01
84.000000	-1.09229288E+00	+7.36966407E+01	+5.00781711E+00	+1.49279103E-02	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01	-2.31150175E+00	-1.72271055E+01
88.000000	+2.36982233E+00	+8.11637526E+01	+5.05998315E+00	-1.38095276E-03	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01	-2.31150175E+00	-1.72271055E+01
92.000000	-1.10327540E+00	+7.28639655E+01	+4.99676949E+00	+4.74023417E-03	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01	-2.31150175E+00	-1.72271055E+01
96.000000	-1.84379585E+00	+7.99955264E+01	+5.09790502E+00	+4.58275335E-02	+5.08853539E+01	-2.94551334E+00	-1.72755469E+01	+6.62782311E-01	+3.37217689E-01	+3.98204845E+01	-2.31150175E+00	-1.72271055E+01


==> anc/otoc_to_plot_bosonic_M100_L1.1225_n10100_beta0.5000.dat <==
0.0000	+4.7182E+00	+4.9189E+00	-9.1254E-01	-1.3507E+00	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
0.2500	+5.1376E+00	+5.2916E+00	-1.1778E+00	-7.7103E-01	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
0.5000	+6.0627E+00	+6.1993E+00	-1.2981E+00	+2.2468E-02	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
0.7500	+7.2841E+00	+7.4398E+00	-1.1665E+00	+1.1198E+00	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
1.0000	+8.6037E+00	+8.8427E+00	-7.3816E-01	+2.0256E+00	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
1.2500	+9.8495E+00	+1.0278E+01	-1.5373E-01	+2.2839E+00	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
1.5000	+1.0898E+01	+1.1647E+01	+4.0377E-01	+2.0740E+00	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
1.7500	+1.1648E+01	+1.2858E+01	+8.8328E-01	+1.7138E+00	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
2.0000	+1.2077E+01	+1.3841E+01	+1.2607E+00	+1.2696E+00	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
2.2500	+1.2261E+01	+1.4543E+01	+1.5181E+00	+8.4831E-01	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
2.5000	+1.2244E+01	+1.4940E+01	+1.6848E+00	+5.9903E-01	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
2.7500	+1.1975E+01	+1.5053E+01	+1.8176E+00	+5.2079E-01	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
3.0000	+1.1403E+01	+1.4900E+01	+1.9452E+00	+4.7680E-01	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
3.2500	+1.0595E+01	+1.4503E+01	+2.0560E+00	+3.9224E-01	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
3.5000	+9.6455E+00	+1.3901E+01	+2.1413E+00	+2.7725E-01	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
3.7500	+8.6771E+00	+1.3165E+01	+2.1946E+00	+1.8138E-01	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
4.0000	+7.7371E+00	+1.2396E+01	+2.2320E+00	+1.9020E-01	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
4.2500	+6.7211E+00	+1.1657E+01	+2.2897E+00	+2.2460E-01	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
4.5000	+5.7683E+00	+1.0981E+01	+2.3443E+00	+1.2241E-01	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
4.7500	+5.1172E+00	+1.0365E+01	+2.3509E+00	-6.6492E-03	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
5.0000	+4.6372E+00	+9.8331E+00	+2.3410E+00	-3.2211E-02	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
5.2500	+4.2303E+00	+9.3942E+00	+2.3348E+00	-5.8034E-02	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
5.5000	+4.0179E+00	+9.0652E+00	+2.3120E+00	-5.7338E-02	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
5.7500	+3.8364E+00	+8.8543E+00	+2.3062E+00	+3.4446E-02	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
6.0000	+3.6417E+00	+8.7767E+00	+2.3292E+00	+7.6875E-02	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
6.2500	+3.5944E+00	+8.8090E+00	+2.3446E+00	+8.1140E-02	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
6.5000	+3.6008E+00	+8.9483E+00	+2.3698E+00	+1.6212E-01	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
6.7500	+3.5177E+00	+9.1726E+00	+2.4257E+00	+2.7433E-01	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
7.0000	+3.3096E+00	+9.4433E+00	+2.5069E+00	+3.0979E-01	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
7.2500	+3.1262E+00	+9.7285E+00	+2.5806E+00	+2.6104E-01	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
7.5000	+3.0264E+00	+1.0015E+01	+2.6375E+00	+2.2550E-01	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
7.7500	+2.9175E+00	+1.0308E+01	+2.6933E+00	+2.2385E-01	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
8.0000	+2.7833E+00	+1.0600E+01	+2.7494E+00	+2.1384E-01	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
8.2500	+2.6370E+00	+1.0861E+01	+2.8002E+00	+1.7225E-01	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
8.5000	+2.5598E+00	+1.1079E+01	+2.8355E+00	+9.4300E-02	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
8.7500	+2.6032E+00	+1.1225E+01	+2.8474E+00	-2.5732E-03	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
9.0000	+2.7766E+00	+1.1285E+01	+2.8342E+00	-4.3573E-02	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
9.2500	+2.8427E+00	+1.1278E+01	+2.8256E+00	-2.4489E-02	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
9.5000	+2.7894E+00	+1.1195E+01	+2.8220E+00	-1.8464E-02	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
9.7500	+2.6820E+00	+1.1040E+01	+2.8164E+00	-2.6524E-02	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
10.0000	+2.5920E+00	+1.0853E+01	+2.8047E+00	+6.8020E-02	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
12.0000	+1.0158E+00	+1.0284E+01	+2.9197E+00	+4.6954E-02	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
14.0000	-2.5176E-01	+9.7165E+00	+2.9926E+00	+2.7234E-02	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
16.0000	-2.7330E-01	+1.0061E+01	+3.0286E+00	-3.7877E-03	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
18.0000	-2.9304E-01	+9.5254E+00	+2.9774E+00	+2.9697E-02	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
20.0000	-1.2477E+00	+1.0390E+01	+3.1474E+00	+1.5234E-03	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
22.0000	-1.3494E+00	+8.5291E+00	+2.9835E+00	+1.0900E-02	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
24.0000	-1.7644E+00	+1.0392E+01	+3.1910E+00	+2.2734E-02	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
26.0000	-1.9006E+00	+8.9182E+00	+3.0744E+00	-3.3945E-03	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
28.0000	-1.8089E+00	+1.0184E+01	+3.1775E+00	+3.4259E-03	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
30.0000	-1.4882E+00	+9.4800E+00	+3.0881E+00	-3.4271E-02	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
32.0000	-1.5134E+00	+8.9432E+00	+3.0404E+00	-2.0249E-02	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
34.0000	-5.7169E-01	+9.5431E+00	+3.0071E+00	-1.3358E-02	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
36.0000	-9.5470E-01	+8.9578E+00	+2.9869E+00	-8.2524E-03	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
38.0000	-3.7686E-01	+9.4095E+00	+2.9741E+00	-4.5590E-03	+6.4168E+00	-1.2928E+00	-4.9633E+00	+7.2893E-01	+2.7107E-01	+4.3022E+00
0.0000	+4.71818526E+00	+4.91893745E+00	-9.12536816E-01	-1.09248766E-02	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00
0.0250	+4.72333207E+00	+4.92305168E+00	-9.17693672E-01	-4.01623608E-01	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00
0.0500	+4.73857030E+00	+4.93533136E+00	-9.32617997E-01	-7.62107970E-01	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00
0.0750	+4.76334199E+00	+4.95559438E+00	-9.55799071E-01	-1.04954227E+00	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00
0.1000	+4.79685656E+00	+4.98355841E+00	-9.85095110E-01	-1.24700512E+00	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00
0.1250	+4.83823672E+00	+5.01886817E+00	-1.01814933E+00	-1.35327641E+00	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00
0.1500	+4.88663880E+00	+5.06112561E+00	-1.05275893E+00	-1.37932725E+00	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00
0.1750	+4.94132470E+00	+5.10991853E+00	-1.08711569E+00	-1.34284944E+00	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00
0.2000	+5.00168795E+00	+5.16484394E+00	-1.11990140E+00	-1.26306001E+00	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00
0.2250	+5.06724894E+00	+5.22552479E+00	-1.15026869E+00	-1.15708589E+00	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00
0.2500	+5.13763517E+00	+5.29161974E+00	-1.17775570E+00	-1.03820514E+00	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00
0.2750	+5.21255767E+00	+5.36282699E+00	-1.20217895E+00	-9.15556665E-01	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00
0.3000	+5.29178927E+00	+5.43888367E+00	-1.22353353E+00	-7.94703910E-01	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00
0.3250	+5.37514669E+00	+5.51956211E+00	-1.24191414E+00	-6.78517766E-01	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00
0.3500	+5.46247649E+00	+5.60466428E+00	-1.25745942E+00	-5.68042989E-01	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00
0.3750	+5.55364411E+00	+5.69401552E+00	-1.27031629E+00	-4.63193676E-01	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00
0.4000	+5.64852541E+00	+5.78745802E+00	-1.28061910E+00	-3.63242246E-01	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00
0.4250	+5.74699981E+00	+5.88484479E+00	-1.28847840E+00	-2.67129649E-01	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00
0.4500	+5.84894484E+00	+5.98603414E+00	-1.29397559E+00	-1.73646920E-01	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00
0.4750	+5.95423177E+00	+6.09088510E+00	-1.29716075E+00	-8.11662984E-02	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00
40.000000	-5.49034872E-01	+9.19985849E+00	+2.97030096E+00	-4.17581142E-02	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00	-8.87797560E-01	-4.84594496E+00
48.000000	+8.76394038E-01	+9.07408407E+00	+2.79699959E+00	-1.56722741E-03	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00	-8.87797560E-01	-4.84594496E+00
56.000000	+2.78687238E-01	+9.78616041E+00	+2.94522532E+00	+5.05370461E-03	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00	-8.87797560E-01	-4.84594496E+00
64.000000	+5.34177288E-01	+9.42226290E+00	+2.87785887E+00	-7.44150706E-03	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00	-8.87797560E-01	-4.84594496E+00
72.000000	-1.48516213E-01	+8.29175149E+00	+2.82616121E+00	-6.46424923E-03	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00	-8.87797560E-01	-4.84594496E+00
80.000000	+9.98803511E-01	+9.01355434E+00	+2.77443088E+00	+8.42412171E-03	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00	-8.87797560E-01	-4.84594496E+00
88.000000	+6.97386057E-01	+1.03555153E+01	+2.96094715E+00	+1.51916610E-02	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00	-8.87797560E-01	-4.84594496E+00
96.000000	-8.37881864E-01	+9.38215584E+00	+3.01749745E+00	+1.11332441E-02	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00	-8.87797560E-01	-4.84594496E+00
104.000000	-1.12017380E+00	+1.04211259E+01	+3.13907906E+00	+7.65905196E-03	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00	-8.87797560E-01	-4.84594496E+00
112.000000	-2.03805045E+00	+9.51437147E+00	+3.14004229E+00	-8.72461291E-03	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00	-8.87797560E-01	-4.84594496E+00
120.000000	-4.16067230E-01	+9.62153308E+00	+2.99948525E+00	-1.52540809E-02	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00	-8.87797560E-01	-4.84594496E+00
128.000000	-2.00098608E-01	+8.85049014E+00	+2.89597699E+00	-7.59091574E-03	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00	-8.87797560E-01	-4.84594496E+00
136.000000	+1.29059251E+00	+1.01802047E+01	+2.87803060E+00	+7.78121260E-04	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00	-8.87797560E-01	-4.84594496E+00
144.000000	+1.05206300E+00	+1.02160354E+01	+2.90842693E+00	+2.40303461E-03	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00	-8.87797560E-01	-4.84594496E+00
152.000000	+6.00015695E-01	+9.83807632E+00	+2.91647915E+00	+1.17821666E-03	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00	-8.87797560E-01	-4.84594496E+00
160.000000	+4.62925312E-01	+9.80129063E+00	+2.92727840E+00	-4.49783146E-03	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00	-8.87797560E-01	-4.84594496E+00
168.000000	+3.84965642E-01	+8.98156474E+00	+2.84451385E+00	-2.37131244E-03	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00	-8.87797560E-01	-4.84594496E+00
176.000000	-3.43146813E-01	+8.64754877E+00	+2.88933740E+00	+5.77849966E-03	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00	-8.87797560E-01	-4.84594496E+00
184.000000	+6.03772728E-02	+9.48968484E+00	+2.93696985E+00	+1.94850053E-03	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00	-8.87797560E-01	-4.84594496E+00
192.000000	-3.34180025E-02	+9.24198657E+00	+2.92051341E+00	-6.06261019E-03	+6.41682649E+00	-1.29284992E+00	-4.96331895E+00	+7.28932564E-01	+2.71067436E-01	+4.30221811E+00	-8.87797560E-01	-4.84594496E+00


==> anc/otoc_to_plot_bosonic_M100_L1.1225_n10100_beta1.0000.dat <==
0.0000	+7.0463E-01	+8.8642E-01	-1.0118E+00	-1.3250E+00	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
0.5000	+1.0916E+00	+1.2079E+00	-1.4578E+00	-4.5929E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
1.0000	+1.7419E+00	+1.8567E+00	-1.4710E+00	+8.0330E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
1.5000	+2.1381E+00	+2.3979E+00	-6.5454E-01	+1.5431E+00	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
2.0000	+2.0323E+00	+2.5696E+00	+7.2051E-02	+9.5847E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
2.5000	+1.6608E+00	+2.3384E+00	+3.0393E-01	+2.1538E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
3.0000	+1.2729E+00	+1.9394E+00	+2.8743E-01	+5.6637E-02	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
3.5000	+8.7838E-01	+1.5955E+00	+3.6057E-01	+1.6921E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
4.0000	+6.3391E-01	+1.4233E+00	+4.5664E-01	+4.0930E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
4.5000	+3.6046E-01	+1.4402E+00	+7.6987E-01	+4.3119E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
5.0000	+3.2443E-01	+1.5394E+00	+8.8783E-01	+6.0125E-02	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
5.5000	+4.9373E-01	+1.6404E+00	+8.2999E-01	-1.1770E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
6.0000	+6.0209E-01	+1.6821E+00	+7.7013E-01	-6.8182E-02	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
6.5000	+5.8919E-01	+1.6603E+00	+7.6181E-01	+1.9152E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
7.0000	+3.2102E-01	+1.6290E+00	+9.6166E-01	+3.1375E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
7.5000	+1.4564E-01	+1.6115E+00	+1.0756E+00	+1.5055E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
8.0000	+1.4306E-01	+1.6636E+00	+1.1122E+00	+9.0738E-02	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
8.5000	+1.4699E-01	+1.7520E+00	+1.1663E+00	-1.4208E-02	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
9.0000	+2.3446E-01	+1.7335E+00	+1.0980E+00	-1.2085E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
9.5000	+1.5936E-01	+1.5817E+00	+1.0455E+00	-1.5528E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
10.0000	+1.2021E-01	+1.4037E+00	+9.4271E-01	-1.7428E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
10.5000	+1.8961E-01	+1.3845E+00	+8.7117E-01	+2.6750E-03	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
11.0000	+2.6425E-01	+1.5512E+00	+9.4539E-01	+2.3050E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
11.5000	+2.1882E-01	+1.7234E+00	+1.1017E+00	+3.0374E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
12.0000	+5.4896E-02	+1.7985E+00	+1.2491E+00	+1.6310E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
12.5000	-1.1868E-02	+1.7593E+00	+1.2648E+00	-2.9378E-02	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
13.0000	-2.9245E-02	+1.6639E+00	+1.2197E+00	-7.6647E-02	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
13.5000	+1.2667E-03	+1.6417E+00	+1.1881E+00	+5.0086E-02	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
14.0000	-1.2832E-01	+1.6518E+00	+1.2698E+00	+1.5881E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
14.5000	-2.8831E-01	+1.6345E+00	+1.3469E+00	+4.3715E-02	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
15.0000	-2.4282E-01	+1.6169E+00	+1.3136E+00	-8.1262E-02	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
15.5000	-1.8351E-01	+1.5892E+00	+1.2657E+00	-6.1867E-02	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
16.0000	-1.3076E-01	+1.6174E+00	+1.2517E+00	+9.5259E-02	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
16.5000	-2.4765E-01	+1.7023E+00	+1.3609E+00	+1.7709E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
17.0000	-3.9469E-01	+1.6921E+00	+1.4288E+00	-4.1509E-02	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
17.5000	-3.2857E-01	+1.5421E+00	+1.3194E+00	-3.3781E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
18.0000	-1.3704E-01	+1.3515E+00	+1.0910E+00	-3.8027E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
18.5000	+4.0721E-02	+1.3196E+00	+9.3915E-01	+6.4185E-02	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
19.0000	-9.3349E-02	+1.4939E+00	+1.1551E+00	+4.7082E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
19.5000	-3.1177E-01	+1.7361E+00	+1.4100E+00	+3.6250E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
20.0000	-3.9904E-01	+1.8817E+00	+1.5176E+00	+6.4161E-02	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
20.5000	-3.7867E-01	+1.8050E+00	+1.4741E+00	-2.4230E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
21.0000	-2.2898E-01	+1.5610E+00	+1.2754E+00	-3.4441E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
21.5000	-2.4606E-01	+1.3013E+00	+1.1297E+00	-2.3501E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
22.0000	-2.8798E-01	+1.1271E+00	+1.0403E+00	-5.5466E-02	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
22.5000	-2.6717E-01	+1.1967E+00	+1.0743E+00	+2.5822E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
23.0000	-3.2232E-01	+1.5097E+00	+1.2986E+00	+5.0360E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
23.5000	-5.2381E-01	+1.8985E+00	+1.5779E+00	+4.8044E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
24.0000	-7.9603E-01	+2.1659E+00	+1.7790E+00	+2.6204E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
24.5000	-1.0338E+00	+2.1141E+00	+1.8399E+00	-6.9479E-02	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
25.0000	-9.8605E-01	+1.7771E+00	+1.7095E+00	-4.5580E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
25.5000	-6.1541E-01	+1.3802E+00	+1.3841E+00	-4.9338E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
26.0000	-4.8596E-01	+1.2011E+00	+1.2161E+00	+7.8438E-02	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
26.5000	-7.2749E-01	+1.4309E+00	+1.4625E+00	+5.6345E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
27.0000	-1.0943E+00	+1.8694E+00	+1.7796E+00	+4.5068E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
27.5000	-1.2448E+00	+2.1427E+00	+1.9132E+00	+3.8243E-02	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
28.0000	-9.8450E-01	+2.0948E+00	+1.8178E+00	-3.2682E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
28.5000	-6.3249E-01	+1.8106E+00	+1.5864E+00	-4.3453E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
29.0000	-4.3815E-01	+1.5559E+00	+1.3833E+00	-2.1028E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
29.5000	-4.5053E-01	+1.5292E+00	+1.3761E+00	+5.8948E-02	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
30.0000	-4.6928E-01	+1.6458E+00	+1.4423E+00	+5.1685E-02	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
30.5000	-3.4038E-01	+1.7444E+00	+1.4278E+00	-3.6942E-02	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
31.0000	-3.0856E-01	+1.7298E+00	+1.4053E+00	-9.0776E-02	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
31.5000	-2.9572E-01	+1.6081E+00	+1.3370E+00	-1.6051E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
32.0000	-2.7966E-01	+1.4565E+00	+1.2448E+00	-2.4596E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
32.5000	-1.2992E-01	+1.3588E+00	+1.0911E+00	-2.8825E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
33.0000	+9.2434E-02	+1.3938E+00	+9.5655E-01	-5.7083E-02	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
33.5000	+1.0976E-01	+1.5159E+00	+1.0340E+00	+2.3659E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
34.0000	+5.4393E-04	+1.6493E+00	+1.1931E+00	+2.6647E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
34.5000	-1.0478E-01	+1.7307E+00	+1.3005E+00	+7.3900E-02	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
35.0000	-1.3888E-01	+1.6363E+00	+1.2670E+00	-1.4872E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
35.5000	-1.7840E-01	+1.4034E+00	+1.1517E+00	-2.9096E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
36.0000	-1.2474E-01	+1.2023E+00	+9.7608E-01	-1.7207E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
36.5000	-1.7343E-01	+1.1583E+00	+9.7966E-01	+1.8519E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
37.0000	-2.4916E-01	+1.3478E+00	+1.1613E+00	+3.2266E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
37.5000	-2.1485E-01	+1.6241E+00	+1.3023E+00	+2.0604E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
38.0000	-2.0046E-01	+1.7619E+00	+1.3673E+00	+4.3199E-02	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
38.5000	-2.0453E-01	+1.7156E+00	+1.3455E+00	-7.9254E-02	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
39.0000	-2.6220E-01	+1.5507E+00	+1.2880E+00	-1.0552E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
39.5000	-2.7806E-01	+1.4498E+00	+1.2400E+00	-8.6658E-02	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
0.0000	+7.0463E-01	+8.8642E-01	-1.0118E+00	-5.4635E-02	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
0.1000	+7.2518E-01	+9.0124E-01	-1.0438E+00	-5.8641E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
0.2000	+7.8274E-01	+9.4441E-01	-1.1290E+00	-9.9144E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
0.3000	+8.6828E-01	+1.0127E+00	-1.2421E+00	-1.1420E+00	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
0.4000	+9.7322E-01	+1.1019E+00	-1.3574E+00	-1.0787E+00	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
0.5000	+1.0916E+00	+1.2079E+00	-1.4578E+00	-8.8260E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
0.6000	+1.2191E+00	+1.3269E+00	-1.5340E+00	-6.0963E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
0.7000	+1.3521E+00	+1.4551E+00	-1.5798E+00	-2.7340E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
0.8000	+1.4866E+00	+1.5887E+00	-1.5886E+00	+1.3100E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
0.9000	+1.6180E+00	+1.7238E+00	-1.5536E+00	+5.8798E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
1.0000	+1.7419E+00	+1.8567E+00	-1.4710E+00	+1.0409E+00	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
1.1000	+1.8543E+00	+1.9845E+00	-1.3454E+00	+1.4141E+00	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
1.2000	+1.9522E+00	+2.1046E+00	-1.1882E+00	+1.6588E+00	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
1.3000	+2.0334E+00	+2.2149E+00	-1.0136E+00	+1.7752E+00	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
1.4000	+2.0959E+00	+2.3133E+00	-8.3319E-01	+1.7954E+00	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
1.5000	+2.1381E+00	+2.3979E+00	-6.5454E-01	+1.7542E+00	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
1.6000	+2.1585E+00	+2.4671E+00	-4.8236E-01	+1.6720E+00	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
1.7000	+2.1566E+00	+2.5196E+00	-3.2014E-01	+1.5550E+00	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
1.8000	+2.1331E+00	+2.5543E+00	-1.7135E-01	+1.4029E+00	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
1.9000	+2.0904E+00	+2.5710E+00	-3.9565E-02	+1.2170E+00	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
2.0000	+2.0323E+00	+2.5696E+00	+7.2051E-02	+1.0046E+00	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
2.1000	+1.9635E+00	+2.5511E+00	+1.6136E-01	+7.7791E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
2.2000	+1.8888E+00	+2.5166E+00	+2.2763E-01	+5.5145E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
2.3000	+1.8120E+00	+2.4681E+00	+2.7165E-01	+3.4067E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
2.4000	+1.7357E+00	+2.4078E+00	+2.9577E-01	+1.6139E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
2.5000	+1.6608E+00	+2.3384E+00	+3.0393E-01	+2.8437E-02	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
2.6000	+1.5867E+00	+2.2626E+00	+3.0145E-01	-4.8758E-02	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
2.7000	+1.5119E+00	+2.1829E+00	+2.9418E-01	-7.0945E-02	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
2.8000	+1.4350E+00	+2.1014E+00	+2.8727E-01	-4.9079E-02	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
2.9000	+1.3553E+00	+2.0197E+00	+2.8436E-01	+8.2721E-04	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
3.0000	+1.2729E+00	+1.9394E+00	+2.8743E-01	+6.2075E-02	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
3.1000	+1.1887E+00	+1.8615E+00	+2.9678E-01	+1.1849E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
3.2000	+1.1047E+00	+1.7872E+00	+3.1113E-01	+1.5669E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
3.3000	+1.0233E+00	+1.7175E+00	+3.2812E-01	+1.7045E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
3.4000	+9.4715E-01	+1.6533E+00	+3.4522E-01	+1.6225E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
3.5000	+8.7838E-01	+1.5955E+00	+3.6057E-01	+1.4152E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
3.6000	+8.1831E-01	+1.5447E+00	+3.7352E-01	+1.2378E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
3.7000	+7.6677E-01	+1.5018E+00	+3.8532E-01	+1.3029E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
3.8000	+7.2156E-01	+1.4672E+00	+3.9958E-01	+1.8169E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
3.9000	+6.7876E-01	+1.4410E+00	+4.2166E-01	+2.5991E-01	+1.3285E+00	-7.1279E-01	-1.8638E+00	+8.1557E-01	+1.8443E-01	+6.8777E-01
40.000000	-7.45343748E-02	+1.45348580E+00	+1.11712008E+00	-3.34912590E-02	+1.32847523E+00	-7.12788117E-01	-1.86377298E+00	+8.15568893E-01	+1.84431107E-01	+6.87772649E-01	-4.20515294E-01	-1.63554729E+00
50.500000	+4.33690495E-01	+1.75052154E+00	+9.68375308E-01	+5.15892205E-03	+1.32847523E+00	-7.12788117E-01	-1.86377298E+00	+8.15568893E-01	+1.84431107E-01	+6.87772649E-01	-4.20515294E-01	-1.63554729E+00
61.000000	+3.58853069E-02	+1.73874713E+00	+1.22545744E+00	+1.08301498E-02	+1.32847523E+00	-7.12788117E-01	-1.86377298E+00	+8.15568893E-01	+1.84431107E-01	+6.87772649E-01	-4.20515294E-01	-1.63554729E+00
71.500000	-1.02181258E-01	+1.55093355E+00	+1.19580845E+00	+3.51897834E-03	+1.32847523E+00	-7.12788117E-01	-1.86377298E+00	+8.15568893E-01	+1.84431107E-01	+6.87772649E-01	-4.20515294E-01	-1.63554729E+00
82.000000	+2.69026472E-01	+2.10249365E+00	+1.29935599E+00	+2.91472562E-03	+1.32847523E+00	-7.12788117E-01	-1.86377298E+00	+8.15568893E-01	+1.84431107E-01	+6.87772649E-01	-4.20515294E-01	-1.63554729E+00
92.500000	-4.40951761E-02	+1.71336645E+00	+1.25701769E+00	-2.14920525E-02	+1.32847523E+00	-7.12788117E-01	-1.86377298E+00	+8.15568893E-01	+1.84431107E-01	+6.87772649E-01	-4.20515294E-01	-1.63554729E+00
103.000000	+6.00850285E-02	+1.22759786E+00	+8.48022883E-01	+7.03252717E-03	+1.32847523E+00	-7.12788117E-01	-1.86377298E+00	+8.15568893E-01	+1.84431107E-01	+6.87772649E-01	-4.20515294E-01	-1.63554729E+00
113.500000	-4.62223828E-01	+1.57492986E+00	+1.40470076E+00	+2.19366344E-02	+1.32847523E+00	-7.12788117E-01	-1.86377298E+00	+8.15568893E-01	+1.84431107E-01	+6.87772649E-01	-4.20515294E-01	-1.63554729E+00
124.000000	-1.42967645E-01	+1.70769734E+00	+1.30869221E+00	-2.21860343E-02	+1.32847523E+00	-7.12788117E-01	-1.86377298E+00	+8.15568893E-01	+1.84431107E-01	+6.87772649E-01	-4.20515294E-01	-1.63554729E+00
134.500000	+6.17352459E-01	+1.89580048E+00	+9.38794042E-01	-7.76640243E-03	+1.32847523E+00	-7.12788117E-01	-1.86377298E+00	+8.15568893E-01	+1.84431107E-01	+6.87772649E-01	-4.20515294E-01	-1.63554729E+00
145.000000	+1.76429015E-01	+1.74858918E+00	+1.14559776E+00	+2.45630794E-02	+1.32847523E+00	-7.12788117E-01	-1.86377298E+00	+8.15568893E-01	+1.84431107E-01	+6.87772649E-01	-4.20515294E-01	-1.63554729E+00
155.500000	-4.46132927E-01	+1.69529214E+00	+1.45461871E+00	+1.45273930E-02	+1.32847523E+00	-7.12788117E-01	-1.86377298E+00	+8.15568893E-01	+1.84431107E-01	+6.87772649E-01	-4.20515294E-01	-1.63554729E+00
166.000000	-4.58570377E-01	+1.67442192E+00	+1.45067301E+00	-1.32695775E-02	+1.32847523E+00	-7.12788117E-01	-1.86377298E+00	+8.15568893E-01	+1.84431107E-01	+6.87772649E-01	-4.20515294E-01	-1.63554729E+00
176.500000	-4.44850054E-02	+1.57613760E+00	+1.17595758E+00	-2.13397504E-02	+1.32847523E+00	-7.12788117E-01	-1.86377298E+00	+8.15568893E-01	+1.84431107E-01	+6.87772649E-01	-4.20515294E-01	-1.63554729E+00
187.000000	-3.53714381E-02	+1.32722370E+00	+1.00253825E+00	-1.50426011E-03	+1.32847523E+00	-7.12788117E-01	-1.86377298E+00	+8.15568893E-01	+1.84431107E-01	+6.87772649E-01	-4.20515294E-01	-1.63554729E+00
197.500000	-2.45919956E-01	+1.32430821E+00	+1.14436812E+00	+2.12466865E-02	+1.32847523E+00	-7.12788117E-01	-1.86377298E+00	+8.15568893E-01	+1.84431107E-01	+6.87772649E-01	-4.20515294E-01	-1.63554729E+00
208.000000	-3.49649160E-01	+1.77917861E+00	+1.44871867E+00	+1.67226421E-02	+1.32847523E+00	-7.12788117E-01	-1.86377298E+00	+8.15568893E-01	+1.84431107E-01	+6.87772649E-01	-4.20515294E-01	-1.63554729E+00
218.500000	-4.61801115E-01	+1.76907954E+00	+1.49554360E+00	-1.31562352E-02	+1.32847523E+00	-7.12788117E-01	-1.86377298E+00	+8.15568893E-01	+1.84431107E-01	+6.87772649E-01	-4.20515294E-01	-1.63554729E+00
229.000000	-5.66795431E-02	+1.55824874E+00	+1.17243773E+00	+1.10256148E-03	+1.32847523E+00	-7.12788117E-01	-1.86377298E+00	+8.15568893E-01	+1.84431107E-01	+6.87772649E-01	-4.20515294E-01	-1.63554729E+00
239.500000	-5.03591219E-01	+1.77954541E+00	+1.51869739E+00	+6.48516607E-02	+1.32847523E+00	-7.12788117E-01	-1.86377298E+00	+8.15568893E-01	+1.84431107E-01	+6.87772649E-01	-4.20515294E-01	-1.63554729E+00


==> anc/otoc_to_plot_bosonic_M100_L1.1225_n10100_beta2.0000.dat <==
0.0000	+4.5965E-02	+1.8644E-01	-1.2696E+00	-2.8565E+00	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
1.0000	+3.3166E-01	+3.6791E-01	-2.6241E+00	+1.4740E-01	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
2.0000	+2.1255E-01	+4.0119E-01	-9.7478E-01	+7.5839E-01	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
3.0000	+6.6810E-02	+2.3203E-01	-1.1073E+00	-5.4399E-02	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
4.0000	+1.0203E-01	+2.7122E-01	-1.0836E+00	+4.3352E-01	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
5.0000	-8.1290E-02	+3.1191E-01	-2.4029E-01	+5.7271E-02	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
6.0000	+9.3669E-02	+2.8339E-01	-9.6904E-01	-1.6673E-01	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
7.0000	-4.9863E-02	+2.3184E-01	-5.7375E-01	+1.2196E-01	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
8.0000	+2.3553E-02	+2.6569E-01	-7.2512E-01	-2.1280E-01	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
9.0000	+1.4584E-01	+3.2990E-01	-9.9935E-01	+3.2129E-02	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
10.0000	-2.0448E-02	+2.3776E-01	-6.6086E-01	-2.0230E-01	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
11.0000	+1.7099E-01	+2.9380E-01	-1.4040E+00	+1.2075E-01	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
12.0000	+2.5129E-02	+3.5387E-01	-4.1935E-01	+3.6375E-01	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
13.0000	+2.0693E-02	+2.7490E-01	-6.7646E-01	+3.6522E-02	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
14.0000	-1.2972E-02	+3.4068E-01	-3.4631E-01	+3.0375E-01	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
15.0000	-1.5767E-01	+3.0901E-01	-6.8962E-02	-1.7337E-01	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
16.0000	+1.7396E-02	+2.6742E-01	-6.9305E-01	+7.3427E-02	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
17.0000	-1.8678E-01	+3.5372E-01	+7.7892E-02	+9.6080E-02	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
18.0000	-4.8292E-02	+2.5470E-01	-5.0089E-01	-4.6086E-01	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
19.0000	+1.4033E-02	+2.2906E-01	-8.4384E-01	-2.2503E-01	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
0.0000	+4.5965E-02	+1.8644E-01	-1.2696E+00	-4.3733E-02	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
0.2500	+7.7999E-02	+2.0291E-01	-1.3870E+00	-8.9534E-01	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
0.5000	+1.5764E-01	+2.4742E-01	-1.7173E+00	-1.6294E+00	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
0.7500	+2.5227E-01	+3.0758E-01	-2.2017E+00	-1.8137E+00	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
1.0000	+3.3166E-01	+3.6791E-01	-2.6241E+00	-5.1418E-01	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
1.2500	+3.7123E-01	+4.1400E-01	-2.4588E+00	+1.5268E+00	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
1.5000	+3.5835E-01	+4.3613E-01	-1.8607E+00	+2.2568E+00	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
1.7500	+2.9869E-01	+4.3088E-01	-1.3304E+00	+1.7719E+00	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
2.0000	+2.1255E-01	+4.0119E-01	-9.7478E-01	+1.0923E+00	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
2.2500	+1.2718E-01	+3.5542E-01	-7.8419E-01	+4.4995E-01	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
2.5000	+6.8678E-02	+3.0491E-01	-7.4980E-01	-1.6403E-01	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
2.7500	+5.0665E-02	+2.6094E-01	-8.6621E-01	-7.1507E-01	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
3.0000	+6.6810E-02	+2.3203E-01	-1.1073E+00	-1.0581E+00	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
3.2500	+9.8027E-02	+2.2191E-01	-1.3953E+00	-9.1692E-01	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
3.5000	+1.2468E-01	+2.2914E-01	-1.5658E+00	-9.4876E-02	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
3.7500	+1.2998E-01	+2.4812E-01	-1.4427E+00	+9.6444E-01	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
4.0000	+1.0203E-01	+2.7122E-01	-1.0836E+00	+1.4839E+00	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
4.2500	+4.3506E-02	+2.9161E-01	-7.0074E-01	+1.3281E+00	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
4.5000	-2.3441E-02	+3.0524E-01	-4.1951E-01	+8.6276E-01	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
4.7500	-7.0511E-02	+3.1142E-01	-2.6936E-01	+3.3843E-01	+4.2657E-01	-4.4830E-01	-9.5153E-01	+9.3132E-01	+6.8675E-02	+9.4808E-02
20.000000	-1.05594329E-01	+3.16259634E-01	-1.69948902E-01	-2.91987128E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
31.500000	+4.23085892E-03	+2.88621923E-01	-5.64257821E-01	-3.93767514E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
43.000000	+1.97990857E-01	+3.68534958E-01	-1.07561418E+00	-7.47972189E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
54.500000	-9.78933598E-04	+2.38464373E-01	-7.36291425E-01	+2.39153890E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
66.000000	+1.40194204E-02	+3.09631443E-01	-5.25560237E-01	-2.18012600E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
77.500000	-1.99043876E-03	+2.25742535E-01	-7.86434323E-01	+1.26267670E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
89.000000	-1.18029909E-01	+2.77198364E-01	-2.35144596E-01	+1.51475820E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
100.500000	+1.07127719E-03	+3.23721283E-01	-4.38039936E-01	+4.01696289E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
112.000000	-1.14299731E-01	+3.19183732E-01	-1.42754449E-01	+1.38049771E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
123.500000	-9.31221003E-02	+3.50105157E-01	-1.20525464E-01	-5.33313856E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
135.000000	+1.56447884E-01	+2.83580629E-01	-1.36937632E+00	-3.88733452E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
146.500000	+7.41802322E-02	+2.55451694E-01	-1.01461240E+00	+3.90851291E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
158.000000	-7.92090257E-02	+2.33161401E-01	-4.70418349E-01	-1.75732530E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
169.500000	+1.10684253E-01	+2.84775089E-01	-1.05503089E+00	-1.77622277E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
181.000000	+1.13026072E-01	+3.20635489E-01	-8.78949587E-01	+1.15078848E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
192.500000	+1.40368474E-01	+3.67211568E-01	-7.90349536E-01	+1.15254564E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
204.000000	+3.87210652E-02	+3.09348747E-01	-6.13864090E-01	+3.01442663E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
215.500000	-1.60521249E-01	+2.93242500E-01	-9.70314117E-02	+2.98171275E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
227.000000	-6.39350670E-02	+2.25903297E-01	-5.45284696E-01	-4.64328848E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
238.500000	+6.38235906E-02	+2.19786830E-01	-1.16498776E+00	-6.13415614E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
0.100000	+5.13142797E-02	+1.89134901E-01	-1.28865510E+00	-3.87334191E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
0.200000	+6.68403428E-02	+1.97085012E-01	-1.34519335E+00	-7.43430736E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
0.300000	+9.11110857E-02	+2.09890350E-01	-1.43734125E+00	-1.08616244E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
0.400000	+1.22118006E-01	+2.26931472E-01	-1.56242583E+00	-1.39956272E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
0.500000	+1.57640214E-01	+2.47419502E-01	-1.71725379E+00	-1.67708271E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
0.600000	+1.95499861E-01	+2.70445701E-01	-1.89784238E+00	-1.90305108E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
0.700000	+2.33665346E-01	+2.95024483E-01	-2.09786401E+00	-2.03515653E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
0.800000	+2.70247087E-01	+3.20132788E-01	-2.30487368E+00	-1.98114237E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
0.900000	+3.03465675E-01	+3.44751351E-01	-2.49409248E+00	-1.80323362E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01


==> anc/otoc_to_plot_bosonic_M500_L1.1225_n250_beta1.0000.dat <==
50.000000	+1.88429752E-01	+1.76608824E+00	+1.14908896E+00	-6.02496225E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
51.000000	+5.15380659E-01	+1.61816876E+00	+7.90988788E-01	-1.13704112E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
52.000000	+3.69207114E-01	+1.62596280E+00	+9.21680732E-01	+1.20853848E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
53.000000	+6.82976907E-01	+2.08729143E+00	+1.03269648E+00	+4.31422038E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
54.000000	+4.15434055E-01	+1.78544395E+00	+1.00796514E+00	-6.90405402E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
55.000000	+1.20125474E-01	+1.34332284E+00	+8.94615403E-01	+9.82676406E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
56.000000	+3.55972914E-01	+2.02351917E+00	+1.20450042E+00	+2.24501779E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
57.000000	+2.58240642E-01	+2.17468540E+00	+1.34361896E+00	-1.15387198E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
58.000000	+2.15940450E-01	+1.53983637E+00	+9.73726025E-01	-1.06536440E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
59.000000	-1.49110564E-01	+1.39956315E+00	+1.13054608E+00	+1.29910492E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
60.000000	+2.50689939E-03	+1.71920001E+00	+1.23354701E+00	+4.74483032E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
61.000000	+3.58922132E-02	+1.73872891E+00	+1.22544269E+00	-1.88936168E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
62.000000	+1.73066118E-01	+1.34954678E+00	+8.55674671E-01	-2.13422490E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
63.000000	+3.38918503E-01	+1.45012963E+00	+7.98597706E-01	+1.52027016E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
64.000000	+1.99961018E-01	+1.79449501E+00	+1.15972870E+00	+6.33132808E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
65.000000	+3.03012833E-01	+1.56422978E+00	+9.25224267E-01	-1.11307752E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
66.000000	+2.09894422E-01	+1.48619538E+00	+9.37113200E-01	+6.14990757E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
67.000000	+1.78411997E-01	+1.60469996E+00	+1.04822242E+00	+4.63525630E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
68.000000	+3.40572272E-01	+1.74085077E+00	+1.02981833E+00	+1.86786680E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
69.000000	-1.72714672E-01	+1.89956356E+00	+1.42179578E+00	+8.05946477E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
70.000000	-6.55430130E-02	+1.57965449E+00	+1.19100762E+00	-2.20882454E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
71.000000	+1.01711286E-01	+1.43398053E+00	+9.80030871E-01	+5.02244365E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
72.000000	-1.71396224E-01	+1.64764455E+00	+1.29145649E+00	+1.04394863E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
73.000000	-3.88906224E-02	+1.60271273E+00	+1.18882060E+00	-1.80090493E-03	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
74.000000	-1.17430782E-01	+1.69506994E+00	+1.28785468E+00	-5.29117558E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
75.000000	+2.18005652E-01	+1.69476477E+00	+1.08299708E+00	-1.30483291E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
76.000000	-2.41060655E-02	+1.37207531E+00	+1.02688810E+00	+2.19446623E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
77.000000	-2.16542845E-01	+1.32647360E+00	+1.12688641E+00	+7.30411545E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
78.000000	+2.10386613E-01	+1.82617537E+00	+1.17297041E+00	+1.45905225E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
79.000000	+1.89673355E-01	+2.25553970E+00	+1.41869686E+00	-8.51434544E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
80.000000	+2.44391173E-01	+1.60718424E+00	+1.00268350E+00	-3.00635551E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
81.000000	+7.69129627E-02	+1.20924423E+00	+8.17425756E-01	+1.48340431E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
82.000000	+2.69069423E-01	+2.10255196E+00	+1.29936436E+00	+1.60582188E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
83.000000	+7.17401716E-01	+2.27858329E+00	+1.13859013E+00	-2.63260656E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
84.000000	+4.66518220E-01	+1.54947588E+00	+7.72843051E-01	-2.18072652E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
85.000000	+3.95246237E-01	+1.40458724E+00	+7.02444829E-01	+1.05110164E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
86.000000	+3.09464068E-01	+1.64577957E+00	+9.83063379E-01	+1.14111854E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
87.000000	+4.81689322E-01	+1.74979140E+00	+9.30668537E-01	-3.63017737E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
88.000000	+3.16122600E-01	+1.55885518E+00	+9.10459832E-01	+1.33273146E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
89.000000	-1.70148672E-01	+1.48529268E+00	+1.19721483E+00	+7.14911419E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
90.000000	+4.62175809E-02	+1.47996980E+00	+1.05344212E+00	-8.15555841E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
91.000000	-8.30866433E-02	+1.32320539E+00	+1.03410366E+00	+7.71235597E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
92.000000	-1.03260247E-01	+1.56961200E+00	+1.20768924E+00	+1.51318330E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
93.000000	-1.83449762E-01	+1.71985770E+00	+1.33674032E+00	+5.04522832E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
94.000000	-3.61608606E-01	+1.48887427E+00	+1.30859380E+00	-1.96584671E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
95.000000	+2.74216447E-01	+1.55878615E+00	+9.43570980E-01	-5.26065686E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
96.000000	-3.98312833E-02	+1.62584878E+00	+1.20338066E+00	+2.29483801E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
97.000000	-3.85967122E-01	+1.64678663E+00	+1.40253858E+00	-9.81161104E-03	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
98.000000	-3.61088466E-02	+1.59720382E+00	+1.18375744E+00	-1.70102113E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
99.000000	-8.33225637E-02	+1.36323578E+00	+1.06233436E+00	-7.27440561E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
25.000000	-9.86099628E-01	+1.77712669E+00	+1.70954613E+00	-8.08330356E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
25.500000	-6.15426568E-01	+1.38021279E+00	+1.38411166E+00	-4.93407526E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
26.000000	-4.85959369E-01	+1.20110748E+00	+1.21613861E+00	+7.84142634E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
26.500000	-7.27491503E-01	+1.43093340E+00	+1.46252593E+00	+5.63453248E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
27.000000	-1.09436182E+00	+1.86935652E+00	+1.77959185E+00	+4.50686006E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
27.500000	-1.24477659E+00	+2.14263048E+00	+1.91321193E+00	+3.82345007E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
28.000000	-9.84507219E-01	+2.09472158E+00	+1.81782636E+00	-3.26828320E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
28.500000	-6.32480176E-01	+1.81054337E+00	+1.58638361E+00	-4.34532623E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
29.000000	-4.38124898E-01	+1.55588284E+00	+1.38329373E+00	-2.10268893E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
29.500000	-4.50518561E-01	+1.52922543E+00	+1.37611472E+00	+5.89621996E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
30.000000	-4.69253802E-01	+1.64586028E+00	+1.44225593E+00	+5.16972144E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
30.500000	-3.40350660E-01	+1.74443230E+00	+1.42781193E+00	-3.69201207E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
31.000000	-3.08548543E-01	+1.72989925E+00	+1.40533581E+00	-9.07503873E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
31.500000	-2.95720139E-01	+1.60819881E+00	+1.33706155E+00	-1.60482587E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
32.000000	-2.79680905E-01	+1.45653164E+00	+1.24485322E+00	-2.45963650E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
32.500000	-1.29900901E-01	+1.35886975E+00	+1.09109790E+00	-2.88290588E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
33.000000	+9.24691563E-02	+1.39383642E+00	+9.56562636E-01	-5.71227224E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
33.500000	+1.09812053E-01	+1.51592341E+00	+1.03397517E+00	+2.36558040E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
34.000000	+5.98063100E-04	+1.64927564E+00	+1.19312068E+00	+2.66478030E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
34.500000	-1.04774608E-01	+1.73070538E+00	+1.30045320E+00	+7.39305377E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
35.000000	-1.38902241E-01	+1.63628168E+00	+1.26705121E+00	-1.48696903E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
35.500000	-1.78454414E-01	+1.40341785E+00	+1.15175630E+00	-2.90959151E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
36.000000	-1.24779520E-01	+1.20225250E+00	+9.76092063E-01	-1.72069906E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
36.500000	-1.73485642E-01	+1.15832475E+00	+9.79686395E-01	+1.85180993E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
37.000000	-2.49188348E-01	+1.34781007E+00	+1.16127306E+00	+3.22628050E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
37.500000	-2.14841140E-01	+1.62405830E+00	+1.30231445E+00	+2.06040332E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
38.000000	-2.00476860E-01	+1.76191920E+00	+1.36731339E+00	+4.32541774E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
38.500000	-2.04593693E-01	+1.71559113E+00	+1.34556862E+00	-7.91727725E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
39.000000	-2.62330163E-01	+1.55068888E+00	+1.28814062E+00	-1.05461445E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
39.500000	-2.78191481E-01	+1.44980044E+00	+1.24010718E+00	-1.70914167E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
40.000000	-7.46351032E-02	+1.45354762E+00	+1.11722645E+00	-2.07403883E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
40.500000	+7.27762443E-02	+1.47710034E+00	+1.03270329E+00	-5.23855692E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
41.000000	+8.28506725E-02	+1.53303939E+00	+1.06484088E+00	+1.96138986E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
41.500000	-9.61284621E-02	+1.61250704E+00	+1.22884228E+00	+2.65491108E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
42.000000	-1.74257599E-01	+1.71689183E+00	+1.33033199E+00	+5.75093331E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
42.500000	+7.98390760E-03	+1.81776235E+00	+1.28635161E+00	-2.05464702E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
43.000000	+2.42894903E-01	+1.78279895E+00	+1.12486728E+00	-3.47673662E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
43.500000	+3.13515691E-01	+1.59181531E+00	+9.38677952E-01	-1.95800833E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
44.000000	+8.45223062E-02	+1.35059440E+00	+9.29066452E-01	+1.90205446E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
44.500000	-6.54534896E-02	+1.23739279E+00	+9.57698496E-01	+6.57951415E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
45.000000	+3.30842199E-03	+1.35548343E+00	+9.94861593E-01	+9.03563809E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
45.500000	+1.68369998E-01	+1.59441902E+00	+1.04805488E+00	+1.37198646E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
46.000000	+2.32046879E-01	+1.78306731E+00	+1.13206024E+00	+8.75841672E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
46.500000	+2.08937575E-01	+1.76551875E+00	+1.13563904E+00	-9.50984670E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
47.000000	+1.66508799E-01	+1.57682593E+00	+1.03696177E+00	-2.29672704E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
47.500000	+1.78271126E-01	+1.41543203E+00	+9.05966340E-01	-2.58370950E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
48.000000	+2.45367078E-01	+1.33456725E+00	+7.78590823E-01	+1.27154804E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
48.500000	+1.08034711E-01	+1.36102715E+00	+9.18681820E-01	+3.42720970E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
49.000000	-2.85736530E-02	+1.50586500E+00	+1.12131179E+00	+2.56150315E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
49.500000	+4.67237805E-02	+1.66552349E+00	+1.17483214E+00	-4.20689460E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
12.500000	-1.18505070E-02	+1.75929772E+00	+1.26477523E+00	-2.16354803E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
12.750000	-3.67758399E-02	+1.70981888E+00	+1.25081520E+00	-9.00448113E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
13.000000	-2.92193857E-02	+1.66395592E+00	+1.21975283E+00	-1.25104948E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
13.250000	-5.22599030E-04	+1.64016520E+00	+1.18826272E+00	-6.32280191E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
13.500000	+1.28951533E-03	+1.64177403E+00	+1.18813882E+00	+6.07266144E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
13.750000	-4.09853798E-02	+1.65028314E+00	+1.21862603E+00	+1.63413015E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
14.000000	-1.28293645E-01	+1.65185727E+00	+1.26984533E+00	+2.04130444E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
14.250000	-2.27830791E-01	+1.64517417E+00	+1.32069125E+00	+1.54214815E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
14.500000	-2.88291068E-01	+1.63455334E+00	+1.34695273E+00	+3.92899561E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
14.750000	-2.84374118E-01	+1.62578978E+00	+1.34033623E+00	-6.67639481E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
15.000000	-2.42810631E-01	+1.61690498E+00	+1.31357076E+00	-1.04913710E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
15.250000	-2.09890734E-01	+1.60265474E+00	+1.28787937E+00	-9.57470648E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
15.500000	-1.83504957E-01	+1.58927701E+00	+1.26569723E+00	-8.71722455E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
15.750000	-1.44273802E-01	+1.59096679E+00	+1.24429325E+00	-2.79887037E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
16.000000	-1.30760297E-01	+1.61738552E+00	+1.25170287E+00	+1.04899489E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
16.250000	-1.66423113E-01	+1.66225949E+00	+1.29674300E+00	+2.18494350E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
16.500000	-2.47654902E-01	+1.70229342E+00	+1.36095005E+00	+2.35806512E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
16.750000	-3.41474424E-01	+1.71604084E+00	+1.41464625E+00	+1.35658607E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
17.000000	-3.94687748E-01	+1.69211304E+00	+1.42877935E+00	-4.18761534E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
17.250000	-3.84005758E-01	+1.63087697E+00	+1.39370818E+00	-2.18693791E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
17.500000	-3.28579717E-01	+1.54206900E+00	+1.31943246E+00	-3.53866390E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
17.750000	-2.47846513E-01	+1.44029428E+00	+1.21677498E+00	-4.56957951E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
18.000000	-1.37039982E-01	+1.35151569E+00	+1.09095348E+00	-4.85816578E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
18.250000	-1.82040726E-02	+1.30587809E+00	+9.73866691E-01	-3.03655747E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
18.500000	+4.07392986E-02	+1.31961128E+00	+9.39125608E-01	+9.00911794E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
18.750000	+2.26439449E-03	+1.38735437E+00	+1.01891228E+00	+4.31998152E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
19.000000	-9.33334894E-02	+1.49387611E+00	+1.15512468E+00	+5.54497445E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
19.250000	-2.08924600E-01	+1.61869403E+00	+1.29616100E+00	+5.09657109E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
19.500000	-3.11755867E-01	+1.73612607E+00	+1.40995324E+00	+3.68552238E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
19.750000	-3.67869743E-01	+1.82956343E+00	+1.48043712E+00	+2.15371823E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
20.000000	-3.99028663E-01	+1.88169313E+00	+1.51763915E+00	+8.52755869E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
20.250000	-4.20131302E-01	+1.87302172E+00	+1.52307492E+00	-8.70446609E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
20.500000	-3.78637036E-01	+1.80495150E+00	+1.47411682E+00	-2.98393345E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
20.750000	-2.81570151E-01	+1.69375114E+00	+1.37387824E+00	-3.97547984E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
21.000000	-2.28953446E-01	+1.56101080E+00	+1.27534283E+00	-3.51039641E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
21.250000	-2.30070781E-01	+1.42726480E+00	+1.19835842E+00	-2.91224784E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
21.500000	-2.46042550E-01	+1.30136852E+00	+1.12973044E+00	-2.45981447E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
21.750000	-2.70870724E-01	+1.19466450E+00	+1.07536770E+00	-1.78736321E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
22.000000	-2.87975698E-01	+1.12714538E+00	+1.04036227E+00	-9.06643603E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
22.250000	-2.77363036E-01	+1.12321963E+00	+1.03003552E+00	+6.78623280E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
22.500000	-2.67171130E-01	+1.19679058E+00	+1.07429344E+00	+2.83609229E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
22.750000	-2.80614328E-01	+1.33334917E+00	+1.17184013E+00	+4.48608534E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
23.000000	-3.22335534E-01	+1.50974189E+00	+1.29859771E+00	+5.33273410E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
23.250000	-4.01343969E-01	+1.70579199E+00	+1.43847684E+00	+5.58598715E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
23.500000	-5.23842012E-01	+1.89853642E+00	+1.57789706E+00	+5.11385968E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
23.750000	-6.59481951E-01	+2.06158113E+00	+1.69416982E+00	+4.02256710E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
24.000000	-7.96065001E-01	+2.16597505E+00	+1.77902542E+00	+2.71298699E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
24.250000	-9.30365702E-01	+2.18601405E+00	+1.82981917E+00	+1.21806643E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
24.500000	-1.03388479E+00	+2.11416000E+00	+1.83992874E+00	-5.16946635E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
24.750000	-1.06849100E+00	+1.96837074E+00	+1.80397184E+00	-2.35960533E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
6.250000	+6.12496771E-01	+1.67560109E+00	+7.54340416E-01	-8.47178277E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
6.375000	+6.08918285E-01	+1.66838750E+00	+7.50915223E-01	+2.99147347E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
6.500000	+5.89217903E-01	+1.66030265E+00	+7.61819100E-01	+1.67678632E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
6.625000	+5.47230191E-01	+1.65205602E+00	+7.92834881E-01	+3.22806358E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
6.750000	+4.82875499E-01	+1.64398209E+00	+8.42520689E-01	+4.38856226E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
6.875000	+4.03345793E-01	+1.63628603E+00	+9.02548937E-01	+4.76571198E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
7.000000	+3.21040924E-01	+1.62906323E+00	+9.61663489E-01	+4.31490833E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
7.125000	+2.48963525E-01	+1.62234299E+00	+1.01042165E+00	+3.30998076E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
7.250000	+1.95575693E-01	+1.61644067E+00	+1.04441301E+00	+2.16964820E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
7.375000	+1.62378248E-01	+1.61230881E+00	+1.06466285E+00	+1.24625092E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
7.500000	+1.45656102E-01	+1.61148678E+00	+1.07556928E+00	+7.04483871E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
7.625000	+1.39960725E-01	+1.61565381E+00	+1.08227495E+00	+5.36832005E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
7.750000	+1.40317715E-01	+1.62595362E+00	+1.08899008E+00	+6.50596456E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
7.875000	+1.42479931E-01	+1.64237129E+00	+1.09853986E+00	+9.28738410E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
8.000000	+1.43060182E-01	+1.66359383E+00	+1.11220854E+00	+1.22773827E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
8.125000	+1.40868452E-01	+1.68751046E+00	+1.12923332E+00	+1.38022846E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
8.250000	+1.37933683E-01	+1.71185014E+00	+1.14671425E+00	+1.25028375E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
8.375000	+1.38520804E-01	+1.73426982E+00	+1.16049041E+00	+7.83655703E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
8.500000	+1.46985538E-01	+1.75204124E+00	+1.16630565E+00	+2.44809633E-03	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
8.625000	+1.65522456E-01	+1.76224841E+00	+1.16110243E+00	-8.57893430E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
8.750000	+1.91749521E-01	+1.76274759E+00	+1.14485831E+00	-1.57929584E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
8.875000	+2.18024003E-01	+1.75293570E+00	+1.12162004E+00	-1.87442956E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
9.000000	+2.34447857E-01	+1.73352606E+00	+1.09799757E+00	-1.68991323E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
9.125000	+2.34270927E-01	+1.70568667E+00	+1.07937221E+00	-1.25282761E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
9.250000	+2.17548502E-01	+1.67040221E+00	+1.06667688E+00	-9.03282174E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
9.375000	+1.90020429E-01	+1.62858094E+00	+1.05679015E+00	-8.48926151E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
9.500000	+1.59352374E-01	+1.58169684E+00	+1.04545373E+00	-1.09839553E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
9.625000	+1.32651073E-01	+1.53224632E+00	+1.02933026E+00	-1.56082419E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
9.750000	+1.15712695E-01	+1.48362531E+00	+1.00643312E+00	-2.10919717E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
9.875000	+1.11893840E-01	+1.43960052E+00	+9.76600334E-01	-2.54874594E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
10.000000	+1.20202649E-01	+1.40367258E+00	+9.42714473E-01	-2.63245967E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
10.125000	+1.35492842E-01	+1.37863437E+00	+9.10788843E-01	-2.22499936E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
10.250000	+1.52445927E-01	+1.36647217E+00	+8.87089489E-01	-1.45932490E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
10.375000	+1.69745388E-01	+1.36835058E+00	+8.74305720E-01	-6.36722033E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
10.500000	+1.89602935E-01	+1.38445724E+00	+8.71171438E-01	+6.79573609E-03	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
10.625000	+2.13139491E-01	+1.41378276E+00	+8.76004654E-01	+7.32773151E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
10.750000	+2.36974642E-01	+1.45391960E+00	+8.89490767E-01	+1.48140390E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
10.875000	+2.55198189E-01	+1.50114106E+00	+9.13039752E-01	+2.23589607E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
11.000000	+2.64244872E-01	+1.55115100E+00	+9.45388168E-01	+2.78388077E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
11.125000	+2.64514965E-01	+1.60026050E+00	+9.82636771E-01	+3.04534545E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
11.250000	+2.57407579E-01	+1.64611670E+00	+1.02152180E+00	+3.13863014E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
11.375000	+2.42693526E-01	+1.68747105E+00	+1.06110252E+00	+3.20585707E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
11.500000	+2.18825605E-01	+1.72341653E+00	+1.10166823E+00	+3.28047938E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
11.625000	+1.84712728E-01	+1.75297368E+00	+1.14311451E+00	+3.29152873E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
11.750000	+1.41737922E-01	+1.77537566E+00	+1.18395645E+00	+3.10768016E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
11.875000	+9.55199200E-02	+1.79048024E+00	+1.22080651E+00	+2.60657880E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
12.000000	+5.49125009E-02	+1.79855051E+00	+1.24912092E+00	+1.79519555E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
12.125000	+2.68135232E-02	+1.79957630E+00	+1.26568640E+00	+8.76293403E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
12.250000	+1.09015213E-02	+1.79315948E+00	+1.27102825E+00	+1.41735179E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
12.375000	+2.71189507E-04	+1.77932668E+00	+1.26922978E+00	-4.29490882E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.125000	+1.16762644E+00	+1.84253984E+00	+2.99976282E-01	+1.37253824E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.187500	+1.11513333E+00	+1.79625708E+00	+3.09135899E-01	+1.55853928E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.250000	+1.06353202E+00	+1.75172282E+00	+3.19458023E-01	+1.69272636E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.312500	+1.01347528E+00	+1.70916453E+00	+3.30294978E-01	+1.72739986E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.375000	+9.65586384E-01	+1.66879853E+00	+3.41050521E-01	+1.67608177E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.437500	+9.20413871E-01	+1.63083228E+00	+3.51246001E-01	+1.56133142E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.500000	+8.78393713E-01	+1.59546500E+00	+3.60567164E-01	+1.41358881E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.562500	+8.39802246E-01	+1.56288521E+00	+3.68915861E-01	+1.27309842E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.625000	+8.04690661E-01	+1.53326451E+00	+3.76480894E-01	+1.19148198E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.687500	+7.72816281E-01	+1.50674909E+00	+3.83809386E-01	+1.22806610E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.750000	+7.43606954E-01	+1.48345130E+00	+3.91831720E-01	+1.43891848E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.812500	+7.16191247E-01	+1.46344436E+00	+4.01795867E-01	+1.86152486E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.875000	+6.89499824E-01	+1.44676151E+00	+4.15100781E-01	+2.50105749E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.937500	+6.62414472E-01	+1.43339813E+00	+4.33059085E-01	+3.32328784E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
4.000000	+6.33931309E-01	+1.42331301E+00	+4.56641879E-01	+4.25602657E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
4.062500	+6.03313918E-01	+1.41642482E+00	+4.86259417E-01	+5.19849731E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
4.125000	+5.70223771E-01	+1.41260375E+00	+5.21623096E-01	+6.03727019E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
4.187500	+5.34814690E-01	+1.41166246E+00	+5.61725295E-01	+6.66655579E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
4.250000	+4.97768865E-01	+1.41335381E+00	+6.04955043E-01	+7.00839992E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
4.312500	+4.60251237E-01	+1.41738044E+00	+6.49330294E-01	+7.02661910E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
4.375000	+4.23775538E-01	+1.42341620E+00	+6.92787782E-01	+6.73018143E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
4.437500	+3.89999986E-01	+1.43113386E+00	+7.33457561E-01	+6.16647079E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
4.500000	+3.60489623E-01	+1.44023093E+00	+7.69868667E-01	+5.40866635E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
4.562500	+3.36489483E-01	+1.45044667E+00	+8.01065891E-01	+4.54196209E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
4.625000	+3.18750347E-01	+1.46156706E+00	+8.26643193E-01	+3.65130207E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
4.687500	+3.07442030E-01	+1.47341976E+00	+8.46707167E-01	+2.81088555E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
4.750000	+3.02179596E-01	+1.48586416E+00	+8.61779262E-01	+2.07485553E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
4.812500	+3.02168065E-01	+1.49878180E+00	+8.72642861E-01	+1.46995107E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
4.875000	+3.06434627E-01	+1.51206971E+00	+8.80153650E-01	+9.92805524E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
4.937500	+3.14078728E-01	+1.52563505E+00	+8.85052930E-01	+6.14206580E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
5.000000	+3.24460927E-01	+1.53938800E+00	+8.87831233E-01	+2.89595922E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
5.062500	+3.37281354E-01	+1.55323140E+00	+8.88672879E-01	-2.76207603E-03	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
5.125000	+3.52541552E-01	+1.56704923E+00	+8.87485973E-01	-3.73429233E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
5.187500	+3.70411570E-01	+1.58069895E+00	+8.84005013E-01	-7.63421966E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
5.250000	+3.91039238E-01	+1.59401227E+00	+8.77943199E-01	-1.18746300E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
5.312500	+4.14350948E-01	+1.60680635E+00	+8.69161726E-01	-1.61005000E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
5.375000	+4.39898097E-01	+1.61890254E+00	+8.57817574E-01	-1.97668203E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
5.437500	+4.66793868E-01	+1.63014648E+00	+8.44453201E-01	-2.22574015E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
5.500000	+4.93767542E-01	+1.64042212E+00	+8.29995822E-01	-2.30499631E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
5.562500	+5.19342649E-01	+1.64965450E+00	+8.15640747E-01	-2.19016450E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
5.625000	+5.42112169E-01	+1.65780054E+00	+8.02618766E-01	-1.89921645E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
5.687500	+5.61038467E-01	+1.66483249E+00	+7.91900541E-01	-1.49405614E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
5.750000	+5.75676376E-01	+1.67072184E+00	+7.83943064E-01	-1.06520422E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
5.812500	+5.86237059E-01	+1.67543142E+00	+7.78585488E-01	-7.04251070E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
5.875000	+5.93472247E-01	+1.67892018E+00	+7.75139925E-01	-4.75803265E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
5.937500	+5.98423755E-01	+1.68115932E+00	+7.72637948E-01	-4.00089050E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
6.000000	+6.02120584E-01	+1.68215362E+00	+7.70138812E-01	-4.51060931E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
6.062500	+6.05311084E-01	+1.68195908E+00	+7.66999686E-01	-5.67993807E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
6.125000	+6.08297001E-01	+1.68068905E+00	+7.63038890E-01	-6.74270922E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
6.187500	+6.10894217E-01	+1.67850594E+00	+7.58571299E-01	-7.55357964E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.562500	+2.15343917E+00	+2.44308831E+00	-5.45937757E-01	+1.71371613E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.593750	+2.15786210E+00	+2.46330038E+00	-4.92860344E-01	+1.68323830E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.625000	+2.16009500E+00	+2.48187649E+00	-4.40735364E-01	+1.65112461E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.656250	+2.16014071E+00	+2.49878256E+00	-3.89665056E-01	+1.61570266E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.687500	+2.15801633E+00	+2.51398907E+00	-3.39753948E-01	+1.57689129E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.718750	+2.15375430E+00	+2.52747127E+00	-2.91109350E-01	+1.53460749E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.750000	+2.14740321E+00	+2.53920933E+00	-2.43840980E-01	+1.48879227E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.781250	+2.13902803E+00	+2.54918842E+00	-1.98059833E-01	+1.43943131E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.812500	+2.12870989E+00	+2.55739883E+00	-1.53876523E-01	+1.38656950E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.843750	+2.11654531E+00	+2.56383608E+00	-1.11399239E-01	+1.33031945E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.875000	+2.10264496E+00	+2.56850095E+00	-7.07315573E-02	+1.27086401E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.906250	+2.08713191E+00	+2.57139962E+00	-3.19702391E-02	+1.20845370E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.937500	+2.07013953E+00	+2.57254369E+00	+4.79679921E-03	+1.14339995E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.968750	+2.05180906E+00	+2.57195028E+00	+3.94922575E-02	+1.07606534E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.000000	+2.03228704E+00	+2.56964206E+00	+7.20508829E-02	+1.00685249E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.031250	+2.01172263E+00	+2.56564726E+00	+1.02420538E-01	+9.36192660E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.062500	+1.99026489E+00	+2.55999971E+00	+1.30562924E-01	+8.64535401E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.093750	+1.96806025E+00	+2.55273874E+00	+1.56454001E-01	+7.92340291E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.125000	+1.94525004E+00	+2.54390913E+00	+1.80084192E-01	+7.20071222E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.156250	+1.92196830E+00	+2.53356101E+00	+2.01458452E-01	+6.48193548E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.187500	+1.89833973E+00	+2.52174972E+00	+2.20596289E-01	+5.77173848E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.218750	+1.87447787E+00	+2.50853554E+00	+2.37531818E-01	+5.07481686E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.250000	+1.85048356E+00	+2.49398354E+00	+2.52313894E-01	+4.39592369E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.281250	+1.82644353E+00	+2.47816315E+00	+2.65006341E-01	+3.73989422E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.312500	+1.80242931E+00	+2.46114784E+00	+2.75688233E-01	+3.11165338E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.343750	+1.77849636E+00	+2.44301456E+00	+2.84454174E-01	+2.51619177E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.375000	+1.75468361E+00	+2.42384317E+00	+2.91414432E-01	+1.95849803E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.406250	+1.73101338E+00	+2.40371568E+00	+2.96694787E-01	+1.44344049E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.437500	+1.70749177E+00	+2.38271547E+00	+3.00435935E-01	+9.75597782E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.468750	+1.68410974E+00	+2.36092636E+00	+3.02792273E-01	+5.59047626E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.500000	+1.66084465E+00	+2.33843174E+00	+3.03929982E-01	+1.97132305E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.531250	+1.63766254E+00	+2.31531357E+00	+3.04024350E-01	-1.07771712E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.562500	+1.61452077E+00	+2.29165160E+00	+3.03256409E-01	-3.54447456E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.593750	+1.59137111E+00	+2.26752260E+00	+3.01809054E-01	-5.42962031E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.625000	+1.56816289E+00	+2.24299976E+00	+2.99862897E-01	-6.74696671E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.656250	+1.54484607E+00	+2.21815234E+00	+2.97592199E-01	-7.52270470E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.687500	+1.52137396E+00	+2.19304541E+00	+2.95161206E-01	-7.79364205E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.718750	+1.49770533E+00	+2.16773988E+00	+2.92721173E-01	-7.60469696E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.750000	+1.47380602E+00	+2.14229264E+00	+2.90408271E-01	-7.00605192E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.781250	+1.44964978E+00	+2.11675680E+00	+2.88342391E-01	-6.05043995E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.812500	+1.42521861E+00	+2.09118210E+00	+2.86626746E-01	-4.79099374E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.843750	+1.40050281E+00	+2.06561525E+00	+2.85348020E-01	-3.27994076E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.875000	+1.37550070E+00	+2.04010038E+00	+2.84576783E-01	-1.56820910E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.906250	+1.35021852E+00	+2.01467938E+00	+2.84367889E-01	+2.94224883E-03	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.937500	+1.32467036E+00	+1.98939226E+00	+2.84760673E-01	+2.25760245E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.968750	+1.29887833E+00	+1.96427741E+00	+2.85778890E-01	+4.27170655E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.000000	+1.27287284E+00	+1.93937181E+00	+2.87430490E-01	+6.28565836E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.031250	+1.24669291E+00	+1.91471118E+00	+2.89707427E-01	+8.24846028E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.062500	+1.22038630E+00	+1.89033013E+00	+2.92585777E-01	+1.01103499E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.093750	+1.19400936E+00	+1.86626218E+00	+2.96026396E-01	+1.19096064E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.781250	+1.46148962E+00	+1.56343880E+00	-1.59013370E+00	+3.81377940E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.796875	+1.48242888E+00	+1.58449368E+00	-1.58900023E+00	+1.06945921E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.812500	+1.50329701E+00	+1.60558748E+00	-1.58679164E+00	+1.76538829E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.828125	+1.52407633E+00	+1.62670576E+00	-1.58348339E+00	+2.47620530E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.843750	+1.54474921E+00	+1.64783428E+00	-1.57905350E+00	+3.20011362E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.859375	+1.56529810E+00	+1.66895901E+00	-1.57348304E+00	+3.93495992E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.875000	+1.58570564E+00	+1.69006615E+00	-1.56675675E+00	+4.67825177E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.890625	+1.60595469E+00	+1.71114220E+00	-1.55886350E+00	+5.42718645E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.906250	+1.62602837E+00	+1.73217393E+00	-1.54979679E+00	+6.17869069E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.921875	+1.64591019E+00	+1.75314844E+00	-1.53955509E+00	+6.92947025E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.937500	+1.66558399E+00	+1.77405316E+00	-1.52814219E+00	+7.67606780E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.953125	+1.68503411E+00	+1.79487586E+00	-1.51556738E+00	+8.41492750E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.968750	+1.70424531E+00	+1.81560468E+00	-1.50184555E+00	+9.14246363E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.984375	+1.72320290E+00	+1.83622811E+00	-1.48699718E+00	+9.85513114E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.000000	+1.74189271E+00	+1.85673500E+00	-1.47104826E+00	+1.05494953E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.015625	+1.76030112E+00	+1.87711456E+00	-1.45403001E+00	+1.12222982E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.031250	+1.77841510E+00	+1.89735634E+00	-1.43597858E+00	+1.18705191E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.046875	+1.79622218E+00	+1.91745022E+00	-1.41693464E+00	+1.24914279E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.062500	+1.81371044E+00	+1.93738644E+00	-1.39694287E+00	+1.30826285E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.078125	+1.83086854E+00	+1.95715549E+00	-1.37605142E+00	+1.36420922E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.093750	+1.84768567E+00	+1.97674817E+00	-1.35431133E+00	+1.41681800E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.109375	+1.86415155E+00	+1.99615555E+00	-1.33177586E+00	+1.46596535E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.125000	+1.88025637E+00	+2.01536892E+00	-1.30849991E+00	+1.51156758E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.140625	+1.89599077E+00	+2.03437979E+00	-1.28453937E+00	+1.55358012E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.156250	+1.91134582E+00	+2.05317985E+00	-1.25995053E+00	+1.59199574E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.171875	+1.92631297E+00	+2.07176096E+00	-1.23478951E+00	+1.62684192E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.187500	+1.94088399E+00	+2.09011513E+00	-1.20911172E+00	+1.65817766E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.203125	+1.95505096E+00	+2.10823448E+00	-1.18297146E+00	+1.68608984E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.218750	+1.96880622E+00	+2.12611123E+00	-1.15642142E+00	+1.71068930E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.234375	+1.98214230E+00	+2.14373770E+00	-1.12951242E+00	+1.73210669E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.250000	+1.99505192E+00	+2.16110625E+00	-1.10229308E+00	+1.75048842E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.265625	+2.00752797E+00	+2.17820934E+00	-1.07480965E+00	+1.76599256E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.281250	+2.01956344E+00	+2.19503944E+00	-1.04710581E+00	+1.77878502E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.296875	+2.03115140E+00	+2.21158908E+00	-1.01922262E+00	+1.78903597E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.312500	+2.04228503E+00	+2.22785085E+00	-9.91198441E-01	+1.79691651E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.328125	+2.05295756E+00	+2.24381736E+00	-9.63068979E-01	+1.80259576E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.343750	+2.06316228E+00	+2.25948126E+00	-9.34867323E-01	+1.80623828E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.359375	+2.07289257E+00	+2.27483528E+00	-9.06624033E-01	+1.80800191E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.375000	+2.08214185E+00	+2.28987220E+00	-8.78367264E-01	+1.80803593E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.390625	+2.09090364E+00	+2.30458484E+00	-8.50122910E-01	+1.80647967E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.406250	+2.09917159E+00	+2.31896616E+00	-8.21914774E-01	+1.80346138E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.421875	+2.10693946E+00	+2.33300916E+00	-7.93764742E-01	+1.79909754E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.437500	+2.11420120E+00	+2.34670699E+00	-7.65692976E-01	+1.79349236E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.453125	+2.12095096E+00	+2.36005290E+00	-7.37718106E-01	+1.78673766E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.468750	+2.12718315E+00	+2.37304030E+00	-7.09857424E-01	+1.77891291E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.484375	+2.13289249E+00	+2.38566275E+00	-6.82127077E-01	+1.77008553E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.500000	+2.13807404E+00	+2.39791399E+00	-6.54542251E-01	+1.76031141E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.515625	+2.14272328E+00	+2.40978793E+00	-6.27117346E-01	+1.74963550E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.531250	+2.14683615E+00	+2.42127870E+00	-5.99866142E-01	+1.73809261E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.546875	+2.15040910E+00	+2.43238064E+00	-5.72801952E-01	+1.72612372E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.390625	+9.62738197E-01	+1.09273882E+00	-1.34706883E+00	-1.11394248E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.398438	+9.71465160E-01	+1.10034542E+00	-1.35572432E+00	-1.10186342E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.406250	+9.80273369E-01	+1.10805498E+00	-1.36428545E+00	-1.08941524E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.414062	+9.89160594E-01	+1.11586561E+00	-1.37274644E+00	-1.07624867E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.421875	+9.98124670E-01	+1.12377542E+00	-1.38110183E+00	-1.06240247E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.429688	+1.00716349E+00	+1.13178256E+00	-1.38934648E+00	-1.04791346E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.437500	+1.01627502E+00	+1.13988516E+00	-1.39747548E+00	-1.03281652E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.445312	+1.02545724E+00	+1.14808138E+00	-1.40548423E+00	-1.01714445E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.453125	+1.03470822E+00	+1.15636937E+00	-1.41336836E+00	-1.00092795E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.460938	+1.04402605E+00	+1.16474732E+00	-1.42112373E+00	-9.84195587E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.468750	+1.05340885E+00	+1.17321340E+00	-1.42874642E+00	-9.66973737E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.476562	+1.06285479E+00	+1.18176580E+00	-1.43623270E+00	-9.49286599E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.484375	+1.07236206E+00	+1.19040271E+00	-1.44357902E+00	-9.31156182E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.492188	+1.08192888E+00	+1.19912234E+00	-1.45078201E+00	-9.12602314E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.500000	+1.09155348E+00	+1.20792288E+00	-1.45783843E+00	-8.93642662E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.507812	+1.10123411E+00	+1.21680255E+00	-1.46474518E+00	-8.74292762E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.515625	+1.11096904E+00	+1.22575955E+00	-1.47149926E+00	-8.54566060E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.523438	+1.12075655E+00	+1.23479211E+00	-1.47809777E+00	-8.34473958E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.531250	+1.13059491E+00	+1.24389842E+00	-1.48453791E+00	-8.14025873E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.539062	+1.14048241E+00	+1.25307672E+00	-1.49081693E+00	-7.93229305E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.546875	+1.15041734E+00	+1.26232521E+00	-1.49693212E+00	-7.72089905E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.554688	+1.16039797E+00	+1.27164212E+00	-1.50288083E+00	-7.50611562E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.562500	+1.17042259E+00	+1.28102564E+00	-1.50866043E+00	-7.28796486E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.570312	+1.18048945E+00	+1.29047399E+00	-1.51426828E+00	-7.06645307E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.578125	+1.19059683E+00	+1.29998539E+00	-1.51970176E+00	-6.84157173E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.585938	+1.20074295E+00	+1.30955803E+00	-1.52495823E+00	-6.61329860E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.593750	+1.21092607E+00	+1.31919011E+00	-1.53003504E+00	-6.38159883E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.601562	+1.22114439E+00	+1.32887983E+00	-1.53492948E+00	-6.14642614E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.609375	+1.23139612E+00	+1.33862539E+00	-1.53963883E+00	-5.90772409E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.617188	+1.24167943E+00	+1.34842496E+00	-1.54416030E+00	-5.66542734E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.625000	+1.25199250E+00	+1.35827674E+00	-1.54849106E+00	-5.41946296E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.632812	+1.26233346E+00	+1.36817890E+00	-1.55262821E+00	-5.16975184E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.640625	+1.27270044E+00	+1.37812961E+00	-1.55656880E+00	-4.91621008E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.648438	+1.28309155E+00	+1.38812704E+00	-1.56030979E+00	-4.65875045E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.656250	+1.29350485E+00	+1.39816935E+00	-1.56384810E+00	-4.39728381E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.664062	+1.30393842E+00	+1.40825471E+00	-1.56718055E+00	-4.13172069E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.671875	+1.31439028E+00	+1.41838126E+00	-1.57030391E+00	-3.86197272E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.679688	+1.32485845E+00	+1.42854715E+00	-1.57321488E+00	-3.58795423E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.687500	+1.33534092E+00	+1.43875054E+00	-1.57591009E+00	-3.30958376E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.695312	+1.34583567E+00	+1.44898957E+00	-1.57838610E+00	-3.02678557E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.703125	+1.35634066E+00	+1.45926237E+00	-1.58063944E+00	-2.73949122E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.710938	+1.36685380E+00	+1.46956709E+00	-1.58266656E+00	-2.44764105E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.718750	+1.37737301E+00	+1.47990186E+00	-1.58446388E+00	-2.15118569E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.726562	+1.38789620E+00	+1.49026483E+00	-1.58602779E+00	-1.85008751E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.734375	+1.39842124E+00	+1.50065413E+00	-1.58735464E+00	-1.54432203E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.742188	+1.40894598E+00	+1.51106789E+00	-1.58844079E+00	-1.23387930E-01	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.750000	+1.41946828E+00	+1.52150427E+00	-1.58928258E+00	-9.18765154E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.757812	+1.42998598E+00	+1.53196139E+00	-1.58987636E+00	-5.99002493E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.765625	+1.44049690E+00	+1.54243742E+00	-1.59021852E+00	-2.74632372E-02	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.773438	+1.45099884E+00	+1.55293050E+00	-1.59030547E+00	+5.20288755E-03	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.195312	+7.79339626E-01	+9.41794842E-01	-1.12420573E+00	-1.02510043E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.199219	+7.82167369E-01	+9.43969913E-01	-1.12823137E+00	-1.03602946E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.203125	+7.85037800E-01	+9.46183414E-01	-1.13229971E+00	-1.04673877E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.207031	+7.87950332E-01	+9.48435107E-01	-1.13640902E+00	-1.05700913E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.210938	+7.90904380E-01	+9.50724752E-01	-1.14055759E+00	-1.06684166E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.214844	+7.93899363E-01	+9.53052105E-01	-1.14474372E+00	-1.07623783E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.218750	+7.96934705E-01	+9.55416923E-01	-1.14896570E+00	-1.08519940E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.222656	+8.00009832E-01	+9.57818961E-01	-1.15322184E+00	-1.09372843E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.226562	+8.03124176E-01	+9.60257973E-01	-1.15751045E+00	-1.10182727E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.230469	+8.06277174E-01	+9.62733709E-01	-1.16182986E+00	-1.10949858E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.234375	+8.09468268E-01	+9.65245921E-01	-1.16617841E+00	-1.11674525E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.238281	+8.12696904E-01	+9.67794359E-01	-1.17055444E+00	-1.12357045E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.242188	+8.15962535E-01	+9.70378773E-01	-1.17495630E+00	-1.12997761E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.246094	+8.19264621E-01	+9.72998909E-01	-1.17938239E+00	-1.13597037E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.250000	+8.22602625E-01	+9.75654517E-01	-1.18383107E+00	-1.14155263E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.253906	+8.25976019E-01	+9.78345342E-01	-1.18830077E+00	-1.14672850E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.257812	+8.29384280E-01	+9.81071131E-01	-1.19278989E+00	-1.15150227E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.261719	+8.32826891E-01	+9.83831630E-01	-1.19729688E+00	-1.15587845E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.265625	+8.36303344E-01	+9.86626584E-01	-1.20182019E+00	-1.15986174E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.269531	+8.39813136E-01	+9.89455739E-01	-1.20635830E+00	-1.16345700E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.273438	+8.43355772E-01	+9.92318839E-01	-1.21090970E+00	-1.16666926E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.277344	+8.46930762E-01	+9.95215628E-01	-1.21547290E+00	-1.16950368E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.281250	+8.50537625E-01	+9.98145853E-01	-1.22004644E+00	-1.17196560E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.285156	+8.54175887E-01	+1.00110926E+00	-1.22462888E+00	-1.17406045E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.289062	+8.57845081E-01	+1.00410559E+00	-1.22921879E+00	-1.17579381E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.292969	+8.61544746E-01	+1.00713458E+00	-1.23381477E+00	-1.17717136E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.296875	+8.65274429E-01	+1.01019599E+00	-1.23841544E+00	-1.17819887E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.300781	+8.69033686E-01	+1.01328956E+00	-1.24301945E+00	-1.17888220E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.304688	+8.72822077E-01	+1.01641504E+00	-1.24762546E+00	-1.17922729E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.308594	+8.76639172E-01	+1.01957216E+00	-1.25223216E+00	-1.17924016E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.312500	+8.80484546E-01	+1.02276069E+00	-1.25683827E+00	-1.17892688E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.316406	+8.84357783E-01	+1.02598035E+00	-1.26144253E+00	-1.17829356E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.320312	+8.88258472E-01	+1.02923091E+00	-1.26604369E+00	-1.17734635E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.324219	+8.92186211E-01	+1.03251211E+00	-1.27064055E+00	-1.17609145E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.328125	+8.96140604E-01	+1.03582369E+00	-1.27523191E+00	-1.17453507E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.332031	+9.00121262E-01	+1.03916541E+00	-1.27981660E+00	-1.17268342E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.335938	+9.04127802E-01	+1.04253701E+00	-1.28439350E+00	-1.17054272E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.339844	+9.08159849E-01	+1.04593825E+00	-1.28896147E+00	-1.16811921E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.343750	+9.12217035E-01	+1.04936888E+00	-1.29351943E+00	-1.16541909E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.347656	+9.16298995E-01	+1.05282864E+00	-1.29806630E+00	-1.16244854E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.351562	+9.20405376E-01	+1.05631730E+00	-1.30260106E+00	-1.15921372E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.355469	+9.24535825E-01	+1.05983459E+00	-1.30712266E+00	-1.15572077E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.359375	+9.28690001E-01	+1.06338029E+00	-1.31163012E+00	-1.15197576E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.363281	+9.32867564E-01	+1.06695413E+00	-1.31612247E+00	-1.14798473E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.367188	+9.37068183E-01	+1.07055588E+00	-1.32059876E+00	-1.14375366E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.371094	+9.41291532E-01	+1.07418530E+00	-1.32505805E+00	-1.13928847E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.375000	+9.45537291E-01	+1.07784213E+00	-1.32949945E+00	-1.13459501E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.378906	+9.49805144E-01	+1.08152614E+00	-1.33392207E+00	-1.12967905E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.382812	+9.54094781E-01	+1.08523709E+00	-1.33832506E+00	-1.12454629E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.386719	+9.58405899E-01	+1.08897473E+00	-1.34270759E+00	-1.11930656E+00	+1.32847219E+00	-7.12785258E-01	-1.86377619E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00


==> anc/otoc_to_plot_bosonic_M500_L1.1225_n250_beta1.5000.dat <==
100.000000	+2.73667052E-02	+5.58886532E-01	+6.11324024E-02	-7.73085784E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
102.000000	-5.78495393E-02	+4.67695494E-01	+4.98277838E-02	+6.60039599E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
104.000000	-9.58171520E-02	+5.96300764E-01	+3.25148242E-01	+4.94011046E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
106.000000	-1.11516063E-01	+5.28850202E-01	+2.47432202E-01	+7.05486722E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
108.000000	-9.81674213E-02	+8.19606447E-01	+6.07342931E-01	+9.60563819E-03	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
110.000000	-1.47323785E-01	+5.18125782E-01	+2.85854755E-01	-1.16335817E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
112.000000	-2.24396679E-01	+6.51647658E-01	+5.60808604E-01	+4.70889382E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
114.000000	-2.18778809E-01	+5.84593783E-01	+4.74210508E-01	-7.73768219E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
116.000000	-1.03547646E-01	+5.39301068E-01	+2.51301316E-01	-9.98605789E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
118.000000	+2.84973158E-02	+5.67314475E-01	+7.47681922E-02	-1.05324590E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
120.000000	+7.87910093E-02	+5.00624664E-01	-1.69997045E-01	+3.23200445E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
122.000000	+1.63163718E-02	+6.29495107E-01	+2.04048370E-01	+1.60232147E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
124.000000	-1.09654811E-01	+6.91087864E-01	+4.70931543E-01	-4.44841775E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
126.000000	+9.38354736E-02	+6.07063252E-01	+2.61116598E-02	-1.98984789E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
128.000000	+1.13128251E-01	+4.74389178E-01	-3.25007611E-01	-4.57361047E-03	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
130.000000	+1.16505876E-01	+6.20429802E-01	+7.81721795E-03	+2.63292110E-03	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
132.000000	+1.37100783E-01	+5.02186501E-01	-3.14475927E-01	+6.50368376E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
134.000000	+1.26279191E-01	+7.79929601E-01	+2.67964568E-01	+3.54307360E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
136.000000	+1.20950565E-01	+5.41623273E-01	-1.72752983E-01	-1.40744415E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
138.000000	+2.97059378E-01	+6.69320297E-01	-2.95013093E-01	-2.03689858E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
140.000000	+2.87776147E-01	+6.75533270E-01	-2.54228926E-01	+3.99492571E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
142.000000	+1.08613986E-01	+5.45377563E-01	-1.35216065E-01	+8.72078589E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
144.000000	+7.17834169E-03	+5.56789261E-01	+9.46025091E-02	+2.87086210E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
146.000000	-2.03893658E-02	+4.69522994E-01	-2.03815806E-02	+1.58376225E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
148.000000	+3.07944002E-02	+6.16349975E-01	+1.57952999E-01	+1.74227946E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
150.000000	+1.55374371E-01	+6.80647144E-01	+4.93095977E-02	+7.19351924E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
152.000000	-1.51130315E-01	+6.29656280E-01	+4.45693769E-01	+4.82899589E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
154.000000	-1.55279496E-01	+4.81916651E-01	+2.42469433E-01	+2.30725361E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
156.000000	-2.17318445E-01	+6.38956919E-01	+5.37983913E-01	-7.69091568E-03	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
158.000000	-1.40119112E-01	+4.77773002E-01	+2.11705771E-01	-3.88820755E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
160.000000	-4.08025827E-02	+6.92137319E-01	+3.82455611E-01	-3.72961172E-03	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
162.000000	-7.87241497E-02	+5.30018392E-01	+1.96787324E-01	+3.50806498E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
164.000000	-1.98811222E-01	+6.44542364E-01	+5.22778210E-01	+1.48795664E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
166.000000	-3.71959505E-01	+7.31911171E-01	+7.91969981E-01	-8.02200625E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
168.000000	-6.37655432E-02	+5.48096024E-01	+2.01897960E-01	-1.78523286E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
170.000000	+5.66791637E-03	+5.46162673E-01	+7.78768385E-02	-1.25309441E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
172.000000	+7.50658944E-02	+4.45719628E-01	-2.99339804E-01	+4.06612576E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
174.000000	-4.42545783E-02	+5.91701796E-01	+2.40521869E-01	+1.84565238E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
176.000000	-1.51395431E-01	+6.24121060E-01	+4.38921149E-01	-3.45390755E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
178.000000	+9.24953753E-02	+6.46389560E-01	+1.02365567E-01	-2.08191647E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
180.000000	+1.55038527E-01	+4.92267674E-01	-3.93845440E-01	-1.10950339E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
182.000000	+3.20571167E-01	+6.75945719E-01	-3.41435787E-01	-7.25170011E-03	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
184.000000	+1.72127413E-01	+4.99715130E-01	-4.22852240E-01	+1.50573325E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
186.000000	-4.47877697E-02	+6.04233580E-01	+2.60857514E-01	+1.13418131E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
188.000000	+4.18264364E-02	+5.57476510E-01	+3.08202852E-02	-3.73262658E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
190.000000	+3.64185580E-02	+5.95424750E-01	+1.11552451E-01	-1.01753663E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
192.000000	+4.63156621E-01	+8.06391067E-01	-3.76194368E-01	-8.24810477E-03	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
194.000000	+2.62235888E-02	+5.67087734E-01	+7.85600316E-02	+1.40728380E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
196.000000	-8.10078163E-03	+5.94543585E-01	+1.86719151E-01	+3.33667074E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
198.000000	-1.50905934E-01	+4.67184611E-01	+2.12026861E-01	-8.05899731E-03	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
50.000000	+1.17408350E-01	+6.67033250E-01	+9.46279469E-02	-1.38843002E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
51.000000	+2.96317840E-01	+5.49905223E-01	-6.78899631E-01	-1.58625134E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
52.000000	+1.03833082E-01	+5.04041628E-01	-2.22622321E-01	+2.27615010E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
53.000000	+4.35988089E-01	+8.35777721E-01	-2.23669610E-01	+8.95712520E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
54.000000	+2.22429049E-01	+7.01154988E-01	-4.34798168E-02	-5.10676891E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
55.000000	+7.45489280E-02	+4.35521909E-01	-3.25804988E-01	+1.16637499E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
56.000000	+1.75174344E-01	+7.79675317E-01	+1.89795181E-01	+3.99745446E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
57.000000	-1.50162670E-02	+7.87934982E-01	+4.73685903E-01	-1.69488897E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
58.000000	+6.12462299E-02	+4.91952128E-01	-1.49182613E-01	-6.65750309E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
59.000000	-1.83089243E-01	+5.19761067E-01	+3.40535841E-01	+2.28700526E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
60.000000	-4.96558990E-02	+6.30843226E-01	+3.08218438E-01	-7.49322307E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
61.000000	-6.75201814E-04	+6.04355666E-01	+1.90671380E-01	-1.73326184E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
62.000000	-5.03101193E-02	+4.30837521E-01	-3.84339301E-02	-3.39975462E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
63.000000	+2.07325030E-01	+5.13858992E-01	-4.89279544E-01	+1.28229429E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
64.000000	+4.71160028E-02	+6.68925037E-01	+2.18024928E-01	+1.41928655E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
65.000000	+1.17661848E-01	+5.24813557E-01	-2.05422233E-01	-7.50710791E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
66.000000	+4.59100532E-02	+5.81029972E-01	+6.78827698E-02	+2.60346632E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
67.000000	-4.72191662E-02	+6.38096205E-01	+3.15271030E-01	-7.83545747E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
68.000000	+1.55703366E-01	+6.13205577E-01	-8.88263796E-02	+1.75306512E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
69.000000	-2.53796789E-01	+7.19308370E-01	+6.65884055E-01	+1.77482560E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
70.000000	-8.26358583E-02	+5.69822187E-01	+2.66138740E-01	-3.18380342E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
71.000000	+3.49371182E-02	+5.49712920E-01	+2.91233716E-02	+1.01884944E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
72.000000	-1.21168797E-01	+6.78755206E-01	+4.69908628E-01	-8.48054329E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
73.000000	+7.28618443E-02	+5.07329110E-01	-1.40487494E-01	-1.20791813E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
74.000000	-1.07271758E-01	+5.20975054E-01	+2.28325003E-01	+9.36510879E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
75.000000	+1.04985033E-01	+6.28948928E-01	+4.68146815E-02	-7.36256236E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
76.000000	-7.81186484E-03	+5.34413574E-01	+8.10737559E-02	+7.25499147E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
77.000000	-1.54464082E-01	+4.51319386E-01	+1.91914511E-01	-1.03887366E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
78.000000	+4.97805028E-02	+5.80856101E-01	+6.02962827E-02	+2.49583101E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
79.000000	-1.59538051E-01	+8.38397615E-01	+6.91080713E-01	+5.39294843E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
80.000000	+9.61583356E-03	+6.01175972E-01	+1.68155251E-01	-4.21561403E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
81.000000	-1.70734162E-02	+4.12402646E-01	-1.52042094E-01	+1.71578654E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
82.000000	+6.43989405E-03	+8.40179107E-01	+5.11312560E-01	+1.11545578E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
83.000000	+2.68502344E-01	+8.05319293E-01	+7.10490621E-02	-3.81443929E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
84.000000	+1.07445273E-01	+4.96232726E-01	-2.51575298E-01	-2.66475689E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
85.000000	+2.83040209E-01	+5.98082152E-01	-4.61902315E-01	+1.26304011E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
86.000000	+1.41341588E-01	+6.41858217E-01	+1.03272431E-03	+1.66412459E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
87.000000	+1.31857900E-01	+5.71310869E-01	-1.29077398E-01	-1.99874270E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
88.000000	+1.61914433E-01	+4.97505140E-01	-3.98715815E-01	+2.21177878E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
89.000000	-1.46817394E-01	+5.37133729E-01	+3.13278358E-01	+2.19349801E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
90.000000	+6.10678409E-02	+5.81464791E-01	+3.99837875E-02	-1.43323421E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
91.000000	-6.39434347E-02	+4.49551218E-01	+2.66315170E-02	+8.50664746E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
92.000000	-4.20030069E-02	+5.74908035E-01	+2.10116737E-01	+1.00728747E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
93.000000	+2.79810980E-02	+6.56079666E-01	+2.28089011E-01	+5.53870101E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
94.000000	-1.46907341E-01	+5.42270157E-01	+3.20890757E-01	-2.82037442E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
95.000000	+2.80980987E-01	+6.38297588E-01	-3.35985872E-01	-8.91659685E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
96.000000	+3.68510887E-02	+6.13461544E-01	+1.42558820E-01	+3.64571778E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
97.000000	-1.22764492E-01	+6.18061510E-01	+3.93157684E-01	+1.61974431E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
98.000000	+7.51325204E-02	+6.70728056E-01	+1.74953706E-01	-1.40685126E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
99.000000	-9.30552667E-02	+4.66082297E-01	+1.11787433E-01	+1.43525785E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
25.000000	-4.81164663E-01	+6.52598295E-01	+8.18689333E-01	-1.20623949E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
25.500000	-2.40417909E-01	+4.59564956E-01	+3.36447757E-01	-7.22726809E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
26.000000	-1.52761872E-01	+3.97597034E-01	+9.59625236E-02	+2.46567927E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
26.500000	-3.46187726E-01	+5.49528619E-01	+5.83015685E-01	+9.22465695E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
27.000000	-6.00174226E-01	+7.84245440E-01	+1.01842822E+00	+5.52134863E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
27.500000	-6.58331245E-01	+8.97489734E-01	+1.13515055E+00	-9.68316017E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
28.000000	-4.45667830E-01	+8.10982153E-01	+9.21596617E-01	-6.19078800E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
28.500000	-2.22833323E-01	+6.14883267E-01	+5.16071747E-01	-6.67891764E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
29.000000	-1.61174459E-01	+4.83221223E-01	+2.53704853E-01	-1.30323571E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
29.500000	-2.20618484E-01	+5.14738648E-01	+3.85748176E-01	+2.73037381E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
30.000000	-2.11997078E-01	+6.34706218E-01	+5.26742234E-01	+7.10774292E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
30.500000	-7.89802592E-02	+7.10546482E-01	+4.56825605E-01	-1.77857311E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
31.000000	-2.12590427E-02	+6.87483988E-01	+3.48884923E-01	-1.78059077E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
31.500000	-5.93153949E-02	+6.01433993E-01	+2.78766529E-01	-1.13830164E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
32.000000	-1.17415057E-01	+5.15073961E-01	+2.35054759E-01	-2.50150565E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
32.500000	-4.37179324E-02	+4.70796735E-01	+2.86159638E-02	-5.61594323E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
33.000000	+1.18062055E-01	+4.78769971E-01	-3.26539564E-01	-3.02181918E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
33.500000	+1.40482507E-01	+5.20813590E-01	-2.73565954E-01	+4.44765323E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
34.000000	+1.76467961E-02	+5.80395883E-01	+1.18225759E-01	+6.64567687E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
34.500000	-1.07295363E-01	+6.31935174E-01	+3.91001733E-01	+2.29078744E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
35.000000	-9.70566035E-02	+6.10567201E-01	+3.47304504E-01	-3.42495807E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
35.500000	-1.59985731E-02	+5.08852223E-01	+4.85059263E-02	-5.85528225E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
36.000000	+1.76833463E-02	+4.11696533E-01	-2.38223721E-01	-4.34531655E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
36.500000	-9.50943760E-02	+4.07438398E-01	+5.05276082E-03	+6.27471870E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
37.000000	-2.21039338E-01	+5.16896033E-01	+3.89248149E-01	+5.16725387E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
37.500000	-1.88944763E-01	+6.53565840E-01	+5.21778148E-01	+7.81252918E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
38.000000	-9.61827172E-02	+7.01715897E-01	+4.67373441E-01	-1.80222688E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
38.500000	-6.05742221E-02	+6.42993093E-01	+3.41555460E-01	-1.69658868E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
39.000000	-1.16095015E-01	+5.57293647E-01	+2.97714572E-01	-3.19726155E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
39.500000	-1.38603505E-01	+5.42824731E-01	+3.09582844E-01	-1.35894310E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
40.000000	+5.83758010E-04	+5.88408215E-01	+1.61820262E-01	-3.64052523E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
40.500000	+1.44649122E-01	+6.18142733E-01	-5.44696787E-02	-2.29896611E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
41.000000	+1.41903320E-01	+6.08997893E-01	-6.80763484E-02	+2.47313738E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
41.500000	-1.52844436E-02	+5.91062392E-01	+1.92844059E-01	+4.14152850E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
42.000000	-8.60331076E-02	+6.20722266E-01	+3.46076501E-01	+5.04965197E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
42.500000	+5.77943685E-02	+6.95545848E-01	+2.43340579E-01	-3.99514564E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
43.000000	+2.45534198E-01	+7.19516525E-01	-5.34380623E-02	-5.70064375E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
43.500000	+2.72951083E-01	+6.33592552E-01	-3.26723796E-01	-1.43845645E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
44.000000	+8.52616233E-02	+4.95740467E-01	-1.97283708E-01	+2.72864181E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
44.500000	-4.70862035E-02	+4.26696357E-01	-5.38596152E-02	+1.26131648E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
45.000000	+1.70701535E-02	+4.82730286E-01	-7.11520595E-02	-3.79401163E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
45.500000	+1.48751296E-01	+6.04895213E-01	-9.17997314E-02	+1.15995163E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
46.000000	+1.58386180E-01	+6.81318057E-01	+4.48431031E-02	+2.91328485E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
46.500000	+3.15526789E-02	+6.41966335E-01	+1.99528754E-01	+1.24070761E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
47.000000	-5.86136573E-02	+5.33395417E-01	+1.68913864E-01	-2.88262569E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
47.500000	-1.81728898E-03	+4.55727273E-01	-8.87338155E-02	-6.13921761E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
48.000000	+1.19539735E-01	+4.39949343E-01	-4.45007897E-01	-1.67214675E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
48.500000	+9.04277811E-02	+4.77518704E-01	-2.55948491E-01	+5.78970171E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
49.000000	-1.94822355E-02	+5.52192607E-01	+1.33962274E-01	+5.03755920E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
49.500000	-1.27588938E-02	+6.27847699E-01	+2.47807430E-01	-4.83752960E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.500000	+7.07736768E-03	+6.45897401E-01	+2.45014679E-01	-2.43987035E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.750000	+1.43790370E-02	+6.10731193E-01	+1.76223260E-01	-3.06344310E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
13.000000	+3.95895737E-02	+5.87685666E-01	+9.18425237E-02	-2.87512637E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
13.250000	+6.81625712E-02	+5.84662443E-01	+3.24669421E-02	-7.56077859E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
13.500000	+7.26686675E-02	+6.00431356E-01	+5.40386307E-02	+2.53019091E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
13.750000	+3.85884523E-02	+6.24743644E-01	+1.58976488E-01	+5.00847175E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
14.000000	-3.24123403E-02	+6.45535475E-01	+3.04462218E-01	+5.58952655E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
14.250000	-1.20876911E-01	+6.54276465E-01	+4.38452815E-01	+4.24760171E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
14.500000	-1.90575914E-01	+6.47786434E-01	+5.16842304E-01	+1.67259248E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
14.750000	-2.14354811E-01	+6.28412199E-01	+5.22082439E-01	-1.04466330E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
15.000000	-1.94528177E-01	+6.01167850E-01	+4.64609139E-01	-3.09625397E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
15.250000	-1.48891802E-01	+5.73001856E-01	+3.67269741E-01	-4.21359289E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
15.500000	-9.09207313E-02	+5.53619726E-01	+2.53929494E-01	-4.08119820E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
15.750000	-3.63770024E-02	+5.52264845E-01	+1.63209831E-01	-1.85359555E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
16.000000	-1.44405040E-02	+5.73048668E-01	+1.61249717E-01	+2.17436881E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
16.250000	-4.51527405E-02	+6.11093687E-01	+2.71928271E-01	+5.44507785E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
16.500000	-1.18698556E-01	+6.52627904E-01	+4.33503609E-01	+5.96265288E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
16.750000	-2.02697294E-01	+6.81490090E-01	+5.70060915E-01	+4.15749932E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
17.000000	-2.64111991E-01	+6.85436571E-01	+6.41378575E-01	+1.24384702E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
17.250000	-2.81131734E-01	+6.59791319E-01	+6.32253266E-01	-2.04584330E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
17.500000	-2.48594148E-01	+6.08625778E-01	+5.39086410E-01	-5.39918891E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
17.750000	-1.75206751E-01	+5.43103744E-01	+3.62293821E-01	-8.71465214E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
18.000000	-7.50139709E-02	+4.79427862E-01	+1.03353803E-01	-1.11096375E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
18.250000	+2.23759702E-02	+4.34539440E-01	-1.93188057E-01	-9.48594048E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
18.500000	+7.39505886E-02	+4.18992150E-01	-3.70943221E-01	-1.88976922E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
18.750000	+5.88158001E-02	+4.33817883E-01	-2.87676518E-01	+6.57049133E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
19.000000	-5.55976563E-03	+4.73674449E-01	-4.24186540E-02	+9.92043291E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
19.250000	-8.71971188E-02	+5.28621966E-01	+2.08345128E-01	+8.69905823E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
19.500000	-1.54165592E-01	+5.86198704E-01	+3.92534257E-01	+5.69692988E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
19.750000	-1.83356400E-01	+6.35410739E-01	+4.93191622E-01	+2.55666125E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
20.000000	-1.75151505E-01	+6.66171298E-01	+5.20367320E-01	-2.79778184E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
20.250000	-1.36279385E-01	+6.71113835E-01	+4.79202713E-01	-3.22323804E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
20.500000	-6.54173650E-02	+6.50678119E-01	+3.59205418E-01	-5.97994628E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
20.750000	+1.30776458E-02	+6.11809294E-01	+1.80205399E-01	-6.72701608E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
21.000000	+5.28132445E-02	+5.64372135E-01	+2.28546136E-02	-4.55359274E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
21.250000	+4.02451286E-02	+5.17062649E-01	-4.74742380E-02	-1.22903432E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
21.500000	-7.13616254E-03	+4.73932974E-01	-3.85971026E-02	+1.25423348E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
21.750000	-7.00466350E-02	+4.37630424E-01	+1.52374359E-02	+2.23125911E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
22.000000	-1.25227059E-01	+4.12619843E-01	+7.29658528E-02	+1.79460883E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
22.250000	-1.50302824E-01	+4.05034642E-01	+1.04967877E-01	+9.57883655E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
22.500000	-1.43997266E-01	+4.20236212E-01	+1.20860036E-01	+8.69110347E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
22.750000	-1.20858936E-01	+4.59143030E-01	+1.48423395E-01	+1.87721975E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
23.000000	-1.00527650E-01	+5.19230376E-01	+2.14721023E-01	+3.76923860E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
23.250000	-1.04899281E-01	+5.95389940E-01	+3.36885325E-01	+5.81218088E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
23.500000	-1.50791893E-01	+6.77974371E-01	+5.05330067E-01	+6.91876494E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
23.750000	-2.36144919E-01	+7.53584577E-01	+6.82823572E-01	+6.51754625E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
24.000000	-3.40605202E-01	+8.07439457E-01	+8.31207380E-01	+4.94099105E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
24.250000	-4.40614793E-01	+8.26479022E-01	+9.29873124E-01	+2.77697881E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
24.500000	-5.14903093E-01	+8.04143424E-01	+9.70056320E-01	+1.89008387E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
24.750000	-5.36366362E-01	+7.42758782E-01	+9.39323544E-01	-2.64763053E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.250000	+1.93602762E-01	+5.74102732E-01	-2.73121998E-01	-2.08909066E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.375000	+1.82292548E-01	+5.58695110E-01	-2.83948883E-01	+3.56789072E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.500000	+1.59021585E-01	+5.42930693E-01	-2.64202272E-01	+2.78606180E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.625000	+1.23865221E-01	+5.27419404E-01	-2.14297338E-01	+4.83056992E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.750000	+7.95739050E-02	+5.12761152E-01	-1.43438024E-01	+5.94730542E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.875000	+3.13182539E-02	+4.99564065E-01	-6.56147028E-02	+5.97204161E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.000000	-1.45163279E-02	+4.88423791E-01	+5.86301664E-03	+5.09219609E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.125000	-5.19206539E-02	+4.79895736E-01	+6.16901996E-02	+3.65728498E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.250000	-7.65827663E-02	+4.74510047E-01	+9.72951411E-02	+2.01409130E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.375000	-8.64671564E-02	+4.72813033E-01	+1.12042482E-01	+4.26476515E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.500000	-8.16428209E-02	+4.75357130E-01	+1.07957054E-01	-9.35039487E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.625000	-6.37740525E-02	+4.82584032E-01	+8.86664949E-02	-1.96548428E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.750000	-3.56620510E-02	+4.94630080E-01	+5.88199470E-02	-2.59716612E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.875000	-8.51668635E-04	+5.11158989E-01	+2.37373418E-02	-2.80179984E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.000000	+3.69090646E-02	+5.31327923E-01	-1.12250491E-02	-2.62255371E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.125000	+7.43783067E-02	+5.53896386E-01	-4.18265008E-02	-2.19579612E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.250000	+1.09364844E-01	+5.77374134E-01	-6.61199522E-02	-1.71419455E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.375000	+1.40705121E-01	+6.00107622E-01	-8.46813647E-02	-1.32837775E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.500000	+1.67610803E-01	+6.20333008E-01	-9.93293960E-02	-1.04850392E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.625000	+1.88794268E-01	+6.36311093E-01	-1.10893963E-01	-7.29643381E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.750000	+2.02040213E-01	+6.46579136E-01	-1.17570481E-01	-1.81359673E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.875000	+2.04711955E-01	+6.50204336E-01	-1.15427955E-01	+6.52797678E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.000000	+1.95036726E-01	+6.46890021E-01	-1.01250539E-01	+1.58791207E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.125000	+1.73370261E-01	+6.36903431E-01	-7.57301528E-02	+2.27913061E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.250000	+1.42591086E-01	+6.20937806E-01	-4.42722732E-02	+2.43699218E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.375000	+1.07398245E-01	+6.00050101E-01	-1.48053482E-02	+1.98289279E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.500000	+7.30390293E-02	+5.75696088E-01	+5.30004654E-03	+1.03443950E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.625000	+4.41837184E-02	+5.49742208E-01	+1.10556393E-02	-2.05591652E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.750000	+2.42506266E-02	+5.24330761E-01	+1.60255232E-04	-1.53462912E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.875000	+1.50795281E-02	+5.01609258E-01	-2.73100887E-02	-2.77445909E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.000000	+1.68828956E-02	+4.83452342E-01	-6.92012220E-02	-3.77562779E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.125000	+2.85897685E-02	+4.71296398E-01	-1.21700784E-01	-4.43697840E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.250000	+4.85167152E-02	+4.66099335E-01	-1.80125682E-01	-4.71819573E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.375000	+7.48921090E-02	+4.68341490E-01	-2.39655677E-01	-4.60275799E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.500000	+1.05798372E-01	+4.77991718E-01	-2.95194632E-01	-4.03302811E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.625000	+1.38740604E-01	+4.94454490E-01	-3.40481380E-01	-2.91657840E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.750000	+1.70558978E-01	+5.16579818E-01	-3.68109092E-01	-1.25108144E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.875000	+1.98032406E-01	+5.42792806E-01	-3.71758416E-01	+7.63750824E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.000000	+2.18621604E-01	+5.71312765E-01	-3.49015321E-01	+2.80261242E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.125000	+2.30576403E-01	+6.00358902E-01	-3.01693105E-01	+4.60942651E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.250000	+2.32484528E-01	+6.28252631E-01	-2.33779659E-01	+6.06299379E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.375000	+2.23126192E-01	+6.53429290E-01	-1.50118260E-01	+7.07345729E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.500000	+2.02141670E-01	+6.74465520E-01	-5.69432263E-02	+7.50907697E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.625000	+1.71039710E-01	+6.90202119E-01	+3.76086639E-02	+7.25664293E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.750000	+1.33636892E-01	+6.99912526E-01	+1.24472847E-01	+6.31869072E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.875000	+9.53771907E-02	+7.03382753E-01	+1.95575932E-01	+4.84334923E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.000000	+6.16751787E-02	+7.00841482E-01	+2.45556578E-01	+3.08411527E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.125000	+3.60943937E-02	+6.92833547E-01	+2.72678814E-01	+1.32718781E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.250000	+1.94487781E-02	+6.80178175E-01	+2.78736273E-01	-1.90180639E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.375000	+1.04039272E-02	+6.64028014E-01	+2.67924298E-01	-1.53973543E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.125000	+2.53729605E-01	+5.06265707E-01	-6.83053881E-01	-5.51092916E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.187500	+2.50178445E-01	+4.94772346E-01	-7.15008809E-01	-4.71464770E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.250000	+2.47159712E-01	+4.85243133E-01	-7.41986977E-01	-3.85427752E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.312500	+2.44582003E-01	+4.77671111E-01	-7.63187278E-01	-2.87718028E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.375000	+2.42351214E-01	+4.72024170E-01	-7.77951731E-01	-1.80242248E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.437500	+2.40349425E-01	+4.68245688E-01	-7.85717559E-01	-6.41529947E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.500000	+2.38417059E-01	+4.66255604E-01	-7.85970855E-01	+5.99944389E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.562500	+2.36340496E-01	+4.65952247E-01	-7.78218254E-01	+1.91837659E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.625000	+2.33846992E-01	+4.67215072E-01	-7.61991148E-01	+3.30606731E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.687500	+2.30608741E-01	+4.69908188E-01	-7.36892413E-01	+4.74444516E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.750000	+2.26257624E-01	+4.73884360E-01	-7.02685583E-01	+6.19852340E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.812500	+2.20411090E-01	+4.78989048E-01	-6.59410870E-01	+7.61509097E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.875000	+2.12707763E-01	+4.85064068E-01	-6.07496946E-01	+8.92635152E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.937500	+2.02849383E-01	+4.91950531E-01	-5.47831476E-01	+1.00587358E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.000000	+1.90644202E-01	+4.99490998E-01	-4.81762749E-01	+1.09444230E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.062500	+1.76046159E-01	+5.07530943E-01	-4.11026189E-01	+1.15320531E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.125000	+1.59183901E-01	+5.15919901E-01	-3.37612085E-01	+1.17937512E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.187500	+1.40374018E-01	+5.24512762E-01	-2.63604298E-01	+1.17273114E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.250000	+1.20113873E-01	+5.33171620E-01	-1.91020693E-01	+1.13540774E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.312500	+9.90518134E-02	+5.41768383E-01	-1.21678331E-01	+1.07139826E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.375000	+7.79362644E-02	+5.50188003E-01	-5.70959109E-02	+9.85932043E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.437500	+5.75496443E-02	+5.58331843E-01	+1.56317432E-03	+8.84845450E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.500000	+3.86368658E-02	+5.66120515E-01	+5.35097704E-02	+7.74017987E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.562500	+2.18401384E-02	+5.73495508E-01	+9.83154227E-02	+6.58902543E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.625000	+7.65114123E-03	+5.80419106E-01	+1.35872588E-01	+5.44153171E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.687500	-3.61162795E-03	+5.86872448E-01	+1.66334569E-01	+4.33348801E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.750000	-1.17978180E-02	+5.92851885E-01	+1.90041188E-01	+3.28822037E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.812500	-1.68961981E-02	+5.98364097E-01	+2.07437324E-01	+2.31616592E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.875000	-1.89908718E-02	+6.03420573E-01	+2.18993262E-01	+1.41599123E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.937500	-1.82151378E-02	+6.08032144E-01	+2.25137214E-01	+5.77321552E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.000000	-1.47151068E-02	+6.12204228E-01	+2.26209782E-01	-2.15201917E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.062500	-8.63155810E-03	+6.15933368E-01	+2.22447190E-01	-9.77163865E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.125000	-1.02885752E-04	+6.19205490E-01	+2.13995233E-01	-1.71973295E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.187500	+1.07139282E-02	+6.21996072E-01	+2.00950528E-01	-2.44595201E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.250000	+2.36121583E-02	+6.24272087E-01	+1.83420833E-01	-3.14864059E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.312500	+3.83046764E-02	+6.25995277E-01	+1.61592521E-01	-3.81038666E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.375000	+5.44048389E-02	+6.27126074E-01	+1.35791000E-01	-4.40584964E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.437500	+7.14276469E-02	+6.27627400E-01	+1.06519400E-01	-4.90625376E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.500000	+8.88150370E-02	+6.27467686E-01	+7.44628280E-02	-5.28546277E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.562500	+1.05982577E-01	+6.26622780E-01	+4.04511157E-02	-5.52640358E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.625000	+1.22378140E-01	+6.25076788E-01	+5.38278324E-03	-5.62603578E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.687500	+1.37538470E-01	+6.22822217E-01	-2.98743315E-02	-5.59692515E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.750000	+1.51128881E-01	+6.19860009E-01	-6.45787812E-02	-5.46414942E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.812500	+1.62955340E-01	+6.16199924E-01	-9.81761993E-02	-5.25776108E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.875000	+1.72945786E-01	+6.11861459E-01	-1.30300795E-01	-5.00281640E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.937500	+1.81106189E-01	+6.06875082E-01	-1.60711404E-01	-4.71018017E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.000000	+1.87463664E-01	+6.01283231E-01	-1.89178047E-01	-4.37129524E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.062500	+1.92011914E-01	+5.95140468E-01	-2.15352595E-01	-3.95889254E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.125000	+1.94672707E-01	+5.88512376E-01	-2.38664204E-01	-3.43383289E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.187500	+1.95282009E-01	+5.81473213E-01	-2.58275506E-01	-2.84178383E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.562500	+7.67849177E-01	+9.17955249E-01	-1.20326590E+00	+1.87951280E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.593750	+7.61856517E-01	+9.20918999E-01	-1.14531100E+00	+1.82960070E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.625000	+7.54754812E-01	+9.23045411E-01	-1.08891586E+00	+1.77757464E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.656250	+7.46580410E-01	+9.24333510E-01	-1.03421259E+00	+1.72174585E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.687500	+7.37374599E-01	+9.24785091E-01	-9.81306743E-01	+1.66287781E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.718750	+7.27183698E-01	+9.24404786E-01	-9.30282725E-01	+1.60157353E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.750000	+7.16059118E-01	+9.23200114E-01	-8.81208397E-01	+1.53830160E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.781250	+7.04057371E-01	+9.21181502E-01	-8.34138875E-01	+1.47342066E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.812500	+6.91240008E-01	+9.18362275E-01	-7.89119605E-01	+1.40720159E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.843750	+6.77673477E-01	+9.14758619E-01	-7.46188776E-01	+1.33984704E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.875000	+6.63428886E-01	+9.10389516E-01	-7.05379165E-01	+1.27150837E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.906250	+6.48581660E-01	+9.05276657E-01	-6.66719503E-01	+1.20229993E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.937500	+6.33211108E-01	+8.99444325E-01	-6.30235420E-01	+1.13231099E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.968750	+6.17399869E-01	+8.92919266E-01	-5.95950066E-01	+1.06161535E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.000000	+6.01233275E-01	+8.85730540E-01	-5.63884460E-01	+9.90279148E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.031250	+5.84798623E-01	+8.77909359E-01	-5.34057619E-01	+9.18367004E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.062500	+5.68184364E-01	+8.69488923E-01	-5.06486523E-01	+8.45946820E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.093750	+5.51479248E-01	+8.60504240E-01	-4.81185943E-01	+7.73093579E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.125000	+5.34771404E-01	+8.50991958E-01	-4.58168174E-01	+6.99892377E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.156250	+5.18147412E-01	+8.40990184E-01	-4.37442669E-01	+6.26440932E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.187500	+5.01691352E-01	+8.30538315E-01	-4.19015616E-01	+5.52851750E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.218750	+4.85483869E-01	+8.19676866E-01	-4.02889435E-01	+4.79254075E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.250000	+4.69601257E-01	+8.08447303E-01	-3.89062236E-01	+4.05795662E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.281250	+4.54114596E-01	+7.96891871E-01	-3.77527206E-01	+3.32644387E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.312500	+4.39088940E-01	+7.85053429E-01	-3.68271962E-01	+2.59989602E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.343750	+4.24582591E-01	+7.72975273E-01	-3.61277856E-01	+1.88043143E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.375000	+4.10646471E-01	+7.60700963E-01	-3.56519265E-01	+1.17039844E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.406250	+3.97323611E-01	+7.48274126E-01	-3.53962866E-01	+4.72374352E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.437500	+3.84648773E-01	+7.35738272E-01	-3.53566926E-01	-2.10842740E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.468750	+3.72648229E-01	+7.23136578E-01	-3.55280633E-01	-8.76250102E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.500000	+3.61339697E-01	+7.10511688E-01	-3.59043489E-01	-1.52066433E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.531250	+3.50732449E-01	+6.97905483E-01	-3.64784785E-01	-2.14075280E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.562500	+3.40827590E-01	+6.85358877E-01	-3.72423194E-01	-2.73307158E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.593750	+3.31618500E-01	+6.72911592E-01	-3.81866482E-01	-3.29410870E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.625000	+3.23091427E-01	+6.60601963E-01	-3.93011373E-01	-3.82033164E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.656250	+3.15226211E-01	+6.48466741E-01	-4.05743555E-01	-4.30823814E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.687500	+3.07997107E-01	+6.36540931E-01	-4.19937861E-01	-4.75441023E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.718750	+3.01373697E-01	+6.24857641E-01	-4.35458619E-01	-5.15557167E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.750000	+2.95321842E-01	+6.13447964E-01	-4.52160184E-01	-5.50864952E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.781250	+2.89804656E-01	+6.02340893E-01	-4.69887679E-01	-5.81084077E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.812500	+2.84783479E-01	+5.91563258E-01	-4.88477939E-01	-6.05968416E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.843750	+2.80218808E-01	+5.81139694E-01	-5.07760705E-01	-6.25313643E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.875000	+2.76071190E-01	+5.71092637E-01	-5.27560042E-01	-6.38965036E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.906250	+2.72302032E-01	+5.61442344E-01	-5.47696019E-01	-6.46824973E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.937500	+2.68874319E-01	+5.52206925E-01	-5.67986603E-01	-6.48859472E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.968750	+2.65753226E-01	+5.43402402E-01	-5.88249736E-01	-6.45102932E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.000000	+2.62906598E-01	+5.35042767E-01	-6.08305536E-01	-6.35660247E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.031250	+2.60305287E-01	+5.27140048E-01	-6.27978502E-01	-6.20705532E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.062500	+2.57923336E-01	+5.19704385E-01	-6.47099632E-01	-6.00477015E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.093750	+2.55737999E-01	+5.12744090E-01	-6.65508315E-01	-5.77678722E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.781250	+5.51639829E-01	+6.22502153E-01	-1.95386920E+00	-1.08100464E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.796875	+5.61192929E-01	+6.30901520E-01	-1.97028452E+00	-1.02015609E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.812500	+5.70653348E-01	+6.39292220E-01	-1.98574908E+00	-9.56671929E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.828125	+5.80011588E-01	+6.47667016E-01	-2.00018052E+00	-8.87879665E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.843750	+5.89258158E-01	+6.56018738E-01	-2.01349532E+00	-8.13730961E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.859375	+5.98383588E-01	+6.64340290E-01	-2.02560961E+00	-7.34232344E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.875000	+6.07378445E-01	+6.72624658E-01	-2.03644008E+00	-6.49453162E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.890625	+6.16233349E-01	+6.80864924E-01	-2.04590502E+00	-5.59532675E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.906250	+6.24938996E-01	+6.89054270E-01	-2.05392548E+00	-4.64685853E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.921875	+6.33486173E-01	+6.97185987E-01	-2.06042646E+00	-3.65207459E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.937500	+6.41865784E-01	+7.05253488E-01	-2.06533821E+00	-2.61474017E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.953125	+6.50068870E-01	+7.13250309E-01	-2.06859752E+00	-1.53943301E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.968750	+6.58086629E-01	+7.21170124E-01	-2.07014894E+00	-4.31511293E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.984375	+6.65910445E-01	+7.29006743E-01	-2.06994599E+00	+7.02946933E-02	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.000000	+6.73531902E-01	+7.36754125E-01	-2.06795223E+00	+1.85723223E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.015625	+6.80942813E-01	+7.44406377E-01	-2.06414214E+00	+3.02411838E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.031250	+6.88135235E-01	+7.51957764E-01	-2.05850186E+00	+4.19599934E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.046875	+6.95101495E-01	+7.59402705E-01	-2.05102964E+00	+5.36504347E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.062500	+7.01834202E-01	+7.66735784E-01	-2.04173610E+00	+6.52335853E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.078125	+7.08326269E-01	+7.73951744E-01	-2.03064415E+00	+7.66316044E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.093750	+7.14570928E-01	+7.81045492E-01	-2.01778872E+00	+8.77693818E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.109375	+7.20561740E-01	+7.88012098E-01	-2.00321622E+00	+9.85760772E-01	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.125000	+7.26292613E-01	+7.94846794E-01	-1.98698370E+00	+1.08986487E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.140625	+7.31757805E-01	+8.01544974E-01	-1.96915794E+00	+1.18942188E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.156250	+7.36951940E-01	+8.08102190E-01	-1.94981426E+00	+1.28392415E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.171875	+7.41870007E-01	+8.14514152E-01	-1.92903531E+00	+1.37294665E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.187500	+7.46507368E-01	+8.20776723E-01	-1.90690968E+00	+1.45615014E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.203125	+7.50859759E-01	+8.26885918E-01	-1.88353062E+00	+1.53328167E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.218750	+7.54923292E-01	+8.32837901E-01	-1.85899463E+00	+1.60417255E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.234375	+7.58694453E-01	+8.38628979E-01	-1.83340022E+00	+1.66873430E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.250000	+7.62170101E-01	+8.44255603E-01	-1.80684668E+00	+1.72695282E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.265625	+7.65347461E-01	+8.49714362E-01	-1.77943295E+00	+1.77888131E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.281250	+7.68224124E-01	+8.55001978E-01	-1.75125664E+00	+1.82463231E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.296875	+7.70798037E-01	+8.60115311E-01	-1.72241319E+00	+1.86436931E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.312500	+7.73067501E-01	+8.65051349E-01	-1.69299510E+00	+1.89829821E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.328125	+7.75031160E-01	+8.69807209E-01	-1.66309137E+00	+1.92665894E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.343750	+7.76687998E-01	+8.74380136E-01	-1.63278701E+00	+1.94971757E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.359375	+7.78037329E-01	+8.78767503E-01	-1.60216270E+00	+1.96775894E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.375000	+7.79078791E-01	+8.82966807E-01	-1.57129454E+00	+1.98107995E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.390625	+7.79812340E-01	+8.86975674E-01	-1.54025395E+00	+1.98998373E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.406250	+7.80238245E-01	+8.90791853E-01	-1.50910755E+00	+1.99477454E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.421875	+7.80357076E-01	+8.94413225E-01	-1.47791724E+00	+1.99575339E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.437500	+7.80169710E-01	+8.97837797E-01	-1.44674026E+00	+1.99321454E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.453125	+7.79677314E-01	+9.01063710E-01	-1.41562929E+00	+1.98744261E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.468750	+7.78881354E-01	+9.04089238E-01	-1.38463268E+00	+1.97871034E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.484375	+7.77783583E-01	+9.06912790E-01	-1.35379459E+00	+1.96727696E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.500000	+7.76386044E-01	+9.09532917E-01	-1.32315527E+00	+1.95338701E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.515625	+7.74691070E-01	+9.11948313E-01	-1.29275125E+00	+1.93726963E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.531250	+7.72701279E-01	+9.14157815E-01	-1.26261559E+00	+1.91913816E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.546875	+7.70419581E-01	+9.16160413E-01	-1.23277818E+00	+1.90005102E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.390625	+3.10635293E-01	+4.31261095E-01	-1.42191490E+00	-1.32208244E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.398438	+3.14972436E-01	+4.34353192E-01	-1.43229009E+00	-1.33396602E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.406250	+3.19351751E-01	+4.37489344E-01	-1.44275812E+00	-1.34553849E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.414062	+3.23771616E-01	+4.40668705E-01	-1.45331412E+00	-1.35648947E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.421875	+3.28230429E-01	+4.43890427E-01	-1.46395326E+00	-1.36682047E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.429688	+3.32726616E-01	+4.47153655E-01	-1.47467069E+00	-1.37653282E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.437500	+3.37258623E-01	+4.50457530E-01	-1.48546159E+00	-1.38562769E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.445312	+3.41824920E-01	+4.53801190E-01	-1.49632113E+00	-1.39410599E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.453125	+3.46424000E-01	+4.57183768E-01	-1.50724449E+00	-1.40196833E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.460938	+3.51054377E-01	+4.60604393E-01	-1.51822688E+00	-1.40921497E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.468750	+3.55714587E-01	+4.64062192E-01	-1.52926348E+00	-1.41584572E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.476562	+3.60403190E-01	+4.67556287E-01	-1.54034947E+00	-1.42185997E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.484375	+3.65118762E-01	+4.71085797E-01	-1.55148004E+00	-1.42725653E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.492188	+3.69859902E-01	+4.74649839E-01	-1.56265035E+00	-1.43203368E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.500000	+3.74625227E-01	+4.78247525E-01	-1.57385557E+00	-1.43618903E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.507812	+3.79413373E-01	+4.81877965E-01	-1.58509081E+00	-1.43971954E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.515625	+3.84222993E-01	+4.85540267E-01	-1.59635118E+00	-1.44262141E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.523438	+3.89052756E-01	+4.89233534E-01	-1.60763177E+00	-1.44489008E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.531250	+3.93901349E-01	+4.92956869E-01	-1.61892759E+00	-1.44652017E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.539062	+3.98767471E-01	+4.96709372E-01	-1.63023365E+00	-1.44750541E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.546875	+4.03649837E-01	+5.00490138E-01	-1.64154486E+00	-1.44783865E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.554688	+4.08547176E-01	+5.04298262E-01	-1.65285612E+00	-1.44751179E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.562500	+4.13458226E-01	+5.08132836E-01	-1.66416224E+00	-1.44651576E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.570312	+4.18381739E-01	+5.11992951E-01	-1.67545793E+00	-1.44484047E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.578125	+4.23316476E-01	+5.15877693E-01	-1.68673787E+00	-1.44247483E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.585938	+4.28261210E-01	+5.19786149E-01	-1.69799660E+00	-1.43940668E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.593750	+4.33214719E-01	+5.23717403E-01	-1.70922860E+00	-1.43562280E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.601562	+4.38175792E-01	+5.27670536E-01	-1.72042821E+00	-1.43110890E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.609375	+4.43143223E-01	+5.31644628E-01	-1.73158967E+00	-1.42584963E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.617188	+4.48115814E-01	+5.35638759E-01	-1.74270711E+00	-1.41982855E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.625000	+4.53092369E-01	+5.39652005E-01	-1.75377450E+00	-1.41302817E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.632812	+4.58071701E-01	+5.43683442E-01	-1.76478567E+00	-1.40542994E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.640625	+4.63052625E-01	+5.47732143E-01	-1.77573434E+00	-1.39701432E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.648438	+4.68033958E-01	+5.51797184E-01	-1.78661402E+00	-1.38776075E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.656250	+4.73014522E-01	+5.55877634E-01	-1.79741810E+00	-1.37764777E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.664062	+4.77993140E-01	+5.59972567E-01	-1.80813977E+00	-1.36665302E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.671875	+4.82968635E-01	+5.64081051E-01	-1.81877205E+00	-1.35475331E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.679688	+4.87939835E-01	+5.68202158E-01	-1.82930779E+00	-1.34192472E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.687500	+4.92905565E-01	+5.72334957E-01	-1.83973963E+00	-1.32814265E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.695312	+4.97864652E-01	+5.76478517E-01	-1.85006002E+00	-1.31338195E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.703125	+5.02815922E-01	+5.80631907E-01	-1.86026122E+00	-1.29761703E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.710938	+5.07758200E-01	+5.84794197E-01	-1.87033528E+00	-1.28082195E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.718750	+5.12690312E-01	+5.88964458E-01	-1.88027406E+00	-1.26297057E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.726562	+5.17611081E-01	+5.93141758E-01	-1.89006920E+00	-1.24403674E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.734375	+5.22519330E-01	+5.97325171E-01	-1.89971214E+00	-1.22399437E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.742188	+5.27413882E-01	+6.01513767E-01	-1.90919411E+00	-1.20281770E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.750000	+5.32293556E-01	+6.05706622E-01	-1.91850616E+00	-1.18048144E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.757812	+5.37157170E-01	+6.09902810E-01	-1.92763913E+00	-1.15696097E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.765625	+5.42003543E-01	+6.14101407E-01	-1.93658368E+00	-1.13223254E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.773438	+5.46831491E-01	+6.18301495E-01	-1.94533027E+00	-1.10689434E+00	+6.29866604E-01	-5.28815572E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01


==> anc/otoc_to_plot_bosonic_M500_L1.1225_n250_beta10.0000.dat <==
400.000000	-2.47601045E-05	+7.79893015E-04	-6.43195210E+00	+1.61287935E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
408.000000	-7.87201452E-04	+7.91831166E-04	-5.75779571E+00	+7.25116320E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
416.000000	-1.22309752E-04	+7.81329198E-04	-6.31593349E+00	-2.56096772E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
424.000000	+7.66646330E-04	+7.92879360E-04	-9.85534406E+00	-3.50997108E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
432.000000	+2.67566940E-04	+7.82910876E-04	-6.87752886E+00	+2.53276675E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
440.000000	-7.16729457E-04	+7.92638263E-04	-5.80291726E+00	+5.20489351E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
448.000000	-4.01940051E-04	+7.83201473E-04	-6.04474590E+00	-1.43396339E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
456.000000	+6.38291702E-04	+7.90477889E-04	-8.09725869E+00	-9.41556704E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
464.000000	+5.20112220E-04	+7.82842184E-04	-7.55123663E+00	+1.35338979E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
472.000000	-5.38848892E-04	+7.87955137E-04	-5.93183503E+00	+1.04567766E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
480.000000	-6.17123334E-04	+7.82853553E-04	-5.87815237E+00	-8.13483643E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
488.000000	+4.24397040E-04	+7.85424678E-04	-7.23340886E+00	-1.70598514E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
496.000000	+6.91914108E-04	+7.83258308E-04	-8.60772860E+00	+6.85445734E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
504.000000	-2.97301021E-04	+7.83726949E-04	-6.13669569E+00	+1.76227456E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
512.000000	-7.46654455E-04	+7.85260871E-04	-5.78808930E+00	-3.44783494E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
520.000000	+1.60994000E-04	+7.83662391E-04	-6.68834928E+00	-3.15051444E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
528.000000	+7.78260918E-04	+7.88169993E-04	-1.08289124E+01	+1.57165559E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
536.000000	-1.69419060E-05	+7.83752208E-04	-6.43688438E+00	+3.16705495E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
544.000000	-7.82409847E-04	+7.90588552E-04	-5.76162449E+00	+8.36805780E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
552.000000	-1.31737531E-04	+7.83668685E-04	-6.30299546E+00	-2.38318445E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
560.000000	+7.57683480E-04	+7.92414866E-04	-9.57471961E+00	-3.68621511E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
568.000000	+2.75441486E-04	+7.82980459E-04	-6.89278988E+00	+2.35157789E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
576.000000	-7.02964550E-04	+7.92464437E-04	-5.81219499E+00	+5.31245909E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
584.000000	-4.06455541E-04	+7.80998645E-04	-6.04279642E+00	-1.36270593E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
592.000000	+6.22218979E-04	+7.91208871E-04	-7.99252447E+00	-9.52479328E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
600.000000	+5.20655852E-04	+7.79337987E-04	-7.56676335E+00	+1.28159098E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
608.000000	-5.23275662E-04	+7.90137470E-04	-5.94197891E+00	+1.05220894E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
616.000000	-6.14317725E-04	+7.78569948E-04	-5.88322904E+00	-7.75330161E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
624.000000	+4.09331832E-04	+7.89212137E-04	-7.18250716E+00	-1.70634259E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
632.000000	+6.88119132E-04	+7.78948820E-04	-8.61337719E+00	+6.48054764E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
640.000000	-2.82070131E-04	+7.89353819E-04	-6.14561954E+00	+1.76228382E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
648.000000	-7.42112339E-04	+7.81196767E-04	-5.79372309E+00	-3.16447160E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
656.000000	+1.44417541E-04	+7.90177841E-04	-6.65193500E+00	-2.97632405E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
664.000000	+7.70690169E-04	+7.83710627E-04	-1.05558416E+01	+1.24584211E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
672.000000	+1.86230734E-06	+7.90071179E-04	-6.45260026E+00	+2.98961211E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
680.000000	-7.70347095E-04	+7.85695654E-04	-5.77246220E+00	+1.09776966E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
688.000000	-1.50371234E-04	+7.89183677E-04	-6.27695711E+00	-2.19184117E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
696.000000	+7.40368736E-04	+7.87031911E-04	-9.27940807E+00	-3.99123665E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
704.000000	+2.90828538E-04	+7.86943858E-04	-6.91555498E+00	+2.15551079E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
712.000000	-6.81253138E-04	+7.86917683E-04	-5.83059081E+00	+5.52861586E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
720.000000	-4.17818587E-04	+7.83754566E-04	-6.03097644E+00	-1.28651685E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
728.000000	+5.99354035E-04	+7.86772822E-04	-7.88901776E+00	-9.72828132E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
736.000000	+5.28103340E-04	+7.81476142E-04	-7.58750145E+00	+1.20474205E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
744.000000	-5.00686584E-04	+7.87425456E-04	-5.96143049E+00	+1.06808285E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
752.000000	-6.19294458E-04	+7.80099439E-04	-5.87856889E+00	-7.26731937E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
760.000000	+3.85942062E-04	+7.88629950E-04	-7.12420159E+00	-1.73054472E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
768.000000	+6.92303754E-04	+7.80091589E-04	-8.64744043E+00	+5.97792933E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
776.000000	-2.57040775E-04	+7.90950443E-04	-6.16773289E+00	+1.78437934E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
784.000000	-7.43965607E-04	+7.81309216E-04	-5.79243349E+00	-2.73895795E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
792.000000	+1.16770205E-04	+7.92908216E-04	-6.60596617E+00	-1.75993589E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
200.000000	-5.48645845E-04	+7.81627002E-04	-5.92922403E+00	-2.41212817E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
204.000000	+7.73488460E-04	+7.84303192E-04	-1.07414541E+01	+6.01313859E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
208.000000	-6.03360172E-04	+7.92469769E-04	-5.88111892E+00	+5.17662873E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
212.000000	+1.06314098E-04	+7.86395344E-04	-6.60015111E+00	-1.74257332E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
216.000000	+4.34428880E-04	+7.80687449E-04	-7.27517757E+00	+1.02429245E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
220.000000	-7.58628904E-04	+7.84621665E-04	-5.78071715E+00	-1.46170882E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
224.000000	+6.83114743E-04	+7.90649998E-04	-8.44454463E+00	-4.95744997E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
228.000000	-2.48769295E-04	+7.89229842E-04	-6.17731314E+00	+2.89118553E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
232.000000	-3.07039746E-04	+7.79514990E-04	-6.13159620E+00	-3.37973858E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
236.000000	+7.14907076E-04	+7.84402393E-04	-8.88110401E+00	+4.25249357E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
240.000000	-7.38285724E-04	+7.88571290E-04	-5.79139672E+00	+2.20352875E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
244.000000	+3.86160298E-04	+7.91239405E-04	-7.11828100E+00	-1.14998546E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
248.000000	+1.71175226E-04	+7.79663898E-04	-6.71138508E+00	+1.57415144E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
252.000000	-6.43304068E-04	+7.83801408E-04	-5.85895985E+00	-4.50987058E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
256.000000	+7.71332231E-04	+7.87827636E-04	-1.03192815E+01	-1.15104428E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
260.000000	-5.09319151E-04	+7.92242363E-04	-5.95104339E+00	+4.87138107E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
264.000000	-3.10704478E-05	+7.81487061E-04	-6.42217669E+00	-2.13903765E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
268.000000	+5.47053081E-04	+7.82171633E-04	-7.66227351E+00	+8.21537939E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
272.000000	-7.80114381E-04	+7.87667435E-04	-5.76494633E+00	-3.29613503E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
276.000000	+6.10813283E-04	+7.91433948E-04	-7.92596431E+00	-6.97858867E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
280.000000	-1.13151422E-04	+7.83915037E-04	-6.32323343E+00	+2.37845335E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
284.000000	-4.31086694E-04	+7.79864870E-04	-6.02320163E+00	-4.47410449E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
288.000000	+7.62740369E-04	+7.87764644E-04	-9.90251702E+00	+2.50657408E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
292.000000	-6.89547716E-04	+7.90289945E-04	-5.82267570E+00	+3.81408868E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
296.000000	+2.57824037E-04	+7.86892213E-04	-6.85124608E+00	-1.42091238E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
300.000000	+3.03824539E-04	+7.78654978E-04	-6.95940561E+00	+1.30713621E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
304.000000	-7.17742841E-04	+7.87675746E-04	-5.80553711E+00	-2.94477292E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
308.000000	+7.44665573E-04	+7.89687041E-04	-9.31522394E+00	-3.01241939E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
312.000000	-3.94126054E-04	+7.88902166E-04	-6.04653066E+00	+3.80833802E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
316.000000	-1.69007374E-04	+7.78476438E-04	-6.26855353E+00	-2.64503046E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
320.000000	+6.43387523E-04	+7.85953993E-04	-8.16255503E+00	+6.27932855E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
324.000000	-7.76303968E-04	+7.89502267E-04	-5.76620724E+00	+8.15660816E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
328.000000	+5.15554477E-04	+7.89337800E-04	-7.51002638E+00	-9.15228931E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
332.000000	+2.68653631E-05	+7.79795912E-04	-6.49839039E+00	+1.97416650E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
336.000000	-5.44820385E-04	+7.83499527E-04	-5.93069318E+00	-6.18809548E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
340.000000	+7.85077181E-04	+7.90407956E-04	-1.14488668E+01	+7.07091802E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
344.000000	-6.16311337E-04	+7.89313973E-04	-5.87412583E+00	+6.03061087E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
348.000000	+1.18597892E-04	+7.82400816E-04	-6.62437807E+00	-1.73387947E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
352.000000	+4.29902775E-04	+7.81024854E-04	-7.26122941E+00	+1.06616916E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
356.000000	-7.66629862E-04	+7.91000005E-04	-5.77144275E+00	-1.62143331E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
360.000000	+6.92848055E-04	+7.88813417E-04	-8.55837606E+00	-4.96168828E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
364.000000	-2.62896062E-04	+7.84419505E-04	-6.16837781E+00	+3.02756266E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
368.000000	-3.02475792E-04	+7.78951969E-04	-6.13632593E+00	-3.34128579E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
372.000000	+7.17970435E-04	+7.90280038E-04	-8.84140644E+00	+4.39008550E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
376.000000	-7.47456061E-04	+7.89016139E-04	-5.78511909E+00	+2.09409290E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
380.000000	+3.99671128E-04	+7.85823199E-04	-7.16613212E+00	-1.15019366E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
384.000000	+1.66600391E-04	+7.78818962E-04	-6.70527402E+00	+1.63725027E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
388.000000	-6.42203556E-04	+7.88657202E-04	-5.85633191E+00	-5.10597310E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
392.000000	+7.80185657E-04	+7.90487377E-04	-1.07900525E+01	-1.14635644E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
396.000000	-5.19163420E-04	+7.86312517E-04	-5.94804042E+00	+2.43246960E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
100.000000	+7.11867540E-04	+7.80844054E-04	-8.88859730E+00	+1.68941178E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
102.000000	-1.95629230E-05	+7.88262642E-04	-6.42801723E+00	+7.71168297E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
104.000000	-7.23421124E-04	+7.84427649E-04	-5.80392412E+00	+1.16295803E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
106.000000	-5.02337896E-04	+7.83967513E-04	-5.96283401E+00	-3.12654863E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
108.000000	+3.60987793E-04	+7.92726176E-04	-7.05454357E+00	-1.06265787E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
110.000000	+7.61842887E-04	+7.80179466E-04	-1.02134655E+01	+8.22591386E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
112.000000	+1.85211390E-04	+7.85167417E-04	-6.72550701E+00	+1.08767587E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
114.000000	-6.31628660E-04	+7.90061024E-04	-5.86276202E+00	+2.16708409E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
116.000000	-6.45407518E-04	+7.82106838E-04	-5.85867338E+00	-2.03661304E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
118.000000	+1.60718052E-04	+7.90237121E-04	-6.67740723E+00	-1.01338148E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
120.000000	+7.57467225E-04	+7.82250378E-04	-9.91219930E+00	-1.11980198E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
122.000000	+3.81403081E-04	+7.83637622E-04	-7.12532802E+00	+9.86113107E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
124.000000	-4.86745581E-04	+7.93255889E-04	-5.96774687E+00	+3.31660303E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
126.000000	-7.35068704E-04	+7.80697846E-04	-5.79868681E+00	-1.07635495E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
128.000000	-4.57688194E-05	+7.86432620E-04	-6.39828885E+00	-7.18914897E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
130.000000	+7.01510463E-04	+7.86967775E-04	-8.67434640E+00	-3.22272663E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
132.000000	+5.53586163E-04	+7.82875314E-04	-7.68737950E+00	+6.37176170E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
134.000000	-3.00880409E-04	+7.92163496E-04	-6.12564172E+00	+4.77633300E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
136.000000	-7.67861834E-04	+7.81373994E-04	-5.77684630E+00	-1.43051732E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
138.000000	-2.48808208E-04	+7.83446745E-04	-6.18286241E+00	-5.12381607E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
140.000000	+5.92406050E-04	+7.91941246E-04	-7.82637273E+00	-5.83012407E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
142.000000	+6.81587578E-04	+7.81815953E-04	-8.51491204E+00	+3.72104402E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
144.000000	-9.56455160E-05	+7.88311338E-04	-6.33795512E+00	+6.81705078E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
146.000000	-7.47294121E-04	+7.84617480E-04	-5.78809173E+00	+8.09624220E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
148.000000	-4.39680464E-04	+7.82336402E-04	-6.01410544E+00	-3.61539448E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
150.000000	+4.32893207E-04	+7.93617471E-04	-7.23424952E+00	-9.42409692E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
152.000000	+7.53143466E-04	+7.81323653E-04	-9.78374420E+00	+1.55843068E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
154.000000	+1.11525645E-04	+7.84351226E-04	-6.61087725E+00	+9.87528183E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
156.000000	-6.74365659E-04	+7.89347738E-04	-5.83363147E+00	+1.80196528E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
158.000000	-6.01040114E-04	+7.82322153E-04	-5.89009114E+00	-2.43512161E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
160.000000	+2.38183299E-04	+7.90810296E-04	-6.80768011E+00	-1.14006934E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
162.000000	+7.68587965E-04	+7.83056769E-04	-1.04503685E+01	-4.04429596E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
164.000000	+3.11905919E-04	+7.81989931E-04	-6.96945195E+00	+1.13231151E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
166.000000	-5.48032344E-04	+7.93061617E-04	-5.92112243E+00	+2.89248193E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
168.000000	-7.12811840E-04	+7.82222117E-04	-5.81245918E+00	-1.43191781E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
170.000000	+2.96470269E-05	+7.85974029E-04	-6.49388955E+00	-8.24137354E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
172.000000	+7.31683033E-04	+7.87015220E-04	-9.10900860E+00	-2.43117536E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
174.000000	+4.95614526E-04	+7.81617921E-04	-7.46635970E+00	+7.62408862E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
176.000000	-3.74935548E-04	+7.92996787E-04	-6.05937315E+00	+4.22276170E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
178.000000	-7.66003311E-04	+7.82599451E-04	-5.77725502E+00	-4.91166429E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
180.000000	-1.77300003E-04	+7.82306836E-04	-6.25583972E+00	-5.84383577E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
182.000000	+6.41723061E-04	+7.91264577E-04	-8.11478933E+00	-4.84237129E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
184.000000	+6.44085091E-04	+7.82405824E-04	-8.19278824E+00	+4.65363043E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
186.000000	-1.73199704E-04	+7.88811619E-04	-6.25333716E+00	+6.03939494E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
188.000000	-7.63960792E-04	+7.84990070E-04	-5.77703026E+00	+4.57121431E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
190.000000	-3.74004779E-04	+7.81017363E-04	-6.07048858E+00	-4.14917494E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
192.000000	+4.98690657E-04	+7.93303807E-04	-7.43670024E+00	-8.13569973E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
194.000000	+7.38626374E-04	+7.83220177E-04	-9.32476847E+00	+2.32445622E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
196.000000	+3.70040904E-05	+7.83541425E-04	-6.50691775E+00	+8.78817348E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
198.000000	-7.10349989E-04	+7.89115970E-04	-5.80949908E+00	-1.81398681E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
50.000000	-1.47827336E-04	+7.90313700E-04	-6.27846308E+00	-3.11026007E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
51.000000	+5.61893799E-04	+7.85850409E-04	-7.71091105E+00	+2.45364131E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
52.000000	-7.52352900E-04	+7.80105554E-04	-5.78773482E+00	-5.81916501E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
53.000000	+7.21580304E-04	+7.91519017E-04	-8.87474405E+00	-1.31478778E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
54.000000	-3.91089425E-04	+7.87025598E-04	-6.05069238E+00	+1.22831962E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
55.000000	-3.70097564E-05	+7.78863127E-04	-6.41810481E+00	-6.53149512E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
56.000000	+4.72333203E-04	+7.91390908E-04	-7.35699140E+00	+3.15464955E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
57.000000	-7.45841195E-04	+7.87475547E-04	-5.78717490E+00	-9.72641173E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
58.000000	+7.34317317E-04	+7.79925614E-04	-9.30227375E+00	-8.62690752E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
59.000000	-5.01280584E-04	+7.89045602E-04	-5.95971305E+00	+1.38702814E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
60.000000	+5.75678559E-05	+7.88372307E-04	-6.52821746E+00	-5.87876092E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
61.000000	+3.84131359E-04	+7.82308960E-04	-7.13546524E+00	+3.52567986E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
62.000000	-6.94249475E-04	+7.84987810E-04	-5.82308149E+00	-1.69743383E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
63.000000	+7.76790627E-04	+7.90147492E-04	-1.05303329E+01	-4.77071383E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
64.000000	-5.59963157E-04	+7.84658033E-04	-5.91849577E+00	+1.90838529E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
65.000000	+1.73818123E-04	+7.80983413E-04	-6.71356232E+00	-4.89465225E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
66.000000	+2.86730851E-04	+7.91922146E-04	-6.89742622E+00	+4.31816373E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
67.000000	-6.53895187E-04	+7.86155810E-04	-5.84992957E+00	-1.72282792E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
68.000000	+7.62809352E-04	+7.78916793E-04	-1.03430821E+01	+1.07272203E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
69.000000	-6.50986625E-04	+7.92157237E-04	-5.84778413E+00	+1.74423717E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
70.000000	+2.59687587E-04	+7.86980210E-04	-6.85460772E+00	-4.38420924E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
71.000000	+1.78992266E-04	+7.79477110E-04	-6.72462598E+00	+4.77736821E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
72.000000	-5.80922100E-04	+7.89986894E-04	-5.89913408E+00	-1.95282339E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
73.000000	+7.75858242E-04	+7.87944760E-04	-1.06302727E+01	+3.33164172E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
74.000000	-6.83602344E-04	+7.81766312E-04	-5.83250125E+00	+1.76179730E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
75.000000	+3.76225296E-04	+7.86031846E-04	-7.10667816E+00	-3.65514685E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
76.000000	+8.41592587E-05	+7.89607048E-04	-6.56353061E+00	+5.74021275E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
77.000000	-5.07605670E-04	+7.84111524E-04	-5.95863561E+00	-1.41390720E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
78.000000	+7.40321963E-04	+7.82043537E-04	-9.39134502E+00	+8.68874043E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
79.000000	-7.45328489E-04	+7.91540618E-04	-5.78486080E+00	+1.04522722E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
80.000000	+4.47956771E-04	+7.85425481E-04	-7.30089058E+00	-3.18440425E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
81.000000	-3.31918615E-05	+7.79719217E-04	-6.42174165E+00	+6.38734192E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
82.000000	-4.18234022E-04	+7.92450473E-04	-6.02342220E+00	-1.26217978E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
83.000000	+7.20851436E-04	+7.85973419E-04	-8.94610120E+00	+1.17131798E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
84.000000	-7.50618203E-04	+7.79659914E-04	-5.78915860E+00	+6.44889127E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
85.000000	+5.54630736E-04	+7.91152547E-04	-7.65632295E+00	-2.60807168E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
86.000000	-1.21418551E-04	+7.86895724E-04	-6.31077294E+00	+7.68611686E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
87.000000	-3.19015142E-04	+7.81203059E-04	-6.11909957E+00	-1.00355135E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
88.000000	+6.65585826E-04	+7.87642774E-04	-8.31787565E+00	+1.77818961E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
89.000000	-7.81177335E-04	+7.88933867E-04	-5.76346165E+00	+1.89676213E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
90.000000	+6.04726698E-04	+7.83093150E-04	-7.93852322E+00	-2.13340098E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
91.000000	-2.41416652E-04	+7.83351353E-04	-6.19014185E+00	+8.69910238E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
92.000000	-2.24539041E-04	+7.91493475E-04	-6.19870275E+00	-8.86884226E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
93.000000	+6.10550378E-04	+7.84445623E-04	-7.96391030E+00	+2.08843078E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
94.000000	-7.62536966E-04	+7.80251558E-04	-5.78101659E+00	-2.51462776E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
95.000000	+6.87796408E-04	+7.92961091E-04	-8.46683585E+00	-1.66174308E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
96.000000	-3.21262734E-04	+7.85282648E-04	-6.11336521E+00	+1.06733513E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
97.000000	-1.09555143E-04	+7.79534246E-04	-6.33216560E+00	-7.32244005E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
98.000000	+5.36151297E-04	+7.91980530E-04	-7.57785322E+00	+2.77522434E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
99.000000	-7.62466349E-04	+7.86344386E-04	-5.77712073E+00	+3.32394254E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
25.000000	-6.10986319E-04	+7.87715477E-04	-5.87906358E+00	+1.69631304E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
25.500000	+2.81145566E-04	+7.81134223E-04	-6.90777797E+00	-4.28448884E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
26.000000	+7.59569316E-04	+7.78844355E-04	-1.01635524E+01	+2.39275101E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
26.500000	+1.48389588E-04	+7.83539158E-04	-6.66850286E+00	+4.34230874E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
27.000000	-6.91182899E-04	+7.90775441E-04	-5.82124368E+00	+7.68751526E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
27.500000	-5.76775515E-04	+7.93287535E-04	-5.89975134E+00	-1.17812970E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
28.000000	+3.32297277E-04	+7.88524050E-04	-6.99937338E+00	-4.16626901E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
28.500000	+7.60072594E-04	+7.81322300E-04	-1.00660203E+01	+3.86385172E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
29.000000	+1.07424405E-04	+7.78831174E-04	-6.61298821E+00	+4.24706391E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
29.500000	-7.02165649E-04	+7.83186170E-04	-5.81895644E+00	+6.70433964E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
30.000000	-5.22959014E-04	+7.89698674E-04	-5.94255425E+00	-1.32237216E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
30.500000	+3.96233712E-04	+7.92083484E-04	-7.14132860E+00	-3.99919366E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
31.000000	+7.64643220E-04	+7.88704779E-04	-9.94174790E+00	+5.92864912E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
31.500000	+6.72470905E-05	+7.83404283E-04	-6.54846369E+00	+4.12865304E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
32.000000	-7.13093493E-04	+7.80990394E-04	-5.81309486E+00	+5.64828788E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
32.500000	-4.77004153E-04	+7.82821316E-04	-5.98363490E+00	-1.47006148E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
33.000000	+4.43083444E-04	+7.86590288E-04	-7.28315634E+00	-3.43112464E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
33.500000	+7.48496596E-04	+7.89252627E-04	-9.41475954E+00	+8.24026545E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
34.000000	+6.29259428E-06	+7.89371590E-04	-6.45912980E+00	+3.62438463E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
34.500000	-7.41195549E-04	+7.87222409E-04	-5.79037491E+00	+4.51837408E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
35.000000	-4.46325194E-04	+7.84045756E-04	-6.00729239E+00	-1.59592151E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
35.500000	+4.71933286E-04	+7.81776671E-04	-7.38629642E+00	-2.94457345E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
36.000000	+7.17690817E-04	+7.82438476E-04	-8.95186584E+00	+1.00360401E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
36.500000	-5.89559668E-05	+7.86326597E-04	-6.38269241E+00	+3.17960249E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
37.000000	-7.65704953E-04	+7.90647249E-04	-5.77226335E+00	+3.49044517E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
37.500000	-4.07167251E-04	+7.91200238E-04	-6.03364789E+00	-1.73297041E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
38.000000	+5.11482068E-04	+7.86580680E-04	-7.50523375E+00	-2.68791245E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
38.500000	+6.99063240E-04	+7.80579543E-04	-8.72156034E+00	+1.16733943E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
39.000000	-1.04817689E-04	+7.79192911E-04	-6.33789432E+00	+2.94490349E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
39.500000	-7.65115809E-04	+7.84413562E-04	-5.77665685E+00	+2.52895962E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
40.000000	-3.46892508E-04	+7.91491519E-04	-6.08499836E+00	-1.91965143E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
40.500000	+5.66095755E-04	+7.93346749E-04	-7.69630827E+00	-2.46906493E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
41.000000	+6.91530280E-04	+7.87910413E-04	-8.55406329E+00	+1.40182276E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
41.500000	-1.42727209E-04	+7.80502306E-04	-6.29448551E+00	+2.76924574E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
42.000000	-7.58483208E-04	+7.78452368E-04	-5.78481755E+00	+1.48804996E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
42.500000	-2.87769009E-04	+7.83589614E-04	-6.14568051E+00	-2.12948829E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
43.000000	+6.07843549E-04	+7.90582299E-04	-7.91430584E+00	-2.14058804E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
43.500000	+6.66702350E-04	+7.92678779E-04	-8.28626856E+00	+1.68510215E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
44.000000	-1.97073102E-04	+7.88437306E-04	-6.22920369E+00	+2.51110763E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
44.500000	-7.69363639E-04	+7.82485439E-04	-5.77516093E+00	+4.23883810E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
45.000000	-2.47881853E-04	+7.80300759E-04	-6.18681531E+00	-2.30167351E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
45.500000	+6.27746007E-04	+7.83072443E-04	-8.07683443E+00	-1.82013790E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
46.000000	+6.20994697E-04	+7.87563785E-04	-8.00695321E+00	+1.91338127E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
46.500000	-2.62519257E-04	+7.89966695E-04	-6.16345316E+00	+2.24462286E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
47.000000	-7.82807637E-04	+7.89080830E-04	-5.76233036E+00	-5.63705926E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
47.500000	-2.08586864E-04	+7.86211061E-04	-6.21982375E+00	-2.46979602E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
48.000000	+6.50366458E-04	+7.83351545E-04	-8.23212638E+00	-1.61218495E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
48.500000	+5.83702474E-04	+7.82116259E-04	-7.83200870E+00	+2.10901914E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
49.000000	-3.12349346E-04	+7.83468374E-04	-6.12310724E+00	+2.06243833E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
49.500000	-7.73538167E-04	+7.87010894E-04	-5.76957038E+00	-6.48290887E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
12.500000	-7.26320597E-04	+7.81299493E-04	-5.80407579E+00	-3.52708377E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
12.750000	-4.29922685E-04	+7.78861579E-04	-6.02499298E+00	-1.41462917E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
13.000000	+3.50241036E-05	+7.78229910E-04	-6.51139038E+00	-2.83514367E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
13.250000	+4.86719808E-04	+7.79610231E-04	-7.44256482E+00	-6.15640046E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
13.500000	+7.48440018E-04	+7.82658735E-04	-9.58959061E+00	-2.88443790E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
13.750000	+7.17330605E-04	+7.86570665E-04	-8.88478377E+00	+4.84440261E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
14.000000	+4.04635132E-04	+7.90302044E-04	-7.16738930E+00	+5.04170229E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
14.250000	-6.84291183E-05	+7.92860440E-04	-6.36393262E+00	+2.44771616E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
14.500000	-5.17795846E-04	+7.93580034E-04	-5.94353122E+00	+1.18898502E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
14.750000	-7.68450957E-04	+7.92301399E-04	-5.76944011E+00	+2.85179234E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
15.000000	-7.22947049E-04	+7.89405612E-04	-5.80094161E+00	-5.50454745E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
15.250000	-3.99538386E-04	+7.85696075E-04	-6.04466749E+00	-1.52050253E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
15.500000	+7.50671586E-05	+7.82166034E-04	-6.56119287E+00	-3.00090025E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
15.750000	+5.15379176E-04	+7.79721718E-04	-7.54511761E+00	-6.36464969E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
16.000000	+7.49604339E-04	+7.78941226E-04	-9.74351772E+00	-2.08101480E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
16.250000	+6.86550080E-04	+7.79935793E-04	-8.58562501E+00	+5.37629309E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
16.500000	+3.50966277E-04	+7.82347499E-04	-7.05537117E+00	+4.55715959E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
16.750000	-1.26230272E-04	+7.85476270E-04	-6.30704521E+00	+2.27787937E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
17.000000	-5.58908163E-04	+7.88491570E-04	-5.91643149E+00	+1.08543750E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
17.250000	-7.78091718E-04	+7.90662218E-04	-5.76432647E+00	+2.00271156E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
17.500000	-6.97771413E-04	+7.91537490E-04	-5.81629591E+00	-6.39141612E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
17.750000	-3.48605047E-04	+7.91033135E-04	-6.08389727E+00	-1.64094701E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
18.000000	+1.33780738E-04	+7.89409006E-04	-6.63676941E+00	-3.23966639E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
18.250000	+5.61588069E-04	+7.87158606E-04	-7.70373047E+00	-7.35231946E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
18.500000	+7.68253531E-04	+7.84854055E-04	-1.03129291E+01	-1.44841684E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
18.750000	+6.73660620E-04	+7.82996487E-04	-8.42793889E+00	+6.67144812E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
19.000000	+3.15458506E-04	+7.81911987E-04	-6.97720508E+00	+4.31885072E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
19.250000	-1.65809203E-04	+7.81712508E-04	-6.26851353E+00	+2.14618495E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
19.500000	-5.81782819E-04	+7.82318032E-04	-5.90411260E+00	+9.88650242E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
19.750000	-7.69840617E-04	+7.83518398E-04	-5.77418841E+00	+1.10269940E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
20.000000	-6.56376680E-04	+7.85045808E-04	-5.84897763E+00	-7.41918246E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
20.250000	-2.85296750E-04	+7.86633044E-04	-6.14514753E+00	-1.79028669E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
20.500000	+1.99153312E-04	+7.88045073E-04	-6.74412098E+00	-3.56174560E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
20.750000	+6.08476372E-04	+7.89086921E-04	-7.92602033E+00	-9.05153747E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
21.000000	+7.83226565E-04	+7.89602136E-04	-1.12698897E+01	-5.92191517E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
21.250000	+6.55155803E-04	+7.89478795E-04	-8.22211609E+00	+8.78206953E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
21.500000	+2.74011762E-04	+7.88672759E-04	-6.87885495E+00	+4.01278492E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
21.750000	-2.11640982E-04	+7.87244110E-04	-6.21572363E+00	+1.99817475E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
22.000000	-6.12328439E-04	+7.85389024E-04	-5.87976758E+00	+8.85457333E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
22.250000	-7.71770966E-04	+7.83443001E-04	-5.77299496E+00	+1.73802506E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
22.500000	-6.28079845E-04	+7.81836887E-04	-5.87107745E+00	-8.45733146E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
22.750000	-2.37919622E-04	+7.81003761E-04	-6.19586154E+00	-1.93640852E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
23.000000	+2.45820102E-04	+7.81256261E-04	-6.83928171E+00	-3.84820647E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
23.250000	+6.33901791E-04	+7.82671362E-04	-8.11996477E+00	-7.87281302E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
23.500000	+7.74573978E-04	+7.85024743E-04	-1.07756882E+01	+3.27497151E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
23.750000	+6.12568189E-04	+7.87806562E-04	-7.95621620E+00	+8.03222441E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
24.000000	+2.10466702E-04	+7.90327087E-04	-6.75957602E+00	+3.61400692E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
24.250000	-2.75689217E-04	+7.91891807E-04	-6.14921273E+00	+1.83174615E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
24.500000	-6.57045169E-04	+7.92000459E-04	-5.84370295E+00	+7.78866219E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
24.750000	-7.85391826E-04	+7.90511225E-04	-5.75977962E+00	-1.07479650E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
6.250000	+7.58360150E-04	+7.82160098E-04	-9.95267996E+00	+1.40174022E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
6.375000	+6.79127757E-04	+7.82115400E-04	-8.48775437E+00	+9.42140724E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
6.500000	+5.31340467E-04	+7.82235643E-04	-7.59732815E+00	+5.92257273E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
6.625000	+3.29800128E-04	+7.82510331E-04	-7.00711119E+00	+4.03630117E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
6.750000	+9.47038973E-05	+7.82925250E-04	-6.58825286E+00	+2.89619658E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
6.875000	-1.50373320E-04	+7.83463150E-04	-6.28306204E+00	+2.10526793E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
7.000000	-3.80838930E-04	+7.84104146E-04	-6.06193587E+00	+1.49897101E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
7.125000	-5.73548712E-04	+7.84825853E-04	-5.90831929E+00	+9.97104303E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
7.250000	-7.09130699E-04	+7.85603354E-04	-5.81265980E+00	+5.54462996E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
7.375000	-7.73932161E-04	+7.86409111E-04	-5.76970354E+00	+1.41626294E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
7.500000	-7.61392579E-04	+7.87212959E-04	-5.77725323E+00	-2.63994444E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
7.625000	-6.72703321E-04	+7.87982331E-04	-5.83570215E+00	-6.83473501E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
7.750000	-5.16687126E-04	+7.88682838E-04	-5.94812160E+00	-1.14097351E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
7.875000	-3.08909838E-04	+7.89279287E-04	-6.12094553E+00	-1.66992576E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
8.000000	-7.01148653E-05	+7.89737181E-04	-6.36560304E+00	-2.32462267E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
8.125000	+1.75860545E-04	+7.90024662E-04	-6.70210119E+00	-3.20743863E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
8.250000	+4.04476183E-04	+7.90114789E-04	-7.16746270E+00	-4.54737580E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
8.375000	+5.92945747E-04	+7.89988009E-04	-7.83894514E+00	-6.99359149E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
8.500000	+7.22513173E-04	+7.89634566E-04	-8.91586057E+00	-1.24642315E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
8.625000	+7.80321433E-04	+7.89056629E-04	-1.09550030E+01	-3.55749395E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
8.750000	+7.60688783E-04	+7.88269843E-04	-9.80523406E+00	+1.05347104E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
8.875000	+6.65667470E-04	+7.87304076E-04	-8.32132541E+00	+9.29018733E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
9.000000	+5.04831570E-04	+7.86203152E-04	-7.48268723E+00	+5.57923247E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
9.125000	+2.94317001E-04	+7.85023449E-04	-6.92651729E+00	+3.80591057E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
9.250000	+5.52102791E-05	+7.83831342E-04	-6.53120958E+00	+2.73096454E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
9.375000	-1.88553659E-04	+7.82699563E-04	-6.24377616E+00	+1.97657660E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
9.500000	-4.12576337E-04	+7.81702672E-04	-6.03706543E+00	+1.39147433E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
9.625000	-5.94427435E-04	+7.80911946E-04	-5.89590758E+00	+9.01737882E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
9.750000	-7.15882642E-04	+7.80390036E-04	-5.81163096E+00	+4.65115911E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
9.875000	-7.64745546E-04	+7.80185842E-04	-5.77962860E+00	+5.34524173E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
10.000000	-7.36071704E-04	+7.80330015E-04	-5.79826786E+00	-3.55634406E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
10.125000	-6.32671316E-04	+7.80831513E-04	-5.86853720E+00	-7.83959206E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
10.250000	-4.64837927E-04	+7.81675552E-04	-5.99425766E+00	-1.25770477E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
10.375000	-2.49327520E-04	+7.82823203E-04	-6.18296339E+00	-1.81468007E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
10.500000	-7.68769601E-06	+7.84212761E-04	-6.44792768E+00	-2.51890427E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
10.625000	+2.35897265E-04	+7.85762883E-04	-6.81268946E+00	-3.49716224E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
10.750000	+4.57029851E-04	+7.87377354E-04	-7.32221824E+00	-5.05459081E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
10.875000	+6.33547498E-04	+7.88951193E-04	-8.07633716E+00	-8.19041413E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
11.000000	+7.47748421E-04	+7.90377712E-04	-9.36982177E+00	-1.53055710E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
11.125000	+7.88170082E-04	+7.91556029E-04	-1.19027299E+01	-9.21857566E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
11.250000	+7.50740426E-04	+7.92398499E-04	-9.39286821E+00	+1.52602244E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
11.375000	+6.39185610E-04	+7.92837500E-04	-8.08767379E+00	+8.25623952E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
11.500000	+4.64653381E-04	+7.92831020E-04	-7.32880833E+00	+5.08470611E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
11.625000	+2.44590770E-04	+7.92366588E-04	-6.81649727E+00	+3.51630554E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
11.750000	+9.90230708E-07	+7.91463176E-04	-6.44973195E+00	+2.53350831E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
11.875000	-2.41818052E-04	+7.90170848E-04	-6.18312019E+00	+1.82721808E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
12.000000	-4.59604621E-04	+7.88568115E-04	-5.99292743E+00	+1.26940632E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
12.125000	-6.30664562E-04	+7.86757101E-04	-5.86576861E+00	+7.95587384E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
12.250000	-7.37983938E-04	+7.84856831E-04	-5.79403058E+00	+3.67786539E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
12.375000	-7.70933223E-04	+7.82995098E-04	-5.77382197E+00	-4.44488017E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.125000	+6.69795311E-05	+7.79775035E-04	-6.55316881E+00	-2.71600729E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.187500	+1.88174918E-04	+7.79981870E-04	-6.73918289E+00	-3.23644335E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.250000	+3.04649980E-04	+7.80279460E-04	-6.95772423E+00	-3.81816401E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.312500	+4.13459908E-04	+7.80661129E-04	-7.21645339E+00	-4.55150358E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.375000	+5.11852537E-04	+7.81118932E-04	-7.52666217E+00	-5.51450420E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.437500	+5.97337911E-04	+7.81643827E-04	-7.90576642E+00	-6.84278554E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.500000	+6.67751256E-04	+7.82225861E-04	-8.38201037E+00	-8.77441804E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.562500	+7.21307762E-04	+7.82854368E-04	-9.00256867E+00	-1.15946214E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.625000	+7.56647769E-04	+7.83518170E-04	-9.83133804E+00	-1.35354849E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.687500	+7.72871201E-04	+7.84205791E-04	-1.06945043E+01	-4.48173153E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.750000	+7.69560366E-04	+7.84905661E-04	-1.03915545E+01	+9.84774179E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.812500	+7.46790541E-04	+7.85606319E-04	-9.46353656E+00	+1.33257509E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.875000	+7.05128072E-04	+7.86296614E-04	-8.72583562E+00	+1.03392899E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.937500	+6.45616027E-04	+7.86965881E-04	-8.17112532E+00	+7.89846479E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
4.000000	+5.69747775E-04	+7.87604115E-04	-7.73852753E+00	+6.25094499E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
4.062500	+4.79429179E-04	+7.88202117E-04	-7.38975720E+00	+5.09402902E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
4.125000	+3.76930346E-04	+7.88751630E-04	-7.10177390E+00	+4.23745173E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
4.187500	+2.64828194E-04	+7.89245443E-04	-6.86007573E+00	+3.57359615E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
4.250000	+1.45941288E-04	+7.89677477E-04	-6.65507438E+00	+3.03934236E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
4.312500	+2.32586222E-05	+7.90042849E-04	-6.48015794E+00	+2.59571712E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
4.375000	-1.00135857E-04	+7.90337905E-04	-6.33060974E+00	+2.21746549E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
4.437500	-2.21141042E-04	+7.90560236E-04	-6.20297475E+00	+1.88750679E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
4.500000	-3.36716823E-04	+7.90708668E-04	-6.09467139E+00	+1.59384150E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
4.562500	-4.43960616E-04	+7.90783228E-04	-6.00374456E+00	+1.32774294E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
4.625000	-5.40180348E-04	+7.90785094E-04	-5.92870352E+00	+1.08265355E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
4.687500	-6.22962061E-04	+7.90716520E-04	-5.86841287E+00	+8.53483721E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
4.750000	-6.90230436E-04	+7.90580756E-04	-5.82201806E+00	+6.36148881E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
4.812500	-7.40300750E-04	+7.90381942E-04	-5.78889426E+00	+4.27251439E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
4.875000	-7.71920951E-04	+7.90125001E-04	-5.76861163E+00	+2.23852061E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
4.937500	-7.84302844E-04	+7.89815521E-04	-5.76091275E+00	+2.32958403E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
5.000000	-7.77141604E-04	+7.89459625E-04	-5.76569965E+00	-1.76929528E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
5.062500	-7.50623158E-04	+7.89063853E-04	-5.78302894E+00	-3.79320104E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
5.125000	-7.05419276E-04	+7.88635033E-04	-5.81311466E+00	-5.86480228E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
5.187500	-6.42670495E-04	+7.88180155E-04	-5.85633897E+00	-8.01258495E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
5.250000	-5.63957334E-04	+7.87706259E-04	-5.91327197E+00	-1.02691056E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
5.312500	-4.71260517E-04	+7.87220320E-04	-5.98470279E+00	-1.26730925E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
5.375000	-3.66911207E-04	+7.86729147E-04	-6.07168563E+00	-1.52723231E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
5.437500	-2.53532511E-04	+7.86239294E-04	-6.17560683E+00	-1.81277508E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
5.500000	-1.33973682E-04	+7.85756975E-04	-6.29828251E+00	-2.13196716E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
5.562500	-1.12387026E-05	+7.85288001E-04	-6.44210272E+00	-2.49572843E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
5.625000	+1.11589016E-04	+7.84837721E-04	-6.61024857E+00	-2.91940828E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
5.687500	+2.31423913E-04	+7.84410984E-04	-6.80702876E+00	-3.42536235E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
5.750000	+3.45255632E-04	+7.84012100E-04	-7.03841886E+00	-4.04744568E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
5.812500	+4.50224513E-04	+7.83644831E-04	-7.31295947E+00	-4.83915373E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
5.875000	+5.43693345E-04	+7.83312377E-04	-7.64331308E+00	-5.88866461E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
5.937500	+6.23313588E-04	+7.83017385E-04	-8.04904254E+00	-7.34453290E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
6.000000	+6.87084405E-04	+7.82761955E-04	-8.56137969E+00	-9.42842379E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
6.062500	+7.33403020E-04	+7.82547663E-04	-9.22759552E+00	-1.20293196E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
6.125000	+7.61105139E-04	+7.82375588E-04	-1.00650446E+01	-1.07926805E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
6.187500	+7.69494408E-04	+7.82246340E-04	-1.05766806E+01	-5.57966940E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
1.562500	+5.35510087E-04	+7.93021300E-04	-7.57130011E+00	+5.63139522E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
1.593750	+4.88304952E-04	+7.92950192E-04	-7.40321542E+00	+5.12602461E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
1.625000	+4.38090509E-04	+7.92849907E-04	-7.25092357E+00	+4.65582543E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
1.656250	+3.85181841E-04	+7.92721008E-04	-7.11222634E+00	+4.24860859E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
1.687500	+3.29910934E-04	+7.92564179E-04	-6.98538553E+00	+3.89154744E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
1.718750	+2.72624594E-04	+7.92380223E-04	-6.86900462E+00	+3.57503345E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
1.750000	+2.13682270E-04	+7.92170056E-04	-6.76194594E+00	+3.29172826E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
1.781250	+1.53453795E-04	+7.91934702E-04	-6.66327160E+00	+3.03593059E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
1.812500	+9.23170656E-05	+7.91675292E-04	-6.57220028E+00	+2.80314284E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
1.843750	+3.06556713E-05	+7.91393052E-04	-6.48807518E+00	+2.58976789E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
1.875000	-3.11435154E-05	+7.91089302E-04	-6.41033979E+00	+2.39289268E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
1.906250	-9.26927652E-05	+7.90765448E-04	-6.33851938E+00	+2.21013106E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
1.937500	-1.53605926E-04	+7.90422973E-04	-6.27220660E+00	+2.03950768E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
1.968750	-2.13500846E-04	+7.90063435E-04	-6.21105015E+00	+1.87937107E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.000000	-2.72001773E-04	+7.89688454E-04	-6.15474591E+00	+1.72832765E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.031250	-3.28741711E-04	+7.89299709E-04	-6.10302968E+00	+1.58519096E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.062500	-3.83364729E-04	+7.88898925E-04	-6.05567147E+00	+1.44894215E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.093750	-4.35528190E-04	+7.88487872E-04	-6.01247079E+00	+1.31869899E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.125000	-4.84904910E-04	+7.88068350E-04	-5.97325278E+00	+1.19369113E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.156250	-5.31185208E-04	+7.87642185E-04	-5.93786510E+00	+1.07324033E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.187500	-5.74078856E-04	+7.87211219E-04	-5.90617526E+00	+9.56744357E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.218750	-6.13316904E-04	+7.86777303E-04	-5.87806857E+00	+8.43663852E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.250000	-6.48653374E-04	+7.86342287E-04	-5.85344627E+00	+7.33511407E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.281250	-6.79866804E-04	+7.85908013E-04	-5.83222411E+00	+6.25842446E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.312500	-7.06761650E-04	+7.85476307E-04	-5.81433112E+00	+5.20247487E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.343750	-7.29169517E-04	+7.85048971E-04	-5.79970864E+00	+4.16345499E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.375000	-7.46950220E-04	+7.84627773E-04	-5.78830953E+00	+3.13778112E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.406250	-7.59992677E-04	+7.84214444E-04	-5.78009751E+00	+2.12204474E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.437500	-7.68215610E-04	+7.83810665E-04	-5.77504675E+00	+1.11296614E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.468750	-7.71568065E-04	+7.83418066E-04	-5.77314147E+00	+1.07351472E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.500000	-7.70029738E-04	+7.83038213E-04	-5.77437580E+00	-8.97947741E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.531250	-7.63611114E-04	+7.82672607E-04	-5.77875365E+00	-1.90607394E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.562500	-7.52353405E-04	+7.82322675E-04	-5.78628876E+00	-2.92020264E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.593750	-7.36328302E-04	+7.81989764E-04	-5.79700491E+00	-3.94358233E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.625000	-7.15637530E-04	+7.81675138E-04	-5.81093615E+00	-4.97957635E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.656250	-6.90412218E-04	+7.81379971E-04	-5.82812726E+00	-6.03170777E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.687500	-6.60812082E-04	+7.81105343E-04	-5.84863433E+00	-7.10370857E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.718750	-6.27024425E-04	+7.80852237E-04	-5.87252544E+00	-8.19957476E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.750000	-5.89262965E-04	+7.80621536E-04	-5.89988167E+00	-9.32362899E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.781250	-5.47766501E-04	+7.80414017E-04	-5.93079812E+00	-1.04805930E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.812500	-5.02797410E-04	+7.80230353E-04	-5.96538537E+00	-1.16756724E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.843750	-4.54640001E-04	+7.80071106E-04	-6.00377108E+00	-1.29146575E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.875000	-4.03598733E-04	+7.79936731E-04	-6.04610198E+00	-1.42040434E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.906250	-3.49996297E-04	+7.79827570E-04	-6.09254635E+00	-1.55511769E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.937500	-2.94171586E-04	+7.79743854E-04	-6.14329684E+00	-1.69644345E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.968750	-2.36477564E-04	+7.79685705E-04	-6.19857406E+00	-1.84534433E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.000000	-1.77279043E-04	+7.79653133E-04	-6.25863086E+00	-2.00293561E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.031250	-1.16950380E-04	+7.79646040E-04	-6.32375754E+00	-2.17051968E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.062500	-5.58731215E-05	+7.79664217E-04	-6.39428834E+00	-2.34963002E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.093750	+5.56640507E-06	+7.79707354E-04	-6.47060942E+00	-2.53491882E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03


==> anc/otoc_to_plot_bosonic_M500_L1.1225_n250_beta15.0000.dat <==
500.000000	-1.13981365E-05	+3.24438079E-05	-9.34177238E+00	-1.86196852E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
510.000000	-2.68532774E-06	+3.24477567E-05	-9.56322011E+00	-2.56698608E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
520.000000	+6.21709219E-06	+3.24546996E-05	-9.85516960E+00	-3.39298742E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
530.000000	+1.46397964E-05	+3.24637949E-05	-1.02418176E+01	-4.57330800E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
540.000000	+2.19633955E-05	+3.24755502E-05	-1.07698312E+01	-6.51319595E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
550.000000	+2.76397068E-05	+3.24845098E-05	-1.15444568E+01	-1.06263623E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
560.000000	+3.12268948E-05	+3.24820506E-05	-1.28951037E+01	-2.66378271E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
570.000000	+3.24445904E-05	+3.24681162E-05	-1.68720222E+01	-5.54243584E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
580.000000	+3.12104280E-05	+3.24517474E-05	-1.29061885E+01	+2.66007006E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
590.000000	+2.76318957E-05	+3.24408578E-05	-1.15518821E+01	+1.06576887E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
600.000000	+2.19771770E-05	+3.24387893E-05	-1.07746508E+01	+6.53997550E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
610.000000	+1.46593390E-05	+3.24464909E-05	-1.02438870E+01	+4.59654328E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
620.000000	+6.22694911E-06	+3.24600299E-05	-9.85534214E+00	+3.40473450E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
630.000000	-2.67190424E-06	+3.24710197E-05	-9.56294009E+00	+2.56675893E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
640.000000	-1.13567463E-05	+3.24756431E-05	-9.34199035E+00	+1.92598349E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
650.000000	-1.91795510E-05	+3.24771532E-05	-9.17774339E+00	+1.40372167E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
660.000000	-2.55625626E-05	+3.24765630E-05	-9.06124601E+00	+9.52231786E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
670.000000	-3.00238133E-05	+3.24699238E-05	-8.98729703E+00	+5.41105382E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
680.000000	-3.22154470E-05	+3.24572061E-05	-8.95302494E+00	+1.51237761E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
690.000000	-3.19680385E-05	+3.24448597E-05	-8.95704948E+00	-2.31328517E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
700.000000	-2.93100112E-05	+3.24386773E-05	-8.99929064E+00	-6.20732228E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
710.000000	-2.44513531E-05	+3.24413704E-05	-9.08119593E+00	-1.03445503E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
720.000000	-1.77543910E-05	+3.24539782E-05	-9.20618165E+00	-1.49551927E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
730.000000	-9.71324256E-06	+3.24717106E-05	-9.38029978E+00	-2.03568097E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
740.000000	-9.32993802E-07	+3.24833641E-05	-9.61331784E+00	-2.70302703E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
750.000000	+7.91407955E-06	+3.24824089E-05	-9.92090519E+00	-3.58362186E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
760.000000	+1.61545656E-05	+3.24734202E-05	-1.03300422E+01	-4.86322454E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
770.000000	+2.31744374E-05	+3.24632738E-05	-1.08935501E+01	-7.03141190E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
780.000000	+2.84548996E-05	+3.24538774E-05	-1.17363246E+01	-1.19551581E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
790.000000	+3.15962179E-05	+3.24464735E-05	-1.32845817E+01	-1.87779481E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
800.000000	+3.23503836E-05	+3.24439063E-05	-1.54919142E+01	+3.72149986E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
810.000000	+3.06566880E-05	+3.24464481E-05	-1.25402817E+01	+2.06373935E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
820.000000	+2.66525085E-05	+3.24529142E-05	-1.13644355E+01	+9.43672337E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
830.000000	+2.06486172E-05	+3.24642835E-05	-1.06529371E+01	+6.03328059E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
840.000000	+1.30918702E-05	+3.24785066E-05	-1.01577794E+01	+4.30436887E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
850.000000	+4.53956544E-06	+3.24862921E-05	-9.79206330E+00	+3.21060352E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
860.000000	-4.36387105E-06	+3.24805676E-05	-9.51565869E+00	+2.42608077E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
870.000000	-1.29346582E-05	+3.24655291E-05	-9.30684715E+00	+1.81518656E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
880.000000	-2.05203835E-05	+3.24504792E-05	-9.15262138E+00	+1.31014010E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
890.000000	-2.65592659E-05	+3.24411358E-05	-9.04481913E+00	+8.70738117E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
900.000000	-3.06072199E-05	+3.24403567E-05	-8.97847375E+00	+4.68951086E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
910.000000	-3.23533572E-05	+3.24485134E-05	-8.95102891E+00	+8.36517499E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
920.000000	-3.16510425E-05	+3.24602152E-05	-8.96174340E+00	-3.00633941E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
930.000000	-2.85515835E-05	+3.24687827E-05	-9.01115570E+00	-6.96297693E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
940.000000	-2.33028203E-05	+3.24741149E-05	-9.10100294E+00	-1.11877336E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
950.000000	-1.63078822E-05	+3.24785873E-05	-9.23491037E+00	-1.59277252E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
960.000000	-8.08218688E-06	+3.24787692E-05	-9.41955745E+00	-2.15527168E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
970.000000	+7.67504223E-07	+3.24701035E-05	-9.66596470E+00	-2.86095683E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
980.000000	+9.56764102E-06	+3.24556824E-05	-9.99174881E+00	-3.80705917E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
990.000000	+1.76377550E-05	+3.24430789E-05	-1.04273765E+01	-4.90549538E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
250.000000	-2.67008952E-05	+3.24817718E-05	-9.04173467E+00	-9.34360775E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
255.000000	-2.38442740E-05	+3.24428415E-05	-9.09189772E+00	-1.07216152E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
260.000000	-2.06835875E-05	+3.24820651E-05	-9.14895082E+00	-1.30171144E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
265.000000	-1.69638799E-05	+3.24531209E-05	-9.22206887E+00	-1.54370963E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
270.000000	-1.30899671E-05	+3.24705549E-05	-9.30332178E+00	-1.80245417E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
275.000000	-8.80179329E-06	+3.24646267E-05	-9.40231428E+00	-2.09221675E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
280.000000	-4.50562147E-06	+3.24537752E-05	-9.51254346E+00	-2.40108813E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
285.000000	+1.41206177E-08	+3.24719043E-05	-9.64242310E+00	-2.76384492E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
290.000000	+4.40680288E-06	+3.24412899E-05	-9.78892795E+00	-3.16312586E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
295.000000	+8.81982724E-06	+3.24760854E-05	-9.95873568E+00	-3.65242699E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
300.000000	+1.29810399E-05	+3.24377642E-05	-1.01541706E+01	-4.21790706E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
305.000000	+1.69634487E-05	+3.24789094E-05	-1.03805264E+01	-4.95289826E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
310.000000	+2.05874902E-05	+3.24443064E-05	-1.06494605E+01	-5.85438031E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
315.000000	+2.38361755E-05	+3.24761442E-05	-1.09659644E+01	-7.14006585E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
320.000000	+2.66525108E-05	+3.24585366E-05	-1.13634671E+01	-8.88438749E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
325.000000	+2.89110062E-05	+3.24646027E-05	-1.18544032E+01	-1.18662518E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
330.000000	+3.07000088E-05	+3.24722964E-05	-1.25500922E+01	-1.69383465E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
335.000000	+3.17964543E-05	+3.24496526E-05	-1.35482378E+01	-3.34255726E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
340.000000	+3.24154800E-05	+3.24781240E-05	-1.58926495E+01	-1.40755185E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
345.000000	+3.22796753E-05	+3.24395402E-05	-1.49557897E+01	+2.53951823E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
350.000000	+3.16833807E-05	+3.24773044E-05	-1.33531313E+01	+2.57664956E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
355.000000	+3.03357062E-05	+3.24384084E-05	-1.23791401E+01	+1.59202578E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
360.000000	+2.85733350E-05	+3.24744323E-05	-1.17611055E+01	+1.10280951E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
365.000000	+2.61127507E-05	+3.24473893E-05	-1.12763306E+01	+8.53247337E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
370.000000	+2.33117723E-05	+3.24686497E-05	-1.09078582E+01	+6.83276335E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
375.000000	+1.99190661E-05	+3.24639021E-05	-1.05930543E+01	+5.69287043E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
380.000000	+1.62777193E-05	+3.24579839E-05	-1.03385711E+01	+4.79522680E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
385.000000	+1.22149662E-05	+3.24786800E-05	-1.01135316E+01	+4.12576493E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
390.000000	+8.00288242E-06	+3.24464906E-05	-9.92599462E+00	+3.54824726E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
395.000000	+3.58805358E-06	+3.24827053E-05	-9.75870686E+00	+3.09475721E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
400.000000	-8.69359608E-07	+3.24402016E-05	-9.61651890E+00	+2.68078438E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
405.000000	-5.30118819E-06	+3.24771152E-05	-9.49062842E+00	+2.34284877E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
410.000000	-9.66171590E-06	+3.24417202E-05	-9.38223402E+00	+2.02399264E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
415.000000	-1.37844862E-05	+3.24688788E-05	-9.28822916E+00	+1.75434613E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
420.000000	-1.77254443E-05	+3.24519177E-05	-9.20679941E+00	+1.49170592E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
425.000000	-2.12337379E-05	+3.24604525E-05	-9.13905857E+00	+1.26326060E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
430.000000	-2.44650892E-05	+3.24687585E-05	-9.08047335E+00	+1.03391260E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
435.000000	-2.70914570E-05	+3.24513839E-05	-9.03566731E+00	+8.27465765E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
440.000000	-2.93622444E-05	+3.24830865E-05	-8.99772677E+00	+6.19939652E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
445.000000	-3.09064591E-05	+3.24444992E-05	-8.97367334E+00	+4.22596271E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
450.000000	-3.20298372E-05	+3.24850645E-05	-8.95546715E+00	+2.30021508E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
455.000000	-3.23819713E-05	+3.24430840E-05	-8.95067119E+00	+3.54570234E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
460.000000	-3.22685973E-05	+3.24754611E-05	-8.95192144E+00	-1.50107352E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
465.000000	-3.14118891E-05	+3.24473614E-05	-8.96568193E+00	-3.46112678E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
470.000000	-3.00786663E-05	+3.24628543E-05	-8.98653271E+00	-5.33983490E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
475.000000	-2.80811642E-05	+3.24575522E-05	-9.01908028E+00	-7.39427140E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
480.000000	-2.56313653E-05	+3.24525019E-05	-9.06047542E+00	-9.38849353E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
485.000000	-2.26409571E-05	+3.24727342E-05	-9.11296521E+00	-1.16560896E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
490.000000	-1.92477064E-05	+3.24455356E-05	-9.17703632E+00	-1.38746578E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
495.000000	-1.54885546E-05	+3.24850803E-05	-9.25171179E+00	-1.59955299E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
125.000000	+3.09643329E-05	+3.24587734E-05	-1.27206115E+01	+1.69476066E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
127.500000	+3.02564792E-05	+3.24797731E-05	-1.23233735E+01	+1.48314315E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
130.000000	+2.93286285E-05	+3.24658058E-05	-1.19790399E+01	+1.25707548E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
132.500000	+2.82749509E-05	+3.24433314E-05	-1.16948358E+01	+1.04455844E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
135.000000	+2.71616062E-05	+3.24504660E-05	-1.14567607E+01	+9.06331248E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
137.500000	+2.59188308E-05	+3.24768802E-05	-1.12416702E+01	+8.27667067E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
140.000000	+2.44812502E-05	+3.24812076E-05	-1.10429272E+01	+7.50659235E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
142.500000	+2.29112471E-05	+3.24562984E-05	-1.08663405E+01	+6.63392974E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
145.000000	+2.12981339E-05	+3.24447136E-05	-1.07112307E+01	+5.95221040E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
147.500000	+1.96146235E-05	+3.24683446E-05	-1.05687300E+01	+5.54934849E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
150.000000	+1.77756256E-05	+3.24866935E-05	-1.04337633E+01	+5.18914821E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
152.500000	+1.58062534E-05	+3.24675885E-05	-1.03092726E+01	+4.71799913E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
155.000000	+1.38193138E-05	+3.24442266E-05	-1.01978633E+01	+4.27361356E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
157.500000	+1.18239980E-05	+3.24545162E-05	-1.00955919E+01	+4.00713518E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
160.000000	+9.72171433E-06	+3.24783514E-05	-9.99750654E+00	+3.81446188E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
162.500000	+7.50989835E-06	+3.24753900E-05	-9.90486884E+00	+3.52491742E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
165.000000	+5.30642606E-06	+3.24489789E-05	-9.82126067E+00	+3.19774007E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
167.500000	+3.14639413E-06	+3.24403597E-05	-9.74498183E+00	+2.99209139E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
170.000000	+9.41006966E-07	+3.24636868E-05	-9.67165610E+00	+2.87130254E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
172.500000	-1.33757013E-06	+3.24788562E-05	-9.60141671E+00	+2.68435293E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
175.000000	-3.59305699E-06	+3.24575942E-05	-9.53743845E+00	+2.43642228E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
177.500000	-5.76141246E-06	+3.24360002E-05	-9.47959559E+00	+2.25525596E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
180.000000	-7.90249366E-06	+3.24513935E-05	-9.42467565E+00	+2.16000612E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
182.500000	-1.00772544E-05	+3.24765001E-05	-9.37159529E+00	+2.04183364E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
185.000000	-1.22212318E-05	+3.24700930E-05	-9.32258397E+00	+1.85198991E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
187.500000	-1.42369000E-05	+3.24455170E-05	-9.27899579E+00	+1.67686325E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
190.000000	-1.61557299E-05	+3.24442234E-05	-9.23874081E+00	+1.58740268E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
192.500000	-1.80687018E-05	+3.24699143E-05	-9.19962566E+00	+1.51342804E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
195.000000	-1.99376958E-05	+3.24826069E-05	-9.16306941E+00	+1.36490210E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
197.500000	-2.16466097E-05	+3.24614322E-05	-9.13138055E+00	+1.19476314E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
200.000000	-2.32042021E-05	+3.24430183E-05	-9.10333125E+00	+1.10119331E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
202.500000	-2.47093625E-05	+3.24613923E-05	-9.07632089E+00	+1.04689618E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
205.000000	-2.61519283E-05	+3.24857191E-05	-9.05098644E+00	+9.32169491E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
207.500000	-2.74240847E-05	+3.24743854E-05	-9.02971241E+00	+7.74510192E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
210.000000	-2.85047847E-05	+3.24481770E-05	-9.01226093E+00	+6.67376446E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
212.500000	-2.94803578E-05	+3.24505756E-05	-8.99634359E+00	+6.15172797E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
215.000000	-3.03816553E-05	+3.24752681E-05	-8.98150229E+00	+5.32977423E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
217.500000	-3.11227010E-05	+3.24808089E-05	-8.96969472E+00	+3.91619384E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
220.000000	-3.16433088E-05	+3.24565433E-05	-8.96192132E+00	+2.65867979E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
222.500000	-3.20145744E-05	+3.24400872E-05	-8.95640132E+00	+2.07728431E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
225.000000	-3.23105210E-05	+3.24585686E-05	-8.95153490E+00	+1.51446806E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
227.500000	-3.24647708E-05	+3.24798160E-05	-8.94882898E+00	+2.56924646E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
230.000000	-3.23875526E-05	+3.24647944E-05	-8.95025028E+00	-1.14318831E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
232.500000	-3.21360804E-05	+3.24383459E-05	-8.95454492E+00	-1.85592301E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
235.000000	-3.18079650E-05	+3.24453608E-05	-8.95952989E+00	-2.31179417E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
237.500000	-3.13603198E-05	+3.24719899E-05	-8.96610389E+00	-3.39834303E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
240.000000	-3.06971643E-05	+3.24736106E-05	-8.97652161E+00	-4.86344632E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
242.500000	-2.98493532E-05	+3.24494523E-05	-8.99042113E+00	-5.82755405E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
245.000000	-2.89168771E-05	+3.24397999E-05	-9.00565938E+00	-6.32640640E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
247.500000	-2.78970344E-05	+3.24619749E-05	-9.02205316E+00	-6.78861814E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
62.500000	+4.92143264E-06	+3.24729787E-05	-9.80630473E+00	+5.65503005E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
63.750000	-5.95753684E-06	+3.24624126E-05	-9.47378654E+00	-3.34739004E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
65.000000	+7.10613704E-06	+3.24458767E-05	-9.88998948E+00	+2.27281503E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
66.250000	-8.18115961E-06	+3.24850378E-05	-9.41696616E+00	-3.48262524E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
67.500000	+9.21268979E-06	+3.24395243E-05	-9.97705511E+00	+2.07574048E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
68.750000	-1.03608092E-05	+3.24714154E-05	-9.36507265E+00	-3.76600601E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
70.000000	+1.13268785E-05	+3.24666912E-05	-1.00712053E+01	+1.85366274E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
71.250000	-1.24199153E-05	+3.24439325E-05	-9.31873108E+00	-4.18839288E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
72.500000	+1.34431646E-05	+3.24813800E-05	-1.01759151E+01	+1.73766248E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
73.750000	-1.44073900E-05	+3.24483659E-05	-9.27528952E+00	-4.52498638E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
75.000000	+1.54591957E-05	+3.24610708E-05	-1.02890397E+01	+1.68174126E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
76.250000	-1.63938903E-05	+3.24738461E-05	-9.23324599E+00	-4.73131139E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
77.500000	+1.73377675E-05	+3.24429947E-05	-1.04073225E+01	+1.55588492E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
78.750000	-1.83300198E-05	+3.24759831E-05	-9.19434886E+00	-5.09528577E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
80.000000	+1.91591616E-05	+3.24577608E-05	-1.05347047E+01	+1.36057636E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
81.250000	-2.01129276E-05	+3.24509384E-05	-9.16033445E+00	-5.74733493E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
82.500000	+2.09633052E-05	+3.24820459E-05	-1.06783880E+01	+1.22365290E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
83.750000	-2.17585900E-05	+3.24381223E-05	-9.12974313E+00	-6.37008867E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
85.000000	+2.26546499E-05	+3.24776160E-05	-1.08376403E+01	+1.18173119E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
86.250000	-2.33638081E-05	+3.24579391E-05	-9.10019985E+00	-6.77674153E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
87.500000	+2.41593493E-05	+3.24514603E-05	-1.10070588E+01	+1.10744186E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
88.750000	-2.49108875E-05	+3.24779360E-05	-9.07251380E+00	-7.37699948E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
90.000000	+2.55521169E-05	+3.24476898E-05	-1.11914838E+01	+9.35228427E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
91.250000	-2.62833738E-05	+3.24630503E-05	-9.04913309E+00	-8.52753877E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
92.500000	+2.69026247E-05	+3.24742740E-05	-1.14046723E+01	+7.85212259E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
93.750000	-2.74730036E-05	+3.24380241E-05	-9.02950279E+00	-9.86916908E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
95.000000	+2.81314813E-05	+3.24849020E-05	-1.16514015E+01	+7.39382251E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
96.250000	-2.85812555E-05	+3.24474995E-05	-9.01101823E+00	-1.09611029E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
97.500000	+2.91498770E-05	+3.24598311E-05	-1.19254291E+01	+6.92104248E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
98.750000	-2.96180242E-05	+3.24758756E-05	-8.99371562E+00	-1.23569108E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
100.000000	+3.00114472E-05	+3.24417395E-05	-1.22343518E+01	+5.51063939E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
101.250000	-3.04796131E-05	+3.24756491E-05	-8.97993903E+00	-1.52428855E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
102.500000	+3.07988677E-05	+3.24590699E-05	-1.26154240E+01	+3.95715402E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
103.750000	-3.11306770E-05	+3.24504853E-05	-8.97004614E+00	-1.99102376E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
105.000000	+3.14703867E-05	+3.24796125E-05	-1.31131799E+01	+3.24176948E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
106.250000	-3.16542311E-05	+3.24443136E-05	-8.96194172E+00	-2.53365074E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
107.500000	+3.19328435E-05	+3.24685176E-05	-1.37465926E+01	+2.89828544E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
108.750000	-3.20968198E-05	+3.24678513E-05	-8.95469600E+00	-3.16356917E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
110.000000	+3.21999234E-05	+3.24428195E-05	-1.45374849E+01	+1.87271261E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
111.250000	-3.23832520E-05	+3.24844054E-05	-8.95001422E+00	-4.55381993E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
112.500000	+3.23650741E-05	+3.24428770E-05	-1.56759399E+01	+2.65318192E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
113.750000	-3.24431051E-05	+3.24675931E-05	-8.94935093E+00	-3.30321258E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
115.000000	+3.24346600E-05	+3.24687286E-05	-1.65017430E+01	-7.95357729E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
116.250000	-3.23366476E-05	+3.24451108E-05	-8.95133932E+00	+6.35434062E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
117.500000	+3.23096581E-05	+3.24764857E-05	-1.49131578E+01	-1.08230004E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
118.750000	-3.21501820E-05	+3.24565299E-05	-8.95404507E+00	+4.28288958E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
120.000000	+3.19643533E-05	+3.24510704E-05	-1.38424355E+01	-1.79010574E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
121.250000	-3.18348470E-05	+3.24833789E-05	-8.95852034E+00	+2.61100234E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
122.500000	+3.15015234E-05	+3.24364180E-05	-1.31896849E+01	-3.41021493E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
123.750000	-3.12939131E-05	+3.24782961E-05	-8.96704587E+00	+6.75963261E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
31.250000	+2.11663992E-05	+3.24642547E-05	-1.06977505E+01	+3.96771726E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
31.875000	-2.49218384E-05	+3.24447614E-05	-9.07290113E+00	+1.23180059E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
32.500000	-2.02393687E-05	+3.24473632E-05	-9.15799972E+00	-1.70858861E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
33.125000	+2.56878485E-05	+3.24661495E-05	-1.12086369E+01	-1.11489696E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
33.750000	+1.94023920E-05	+3.24779208E-05	-1.05516209E+01	+1.72827976E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
34.375000	-2.63261120E-05	+3.24700269E-05	-9.04828719E+00	+1.08803035E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
35.000000	-1.84950753E-05	+3.24516453E-05	-9.19158299E+00	-1.89437888E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
35.625000	+2.69362763E-05	+3.24437311E-05	-1.14162608E+01	-9.81521416E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
36.250000	+1.75197739E-05	+3.24573305E-05	-1.04184848E+01	+1.91175509E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
36.875000	-2.76091933E-05	+3.24779827E-05	-9.02656694E+00	+9.52284155E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
37.500000	-1.66397889E-05	+3.24786163E-05	-9.22812956E+00	-2.10118435E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
38.125000	+2.81088318E-05	+3.24550931E-05	-1.16530474E+01	-8.57227441E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
38.750000	+1.56154379E-05	+3.24376391E-05	-1.02996639E+01	+2.11500535E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
39.375000	-2.86821271E-05	+3.24521490E-05	-9.00929069E+00	+8.23953652E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
40.000000	-1.46367861E-05	+3.24805771E-05	-9.26972180E+00	-2.34219050E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
40.625000	+2.92111885E-05	+3.24829698E-05	-1.19370288E+01	-7.36011386E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
41.250000	+1.36781742E-05	+3.24550734E-05	-1.01897360E+01	+2.35398095E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
41.875000	-2.96059584E-05	+3.24359912E-05	-8.99455261E+00	+6.99665250E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
42.500000	-1.25726159E-05	+3.24519797E-05	-9.31515447E+00	-2.61948078E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
43.125000	+3.01317609E-05	+3.24795165E-05	-1.22689036E+01	-6.15508020E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
43.750000	+1.16211582E-05	+3.24809587E-05	-1.00845395E+01	+2.63074699E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
44.375000	-3.04648591E-05	+3.24569936E-05	-8.98046985E+00	+5.78040308E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
45.000000	-1.05234156E-05	+3.24410877E-05	-9.36198911E+00	-2.93257661E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
45.625000	+3.08418235E-05	+3.24517247E-05	-1.26461906E+01	-4.99233443E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
46.250000	+9.45308052E-06	+3.24723683E-05	-9.98603091E+00	+2.94218321E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
46.875000	-3.12041489E-05	+3.24778404E-05	-8.96846160E+00	+4.59746713E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
47.500000	-8.43142744E-06	+3.24639018E-05	-9.41134752E+00	-3.31278480E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
48.125000	+3.14345290E-05	+3.24475336E-05	-1.31094426E+01	-3.88593936E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
48.750000	+7.28674338E-06	+3.24471964E-05	-9.89708994E+00	+3.31918781E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
49.375000	-3.17295997E-05	+3.24641306E-05	-8.96045783E+00	+3.44502038E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
50.000000	-6.22333123E-06	+3.24790444E-05	-9.46646239E+00	-3.84337011E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
50.625000	+3.19458135E-05	+3.24718908E-05	-1.37646705E+01	-2.79245915E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
51.250000	+5.15034891E-06	+3.24491720E-05	-9.81551979E+00	+3.84730814E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
51.875000	-3.20695439E-05	+3.24409615E-05	-8.95553529E+00	+2.30831148E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
52.500000	-3.96861840E-06	+3.24610142E-05	-9.52698085E+00	-4.65198296E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
53.125000	+3.22906513E-05	+3.24830568E-05	-1.47705140E+01	-1.68081826E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
53.750000	+2.94878218E-06	+3.24750483E-05	-9.73708313E+00	+4.65508794E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
54.375000	-3.23143946E-05	+3.24469764E-05	-8.95165408E+00	+1.17817527E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
55.000000	-1.77236464E-06	+3.24388037E-05	-9.58981123E+00	-5.72155072E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
55.625000	+3.24116105E-05	+3.24623410E-05	-1.61035925E+01	-5.79002917E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
56.250000	+6.61185907E-07	+3.24837877E-05	-9.66218659E+00	+5.72361219E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
56.875000	-3.24550040E-05	+3.24734614E-05	-8.94907725E+00	+5.52159342E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
57.500000	+4.04471495E-07	+3.24474724E-05	-9.65528460E+00	-5.51852773E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
58.125000	+3.23761550E-05	+3.24417095E-05	-1.58472369E+01	+4.88432051E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
58.750000	-1.59882816E-06	+3.24614821E-05	-9.59423059E+00	+5.51786871E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
59.375000	-3.23960743E-05	+3.24789267E-05	-8.94990102E+00	-1.06303793E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
60.000000	+2.65105233E-06	+3.24732512E-05	-9.72711033E+00	-4.64397956E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
60.625000	+3.22585758E-05	+3.24540138E-05	-1.47548755E+01	+1.55535262E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
61.250000	-3.77775532E-06	+3.24444421E-05	-9.53269126E+00	+4.64029773E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
61.875000	-3.21224960E-05	+3.24546172E-05	-8.95450331E+00	-2.79009631E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
15.625000	+1.34924527E-05	+3.24456283E-05	-1.01803919E+01	-1.16433568E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
15.937500	+3.04602773E-05	+3.24382721E-05	-1.24402798E+01	-2.81992564E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
16.250000	+2.91869148E-05	+3.24397206E-05	-1.19428454E+01	+3.85532080E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
16.562500	+1.04353947E-05	+3.24489656E-05	-1.00307043E+01	+4.27446763E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
16.875000	-1.45807612E-05	+3.24621524E-05	-9.27130314E+00	+1.69187431E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
17.187500	-3.09014521E-05	+3.24742513E-05	-8.97328282E+00	+4.22106826E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
17.500000	-2.87636549E-05	+3.24810261E-05	-9.00748637E+00	-6.61264459E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
17.812500	-9.44063768E-06	+3.24805040E-05	-9.38657310E+00	-2.05469373E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
18.125000	+1.55162295E-05	+3.24734448E-05	-1.02916700E+01	-5.58438978E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
18.437500	+3.11844479E-05	+3.24627678E-05	-1.28768167E+01	-2.21200969E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
18.750000	+2.81969080E-05	+3.24523020E-05	-1.16741760E+01	+4.69865603E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
19.062500	+8.34553949E-06	+3.24454151E-05	-9.94015670E+00	+3.90772811E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
19.375000	-1.64921912E-05	+3.24440103E-05	-9.23184594E+00	+1.56036603E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
19.687500	-3.14592761E-05	+3.24481424E-05	-8.96492793E+00	+3.27720394E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
20.000000	-2.76036870E-05	+3.24562303E-05	-9.02702069E+00	-7.61954625E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
20.312500	-7.22887694E-06	+3.24656695E-05	-9.44114957E+00	-2.22085724E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
20.625000	+1.74847462E-05	+3.24736010E-05	-1.04150565E+01	-6.42364790E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
20.937500	+3.17612873E-05	+3.24776518E-05	-1.34559295E+01	-1.62950123E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
21.250000	+2.70631820E-05	+3.24765348E-05	-1.14334947E+01	+5.76332755E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
21.562500	+6.19816926E-06	+3.24704283E-05	-9.85384978E+00	+3.58300476E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
21.875000	-1.83567548E-05	+3.24610417E-05	-9.19411676E+00	+1.43376467E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
22.187500	-3.19167219E-05	+3.24512715E-05	-8.95774686E+00	+2.33927387E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
22.500000	-2.63737724E-05	+3.24444220E-05	-9.04791214E+00	-8.64863704E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
22.812500	-5.04696424E-06	+3.24431282E-05	-9.49828668E+00	-2.39765058E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
23.125000	+1.93049104E-05	+3.24483090E-05	-1.05464438E+01	-7.51247859E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
23.437500	+3.21159935E-05	+3.24585830E-05	-1.41935858E+01	-1.06679730E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
23.750000	+2.57230020E-05	+3.24704969E-05	-1.12131921E+01	+7.07574336E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
24.062500	+3.94503675E-06	+3.24796310E-05	-9.77124619E+00	+3.28818783E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
24.375000	-2.02005242E-05	+3.24822588E-05	-9.15807467E+00	+1.31122710E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
24.687500	-3.22795755E-05	+3.24769270E-05	-8.95172926E+00	+1.41008527E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
25.000000	-2.50712130E-05	+3.24652584E-05	-9.06994434E+00	-9.69016443E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
25.312500	-2.88787647E-06	+3.24515360E-05	-9.55736453E+00	-2.58445785E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
25.625000	+2.10009317E-05	+3.24411250E-05	-1.06852305E+01	-8.92642392E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
25.937500	+3.23048655E-05	+3.24383171E-05	-1.51363795E+01	-5.36177280E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
26.250000	+2.42617950E-05	+3.24444943E-05	-1.10203413E+01	+8.70514673E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
26.562500	+1.68249200E-06	+3.24574283E-05	-9.69566278E+00	+3.03097982E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
26.875000	-2.19290248E-05	+3.24720803E-05	-9.12597891E+00	+1.19471762E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
27.187500	-3.24531879E-05	+3.24826136E-05	-8.94896426E+00	+4.86782022E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
27.500000	-2.35968416E-05	+3.24847904E-05	-9.09555503E+00	-1.07666325E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
27.812500	-6.53771293E-07	+3.24777317E-05	-9.62187880E+00	-2.79047798E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
28.125000	+2.26605855E-05	+3.24642829E-05	-1.08396038E+01	-1.06792628E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
28.437500	+3.24079945E-05	+3.24498282E-05	-1.62964180E+01	-2.05598412E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
28.750000	+2.27615384E-05	+3.24400653E-05	-1.08524537E+01	+1.06702808E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
29.062500	-5.07336720E-07	+3.24386959E-05	-9.62749253E+00	+2.80653662E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
29.375000	-2.34780828E-05	+3.24459992E-05	-9.09836828E+00	+1.08393029E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
29.687500	-3.24073863E-05	+3.24588520E-05	-8.95003610E+00	-4.35281123E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
30.000000	-2.19510507E-05	+3.24721215E-05	-9.12557335E+00	-1.18958109E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
30.312500	+1.63996603E-06	+3.24807848E-05	-9.69352428E+00	-3.02410944E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
30.625000	+2.42606194E-05	+3.24818641E-05	-1.10156418E+01	-9.38801276E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
30.937500	+3.23881373E-05	+3.24754142E-05	-1.55610323E+01	-1.97024864E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
7.812500	-1.75029253E-05	+3.24760197E-05	-9.21076156E+00	-1.30514019E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
7.968750	-5.58050710E-06	+3.24781186E-05	-9.48323562E+00	-2.18252782E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
8.125000	+7.21027855E-06	+3.24788623E-05	-9.89280150E+00	-3.29347484E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
8.281250	+1.88802212E-05	+3.24781416E-05	-1.05124465E+01	-5.27442045E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
8.437500	+2.76146630E-05	+3.24759610E-05	-1.15410579E+01	-1.11528047E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
8.593750	+3.20557239E-05	+3.24724465E-05	-1.39976980E+01	-5.20939870E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
8.750000	+3.15134049E-05	+3.24678439E-05	-1.31689950E+01	+8.73608376E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
8.906250	+2.60727798E-05	+3.24625069E-05	-1.12676718E+01	+8.99665162E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
9.062500	+1.65806599E-05	+3.24568739E-05	-1.03575414E+01	+4.72090058E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
9.218750	+4.51384809E-06	+3.24514352E-05	-9.79239039E+00	+3.01227994E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
9.375000	-8.25051740E-06	+3.24466910E-05	-9.41620388E+00	+1.99850719E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
9.531250	-1.97268350E-05	+3.24431061E-05	-9.16785689E+00	+1.27249321E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
9.687500	-2.81297799E-05	+3.24410625E-05	-9.01854975E+00	+6.83506724E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
9.843750	-3.21519427E-05	+3.24408178E-05	-8.95426104E+00	+1.56646696E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
10.000000	-3.11672124E-05	+3.24424715E-05	-8.96959766E+00	-3.56991700E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
10.156250	-2.53282615E-05	+3.24459456E-05	-9.06582095E+00	-9.01412766E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
10.312500	-1.55429333E-05	+3.24509817E-05	-9.25128915E+00	-1.53236962E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
10.468750	-3.33314396E-06	+3.24571567E-05	-9.54468645E+00	-2.34522540E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
10.625000	+9.40179988E-06	+3.24639164E-05	-9.98417208E+00	-3.55337485E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
10.781250	+2.06806770E-05	+3.24706247E-05	-1.06551161E+01	-5.83143743E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
10.937500	+2.87486427E-05	+3.24766248E-05	-1.18064963E+01	-1.44001333E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
11.093750	+3.23503357E-05	+3.24813047E-05	-1.51551577E+01	-2.79003152E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
11.250000	+3.09252597E-05	+3.24841625E-05	-1.26783811E+01	+1.30739744E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
11.406250	+2.46950044E-05	+3.24848623E-05	-1.10695407E+01	+7.80248404E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
11.562500	+1.46287228E-05	+3.24832751E-05	-1.02401049E+01	+4.33470933E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
11.718750	+2.29226057E-06	+3.24794998E-05	-9.71494408E+00	+2.80287977E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
11.875000	-1.03955466E-05	+3.24738601E-05	-9.36420494E+00	+1.85675664E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
12.031250	-2.14614411E-05	+3.24668781E-05	-9.13470764E+00	+1.16229181E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
12.187500	-2.91846965E-05	+3.24592252E-05	-9.00098875E+00	+5.88487311E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
12.343750	-3.23647030E-05	+3.24516561E-05	-8.95080535E+00	+6.72200141E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
12.500000	-3.05075939E-05	+3.24449320E-05	-8.97998249E+00	-4.48338305E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
12.656250	-2.39029377E-05	+3.24397409E-05	-9.09091107E+00	-1.00290607E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
12.812500	-1.35786194E-05	+3.24366248E-05	-9.29339064E+00	-1.65636655E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
12.968750	-1.14096065E-06	+3.24359201E-05	-9.60852562E+00	-2.51593562E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
13.125000	+1.14750582E-05	+3.24377203E-05	-1.00796205E+01	-3.83303372E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
13.281250	+2.23066606E-05	+3.24418627E-05	-1.08063487E+01	-6.46554987E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
13.437500	+2.96684785E-05	+3.24479437E-05	-1.21001049E+01	-1.76573138E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
13.593750	+3.24146740E-05	+3.24553590E-05	-1.63242592E+01	-5.42355282E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
13.750000	+3.01172232E-05	+3.24633657E-05	-1.22695909E+01	+1.73953483E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
13.906250	+2.31326144E-05	+3.24711599E-05	-1.08882129E+01	+6.84648038E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
14.062500	+1.25465352E-05	+3.24779599E-05	-1.01300658E+01	+3.98851899E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
14.218750	+5.09574794E-09	+3.24830878E-05	-9.64180069E+00	+2.60790413E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
14.375000	-1.25412011E-05	+3.24860396E-05	-9.31509572E+00	+1.72196587E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
14.531250	-2.31409274E-05	+3.24865360E-05	-9.10368635E+00	+1.05592307E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
14.687500	-3.01454014E-05	+3.24845497E-05	-8.98511976E+00	+4.95592436E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
14.843750	-3.24652732E-05	+3.24803051E-05	-8.94881372E+00	-2.13076092E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
15.000000	-2.97400548E-05	+3.24742521E-05	-8.99177839E+00	-5.39978134E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
15.156250	-2.23941910E-05	+3.24670164E-05	-9.11755688E+00	-1.10626369E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
15.312500	-1.15709484E-05	+3.24593319E-05	-9.33748579E+00	-1.78494271E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
15.468750	+1.04555700E-06	+3.24519634E-05	-9.67535148E+00	-2.53973808E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.906250	+2.84357982E-05	+3.24611537E-05	-1.17297501E+01	+9.33142610E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.984375	+2.48070460E-05	+3.24641418E-05	-1.10867306E+01	+7.12987435E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
4.062500	+2.02031663E-05	+3.24670186E-05	-1.06157073E+01	+5.35000795E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
4.140625	+1.48049625E-05	+3.24697195E-05	-1.02507919E+01	+4.20231573E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
4.218750	+8.82443671E-06	+3.24721857E-05	-9.95909545E+00	+3.38489048E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
4.296875	+2.49645880E-06	+3.24743653E-05	-9.72190272E+00	+2.76149903E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
4.375000	-3.93046144E-06	+3.24762142E-05	-9.52761122E+00	+2.26117159E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
4.453125	-1.02039374E-05	+3.24776971E-05	-9.36859466E+00	+1.84303364E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
4.531250	-1.60776197E-05	+3.24787876E-05	-9.23963722E+00	+1.48167089E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
4.609375	-2.13208713E-05	+3.24794693E-05	-9.13708358E+00	+1.16025007E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
4.687500	-2.57278243E-05	+3.24797351E-05	-9.05834814E+00	+8.66969923E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
4.765625	-2.91254627E-05	+3.24795874E-05	-9.00161953E+00	+5.93083884E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
4.843750	-3.13804134E-05	+3.24790376E-05	-8.96567879E+00	+3.31717061E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
4.921875	-3.24041800E-05	+3.24781058E-05	-8.94978874E+00	+7.71022760E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
5.000000	-3.21566137E-05	+3.24768197E-05	-8.95363156E+00	-1.75962838E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
5.078125	-3.06474857E-05	+3.24752140E-05	-8.97728293E+00	-4.32554315E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
5.156250	-2.79361000E-05	+3.24733294E-05	-9.02121817E+00	-6.98037754E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
5.234375	-2.41289620E-05	+3.24712113E-05	-9.08635133E+00	-9.78536274E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
5.312500	-1.93755943E-05	+3.24689090E-05	-9.17411446E+00	-1.28154192E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
5.390625	-1.38626651E-05	+3.24664742E-05	-9.28659225E+00	-1.61681124E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
5.468750	-7.80665937E-06	+3.24639602E-05	-9.42674122E+00	-1.99779548E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
5.546875	-1.44537929E-06	+3.24614205E-05	-9.59874780E+00	-2.44409712E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
5.625000	+4.97139059E-06	+3.24589079E-05	-9.80863139E+00	-2.98600441E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
5.703125	+1.11916890E-05	+3.24564734E-05	-1.00653110E+01	-3.67357463E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
5.781250	+1.69712689E-05	+3.24541652E-05	-1.03826274E+01	-4.59678110E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
5.859375	+2.20831862E-05	+3.24520281E-05	-1.07835580E+01	-5.93676538E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
5.937500	+2.63267096E-05	+3.24501026E-05	-1.13102470E+01	-8.12509324E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
6.015625	+2.95352028E-05	+3.24484243E-05	-1.20531039E+01	-1.25304840E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
6.093750	+3.15826685E-05	+3.24470235E-05	-1.32681351E+01	-2.51520211E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
6.171875	+3.23886983E-05	+3.24459245E-05	-1.59831072E+01	-3.20910370E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
6.250000	+3.19216332E-05	+3.24451457E-05	-1.37695576E+01	+2.34841585E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
6.328125	+3.01998107E-05	+3.24446995E-05	-1.23137074E+01	+1.46362712E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
6.406250	+2.72908490E-05	+3.24445915E-05	-1.14826402E+01	+8.98270469E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
6.484375	+2.33089958E-05	+3.24448216E-05	-1.09101598E+01	+6.41159928E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
6.562500	+1.84106452E-05	+3.24453832E-05	-1.04808278E+01	+4.90421815E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
6.640625	+1.27881990E-05	+3.24462638E-05	-1.01438757E+01	+3.89283058E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
6.718750	+6.66251256E-06	+3.24474453E-05	-9.87257306E+00	+3.15323028E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
6.796875	+2.74221300E-07	+3.24489045E-05	-9.65118347E+00	+2.57822965E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
6.875000	-6.12571055E-06	+3.24506128E-05	-9.46972467E+00	+2.10977268E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
6.953125	-1.22858486E-05	+3.24525377E-05	-9.32153149E+00	+1.71344383E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
7.031250	-1.79641666E-05	+3.24546425E-05	-9.20199908E+00	+1.36734334E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
7.109375	-2.29375559E-05	+3.24568872E-05	-9.10788409E+00	+1.05666999E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
7.187500	-2.70105925E-05	+3.24592293E-05	-9.03689439E+00	+7.70846062E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
7.265625	-3.00232168E-05	+3.24616240E-05	-8.98743940E+00	+5.01874858E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
7.343750	-3.18570236E-05	+3.24640254E-05	-8.95847644E+00	+2.43332749E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
7.421875	-3.24399153E-05	+3.24663868E-05	-8.94941865E+00	-1.03018748E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
7.500000	-3.17489350E-05	+3.24686618E-05	-8.96008611E+00	-2.64145216E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
7.578125	-2.98111685E-05	+3.24708050E-05	-8.99069134E+00	-5.23331061E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
7.656250	-2.67026791E-05	+3.24727726E-05	-9.04185659E+00	-7.93437006E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
7.734375	-2.25455176E-05	+3.24745234E-05	-9.11466588E+00	-1.07048074E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
1.953125	-8.00357726E-06	+3.24767491E-05	-9.42154729E+00	+1.96723157E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
1.992188	-1.10782011E-05	+3.24753658E-05	-9.34837177E+00	+1.77935489E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.031250	-1.40435805E-05	+3.24739009E-05	-9.28253519E+00	+1.59747042E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.070312	-1.68705406E-05	+3.24723641E-05	-9.22356940E+00	+1.42661936E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.109375	-1.95312683E-05	+3.24707653E-05	-9.17108055E+00	+1.26505295E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.148438	-2.19995859E-05	+3.24691150E-05	-9.12473714E+00	+1.11129543E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.187500	-2.42512091E-05	+3.24674238E-05	-9.08426060E+00	+9.64084722E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.226562	-2.62639855E-05	+3.24657027E-05	-9.04941802E+00	+8.22326591E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.265625	-2.80181129E-05	+3.24639625E-05	-9.02001633E+00	+6.85058832E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.304688	-2.94963338E-05	+3.24622142E-05	-8.99589780E+00	+5.51422631E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.343750	-3.06841060E-05	+3.24604690E-05	-8.97693644E+00	+4.20639284E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.382812	-3.15697451E-05	+3.24587376E-05	-8.96303535E+00	+2.91990821E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.421875	-3.21445397E-05	+3.24570308E-05	-8.95412466E+00	+1.64803465E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.460938	-3.24028375E-05	+3.24553592E-05	-8.95016008E+00	+3.84330745E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.500000	-3.23421008E-05	+3.24537328E-05	-8.95112207E+00	-8.77481254E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.539062	-3.19629317E-05	+3.24521617E-05	-8.95701540E+00	-2.14364103E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.578125	-3.12690662E-05	+3.24506551E-05	-8.96786927E+00	-3.42047419E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.617188	-3.02673375E-05	+3.24492220E-05	-8.98373786E+00	-4.71451995E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.656250	-2.89676093E-05	+3.24478708E-05	-9.00470145E+00	-6.03266792E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.695312	-2.73826783E-05	+3.24466094E-05	-9.03086808E+00	-7.38231035E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.734375	-2.55281486E-05	+3.24454450E-05	-9.06237575E+00	-8.77151722E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.773438	-2.34222784E-05	+3.24443840E-05	-9.09939555E+00	-1.02092433E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.812500	-2.10858004E-05	+3.24434323E-05	-9.14213547E+00	-1.17055793E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.851562	-1.85417174E-05	+3.24425950E-05	-9.19084539E+00	-1.32720627E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.890625	-1.58150765E-05	+3.24418764E-05	-9.24582346E+00	-1.49220703E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.929688	-1.29327225E-05	+3.24412801E-05	-9.30742407E+00	-1.66713214E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.968750	-9.92303348E-06	+3.24408088E-05	-9.37606816E+00	-1.85385353E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.007812	-6.81564175E-06	+3.24404644E-05	-9.45225637E+00	-2.05463029E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.046875	-3.64114213E-06	+3.24402482E-05	-9.53658615E+00	-2.27222627E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.085938	-4.30790780E-07	+3.24401604E-05	-9.62977405E+00	-2.51007154E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.125000	+2.78380252E-06	+3.24402007E-05	-9.73268549E+00	-2.77248839E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.164062	+5.97098555E-06	+3.24403676E-05	-9.84637471E+00	-3.06501445E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.203125	+9.09937527E-06	+3.24406592E-05	-9.97213974E+00	-3.39487544E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.242188	+1.21381668E-05	+3.24410728E-05	-1.01115994E+01	-3.77169587E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.281250	+1.50574369E-05	+3.24416048E-05	-1.02668035E+01	-4.20860010E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.320312	+1.78284385E-05	+3.24422510E-05	-1.04403962E+01	-4.72397995E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.359375	+2.04238835E-05	+3.24430065E-05	-1.06358644E+01	-5.34445260E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.398438	+2.28182123E-05	+3.24438659E-05	-1.08579316E+01	-6.11006304E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.437500	+2.49878448E-05	+3.24448232E-05	-1.11132131E+01	-7.08400637E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.476562	+2.69114128E-05	+3.24458716E-05	-1.14113696E+01	-8.37222388E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.515625	+2.85699707E-05	+3.24470042E-05	-1.17672931E+01	-1.01669189E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.554688	+2.99471818E-05	+3.24482133E-05	-1.22056601E+01	-1.28563874E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.593750	+3.10294796E-05	+3.24494912E-05	-1.27716983E+01	-1.73540380E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.632812	+3.18062009E-05	+3.24508295E-05	-1.35614443E+01	-2.62593827E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.671875	+3.22696913E-05	+3.24522197E-05	-1.48232126E+01	-3.61463309E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.710938	+3.24153802E-05	+3.24536531E-05	-1.63853764E+01	+1.99382791E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.750000	+3.22418263E-05	+3.24551208E-05	-1.46674448E+01	+3.73082436E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.789062	+3.17507313E-05	+3.24566137E-05	-1.34706699E+01	+2.50622100E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.828125	+3.09469234E-05	+3.24581229E-05	-1.27094597E+01	+1.67934489E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.867188	+2.98383097E-05	+3.24596392E-05	-1.21586817E+01	+1.14063812E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04


==> anc/otoc_to_plot_bosonic_M500_L1.1225_n250_beta2.0000.dat <==
100.000000	+4.98963064E-02	+2.65561539E-01	-8.40880740E-01	+1.38721976E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
102.000000	-3.36782779E-02	+2.45328562E-01	-5.83371802E-01	+1.18786962E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
104.000000	-6.41594746E-02	+2.82684559E-01	-3.65732892E-01	+1.17091979E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
106.000000	-3.06997548E-02	+2.61685731E-01	-5.36535011E-01	+4.63960440E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
108.000000	-6.51887010E-04	+4.16921114E-01	-1.80148716E-01	-3.86038009E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
110.000000	-1.59798221E-02	+2.34570023E-01	-6.90950214E-01	+9.34858400E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
112.000000	-1.14299750E-01	+3.19183743E-01	-1.42754380E-01	+1.43196913E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
114.000000	-1.48054612E-01	+2.96221187E-01	-1.18162560E-01	-4.96780915E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
116.000000	-8.44165036E-02	+2.70947047E-01	-3.41466746E-01	-1.22958770E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
118.000000	+1.85833170E-02	+2.90259393E-01	-6.09997639E-01	-1.53436902E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
120.000000	+5.20011331E-02	+2.44365967E-01	-9.55214354E-01	+4.79738976E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
122.000000	-1.80494662E-02	+3.11098057E-01	-4.18102049E-01	+2.20170628E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
124.000000	-9.74498095E-02	+3.66639150E-01	-7.45318422E-02	-3.11450402E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
126.000000	+2.82115312E-04	+2.90875762E-01	-5.42682210E-01	-2.49266388E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
128.000000	+6.04867806E-02	+2.31717298E-01	-1.07159739E+00	-8.15738947E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
130.000000	+9.66209484E-02	+3.06310961E-01	-8.68977788E-01	+1.31331420E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
132.000000	+5.86965046E-02	+2.39162663E-01	-1.01906483E+00	+1.45272484E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
134.000000	+1.76395329E-02	+3.92562374E-01	-2.87887850E-01	+6.12732559E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
136.000000	+1.58672107E-02	+2.46456070E-01	-7.73971803E-01	-1.95574901E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
138.000000	+1.41995751E-01	+3.13467863E-01	-1.07018745E+00	-9.90702133E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
140.000000	+1.91626812E-01	+3.46771079E-01	-1.17025266E+00	-2.01253626E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
142.000000	+9.00080313E-02	+2.60105310E-01	-1.07823760E+00	+1.62251140E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
144.000000	-1.32847943E-02	+2.83604702E-01	-5.21248096E-01	+1.22753186E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
146.000000	-4.75030952E-02	+2.30430785E-01	-5.87224855E-01	-7.09952061E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
148.000000	+1.85205887E-02	+3.07097581E-01	-5.49646178E-01	-3.04284975E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
150.000000	+1.12339794E-01	+3.58422887E-01	-7.08938845E-01	+3.81250302E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
152.000000	-2.67709906E-02	+3.09346926E-01	-3.97146057E-01	+5.41006074E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
154.000000	-7.53134221E-02	+2.30223822E-01	-4.92536415E-01	+9.00126173E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
156.000000	-1.53243813E-01	+3.28548199E-01	-3.70955884E-02	+5.52952055E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
158.000000	-7.92090301E-02	+2.33161402E-01	-4.70418333E-01	-8.39958435E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
160.000000	+3.88532390E-03	+3.48190752E-01	-3.73078962E-01	-3.94245221E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
162.000000	-9.31522815E-03	+2.57482734E-01	-6.28116421E-01	+4.29796100E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
164.000000	-1.14797445E-01	+2.94093130E-01	-2.01160522E-01	+2.15274692E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
166.000000	-2.42697112E-01	+3.88482486E-01	+2.32982348E-01	-4.17803137E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
168.000000	-8.64277268E-02	+2.59533366E-01	-3.68281777E-01	-2.16719168E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
170.000000	+1.49519903E-02	+2.80212865E-01	-6.33894323E-01	-2.04691835E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
172.000000	+7.49882453E-02	+2.27548401E-01	-1.18704912E+00	+3.65791112E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
174.000000	-1.06109298E-02	+2.96445094E-01	-4.87577878E-01	+2.71011198E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
176.000000	-1.13503954E-01	+3.37557582E-01	-1.03004326E-01	+3.29536105E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
178.000000	+5.96845176E-03	+3.17098711E-01	-4.74396434E-01	-2.52888599E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
180.000000	+7.41147876E-02	+2.38144794E-01	-1.11455872E+00	-2.01334154E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
182.000000	+2.09036953E-01	+3.48092719E-01	-1.27973305E+00	-3.68828787E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
184.000000	+1.08978906E-01	+2.50509777E-01	-1.26209024E+00	+2.12212938E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
186.000000	-2.85079250E-02	+2.96460102E-01	-4.30881300E-01	+1.74555196E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
188.000000	-9.83965008E-03	+2.74661885E-01	-5.63869451E-01	-1.12700303E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
190.000000	+5.86863332E-02	+2.65729144E-01	-8.81682512E-01	-1.81038382E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
192.000000	+2.79961732E-01	+4.17869501E-01	-1.28802298E+00	-2.97384225E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
194.000000	+8.49795640E-02	+2.68802299E-01	-1.00063620E+00	+1.87138591E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
196.000000	-8.24051650E-03	+2.83288483E-01	-5.39468613E-01	+1.66969404E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
198.000000	-1.14593158E-01	+2.43878469E-01	-3.32758586E-01	+3.97406234E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
50.000000	+5.38614659E-02	+3.30925053E-01	-5.90361061E-01	-2.04441203E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
51.000000	+1.80771896E-01	+2.74012045E-01	-1.67942968E+00	-1.33725205E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
52.000000	+1.60449726E-02	+2.28089572E-01	-8.57811471E-01	+1.78735765E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
53.000000	+2.76169882E-01	+4.09476243E-01	-1.32195815E+00	+6.14784278E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
54.000000	+1.06177304E-01	+3.45964893E-01	-7.34854615E-01	+1.00862324E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
55.000000	+4.31536826E-02	+2.06255491E-01	-1.12023350E+00	+8.83745246E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
56.000000	+1.00175950E-01	+3.86322054E-01	-5.58105566E-01	+4.94948961E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
57.000000	-7.48106498E-02	+3.64089754E-01	-1.30335581E-01	-2.18528873E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
58.000000	+4.61446711E-02	+2.30976206E-01	-9.95163312E-01	-2.00676264E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
59.000000	-1.40333889E-01	+2.81299953E-01	-1.70470833E-01	+3.07500646E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
60.000000	-3.58112844E-02	+3.06064025E-01	-3.80162019E-01	-2.38138484E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
61.000000	+2.17747517E-02	+2.83647920E-01	-6.46747800E-01	-7.65686993E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
62.000000	-7.27633875E-02	+2.20569671E-01	-5.33299417E-01	-3.91787167E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
63.000000	+1.51433227E-01	+2.71049150E-01	-1.43032213E+00	+7.11161614E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
64.000000	-9.14378441E-03	+3.29023604E-01	-3.91067094E-01	+2.37178643E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
65.000000	+5.28292496E-02	+2.45049769E-01	-9.55964848E-01	-6.72466012E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
66.000000	+1.40194368E-02	+3.09631442E-01	-5.25560297E-01	+3.96923750E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
67.000000	-9.80269855E-02	+3.27143721E-01	-1.62117348E-01	-1.65975593E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
68.000000	+7.16373228E-02	+2.83745543E-01	-8.57511483E-01	+1.51023911E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
69.000000	-2.08676969E-01	+3.66419945E-01	+1.39930475E-01	+2.40464733E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
70.000000	-5.82743151E-02	+2.84827102E-01	-3.76582018E-01	-3.81926568E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
71.000000	+1.32991486E-03	+2.69249113E-01	-6.23922661E-01	+1.40254822E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
72.000000	-9.93618383E-02	+3.54837297E-01	-9.60723729E-02	-2.81936130E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
73.000000	+9.47042260E-02	+2.47150644E-01	-1.18779492E+00	-1.71291384E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
74.000000	-8.00305331E-02	+2.42421038E-01	-4.38655140E-01	+2.26082288E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
75.000000	+6.99659892E-02	+3.09567639E-01	-7.35630345E-01	-6.91323943E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
76.000000	-1.92691647E-04	+2.80620084E-01	-5.76919929E-01	+1.87228632E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
77.000000	-1.14108113E-01	+2.34321074E-01	-3.61173082E-01	-1.07063899E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
78.000000	+3.21609876E-02	+2.58845757E-01	-7.91047727E-01	+2.54135134E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
79.000000	-1.83359977E-01	+3.95873294E-01	+1.47097185E-01	+1.74841867E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
80.000000	-2.11008344E-02	+3.00478445E-01	-4.41363994E-01	-4.37896136E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
81.000000	-3.35856940E-02	+2.07683431E-01	-7.28695086E-01	+1.82332966E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
82.000000	-4.55666525E-02	+4.17518077E-01	-7.66980608E-02	-4.15133241E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
83.000000	+1.39518359E-01	+3.61564758E-01	-8.11721735E-01	-3.51968413E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
84.000000	-1.59213976E-03	+2.27465394E-01	-7.80634887E-01	-2.36236397E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
85.000000	+1.91491392E-01	+3.29928146E-01	-1.28419453E+00	+3.16296439E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
86.000000	+7.28131906E-02	+3.16828874E-01	-7.17375599E-01	+2.60457774E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
87.000000	+2.96326315E-02	+2.62700366E-01	-7.63278982E-01	-2.79930748E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
88.000000	+1.10711225E-01	+2.50114501E-01	-1.27723709E+00	+2.64067172E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
89.000000	-1.18029891E-01	+2.77198365E-01	-2.35144639E-01	+2.65688107E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
90.000000	+5.92250730E-02	+2.96387966E-01	-7.45860881E-01	-1.88281065E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
91.000000	-4.70654019E-02	+2.24146741E-01	-6.11706770E-01	+1.50261325E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
92.000000	-2.14698674E-02	+2.98833916E-01	-4.45338231E-01	-5.32849661E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
93.000000	+8.39433222E-02	+3.27739221E-01	-7.18276702E-01	+2.01611360E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
94.000000	-6.90941144E-02	+2.64388969E-01	-4.05015959E-01	-3.25157229E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
95.000000	+2.17447388E-01	+3.44679992E-01	-1.36859116E+00	-1.19234327E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
96.000000	+4.03919840E-02	+3.03121090E-01	-6.43484614E-01	+4.56791396E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
97.000000	-2.32455950E-02	+2.93975734E-01	-4.55008368E-01	+2.32755085E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
98.000000	+8.74613605E-02	+3.62709909E-01	-5.96933597E-01	+2.40363022E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
99.000000	-9.20546958E-02	+2.40788779E-01	-4.06935764E-01	+3.55959364E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
25.000000	-2.60878481E-01	+3.23299907E-01	+1.55598297E-01	-1.35923193E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
25.500000	-1.04257256E-01	+2.27535761E-01	-4.10096767E-01	-9.03548331E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
26.000000	-3.83135203E-02	+1.98354420E-01	-7.47950034E-01	+2.96578119E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
26.500000	-1.68090728E-01	+2.78253047E-01	-1.13518648E-01	+1.12688093E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
27.000000	-3.33356859E-01	+3.97004186E-01	+3.78930895E-01	+5.72091809E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
27.500000	-3.44943512E-01	+4.45964178E-01	+4.58573161E-01	-2.47323054E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
28.000000	-1.85213909E-01	+3.85116547E-01	+1.31607842E-01	-8.88870206E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
28.500000	-4.98205856E-02	+2.75337361E-01	-4.30297045E-01	-7.28115654E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
29.000000	-5.90387894E-02	+2.16326981E-01	-5.96507812E-01	+1.72535569E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
29.500000	-1.34272639E-01	+2.52117129E-01	-2.57761476E-01	+4.75538025E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
30.000000	-1.13628350E-01	+3.29402015E-01	-1.20969787E-01	-7.36504011E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
30.500000	+7.44772217E-03	+3.66402431E-01	-3.31411877E-01	-4.64373067E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
31.000000	+6.25776502E-02	+3.41035095E-01	-5.85342853E-01	-2.32845989E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
31.500000	+4.23087388E-03	+2.88621925E-01	-5.64257866E-01	+1.43228651E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
32.000000	-7.18546363E-02	+2.49483482E-01	-4.42114203E-01	-6.22391200E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
32.500000	-2.82863366E-02	+2.38944038E-01	-6.26496986E-01	-7.60014503E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
33.000000	+9.68139556E-02	+2.47090826E-01	-1.20212871E+00	-6.34780297E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
33.500000	+1.20883103E-01	+2.62529078E-01	-1.26127728E+00	+6.10786413E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
34.000000	+8.75762004E-03	+2.85549477E-01	-5.91342292E-01	+1.06930024E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
34.500000	-1.03132434E-01	+3.09530475E-01	-1.91977040E-01	+3.34401149E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
35.000000	-8.22167459E-02	+3.04490121E-01	-2.56941143E-01	-5.32177937E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
35.500000	+1.75684901E-02	+2.59935494E-01	-7.24154977E-01	-8.17535481E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
36.000000	+4.49794592E-02	+2.15717674E-01	-1.07447662E+00	+1.50181867E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
36.500000	-6.20048769E-02	+2.19636624E-01	-5.73973110E-01	+9.62414715E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
37.000000	-1.70248606E-01	+2.76745849E-01	-1.12061909E-01	+5.19983336E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
37.500000	-1.34142302E-01	+3.39578596E-01	-5.39897737E-02	-1.75838539E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
38.000000	-2.50691645E-02	+3.49848954E-01	-2.87900448E-01	-4.86732919E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
38.500000	+1.35786874E-02	+3.04742316E-01	-5.40722693E-01	-1.84601079E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
39.000000	-4.86393628E-02	+2.63081018E-01	-4.72501527E-01	+2.27142467E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
39.500000	-8.92765688E-02	+2.76136304E-01	-3.13580226E-01	+2.56134469E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
40.000000	+2.49021138E-03	+3.22297956E-01	-4.46888080E-01	-5.26527965E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
40.500000	+1.27956267E-01	+3.43788177E-01	-8.40108192E-01	-5.42973578E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
41.000000	+1.33306280E-01	+3.19120330E-01	-9.89861659E-01	+2.13492972E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
41.500000	+1.46636220E-02	+2.81862403E-01	-6.26615220E-01	+5.79758408E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
42.000000	-4.63685963E-02	+2.85422270E-01	-4.10103250E-01	+4.60732706E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
42.500000	+5.48887156E-02	+3.34686222E-01	-5.80541949E-01	-6.65510907E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
43.000000	+1.97990851E-01	+3.68534956E-01	-1.07561416E+00	-7.72938180E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
43.500000	+2.07057860E-01	+3.36227679E-01	-1.35348013E+00	+1.78639255E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
44.000000	+5.87677873E-02	+2.62668505E-01	-8.96974902E-01	+7.22688960E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
44.500000	-4.70016994E-02	+2.19083599E-01	-6.30791169E-01	+1.37193913E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
45.000000	+8.18206029E-03	+2.42066491E-01	-7.59780989E-01	-3.47290448E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
45.500000	+1.15344542E-01	+3.03360433E-01	-9.78081617E-01	-2.26521345E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
46.000000	+1.11103344E-01	+3.39749349E-01	-7.82433123E-01	+5.62526354E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
46.500000	-1.37791254E-02	+3.16207735E-01	-4.15555262E-01	+4.49074367E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
47.000000	-9.59982945E-02	+2.62258253E-01	-3.33358757E-01	-2.41899068E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
47.500000	-3.17084284E-02	+2.27375943E-01	-6.57454331E-01	-9.21613152E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
48.000000	+8.26713564E-02	+2.25213285E-01	-1.25497191E+00	-4.30825951E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
48.500000	+7.54101717E-02	+2.43807766E-01	-1.08828028E+00	+7.42013586E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
49.000000	-2.55091636E-02	+2.73851709E-01	-5.12958322E-01	+7.57017962E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
49.500000	-5.07325657E-02	+3.08275831E-01	-3.31262320E-01	-3.02339519E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
12.500000	-2.65525991E-02	+3.08476753E-01	-4.00389952E-01	-3.99502856E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
12.750000	-1.13960876E-02	+2.86058627E-01	-5.19346106E-01	-5.52146370E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
13.000000	+2.06931782E-02	+2.74899178E-01	-6.76463137E-01	-5.47665413E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
13.250000	+5.26097949E-02	+2.78811994E-01	-7.93178812E-01	-1.77042733E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
13.500000	+6.32864305E-02	+2.95957002E-01	-7.64984504E-01	+4.17001175E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
13.750000	+4.08792124E-02	+3.19521789E-01	-5.84678224E-01	+8.37358597E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
14.000000	-1.29720561E-02	+3.40676236E-01	-3.46305205E-01	+8.91619849E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
14.250000	-8.33371414E-02	+3.51834181E-01	-1.38868300E-01	+6.64291864E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
14.500000	-1.43881624E-01	+3.49088625E-01	-1.41592732E-02	+2.93744922E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
14.750000	-1.70757442E-01	+3.33260698E-01	+8.00416092E-03	-1.09605948E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
15.000000	-1.57671489E-01	+3.09009470E-01	-6.89622474E-02	-4.75489381E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
15.250000	-1.13998557E-01	+2.83371336E-01	-2.29740530E-01	-7.54866701E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
15.500000	-5.57598506E-02	+2.64205433E-01	-4.46395598E-01	-8.32754613E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
15.750000	-4.08460784E-03	+2.57953584E-01	-6.46117836E-01	-4.93307012E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
16.000000	+1.73961822E-02	+2.67420703E-01	-6.93049104E-01	+2.32165707E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
16.250000	-4.11823906E-03	+2.90173951E-01	-5.30034983E-01	+8.34641190E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
16.500000	-6.08873085E-02	+3.18622176E-01	-2.75728509E-01	+9.49313385E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
16.750000	-1.30335649E-01	+3.42727936E-01	-5.53782902E-02	+7.07241947E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
17.000000	-1.86779166E-01	+3.53724037E-01	+7.78924647E-02	+3.24254123E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
17.250000	-2.09261044E-01	+3.47066300E-01	+1.06748771E-01	-1.07502362E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
17.500000	-1.88384891E-01	+3.23832631E-01	+2.41412837E-02	-5.65932534E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
17.750000	-1.29161132E-01	+2.90056672E-01	-1.76217496E-01	-1.05006060E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
18.000000	-4.82918553E-02	+2.54703986E-01	-5.00889017E-01	-1.48356657E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
18.250000	+2.72357323E-02	+2.26894014E-01	-9.18000783E-01	-1.47866108E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
18.500000	+6.81301280E-02	+2.12790473E-01	-1.24021956E+00	-5.24599533E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
18.750000	+6.05656166E-02	+2.14158817E-01	-1.18030055E+00	+7.92766952E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
19.000000	+1.40329683E-02	+2.29061778E-01	-8.43836079E-01	+1.34448906E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
19.250000	-4.80832277E-02	+2.52748806E-01	-5.08056017E-01	+1.13210415E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
19.500000	-9.97565823E-02	+2.78973623E-01	-2.77784006E-01	+6.80664862E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
19.750000	-1.21033839E-01	+3.01759928E-01	-1.67723586E-01	+2.15670212E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
20.000000	-1.05594331E-01	+3.16259633E-01	-1.69948900E-01	-2.20834351E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
20.250000	-5.87235320E-02	+3.19871583E-01	-2.78140762E-01	-6.39614915E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
20.500000	+6.97261318E-03	+3.13360450E-01	-4.89756358E-01	-9.76078692E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
20.750000	+6.76845252E-02	+3.00077081E-01	-7.66180108E-01	-9.74727584E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
21.000000	+9.60279386E-02	+2.84224687E-01	-9.77120150E-01	-4.28581694E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
21.250000	+8.13917805E-02	+2.68958973E-01	-9.80470955E-01	+3.30970079E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
21.500000	+3.31542086E-02	+2.55219843E-01	-8.11635110E-01	+7.48855937E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
21.750000	-2.99903090E-02	+2.42762279E-01	-6.06042987E-01	+7.10321425E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
22.000000	-8.49331183E-02	+2.31823496E-01	-4.56474398E-01	+4.07947978E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
22.250000	-1.10463465E-01	+2.24003829E-01	-4.02068998E-01	+3.27080485E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
22.500000	-9.98020190E-02	+2.22177431E-01	-4.40120374E-01	-2.63321600E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
22.750000	-6.38806448E-02	+2.29326196E-01	-5.33729798E-01	-3.47443194E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
23.000000	-2.32214656E-02	+2.47412202E-01	-6.13841970E-01	-1.19366163E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
23.250000	-3.16127566E-05	+2.76187716E-01	-5.93412879E-01	+3.60678162E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
23.500000	-1.20274973E-02	+3.12089713E-01	-4.33502889E-01	+7.97532942E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
23.750000	-6.28347131E-02	+3.48728116E-01	-1.94646408E-01	+9.32154445E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
24.000000	-1.38153038E-01	+3.78402304E-01	+3.25743330E-02	+7.85829666E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
24.250000	-2.15876990E-01	+3.93767829E-01	+1.98268425E-01	+5.03682378E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
24.500000	-2.74748375E-01	+3.89744144E-01	+2.84415522E-01	+1.55704581E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
24.750000	-2.93947801E-01	+3.65055679E-01	+2.76120716E-01	-2.22063033E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
6.250000	+1.02642348E-01	+2.70181651E-01	-1.09339013E+00	-9.45293393E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
6.375000	+9.31491547E-02	+2.63115760E-01	-1.07900612E+00	+3.24673523E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
6.500000	+7.42705632E-02	+2.55975900E-01	-1.01222175E+00	+6.82113513E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
6.625000	+4.74140716E-02	+2.48982790E-01	-9.08477742E-01	+8.92502622E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
6.750000	+1.52810683E-02	+2.42408675E-01	-7.89096096E-01	+9.41374405E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
6.875000	-1.84769781E-02	+2.36576683E-01	-6.73134141E-01	+8.61389843E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
7.000000	-4.98633604E-02	+2.31841369E-01	-5.73748635E-01	+6.98690232E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
7.125000	-7.51720614E-02	+2.28560176E-01	-4.98461583E-01	+4.91610111E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
7.250000	-9.14743436E-02	+2.27070096E-01	-4.50846107E-01	+2.65406813E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
7.375000	-9.68979419E-02	+2.27671081E-01	-4.32109880E-01	+3.50617052E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
7.500000	-9.07464492E-02	+2.30602441E-01	-4.42080681E-01	-1.89797582E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
7.625000	-7.35285089E-02	+2.35999574E-01	-4.79559275E-01	-4.00386624E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
7.750000	-4.69033484E-02	+2.43837048E-01	-5.42177336E-01	-5.85738747E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
7.875000	-1.34821694E-02	+2.53882662E-01	-6.25993962E-01	-7.31759991E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
8.000000	+2.35528220E-02	+2.65686694E-01	-7.25117334E-01	-8.22502220E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
8.125000	+6.09371256E-02	+2.78608960E-01	-8.31619517E-01	-8.43046230E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
8.250000	+9.57434479E-02	+2.91863936E-01	-9.35878892E-01	-7.82519161E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
8.375000	+1.25570280E-01	+3.04565445E-01	-1.02724931E+00	-6.35980320E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
8.500000	+1.48484665E-01	+3.15775551E-01	-1.09487397E+00	-4.06602208E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
8.625000	+1.62883583E-01	+3.24578000E-01	-1.12889986E+00	-1.11864517E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
8.750000	+1.67505307E-01	+3.30182528E-01	-1.12284010E+00	+2.08236573E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
8.875000	+1.61700675E-01	+3.32035726E-01	-1.07684072E+00	+4.93941559E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
9.000000	+1.45841116E-01	+3.29899569E-01	-9.99354711E-01	+6.87777264E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
9.125000	+1.21584426E-01	+3.23876325E-01	-9.04896400E-01	+7.60759245E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
9.250000	+9.17762618E-02	+3.14391123E-01	-8.09164900E-01	+7.19723661E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
9.375000	+5.99878799E-02	+3.02158523E-01	-7.24965484E-01	+5.93892379E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
9.500000	+2.98958672E-02	+2.88142816E-01	-6.60691805E-01	+4.16510740E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
9.625000	+4.74872055E-03	+2.73495689E-01	-6.20837799E-01	+2.13529819E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
9.750000	-1.29541206E-02	+2.59453282E-01	-6.07309350E-01	+7.14011990E-04	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
9.875000	-2.15922309E-02	+2.47202714E-01	-6.20659296E-01	-2.14199205E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
10.000000	-2.04476594E-02	+2.37756076E-01	-6.60859152E-01	-4.27416257E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
10.125000	-9.68619762E-03	+2.31868210E-01	-7.27513361E-01	-6.34524573E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
10.250000	+9.67695116E-03	+2.30005052E-01	-8.19490295E-01	-8.25453188E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
10.375000	+3.58272216E-02	+2.32340782E-01	-9.33876657E-01	-9.78654356E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
10.500000	+6.62504933E-02	+2.38760322E-01	-1.06415388E+00	-1.05594337E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
10.625000	+9.79462025E-02	+2.48865554E-01	-1.19786250E+00	-1.00390004E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
10.750000	+1.27781223E-01	+2.62001083E-01	-1.31512889E+00	-7.72557816E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
10.875000	+1.52895608E-01	+2.77308542E-01	-1.39100195E+00	-3.55330824E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
11.000000	+1.70985968E-01	+2.93796957E-01	-1.40396160E+00	+1.76722040E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
11.125000	+1.80373953E-01	+3.10406744E-01	-1.34682144E+00	+6.94160591E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
11.250000	+1.79974491E-01	+3.26059199E-01	-1.23042145E+00	+1.07961195E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
11.375000	+1.69385692E-01	+3.39707501E-01	-1.07691846E+00	+1.28106050E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
11.500000	+1.49181118E-01	+3.50411770E-01	-9.10156327E-01	+1.30833510E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
11.625000	+1.21216293E-01	+3.57438617E-01	-7.49834682E-01	+1.20140992E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
11.750000	+8.86260005E-02	+3.60354730E-01	-6.09803847E-01	+1.00576746E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
11.875000	+5.53236478E-02	+3.59076773E-01	-4.98392816E-01	+7.61815368E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
12.000000	+2.51285435E-02	+3.53865561E-01	-4.19350005E-01	+5.02029290E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
12.125000	+9.13106996E-04	+3.45285154E-01	-3.72885494E-01	+2.50458694E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
12.250000	-1.58242962E-02	+3.34154569E-01	-3.56735332E-01	+2.25430157E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
12.375000	-2.48203497E-02	+3.21497972E-01	-3.67249740E-01	-1.90773549E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.125000	+8.18355049E-02	+2.24597318E-01	-1.25343050E+00	-1.19505260E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.187500	+8.99381614E-02	+2.22675954E-01	-1.32623240E+00	-1.13460832E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.250000	+9.80271467E-02	+2.21911879E-01	-1.39525654E+00	-1.04822031E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.312500	+1.05816223E-01	+2.22252967E-01	-1.45725994E+00	-9.07512790E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.375000	+1.13031064E-01	+2.23630220E-01	-1.50869564E+00	-7.09619251E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.437500	+1.19405947E-01	+2.25959291E-01	-1.54596235E+00	-4.56821168E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.500000	+1.24681750E-01	+2.29142334E-01	-1.56579828E+00	-1.58450575E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.562500	+1.28606570E-01	+2.33070248E-01	-1.56576867E+00	+1.68605095E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.625000	+1.30939813E-01	+2.37625334E-01	-1.54472265E+00	+5.01671156E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.687500	+1.31460045E-01	+2.42684282E-01	-1.50305978E+00	+8.16223277E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.750000	+1.29976284E-01	+2.48121364E-01	-1.44269474E+00	+1.09065218E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.812500	+1.26341781E-01	+2.53811628E-01	-1.36672825E+00	+1.30998065E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.875000	+1.20468824E-01	+2.59633916E-01	-1.27894716E+00	+1.46729946E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.937500	+1.12342765E-01	+2.65473537E-01	-1.18331582E+00	+1.56294846E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
4.000000	+1.02033297E-01	+2.71224508E-01	-1.08357860E+00	+1.60238721E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
4.062500	+8.97011493E-02	+2.76791317E-01	-9.83017419E-01	+1.59383943E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
4.125000	+7.55987275E-02	+2.82090265E-01	-8.84348670E-01	+1.54640311E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
4.187500	+6.00638078E-02	+2.87050427E-01	-7.89717030E-01	+1.46884221E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
4.250000	+4.35061770E-02	+2.91614318E-01	-7.00743393E-01	+1.36897304E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
4.312500	+2.63880112E-02	+2.95738294E-01	-6.18595400E-01	+1.25345133E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
4.375000	+9.19971057E-03	+2.99392682E-01	-5.44061977E-01	+1.12777772E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
4.437500	-7.56633223E-03	+3.02561605E-01	-4.77623185E-01	+9.96393983E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
4.500000	-2.34411246E-02	+3.05242404E-01	-4.19512730E-01	+8.62797347E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
4.562500	-3.80007998E-02	+3.07444594E-01	-3.69773517E-01	+7.29641880E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
4.625000	-5.08824657E-02	+3.09188307E-01	-3.28307495E-01	+5.98821820E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
4.687500	-6.17930435E-02	+3.10502239E-01	-2.94920789E-01	+4.71545760E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
4.750000	-7.05112721E-02	+3.11421202E-01	-2.69364275E-01	+3.48415968E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
4.812500	-7.68842962E-02	+3.11983451E-01	-2.51368793E-01	+2.29526130E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
4.875000	-8.08211203E-02	+3.12227999E-01	-2.40673508E-01	+1.14585381E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
4.937500	-8.22854944E-02	+3.12192153E-01	-2.37045620E-01	+3.06842270E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
5.000000	-8.12904190E-02	+3.11909484E-01	-2.40289955E-01	-1.05616828E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
5.062500	-7.78955568E-02	+3.11408383E-01	-2.50247724E-01	-2.11959041E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
5.125000	-7.22076518E-02	+3.10711266E-01	-2.66784836E-01	-3.16188698E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
5.187500	-6.43829155E-02	+3.09834438E-01	-2.89771311E-01	-4.18155973E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
5.250000	-5.46295166E-02	+3.08788512E-01	-3.19054332E-01	-5.17254679E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
5.312500	-4.32080174E-02	+3.07579246E-01	-3.54428146E-01	-6.12399975E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
5.375000	-3.04278964E-02	+3.06208623E-01	-3.95604329E-01	-7.02060458E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
5.437500	-1.66391284E-02	+3.04676014E-01	-4.42185703E-01	-7.84337102E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
5.500000	-2.21897496E-03	+3.02979295E-01	-4.93646467E-01	-8.57072196E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
5.562500	+1.24446087E-02	+3.01115822E-01	-5.49319728E-01	-9.17962081E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
5.625000	+2.69705475E-02	+2.99083262E-01	-6.08391727E-01	-9.64640966E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
5.687500	+4.10003589E-02	+2.96880273E-01	-6.69899849E-01	-9.94704751E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
5.750000	+5.42094400E-02	+2.94507069E-01	-7.32729821E-01	-1.00566003E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
5.812500	+6.63123559E-02	+2.91965880E-01	-7.95607353E-01	-9.94818750E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
5.875000	+7.70620057E-02	+2.89261307E-01	-8.57082165E-01	-9.59210973E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
5.937500	+8.62440787E-02	+2.86400541E-01	-9.15508724E-01	-8.95643121E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
6.000000	+9.36693953E-02	+2.83393426E-01	-9.69037555E-01	-8.01057564E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
6.062500	+9.91672243E-02	+2.80252341E-01	-1.01564092E+00	-6.73311437E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
6.125000	+1.02582350E-01	+2.76991961E-01	-1.05320148E+00	-5.12350306E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
6.187500	+1.03777633E-01	+2.73628940E-01	-1.07968471E+00	-3.35112861E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.562500	+3.47213686E-01	+4.37373900E-01	-1.71301986E+00	+2.29579192E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.593750	+3.40602794E-01	+4.37345946E-01	-1.64254854E+00	+2.21437202E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.625000	+3.33344969E-01	+4.36887919E-01	-1.57462160E+00	+2.13082001E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.656250	+3.25480584E-01	+4.36004928E-01	-1.50937229E+00	+2.04379243E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.687500	+3.17052529E-01	+4.34703636E-01	-1.44688458E+00	+1.95468248E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.718750	+3.08105968E-01	+4.32992235E-01	-1.38720464E+00	+1.86454928E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.750000	+2.98688096E-01	+4.30880419E-01	-1.33035025E+00	+1.77418085E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.781250	+2.88847933E-01	+4.28379346E-01	-1.27631834E+00	+1.68414729E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.812500	+2.78636113E-01	+4.25501591E-01	-1.22509104E+00	+1.59484481E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.843750	+2.68104702E-01	+4.22261086E-01	-1.17664054E+00	+1.50653197E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.875000	+2.57307014E-01	+4.18673050E-01	-1.13093279E+00	+1.41935934E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.906250	+2.46297424E-01	+4.14753918E-01	-1.08793058E+00	+1.33339364E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.937500	+2.35131188E-01	+4.10521248E-01	-1.04759569E+00	+1.24863751E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.968750	+2.23864243E-01	+4.05993633E-01	-1.00989073E+00	+1.16504573E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.000000	+2.12552993E-01	+4.01190603E-01	-9.74780334E-01	+1.08253847E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.031250	+2.01254076E-01	+3.96132525E-01	-9.42232077E-01	+1.00101230E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.062500	+1.90024103E-01	+3.90840498E-01	-9.12217065E-01	+9.20349320E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.093750	+1.78919365E-01	+3.85336253E-01	-8.84710245E-01	+8.40424812E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.125000	+1.67995518E-01	+3.79642050E-01	-8.59690514E-01	+7.61113632E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.156250	+1.57307227E-01	+3.73780579E-01	-8.37140643E-01	+6.82295644E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.187500	+1.46907784E-01	+3.67774862E-01	-8.17047037E-01	+6.03860316E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.218750	+1.36848698E-01	+3.61648160E-01	-7.99399373E-01	+5.25710608E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.250000	+1.27179257E-01	+3.55423883E-01	-7.84190124E-01	+4.47766268E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.281250	+1.17946084E-01	+3.49125504E-01	-7.71413981E-01	+3.69966588E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.312500	+1.09192673E-01	+3.42776471E-01	-7.61067212E-01	+2.92272691E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.343750	+1.00958936E-01	+3.36400127E-01	-7.53146938E-01	+2.14669377E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.375000	+9.32807548E-02	+3.30019626E-01	-7.47650376E-01	+1.37166563E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.406250	+8.61895676E-02	+3.23657851E-01	-7.44574028E-01	+5.98003586E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.437500	+7.97119891E-02	+3.17337332E-01	-7.43912853E-01	-1.73661969E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.468750	+7.38694847E-02	+3.11080163E-01	-7.45659415E-01	-9.42426936E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.500000	+6.86781095E-02	+3.04907913E-01	-7.49803022E-01	-1.70711156E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.531250	+6.41483232E-02	+2.98841548E-01	-7.56328862E-01	-2.46626033E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.562500	+6.02848909E-02	+2.92901339E-01	-7.65217149E-01	-3.21814313E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.593750	+5.70868740E-02	+2.87106777E-01	-7.76442257E-01	-3.96075674E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.625000	+5.45477169E-02	+2.81476496E-01	-7.89971878E-01	-4.69182596E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.656250	+5.26554275E-02	+2.76028184E-01	-8.05766169E-01	-5.40880339E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.687500	+5.13928485E-02	+2.70778511E-01	-8.23776900E-01	-6.10886715E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.718750	+5.07380115E-02	+2.65743060E-01	-8.43946589E-01	-6.78891540E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.750000	+5.06645642E-02	+2.60936259E-01	-8.66207621E-01	-7.44555721E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.781250	+5.11422557E-02	+2.56371327E-01	-8.90481322E-01	-8.07509889E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.812500	+5.21374670E-02	+2.52060231E-01	-9.16676989E-01	-8.67352543E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.843750	+5.36137672E-02	+2.48013641E-01	-9.44690855E-01	-9.23647682E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.875000	+5.55324792E-02	+2.44240910E-01	-9.74404969E-01	-9.75921942E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.906250	+5.78532383E-02	+2.40750050E-01	-1.00568598E+00	-1.02366131E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.937500	+6.05345251E-02	+2.37547724E-01	-1.03838380E+00	-1.06630759E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.968750	+6.35341606E-02	+2.34639245E-01	-1.07233020E+00	-1.10325483E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.000000	+6.68097484E-02	+2.32028584E-01	-1.10733723E+00	-1.13384616E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.031250	+7.03190562E-02	+2.29718378E-01	-1.14319559E+00	-1.15737165E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.062500	+7.40203286E-02	+2.27709953E-01	-1.17967296E+00	-1.17306793E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.093750	+7.78725283E-02	+2.26003343E-01	-1.21651233E+00	-1.18465212E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.781250	+2.63591915E-01	+3.15431944E-01	-2.26644548E+00	-2.06359689E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.796875	+2.69145815E-01	+3.19350341E-01	-2.29850293E+00	-2.03975667E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.812500	+2.74618717E-01	+3.23257452E-01	-2.33018788E+00	-2.01179253E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.828125	+2.80004038E-01	+3.27149448E-01	-2.36137145E+00	-1.97521176E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.843750	+2.85295260E-01	+3.31022531E-01	-2.39191324E+00	-1.92927761E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.859375	+2.90485938E-01	+3.34872942E-01	-2.42166137E+00	-1.87326500E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.875000	+2.95569700E-01	+3.38696962E-01	-2.45045278E+00	-1.80648284E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.890625	+3.00540259E-01	+3.42490918E-01	-2.47811396E+00	-1.72830051E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.906250	+3.05391418E-01	+3.46251187E-01	-2.50446217E+00	-1.63817822E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.921875	+3.10117081E-01	+3.49974201E-01	-2.52930703E+00	-1.53570055E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.937500	+3.14711260E-01	+3.53656451E-01	-2.55245281E+00	-1.42061204E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.953125	+3.19168088E-01	+3.57294488E-01	-2.57370116E+00	-1.29285297E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.968750	+3.23481830E-01	+3.60884931E-01	-2.59285446E+00	-1.15259325E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.984375	+3.27646891E-01	+3.64424470E-01	-2.60971970E+00	-1.00026159E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.000000	+3.31657833E-01	+3.67909866E-01	-2.62411264E+00	-8.36567138E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.015625	+3.35509385E-01	+3.71337957E-01	-2.63586242E+00	-6.62510577E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.031250	+3.39196456E-01	+3.74705662E-01	-2.64481610E+00	-4.79382162E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.046875	+3.42714147E-01	+3.78009982E-01	-2.65084311E+00	-2.88744897E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.062500	+3.46057764E-01	+3.81248003E-01	-2.65383937E+00	-9.24021511E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.078125	+3.49222833E-01	+3.84416896E-01	-2.65373068E+00	+1.07649582E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.093750	+3.52205107E-01	+3.87513926E-01	-2.65047532E+00	+3.09280608E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.109375	+3.55000583E-01	+3.90536447E-01	-2.64406566E+00	+5.10297107E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.125000	+3.57605511E-01	+3.93481906E-01	-2.63452854E+00	+7.08514759E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.140625	+3.60016402E-01	+3.96347844E-01	-2.62192457E+00	+9.01831836E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.156250	+3.62230045E-01	+3.99131899E-01	-2.60634629E+00	+1.08829668E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.171875	+3.64243507E-01	+4.01831806E-01	-2.58791530E+00	+1.26616520E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.187500	+3.66054150E-01	+4.04445396E-01	-2.56677863E+00	+1.43394508E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.203125	+3.67659630E-01	+4.06970599E-01	-2.54310452E+00	+1.59042486E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.218750	+3.69057911E-01	+4.09405444E-01	-2.51707785E+00	+1.73468749E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.234375	+3.70247264E-01	+4.11748058E-01	-2.48889553E+00	+1.86610931E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.250000	+3.71226273E-01	+4.13996668E-01	-2.45876194E+00	+1.98434641E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.265625	+3.71993840E-01	+4.16149600E-01	-2.42688471E+00	+2.08931115E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.281250	+3.72549184E-01	+4.18205280E-01	-2.39347097E+00	+2.18114160E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.296875	+3.72891843E-01	+4.20162232E-01	-2.35872403E+00	+2.26016697E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.312500	+3.73021674E-01	+4.22019079E-01	-2.32284075E+00	+2.32687162E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.328125	+3.72938849E-01	+4.23774546E-01	-2.28600930E+00	+2.38185961E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.343750	+3.72643856E-01	+4.25427452E-01	-2.24840763E+00	+2.42582165E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.359375	+3.72137494E-01	+4.26976720E-01	-2.21020237E+00	+2.45950537E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.375000	+3.71420869E-01	+4.28421367E-01	-2.17154809E+00	+2.48368950E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.390625	+3.70495387E-01	+4.29760512E-01	-2.13258707E+00	+2.49916236E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.406250	+3.69362750E-01	+4.30993371E-01	-2.09344927E+00	+2.50670440E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.421875	+3.68024950E-01	+4.32119257E-01	-2.05425256E+00	+2.50707461E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.437500	+3.66484259E-01	+4.33137582E-01	-2.01510319E+00	+2.50100039E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.453125	+3.64743222E-01	+4.34047858E-01	-1.97609630E+00	+2.48917038E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.468750	+3.62804653E-01	+4.34849693E-01	-1.93731661E+00	+2.47222987E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.484375	+3.60671618E-01	+4.35542794E-01	-1.89883911E+00	+2.45077815E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.500000	+3.58347434E-01	+4.36126965E-01	-1.86072979E+00	+2.42536758E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.515625	+3.55835656E-01	+4.36602111E-01	-1.82304638E+00	+2.39650385E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.531250	+3.53140068E-01	+4.36968233E-01	-1.78583905E+00	+2.36464718E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.546875	+3.50264673E-01	+4.37225430E-01	-1.74915115E+00	+2.33140350E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.390625	+1.18984661E-01	+2.25174195E-01	-1.54938255E+00	-1.37728694E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.398438	+1.21592979E-01	+2.26636464E-01	-1.56023369E+00	-1.40060595E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.406250	+1.24229037E-01	+2.28119913E-01	-1.57126701E+00	-1.42382045E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.414062	+1.26891766E-01	+2.29624131E-01	-1.58248089E+00	-1.44682443E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.421875	+1.29580100E-01	+2.31148702E-01	-1.59387365E+00	-1.46961477E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.429688	+1.32292978E-01	+2.32693206E-01	-1.60544362E+00	-1.49218804E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.437500	+1.35029339E-01	+2.34257218E-01	-1.61718908E+00	-1.51454046E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.445312	+1.37788131E-01	+2.35840311E-01	-1.62910831E+00	-1.53666790E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.453125	+1.40568304E-01	+2.37442053E-01	-1.64119952E+00	-1.55856576E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.460938	+1.43368812E-01	+2.39062008E-01	-1.65346090E+00	-1.58022901E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.468750	+1.46188618E-01	+2.40699738E-01	-1.66589060E+00	-1.60165207E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.476562	+1.49026686E-01	+2.42354800E-01	-1.67848671E+00	-1.62282880E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.484375	+1.51881989E-01	+2.44026747E-01	-1.69124730E+00	-1.64375243E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.492188	+1.54753504E-01	+2.45715132E-01	-1.70417035E+00	-1.66441552E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.500000	+1.57640214E-01	+2.47419502E-01	-1.71725379E+00	-1.68480988E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.507812	+1.60541109E-01	+2.49139403E-01	-1.73049550E+00	-1.70492652E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.515625	+1.63455186E-01	+2.50874376E-01	-1.74389327E+00	-1.72475558E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.523438	+1.66381444E-01	+2.52623961E-01	-1.75744481E+00	-1.74428628E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.531250	+1.69318894E-01	+2.54387695E-01	-1.77114774E+00	-1.76350682E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.539062	+1.72266549E-01	+2.56165113E-01	-1.78499960E+00	-1.78240436E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.546875	+1.75223429E-01	+2.57955746E-01	-1.79899781E+00	-1.80096487E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.554688	+1.78188563E-01	+2.59759123E-01	-1.81313968E+00	-1.81917313E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.562500	+1.81160981E-01	+2.61574774E-01	-1.82742239E+00	-1.83701259E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.570312	+1.84139724E-01	+2.63402222E-01	-1.84184300E+00	-1.85446533E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.578125	+1.87123837E-01	+2.65240992E-01	-1.85639841E+00	-1.87151194E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.585938	+1.90112370E-01	+2.67090606E-01	-1.87108537E+00	-1.88813147E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.593750	+1.93104380E-01	+2.68950582E-01	-1.88590046E+00	-1.90430129E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.601562	+1.96098930E-01	+2.70820441E-01	-1.90084008E+00	-1.91999705E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.609375	+1.99095086E-01	+2.72699698E-01	-1.91590042E+00	-1.93519255E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.617188	+2.02091923E-01	+2.74587869E-01	-1.93107746E+00	-1.94985968E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.625000	+2.05088520E-01	+2.76484468E-01	-1.94636698E+00	-1.96396828E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.632812	+2.08083959E-01	+2.78389009E-01	-1.96176447E+00	-1.97748607E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.640625	+2.11077330E-01	+2.80301003E-01	-1.97726520E+00	-1.99037858E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.648438	+2.14067725E-01	+2.82219961E-01	-1.99286413E+00	-2.00260898E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.656250	+2.17054245E-01	+2.84145394E-01	-2.00855596E+00	-2.01413807E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.664062	+2.20035990E-01	+2.86076812E-01	-2.02433504E+00	-2.02492414E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.671875	+2.23012069E-01	+2.88013722E-01	-2.04019540E+00	-2.03492288E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.679688	+2.25981593E-01	+2.89955634E-01	-2.05613071E+00	-2.04408734E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.687500	+2.28943678E-01	+2.91902056E-01	-2.07213427E+00	-2.05236779E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.695312	+2.31897444E-01	+2.93852496E-01	-2.08819896E+00	-2.05971171E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.703125	+2.34842015E-01	+2.95806461E-01	-2.10431726E+00	-2.06606369E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.710938	+2.37776518E-01	+2.97763460E-01	-2.12048120E+00	-2.07136541E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.718750	+2.40700086E-01	+2.99723000E-01	-2.13668235E+00	-2.07555556E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.726562	+2.43611852E-01	+3.01684591E-01	-2.15291176E+00	-2.07856989E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.734375	+2.46510957E-01	+3.03647740E-01	-2.16916000E+00	-2.08034113E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.742188	+2.49396542E-01	+3.05611957E-01	-2.18541709E+00	-2.08079905E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.750000	+2.52267754E-01	+3.07576752E-01	-2.20167248E+00	-2.07987051E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.757812	+2.55123742E-01	+3.09541636E-01	-2.21791507E+00	-2.07747949E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.765625	+2.57963660E-01	+3.11506121E-01	-2.23413310E+00	-2.07354722E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.773438	+2.60786664E-01	+3.13469719E-01	-2.25031424E+00	-2.06882429E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01


==> anc/otoc_to_plot_bosonic_M500_L1.1225_n250_beta20.0000.dat <==
500.000000	-4.76370657E-07	+1.35405512E-06	-1.25178148E+01	-1.85536611E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
510.000000	-1.13487716E-07	+1.35407367E-06	-1.27387613E+01	-2.56356402E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
520.000000	+2.57921411E-07	+1.35410623E-06	-1.30305276E+01	-3.39460992E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
530.000000	+6.09848142E-07	+1.35414160E-06	-1.34176833E+01	-4.58225972E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
540.000000	+9.15778286E-07	+1.35418153E-06	-1.39469795E+01	-6.53126607E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
550.000000	+1.15263023E-06	+1.35420940E-06	-1.47239365E+01	-1.06885327E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
560.000000	+1.30249791E-06	+1.35419661E-06	-1.60846860E+01	-3.87624457E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
570.000000	+1.35406063E-06	+1.35414724E-06	-2.24764256E+01	-1.03819148E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
580.000000	+1.30345843E-06	+1.35409474E-06	-1.61054499E+01	+3.87111769E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
590.000000	+1.15453677E-06	+1.35405955E-06	-1.47341902E+01	+1.07594628E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
600.000000	+9.18518363E-07	+1.35404734E-06	-1.39535573E+01	+6.55957794E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
610.000000	+6.13183761E-07	+1.35406773E-06	-1.34222746E+01	+4.59850220E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
620.000000	+2.61574435E-07	+1.35411578E-06	-1.30338569E+01	+3.40512318E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
630.000000	-1.09752957E-07	+1.35416061E-06	-1.27412500E+01	+2.57072259E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
640.000000	-4.72773181E-07	+1.35418249E-06	-1.25197124E+01	+1.93178083E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
650.000000	-8.00117813E-07	+1.35419016E-06	-1.23548938E+01	+1.40825271E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
660.000000	-1.06710708E-06	+1.35418558E-06	-1.22380618E+01	+9.55078416E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
670.000000	-1.25358864E-06	+1.35415471E-06	-1.21638781E+01	+5.43974248E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
680.000000	-1.34547622E-06	+1.35410432E-06	-1.21292670E+01	+1.55100747E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
690.000000	-1.33583956E-06	+1.35406409E-06	-1.21328580E+01	-2.27555770E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
700.000000	-1.22542384E-06	+1.35404951E-06	-1.21747781E+01	-6.19110360E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
710.000000	-1.02256921E-06	+1.35406028E-06	-1.22566801E+01	-1.03616813E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
720.000000	-7.42572243E-07	+1.35410038E-06	-1.23820118E+01	-1.49984141E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
730.000000	-4.06546159E-07	+1.35416012E-06	-1.25566484E+01	-2.04070735E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
740.000000	-3.98435423E-08	+1.35420224E-06	-1.27901532E+01	-2.70831420E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
750.000000	+3.29858385E-07	+1.35420215E-06	-1.30983112E+01	-3.59293642E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
760.000000	+6.74660729E-07	+1.35417494E-06	-1.35087405E+01	-4.88524905E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
770.000000	+9.68557194E-07	+1.35414065E-06	-1.40753610E+01	-7.08586889E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
780.000000	+1.18938832E-06	+1.35410129E-06	-1.49259143E+01	-1.22055955E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
790.000000	+1.32049617E-06	+1.35406637E-06	-1.65164801E+01	-2.18595249E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
800.000000	+1.35197663E-06	+1.35405649E-06	-1.92978193E+01	+3.85860105E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
810.000000	+1.28144421E-06	+1.35407281E-06	-1.57447599E+01	+2.37390386E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
820.000000	+1.11422933E-06	+1.35410173E-06	-1.45500116E+01	+9.55723087E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
830.000000	+8.62965060E-07	+1.35414225E-06	-1.38333137E+01	+6.06969600E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
840.000000	+5.46606389E-07	+1.35418976E-06	-1.33360724E+01	+4.31927986E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
850.000000	+1.88998580E-07	+1.35421359E-06	-1.29694577E+01	+3.21796961E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
860.000000	-1.82889448E-07	+1.35419121E-06	-1.26924784E+01	+2.43188963E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
870.000000	-5.40981467E-07	+1.35414118E-06	-1.24830798E+01	+1.82081571E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
880.000000	-8.58240648E-07	+1.35409339E-06	-1.23283153E+01	+1.31414137E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
890.000000	-1.11074356E-06	+1.35405931E-06	-1.22202515E+01	+8.71360649E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
900.000000	-1.27946819E-06	+1.35404880E-06	-1.21540432E+01	+4.66347939E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
910.000000	-1.35168293E-06	+1.35407324E-06	-1.21269820E+01	+8.00593205E-04	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
920.000000	-1.32190550E-06	+1.35411841E-06	-1.21380313E+01	-3.03263072E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
930.000000	-1.19236741E-06	+1.35415534E-06	-1.21876346E+01	-6.98658451E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
940.000000	-9.72869224E-07	+1.35417849E-06	-1.22777630E+01	-1.12315318E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
950.000000	-6.79996231E-07	+1.35419471E-06	-1.24122652E+01	-1.59931926E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
960.000000	-3.35823046E-07	+1.35419049E-06	-1.25976268E+01	-2.16069950E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
970.000000	+3.37214662E-08	+1.35415256E-06	-1.28444051E+01	-2.86254896E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
980.000000	+4.00750278E-07	+1.35410021E-06	-1.31701366E+01	-3.80801375E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
990.000000	+7.37529622E-07	+1.35406197E-06	-1.36060079E+01	-4.90941076E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
250.000000	-1.11333812E-06	+1.35420209E-06	-1.22191416E+01	-8.64086089E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
255.000000	-9.96671269E-07	+1.35405529E-06	-1.22676389E+01	-1.07580728E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
260.000000	-8.61662827E-07	+1.35419821E-06	-1.23267223E+01	-1.30174731E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
265.000000	-7.09711886E-07	+1.35408972E-06	-1.23978137E+01	-1.54267641E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
270.000000	-5.44933000E-07	+1.35415433E-06	-1.24809900E+01	-1.80280095E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
275.000000	-3.69212706E-07	+1.35413653E-06	-1.25780938E+01	-2.08831018E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
280.000000	-1.87072754E-07	+1.35409807E-06	-1.26898210E+01	-2.40431149E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
285.000000	-8.81247353E-10	+1.35416892E-06	-1.28185249E+01	-2.76235979E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
290.000000	+1.84875426E-07	+1.35405984E-06	-1.29660570E+01	-3.17245331E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
295.000000	+3.67503489E-07	+1.35418611E-06	-1.31357702E+01	-3.65560616E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
300.000000	+5.42857963E-07	+1.35404697E-06	-1.33316176E+01	-4.23508869E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
305.000000	+7.08168306E-07	+1.35419418E-06	-1.35592791E+01	-4.95655421E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
310.000000	+8.59910097E-07	+1.35406333E-06	-1.38272730E+01	-5.88169153E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
315.000000	+9.95412502E-07	+1.35417852E-06	-1.41474483E+01	-7.13927800E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
320.000000	+1.11211494E-06	+1.35411013E-06	-1.45412008E+01	-8.95083310E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
325.000000	+1.20754957E-06	+1.35413188E-06	-1.50425316E+01	-1.18800962E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
330.000000	+1.28039579E-06	+1.35416255E-06	-1.57292104E+01	-1.74842875E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
335.000000	+1.32856805E-06	+1.35408029E-06	-1.67909603E+01	-3.53044767E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
340.000000	+1.35202837E-06	+1.35418913E-06	-1.92596581E+01	-1.69101283E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
345.000000	+1.34934882E-06	+1.35405156E-06	-1.84819731E+01	+2.71224531E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
350.000000	+1.32164236E-06	+1.35419004E-06	-1.65474128E+01	+2.90285452E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
355.000000	+1.26833768E-06	+1.35405029E-06	-1.55791186E+01	+1.60865205E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
360.000000	+1.19156929E-06	+1.35417982E-06	-1.49387607E+01	+1.11898805E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
365.000000	+1.09164639E-06	+1.35407736E-06	-1.44601306E+01	+8.55504652E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
370.000000	+9.71602444E-07	+1.35415368E-06	-1.40832561E+01	+6.86792562E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
375.000000	+8.32594177E-07	+1.35413139E-06	-1.37733380E+01	+5.69060048E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
380.000000	+6.78290928E-07	+1.35410813E-06	-1.35141960E+01	+4.80739743E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
385.000000	+5.10718149E-07	+1.35418481E-06	-1.32925983E+01	+4.11927465E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
390.000000	+3.33768431E-07	+1.35406651E-06	-1.31022686E+01	+3.55796876E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
395.000000	+1.50308420E-07	+1.35420323E-06	-1.29368014E+01	+3.09188258E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
400.000000	-3.59198589E-08	+1.35405141E-06	-1.27930803E+01	+2.69086930E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
405.000000	-2.21432330E-07	+1.35418777E-06	-1.26677145E+01	+2.34281122E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
410.000000	-4.02861164E-07	+1.35406222E-06	-1.25587992E+01	+2.03191251E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
415.000000	-5.76457385E-07	+1.35416062E-06	-1.24645232E+01	+1.75275602E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
420.000000	-7.39408976E-07	+1.35409625E-06	-1.23835236E+01	+1.49582584E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
425.000000	-8.87995573E-07	+1.35412644E-06	-1.23149406E+01	+1.25885415E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
430.000000	-1.02020203E-06	+1.35415153E-06	-1.22576382E+01	+1.03509362E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
435.000000	-1.13255373E-06	+1.35408553E-06	-1.22114313E+01	+8.23763182E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
440.000000	-1.22402494E-06	+1.35420098E-06	-1.21752618E+01	+6.20150217E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
445.000000	-1.29167240E-06	+1.35405788E-06	-1.21494163E+01	+4.23148738E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
450.000000	-1.33545477E-06	+1.35420958E-06	-1.21329470E+01	+2.30372501E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
455.000000	-1.35332898E-06	+1.35405914E-06	-1.21263790E+01	+3.93681665E-04	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
460.000000	-1.34609455E-06	+1.35417938E-06	-1.21290102E+01	-1.50477335E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
465.000000	-1.31287151E-06	+1.35408155E-06	-1.21414267E+01	-3.42606305E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
470.000000	-1.25518910E-06	+1.35413858E-06	-1.21632708E+01	-5.37098026E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
475.000000	-1.17337197E-06	+1.35411835E-06	-1.21951365E+01	-7.37944843E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
480.000000	-1.06960702E-06	+1.35409980E-06	-1.22370653E+01	-9.45210222E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
485.000000	-9.45363710E-07	+1.35416874E-06	-1.22896576E+01	-1.16404862E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
490.000000	-8.03310737E-07	+1.35406651E-06	-1.23534701E+01	-1.39439642E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
495.000000	-6.46028582E-07	+1.35420942E-06	-1.24290972E+01	-1.63068646E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
125.000000	+1.29245628E-06	+1.35412303E-06	-1.59083737E+01	+1.75969551E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
127.500000	+1.26170808E-06	+1.35419797E-06	-1.55030192E+01	+1.48314004E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
130.000000	+1.22469121E-06	+1.35414384E-06	-1.51668036E+01	+1.24244620E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
132.500000	+1.18191920E-06	+1.35406169E-06	-1.48817961E+01	+1.06310192E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
135.000000	+1.13381346E-06	+1.35408608E-06	-1.46352527E+01	+9.28565701E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
137.500000	+1.08032248E-06	+1.35417929E-06	-1.44175133E+01	+8.25025260E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
140.000000	+1.02144944E-06	+1.35419516E-06	-1.42227401E+01	+7.39779337E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
142.500000	+9.57675388E-07	+1.35410363E-06	-1.40476236E+01	+6.67015273E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
145.000000	+8.89593662E-07	+1.35405868E-06	-1.38892324E+01	+6.06034332E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
147.500000	+8.17406708E-07	+1.35414586E-06	-1.37446064E+01	+5.55266564E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
150.000000	+7.41119537E-07	+1.35421430E-06	-1.36115991E+01	+5.11033713E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
152.500000	+6.61143866E-07	+1.35414322E-06	-1.34890896E+01	+4.70799731E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
155.000000	+5.78240232E-07	+1.35405934E-06	-1.33761993E+01	+4.34807846E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
157.500000	+4.92808407E-07	+1.35409990E-06	-1.32716857E+01	+4.03690885E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
160.000000	+4.04849028E-07	+1.35418696E-06	-1.31743538E+01	+3.76019672E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
162.500000	+3.14732065E-07	+1.35417773E-06	-1.30836758E+01	+3.49827655E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
165.000000	+2.23286890E-07	+1.35408466E-06	-1.29994400E+01	+3.25272560E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
167.500000	+1.31032572E-07	+1.35405334E-06	-1.29210395E+01	+3.03500381E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
170.000000	+3.80383280E-08	+1.35413931E-06	-1.28476898E+01	+2.83939636E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
172.500000	-5.53849406E-08	+1.35419769E-06	-1.27790697E+01	+2.65048573E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
175.000000	-1.48481792E-07	+1.35411957E-06	-1.27151655E+01	+2.46738043E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
177.500000	-2.40623836E-07	+1.35403955E-06	-1.26557007E+01	+2.29990655E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
180.000000	-3.31623273E-07	+1.35409741E-06	-1.26001702E+01	+2.14830013E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
182.500000	-4.21304143E-07	+1.35418806E-06	-1.25482857E+01	+2.00219590E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
185.000000	-5.09052122E-07	+1.35416191E-06	-1.25000604E+01	+1.85657403E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
187.500000	-5.94128729E-07	+1.35407227E-06	-1.24554570E+01	+1.71798985E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
190.000000	-6.76272309E-07	+1.35406606E-06	-1.24141609E+01	+1.59207071E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
192.500000	-7.55467944E-07	+1.35415645E-06	-1.23758535E+01	+1.47227712E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
195.000000	-8.31235611E-07	+1.35420251E-06	-1.23405471E+01	+1.34999046E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
197.500000	-9.02814645E-07	+1.35412429E-06	-1.23083539E+01	+1.22934789E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
200.000000	-9.69932009E-07	+1.35405376E-06	-1.22790797E+01	+1.11876669E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
202.500000	-1.03266529E-06	+1.35412091E-06	-1.22524156E+01	+1.01447049E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
205.000000	-1.09069679E-06	+1.35421059E-06	-1.22283561E+01	+9.07246631E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
207.500000	-1.14338239E-06	+1.35416725E-06	-1.22070533E+01	+7.98530247E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
210.000000	-1.19042676E-06	+1.35407218E-06	-1.21884296E+01	+6.96185705E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
212.500000	-1.23193497E-06	+1.35408342E-06	-1.21722440E+01	+6.00136477E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
215.000000	-1.26783509E-06	+1.35417327E-06	-1.21584228E+01	+5.02854478E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
217.500000	-1.29766743E-06	+1.35419478E-06	-1.21471013E+01	+4.01602201E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
220.000000	-1.32108117E-06	+1.35410958E-06	-1.21383427E+01	+3.02489343E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
222.500000	-1.33822520E-06	+1.35404986E-06	-1.21319768E+01	+2.09949305E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
225.000000	-1.34930306E-06	+1.35411832E-06	-1.21278452E+01	+1.18145653E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
227.500000	-1.35402673E-06	+1.35419943E-06	-1.21260695E+01	+2.04205582E-04	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
230.000000	-1.35203819E-06	+1.35414488E-06	-1.21268242E+01	-7.85848316E-04	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
232.500000	-1.34355805E-06	+1.35404771E-06	-1.21299988E+01	-1.71609589E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
235.000000	-1.32898644E-06	+1.35407561E-06	-1.21354047E+01	-2.62781919E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
237.500000	-1.30822084E-06	+1.35417266E-06	-1.21431378E+01	-3.60169457E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
240.000000	-1.28100024E-06	+1.35417643E-06	-1.21534132E+01	-4.61566128E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
242.500000	-1.24756478E-06	+1.35408877E-06	-1.21662162E+01	-5.59561978E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
245.000000	-1.20841878E-06	+1.35405248E-06	-1.21813912E+01	-6.54860376E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
247.500000	-1.16371693E-06	+1.35413014E-06	-1.21989592E+01	-7.50573637E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
62.500000	+2.04340241E-07	+1.35417651E-06	-1.29827438E+01	+5.66044200E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
63.750000	-2.50061442E-07	+1.35412411E-06	-1.26497472E+01	-3.32495908E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
65.000000	+2.95953473E-07	+1.35407541E-06	-1.30658678E+01	+2.21288870E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
66.250000	-3.41223598E-07	+1.35420981E-06	-1.25944250E+01	-3.55888684E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
67.500000	+3.86004904E-07	+1.35405001E-06	-1.31548400E+01	+2.05708600E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
68.750000	-4.30745201E-07	+1.35416044E-06	-1.25429978E+01	-3.82613415E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
70.000000	+4.74410737E-07	+1.35414979E-06	-1.32504933E+01	+1.90630726E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
71.250000	-5.17969310E-07	+1.35406037E-06	-1.24953401E+01	-4.13002408E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
72.500000	+5.60763722E-07	+1.35420119E-06	-1.33537439E+01	+1.77090904E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
73.750000	-6.02691384E-07	+1.35408019E-06	-1.24510674E+01	-4.45581955E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
75.000000	+6.44326644E-07	+1.35412381E-06	-1.34651394E+01	+1.64597776E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
76.250000	-6.84796567E-07	+1.35417471E-06	-1.24099180E+01	-4.80475958E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
77.500000	+7.24599133E-07	+1.35405784E-06	-1.35852584E+01	+1.51995039E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
78.750000	-7.63757996E-07	+1.35418253E-06	-1.23719192E+01	-5.20969103E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
80.000000	+8.01519326E-07	+1.35411024E-06	-1.37155007E+01	+1.39217469E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
81.250000	-8.38857915E-07	+1.35409398E-06	-1.23371148E+01	-5.69270309E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
82.500000	+8.74908721E-07	+1.35419611E-06	-1.38578183E+01	+1.27305199E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
83.750000	-9.09819613E-07	+1.35404834E-06	-1.23052885E+01	-6.23818995E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
85.000000	+9.44103312E-07	+1.35418060E-06	-1.40137730E+01	+1.16573298E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
86.250000	-9.76695792E-07	+1.35411959E-06	-1.22761452E+01	-6.84717151E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
87.500000	+1.00852502E-06	+1.35408505E-06	-1.41849523E+01	+1.05870383E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
88.750000	-1.03913591E-06	+1.35419421E-06	-1.22496776E+01	-7.58142291E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
90.000000	+1.06817264E-06	+1.35406940E-06	-1.43744879E+01	+9.45476981E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
91.250000	-1.09643472E-06	+1.35414025E-06	-1.22260407E+01	-8.50790143E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
92.500000	+1.12304909E-06	+1.35416821E-06	-1.45871854E+01	+8.36500427E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
93.750000	-1.14831619E-06	+1.35404607E-06	-1.22051282E+01	-9.64699059E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
95.000000	+1.17261770E-06	+1.35420899E-06	-1.48283602E+01	+7.38865011E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
96.250000	-1.19493405E-06	+1.35408044E-06	-1.21866566E+01	-1.10450643E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
97.500000	+1.21634031E-06	+1.35411668E-06	-1.51044868E+01	+6.42653177E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
98.750000	-1.23611453E-06	+1.35418403E-06	-1.21705902E+01	-1.28902519E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
100.000000	+1.25423195E-06	+1.35405265E-06	-1.54267431E+01	+5.39600778E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
101.250000	-1.27129878E-06	+1.35417971E-06	-1.21571002E+01	-1.55343107E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
102.500000	+1.28642379E-06	+1.35411916E-06	-1.58151008E+01	+4.36744382E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
103.750000	-1.30021586E-06	+1.35408628E-06	-1.21461816E+01	-1.95003540E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
105.000000	+1.31261882E-06	+1.35419423E-06	-1.63026097E+01	+3.42136115E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
106.250000	-1.32303921E-06	+1.35406361E-06	-1.21376282E+01	-2.58566931E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
107.500000	+1.33237315E-06	+1.35415532E-06	-1.69490270E+01	+2.51387087E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
108.750000	-1.33983405E-06	+1.35414648E-06	-1.21313435E+01	-3.80371433E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
110.000000	+1.34564830E-06	+1.35406454E-06	-1.78999556E+01	+1.55415533E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
111.250000	-1.35026259E-06	+1.35420546E-06	-1.21274581E+01	-7.33459341E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
112.500000	+1.35271925E-06	+1.35406441E-06	-1.97336040E+01	+5.46958074E-04	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
113.750000	-1.35402375E-06	+1.35414491E-06	-1.21260907E+01	-3.41395807E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
115.000000	+1.35358622E-06	+1.35415916E-06	-2.05870935E+01	-4.13188401E-04	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
116.250000	-1.35131175E-06	+1.35406089E-06	-1.21271237E+01	+9.59220828E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
117.500000	+1.34788643E-06	+1.35418976E-06	-1.81890414E+01	-1.30485426E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
118.750000	-1.34245998E-06	+1.35410175E-06	-1.21303858E+01	+4.31856786E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
120.000000	+1.33554100E-06	+1.35409562E-06	-1.71093994E+01	-2.23519691E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
121.250000	-1.32733315E-06	+1.35420224E-06	-1.21359738E+01	+2.76704577E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
122.500000	+1.31698250E-06	+1.35404037E-06	-1.64176380E+01	-3.25277003E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
123.750000	-1.30563409E-06	+1.35418367E-06	-1.21441058E+01	+6.84090433E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
31.250000	+8.82414802E-07	+1.35414274E-06	-1.38737162E+01	+3.96860640E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
31.875000	-1.04199680E-06	+1.35406746E-06	-1.22485359E+01	+1.23197078E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
32.500000	-8.46266859E-07	+1.35407030E-06	-1.23337528E+01	-1.70966185E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
33.125000	+1.07140935E-06	+1.35414305E-06	-1.43856132E+01	-1.11697759E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
33.750000	+8.09543302E-07	+1.35419358E-06	-1.37299748E+01	+1.72855877E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
34.375000	-1.09917482E-06	+1.35416097E-06	-1.22249147E+01	+1.08939487E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
35.000000	-7.71681153E-07	+1.35408485E-06	-1.23682312E+01	-1.89927120E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
35.625000	+1.12565451E-06	+1.35405826E-06	-1.45990037E+01	-9.83955747E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
36.250000	+7.32737949E-07	+1.35411794E-06	-1.35981759E+01	+1.91605403E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
36.875000	-1.15115347E-06	+1.35419335E-06	-1.22039362E+01	+9.53960104E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
37.500000	-6.93351285E-07	+1.35418581E-06	-1.24057257E+01	-2.10950245E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
38.125000	+1.17475406E-06	+1.35409781E-06	-1.48408143E+01	-8.57089446E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
38.750000	+6.52675815E-07	+1.35404270E-06	-1.34770875E+01	+2.12409787E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
39.375000	-1.19737570E-06	+1.35409883E-06	-1.21856919E+01	+8.24450176E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
40.000000	-6.11485340E-07	+1.35419530E-06	-1.24465248E+01	-2.34726775E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
40.625000	+1.21851501E-06	+1.35420083E-06	-1.51197766E+01	-7.34902220E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
41.250000	+5.69669009E-07	+1.35410586E-06	-1.33651526E+01	+2.35984712E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
41.875000	-1.23787218E-06	+1.35403938E-06	-1.21699677E+01	+6.99603346E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
42.500000	-5.26742958E-07	+1.35409044E-06	-1.24906484E+01	-2.62133665E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
43.125000	+1.25633259E-06	+1.35418694E-06	-1.54466385E+01	-6.16382272E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
43.750000	+4.83765535E-07	+1.35419995E-06	-1.32611262E+01	+2.63206187E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
44.375000	-1.27277576E-06	+1.35411831E-06	-1.21565612E+01	+5.78490640E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
45.000000	-4.39772337E-07	+1.35405306E-06	-1.25380129E+01	-2.94545210E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
45.625000	+1.28794618E-06	+1.35408410E-06	-1.58383763E+01	-5.01134503E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
46.250000	+3.95360042E-07	+1.35416491E-06	-1.31644311E+01	+2.95424308E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
46.875000	-1.30172576E-06	+1.35419372E-06	-1.21455725E+01	+4.60452645E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
47.500000	-3.50746233E-07	+1.35413953E-06	-1.25888653E+01	-3.34641902E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
48.125000	+1.31356219E-06	+1.35407112E-06	-1.63285962E+01	-3.88663115E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
48.750000	+3.05248019E-07	+1.35407168E-06	-1.30746942E+01	+3.35316203E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
49.375000	-1.32425878E-06	+1.35414144E-06	-1.21371437E+01	+3.44821378E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
50.000000	-2.59773703E-07	+1.35419461E-06	-1.26436674E+01	-3.87992240E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
50.625000	+1.33319123E-06	+1.35416079E-06	-1.69870467E+01	-2.78030528E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
51.250000	+2.13931369E-07	+1.35407903E-06	-1.29912056E+01	+3.88470000E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
51.875000	-1.34038608E-06	+1.35405739E-06	-1.21311717E+01	+2.30900122E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
52.500000	-1.67501132E-07	+1.35413009E-06	-1.27025804E+01	-4.67996116E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
53.125000	+1.34644116E-06	+1.35420126E-06	-1.79811231E+01	-1.68447589E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
53.750000	+1.21450422E-07	+1.35417083E-06	-1.29131399E+01	+4.68292272E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
54.375000	-1.35035870E-06	+1.35407795E-06	-1.21274698E+01	+1.18073879E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
55.000000	-7.47211696E-08	+1.35405148E-06	-1.27655476E+01	-6.26334140E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
55.625000	+1.35305243E-06	+1.35412867E-06	-1.99566465E+01	-5.96732377E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
56.250000	+2.81258909E-08	+1.35420194E-06	-1.28401391E+01	+6.26447541E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
56.875000	-1.35410149E-06	+1.35417143E-06	-1.21260522E+01	+5.82707392E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
57.500000	+1.83118853E-08	+1.35408213E-06	-1.28328553E+01	-6.48000756E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
58.125000	+1.35323313E-06	+1.35405519E-06	-2.02260617E+01	+4.85450853E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
58.750000	-6.52144732E-08	+1.35412193E-06	-1.27721739E+01	+6.47917351E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
59.375000	-1.35125966E-06	+1.35419116E-06	-1.21270948E+01	-1.06354701E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
60.000000	+1.11526190E-07	+1.35417603E-06	-1.29051173E+01	-4.78325630E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
60.625000	+1.34725208E-06	+1.35410006E-06	-1.81061652E+01	+1.56967508E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
61.250000	-1.57975069E-07	+1.35405846E-06	-1.27089079E+01	+4.78042264E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
61.875000	-1.34178376E-06	+1.35410112E-06	-1.21306369E+01	-2.92995532E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
15.625000	+5.64978988E-07	+1.35407573E-06	-1.33592297E+01	-1.17648938E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
15.937500	+1.27350600E-06	+1.35404693E-06	-1.56413531E+01	-2.84069608E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
16.250000	+1.22036706E-06	+1.35404773E-06	-1.51346648E+01	+3.89127466E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
16.562500	+4.37347529E-07	+1.35407677E-06	-1.32093065E+01	+4.29755104E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
16.875000	-6.07296100E-07	+1.35412252E-06	-1.24486954E+01	+1.69418422E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
17.187500	-1.28885158E-06	+1.35416796E-06	-1.21504413E+01	+4.22340076E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
17.500000	-1.19972574E-06	+1.35419710E-06	-1.21847328E+01	-6.62072427E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
17.812500	-3.93195630E-07	+1.35420051E-06	-1.25642366E+01	-2.05781790E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
18.125000	+6.48436329E-07	+1.35417826E-06	-1.34708690E+01	-5.62722926E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
18.437500	+1.30226279E-06	+1.35413918E-06	-1.60812549E+01	-2.21473218E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
18.750000	+1.17729327E-06	+1.35409731E-06	-1.48550766E+01	+4.74345443E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
19.062500	+3.48282686E-07	+1.35406684E-06	-1.31165959E+01	+3.91544328E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
19.375000	-6.88982347E-07	+1.35405743E-06	-1.24079246E+01	+1.56105360E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
19.687500	-1.31418699E-06	+1.35407145E-06	-1.21409374E+01	+3.27787247E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
20.000000	-1.15344554E-06	+1.35410355E-06	-1.22030576E+01	-7.62248886E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
20.312500	-3.02876605E-07	+1.35414277E-06	-1.26173429E+01	-2.22214395E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
20.625000	+7.28882640E-07	+1.35417613E-06	-1.35918975E+01	-6.45326863E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
20.937500	+1.32483709E-06	+1.35419268E-06	-1.66506358E+01	-1.63119129E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
21.250000	+1.12859524E-06	+1.35418690E-06	-1.46113921E+01	+5.79286162E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
21.562500	+2.57503973E-07	+1.35416053E-06	-1.30300973E+01	+3.58594445E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
21.875000	-7.67511932E-07	+1.35412212E-06	-1.23701768E+01	+1.43418576E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
22.187500	-1.33347125E-06	+1.35408455E-06	-1.21337312E+01	+2.34145943E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
22.500000	-1.10192383E-06	+1.35406088E-06	-1.22238356E+01	-8.64768629E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
22.812500	-2.11356347E-07	+1.35405991E-06	-1.26742116E+01	-2.39871068E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
23.125000	+8.05636779E-07	+1.35408281E-06	-1.37230298E+01	-7.63437699E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
23.437500	+1.34086664E-06	+1.35412226E-06	-1.74456972E+01	-1.07617902E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
23.750000	+1.07425200E-06	+1.35416448E-06	-1.43956417E+01	+7.19428143E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
24.062500	+1.65218445E-07	+1.35419398E-06	-1.29492713E+01	+3.29647812E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
24.375000	-8.42642024E-07	+1.35419926E-06	-1.23353428E+01	+1.31273590E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
24.687500	-1.34663323E-06	+1.35417744E-06	-1.21288114E+01	+1.41186223E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
25.000000	-1.04536788E-06	+1.35413585E-06	-1.22471014E+01	-9.69891143E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
25.312500	-1.19011715E-07	+1.35408974E-06	-1.27349934E+01	-2.58946643E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
25.625000	+8.78445446E-07	+1.35405664E-06	-1.38655180E+01	-9.64024677E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
25.937500	+1.35048886E-06	+1.35404961E-06	-1.87601476E+01	-5.40572708E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
26.250000	+1.01482007E-06	+1.35407192E-06	-1.42033759E+01	+9.41784847E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
26.562500	+7.21799329E-08	+1.35411547E-06	-1.28739923E+01	+3.03976918E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
26.875000	-9.13711171E-07	+1.35416370E-06	-1.23035202E+01	+1.19623292E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
27.187500	-1.35327750E-06	+1.35419799E-06	-1.21263467E+01	+4.86286818E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
27.500000	-9.83655338E-07	+1.35420503E-06	-1.22731272E+01	-1.07822608E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
27.812500	-2.58757061E-08	+1.35418205E-06	-1.28002380E+01	-2.79777572E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
28.125000	+9.47313597E-07	+1.35413798E-06	-1.40217371E+01	-1.46603097E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
28.437500	+1.35394513E-06	+1.35408987E-06	-2.19629316E+01	-1.43026711E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
28.750000	+9.50852244E-07	+1.35405616E-06	-1.40306762E+01	+1.46543776E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
29.062500	-2.09010820E-08	+1.35404945E-06	-1.28039456E+01	+2.80959972E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
29.375000	-9.80169660E-07	+1.35407178E-06	-1.22746764E+01	+1.08410381E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
29.687500	-1.35326928E-06	+1.35411411E-06	-1.21263807E+01	-4.37883478E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
30.000000	-9.17064668E-07	+1.35416015E-06	-1.23020441E+01	-1.19036584E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
30.312500	+6.75915815E-08	+1.35419274E-06	-1.28703594E+01	-3.02766580E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
30.625000	+1.01186753E-06	+1.35420034E-06	-1.41943353E+01	-9.64979842E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
30.937500	+1.35108960E-06	+1.35418104E-06	-1.89014834E+01	-2.04759498E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
7.812500	-7.30814712E-07	+1.35418778E-06	-1.23875933E+01	-1.30573549E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
7.968750	-2.33219813E-07	+1.35419486E-06	-1.26602567E+01	-2.18435540E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
8.125000	+3.00652852E-07	+1.35419608E-06	-1.30702044E+01	-3.29761519E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
8.281250	+7.87759131E-07	+1.35419124E-06	-1.36907614E+01	-5.28764451E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
8.437500	+1.15233054E-06	+1.35418064E-06	-1.47225933E+01	-1.13142110E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
8.593750	+1.33766003E-06	+1.35416508E-06	-1.72264524E+01	-5.24240659E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
8.750000	+1.31492244E-06	+1.35414583E-06	-1.63608454E+01	+8.90106807E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
8.906250	+1.08765759E-06	+1.35412450E-06	-1.44448686E+01	+9.04744411E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
9.062500	+6.91219216E-07	+1.35410293E-06	-1.35335191E+01	+4.72568528E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
9.218750	+1.87275480E-07	+1.35408305E-06	-1.29680919E+01	+3.01342649E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
9.375000	-3.45783428E-07	+1.35406669E-06	-1.25918233E+01	+1.99884068E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
9.531250	-8.25038520E-07	+1.35405540E-06	-1.23434542E+01	+1.27256096E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
9.687500	-1.17593972E-06	+1.35405035E-06	-1.21941480E+01	+6.83470741E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
9.843750	-1.34390200E-06	+1.35405215E-06	-1.21298696E+01	+1.56571267E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
10.000000	-1.30279633E-06	+1.35406081E-06	-1.21452195E+01	-3.57073838E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
10.156250	-1.05901456E-06	+1.35407570E-06	-1.22414552E+01	-9.01483618E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
10.312500	-6.50475815E-07	+1.35409558E-06	-1.24269331E+01	-1.53242910E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
10.468750	-1.40728627E-07	+1.35411873E-06	-1.27203393E+01	-2.34532808E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
10.625000	+3.90933954E-07	+1.35414306E-06	-1.31598481E+01	-3.55383789E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
10.781250	+8.61808827E-07	+1.35416631E-06	-1.38309136E+01	-5.83481398E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
10.937500	+1.19864810E-06	+1.35418626E-06	-1.49832275E+01	-1.45943545E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
11.093750	+1.34905369E-06	+1.35420097E-06	-1.83916494E+01	-2.81273875E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
11.250000	+1.28962858E-06	+1.35420893E-06	-1.58622084E+01	+1.32611274E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
11.406250	+1.02961642E-06	+1.35420926E-06	-1.42475471E+01	+7.82439244E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
11.562500	+6.09463438E-07	+1.35420178E-06	-1.34170857E+01	+4.33928378E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
11.718750	+9.45262597E-08	+1.35418707E-06	-1.28915209E+01	+2.80488110E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
11.875000	-4.35095131E-07	+1.35416643E-06	-1.25405604E+01	+1.85792924E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
12.031250	-8.97017660E-07	+1.35414174E-06	-1.23109180E+01	+1.16309111E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
12.187500	-1.21939015E-06	+1.35411533E-06	-1.21770944E+01	+5.89072124E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
12.343750	-1.35206963E-06	+1.35408971E-06	-1.21268330E+01	+6.76473185E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
12.500000	-1.27442059E-06	+1.35406736E-06	-1.21559546E+01	-4.48064157E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
12.656250	-9.98524267E-07	+1.35405047E-06	-1.22668530E+01	-1.00283528E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
12.812500	-5.67299030E-07	+1.35404072E-06	-1.24693406E+01	-1.65666555E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
12.968750	-4.78243210E-08	+1.35403911E-06	-1.27845610E+01	-2.51714676E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
13.125000	+4.79093308E-07	+1.35404585E-06	-1.32559490E+01	-3.83744033E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
13.281250	+9.31489292E-07	+1.35406032E-06	-1.39837611E+01	-6.49103437E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
13.437500	+1.23899036E-06	+1.35408116E-06	-1.52843973E+01	-2.27515014E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
13.593750	+1.35376113E-06	+1.35410638E-06	-2.10936053E+01	-5.74124345E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
13.750000	+1.25794525E-06	+1.35413353E-06	-1.54638111E+01	+2.24760345E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
13.906250	+9.66443609E-07	+1.35416000E-06	-1.40698445E+01	+6.89478202E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
14.062500	+5.24597117E-07	+1.35418324E-06	-1.33091917E+01	+3.99953541E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
14.218750	+1.13428207E-09	+1.35420101E-06	-1.28199897E+01	+2.61235169E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
14.375000	-5.22519602E-07	+1.35421162E-06	-1.24928318E+01	+1.72420913E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
14.531250	-9.64908726E-07	+1.35421409E-06	-1.22811744E+01	+1.05716801E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
14.687500	-1.25721808E-06	+1.35420824E-06	-1.21624668E+01	+4.96272909E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
14.843750	-1.35397849E-06	+1.35419468E-06	-1.21260891E+01	-2.10373223E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
15.000000	-1.24013989E-06	+1.35417480E-06	-1.21690410E+01	-5.40119288E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
15.156250	-9.33412386E-07	+1.35415054E-06	-1.22948764E+01	-1.10698170E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
15.312500	-4.81510983E-07	+1.35412427E-06	-1.25149728E+01	-1.78672795E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
15.468750	+4.52673041E-08	+1.35409853E-06	-1.28532288E+01	-2.54294973E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.906250	+1.18796401E-06	+1.35412066E-06	-1.49171877E+01	+9.41071586E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.984375	+1.03653417E-06	+1.35413160E-06	-1.42693340E+01	+7.17433767E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
4.062500	+8.44391913E-07	+1.35414234E-06	-1.37961974E+01	+5.37075189E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
4.140625	+6.19083456E-07	+1.35415264E-06	-1.34301540E+01	+4.21389147E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
4.218750	+3.69457575E-07	+1.35416227E-06	-1.31377769E+01	+3.39210319E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
4.296875	+1.05318079E-07	+1.35417101E-06	-1.29001379E+01	+2.76633864E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
4.375000	-1.62961250E-07	+1.35417866E-06	-1.27055365E+01	+2.26459093E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
4.453125	-4.24844088E-07	+1.35418508E-06	-1.25462956E+01	+1.84553711E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
4.531250	-6.70045384E-07	+1.35419012E-06	-1.24171713E+01	+1.48354529E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
4.609375	-8.88935293E-07	+1.35419368E-06	-1.23144916E+01	+1.16166667E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
4.687500	-1.07291737E-06	+1.35419571E-06	-1.22356609E+01	+8.68033942E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
4.765625	-1.21476619E-06	+1.35419615E-06	-1.21788613E+01	+5.93860020E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
4.843750	-1.30891106E-06	+1.35419503E-06	-1.21428702E+01	+3.32243248E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
4.921875	-1.35165483E-06	+1.35419238E-06	-1.21269483E+01	+7.73970377E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
5.000000	-1.34131905E-06	+1.35418828E-06	-1.21307769E+01	-1.75896892E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
5.078125	-1.27830985E-06	+1.35418282E-06	-1.21544322E+01	-4.32729780E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
5.156250	-1.16510200E-06	+1.35417613E-06	-1.21983910E+01	-6.98484319E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
5.234375	-1.00614170E-06	+1.35416839E-06	-1.22635704E+01	-9.79305823E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
5.312500	-8.07671940E-07	+1.35415976E-06	-1.23514075E+01	-1.28271856E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
5.390625	-5.77487332E-07	+1.35415044E-06	-1.24639951E+01	-1.61852997E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
5.468750	-3.24627986E-07	+1.35414064E-06	-1.26043028E+01	-2.00027771E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
5.546875	-5.90244866E-08	+1.35413057E-06	-1.27765385E+01	-2.44772159E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
5.625000	+2.08892100E-07	+1.35412047E-06	-1.29867593E+01	-2.99145992E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
5.703125	+4.68599871E-07	+1.35411054E-06	-1.32439542E+01	-3.68222386E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
5.781250	+7.09899304E-07	+1.35410100E-06	-1.35621068E+01	-4.61165487E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
5.859375	+9.23313812E-07	+1.35409205E-06	-1.39645252E+01	-5.96586876E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
5.937500	+1.10046191E-06	+1.35408389E-06	-1.44942738E+01	-8.19639017E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
6.015625	+1.23438639E-06	+1.35407668E-06	-1.52452112E+01	-1.28151154E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
6.093750	+1.31982754E-06	+1.35407057E-06	-1.64966356E+01	-3.35201833E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
6.171875	+1.35342974E-06	+1.35406570E-06	-2.04827398E+01	-3.38143770E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
6.250000	+1.33387324E-06	+1.35406215E-06	-1.70249852E+01	+3.18455348E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
6.328125	+1.26192605E-06	+1.35406001E-06	-1.55068750E+01	+1.50987841E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
6.406250	+1.14041374E-06	+1.35405931E-06	-1.46658002E+01	+9.06752034E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
6.484375	+9.74108539E-07	+1.35406007E-06	-1.40900750E+01	+6.44142805E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
6.562500	+7.69541922E-07	+1.35406227E-06	-1.36593271E+01	+4.91794113E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
6.640625	+5.34748091E-07	+1.35406585E-06	-1.33216467E+01	+3.90014787E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
6.718750	+2.78948465E-07	+1.35407075E-06	-1.30499290E+01	+3.15750637E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
6.796875	+1.21895209E-08	+1.35407686E-06	-1.28282863E+01	+2.58088239E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
6.875000	-2.55051778E-07	+1.35408405E-06	-1.26466661E+01	+2.11148262E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
6.953125	-5.12279463E-07	+1.35409218E-06	-1.24983671E+01	+1.71456938E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
7.031250	-7.49390793E-07	+1.35410106E-06	-1.23787646E+01	+1.36808649E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
7.109375	-9.57073054E-07	+1.35411051E-06	-1.22846036E+01	+1.05715011E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
7.187500	-1.12716933E-06	+1.35412034E-06	-1.22135849E+01	+7.71135579E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
7.265625	-1.25299886E-06	+1.35413034E-06	-1.21641137E+01	+5.02017665E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
7.343750	-1.32961948E-06	+1.35414030E-06	-1.21351447E+01	+2.43353969E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
7.421875	-1.35402169E-06	+1.35415000E-06	-1.21260896E+01	-1.03906959E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
7.500000	-1.32524687E-06	+1.35415923E-06	-1.21367682E+01	-2.64343663E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
7.578125	-1.24442496E-06	+1.35416781E-06	-1.21673933E+01	-5.23649345E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
7.656250	-1.11473002E-06	+1.35417554E-06	-1.22185884E+01	-7.93897231E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
7.734375	-9.41255614E-07	+1.35418224E-06	-1.22914398E+01	-1.07109720E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
1.953125	-3.35130214E-07	+1.35418194E-06	-1.25980419E+01	+1.96854417E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
1.992188	-4.63473587E-07	+1.35417751E-06	-1.25248183E+01	+1.78050551E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.031250	-5.87254524E-07	+1.35417278E-06	-1.24589399E+01	+1.59847109E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.070312	-7.05254735E-07	+1.35416779E-06	-1.23999378E+01	+1.42749166E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.109375	-8.16312825E-07	+1.35416256E-06	-1.23474172E+01	+1.26581420E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.148438	-9.19335728E-07	+1.35415712E-06	-1.23010460E+01	+1.11195966E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.187500	-1.01330946E-06	+1.35415152E-06	-1.22605453E+01	+9.64663356E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.226562	-1.09730910E-06	+1.35414578E-06	-1.22256817E+01	+8.22829018E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.265625	-1.17050790E-06	+1.35413993E-06	-1.21962618E+01	+6.85492767E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.304688	-1.23218541E-06	+1.35413403E-06	-1.21721276E+01	+5.51794411E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.343750	-1.28173458E-06	+1.35412809E-06	-1.21531529E+01	+4.20954083E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.382812	-1.31866774E-06	+1.35412217E-06	-1.21392405E+01	+2.92252803E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.421875	-1.34262137E-06	+1.35411629E-06	-1.21303206E+01	+1.65015893E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.460938	-1.35335974E-06	+1.35411048E-06	-1.21263487E+01	+3.85983719E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.500000	-1.35077715E-06	+1.35410479E-06	-1.21273051E+01	-8.76283435E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.539062	-1.33489902E-06	+1.35409925E-06	-1.21331946E+01	-2.14289038E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.578125	-1.30588166E-06	+1.35409390E-06	-1.21440464E+01	-3.42017132E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.617188	-1.26401069E-06	+1.35408875E-06	-1.21599147E+01	-4.71467490E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.656250	-1.20969822E-06	+1.35408385E-06	-1.21808798E+01	-6.03330148E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.695312	-1.14347885E-06	+1.35407922E-06	-1.22070499E+01	-7.38345593E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.734375	-1.06600437E-06	+1.35407488E-06	-1.22385631E+01	-8.77322349E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.773438	-9.78037340E-07	+1.35407088E-06	-1.22755907E+01	-1.02115778E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.812500	-8.80443617E-07	+1.35406721E-06	-1.23183410E+01	-1.17086335E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.851562	-7.74183799E-07	+1.35406392E-06	-1.23670644E+01	-1.32759586E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.890625	-6.60303792E-07	+1.35406101E-06	-1.24220595E+01	-1.49269700E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.929688	-5.39924506E-07	+1.35405850E-06	-1.24836814E+01	-1.66774399E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.968750	-4.14230826E-07	+1.35405640E-06	-1.25523520E+01	-1.85461594E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.007812	-2.84459952E-07	+1.35405473E-06	-1.26285732E+01	-2.05558175E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.046875	-1.51889216E-07	+1.35405349E-06	-1.27129443E+01	-2.27341895E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.085938	-1.78235117E-08	+1.35405269E-06	-1.28061841E+01	-2.51157705E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.125000	+1.16417546E-07	+1.35405233E-06	-1.29091612E+01	-2.77440661E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.164062	+2.49512616E-07	+1.35405242E-06	-1.30229346E+01	-3.06748718E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.203125	+3.80151631E-07	+1.35405294E-06	-1.31488087E+01	-3.39810851E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.242188	+5.07048697E-07	+1.35405389E-06	-1.32884118E+01	-3.77599577E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.281250	+6.28954749E-07	+1.35405527E-06	-1.34438084E+01	-4.21443743E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.320312	+7.44669846E-07	+1.35405707E-06	-1.36176648E+01	-4.73210411E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.359375	+8.53054982E-07	+1.35405927E-06	-1.38135040E+01	-5.35611110E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.398438	+9.53043297E-07	+1.35406186E-06	-1.40361109E+01	-6.12744954E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.437500	+1.04365058E-06	+1.35406482E-06	-1.42922110E+01	-7.11125560E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.476562	+1.12398496E-06	+1.35406814E-06	-1.45916778E+01	-8.41787084E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.515625	+1.19325567E-06	+1.35407178E-06	-1.49498571E+01	-1.02509210E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.554688	+1.25078087E-06	+1.35407573E-06	-1.53925310E+01	-1.30347818E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.593750	+1.29599429E-06	+1.35407997E-06	-1.59681995E+01	-1.78391572E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.632812	+1.32845087E-06	+1.35408446E-06	-1.67862151E+01	-2.85190361E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.671875	+1.34783113E-06	+1.35408918E-06	-1.81962492E+01	-6.58187210E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.710938	+1.35394426E-06	+1.35409410E-06	-2.19283027E+01	+2.09187205E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.750000	+1.34673009E-06	+1.35409920E-06	-1.80328217E+01	+6.68778506E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.789062	+1.32625958E-06	+1.35410443E-06	-1.67034706E+01	+2.71323483E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.828125	+1.29273421E-06	+1.35410977E-06	-1.59131069E+01	+1.73064056E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.867188	+1.24648395E-06	+1.35411519E-06	-1.53514077E+01	+1.14525960E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06


==> anc/otoc_to_plot_bosonic_M500_L1.1225_n250_beta3.5000.dat <==
300.000000	+5.53104939E-03	+5.43002691E-02	-2.32750873E+00	-2.65337636E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
306.000000	+1.93920467E-03	+6.25271344E-02	-2.11051240E+00	+7.49854839E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
312.000000	-4.50903787E-02	+7.48416528E-02	-1.42768292E+00	-1.29390878E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
318.000000	+6.06095205E-02	+7.34346328E-02	-3.66320294E+00	+1.52154208E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
324.000000	-4.92896004E-02	+7.28523239E-02	-1.40942442E+00	-3.39429235E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
330.000000	+6.69367323E-02	+7.54710044E-02	-4.07051803E+00	-1.99312409E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
336.000000	-3.15715311E-02	+6.45880189E-02	-1.64859931E+00	+1.47156509E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
342.000000	+6.80465105E-03	+5.67020155E-02	-2.30463991E+00	-4.79887957E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
348.000000	+5.88060513E-03	+5.99432380E-02	-2.22446486E+00	+8.13157850E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
354.000000	-5.59266957E-02	+7.64640316E-02	-1.32885049E+00	-8.04227332E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
360.000000	+4.94071108E-02	+7.00025663E-02	-3.18953765E+00	-1.80348221E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
366.000000	-5.69395515E-02	+7.26167852E-02	-1.35049228E+00	-4.93450421E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
372.000000	+6.99745890E-02	+8.13668007E-02	-3.78167816E+00	-3.32361538E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
378.000000	-2.60808792E-02	+6.08646632E-02	-1.74932613E+00	+1.07254629E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
384.000000	+1.45571074E-02	+5.58209026E-02	-2.49462261E+00	-3.90154192E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
390.000000	+1.16834044E-02	+6.61232827E-02	-2.21751116E+00	+8.92288240E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
396.000000	-5.08439090E-02	+6.95454773E-02	-1.42387672E+00	-8.29517819E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
402.000000	+4.76698542E-02	+6.77890739E-02	-3.21293254E+00	+1.87135744E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
408.000000	-7.06598106E-02	+8.00406661E-02	-1.19931383E+00	-2.84957170E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
414.000000	+6.20626503E-02	+7.63550364E-02	-3.55488114E+00	-4.67121907E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
420.000000	-2.37581592E-02	+6.22763065E-02	-1.75986012E+00	+9.09389121E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
426.000000	+1.66688369E-02	+5.92322016E-02	-2.46361420E+00	-5.84726737E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
432.000000	+2.04784982E-02	+6.31305720E-02	-2.46153220E+00	+8.12970713E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
438.000000	-4.32320062E-02	+6.96743484E-02	-1.48804934E+00	-6.64024573E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
444.000000	+4.62707142E-02	+6.54963851E-02	-3.25836169E+00	+2.56830536E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
450.000000	-7.22690168E-02	+8.13929853E-02	-1.17985270E+00	+1.83394345E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
456.000000	+5.45696278E-02	+7.85280429E-02	-3.03828848E+00	-4.85436500E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
462.000000	-2.68011497E-02	+5.90170926E-02	-1.76237650E+00	+5.42542115E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
468.000000	+1.66874701E-02	+6.26290304E-02	-2.38723794E+00	-6.50004506E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
474.000000	+2.65740545E-02	+6.59134399E-02	-2.54238191E+00	+6.58454350E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
480.000000	-4.01324310E-02	+6.11097401E-02	-1.59709272E+00	-5.06683868E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
486.000000	+4.76396660E-02	+6.90571061E-02	-3.15040255E+00	+3.84878968E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
492.000000	-7.61107782E-02	+8.45620447E-02	-1.13523796E+00	+1.99181954E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
498.000000	+4.43165907E-02	+7.15167789E-02	-2.91138421E+00	-4.70330366E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
504.000000	-2.63269234E-02	+6.50482396E-02	-1.69963440E+00	+4.73421294E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
510.000000	+1.64534834E-02	+6.44596486E-02	-2.34327865E+00	-9.01201110E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
516.000000	+3.08350173E-02	+6.18209207E-02	-2.78107573E+00	+5.40707998E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
522.000000	-2.98158686E-02	+6.20361734E-02	-1.69442905E+00	-6.35918212E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
528.000000	+5.36253860E-02	+6.80715732E-02	-3.54417758E+00	+4.42406053E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
534.000000	-7.19188375E-02	+8.42700836E-02	-1.16354179E+00	+7.85377576E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
540.000000	+3.51164306E-02	+7.21892328E-02	-2.60172449E+00	-3.82392319E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
546.000000	-3.42248153E-02	+6.44860994E-02	-1.62241257E+00	+4.24454584E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
552.000000	+6.79230699E-03	+6.84889245E-02	-2.09237899E+00	-9.32265344E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
558.000000	+2.86034729E-02	+6.08521529E-02	-2.74113099E+00	+2.63280402E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
564.000000	-2.85498544E-02	+5.60697178E-02	-1.77644251E+00	-5.85006490E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
570.000000	+5.85379914E-02	+7.45200910E-02	-3.44313877E+00	+3.82178165E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
576.000000	-5.25291988E-02	+8.13287814E-02	-1.31782871E+00	+6.58562903E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
582.000000	+3.22595607E-02	+6.74841644E-02	-2.65286329E+00	-1.56175028E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
588.000000	-3.75005360E-02	+7.34816115E-02	-1.50523874E+00	+5.62799398E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
594.000000	-3.08186813E-03	+6.61252753E-02	-1.97750401E+00	-2.13701696E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
150.000000	+3.81583348E-02	+8.24087275E-02	-2.42474385E+00	+5.68121947E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
153.000000	-5.27662482E-02	+8.16066301E-02	-1.31398949E+00	+1.72380962E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
156.000000	-5.01970814E-02	+7.42835358E-02	-1.39045808E+00	-1.77492430E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
159.000000	+1.96406150E-02	+6.59647931E-02	-2.37894407E+00	-2.26971897E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
162.000000	+2.95191440E-02	+6.14099781E-02	-2.75228946E+00	+8.63542344E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
165.000000	-1.65889469E-02	+6.11836727E-02	-1.86081866E+00	+1.99184335E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
168.000000	-4.23980426E-02	+6.29663394E-02	-1.55718345E+00	+2.33512006E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
171.000000	-2.43893060E-02	+6.50800914E-02	-1.72071146E+00	-1.19336635E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
174.000000	+1.41201230E-02	+6.56110098E-02	-2.27320326E+00	-2.01603134E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
177.000000	+3.63058050E-02	+6.29955080E-02	-2.93033026E+00	-1.73506809E-04	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
180.000000	+7.92300026E-03	+5.93603109E-02	-2.27424430E+00	+2.21072147E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
183.000000	-3.95601459E-02	+6.09954447E-02	-1.60389738E+00	+8.30890164E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
186.000000	-1.36602360E-02	+7.10213262E-02	-1.77571020E+00	-3.15063336E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
189.000000	+6.76128690E-02	+8.27982122E-02	-3.49427740E+00	-1.86433816E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
192.000000	+5.85118540E-02	+8.61803656E-02	-2.89431310E+00	+3.34045254E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
195.000000	-3.42175458E-02	+7.84681199E-02	-1.49000588E+00	+2.37017876E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
198.000000	-4.72253303E-02	+6.74841024E-02	-1.47220584E+00	-1.61771885E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
201.000000	+2.06160141E-02	+6.33062793E-02	-2.46063719E+00	-2.19597928E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
204.000000	+3.57856390E-02	+6.65025913E-02	-2.78979341E+00	+1.12206828E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
207.000000	-1.43028523E-02	+6.93948796E-02	-1.78739622E+00	+2.17019013E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
210.000000	-4.59379743E-02	+6.70101654E-02	-1.48767933E+00	+1.47520948E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
213.000000	-2.95201405E-02	+6.19236479E-02	-1.69888365E+00	-1.31281515E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
216.000000	+7.34931630E-03	+5.87288381E-02	-2.27536841E+00	-1.82736404E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
219.000000	+2.78985954E-02	+5.84468033E-02	-2.79530208E+00	+1.73139030E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
222.000000	+3.84975008E-03	+6.08538449E-02	-2.17148499E+00	+2.09877330E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
225.000000	-4.15627513E-02	+6.60533205E-02	-1.53603810E+00	+8.97465408E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
228.000000	-2.41712404E-02	+7.34995311E-02	-1.63300575E+00	-2.49459591E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
231.000000	+5.58537089E-02	+7.99440856E-02	-3.03279564E+00	-2.68658870E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
234.000000	+6.12438888E-02	+8.07289705E-02	-3.24495897E+00	+2.38190998E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
237.000000	-2.46543389E-02	+7.59261653E-02	-1.60364965E+00	+2.96063212E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
240.000000	-4.47270843E-02	+7.03990565E-02	-1.46857969E+00	-1.42806249E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
243.000000	+2.56072919E-02	+6.83039628E-02	-2.46048715E+00	-2.97202420E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
246.000000	+4.93213904E-02	+6.86737409E-02	-3.25179422E+00	+8.67085306E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
249.000000	-3.61793033E-03	+6.82170921E-02	-1.94023596E+00	+2.89710776E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
252.000000	-4.38320046E-02	+6.62338139E-02	-1.51352956E+00	+4.52266755E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
255.000000	-3.07800180E-02	+6.34493776E-02	-1.66887591E+00	-1.20698094E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
258.000000	+6.62075734E-03	+5.99716107E-02	-2.23771812E+00	-1.93946427E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
261.000000	+2.69769720E-02	+5.64081217E-02	-2.83255447E+00	-1.01539507E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
264.000000	+3.65013010E-03	+5.66769384E-02	-2.24381050E+00	+2.18209373E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
267.000000	-4.44144735E-02	+6.45813829E-02	-1.52329823E+00	+1.25574643E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
270.000000	-3.60592098E-02	+7.65862612E-02	-1.49036264E+00	-1.59259665E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
273.000000	+4.15144286E-02	+8.34339607E-02	-2.47885622E+00	-2.99680611E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
276.000000	+6.09701999E-02	+7.96260877E-02	-3.28844631E+00	+1.23576763E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
279.000000	-1.77526564E-02	+7.02364005E-02	-1.73739564E+00	+3.00000082E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
282.000000	-4.66874000E-02	+6.61741991E-02	-1.48844582E+00	-9.54266126E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
285.000000	+2.10930771E-02	+7.07259204E-02	-2.30995532E+00	-2.64782061E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
288.000000	+5.31764286E-02	+7.62219146E-02	-3.07713818E+00	+5.76730422E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
291.000000	+4.10594603E-03	+7.42598202E-02	-1.96391707E+00	+2.51222190E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
294.000000	-3.83803756E-02	+6.56624973E-02	-1.56980505E+00	+3.30460333E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
297.000000	-2.80814594E-02	+5.74570974E-02	-1.76564087E+00	-1.63603248E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
75.000000	+2.69204666E-02	+6.96467617E-02	-2.45979356E+00	+1.44893661E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
76.500000	-4.82554048E-02	+6.89075171E-02	-1.45104264E+00	-1.03935380E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
78.000000	+2.89913343E-02	+6.02722566E-02	-2.77159970E+00	+3.79165118E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
79.500000	-5.05762667E-02	+8.07014424E-02	-1.33729310E+00	+2.52328052E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
81.000000	-1.13113607E-02	+5.53744740E-02	-2.01461554E+00	-3.07394145E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
82.500000	+3.26617902E-02	+8.48644037E-02	-2.25947554E+00	+8.41040326E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
84.000000	-2.93098399E-02	+5.65146723E-02	-1.76230344E+00	-4.09194688E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
85.500000	+6.27153143E-02	+7.80106587E-02	-3.48705960E+00	-6.47379527E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
87.000000	-8.98810986E-03	+6.16868120E-02	-1.95651730E+00	+5.55487925E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
88.500000	-1.25311980E-02	+6.84334220E-02	-1.82059583E+00	-2.18399507E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
90.000000	+3.10520512E-02	+6.77562911E-02	-2.61171582E+00	+1.09723330E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
91.500000	-4.70212456E-02	+6.55045242E-02	-1.49142584E+00	-1.46414312E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
93.000000	+4.69255251E-02	+7.05822953E-02	-3.05095876E+00	-2.31817910E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
94.500000	+1.35777783E-02	+6.97110395E-02	-2.18687957E+00	+3.32064084E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
96.000000	+3.95203006E-03	+6.80134041E-02	-2.05476651E+00	-3.20971723E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
97.500000	+5.19356190E-02	+7.33660808E-02	-3.14979474E+00	+1.78753856E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
99.000000	-4.54258884E-02	+6.40936714E-02	-1.51850494E+00	+2.91248039E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
100.500000	+1.91660194E-02	+7.05105015E-02	-2.27605062E+00	-1.30497603E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
102.000000	-7.82547762E-03	+6.62148827E-02	-1.90999774E+00	+1.73933426E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
103.500000	-2.37144610E-02	+6.28039948E-02	-1.75425034E+00	-5.06511556E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
105.000000	+5.96570642E-02	+7.58581082E-02	-3.42953241E+00	+8.65349857E-04	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
106.500000	-3.04112395E-02	+5.63321144E-02	-1.75165429E+00	+4.54280583E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
108.000000	+2.12434754E-02	+8.45455079E-02	-2.06669066E+00	-1.29247058E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
109.500000	-3.87295490E-03	+5.49900404E-02	-2.13939547E+00	+2.81847822E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
111.000000	-6.38846584E-02	+8.35611787E-02	-1.22114720E+00	-2.03374600E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
112.500000	+2.64206161E-02	+5.83999164E-02	-2.74951927E+00	-6.33307016E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
114.000000	-4.83840649E-02	+7.35485796E-02	-1.41113930E+00	+1.64934786E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
115.500000	+1.31327031E-02	+6.55844262E-02	-2.25471491E+00	-3.64671620E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
117.000000	+2.24319551E-02	+6.32634590E-02	-2.50515416E+00	+2.73094726E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
118.500000	-4.51550325E-02	+7.38513785E-02	-1.43543073E+00	-1.08547483E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
120.000000	+3.04435615E-02	+5.99264925E-02	-2.83079661E+00	+4.49117521E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
121.500000	-5.77749370E-02	+7.83962229E-02	-1.30069548E+00	+3.00657637E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
123.000000	-1.08965141E-02	+6.17630042E-02	-1.92882370E+00	-2.86169288E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
124.500000	+1.91829537E-02	+7.68914700E-02	-2.15920334E+00	+9.49610959E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
126.000000	-3.35234068E-02	+6.30851856E-02	-1.64394041E+00	-4.98044219E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
127.500000	+5.94467815E-02	+7.23990650E-02	-3.65333600E+00	-6.68456856E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
129.000000	-1.63473450E-02	+6.27066127E-02	-1.84447747E+00	+6.08658031E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
130.500000	-9.71198612E-03	+7.07066703E-02	-1.82736190E+00	-2.35119542E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
132.000000	+2.40184879E-02	+6.30657204E-02	-2.54983610E+00	+1.41476740E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
133.500000	-4.99554516E-02	+7.29820874E-02	-1.40293169E+00	-2.51833612E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
135.000000	+4.63878694E-02	+6.47312939E-02	-3.30533693E+00	-2.24998017E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
136.500000	+1.22683467E-02	+7.48631563E-02	-2.07792574E+00	+3.53418250E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
138.000000	+1.25912426E-02	+6.55506603E-02	-2.24508218E+00	-5.49997566E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
139.500000	+6.02264413E-02	+7.22478566E-02	-3.72791843E+00	+2.23925875E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
141.000000	-3.76794043E-02	+6.60000057E-02	-1.57330456E+00	+3.76460913E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
142.500000	+2.91936893E-02	+6.63848978E-02	-2.59853570E+00	-9.71268921E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
144.000000	-8.12398624E-03	+6.93485006E-02	-1.86468523E+00	+2.52694483E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
145.500000	-1.78474801E-02	+6.15253286E-02	-1.84045225E+00	-6.25070107E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
147.000000	+6.44692281E-02	+7.63475203E-02	-3.73989555E+00	+2.34033260E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
148.500000	-2.63664168E-02	+5.87794468E-02	-1.77024227E+00	+2.60280105E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
37.500000	-3.85105962E-02	+7.79495644E-02	-1.45705885E+00	-2.84036569E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
38.250000	+3.43593228E-02	+6.90781431E-02	-2.66732619E+00	-3.87013867E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
39.000000	-7.31488075E-03	+5.78570225E-02	-2.03757965E+00	+7.34762450E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
39.750000	-3.30876377E-02	+7.14372901E-02	-1.56518251E+00	-4.35166054E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
40.500000	+4.79260832E-02	+8.18553973E-02	-2.69032873E+00	-8.08717404E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
41.250000	+3.53081366E-02	+6.63814537E-02	-2.77825862E+00	+6.04085980E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
42.000000	-2.55155620E-02	+5.84501340E-02	-1.78419976E+00	+1.36721583E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
42.750000	+3.70507270E-02	+7.51971447E-02	-2.57317624E+00	-1.16503283E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
43.500000	+6.46151863E-02	+7.92420394E-02	-3.53174900E+00	+5.17986191E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
44.250000	-2.03739074E-02	+6.25904545E-02	-1.79619696E+00	+9.91260066E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
45.000000	-5.10300196E-03	+5.95962210E-02	-2.04485891E+00	-9.21864006E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
45.750000	+5.11589548E-02	+7.19727319E-02	-3.17899297E+00	+2.09663052E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
46.500000	-1.56440391E-02	+7.29658769E-02	-1.73036433E+00	+1.08547174E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
47.250000	-4.09187591E-02	+6.51219155E-02	-1.55078536E+00	-7.90388596E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
48.000000	+3.58802146E-02	+6.29565707E-02	-2.91594722E+00	-4.43869936E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
48.750000	+9.06550228E-03	+6.35555372E-02	-2.21659026E+00	+9.32666562E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
49.500000	-4.12196347E-02	+6.84706410E-02	-1.51694738E+00	-1.45800958E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
50.250000	+3.16777633E-02	+7.54638627E-02	-2.43529170E+00	-1.19314904E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
51.000000	+5.04828589E-02	+6.88018294E-02	-3.30667093E+00	+3.87585386E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
51.750000	-2.23729598E-02	+5.59385416E-02	-1.85391362E+00	+6.30118680E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
52.500000	+2.00159693E-02	+6.71556528E-02	-2.36149291E+00	-1.33564543E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
53.250000	+7.48062676E-02	+8.53678841E-02	-3.85738176E+00	+2.90490095E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
54.000000	+3.79052210E-04	+7.32616813E-02	-1.92575777E+00	+1.26686837E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
54.750000	-1.70446323E-02	+5.35905878E-02	-1.95707921E+00	-9.45710482E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
55.500000	+4.88590045E-02	+6.65010429E-02	-3.34432350E+00	+1.15852921E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
56.250000	+7.51953706E-04	+8.47932473E-02	-1.78329983E+00	+1.29016100E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
57.000000	-4.95709194E-02	+7.26128354E-02	-1.40908200E+00	-4.72846154E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
57.750000	+1.59458033E-02	+5.72944229E-02	-2.49256906E+00	-5.32386606E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
58.500000	+1.01284801E-02	+6.51071994E-02	-2.20766191E+00	+7.88418156E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
59.250000	-6.06704718E-02	+7.42474047E-02	-1.30994183E+00	+2.16364197E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
60.000000	-6.50941970E-03	+6.95482972E-02	-1.88311561E+00	-1.04926316E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
60.750000	+3.72827978E-02	+6.52427031E-02	-2.88383657E+00	+1.48205941E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
61.500000	-3.12733078E-02	+6.37195205E-02	-1.66080670E+00	+6.97628212E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
62.250000	-1.60136578E-02	+6.36022442E-02	-1.83739425E+00	-1.26793239E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
63.000000	+5.62610393E-02	+7.04420361E-02	-3.56270528E+00	-6.55261812E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
63.750000	+1.51574307E-03	+7.36785357E-02	-1.93568352E+00	+1.27916096E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
64.500000	-3.39068761E-02	+6.26994529E-02	-1.64396384E+00	-6.82161770E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
65.250000	+3.46166539E-02	+6.05539497E-02	-2.95892618E+00	-2.48229114E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
66.000000	+9.75976351E-03	+7.63328631E-02	-2.01630751E+00	+1.10711594E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
66.750000	-5.89815182E-02	+7.75227431E-02	-1.29825227E+00	-3.72912518E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
67.500000	-2.38004462E-03	+6.05713999E-02	-2.07224439E+00	-6.93911214E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
68.250000	+1.49670570E-02	+6.31733229E-02	-2.33911909E+00	+5.71053042E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
69.000000	-6.71160583E-02	+8.11403510E-02	-1.21566483E+00	+5.71105203E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
69.750000	-3.85980091E-02	+7.49410393E-02	-1.48246128E+00	-1.09202257E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
70.500000	+2.92574301E-02	+5.80728142E-02	-2.85369868E+00	-1.29255004E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
71.250000	-2.85095653E-02	+6.50187577E-02	-1.67634379E+00	+9.47635985E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
72.000000	-4.08265493E-02	+7.85596240E-02	-1.43224471E+00	-7.63387772E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
72.750000	+4.05922653E-02	+7.03527844E-02	-2.82142545E+00	-6.10855585E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
73.500000	+1.20428531E-02	+5.97976736E-02	-2.34852808E+00	+8.37338645E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
74.250000	-4.05546544E-02	+6.39457165E-02	-1.56541748E+00	+1.25095630E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
18.750000	+3.43810536E-02	+5.97098919E-02	-2.98266450E+00	+2.80541434E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
19.125000	+6.90104635E-04	+6.14021855E-02	-2.10846539E+00	+1.85698088E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
19.500000	-3.67209920E-02	+6.52490700E-02	-1.58992884E+00	+8.32429703E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
19.875000	-4.46873869E-02	+6.86608680E-02	-1.48414312E+00	-2.34937968E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
20.250000	-1.53174902E-02	+7.01790393E-02	-1.76613231E+00	-1.33547628E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
20.625000	+2.84792301E-02	+7.01107585E-02	-2.48575032E+00	-2.03948213E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
21.000000	+5.11151452E-02	+6.96353851E-02	-3.29574391E+00	-2.12131694E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
21.375000	+3.37119492E-02	+6.92199840E-02	-2.64484910E+00	+1.90663285E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
21.750000	-9.34793266E-03	+6.80406161E-02	-1.86576928E+00	+1.47777578E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
22.125000	-4.23504195E-02	+6.52140986E-02	-1.53651726E+00	+3.36818149E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
22.500000	-3.81058901E-02	+6.15230247E-02	-1.61315567E+00	-7.21703011E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
22.875000	-3.01716247E-03	+5.95858611E-02	-2.07779452E+00	-1.52310100E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
23.250000	+3.01393783E-02	+6.19285807E-02	-2.75548142E+00	-6.62994654E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
23.625000	+3.05302172E-02	+6.86055860E-02	-2.57504051E+00	+1.26259470E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
24.000000	-5.37764317E-03	+7.65693579E-02	-1.80853539E+00	+1.65790486E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
24.375000	-5.08281130E-02	+8.11975381E-02	-1.33161187E+00	+8.04666965E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
24.750000	-7.08825651E-02	+7.89581655E-02	-1.20503516E+00	-1.30816111E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
25.125000	-4.96096593E-02	+7.00778368E-02	-1.42972395E+00	-1.10567625E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
25.500000	-5.99598484E-03	+5.93905109E-02	-2.03429235E+00	-1.75840011E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
25.875000	+2.17553521E-02	+5.37664953E-02	-2.74852403E+00	-3.95641870E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
26.250000	+8.78401812E-03	+5.73821139E-02	-2.33102375E+00	+1.56176306E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
26.625000	-3.46846236E-02	+6.85915151E-02	-1.57720174E+00	+1.53305299E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
27.000000	-7.25636888E-02	+8.08862057E-02	-1.18123400E+00	+5.96074124E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
27.375000	-7.45204299E-02	+8.69725950E-02	-1.13014615E+00	-3.10171179E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
27.750000	-3.83448813E-02	+8.32561816E-02	-1.41386239E+00	-1.22938298E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
28.125000	+7.83087776E-03	+7.20579441E-02	-2.05218338E+00	-1.79717447E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
28.500000	+2.85143471E-02	+6.01051129E-02	-2.76174324E+00	-4.94979012E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
28.875000	+9.98633961E-03	+5.42954566E-02	-2.42341764E+00	+1.33149032E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
29.250000	-2.81957472E-02	+5.75582410E-02	-1.76312550E+00	+1.29036913E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
29.625000	-4.94395546E-02	+6.71858706E-02	-1.45564079E+00	+3.19778480E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
30.000000	-3.22347055E-02	+7.67618689E-02	-1.52329164E+00	-6.92827748E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
30.375000	+1.12580953E-02	+8.06206035E-02	-1.97526160E+00	-1.65785563E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
30.750000	+4.59942236E-02	+7.74293119E-02	-2.76668337E+00	-1.36459809E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
31.125000	+4.52804784E-02	+7.02061416E-02	-2.99871018E+00	+6.67029524E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
31.500000	+1.16543798E-02	+6.34961850E-02	-2.26641122E+00	+1.65723953E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
31.875000	-2.59269661E-02	+6.04592020E-02	-1.75578053E+00	+8.26494397E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
32.250000	-3.48804689E-02	+6.14772661E-02	-1.64654043E+00	-2.64902002E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
32.625000	-6.23837313E-03	+6.45823084E-02	-1.95445703E+00	-1.48084062E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
33.000000	+3.55910501E-02	+6.73265906E-02	-2.75717089E+00	-2.09439120E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
33.375000	+5.38999485E-02	+6.86221649E-02	-3.52525043E+00	+2.07794257E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
33.750000	+3.19433122E-02	+6.90309201E-02	-2.60132520E+00	+2.30842157E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
34.125000	-1.36104577E-02	+6.95418406E-02	-1.79393425E+00	+1.52652774E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
34.500000	-4.64166885E-02	+7.01168020E-02	-1.45642939E+00	+3.89084678E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
34.875000	-4.18592408E-02	+6.94694890E-02	-1.50212074E+00	-6.31376386E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
35.250000	-5.97790706E-03	+6.65989730E-02	-1.92996168E+00	-1.62783241E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
35.625000	+2.96484129E-02	+6.24872885E-02	-2.72299505E+00	-1.34450418E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
36.000000	+3.34358976E-02	+5.99126817E-02	-2.93833982E+00	+8.30594808E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
36.375000	+1.14793982E-04	+6.13400112E-02	-2.10004895E+00	+1.90737953E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
36.750000	-4.38319076E-02	+6.68657773E-02	-1.50780517E+00	+1.05525410E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
37.125000	-6.13031579E-02	+7.37947455E-02	-1.30860837E+00	+7.12883265E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
9.375000	+4.20780466E-03	+6.75163905E-02	-2.06658714E+00	+1.46749941E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
9.562500	-1.48901071E-02	+6.40762723E-02	-1.84558591E+00	+8.89847028E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
9.750000	-2.73896454E-02	+6.09963552E-02	-1.73289451E+00	+3.28400833E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
9.937500	-3.04441817E-02	+5.88710908E-02	-1.72243560E+00	-2.21341515E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
10.125000	-2.31997326E-02	+5.81461748E-02	-1.81589757E+00	-8.02161334E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
10.312500	-7.07884536E-03	+5.90339297E-02	-2.02324610E+00	-1.45783033E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
10.500000	+1.43896685E-02	+6.14779490E-02	-2.36258395E+00	-2.21467369E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
10.687500	+3.63485871E-02	+6.51625290E-02	-2.85374874E+00	-2.92340813E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
10.875000	+5.38254656E-02	+6.95582404E-02	-3.45886200E+00	-2.54842960E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
11.062500	+6.29156496E-02	+7.39962765E-02	-3.80940984E+00	+7.61861260E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
11.250000	+6.15755017E-02	+7.77642410E-02	-3.43029220E+00	+2.67552868E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
11.437500	+4.99966309E-02	+8.02171615E-02	-2.80608658E+00	+3.02156808E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
11.625000	+3.06249848E-02	+8.08947561E-02	-2.29720417E+00	+2.31167480E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
11.812500	+7.71449071E-03	+7.96233565E-02	-1.93920853E+00	+1.56084423E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
12.000000	-1.36910937E-02	+7.65712637E-02	-1.71188759E+00	+9.14424351E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
12.187500	-2.90865832E-02	+7.22359367E-02	-1.59629940E+00	+3.50670218E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
12.375000	-3.55846274E-02	+6.73631499E-02	-1.58038626E+00	-1.66169500E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
12.562500	-3.23868299E-02	+6.28146164E-02	-1.65861297E+00	-6.67346559E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
12.750000	-2.07459207E-02	+5.94094498E-02	-1.83064121E+00	-1.16773304E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
12.937500	-3.67092905E-03	+5.77711695E-02	-2.09651285E+00	-1.62291119E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
13.125000	+1.45977879E-02	+5.82116566E-02	-2.43923291E+00	-1.80542455E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
13.312500	+2.94535017E-02	+6.06735680E-02	-2.77354706E+00	-1.20772439E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
13.500000	+3.70110636E-02	+6.47400565E-02	-2.89212956E+00	+2.80108965E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
13.687500	+3.50316704E-02	+6.97095462E-02	-2.66850620E+00	+1.64210074E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
13.875000	+2.33923233E-02	+7.47218583E-02	-2.27634178E+00	+2.04986353E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
14.062500	+4.11344401E-03	+7.89121603E-02	-1.89980738E+00	+1.79250955E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
14.250000	-1.89653116E-02	+8.15648098E-02	-1.60415070E+00	+1.32983877E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
14.437500	-4.09219896E-02	+8.22387417E-02	-1.40111784E+00	+8.40232921E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
14.625000	-5.69248695E-02	+8.08394979E-02	-1.28906336E+00	+3.63448760E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
14.812500	-6.35195046E-02	+7.76249048E-02	-1.26482455E+00	-1.01078298E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
15.000000	-5.94912187E-02	+7.31490054E-02	-1.32696772E+00	-5.65360727E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
15.187500	-4.60187912E-02	+6.81608803E-02	-1.47683483E+00	-1.04159962E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
15.375000	-2.62731756E-02	+6.34779458E-02	-1.71756758E+00	-1.51937584E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
15.562500	-4.73334632E-03	+5.98532778E-02	-2.04660077E+00	-1.89148781E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
15.750000	+1.36993737E-02	+5.78555404E-02	-2.42687551E+00	-1.79058191E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
15.937500	+2.47756887E-02	+5.77767299E-02	-2.71806898E+00	-7.24917475E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
16.125000	+2.59347611E-02	+5.95805713E-02	-2.69871956E+00	+8.85113824E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
16.312500	+1.69131665E-02	+6.29046758E-02	-2.38615130E+00	+1.85290668E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
16.500000	-2.81021175E-04	+6.71246086E-02	-2.00387956E+00	+1.88842251E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
16.687500	-2.19019804E-02	+7.14722348E-02	-1.67799286E+00	+1.50325864E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
16.875000	-4.32622508E-02	+7.51829641E-02	-1.44015757E+00	+1.02806043E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
17.062500	-5.96570697E-02	+7.76387546E-02	-1.29247020E+00	+5.54419231E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
17.250000	-6.73415176E-02	+7.84762600E-02	-1.23225035E+00	+9.01616559E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
17.437500	-6.43792028E-02	+7.76380460E-02	-1.25865958E+00	-3.79574981E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
17.625000	-5.11122559E-02	+7.53592618E-02	-1.37459097E+00	-8.76762326E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
17.812500	-3.01243720E-02	+7.20992359E-02	-1.58744545E+00	-1.42297499E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
18.000000	-5.73469430E-03	+6.84384022E-02	-1.90820659E+00	-2.01211315E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
18.187500	+1.68955708E-02	+6.49637411E-02	-2.34198788E+00	-2.48319570E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
18.375000	+3.29360905E-02	+6.21663108E-02	-2.83940498E+00	-2.17187445E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
18.562500	+3.90829205E-02	+6.03714264E-02	-3.15644080E+00	-1.20984093E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.687500	-4.11282125E-02	+7.42079066E-02	-1.46675746E+00	+5.90598488E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.781250	-4.69674933E-02	+7.35689041E-02	-1.42265634E+00	+3.50225397E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.875000	-5.03750832E-02	+7.27890525E-02	-1.40109020E+00	+1.12439784E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.968750	-5.11901463E-02	+7.19144314E-02	-1.40157388E+00	-1.21921199E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
5.062500	-4.93915255E-02	+7.09889887E-02	-1.42395042E+00	-3.56235606E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
5.156250	-4.50980874E-02	+7.00524212E-02	-1.46836806E+00	-5.93582192E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
5.250000	-3.85625760E-02	+6.91386553E-02	-1.53524708E+00	-8.36586857E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
5.343750	-3.01584519E-02	+6.82749314E-02	-1.62522809E+00	-1.08709780E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
5.437500	-2.03597230E-02	+6.74814365E-02	-1.73907792E+00	-1.34544799E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
5.531250	-9.71466961E-03	+6.67713910E-02	-1.87749959E+00	-1.60882399E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
5.625000	+1.18473203E-03	+6.61514872E-02	-2.04073242E+00	-1.86781398E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
5.718750	+1.17353599E-02	+6.56225824E-02	-2.22771471E+00	-2.09953442E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
5.812500	+2.13551936E-02	+6.51805681E-02	-2.43439512E+00	-2.25547765E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
5.906250	+2.95135302E-02	+6.48173558E-02	-2.65061677E+00	-2.24584861E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
6.000000	+3.57581787E-02	+6.45219416E-02	-2.85549174E+00	-1.93915222E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
6.093750	+3.97391775E-02	+6.42815298E-02	-3.01420781E+00	-1.22660014E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
6.187500	+4.12286418E-02	+6.40827030E-02	-3.08547926E+00	-1.69037923E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
6.281250	+4.01359329E-02	+6.39126226E-02	-3.04590242E+00	+9.36987803E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
6.375000	+3.65167450E-02	+6.37602202E-02	-2.90979405E+00	+1.75521425E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
6.468750	+3.05743561E-02	+6.36173100E-02	-2.71679975E+00	+2.15761738E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
6.562500	+2.26515565E-02	+6.34795234E-02	-2.50524079E+00	+2.22344320E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
6.656250	+1.32127257E-02	+6.33469528E-02	-2.29990415E+00	+2.08931137E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
6.750000	+2.81691835E-03	+6.32244136E-02	-2.11349491E+00	+1.85865812E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
6.843750	-7.91583332E-03	+6.31212718E-02	-1.95140575E+00	+1.59026016E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
6.937500	-1.83419667E-02	+6.30508458E-02	-1.81532113E+00	+1.31273907E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
7.031250	-2.78324715E-02	+6.30294422E-02	-1.70526718E+00	+1.03819930E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
7.125000	-3.58090682E-02	+6.30751189E-02	-1.62065876E+00	+7.70443420E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
7.218750	-4.17767953E-02	+6.32062710E-02	-1.56080903E+00	+5.09278278E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
7.312500	-4.53520103E-02	+6.34401217E-02	-1.52516908E+00	+2.52660945E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
7.406250	-4.62850319E-02	+6.37911833E-02	-1.51343511E+00	-2.25454022E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
7.500000	-4.44764041E-02	+6.42697482E-02	-1.52559181E+00	-2.58620878E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
7.593750	-3.99853278E-02	+6.48804868E-02	-1.56192652E+00	-5.19676502E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
7.687500	-3.30286257E-02	+6.56212473E-02	-1.62303115E+00	-7.88644444E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
7.781250	-2.39690524E-02	+6.64821715E-02	-1.70979736E+00	-1.06861844E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
7.875000	-1.32929069E-02	+6.74452258E-02	-1.82339711E+00	-1.36223951E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
7.968750	-1.57850314E-03	+6.84842164E-02	-1.96521726E+00	-1.67076833E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
8.062500	+1.05414440E-02	+6.95653133E-02	-2.13666617E+00	-1.99168580E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
8.156250	+2.24195875E-02	+7.06480689E-02	-2.33865835E+00	-2.31291271E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
8.250000	+3.34320366E-02	+7.16869035E-02	-2.57033731E+00	-2.59980082E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
8.343750	+4.30119253E-02	+7.26330297E-02	-2.82612101E+00	-2.76949167E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
8.437500	+5.06770929E-02	+7.34367856E-02	-3.08961699E+00	-2.65706807E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
8.531250	+5.60518552E-02	+7.40503266E-02	-3.32432127E+00	-2.03265216E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
8.625000	+5.88835524E-02	+7.44305700E-02	-3.47073927E+00	-8.01251036E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
8.718750	+5.90544180E-02	+7.45422125E-02	-3.47455584E+00	+7.13373265E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
8.812500	+5.65885420E-02	+7.43605798E-02	-3.33698179E+00	+1.92531221E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
8.906250	+5.16528032E-02	+7.38740368E-02	-3.11355980E+00	+2.52545309E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
9.000000	+4.45502208E-02	+7.30857163E-02	-2.86345933E+00	+2.61887813E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
9.093750	+3.57045793E-02	+7.20143892E-02	-2.62252015E+00	+2.43627544E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
9.187500	+2.56363946E-02	+7.06943885E-02	-2.40665769E+00	+2.14069639E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
9.281250	+1.49318695E-02	+6.91745750E-02	-2.22113958E+00	+1.81702328E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.343750	-2.50135695E-02	+6.73672638E-02	-1.68868857E+00	+3.05204504E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.390625	-2.73832257E-02	+6.60321720E-02	-1.67755191E+00	+1.69959798E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.437500	-2.91181608E-02	+6.47464335E-02	-1.67275484E+00	+3.49159907E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.484375	-3.02003141E-02	+6.35213682E-02	-1.67427854E+00	-1.00023284E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.531250	-3.06209824E-02	+6.23675403E-02	-1.68213202E+00	-2.35429927E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.578125	-3.03810961E-02	+6.12946643E-02	-1.69635009E+00	-3.71833560E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.625000	-2.94913284E-02	+6.03115185E-02	-1.71699142E+00	-5.09726218E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.671875	-2.79720246E-02	+5.94258684E-02	-1.74413692E+00	-6.49563853E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.718750	-2.58529421E-02	+5.86443989E-02	-1.77788803E+00	-7.91763004E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.765625	-2.31728067E-02	+5.79726571E-02	-1.81836471E+00	-9.36690133E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.812500	-1.99786922E-02	+5.74150066E-02	-1.86570273E+00	-1.08463989E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.859375	-1.63252446E-02	+5.69745937E-02	-1.92004969E+00	-1.23579675E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.906250	-1.22737736E-02	+5.66533262E-02	-1.98155868E+00	-1.39017170E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.953125	-7.89124175E-03	+5.64518650E-02	-2.05037829E+00	-1.54750170E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.000000	-3.24918167E-03	+5.63696289E-02	-2.12663696E+00	-1.70709351E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.046875	+1.57742875E-03	+5.64048135E-02	-2.21041831E+00	-1.86758566E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.093750	+6.51130473E-03	+5.65544221E-02	-2.30172312E+00	-2.02659126E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.140625	+1.14739838E-02	+5.68143109E-02	-2.40041124E+00	-2.18017289E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.187500	+1.63869275E-02	+5.71792453E-02	-2.50611432E+00	-2.32209383E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.234375	+2.11725848E-02	+5.76429699E-02	-2.61810754E+00	-2.44280289E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.281250	+2.57554087E-02	+5.81982886E-02	-2.73512710E+00	-2.52818017E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.328125	+3.00628261E-02	+5.88371561E-02	-2.85512443E+00	-2.55826807E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.375000	+3.40261619E-02	+5.95507793E-02	-2.97496473E+00	-2.50663794E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.421875	+3.75815191E-02	+6.03297270E-02	-3.09012173E+00	-2.34174918E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.468750	+4.06706176E-02	+6.11640484E-02	-3.19450371E+00	-2.03235705E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.515625	+4.32415919E-02	+6.20433972E-02	-3.28065521E+00	-1.55862194E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.562500	+4.52497442E-02	+6.29571610E-02	-3.34062452E+00	-9.27278468E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.609375	+4.66582437E-02	+6.38945939E-02	-3.36758756E+00	-1.83015335E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.656250	+4.74387604E-02	+6.48449504E-02	-3.35778221E+00	+5.95273310E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.703125	+4.75720151E-02	+6.57976189E-02	-3.31178069E+00	+1.31722080E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.750000	+4.70482257E-02	+6.67422518E-02	-3.23429276E+00	+1.91093041E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.796875	+4.58674263E-02	+6.76688906E-02	-3.13263096E+00	+2.34152740E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.843750	+4.40396378E-02	+6.85680846E-02	-3.01477456E+00	+2.61031321E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.890625	+4.15848694E-02	+6.94309994E-02	-2.88791410E+00	+2.74139742E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.937500	+3.85329361E-02	+7.02495152E-02	-2.75776855E+00	+2.76705386E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.984375	+3.49230825E-02	+7.10163119E-02	-2.62850280E+00	+2.71804534E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.031250	+3.08034126E-02	+7.17249412E-02	-2.50295180E+00	+2.61940871E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.078125	+2.62301318E-02	+7.23698832E-02	-2.38293324E+00	+2.48974930E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.125000	+2.12666178E-02	+7.29465885E-02	-2.26953781E+00	+2.34211859E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.171875	+1.59823426E-02	+7.34515041E-02	-2.16335962E+00	+2.18531250E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.218750	+1.04516779E-02	+7.38820841E-02	-2.06466476E+00	+2.02507171E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.265625	+4.75261469E-03	+7.42367845E-02	-1.97350914E+00	+1.86502540E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.312500	-1.03456190E-03	+7.45150439E-02	-1.88981863E+00	+1.70737702E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.359375	-6.82860975E-03	+7.47172493E-02	-1.81344255E+00	+1.55338135E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.406250	-1.25486419E-02	+7.48446889E-02	-1.74418913E+00	+1.40366834E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.453125	-1.81153849E-02	+7.48994929E-02	-1.68184864E+00	+1.25845953E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.500000	-2.34523579E-02	+7.48845633E-02	-1.62620854E+00	+1.11771159E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.546875	-2.84869552E-02	+7.48034943E-02	-1.57706318E+00	+9.81211059E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.593750	-3.31514200E-02	+7.46604852E-02	-1.53422001E+00	+8.48636678E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.640625	-3.73837040E-02	+7.44602473E-02	-1.49750349E+00	+7.17934683E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.171875	+7.66118166E-02	+8.22352800E-02	-4.48766037E+00	+1.94903522E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.195312	+7.69804493E-02	+8.26969451E-02	-4.47125209E+00	+1.20526909E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.218750	+7.71754871E-02	+8.31258054E-02	-4.43116338E+00	+2.15759994E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.242188	+7.71960436E-02	+8.35209390E-02	-4.37011460E+00	+2.97162996E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.265625	+7.70418417E-02	+8.38815144E-02	-4.29186822E+00	+3.61712085E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.289062	+7.67132168E-02	+8.42067922E-02	-4.20056206E+00	+4.08977102E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.312500	+7.62111160E-02	+8.44961263E-02	-4.10016021E+00	+4.40419711E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.335938	+7.55370960E-02	+8.47489652E-02	-3.99411532E+00	+4.58514518E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.359375	+7.46933164E-02	+8.49648524E-02	-3.88523153E+00	+4.66022588E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.382812	+7.36825314E-02	+8.51434271E-02	-3.77566723E+00	+4.65533790E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.406250	+7.25080781E-02	+8.52844247E-02	-3.66701256E+00	+4.59249995E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.429688	+7.11738622E-02	+8.53876761E-02	-3.56039379E+00	+4.48929496E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.453125	+6.96843411E-02	+8.54531085E-02	-3.45657686E+00	+4.35917782E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.476562	+6.80445046E-02	+8.54807440E-02	-3.35605733E+00	+4.21213429E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.500000	+6.62598529E-02	+8.54706993E-02	-3.25913306E+00	+4.05540307E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.523438	+6.43363733E-02	+8.54231845E-02	-3.16596031E+00	+3.89412783E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.546875	+6.22805140E-02	+8.53385024E-02	-3.07659582E+00	+3.73189362E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.570312	+6.00991574E-02	+8.52170463E-02	-2.99102780E+00	+3.57114561E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.593750	+5.77995908E-02	+8.50592991E-02	-2.90919837E+00	+3.41350569E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.617188	+5.53894771E-02	+8.48658310E-02	-2.83101972E+00	+3.26000695E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.640625	+5.28768236E-02	+8.46372974E-02	-2.75638555E+00	+3.11126504E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.664062	+5.02699510E-02	+8.43744369E-02	-2.68517917E+00	+2.96760232E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.687500	+4.75774608E-02	+8.40780686E-02	-2.61727919E+00	+2.82913730E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.710938	+4.48082041E-02	+8.37490896E-02	-2.55256336E+00	+2.69584861E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.734375	+4.19712486E-02	+8.33884719E-02	-2.49091128E+00	+2.56762080E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.757812	+3.90758468E-02	+8.29972596E-02	-2.43220614E+00	+2.44427683E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.781250	+3.61314042E-02	+8.25765656E-02	-2.37633581E+00	+2.32560105E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.804688	+3.31474477E-02	+8.21275682E-02	-2.32319359E+00	+2.21135542E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.828125	+3.01335947E-02	+8.16515079E-02	-2.27267852E+00	+2.10129082E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.851562	+2.70995225E-02	+8.11496833E-02	-2.22469558E+00	+1.99515478E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.875000	+2.40549384E-02	+8.06234477E-02	-2.17915564E+00	+1.89269689E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.898438	+2.10095505E-02	+8.00742051E-02	-2.13597541E+00	+1.79367218E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.921875	+1.79730384E-02	+7.95034063E-02	-2.09507726E+00	+1.69784350E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.945312	+1.49550258E-02	+7.89125449E-02	-2.05638900E+00	+1.60498280E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.968750	+1.19650519E-02	+7.83031530E-02	-2.01984369E+00	+1.51487186E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.992188	+9.01254480E-03	+7.76767971E-02	-1.98537938E+00	+1.42730267E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.015625	+6.10679438E-03	+7.70350741E-02	-1.95293888E+00	+1.34207733E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.039062	+3.25692573E-03	+7.63796068E-02	-1.92246951E+00	+1.25900798E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.062500	+4.71873067E-04	+7.57120398E-02	-1.89392288E+00	+1.17791638E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.085938	-2.23964628E-03	+7.50340351E-02	-1.86725467E+00	+1.09863360E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.109375	-4.86915768E-03	+7.43472679E-02	-1.84242443E+00	+1.02099954E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.132812	-7.40845473E-03	+7.36534223E-02	-1.81939532E+00	+9.44862510E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.156250	-9.84962477E-03	+7.29541874E-02	-1.79813400E+00	+8.70078750E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.179688	-1.21850741E-02	+7.22512525E-02	-1.77861038E+00	+7.96512003E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.203125	-1.44075530E-02	+7.15463036E-02	-1.76079750E+00	+7.24033068E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.226562	-1.65101805E-02	+7.08410190E-02	-1.74467133E+00	+6.52519381E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.250000	-1.84864691E-02	+7.01370653E-02	-1.73021065E+00	+5.81854615E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.273438	-2.03303482E-02	+6.94360934E-02	-1.71739689E+00	+5.11928288E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.296875	-2.20361881E-02	+6.87397349E-02	-1.70621401E+00	+4.42635397E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.320312	-2.35988224E-02	+6.80495980E-02	-1.69664836E+00	+3.73633636E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01


==> anc/otoc_to_plot_bosonic_M500_L1.1225_n250_beta5.0000.dat <==
300.000000	+4.88767664E-03	+1.93485266E-02	-3.54316310E+00	+2.04580480E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
306.000000	+1.21369178E-03	+2.05295376E-02	-3.25368231E+00	+7.60355496E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
312.000000	-1.30815874E-02	+2.29311103E-02	-2.63073651E+00	-1.37665756E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
318.000000	+1.90650075E-02	+2.27672425E-02	-4.90567139E+00	+1.24745551E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
324.000000	-1.93111419E-02	+2.25168698E-02	-2.48104185E+00	-6.46685879E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
330.000000	+2.13440446E-02	+2.30479342E-02	-5.68169444E+00	-1.73899275E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
336.000000	-1.28064445E-02	+2.11434967E-02	-2.68972098E+00	+1.79730017E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
342.000000	+4.65594903E-03	+1.93828212E-02	-3.52493423E+00	-5.35746793E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
348.000000	+2.79954043E-03	+2.06493166E-02	-3.33261713E+00	+7.89881905E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
354.000000	-1.52471096E-02	+2.27508381E-02	-2.57707595E+00	-1.27640078E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
360.000000	+1.83561120E-02	+2.22147336E-02	-4.86429807E+00	+1.14529825E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
366.000000	-2.07451022E-02	+2.28510084E-02	-2.43964016E+00	-4.03296949E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
372.000000	+2.12109326E-02	+2.35891559E-02	-5.34825441E+00	-2.55645699E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
378.000000	-1.13520095E-02	+2.07267176E-02	-2.74641500E+00	+1.52904266E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
384.000000	+4.56951551E-03	+1.94671864E-02	-3.51340322E+00	-5.56836418E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
390.000000	+4.72258656E-03	+2.11670590E-02	-3.41461870E+00	+7.76841387E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
396.000000	-1.58609772E-02	+2.19808318E-02	-2.58119355E+00	-1.26524694E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
402.000000	+1.82607413E-02	+2.18634755E-02	-4.93291502E+00	+1.61272552E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
408.000000	-2.23109453E-02	+2.36109309E-02	-2.38766649E+00	-2.74698572E-03	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
414.000000	+1.98896490E-02	+2.33755594E-02	-4.96587885E+00	-3.35003134E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
420.000000	-1.00845754E-02	+2.06361601E-02	-2.78967025E+00	+1.24569837E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
426.000000	+4.40849152E-03	+1.99508219E-02	-3.47104080E+00	-6.54799841E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
432.000000	+7.08837689E-03	+2.10900670E-02	-3.57543006E+00	+7.27605125E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
438.000000	-1.57289191E-02	+2.14853939E-02	-2.59791465E+00	-1.18785254E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
444.000000	+1.83275098E-02	+2.16936105E-02	-5.00085310E+00	+1.93921263E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
450.000000	-2.29541190E-02	+2.40107080E-02	-2.36520914E+00	+3.99271410E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
456.000000	+1.79102579E-02	+2.33453729E-02	-4.52172741E+00	-3.67226356E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
462.000000	-9.77476046E-03	+2.04519907E-02	-2.80588077E+00	+9.58326033E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
468.000000	+3.36463670E-03	+2.05296281E-02	-3.37173617E+00	-7.60881034E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
474.000000	+9.01189726E-03	+2.11417562E-02	-3.71893801E+00	+6.15787848E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
480.000000	-1.53593667E-02	+2.05794280E-02	-2.63279075E+00	-1.11558202E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
486.000000	+1.88045130E-02	+2.19848007E-02	-5.05763643E+00	+2.28646297E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
492.000000	-2.29264207E-02	+2.43585689E-02	-2.35841520E+00	+6.60917309E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
498.000000	+1.57046898E-02	+2.27338865E-02	-4.26453566E+00	-3.74648143E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
504.000000	-9.22772715E-03	+2.09352464E-02	-2.80799297E+00	+8.31851941E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
510.000000	+1.96180322E-03	+2.10352046E-02	-3.26631333E+00	-9.07884938E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
516.000000	+1.05222787E-02	+2.06690262E-02	-3.89745489E+00	+4.98824488E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
522.000000	-1.44104708E-02	+2.02945425E-02	-2.66772395E+00	-1.20629559E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
528.000000	+1.97642852E-02	+2.21502379E-02	-5.34500960E+00	+2.33731481E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
534.000000	-2.16325555E-02	+2.43086267E-02	-2.38724617E+00	+1.09591978E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
540.000000	+1.36260238E-02	+2.25140254E-02	-4.02990586E+00	-3.45382714E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
546.000000	-9.09309177E-03	+2.12601302E-02	-2.80170543E+00	+7.57805101E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
552.000000	-5.11816233E-04	+2.15548544E-02	-3.12053974E+00	-9.85350735E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
558.000000	+1.09706810E-02	+2.02750287E-02	-3.98412631E+00	+3.66241958E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
564.000000	-1.44051764E-02	+1.98404446E-02	-2.68104939E+00	-1.14668787E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
570.000000	+2.03386426E-02	+2.26887390E-02	-5.36015175E+00	+1.86283610E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
576.000000	-1.89105259E-02	+2.39134888E-02	-2.45750906E+00	+1.20175634E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
582.000000	+1.21776173E-02	+2.21175868E-02	-3.91804415E+00	-2.82502934E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
588.000000	-8.31612238E-03	+2.21951291E-02	-2.79651258E+00	+7.58184901E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
594.000000	-3.11173579E-03	+2.15779563E-02	-3.00822227E+00	-1.46388385E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
150.000000	+1.24919998E-02	+2.42560350E-02	-3.74956108E+00	+6.12185291E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
153.000000	-1.60830125E-02	+2.39934887E-02	-2.52381794E+00	+2.04976804E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
156.000000	-1.74865822E-02	+2.27552814E-02	-2.51970026E+00	-1.70590416E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
159.000000	+6.96835459E-03	+2.13686348E-02	-3.54736043E+00	-3.55098076E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
162.000000	+1.57998962E-02	+2.05793171E-02	-4.65028871E+00	+6.99613142E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
165.000000	-1.37386174E-03	+2.05377245E-02	-3.12759255E+00	+3.43729550E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
168.000000	-1.67304436E-02	+2.08580011E-02	-2.58791142E+00	+5.87271415E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
171.000000	-1.00878408E-02	+2.10797375E-02	-2.77522970E+00	-1.90948434E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
174.000000	+8.96934436E-03	+2.09226287E-02	-3.73360202E+00	-3.07964130E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
177.000000	+1.55869912E-02	+2.04985610E-02	-4.62301448E+00	+9.46444240E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
180.000000	-7.82727307E-04	+2.03088256E-02	-3.16573547E+00	+3.42600598E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
183.000000	-1.74138036E-02	+2.09531768E-02	-2.56741089E+00	+4.43035342E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
186.000000	-5.06637449E-03	+2.24475943E-02	-2.89991427E+00	-3.98268933E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
189.000000	+2.04524405E-02	+2.39693535E-02	-4.95702449E+00	-1.94508280E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
192.000000	+1.58786794E-02	+2.44433369E-02	-4.06696395E+00	+3.89756687E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
195.000000	-1.28732748E-02	+2.35833697E-02	-2.61848437E+00	+2.56749552E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
198.000000	-1.78023184E-02	+2.21681728E-02	-2.52646664E+00	-1.45266415E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
201.000000	+6.01569257E-03	+2.12648651E-02	-3.49008285E+00	-3.73652226E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
204.000000	+1.69474011E-02	+2.11944659E-02	-4.76837999E+00	+5.54888372E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
207.000000	+1.63374790E-04	+2.14367918E-02	-3.15714983E+00	+3.66170717E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
210.000000	-1.68554129E-02	+2.13605157E-02	-2.57135569E+00	+7.07739313E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
213.000000	-1.16906932E-02	+2.08373263E-02	-2.73250624E+00	-1.78096378E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
216.000000	+7.06634659E-03	+2.01933855E-02	-3.63993396E+00	-3.08051308E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
219.000000	+1.47501030E-02	+1.98733787E-02	-4.58081409E+00	+7.32059171E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
222.000000	-1.39624458E-04	+2.02272472E-02	-3.20069846E+00	+3.37530932E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
225.000000	-1.74901821E-02	+2.13315270E-02	-2.55562850E+00	+6.67427661E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
228.000000	-7.59657972E-03	+2.28010987E-02	-2.80024186E+00	-3.31520281E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
231.000000	+1.85631121E-02	+2.38745252E-02	-4.54475018E+00	-2.67772847E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
234.000000	+1.78477472E-02	+2.39443345E-02	-4.40687894E+00	+3.05562277E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
237.000000	-1.00943828E-02	+2.31282575E-02	-2.71137652E+00	+3.13651249E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
240.000000	-1.78550191E-02	+2.21752803E-02	-2.52497145E+00	-1.19586772E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
243.000000	+5.51999553E-03	+2.17313347E-02	-3.42889715E+00	-4.39320344E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
246.000000	+1.89104920E-02	+2.17787779E-02	-5.16089351E+00	+2.64890682E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
249.000000	+2.81092856E-03	+2.18148501E-02	-3.26996274E+00	+4.28436915E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
252.000000	-1.60461672E-02	+2.14536507E-02	-2.59027202E+00	+9.36716525E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
255.000000	-1.26383753E-02	+2.06988707E-02	-2.70793283E+00	-1.61770901E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
258.000000	+5.68653324E-03	+1.98931904E-02	-3.56089743E+00	-3.05202886E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
261.000000	+1.41857044E-02	+1.95269451E-02	-4.53915014E+00	+5.41596370E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
264.000000	+3.90380595E-04	+2.00520002E-02	-3.23593961E+00	+3.32623564E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
267.000000	-1.78364686E-02	+2.14625419E-02	-2.54340876E+00	+8.94556059E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
270.000000	-1.05527767E-02	+2.30766718E-02	-2.69920597E+00	-2.62238145E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
273.000000	+1.57449313E-02	+2.38929148E-02	-4.11683763E+00	-3.25773046E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
276.000000	+1.87445785E-02	+2.35070361E-02	-4.65384425E+00	+2.19965534E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
279.000000	-7.97106811E-03	+2.25239605E-02	-2.79704443E+00	+3.56886056E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
282.000000	-1.85459629E-02	+2.19855670E-02	-2.51252791E+00	-8.55932952E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
285.000000	+3.99190803E-03	+2.22389668E-02	-3.31060420E+00	-4.58421774E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
288.000000	+2.00757916E-02	+2.26655111E-02	-5.26305855E+00	-1.24419272E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
291.000000	+5.49047174E-03	+2.24249612E-02	-3.38525576E+00	+4.38681568E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
294.000000	-1.46285714E-02	+2.13757493E-02	-2.63096915E+00	+1.11066604E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
297.000000	-1.28751192E-02	+2.00999554E-02	-2.71885614E+00	-1.69657930E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
75.000000	+9.95892092E-03	+2.18902752E-02	-3.73543835E+00	+1.87218580E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
76.500000	-1.77428119E-02	+2.22168338E-02	-2.52673801E+00	-2.60585345E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
78.000000	+1.49162676E-02	+2.03760761E-02	-4.51719439E+00	-1.09479562E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
79.500000	-1.49753525E-02	+2.36931825E-02	-2.55958188E+00	+4.67579567E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
81.000000	-2.61960707E-03	+1.95817277E-02	-3.11445569E+00	-4.03055459E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
82.500000	+1.26034981E-02	+2.41439664E-02	-3.76874826E+00	+1.49654316E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
84.000000	-1.50335814E-02	+1.97489525E-02	-2.66549274E+00	-4.32925189E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
85.500000	+2.02369491E-02	+2.33859470E-02	-5.06752382E+00	-9.10514378E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
87.000000	-5.90649752E-03	+2.05621534E-02	-2.93864705E+00	+7.17927474E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
88.500000	-4.87299568E-03	+2.22631519E-02	-2.91374140E+00	-3.89106130E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
90.000000	+1.31810150E-02	+2.14180682E-02	-4.10596544E+00	+1.33659411E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
91.500000	-1.87884853E-02	+2.17335104E-02	-2.51276317E+00	-1.51169629E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
93.000000	+1.65448396E-02	+2.17786196E-02	-4.55947433E+00	-2.10229779E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
94.500000	+3.82580563E-04	+2.19493913E-02	-3.14345251E+00	+5.21309350E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
96.000000	-3.42974245E-03	+2.15749079E-02	-2.99554628E+00	-6.18702002E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
97.500000	+1.88466868E-02	+2.22171480E-02	-4.99955851E+00	+1.53934479E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
99.000000	-1.83125235E-02	+2.13681898E-02	-2.53374284E+00	+4.27373565E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
100.500000	+9.71434851E-03	+2.18624182E-02	-3.71743782E+00	-1.73148015E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
102.000000	-1.74908054E-03	+2.18550381E-02	-3.05318688E+00	+3.15780722E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
103.500000	-1.04601637E-02	+2.08678420E-02	-2.77009565E+00	-7.61969545E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
105.000000	+2.06753893E-02	+2.30754945E-02	-5.33909552E+00	+2.94269281E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
106.500000	-1.43956438E-02	+1.98237733E-02	-2.68181487E+00	+6.17546032E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
108.000000	+8.86319882E-03	+2.41677566E-02	-3.48645742E+00	-2.09304522E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
109.500000	+1.12105093E-03	+1.93840968E-02	-3.30972843E+00	+3.43538455E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
111.000000	-1.87278243E-02	+2.41676378E-02	-2.45584206E+00	-4.25837514E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
112.500000	+1.47892475E-02	+1.98797020E-02	-4.58724097E+00	-2.70439467E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
114.000000	-1.66015292E-02	+2.29511804E-02	-2.53697390E+00	+3.74018796E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
115.500000	+5.52459748E-03	+2.11582142E-02	-3.46518459E+00	-3.67921910E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
117.000000	+8.24413633E-03	+2.13606034E-02	-3.64073963E+00	+3.08060467E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
118.500000	-1.67751491E-02	+2.26185118E-02	-2.54100319E+00	-3.15140950E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
120.000000	+1.52384278E-02	+2.03343753E-02	-4.58616248E+00	+1.01664789E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
121.500000	-1.71347911E-02	+2.34788643E-02	-2.51050375E+00	+4.90834435E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
123.000000	-2.05986756E-03	+2.01591580E-02	-3.11365917E+00	-3.54089941E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
124.500000	+9.34612110E-03	+2.33850559E-02	-3.57277357E+00	+1.64086067E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
126.000000	-1.58724530E-02	+2.04780168E-02	-2.62140097E+00	-5.59424727E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
127.500000	+2.01110605E-02	+2.27320721E-02	-5.25104775E+00	-7.76714973E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
129.000000	-7.93292623E-03	+2.08618111E-02	-2.85441546E+00	+7.60206555E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
130.500000	-3.33978691E-03	+2.23008894E-02	-2.97042809E+00	-3.61326515E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
132.000000	+1.13232891E-02	+2.10630162E-02	-3.93839501E+00	+1.64901403E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
133.500000	-1.96273274E-02	+2.24237169E-02	-2.47572388E+00	-2.64131307E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
135.000000	+1.66374966E-02	+2.10472517E-02	-4.73078893E+00	-1.82877412E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
136.500000	-1.58708768E-03	+2.27074608E-02	-3.02435611E+00	+5.41058157E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
138.000000	-1.38093201E-03	+2.09728079E-02	-3.10761446E+00	-6.66568532E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
139.500000	+1.92334145E-02	+2.25222922E-02	-5.02406171E+00	+1.81596689E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
141.000000	-1.73020202E-02	+2.12413347E-02	-2.56282439E+00	+3.57954038E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
142.500000	+1.20601597E-02	+2.16855892E-02	-3.95019960E+00	-1.42815153E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
144.000000	-2.97037170E-03	+2.21414382E-02	-2.99126985E+00	+3.69181289E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
145.500000	-8.57697791E-03	+2.05583766E-02	-2.84265573E+00	-7.77879882E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
147.000000	+2.09828736E-02	+2.34172694E-02	-5.32490949E+00	+4.61950535E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
148.500000	-1.37919372E-02	+1.96743148E-02	-2.70407057E+00	+3.44825684E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
37.500000	-1.20338408E-02	+2.34678050E-02	-2.64502904E+00	-4.81856300E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
38.250000	+1.62643191E-02	+2.14527714E-02	-4.56817265E+00	-3.09819958E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
39.000000	-2.65714675E-03	+1.96487065E-02	-3.10975898E+00	+1.31956774E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
39.750000	-1.52225274E-02	+2.23317415E-02	-2.58882104E+00	-6.64557783E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
40.500000	+1.59495921E-02	+2.41814559E-02	-4.10659565E+00	-8.78186163E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
41.250000	+1.11325879E-02	+2.11919908E-02	-3.90610029E+00	+9.39482223E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
42.000000	-1.41264338E-02	+1.95647360E-02	-2.69737232E+00	+2.01261436E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
42.750000	+8.98982780E-03	+2.25943189E-02	-3.60420813E+00	-1.45033339E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
43.500000	+1.99638767E-02	+2.37895546E-02	-4.87287240E+00	+5.82886705E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
44.250000	-1.15483494E-02	+2.10652716E-02	-2.72987808E+00	+1.23314868E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
45.000000	-4.16946200E-03	+2.01544214E-02	-3.02314938E+00	-1.57414673E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
45.750000	+1.90257791E-02	+2.21014096E-02	-5.09109817E+00	+1.22867266E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
46.500000	-6.53848833E-03	+2.27080033E-02	-2.83884848E+00	+1.66452600E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
47.250000	-1.56359867E-02	+2.17127441E-02	-2.59430917E+00	-1.00313979E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
48.000000	+1.46192692E-02	+2.11143815E-02	-4.34355816E+00	-5.08800305E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
48.750000	+3.50925142E-03	+2.09201867E-02	-3.35750963E+00	+1.20600505E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
49.500000	-1.78980515E-02	+2.17506231E-02	-2.53455058E+00	-1.67523885E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
50.250000	+9.55391169E-03	+2.30961375E-02	-3.60879545E+00	-1.26688234E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
51.000000	+1.60549141E-02	+2.19831934E-02	-4.43487410E+00	+5.89161345E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
51.750000	-1.30442273E-02	+1.97271228E-02	-2.72505344E+00	+7.83271937E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
52.500000	+2.18138420E-03	+2.13762321E-02	-3.25996619E+00	-2.02674460E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
53.250000	+2.27165885E-02	+2.42840191E-02	-5.76517033E+00	+2.51401459E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
54.000000	-5.64659314E-03	+2.23405182E-02	-2.88286400E+00	+1.93956429E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
54.750000	-9.51275713E-03	+1.92414532E-02	-2.85582389E+00	-1.45639062E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
55.500000	+1.82454963E-02	+2.13947269E-02	-5.06744993E+00	-1.09562067E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
56.250000	-1.09958101E-04	+2.42865767E-02	-3.02016699E+00	+1.71636816E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
57.000000	-1.91495930E-02	+2.21854401E-02	-2.49289770E+00	-5.18374465E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
57.750000	+8.55822175E-03	+1.97690420E-02	-3.79772869E+00	-7.16893626E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
58.500000	+7.27233850E-03	+2.13750906E-02	-3.56823814E+00	+9.09076771E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
59.250000	-2.07999222E-02	+2.30377947E-02	-2.43411353E+00	+3.11160005E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
60.000000	-4.26130763E-04	+2.20647509E-02	-3.10149813E+00	-1.43643759E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
60.750000	+1.59978401E-02	+2.10805175E-02	-4.58876992E+00	+2.63609332E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
61.500000	-1.23455110E-02	+2.10534225E-02	-2.70608413E+00	+1.15751803E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
62.250000	-7.38236164E-03	+2.14677892E-02	-2.85249288E+00	-1.80040743E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
63.000000	+2.02763667E-02	+2.25195878E-02	-5.40669527E+00	-1.23272256E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
63.750000	-1.49519242E-03	+2.24844884E-02	-3.03740126E+00	+1.83636752E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
64.500000	-1.47625152E-02	+2.04874344E-02	-2.65214400E+00	-8.69318799E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
65.250000	+1.40311889E-02	+2.05404675E-02	-4.34137946E+00	-4.57636199E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
66.000000	+5.65599317E-03	+2.33993255E-02	-3.33859830E+00	+1.27644812E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
66.750000	-2.09399655E-02	+2.32236303E-02	-2.42670727E+00	+1.51310661E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
67.500000	+1.79335240E-03	+1.99440029E-02	-3.31590170E+00	-9.89640242E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
68.250000	+1.04594403E-02	+2.04679977E-02	-3.91116763E+00	+5.92739074E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
69.000000	-2.02643883E-02	+2.38954178E-02	-2.42679309E+00	+7.90412861E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
69.750000	-9.71027769E-03	+2.30448577E-02	-2.72554834E+00	-1.47315023E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
70.500000	+1.50324824E-02	+1.98781725E-02	-4.63651844E+00	-5.82407848E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
71.250000	-9.23668194E-03	+2.07783577E-02	-2.81290952E+00	+1.37474034E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
72.000000	-1.47603722E-02	+2.33390899E-02	-2.57440793E+00	-1.06725862E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
72.750000	+1.64292675E-02	+2.24838210E-02	-4.41379746E+00	-5.61117733E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
73.500000	+4.24881108E-03	+2.06691963E-02	-3.41608453E+00	+1.22215765E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
74.250000	-1.68874595E-02	+2.09782944E-02	-2.58056099E+00	+1.00590515E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
18.750000	+1.50334097E-02	+2.05867349E-02	-4.50021121E+00	+4.19948611E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
19.125000	+1.30123442E-03	+2.06442259E-02	-3.25227794E+00	+2.45615799E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
19.500000	-1.39281237E-02	+2.11127563E-02	-2.65809272E+00	+9.38809440E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
19.875000	-1.74762977E-02	+2.16360118E-02	-2.54817086E+00	-2.94969035E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
20.250000	-6.09281725E-03	+2.19936706E-02	-2.87931950E+00	-1.66945936E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
20.625000	+1.10037172E-02	+2.21861352E-02	-3.80026538E+00	-3.18346545E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
21.000000	+1.97225450E-02	+2.23022874E-02	-5.26691858E+00	-2.09207983E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
21.375000	+1.27658717E-02	+2.23244283E-02	-3.95717137E+00	+3.09160699E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
21.750000	-4.12336770E-03	+2.20932838E-02	-2.94821334E+00	+1.85103678E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
22.125000	-1.68066547E-02	+2.15034739E-02	-2.56889378E+00	+4.03153551E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
22.500000	-1.47321052E-02	+2.07404721E-02	-2.64584817E+00	-8.40002036E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
22.875000	-1.24703024E-04	+2.02789262E-02	-3.19889531E+00	-2.28252551E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
23.250000	+1.41645303E-02	+2.05681653E-02	-4.35774230E+00	-1.63813096E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
23.625000	+1.56711481E-02	+2.16433434E-02	-4.42749353E+00	+1.54252430E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
24.000000	+2.62952418E-03	+2.29933283E-02	-3.20084908E+00	+2.48240034E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
24.375000	-1.46246487E-02	+2.38082883E-02	-2.56569327E+00	+1.07617732E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
24.750000	-2.21708752E-02	+2.34740307E-02	-2.39371609E+00	-8.72466019E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
25.125000	-1.39643077E-02	+2.20342861E-02	-2.63112822E+00	-1.28052063E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
25.500000	+2.81521014E-03	+2.02854969E-02	-3.35410656E+00	-2.47201271E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
25.875000	+1.36950212E-02	+1.93326883E-02	-4.48513776E+00	-6.62206496E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
26.250000	+9.22045515E-03	+1.98522249E-02	-3.85076143E+00	+2.16077685E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
26.625000	-6.90268274E-03	+2.16015610E-02	-2.86455512E+00	+1.91268404E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
27.000000	-2.10838728E-02	+2.35440481E-02	-2.41624841E+00	+6.37999332E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
27.375000	-2.14986854E-02	+2.44972246E-02	-2.38605562E+00	-4.63056510E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
27.750000	-7.65556617E-03	+2.38784648E-02	-2.76354079E+00	-1.70504154E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
28.125000	+9.26970799E-03	+2.20738834E-02	-3.66483678E+00	-2.56848050E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
28.500000	+1.55944632E-02	+2.01882602E-02	-4.68990116E+00	+3.41939719E-03	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
28.875000	+6.50514653E-03	+1.93422010E-02	-3.66227223E+00	+2.48956039E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
29.250000	-9.74237356E-03	+1.99793207E-02	-2.82273087E+00	+1.52636416E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
29.625000	-1.87130485E-02	+2.16174912E-02	-2.51749911E+00	+2.33444623E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
30.000000	-1.22099354E-02	+2.31988757E-02	-2.64764741E+00	-9.98066008E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
30.375000	+4.72432192E-03	+2.38027731E-02	-3.26604861E+00	-2.61623696E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
30.750000	+1.82331862E-02	+2.32099656E-02	-4.60982512E+00	-1.93387734E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
31.125000	+1.74604491E-02	+2.19338614E-02	-4.71645662E+00	+1.66669981E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
31.500000	+3.41049544E-03	+2.07815942E-02	-3.35980026E+00	+2.63749473E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
31.875000	-1.20114645E-02	+2.03274900E-02	-2.73833557E+00	+9.85129791E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
32.250000	-1.57329443E-02	+2.06338160E-02	-2.62095292E+00	-3.01643100E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
32.625000	-4.45944143E-03	+2.13319353E-02	-2.96456790E+00	-1.75822674E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
33.000000	+1.22280001E-02	+2.19557743E-02	-3.93962298E+00	-3.21934170E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
33.375000	+1.99534799E-02	+2.22595249E-02	-5.37907418E+00	+8.77562358E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
33.750000	+1.18989166E-02	+2.22884854E-02	-3.87380580E+00	+3.31249760E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
34.125000	-5.45442292E-03	+2.22033588E-02	-2.89470097E+00	+1.79656244E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
34.500000	-1.79132786E-02	+2.20605169E-02	-2.52638397E+00	+4.00706524E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
34.875000	-1.55855360E-02	+2.17683527E-02	-2.59417108E+00	-7.87568091E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
35.250000	-8.76771996E-04	+2.12668179E-02	-3.11706004E+00	-2.20125306E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
35.625000	+1.35627271E-02	+2.07297993E-02	-4.24511087E+00	-1.90649956E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
36.000000	+1.52350857E-02	+2.05349086E-02	-4.54693471E+00	+1.27674890E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
36.375000	+2.30621667E-03	+2.09788483E-02	-3.28754920E+00	+2.57502034E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
36.750000	-1.45771782E-02	+2.19822330E-02	-2.61566946E+00	+1.14962557E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
37.125000	-2.11863884E-02	+2.30380737E-02	-2.42533002E+00	-1.34481907E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
9.375000	-1.81416576E-03	+2.12956488E-02	-3.07435070E+00	+1.75123257E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
9.562500	-9.35837073E-03	+2.07470868E-02	-2.80990163E+00	+1.06955749E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
9.750000	-1.42159916E-02	+2.02971945E-02	-2.67326664E+00	+4.25357056E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
9.937500	-1.52776597E-02	+2.00340760E-02	-2.65039273E+00	-1.77892170E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
10.125000	-1.22656385E-02	+2.00203032E-02	-2.73997620E+00	-8.06818614E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
10.312500	-5.81310540E-03	+2.02796677E-02	-2.95294972E+00	-1.53830892E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
10.500000	+2.65718186E-03	+2.07907724E-02	-3.31684205E+00	-2.49396459E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
10.687500	+1.12470986E-02	+2.14883279E-02	-3.88818644E+00	-3.86796586E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
10.875000	+1.80201975E-02	+2.22717273E-02	-4.76732925E+00	-4.99513187E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
11.062500	+2.14462336E-02	+2.30196467E-02	-5.76136089E+00	-1.05168961E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
11.250000	+2.07428982E-02	+2.36088349E-02	-5.16171285E+00	+4.29908839E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
11.437500	+1.60461933E-02	+2.39346882E-02	-4.14920274E+00	+4.50967749E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
11.625000	+8.38110170E-03	+2.39305367E-02	-3.47058379E+00	+2.98352473E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
11.812500	-5.66609994E-04	+2.35820075E-02	-3.03038097E+00	+1.90535195E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
12.000000	-8.83728914E-03	+2.29329916E-02	-2.75607681E+00	+1.11844051E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
12.187500	-1.46506889E-02	+2.20810912E-02	-2.61096578E+00	+4.75190859E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
12.375000	-1.68047283E-02	+2.11626702E-02	-2.57788024E+00	-1.09515069E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
12.562500	-1.49238515E-02	+2.03299784E-02	-2.65203393E+00	-6.96136818E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
12.750000	-9.51948371E-03	+1.97245785E-02	-2.83893155E+00	-1.34080703E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
12.937500	-1.87055758E-03	+1.94521275E-02	-3.15483656E+00	-2.09829583E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
13.125000	+6.24929830E-03	+1.95632917E-02	-3.62579248E+00	-2.93612986E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
13.312500	+1.29540458E-02	+2.00443117E-02	-4.25588526E+00	-3.10403917E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
13.500000	+1.66618493E-02	+2.08188795E-02	-4.78980717E+00	-7.69959694E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
13.687500	+1.64488504E-02	+2.17609542E-02	-4.54462015E+00	+2.46031875E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
13.875000	+1.22576948E-02	+2.27162514E-02	-3.86718764E+00	+3.34305548E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
14.062500	+4.91983957E-03	+2.35286241E-02	-3.29097434E+00	+2.63359194E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
14.250000	-4.01220959E-03	+2.40666631E-02	-2.87959067E+00	+1.82158038E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
14.437500	-1.25994873E-02	+2.42457514E-02	-2.60788170E+00	+1.13646768E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
14.625000	-1.89580522E-02	+2.40416338E-02	-2.45341528E+00	+5.44721349E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
14.812500	-2.17022219E-02	+2.34932502E-02	-2.40361119E+00	-2.31780043E-03	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
15.000000	-2.02675995E-02	+2.26947285E-02	-2.45428446E+00	-5.47375171E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
15.187500	-1.50301581E-02	+2.17784310E-02	-2.60887688E+00	-1.13222158E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
15.375000	-7.20687239E-03	+2.08923119E-02	-2.87886755E+00	-1.79842258E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
15.562500	+1.42306485E-03	+2.01754837E-02	-3.28328535E+00	-2.54430752E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
15.750000	+8.91339743E-03	+1.97358750E-02	-3.83298287E+00	-3.01684859E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
15.937500	+1.35836998E-02	+1.96333747E-02	-4.41460357E+00	-1.81651408E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
16.125000	+1.43947589E-02	+1.98710740E-02	-4.51417565E+00	+1.12404172E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
16.312500	+1.11748161E-02	+2.03961544E-02	-3.99308792E+00	+2.93549370E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
16.500000	+4.64538921E-03	+2.11104826E-02	-3.41336551E+00	+2.72661774E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
16.687500	-3.74699316E-03	+2.18891149E-02	-2.97060627E+00	+1.99172337E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
16.875000	-1.21454314E-02	+2.26031535E-02	-2.66646925E+00	+1.30507411E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
17.062500	-1.86788572E-02	+2.31423943E-02	-2.48120348E+00	+7.07074556E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
17.250000	-2.18660101E-02	+2.34333003E-02	-2.40131629E+00	+1.59215359E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
17.437500	-2.09452794E-02	+2.34489893E-02	-2.42149772E+00	-3.81282267E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
17.625000	-1.60542786E-02	+2.32098349E-02	-2.54429714E+00	-9.58667265E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
17.812500	-8.21291974E-03	+2.27753939E-02	-2.78099794E+00	-1.62615249E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
18.000000	+8.91808673E-04	+2.22301128E-02	-3.15410433E+00	-2.44492876E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
18.187500	+9.27781364E-03	+2.16662300E-02	-3.69784623E+00	-3.36149970E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
18.375000	+1.51181451E-02	+2.11674380E-02	-4.41466671E+00	-3.27185351E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
18.562500	+1.71641183E-02	+2.07962394E-02	-4.92479130E+00	-2.16947537E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.687500	-1.59667255E-02	+2.29449456E-02	-2.55331386E+00	+7.13220677E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.781250	-1.82496496E-02	+2.28165107E-02	-2.49942367E+00	+4.36436852E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.875000	-1.95700329E-02	+2.26597676E-02	-2.47148195E+00	+1.63246973E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.968750	-1.98595499E-02	+2.24830318E-02	-2.46881486E+00	-1.05645705E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.062500	-1.91069338E-02	+2.22945854E-02	-2.49129052E+00	-3.75956774E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.156250	-1.73582589E-02	+2.21022873E-02	-2.53930675E+00	-6.53437480E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.250000	-1.47142048E-02	+2.19132484E-02	-2.61381005E+00	-9.44199645E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.343750	-1.13244284E-02	+2.17335820E-02	-2.71634419E+00	-1.25499990E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.437500	-7.37931447E-03	+2.15682354E-02	-2.84912253E+00	-1.59337353E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.531250	-3.09952341E-03	+2.14208999E-02	-3.01510173E+00	-1.96724951E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.625000	+1.27610753E-03	+2.12939957E-02	-3.21798181E+00	-2.38291809E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.718750	+5.50365512E-03	+2.11887240E-02	-3.46189887E+00	-2.83796787E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.812500	+9.34748718E-03	+2.11051750E-02	-3.75010079E+00	-3.29935933E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.906250	+1.25932204E-02	+2.10424846E-02	-4.08052874E+00	-3.64209646E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.000000	+1.50595893E-02	+2.09990255E-02	-4.43299388E+00	-3.52367055E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.093750	+1.66086155E-02	+2.09726245E-02	-4.74121697E+00	-2.37176182E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.187500	+1.71535345E-02	+2.09607911E-02	-4.87769922E+00	-8.26145961E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.281250	+1.66640181E-02	+2.09609485E-02	-4.75670721E+00	+2.24719233E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.375000	+1.51683337E-02	+2.09706514E-02	-4.45635066E+00	+3.46965623E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.468750	+1.27522188E-02	+2.09877794E-02	-4.10614666E+00	+3.62815285E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.562500	+9.55443426E-03	+2.10106919E-02	-3.77607200E+00	+3.29615199E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.656250	+5.75917439E-03	+2.10383363E-02	-3.48811816E+00	+2.83246005E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.750000	+1.58573861E-03	+2.10702987E-02	-3.24498574E+00	+2.37059014E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.843750	-2.72392627E-03	+2.11067957E-02	-3.04363251E+00	+1.94664455E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.937500	-6.91905816E-03	+2.11486072E-02	-2.87998988E+00	+1.56395063E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.031250	-1.07544555E-02	+2.11969551E-02	-2.75039177E+00	+1.21638050E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.125000	-1.40045603E-02	+2.12533376E-02	-2.65191854E+00	+8.95900632E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.218750	-1.64764589E-02	+2.13193302E-02	-2.58241040E+00	+5.94768567E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.312500	-1.80210843E-02	+2.13963677E-02	-2.54039943E+00	+3.05969877E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.406250	-1.85419917E-02	+2.14855216E-02	-2.52504105E+00	+2.30886306E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.500000	-1.80011776E-02	+2.15872871E-02	-2.53607032E+00	-2.60005418E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.593750	-1.64215371E-02	+2.17013965E-02	-2.57379206E+00	-5.49547027E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.687500	-1.38857208E-02	+2.18266701E-02	-2.63911038E+00	-8.52336149E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.781250	-1.05313751E-02	+2.19609206E-02	-2.73360509E+00	-1.17629960E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.875000	-6.54301116E-03	+2.21009185E-02	-2.85966656E+00	-1.53119139E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.968750	-2.14102246E-03	+2.22424275E-02	-3.02070348E+00	-1.92942206E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.062500	+2.43139552E-03	+2.23803135E-02	-3.22143319E+00	-2.38676213E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.156250	+6.92251288E-03	+2.25087256E-02	-3.46822138E+00	-2.92164247E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.250000	+1.10865647E-02	+2.26213461E-02	-3.76924116E+00	-3.54763879E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.343750	+1.46975844E-02	+2.27117001E-02	-4.13340365E+00	-4.23712111E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.437500	+1.75618090E-02	+2.27735123E-02	-4.56370137E+00	-4.77593211E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.531250	+1.95280597E-02	+2.28010930E-02	-5.02889092E+00	-4.37642220E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.625000	+2.04956635E-02	+2.27897336E-02	-5.38428053E+00	-1.84357037E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.718750	+2.04196067E-02	+2.27360843E-02	-5.37456036E+00	+1.98066478E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.812500	+1.93127158E-02	+2.26384891E-02	-5.01290588E+00	+4.36616150E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.906250	+1.72447563E-02	+2.24972503E-02	-4.55590508E+00	+4.66547929E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
9.000000	+1.43384591E-02	+2.23147984E-02	-4.13812852E+00	+4.10146933E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
9.093750	+1.07626397E-02	+2.20957495E-02	-3.78687958E+00	+3.41231122E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
9.187500	+6.72276072E-03	+2.18468371E-02	-3.49832016E+00	+2.79138703E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
9.281250	+2.44947524E-03	+2.15767169E-02	-3.26349452E+00	+2.21822678E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.343750	-1.48347329E-02	+2.13434746E-02	-2.62615116E+00	+3.62722742E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.390625	-1.55430645E-02	+2.11307979E-02	-2.61254379E+00	+2.17858362E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.437500	-1.59974852E-02	+2.09272315E-02	-2.60572694E+00	+7.34370458E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.484375	-1.61925780E-02	+2.07346449E-02	-2.60565907E+00	-7.05357603E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.531250	-1.61265768E-02	+2.05547723E-02	-2.61233967E+00	-2.14927356E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.578125	-1.58014100E-02	+2.03891962E-02	-2.62580851E+00	-3.60598242E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.625000	-1.52226896E-02	+2.02393332E-02	-2.64614576E+00	-5.08419978E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.671875	-1.43996476E-02	+2.01064212E-02	-2.67347288E+00	-6.59292624E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.718750	-1.33450166E-02	+1.99915090E-02	-2.70795444E+00	-8.14161986E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.765625	-1.20748584E-02	+1.98954475E-02	-2.74980057E+00	-9.74036587E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.812500	-1.06083407E-02	+1.98188832E-02	-2.79927037E+00	-1.14000386E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.859375	-8.96746720E-03	+1.97622539E-02	-2.85667593E+00	-1.31324419E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.906250	-7.17676344E-03	+1.97257868E-02	-2.92238701E+00	-1.49504015E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.953125	-5.26292526E-03	+1.97094981E-02	-2.99683595E+00	-1.68677561E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.000000	-3.25443484E-03	+1.97131961E-02	-3.08052222E+00	-1.88991496E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.046875	-1.18115077E-03	+1.97364851E-02	-3.17401547E+00	-2.10594453E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.093750	+9.26121170E-04	+1.97787728E-02	-3.27795452E+00	-2.33624279E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.140625	+3.03607009E-03	+1.98392788E-02	-3.39303824E+00	-2.58181850E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.187500	+5.11732830E-03	+1.99170457E-02	-3.52000001E+00	-2.84280469E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.234375	+7.13891954E-03	+2.00109519E-02	-3.65955118E+00	-3.11750329E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.281250	+9.07070125E-03	+2.01197259E-02	-3.81226594E+00	-3.40061221E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.328125	+1.08837948E-02	+2.02419627E-02	-3.97835857E+00	-3.68000236E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.375000	+1.25509989E-02	+2.03761413E-02	-4.15726616E+00	-3.93107446E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.421875	+1.40471796E-02	+2.05206432E-02	-4.34689680E+00	-4.10763819E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.468750	+1.53496342E-02	+2.06737724E-02	-4.54235724E+00	-4.12974200E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.515625	+1.64384218E-02	+2.08337754E-02	-4.73406011E+00	-3.87543800E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.562500	+1.72966577E-02	+2.09988625E-02	-4.90567956E+00	-3.19900376E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.609375	+1.79107664E-02	+2.11672285E-02	-5.03396672E+00	-2.00991229E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.656250	+1.82706892E-02	+2.13370739E-02	-5.09410883E+00	-4.00080418E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.703125	+1.83700428E-02	+2.15066253E-02	-5.07147425E+00	+1.31262639E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.750000	+1.82062253E-02	+2.16741557E-02	-4.97105011E+00	+2.74605005E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.796875	+1.77804667E-02	+2.18380033E-02	-4.81403206E+00	+3.68454007E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.843750	+1.70978222E-02	+2.19965896E-02	-4.62562448E+00	+4.13937823E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.890625	+1.61671073E-02	+2.21484361E-02	-4.42596535E+00	+4.24226783E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.937500	+1.50007742E-02	+2.22921789E-02	-4.22791187E+00	+4.13285146E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.984375	+1.36147309E-02	+2.24265824E-02	-4.03851053E+00	+3.91268481E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.031250	+1.20281064E-02	+2.25505496E-02	-3.86109767E+00	+3.64386703E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.078125	+1.02629634E-02	+2.26631324E-02	-3.69689799E+00	+3.36081048E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.125000	+8.34396607E-03	+2.27635375E-02	-3.54602169E+00	+3.08122452E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.171875	+6.29800683E-03	+2.28511318E-02	-3.40803319E+00	+2.81345141E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.218750	+4.15379950E-03	+2.29254444E-02	-3.28226062E+00	+2.56079804E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.265625	+1.94144676E-03	+2.29861672E-02	-3.16795838E+00	+2.32395736E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.312500	-3.08010920E-04	+2.30331528E-02	-3.06438961E+00	+2.10232547E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.359375	-2.56305645E-03	+2.30664103E-02	-2.97086537E+00	+1.89470566E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.406250	-4.79215957E-03	+2.30860995E-02	-2.88676096E+00	+1.69967789E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.453125	-6.96423501E-03	+2.30925232E-02	-2.81152056E+00	+1.51578705E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.500000	-9.04908815E-03	+2.30861174E-02	-2.74465592E+00	+1.34163368E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.546875	-1.10178418E-02	+2.30674407E-02	-2.68574241E+00	+1.17591251E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.593750	-1.28433382E-02	+2.30371619E-02	-2.63441412E+00	+1.01742357E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.640625	-1.45005114E-02	+2.29960470E-02	-2.59035895E+00	+8.62264051E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.171875	+2.28442731E-02	+2.38345981E-02	-6.22433020E+00	-3.71934396E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.195312	+2.29702370E-02	+2.39070237E-02	-6.27990785E+00	-1.02328177E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.218750	+2.30301871E-02	+2.39741311E-02	-6.27229653E+00	+1.64554401E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.242188	+2.30238645E-02	+2.40357699E-02	-6.20277297E+00	+4.03647417E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.265625	+2.29512422E-02	+2.40918044E-02	-6.08308681E+00	+5.82473723E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.289062	+2.28125250E-02	+2.41421137E-02	-5.92973841E+00	+6.93158876E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.312500	+2.26081484E-02	+2.41865923E-02	-5.75816858E+00	+7.46210445E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.335938	+2.23387773E-02	+2.42251501E-02	-5.57995227E+00	+7.58529944E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.359375	+2.20053032E-02	+2.42577124E-02	-5.40260767E+00	+7.45462317E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.382812	+2.16088410E-02	+2.42842206E-02	-5.23051681E+00	+7.18168609E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.406250	+2.11507248E-02	+2.43046317E-02	-5.06596614E+00	+6.83868354E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.429688	+2.06325030E-02	+2.43189185E-02	-4.90995352E+00	+6.46908220E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.453125	+2.00559323E-02	+2.43270698E-02	-4.76272791E+00	+6.09767553E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.476562	+1.94229713E-02	+2.43290899E-02	-4.62412498E+00	+5.73782480E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.500000	+1.87357737E-02	+2.43249992E-02	-4.49376737E+00	+5.39613634E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.523438	+1.79966797E-02	+2.43148333E-02	-4.37118108E+00	+5.07532854E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.546875	+1.72082080E-02	+2.42986434E-02	-4.25586135E+00	+4.77594245E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.570312	+1.63730461E-02	+2.42764957E-02	-4.14730878E+00	+4.49734649E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.593750	+1.54940413E-02	+2.42484714E-02	-4.04504823E+00	+4.23831983E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.617188	+1.45741895E-02	+2.42146662E-02	-3.94863754E+00	+3.99738674E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.640625	+1.36166255E-02	+2.41751904E-02	-3.85767073E+00	+3.77300451E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.664062	+1.26246107E-02	+2.41301678E-02	-3.77177795E+00	+3.56366558E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.687500	+1.16015225E-02	+2.40797359E-02	-3.69062390E+00	+3.36794967E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.710938	+1.05508418E-02	+2.40240452E-02	-3.61390531E+00	+3.18454711E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.734375	+9.47614102E-03	+2.39632590E-02	-3.54134826E+00	+3.01226567E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.757812	+8.38107168E-03	+2.38975525E-02	-3.47270536E+00	+2.85002851E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.781250	+7.26935159E-03	+2.38271125E-02	-3.40775317E+00	+2.69686741E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.804688	+6.14475214E-03	+2.37521368E-02	-3.34628970E+00	+2.55191386E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.828125	+5.01108534E-03	+2.36728338E-02	-3.28813221E+00	+2.41438948E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.851562	+3.87219085E-03	+2.35894215E-02	-3.23311519E+00	+2.28359654E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.875000	+2.73192288E-03	+2.35021273E-02	-3.18108862E+00	+2.15890903E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.898438	+1.59413719E-03	+2.34111870E-02	-3.13191633E+00	+2.03976447E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.921875	+4.62678080E-04	+2.33168445E-02	-3.08547466E+00	+1.92565652E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.945312	-6.58634531E-04	+2.32193507E-02	-3.04165118E+00	+1.81612837E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.968750	-1.76601794E-03	+2.31189633E-02	-3.00034364E+00	+1.71076692E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.992188	-2.85573931E-03	+2.30159454E-02	-2.96145898E+00	+1.60919763E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.015625	-3.92412820E-03	+2.29105656E-02	-2.92491250E+00	+1.51107996E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.039062	-4.96758884E-03	+2.28030967E-02	-2.89062711E+00	+1.41610344E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.062500	-5.98261222E-03	+2.26938153E-02	-2.85853265E+00	+1.32398411E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.085938	-6.96578786E-03	+2.25830006E-02	-2.82856535E+00	+1.23446152E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.109375	-7.91381534E-03	+2.24709343E-02	-2.80066727E+00	+1.14729595E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.132812	-8.82351545E-03	+2.23578995E-02	-2.77478586E+00	+1.06226610E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.156250	-9.69184104E-03	+2.22441797E-02	-2.75087355E+00	+9.79166920E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.179688	-1.05158874E-02	+2.21300588E-02	-2.72888741E+00	+8.97807789E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.203125	-1.12929024E-02	+2.20158198E-02	-2.70878881E+00	+8.18010830E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.226562	-1.20202960E-02	+2.19017440E-02	-2.69054315E+00	+7.39609441E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.250000	-1.26956491E-02	+2.17881108E-02	-2.67411962E+00	+6.62446967E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.273438	-1.33167225E-02	+2.16751966E-02	-2.65949095E+00	+5.86375509E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.296875	-1.38814648E-02	+2.15632742E-02	-2.64663326E+00	+5.11254845E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.320312	-1.43880197E-02	+2.14526123E-02	-2.63552588E+00	+4.36575419E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02


==> anc/otoc_to_plot_bosonic_M500_L1.1225_n250_beta7.5000.dat <==
400.000000	-1.88107176E-04	+3.86284492E-03	-4.81565616E+00	+1.66379987E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
408.000000	-4.00275664E-03	+4.06787958E-03	-4.12637578E+00	+5.94010738E-03	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
416.000000	-5.57963437E-04	+3.89688775E-03	-4.72061444E+00	-2.51992037E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
424.000000	+3.94900947E-03	+4.09219125E-03	-8.15824837E+00	-3.40404854E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
432.000000	+1.34014088E-03	+3.92415975E-03	-5.26526221E+00	+2.49721464E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
440.000000	-3.69542466E-03	+4.08727397E-03	-4.16270495E+00	+5.24213597E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
448.000000	-2.04855695E-03	+3.92945250E-03	-4.42652045E+00	-1.41874262E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
456.000000	+3.24463372E-03	+4.04869078E-03	-6.43269314E+00	-9.59558363E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
464.000000	+2.63041433E-03	+3.91803267E-03	-5.96181383E+00	+1.32482882E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
472.000000	-2.70180391E-03	+3.99507157E-03	-4.31296703E+00	+1.05494401E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
480.000000	-3.05648739E-03	+3.90716901E-03	-4.27390342E+00	-8.20520665E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
488.000000	+2.14502026E-03	+3.94685961E-03	-5.62580009E+00	-1.59372982E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
496.000000	+3.36871572E-03	+3.91246717E-03	-6.82387113E+00	+6.96139744E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
504.000000	-1.56689054E-03	+3.92148105E-03	-4.51197650E+00	+1.64791886E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
512.000000	-3.64785344E-03	+3.94651628E-03	-4.18720095E+00	-3.84098683E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
520.000000	+9.54743735E-04	+3.92329399E-03	-5.12653439E+00	-2.51829954E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
528.000000	+3.86575368E-03	+4.00083584E-03	-8.21648022E+00	+2.16356797E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
536.000000	-2.61458034E-04	+3.93501568E-03	-4.78036352E+00	+2.55106568E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
544.000000	-3.95006210E-03	+4.05306996E-03	-4.13477513E+00	+3.86772526E-03	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
552.000000	-5.25042583E-04	+3.93932776E-03	-4.71847991E+00	-2.21262722E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
560.000000	+3.85252835E-03	+4.08467858E-03	-7.67497868E+00	-3.30562770E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
568.000000	+1.29354243E-03	+3.92418398E-03	-5.24738035E+00	+2.18238851E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
576.000000	-3.54259662E-03	+4.08254598E-03	-4.18315707E+00	+4.98652867E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
584.000000	-1.95336036E-03	+3.88863458E-03	-4.44953576E+00	-1.28928004E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
592.000000	+3.08600348E-03	+4.05509421E-03	-6.24600513E+00	-9.06209580E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
600.000000	+2.48157503E-03	+3.85202210E-03	-5.89947109E+00	+1.20057607E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
608.000000	-2.59081776E-03	+4.02540528E-03	-4.32508343E+00	+9.93141800E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
616.000000	-2.88072297E-03	+3.83306884E-03	-4.31044421E+00	-7.69769549E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
624.000000	+2.07916990E-03	+4.00989068E-03	-5.55671471E+00	-1.48307914E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
632.000000	+3.21738291E-03	+3.84315895E-03	-6.68337084E+00	+6.58622510E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
640.000000	-1.52080388E-03	+4.01750616E-03	-4.50291869E+00	+1.54488466E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
648.000000	-3.52834443E-03	+3.88330286E-03	-4.21155538E+00	-3.52812365E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
656.000000	+8.88241160E-04	+4.03757082E-03	-5.06741847E+00	-2.26679804E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
664.000000	+3.73662352E-03	+3.93376687E-03	-7.83843223E+00	+1.79397925E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
672.000000	-1.50005734E-04	+4.04639128E-03	-4.78038180E+00	+2.29447284E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
680.000000	-3.77323510E-03	+3.97397206E-03	-4.16727569E+00	+6.75101158E-03	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
688.000000	-6.44393717E-04	+4.03066858E-03	-4.67236561E+00	-1.88413178E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
696.000000	+3.61189533E-03	+3.99201147E-03	-7.18188654E+00	-3.61667954E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
704.000000	+1.36568788E-03	+3.98673463E-03	-5.25103434E+00	+1.84237155E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
712.000000	-3.26046355E-03	+3.98601790E-03	-4.23409207E+00	+5.06305337E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
720.000000	-1.96402724E-03	+3.92836637E-03	-4.44094580E+00	-1.14978669E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
728.000000	+2.82353205E-03	+3.97479244E-03	-6.07375076E+00	-8.82605900E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
736.000000	+2.44591581E-03	+3.88138658E-03	-5.85311524E+00	+1.06746338E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
744.000000	-2.37411177E-03	+3.97807258E-03	-4.36580935E+00	+9.62634286E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
752.000000	-2.83771717E-03	+3.85960464E-03	-4.31290038E+00	-6.84638137E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
760.000000	+1.87942726E-03	+4.00359001E-03	-5.46123037E+00	-1.44619718E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
768.000000	+3.20437418E-03	+3.86656085E-03	-6.62681587E+00	+5.77769861E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
776.000000	-1.30563894E-03	+4.04817666E-03	-4.53679860E+00	+1.50956467E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
784.000000	-3.52088082E-03	+3.89108497E-03	-4.21151241E+00	-2.72195792E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
792.000000	+6.25539592E-04	+4.08909708E-03	-4.97231186E+00	-1.62980285E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
200.000000	-2.59774391E-03	+3.90387116E-03	-4.34255748E+00	-1.75592612E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
204.000000	+3.73493465E-03	+3.93390431E-03	-7.82921103E+00	+1.25993438E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
208.000000	-3.11092692E-03	+4.08018184E-03	-4.24176273E+00	+3.54095484E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
212.000000	+5.87836841E-04	+3.96880106E-03	-4.99644716E+00	-1.66467714E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
216.000000	+1.97964991E-03	+3.87822501E-03	-5.57350444E+00	+1.02384615E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
220.000000	-3.72458820E-03	+3.94480777E-03	-4.17737024E+00	-1.44253751E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
224.000000	+3.44073120E-03	+4.03947209E-03	-6.72753445E+00	-4.55454530E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
228.000000	-1.30176822E-03	+4.02568996E-03	-4.54173386E+00	+2.70078166E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
232.000000	-1.34101050E-03	+3.85400170E-03	-4.56690913E+00	-3.20868737E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
236.000000	+3.54213553E-03	+3.95112100E-03	-7.10868376E+00	+4.81910222E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
240.000000	-3.63735295E-03	+4.00134490E-03	-4.18138095E+00	+2.00000182E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
244.000000	+2.04127570E-03	+4.06699692E-03	-5.50868230E+00	-1.11039624E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
248.000000	+7.10512135E-04	+3.85267119E-03	-5.06969794E+00	+1.56924953E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
252.000000	-3.16839550E-03	+3.94034737E-03	-4.25328268E+00	-3.40260460E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
256.000000	+3.77959141E-03	+3.98614951E-03	-7.79178162E+00	-6.11169286E-03	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
260.000000	-2.69009551E-03	+4.07943593E-03	-4.30217622E+00	+3.69479461E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
264.000000	-8.69485488E-05	+3.88263889E-03	-4.83594593E+00	-2.08762628E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
268.000000	+2.63353086E-03	+3.90774655E-03	-5.97227725E+00	+8.51942700E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
272.000000	-3.85619273E-03	+3.99147458E-03	-4.15439177E+00	-4.42287573E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
276.000000	+3.16675937E-03	+4.06125146E-03	-6.32610731E+00	-6.85733428E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
280.000000	-6.00533268E-04	+3.93358024E-03	-4.70297851E+00	+2.35138365E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
284.000000	-2.00364795E-03	+3.86490277E-03	-4.44500039E+00	-4.02561213E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
288.000000	+3.82248887E-03	+4.00356094E-03	-7.92346822E+00	+3.10778501E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
292.000000	-3.49226150E-03	+4.03273622E-03	-4.19637759E+00	+3.34536181E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
296.000000	+1.35783246E-03	+3.98900435E-03	-5.24717877E+00	-1.40122714E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
300.000000	+1.38263443E-03	+3.83547998E-03	-5.31735930E+00	+1.33130085E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
304.000000	-3.62906246E-03	+4.00385405E-03	-4.18213808E+00	-2.58904570E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
308.000000	+3.70621452E-03	+4.01534626E-03	-7.38859586E+00	-2.77278515E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
312.000000	-2.08883267E-03	+4.02557074E-03	-4.40396090E+00	+3.37772423E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
316.000000	-7.77238580E-04	+3.83259441E-03	-4.68641647E+00	-2.61471344E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
320.000000	+3.22165695E-03	+3.97659201E-03	-6.49573165E+00	+6.68768512E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
324.000000	-3.85282703E-03	+4.01834077E-03	-4.15140166E+00	+6.93365510E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
328.000000	+2.71805627E-03	+4.03270414E-03	-5.94103924E+00	-9.30862729E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
332.000000	+1.22595304E-04	+3.86046651E-03	-4.89609184E+00	+2.01537819E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
336.000000	-2.66347808E-03	+3.92861824E-03	-4.32873669E+00	-4.65408268E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
340.000000	+3.94931866E-03	+4.03960673E-03	-8.61935798E+00	+1.11197138E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
344.000000	-3.18469776E-03	+4.02069048E-03	-4.23977898E+00	+4.50411870E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
348.000000	+5.92793714E-04	+3.90808363E-03	-5.01606302E+00	-1.72488818E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
352.000000	+2.06453597E-03	+3.87741928E-03	-5.61968953E+00	+1.09730818E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
356.000000	-3.91808569E-03	+4.05755207E-03	-4.13821648E+00	-1.57024232E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
360.000000	+3.48926644E-03	+4.00545906E-03	-6.87588338E+00	-5.09717619E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
364.000000	-1.35383653E-03	+3.95099238E-03	-4.54599058E+00	+2.91040047E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
368.000000	-1.45439431E-03	+3.84209967E-03	-4.54756301E+00	-3.31837449E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
372.000000	+3.67864053E-03	+4.05167589E-03	-7.20069017E+00	+4.72122293E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
376.000000	-3.71983177E-03	+4.00734003E-03	-4.16986518E+00	+2.02146190E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
380.000000	+2.09535741E-03	+3.97501090E-03	-5.58352065E+00	-1.18319396E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
384.000000	+8.40304654E-04	+3.83903132E-03	-5.11642035E+00	+1.69119078E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
388.000000	-3.25461862E-03	+4.01744471E-03	-4.23056803E+00	-3.96690105E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
392.000000	+3.90775983E-03	+4.03327444E-03	-8.28994118E+00	-1.08068259E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
396.000000	-2.69373725E-03	+3.97603330E-03	-4.31702264E+00	+1.99726610E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
100.000000	+3.40832415E-03	+3.88536645E-03	-6.95475822E+00	+1.47890931E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
102.000000	-1.62011917E-04	+3.99336131E-03	-4.79020585E+00	+6.85643055E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
104.000000	-3.47071971E-03	+3.93625513E-03	-4.21218600E+00	+1.02985744E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
106.000000	-2.33314542E-03	+3.94042242E-03	-4.37826287E+00	-2.92183661E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
108.000000	+1.78735737E-03	+4.08914824E-03	-5.38092064E+00	-7.90376579E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
110.000000	+3.59670444E-03	+3.86246458E-03	-7.53976919E+00	+8.35553370E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
112.000000	+7.31605793E-04	+3.94686767E-03	-5.04669929E+00	+8.24269512E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
114.000000	-3.14598176E-03	+4.03845377E-03	-4.24269114E+00	+1.94896340E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
116.000000	-3.09859064E-03	+3.91250630E-03	-4.26711393E+00	-1.99863273E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
118.000000	+8.03270201E-04	+4.03321117E-03	-5.04214424E+00	-7.79881188E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
120.000000	+3.58480008E-03	+3.89453743E-03	-7.38663868E+00	-9.07053590E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
122.000000	+1.68357443E-03	+3.93067877E-03	-5.40496567E+00	+7.63361343E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
124.000000	-2.46407340E-03	+4.09870985E-03	-4.33319331E+00	+2.97945960E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
126.000000	-3.51782281E-03	+3.88177956E-03	-4.21318183E+00	-1.19019954E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
128.000000	-1.15221310E-04	+3.96167085E-03	-4.80927313E+00	-6.46416654E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
130.000000	+3.42380094E-03	+3.98133016E-03	-6.79884845E+00	-2.83926998E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
132.000000	+2.61342990E-03	+3.92290580E-03	-5.94498112E+00	+5.76107994E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
134.000000	-1.50876140E-03	+4.07683730E-03	-4.49441647E+00	+4.36931246E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
136.000000	-3.63746403E-03	+3.88092555E-03	-4.19725613E+00	-3.06871731E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
138.000000	-1.02056228E-03	+3.91982109E-03	-4.61716517E+00	-4.86027232E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
140.000000	+2.99746393E-03	+4.07345594E-03	-6.14136506E+00	-5.21930429E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
142.000000	+3.29297201E-03	+3.90542764E-03	-6.70488688E+00	+3.58538322E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
144.000000	-5.15400964E-04	+3.99955902E-03	-4.70721177E+00	+6.26899332E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
146.000000	-3.58494647E-03	+3.93319186E-03	-4.19728955E+00	+6.68383230E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
148.000000	-1.98661248E-03	+3.91219150E-03	-4.43985848E+00	-3.45390903E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
150.000000	+2.21516759E-03	+4.10361484E-03	-5.57885317E+00	-7.59743147E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
152.000000	+3.60789390E-03	+3.89035259E-03	-7.47883107E+00	+1.55845496E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
154.000000	+4.04959667E-04	+3.92733974E-03	-4.95547118E+00	+8.15664169E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
156.000000	-3.35383514E-03	+4.02365657E-03	-4.21617439E+00	+1.64267804E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
158.000000	-2.88055194E-03	+3.91459133E-03	-4.29839997E+00	-2.39153143E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
160.000000	+1.21601298E-03	+4.05038707E-03	-5.17278697E+00	-8.30424837E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
162.000000	+3.66299074E-03	+3.90823730E-03	-7.62009932E+00	-2.45303322E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
164.000000	+1.32748835E-03	+3.89695874E-03	-5.27090830E+00	+8.34606896E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
166.000000	-2.81433209E-03	+4.09543802E-03	-4.28167173E+00	+2.63566320E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
168.000000	-3.46436757E-03	+3.90966769E-03	-4.21664302E+00	-1.53613793E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
170.000000	+2.21884673E-04	+3.95962484E-03	-4.89612690E+00	-7.23563122E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
172.000000	+3.56548949E-03	+3.97357138E-03	-7.11089551E+00	-2.10684734E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
174.000000	+2.29326891E-03	+3.90247711E-03	-5.73886584E+00	+6.73183433E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
176.000000	-1.93640584E-03	+4.09178129E-03	-4.41816178E+00	+3.87744081E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
178.000000	-3.68024969E-03	+3.90889264E-03	-4.18788951E+00	-6.75012221E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
180.000000	-7.06789258E-04	+3.89498269E-03	-4.68816666E+00	-5.60662003E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
182.000000	+3.25222860E-03	+4.05802077E-03	-6.43053753E+00	-4.40864718E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
184.000000	+3.12802323E-03	+3.91700076E-03	-6.45162554E+00	+4.52399927E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
186.000000	-9.08907014E-04	+4.01287311E-03	-4.62093782E+00	+5.66728001E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
188.000000	-3.67291842E-03	+3.94036520E-03	-4.18471353E+00	+2.91917676E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
190.000000	-1.64926555E-03	+3.88211454E-03	-4.50417075E+00	-4.04852248E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
192.000000	+2.59417529E-03	+4.10172493E-03	-5.80412252E+00	-7.16851782E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
194.000000	+3.60934283E-03	+3.92378039E-03	-7.37157788E+00	+2.33713991E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
196.000000	+7.89170768E-05	+3.91841473E-03	-4.86926656E+00	+7.93965448E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
198.000000	-3.51944458E-03	+4.01053260E-03	-4.19571609E+00	-1.20414975E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
50.000000	-6.87827824E-04	+4.03352212E-03	-4.66251333E+00	-3.11169314E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
51.000000	+2.85959772E-03	+3.97362032E-03	-6.10663067E+00	+2.23458474E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
52.000000	-3.52221123E-03	+3.85954596E-03	-4.21559639E+00	-5.71114811E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
53.000000	+3.70958757E-03	+4.06507970E-03	-7.24886029E+00	-1.24867044E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
54.000000	-1.76062362E-03	+3.98982357E-03	-4.46533047E+00	+1.20309313E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
55.000000	-1.05089399E-04	+3.83787991E-03	-4.84267403E+00	-5.89973930E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
56.000000	+2.30145690E-03	+4.06853919E-03	-5.64527833E+00	+3.35575550E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
57.000000	-3.72558574E-03	+3.98878694E-03	-4.17152293E+00	-7.52090200E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
58.000000	+3.47060831E-03	+3.86325282E-03	-7.14945873E+00	-7.75842041E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
59.000000	-2.58066023E-03	+4.02493308E-03	-4.32669134E+00	+1.13434975E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
60.000000	+2.01150643E-04	+3.99677480E-03	-4.88075923E+00	-5.85328446E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
61.000000	+1.86451439E-03	+3.91332589E-03	-5.49734823E+00	+3.27054588E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
62.000000	-3.35257929E-03	+3.94803170E-03	-4.22665006E+00	-1.34971155E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
63.000000	+3.88989605E-03	+4.02766694E-03	-8.19677132E+00	-4.95330636E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
64.000000	-2.65482925E-03	+3.95720866E-03	-4.32571618E+00	+1.53950691E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
65.000000	+8.80655407E-04	+3.87537501E-03	-5.11775749E+00	-4.47268426E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
66.000000	+1.36352098E-03	+4.06650150E-03	-5.22025304E+00	+4.44793842E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
67.000000	-3.31282528E-03	+3.97669901E-03	-4.22816981E+00	-1.11714833E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
68.000000	+3.55252038E-03	+3.84192150E-03	-7.45454970E+00	+1.19262391E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
69.000000	-3.38591917E-03	+4.07956859E-03	-4.20431733E+00	+1.14833009E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
70.000000	+1.10184903E-03	+3.97876416E-03	-5.15788951E+00	-4.41157070E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
71.000000	+7.67595335E-04	+3.85699450E-03	-5.08663147E+00	+4.38502378E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
72.000000	-2.87095870E-03	+4.04425135E-03	-4.28088476E+00	-1.51107987E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
73.000000	+3.83668417E-03	+3.98712534E-03	-8.10879121E+00	+1.87181581E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
74.000000	-3.27740646E-03	+3.90159037E-03	-4.24344844E+00	+1.31067929E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
75.000000	+1.90105755E-03	+3.97028531E-03	-5.48743262E+00	-3.46506657E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
76.000000	+4.28344085E-04	+4.01832305E-03	-4.93646176E+00	+5.71131804E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
77.000000	-2.54047684E-03	+3.94418119E-03	-4.34516901E+00	-1.10725273E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
78.000000	+3.50189565E-03	+3.89394831E-03	-7.15096722E+00	+9.62846154E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
79.000000	-3.79962256E-03	+4.06212026E-03	-4.15259978E+00	+7.93679175E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
80.000000	+2.04663694E-03	+3.96409280E-03	-5.56360886E+00	-3.25102279E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
81.000000	-2.51737944E-04	+3.85161223E-03	-4.80280434E+00	+5.81740494E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
82.000000	-2.05178867E-03	+4.08609633E-03	-4.40012788E+00	-1.20599616E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
83.000000	+3.59824174E-03	+3.96605183E-03	-7.21479665E+00	+9.32919545E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
84.000000	-3.54093517E-03	+3.85598804E-03	-4.21354397E+00	+5.85598399E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
85.000000	+2.87633467E-03	+4.06283520E-03	-6.04359986E+00	-2.55908423E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
86.000000	-4.59881740E-04	+3.97387516E-03	-4.72536081E+00	+7.56076291E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
87.000000	-1.49061345E-03	+3.89192894E-03	-4.53144727E+00	-9.00817242E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
88.000000	+3.26311283E-03	+3.99481099E-03	-6.52699530E+00	+1.90580980E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
89.000000	-3.87331698E-03	+4.00664268E-03	-4.15028531E+00	+1.78600046E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
90.000000	+2.88469298E-03	+3.93052514E-03	-6.16979521E+00	-2.13510501E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
91.000000	-1.22621238E-03	+3.91506611E-03	-4.57730632E+00	+7.96361002E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
92.000000	-1.08605005E-03	+4.05642707E-03	-4.57707320E+00	-8.82566395E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
93.000000	+3.07088578E-03	+3.95088786E-03	-6.34243911E+00	+1.84314998E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
94.000000	-3.57208586E-03	+3.86266365E-03	-4.20844321E+00	-2.57971222E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
95.000000	+3.56534654E-03	+4.09065300E-03	-6.85838155E+00	-1.65257328E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
96.000000	-1.38795728E-03	+3.95431047E-03	-4.53895786E+00	+1.04645351E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
97.000000	-4.02964300E-04	+3.85645814E-03	-4.76547453E+00	-6.71178920E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
98.000000	+2.68236209E-03	+4.07791738E-03	-5.88131570E+00	+2.97006327E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
99.000000	-3.75297278E-03	+3.96187092E-03	-4.17146187E+00	+3.12270134E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
25.000000	-3.14214169E-03	+4.00509233E-03	-4.24788267E+00	-7.65024485E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
25.500000	+1.20514599E-03	+3.88402925E-03	-5.22920809E+00	-3.16027719E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
26.000000	+3.53401589E-03	+3.83715855E-03	-7.40815986E+00	+2.35643096E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
26.500000	+5.30202047E-04	+3.92092483E-03	-4.99356499E+00	+3.22502512E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
27.000000	-3.57040963E-03	+4.05490331E-03	-4.18313474E+00	+7.38237671E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
27.500000	-2.99238889E-03	+4.10183402E-03	-4.25532732E+00	-1.10220920E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
28.000000	+1.48051814E-03	+4.01316302E-03	-5.28534393E+00	-3.29690655E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
28.500000	+3.61839735E-03	+3.88086544E-03	-7.55223387E+00	+2.85362558E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
29.000000	+4.69776066E-04	+3.83881231E-03	-4.99998138E+00	+3.33603652E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
29.500000	-3.45474799E-03	+3.92257435E-03	-4.21619735E+00	+6.68573259E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
30.000000	-2.53518539E-03	+4.03932416E-03	-4.33140812E+00	-1.26679348E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
30.500000	+1.99549236E-03	+4.07393165E-03	-5.48299083E+00	-3.55125285E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
31.000000	+3.81789100E-03	+4.00650496E-03	-7.88266097E+00	+5.17895321E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
31.500000	+4.27053976E-04	+3.91569613E-03	-4.96509551E+00	+3.65183747E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
32.000000	-3.38595060E-03	+3.88425516E-03	-4.23082350E+00	+5.69218463E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
32.500000	-2.24138103E-03	+3.92265064E-03	-4.39587704E+00	-1.43488023E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
33.000000	+2.24998034E-03	+3.98133538E-03	-5.66570374E+00	-3.03739992E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
33.500000	+3.71854365E-03	+4.01416707E-03	-7.43327696E+00	+8.27663511E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
34.000000	+5.09387556E-05	+4.01222140E-03	-4.83804023E+00	+3.24960687E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
34.500000	-3.63515987E-03	+3.98607189E-03	-4.18367009E+00	+4.43381739E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
35.000000	-2.22682367E-03	+3.94472380E-03	-4.39465849E+00	-1.51642479E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
35.500000	+2.23286866E-03	+3.90569265E-03	-5.70009489E+00	-2.54296601E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
36.000000	+3.41868305E-03	+3.90396928E-03	-6.93762450E+00	+9.57582476E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
36.500000	-3.98376998E-04	+3.95998233E-03	-4.74251241E+00	+2.79030465E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
37.000000	-3.86555955E-03	+4.03780254E-03	-4.14731985E+00	+3.45935115E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
37.500000	-2.09912672E-03	+4.06059007E-03	-4.39657730E+00	-1.61227764E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
38.000000	+2.41246477E-03	+3.98865487E-03	-5.75959749E+00	-2.46889423E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
38.500000	+3.35805543E-03	+3.87965065E-03	-6.86547152E+00	+1.02101457E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
39.000000	-5.29673830E-04	+3.84584533E-03	-4.73858292E+00	+2.68615162E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
39.500000	-3.72038142E-03	+3.93407636E-03	-4.17931990E+00	+2.64080630E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
40.000000	-1.63530689E-03	+4.06263939E-03	-4.47450229E+00	-1.83307457E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
40.500000	+2.87523816E-03	+4.09934763E-03	-6.01239448E+00	-2.46279341E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
41.000000	+3.51699129E-03	+4.00243711E-03	-6.93729570E+00	+1.28173401E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
41.500000	-5.41068977E-04	+3.86925272E-03	-4.73066046E+00	+2.71935763E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
42.000000	-3.52913172E-03	+3.83535995E-03	-4.21793807E+00	+1.55473792E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
42.500000	-1.22064778E-03	+3.93153995E-03	-4.57518667E+00	-2.10348671E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
43.000000	+3.15627876E-03	+4.05496917E-03	-6.32142478E+00	-2.06987221E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
43.500000	+3.43292370E-03	+4.08313962E-03	-6.64505888E+00	+1.68078642E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
44.000000	-8.26037776E-04	+3.99972945E-03	-4.64063836E+00	+2.45330829E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
44.500000	-3.66231376E-03	+3.89758281E-03	-4.19175059E+00	+3.83041161E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
45.000000	-1.14238344E-03	+3.87181637E-03	-4.60233425E+00	-2.20975348E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
45.500000	+3.09992515E-03	+3.92945518E-03	-6.40150407E+00	-1.64248202E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
46.000000	+3.03219425E-03	+4.00243779E-03	-6.24481627E+00	+1.86280997E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
46.500000	-1.31437742E-03	+4.02929965E-03	-4.53869409E+00	+2.09600823E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
47.000000	-3.88551102E-03	+4.00609812E-03	-4.14880804E+00	-5.65516151E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
47.500000	-1.08541643E-03	+3.96445301E-03	-4.59524571E+00	-2.28268562E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
48.000000	+3.12396960E-03	+3.92899169E-03	-6.43149366E+00	-1.51816517E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
48.500000	+2.80462492E-03	+3.91111976E-03	-6.11341088E+00	+1.91825807E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
49.000000	-1.55704534E-03	+3.92442028E-03	-4.51323558E+00	+1.94697734E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
49.500000	-3.77868759E-03	+3.97504661E-03	-4.16643354E+00	-5.59769161E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
12.500000	-3.49820162E-03	+3.88907421E-03	-4.21484906E+00	-3.70401840E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
12.750000	-2.07134646E-03	+3.84332391E-03	-4.43717233E+00	-1.40818431E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
13.000000	+1.76694938E-04	+3.83012651E-03	-4.91894122E+00	-2.75329094E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
13.250000	+2.36084817E-03	+3.85385232E-03	-5.81381780E+00	-5.07485774E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
13.500000	+3.61956110E-03	+3.90843587E-03	-7.45637009E+00	-2.07140549E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
13.750000	+3.44901742E-03	+3.97899931E-03	-6.84952055E+00	+4.00977366E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
14.000000	+1.90113213E-03	+4.04610058E-03	-5.45148325E+00	+4.28873371E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
14.250000	-4.32928648E-04	+4.09133305E-03	-4.70515369E+00	+2.29383479E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
14.500000	-2.65078428E-03	+4.10258978E-03	-4.30456586E+00	+1.13239792E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
14.750000	-3.89233136E-03	+4.07742054E-03	-4.13895474E+00	+2.63029667E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
15.000000	-3.67907457E-03	+4.02351881E-03	-4.17305102E+00	-5.48333775E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
15.250000	-2.10237422E-03	+3.95627258E-03	-4.41312162E+00	-1.47736274E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
15.500000	+2.14329209E-04	+3.89419288E-03	-4.91173239E+00	-2.80312809E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
15.750000	+2.36191270E-03	+3.85362168E-03	-5.81468567E+00	-4.74758151E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
16.000000	+3.50157425E-03	+3.84426904E-03	-7.28552315E+00	-1.58254003E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
16.250000	+3.19068736E-03	+3.86683245E-03	-6.60595568E+00	+3.85987146E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
16.500000	+1.55246156E-03	+3.91330911E-03	-5.35558741E+00	+3.89637113E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
16.750000	-7.74001853E-04	+3.96979566E-03	-4.65777012E+00	+2.14567406E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
17.000000	-2.88150722E-03	+4.02081364E-03	-4.28275039E+00	+1.04492032E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
17.250000	-3.94509642E-03	+4.05375646E-03	-4.13530996E+00	+1.93702680E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
17.500000	-3.54216995E-03	+4.06209336E-03	-4.18589905E+00	-6.20266910E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
17.750000	-1.81948056E-03	+4.04647084E-03	-4.44544341E+00	-1.57872300E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
18.000000	+5.60254085E-04	+4.01361367E-03	-4.97526055E+00	-3.01593794E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
18.250000	+2.67516273E-03	+3.97364450E-03	-5.95341238E+00	-5.41012802E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
18.500000	+3.70594543E-03	+3.93685792E-03	-7.68032456E+00	-1.37771091E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
18.750000	+3.25896482E-03	+3.91099805E-03	-6.64226784E+00	+4.66490583E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
19.000000	+1.52062609E-03	+3.89975985E-03	-5.34787164E+00	+3.95933931E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
19.250000	-8.18216002E-04	+3.90273336E-03	-4.66259818E+00	+2.08617152E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
19.500000	-2.83536416E-03	+3.91652415E-03	-4.30478588E+00	+9.71758678E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
19.750000	-3.73794008E-03	+3.93645332E-03	-4.17671884E+00	+1.08288011E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
20.000000	-3.16939325E-03	+3.95814723E-03	-4.25064188E+00	-7.31298390E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
20.250000	-1.34560290E-03	+3.97847781E-03	-4.54236804E+00	-1.75366877E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
20.500000	+1.02989036E-03	+3.99564594E-03	-5.12747626E+00	-3.40368796E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
20.750000	+3.03775865E-03	+4.00858863E-03	-6.24421202E+00	-6.45128710E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
21.000000	+3.89835688E-03	+4.01618696E-03	-8.35311982E+00	-5.38456964E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
21.250000	+3.27514732E-03	+4.01683102E-03	-6.51344050E+00	+6.18842061E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
21.500000	+1.40822649E-03	+4.00871310E-03	-5.25890951E+00	+3.80331951E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
21.750000	-9.76222198E-04	+3.99083400E-03	-4.61178075E+00	+1.95526615E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
22.000000	-2.94821659E-03	+3.96428545E-03	-4.28127644E+00	+8.69616307E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
22.250000	-3.73932891E-03	+3.93311736E-03	-4.17697259E+00	+1.09126515E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
22.500000	-3.04616058E-03	+3.90416141E-03	-4.27582011E+00	-8.42574644E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
22.750000	-1.14910196E-03	+3.88556904E-03	-4.59825992E+00	-1.90319193E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
23.000000	+1.20069101E-03	+3.88437916E-03	-5.22741608E+00	-3.61475508E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
23.250000	+3.07780172E-03	+3.90391006E-03	-6.40563745E+00	-5.20776856E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
23.500000	+3.74339368E-03	+3.94194806E-03	-7.83130036E+00	+4.98416224E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
23.750000	+2.93059712E-03	+3.99050156E-03	-6.15642934E+00	+5.49049327E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
24.000000	+9.46213298E-04	+4.03739786E-03	-5.08605373E+00	+3.29969991E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
24.250000	-1.44866013E-03	+4.06941291E-03	-4.50657939E+00	+1.74815038E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
24.500000	-3.33239054E-03	+4.07612110E-03	-4.21197854E+00	+7.50932003E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
24.750000	-3.97914293E-03	+4.05334826E-03	-4.13111338E+00	-1.04010772E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
6.250000	+3.64513304E-03	+3.91148621E-03	-7.53754025E+00	+7.68626152E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
6.375000	+3.26373833E-03	+3.91188371E-03	-6.64824835E+00	+6.54240877E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
6.500000	+2.54706877E-03	+3.91413915E-03	-5.90193805E+00	+5.15370106E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
6.625000	+1.56716854E-03	+3.91803745E-03	-5.35982309E+00	+3.76117613E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
6.750000	+4.22679627E-04	+3.92338358E-03	-4.96164402E+00	+2.77196434E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
6.875000	-7.70992671E-04	+3.93001129E-03	-4.66683200E+00	+2.04091869E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
7.000000	-1.89325035E-03	+3.93778019E-03	-4.45141435E+00	+1.46303854E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
7.125000	-2.83044563E-03	+3.94656252E-03	-4.30107237E+00	+9.76635922E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
7.250000	-3.48736409E-03	+3.95622198E-03	-4.20725537E+00	+5.43570946E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
7.375000	-3.79687433E-03	+3.96658842E-03	-4.16517963E+00	+1.37642424E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
7.500000	-3.72674959E-03	+3.97743271E-03	-4.17284476E+00	-2.61919878E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
7.625000	-3.28295130E-03	+3.98844616E-03	-4.23065960E+00	-6.74767252E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
7.750000	-2.50902713E-03	+3.99922887E-03	-4.34153657E+00	-1.12337289E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
7.875000	-1.48168165E-03	+4.00929027E-03	-4.51150282E+00	-1.63829615E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
8.000000	-3.02981951E-04	+4.01806399E-03	-4.75111061E+00	-2.26756551E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
8.125000	+9.09985314E-04	+4.02493780E-03	-5.07839420E+00	-3.09668982E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
8.250000	+2.03692692E-03	+4.02929722E-03	-5.52528307E+00	-4.29607517E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
8.375000	+2.96641005E-03	+4.03058000E-03	-6.15241299E+00	-6.21424268E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
8.500000	+3.60696328E-03	+4.02833679E-03	-7.07884373E+00	-8.52903640E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
8.625000	+3.89611423E-03	+4.02229194E-03	-8.28467209E+00	-2.86442184E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
8.750000	+3.80649293E-03	+4.01239778E-03	-7.79494920E+00	+6.55985975E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
8.875000	+3.34843081E-03	+3.99887547E-03	-6.64470716E+00	+7.70537186E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
9.000000	+2.56883085E-03	+3.98223611E-03	-5.86860623E+00	+5.25022955E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
9.125000	+1.54644375E-03	+3.96327754E-03	-5.33214977E+00	+3.69394019E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
9.250000	+3.84028155E-04	+3.94305417E-03	-4.94512118E+00	+2.68134179E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
9.375000	-8.01831247E-04	+3.92282014E-03	-4.66181432E+00	+1.95086418E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
9.500000	-1.89225382E-03	+3.90394868E-03	-4.45740514E+00	+1.37669858E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
9.625000	-2.77782287E-03	+3.88783345E-03	-4.31763968E+00	+8.92554556E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
9.750000	-3.36943774E-03	+3.87577979E-03	-4.23426650E+00	+4.58970879E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
9.875000	-3.60720402E-03	+3.86889506E-03	-4.20289696E+00	+4.89756337E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
10.000000	-3.46648475E-03	+3.86798787E-03	-4.22202259E+00	-3.59217036E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
10.125000	-2.96049221E-03	+3.87348544E-03	-4.29270122E+00	-7.87005268E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
10.250000	-2.13912134E-03	+3.88537688E-03	-4.41877391E+00	-1.26006540E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
10.375000	-1.08409124E-03	+3.90318807E-03	-4.60771756E+00	-1.81518881E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
10.500000	+9.91607674E-05	+3.92599156E-03	-4.87257111E+00	-2.51363604E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
10.625000	+1.29203830E-03	+3.95245170E-03	-5.23612657E+00	-3.47272908E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
10.750000	+2.37472963E-03	+3.98090325E-03	-5.74075338E+00	-4.95341774E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
10.875000	+3.23830889E-03	+4.00945847E-03	-6.47448101E+00	-7.59741373E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
11.000000	+3.79574742E-03	+4.03613596E-03	-7.64010681E+00	-9.69611544E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
11.125000	+3.99070643E-03	+4.05900259E-03	-8.89850987E+00	+5.10329588E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
11.250000	+3.80321805E-03	+4.07631831E-03	-7.51252442E+00	+1.00142631E+01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
11.375000	+3.25168354E-03	+4.08667315E-03	-6.39494409E+00	+7.30974017E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
11.500000	+2.39099052E-03	+4.08910538E-03	-5.68508937E+00	+4.80574627E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
11.625000	+1.30694216E-03	+4.08319072E-03	-5.19350752E+00	+3.38844432E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
11.750000	+1.07566352E-04	+4.06909434E-03	-4.83797829E+00	+2.46021518E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
11.875000	-1.08780328E-03	+4.04757944E-03	-4.57845373E+00	+1.77909012E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
12.000000	-2.16054947E-03	+4.01997007E-03	-4.39320576E+00	+1.23486665E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
12.125000	-3.00466066E-03	+3.98806932E-03	-4.26973706E+00	+7.69369546E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
12.250000	-3.53728018E-03	+3.95403762E-03	-4.20086338E+00	+3.47351360E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
12.375000	-3.70686889E-03	+3.92024011E-03	-4.18289922E+00	-5.99249254E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.125000	+3.48859239E-04	+3.85922988E-03	-4.95888647E+00	-2.66849256E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.187500	+9.37479145E-04	+3.86403660E-03	-5.14078130E+00	-3.15214185E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.250000	+1.50322651E-03	+3.87041722E-03	-5.35290420E+00	-3.68392284E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.312500	+2.03164428E-03	+3.87822644E-03	-5.60127165E+00	-4.32806788E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.375000	+2.50921140E-03	+3.88729717E-03	-5.89391269E+00	-5.11943888E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.437500	+2.92368709E-03	+3.89744417E-03	-6.24120151E+00	-6.08545860E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.500000	+3.26442311E-03	+3.90846796E-03	-6.65459501E+00	-7.16727311E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.562500	+3.52263587E-03	+3.92015885E-03	-7.13711065E+00	-7.87474344E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.625000	+3.69163147E-03	+3.93230117E-03	-7.63893794E+00	-6.44125094E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.687500	+3.76697750E-03	+3.94467743E-03	-7.94226702E+00	-1.07322004E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.750000	+3.74661725E-03	+3.95707248E-03	-7.77309045E+00	+5.15197777E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.812500	+3.63092308E-03	+3.96927739E-03	-7.29826980E+00	+7.80650286E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.875000	+3.42268752E-03	+3.98109324E-03	-6.79727759E+00	+7.51169809E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.937500	+3.12705215E-03	+3.99233448E-03	-6.35930753E+00	+6.45581606E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
4.000000	+2.75137617E-03	+4.00283198E-03	-5.99030058E+00	+5.43731147E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
4.062500	+2.30504796E-03	+4.01243559E-03	-5.67964360E+00	+4.59197912E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
4.125000	+1.79924468E-03	+4.02101630E-03	-5.41630319E+00	+3.90513176E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
4.187500	+1.24664620E-03	+4.02846781E-03	-5.19150213E+00	+3.34139600E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
4.250000	+6.61111093E-04	+4.03470766E-03	-4.99862869E+00	+2.87013851E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
4.312500	+5.73230367E-05	+4.03967775E-03	-4.83273482E+00	+2.46830534E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
4.375000	-5.49582842E-04	+4.04334444E-03	-4.69009053E+00	+2.11904062E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
4.437500	-1.14440404E-03	+4.04569801E-03	-4.56785474E+00	+1.80997993E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
4.500000	-1.71225519E-03	+4.04675180E-03	-4.46384304E+00	+1.53191584E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
4.562500	-2.23894311E-03	+4.04654085E-03	-4.37636526E+00	+1.27785218E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
4.625000	-2.71132302E-03	+4.04512010E-03	-4.30411151E+00	+1.04234871E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
4.687500	-3.11762696E-03	+4.04256242E-03	-4.24607167E+00	+8.21065686E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
4.750000	-3.44775636E-03	+4.03895624E-03	-4.20147830E+00	+6.10441894E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
4.812500	-3.69353176E-03	+4.03440309E-03	-4.16976643E+00	+4.07461344E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
4.875000	-3.84889370E-03	+4.02901491E-03	-4.15054563E+00	+2.09478110E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
4.937500	-3.91005016E-03	+4.02291141E-03	-4.14358167E+00	+1.40785776E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
5.000000	-3.87556718E-03	+4.01621736E-03	-4.14878581E+00	-1.81033766E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
5.062500	-3.74640079E-03	+4.00905997E-03	-4.16621089E+00	-3.78142346E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
5.125000	-3.52586971E-03	+4.00156639E-03	-4.19605361E+00	-5.79619964E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
5.187500	-3.21956969E-03	+3.99386138E-03	-4.23866338E+00	-7.88039028E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
5.250000	-2.83523173E-03	+3.98606517E-03	-4.29455848E+00	-1.00629989E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
5.312500	-2.38252793E-03	+3.97829161E-03	-4.36445087E+00	-1.23779015E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
5.375000	-1.87282956E-03	+3.97064655E-03	-4.44928225E+00	-1.48659203E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
5.437500	-1.31892353E-03	+3.96322653E-03	-4.55027488E+00	-1.75776163E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
5.500000	-7.34693946E-04	+3.95611777E-03	-4.66900246E+00	-2.05771315E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
5.562500	-1.34776806E-04	+3.94939546E-03	-4.80748902E+00	-2.39475163E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
5.625000	+4.65804018E-04	+3.94312334E-03	-4.96834641E+00	-2.77980202E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
5.687500	+1.05201049E-03	+3.93735362E-03	-5.15496427E+00	-3.22734776E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
5.750000	+1.60916477E-03	+3.93212706E-03	-5.37176488E+00	-3.75639680E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
5.812500	+2.12331502E-03	+3.92747343E-03	-5.62451387E+00	-4.39048064E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
5.875000	+2.58158372E-03	+3.92341209E-03	-5.92057496E+00	-5.15249399E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
5.937500	+2.97248993E-03	+3.91995280E-03	-6.26857562E+00	-6.03764449E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
6.000000	+3.28623740E-03	+3.91709670E-03	-6.67528052E+00	-6.90106898E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
6.062500	+3.51496148E-03	+3.91483734E-03	-7.13120924E+00	-7.08402896E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
6.125000	+3.65292838E-03	+3.91316186E-03	-7.56078414E+00	-4.95035876E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
6.187500	+3.69668179E-03	+3.91205218E-03	-7.75000409E+00	-1.10467952E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
1.562500	+2.76785661E-03	+4.09524537E-03	-5.93139443E+00	+5.36564218E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
1.593750	+2.53511084E-03	+4.09360376E-03	-5.77088882E+00	+4.90671658E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
1.625000	+2.28764786E-03	+4.09142604E-03	-5.62472464E+00	+4.47712927E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
1.656250	+2.02700605E-03	+4.08872454E-03	-5.49106824E+00	+4.10061870E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
1.687500	+1.75480573E-03	+4.08551383E-03	-5.36843597E+00	+3.76727352E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
1.718750	+1.47273909E-03	+4.08181070E-03	-5.25561365E+00	+3.46941932E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
1.750000	+1.18255955E-03	+4.07763402E-03	-5.15159727E+00	+3.20103708E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
1.781250	+8.86070859E-04	+4.07300467E-03	-5.05554883E+00	+2.95734775E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
1.812500	+5.85115849E-04	+4.06794545E-03	-4.96676303E+00	+2.73451247E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
1.843750	+2.81564941E-04	+4.06248090E-03	-4.88464180E+00	+2.52941382E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
1.875000	-2.26955022E-05	+4.05663724E-03	-4.80867467E+00	+2.33949410E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
1.906250	-3.25774919E-04	+4.05044220E-03	-4.73842342E+00	+2.16263454E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
1.937500	-6.25790321E-04	+4.04392490E-03	-4.67351001E+00	+1.99706384E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
1.968750	-9.20878011E-04	+4.03711572E-03	-4.61360693E+00	+1.84128828E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.000000	-1.20920519E-03	+4.03004612E-03	-4.55842949E+00	+1.69403765E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.031250	-1.48898135E-03	+4.02274850E-03	-4.50772958E+00	+1.55422308E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.062500	-1.75846948E-03	+4.01525608E-03	-4.46129055E+00	+1.42090372E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.093750	-2.01599681E-03	+4.00760270E-03	-4.41892309E+00	+1.29326028E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.125000	-2.25996534E-03	+3.99982265E-03	-4.38046178E+00	+1.17057371E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.156250	-2.48886174E-03	+3.99195059E-03	-4.34576224E+00	+1.05220798E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.187500	-2.70126688E-03	+3.98402129E-03	-4.31469878E+00	+9.37595931E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.218750	-2.89586465E-03	+3.97606954E-03	-4.28716249E+00	+8.26227649E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.250000	-3.07145030E-03	+3.96812995E-03	-4.26305955E+00	+7.17640720E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.281250	-3.22693791E-03	+3.96023684E-03	-4.24230995E+00	+6.11412045E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.312500	-3.36136736E-03	+3.95242403E-03	-4.22484630E+00	+5.07150853E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.343750	-3.47391029E-03	+3.94472474E-03	-4.21061302E+00	+4.04492677E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.375000	-3.56387544E-03	+3.93717140E-03	-4.19956551E+00	+3.03094068E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.406250	-3.63071303E-03	+3.92979555E-03	-4.19166964E+00	+2.02627900E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.437500	-3.67401832E-03	+3.92262767E-03	-4.18690127E+00	+1.02779111E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.468750	-3.69353424E-03	+3.91569707E-03	-4.18524594E+00	+3.24076913E-03	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.500000	-3.68915308E-03	+3.90903175E-03	-4.18669872E+00	-9.62896467E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.531250	-3.66091737E-03	+3.90265831E-03	-4.19126405E+00	-1.96113842E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.562500	-3.60901963E-03	+3.89660182E-03	-4.19895583E+00	-2.96536271E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.593750	-3.53380135E-03	+3.89088570E-03	-4.20979756E+00	-3.97867747E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.625000	-3.43575093E-03	+3.88553167E-03	-4.22382257E+00	-5.00429204E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.656250	-3.31550075E-03	+3.88055965E-03	-4.24107439E+00	-6.04555685E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.687500	-3.17382328E-03	+3.87598767E-03	-4.26160730E+00	-7.10600663E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.718750	-3.01162637E-03	+3.87183181E-03	-4.28548693E+00	-8.18940820E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.750000	-2.82994759E-03	+3.86810616E-03	-4.31279110E+00	-9.29981394E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.781250	-2.62994785E-03	+3.86482276E-03	-4.34361077E+00	-1.04416226E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.812500	-2.41290411E-03	+3.86199157E-03	-4.37805124E+00	-1.16196495E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.843750	-2.18020146E-03	+3.85962042E-03	-4.41623358E+00	-1.28392076E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.875000	-1.93332447E-03	+3.85771504E-03	-4.45829629E+00	-1.41062029E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.906250	-1.67384782E-03	+3.85627903E-03	-4.50439734E+00	-1.54272476E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.937500	-1.40342647E-03	+3.85531384E-03	-4.55471658E+00	-1.68097932E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.968750	-1.12378524E-03	+3.85481883E-03	-4.60945855E+00	-1.82622914E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.000000	-8.36707942E-04	+3.85479127E-03	-4.66885591E+00	-1.97943854E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.031250	-5.44026123E-04	+3.85522636E-03	-4.73317346E+00	-2.14171418E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.062500	-2.47607517E-04	+3.85611731E-03	-4.80271304E+00	-2.31433282E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.093750	+5.06557703E-05	+3.85745537E-03	-4.87781926E+00	-2.49246533E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02


==> anc/otoc_to_plot_bosonic_M500_L1.1225_n500_beta1.0000.dat <==
50.000000	+1.88429752E-01	+1.76608835E+00	+1.14908903E+00	-6.02496201E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
51.000000	+5.15380658E-01	+1.61816885E+00	+7.90988870E-01	-1.13704122E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
52.000000	+3.69207116E-01	+1.62596288E+00	+9.21680788E-01	+1.20853836E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
53.000000	+6.82976906E-01	+2.08729151E+00	+1.03269654E+00	+4.31422156E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
54.000000	+4.15434055E-01	+1.78544405E+00	+1.00796522E+00	-6.90405138E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
55.000000	+1.20125474E-01	+1.34332298E+00	+8.94615514E-01	+9.82676444E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
56.000000	+3.55972915E-01	+2.02351932E+00	+1.20450051E+00	+2.24501758E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
57.000000	+2.58240642E-01	+2.17468553E+00	+1.34361903E+00	-1.15387203E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
58.000000	+2.15940450E-01	+1.53983647E+00	+9.73726102E-01	-1.06536453E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
59.000000	-1.49110565E-01	+1.39956322E+00	+1.13054612E+00	+1.29910469E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
60.000000	+2.50690058E-03	+1.71920006E+00	+1.23354704E+00	+4.74483032E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
61.000000	+3.58922111E-02	+1.73872898E+00	+1.22544273E+00	-1.88936138E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
62.000000	+1.73066120E-01	+1.34954689E+00	+8.55674764E-01	-2.13422450E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
63.000000	+3.38918501E-01	+1.45012977E+00	+7.98597832E-01	+1.52027015E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
64.000000	+1.99961018E-01	+1.79449515E+00	+1.15972879E+00	+6.33132664E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
65.000000	+3.03012832E-01	+1.56422990E+00	+9.25224364E-01	-1.11307764E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
66.000000	+2.09894422E-01	+1.48619547E+00	+9.37113265E-01	+6.14990458E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
67.000000	+1.78411997E-01	+1.60470001E+00	+1.04822246E+00	+4.63525505E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
68.000000	+3.40572273E-01	+1.74085083E+00	+1.02981837E+00	+1.86786685E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
69.000000	-1.72714673E-01	+1.89956366E+00	+1.42179583E+00	+8.05946698E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
70.000000	-6.55430126E-02	+1.57965463E+00	+1.19100771E+00	-2.20882414E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
71.000000	+1.01711286E-01	+1.43398070E+00	+9.80030998E-01	+5.02244405E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
72.000000	-1.71396224E-01	+1.64764472E+00	+1.29145659E+00	+1.04394839E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
73.000000	-3.88906214E-02	+1.60271286E+00	+1.18882068E+00	-1.80092743E-03	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
74.000000	-1.17430782E-01	+1.69507002E+00	+1.28785473E+00	-5.29117777E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
75.000000	+2.18005652E-01	+1.69476483E+00	+1.08299712E+00	-1.30483292E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
76.000000	-2.41060663E-02	+1.37207537E+00	+1.02688815E+00	+2.19446769E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
77.000000	-2.16542844E-01	+1.32647370E+00	+1.12688648E+00	+7.30411789E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
78.000000	+2.10386612E-01	+1.82617552E+00	+1.17297051E+00	+1.45905235E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
79.000000	+1.89673356E-01	+2.25553988E+00	+1.41869694E+00	-8.51434389E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
80.000000	+2.44391173E-01	+1.60718441E+00	+1.00268363E+00	-3.00635536E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
81.000000	+7.69129624E-02	+1.20924436E+00	+8.17425873E-01	+1.48340391E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
82.000000	+2.69069424E-01	+2.10255204E+00	+1.29936441E+00	+1.60582147E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
83.000000	+7.17401716E-01	+2.27858334E+00	+1.13859017E+00	-2.63260653E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
84.000000	+4.66518220E-01	+1.54947593E+00	+7.72843103E-01	-2.18072628E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
85.000000	+3.95246237E-01	+1.40458733E+00	+7.02444911E-01	+1.05110182E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
86.000000	+3.09464067E-01	+1.64577968E+00	+9.83063467E-01	+1.14111865E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
87.000000	+4.81689322E-01	+1.74979153E+00	+9.30668641E-01	-3.63017679E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
88.000000	+3.16122600E-01	+1.55885531E+00	+9.10459931E-01	+1.33273122E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
89.000000	-1.70148672E-01	+1.48529277E+00	+1.19721489E+00	+7.14911139E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
90.000000	+4.62175810E-02	+1.47996986E+00	+1.05344216E+00	-8.15555947E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
91.000000	-8.30866438E-02	+1.32320544E+00	+1.03410370E+00	+7.71235552E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
92.000000	-1.03260246E-01	+1.56961205E+00	+1.20768927E+00	+1.51318335E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
93.000000	-1.83449764E-01	+1.71985778E+00	+1.33674037E+00	+5.04522937E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
94.000000	-3.61608606E-01	+1.48887438E+00	+1.30859386E+00	-1.96584651E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
95.000000	+2.74216447E-01	+1.55878626E+00	+9.43571064E-01	-5.26065677E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
96.000000	-3.98312837E-02	+1.62584887E+00	+1.20338072E+00	+2.29483778E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
97.000000	-3.85967121E-01	+1.64678671E+00	+1.40253862E+00	-9.81162208E-03	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
98.000000	-3.61088464E-02	+1.59720387E+00	+1.18375748E+00	-1.70102110E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
99.000000	-8.33225648E-02	+1.36323584E+00	+1.06233440E+00	-7.27440471E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
25.000000	-9.86099628E-01	+1.77712674E+00	+1.70954615E+00	-8.08330339E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
25.500000	-6.15426568E-01	+1.38021285E+00	+1.38411169E+00	-4.93407516E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
26.000000	-4.85959369E-01	+1.20110752E+00	+1.21613864E+00	+7.84142587E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
26.500000	-7.27491503E-01	+1.43093345E+00	+1.46252595E+00	+5.63453233E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
27.000000	-1.09436182E+00	+1.86935656E+00	+1.77959187E+00	+4.50685997E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
27.500000	-1.24477659E+00	+2.14263052E+00	+1.91321194E+00	+3.82344993E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
28.000000	-9.84507220E-01	+2.09472161E+00	+1.81782637E+00	-3.26828315E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
28.500000	-6.32480175E-01	+1.81054341E+00	+1.58638363E+00	-4.34532613E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
29.000000	-4.38124897E-01	+1.55588288E+00	+1.38329375E+00	-2.10268882E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
29.500000	-4.50518562E-01	+1.52922548E+00	+1.37611475E+00	+5.89622053E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
30.000000	-4.69253802E-01	+1.64586034E+00	+1.44225596E+00	+5.16972193E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
30.500000	-3.40350660E-01	+1.74443236E+00	+1.42781197E+00	-3.69201134E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
31.000000	-3.08548543E-01	+1.72989932E+00	+1.40533585E+00	-9.07503796E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
31.500000	-2.95720139E-01	+1.60819888E+00	+1.33706159E+00	-1.60482579E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
32.000000	-2.79680906E-01	+1.45653172E+00	+1.24485327E+00	-2.45963641E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
32.500000	-1.29900901E-01	+1.35886983E+00	+1.09109794E+00	-2.88290580E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
33.000000	+9.24691564E-02	+1.39383649E+00	+9.56562687E-01	-5.71227279E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
33.500000	+1.09812052E-01	+1.51592347E+00	+1.03397522E+00	+2.36558021E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
34.000000	+5.98063139E-04	+1.64927569E+00	+1.19312071E+00	+2.66478012E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
34.500000	-1.04774608E-01	+1.73070543E+00	+1.30045323E+00	+7.39305284E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
35.000000	-1.38902241E-01	+1.63628172E+00	+1.26705124E+00	-1.48696904E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
35.500000	-1.78454413E-01	+1.40341788E+00	+1.15175632E+00	-2.90959144E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
36.000000	-1.24779521E-01	+1.20225253E+00	+9.76092092E-01	-1.72069896E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
36.500000	-1.73485642E-01	+1.15832479E+00	+9.79686428E-01	+1.85180996E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
37.000000	-2.49188346E-01	+1.34781012E+00	+1.16127309E+00	+3.22628053E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
37.500000	-2.14841141E-01	+1.62405837E+00	+1.30231448E+00	+2.06040339E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
38.000000	-2.00476861E-01	+1.76191928E+00	+1.36731343E+00	+4.32541885E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
38.500000	-2.04593692E-01	+1.71559122E+00	+1.34556867E+00	-7.91727574E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
39.000000	-2.62330162E-01	+1.55068898E+00	+1.28814067E+00	-1.05461429E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
39.500000	-2.78191482E-01	+1.44980055E+00	+1.24010724E+00	-1.70914150E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
40.000000	-7.46351036E-02	+1.45354773E+00	+1.11722652E+00	-2.07403869E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
40.500000	+7.27762441E-02	+1.47710044E+00	+1.03270337E+00	-5.23855720E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
41.000000	+8.28506737E-02	+1.53303949E+00	+1.06484095E+00	+1.96138964E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
41.500000	-9.61284624E-02	+1.61250713E+00	+1.22884234E+00	+2.65491083E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
42.000000	-1.74257600E-01	+1.71689191E+00	+1.33033203E+00	+5.75093193E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
42.500000	+7.98390746E-03	+1.81776243E+00	+1.28635165E+00	-2.05464704E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
43.000000	+2.42894903E-01	+1.78279901E+00	+1.12486733E+00	-3.47673657E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
43.500000	+3.13515692E-01	+1.59181537E+00	+9.38677997E-01	-1.95800828E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
44.000000	+8.45223058E-02	+1.35059446E+00	+9.29066499E-01	+1.90205490E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
44.500000	-6.54534910E-02	+1.23739285E+00	+9.57698547E-01	+6.57951482E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
45.000000	+3.30842252E-03	+1.35548350E+00	+9.94861647E-01	+9.03563906E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
45.500000	+1.68369999E-01	+1.59441910E+00	+1.04805494E+00	+1.37198659E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
46.000000	+2.32046878E-01	+1.78306742E+00	+1.13206031E+00	+8.75841828E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
46.500000	+2.08937575E-01	+1.76551887E+00	+1.13563912E+00	-9.50984414E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
47.000000	+1.66508800E-01	+1.57682606E+00	+1.03696186E+00	-2.29672667E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
47.500000	+1.78271126E-01	+1.41543217E+00	+9.05966453E-01	-2.58370908E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
48.000000	+2.45367077E-01	+1.33456740E+00	+7.78590957E-01	+1.27154829E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
48.500000	+1.08034710E-01	+1.36102729E+00	+9.18681936E-01	+3.42720927E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
49.000000	-2.85736527E-02	+1.50586513E+00	+1.12131188E+00	+2.56150279E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
49.500000	+4.67237813E-02	+1.66552362E+00	+1.17483222E+00	-4.20689534E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
12.500000	-1.18505070E-02	+1.75929773E+00	+1.26477524E+00	-2.16354801E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
12.750000	-3.67758400E-02	+1.70981889E+00	+1.25081520E+00	-9.00448103E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
13.000000	-2.92193858E-02	+1.66395593E+00	+1.21975283E+00	-1.25104946E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
13.250000	-5.22599067E-04	+1.64016521E+00	+1.18826273E+00	-6.32280174E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
13.500000	+1.28951547E-03	+1.64177405E+00	+1.18813882E+00	+6.07266159E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
13.750000	-4.09853796E-02	+1.65028315E+00	+1.21862604E+00	+1.63413017E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
14.000000	-1.28293645E-01	+1.65185728E+00	+1.26984533E+00	+2.04130446E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
14.250000	-2.27830791E-01	+1.64517418E+00	+1.32069126E+00	+1.54214817E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
14.500000	-2.88291068E-01	+1.63455336E+00	+1.34695274E+00	+3.92899603E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
14.750000	-2.84374118E-01	+1.62578980E+00	+1.34033624E+00	-6.67639425E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
15.000000	-2.42810632E-01	+1.61690500E+00	+1.31357077E+00	-1.04913704E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
15.250000	-2.09890734E-01	+1.60265476E+00	+1.28787939E+00	-9.57470581E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
15.500000	-1.83504957E-01	+1.58927704E+00	+1.26569724E+00	-8.71722388E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
15.750000	-1.44273802E-01	+1.59096682E+00	+1.24429327E+00	-2.79886982E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
16.000000	-1.30760297E-01	+1.61738555E+00	+1.25170289E+00	+1.04899492E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
16.250000	-1.66423113E-01	+1.66225952E+00	+1.29674301E+00	+2.18494350E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
16.500000	-2.47654902E-01	+1.70229345E+00	+1.36095007E+00	+2.35806511E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
16.750000	-3.41474424E-01	+1.71604088E+00	+1.41464627E+00	+1.35658607E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
17.000000	-3.94687748E-01	+1.69211308E+00	+1.42877937E+00	-4.18761506E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
17.250000	-3.84005758E-01	+1.63087701E+00	+1.39370819E+00	-2.18693785E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
17.500000	-3.28579717E-01	+1.54206904E+00	+1.31943248E+00	-3.53866383E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
17.750000	-2.47846513E-01	+1.44029432E+00	+1.21677500E+00	-4.56957941E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
18.000000	-1.37039982E-01	+1.35151573E+00	+1.09095351E+00	-4.85816567E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
18.250000	-1.82040726E-02	+1.30587813E+00	+9.73866720E-01	-3.03655741E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
18.500000	+4.07392984E-02	+1.31961132E+00	+9.39125637E-01	+9.00911735E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
18.750000	+2.26439436E-03	+1.38735440E+00	+1.01891231E+00	+4.31998137E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
19.000000	-9.33334894E-02	+1.49387614E+00	+1.15512471E+00	+5.54497429E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
19.250000	-2.08924600E-01	+1.61869406E+00	+1.29616102E+00	+5.09657096E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
19.500000	-3.11755867E-01	+1.73612610E+00	+1.40995325E+00	+3.68552229E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
19.750000	-3.67869743E-01	+1.82956346E+00	+1.48043714E+00	+2.15371817E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
20.000000	-3.99028663E-01	+1.88169316E+00	+1.51763916E+00	+8.52755833E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
20.250000	-4.20131302E-01	+1.87302175E+00	+1.52307493E+00	-8.70446615E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
20.500000	-3.78637035E-01	+1.80495152E+00	+1.47411683E+00	-2.98393341E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
20.750000	-2.81570151E-01	+1.69375116E+00	+1.37387826E+00	-3.97547978E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
21.000000	-2.28953446E-01	+1.56101083E+00	+1.27534284E+00	-3.51039633E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
21.250000	-2.30070782E-01	+1.42726483E+00	+1.19835844E+00	-2.91224776E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
21.500000	-2.46042550E-01	+1.30136855E+00	+1.12973045E+00	-2.45981440E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
21.750000	-2.70870724E-01	+1.19466453E+00	+1.07536772E+00	-1.78736313E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
22.000000	-2.87975697E-01	+1.12714541E+00	+1.04036230E+00	-9.06643520E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
22.250000	-2.77363036E-01	+1.12321966E+00	+1.03003554E+00	+6.78623335E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
22.500000	-2.67171129E-01	+1.19679061E+00	+1.07429346E+00	+2.83609229E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
22.750000	-2.80614328E-01	+1.33334921E+00	+1.17184016E+00	+4.48608529E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
23.000000	-3.22335534E-01	+1.50974193E+00	+1.29859773E+00	+5.33273402E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
23.250000	-4.01343969E-01	+1.70579203E+00	+1.43847686E+00	+5.58598707E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
23.500000	-5.23842012E-01	+1.89853647E+00	+1.57789708E+00	+5.11385961E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
23.750000	-6.59481951E-01	+2.06158118E+00	+1.69416984E+00	+4.02256706E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
24.000000	-7.96065001E-01	+2.16597510E+00	+1.77902544E+00	+2.71298696E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
24.250000	-9.30365702E-01	+2.18601410E+00	+1.82981919E+00	+1.21806642E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
24.500000	-1.03388479E+00	+2.11416005E+00	+1.83992876E+00	-5.16946620E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
24.750000	-1.06849100E+00	+1.96837079E+00	+1.80397186E+00	-2.35960528E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
6.250000	+6.12496771E-01	+1.67560110E+00	+7.54340422E-01	-8.47178234E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
6.375000	+6.08918285E-01	+1.66838751E+00	+7.50915230E-01	+2.99147377E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
6.500000	+5.89217903E-01	+1.66030266E+00	+7.61819107E-01	+1.67678633E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
6.625000	+5.47230191E-01	+1.65205603E+00	+7.92834888E-01	+3.22806359E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
6.750000	+4.82875499E-01	+1.64398210E+00	+8.42520697E-01	+4.38856226E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
6.875000	+4.03345793E-01	+1.63628604E+00	+9.02548944E-01	+4.76571197E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
7.000000	+3.21040924E-01	+1.62906324E+00	+9.61663496E-01	+4.31490833E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
7.125000	+2.48963525E-01	+1.62234300E+00	+1.01042165E+00	+3.30998076E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
7.250000	+1.95575693E-01	+1.61644068E+00	+1.04441301E+00	+2.16964820E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
7.375000	+1.62378248E-01	+1.61230882E+00	+1.06466286E+00	+1.24625093E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
7.500000	+1.45656102E-01	+1.61148679E+00	+1.07556929E+00	+7.04483886E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
7.625000	+1.39960725E-01	+1.61565382E+00	+1.08227495E+00	+5.36832020E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
7.750000	+1.40317715E-01	+1.62595363E+00	+1.08899009E+00	+6.50596467E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
7.875000	+1.42479931E-01	+1.64237130E+00	+1.09853987E+00	+9.28738418E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
8.000000	+1.43060182E-01	+1.66359385E+00	+1.11220855E+00	+1.22773828E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
8.125000	+1.40868452E-01	+1.68751047E+00	+1.12923332E+00	+1.38022845E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
8.250000	+1.37933683E-01	+1.71185015E+00	+1.14671426E+00	+1.25028375E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
8.375000	+1.38520803E-01	+1.73426983E+00	+1.16049042E+00	+7.83655702E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
8.500000	+1.46985538E-01	+1.75204126E+00	+1.16630565E+00	+2.44809693E-03	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
8.625000	+1.65522456E-01	+1.76224842E+00	+1.16110244E+00	-8.57893416E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
8.750000	+1.91749521E-01	+1.76274760E+00	+1.14485832E+00	-1.57929583E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
8.875000	+2.18024003E-01	+1.75293572E+00	+1.12162005E+00	-1.87442954E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
9.000000	+2.34447857E-01	+1.73352608E+00	+1.09799758E+00	-1.68991321E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
9.125000	+2.34270927E-01	+1.70568668E+00	+1.07937222E+00	-1.25282760E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
9.250000	+2.17548502E-01	+1.67040223E+00	+1.06667689E+00	-9.03282164E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
9.375000	+1.90020429E-01	+1.62858096E+00	+1.05679016E+00	-8.48926145E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
9.500000	+1.59352374E-01	+1.58169686E+00	+1.04545374E+00	-1.09839551E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
9.625000	+1.32651073E-01	+1.53224633E+00	+1.02933027E+00	-1.56082418E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
9.750000	+1.15712696E-01	+1.48362533E+00	+1.00643313E+00	-2.10919716E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
9.875000	+1.11893840E-01	+1.43960053E+00	+9.76600344E-01	-2.54874592E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
10.000000	+1.20202649E-01	+1.40367259E+00	+9.42714483E-01	-2.63245965E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
10.125000	+1.35492842E-01	+1.37863438E+00	+9.10788853E-01	-2.22499934E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
10.250000	+1.52445927E-01	+1.36647218E+00	+8.87089500E-01	-1.45932489E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
10.375000	+1.69745388E-01	+1.36835059E+00	+8.74305731E-01	-6.36722035E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
10.500000	+1.89602935E-01	+1.38445725E+00	+8.71171449E-01	+6.79573538E-03	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
10.625000	+2.13139491E-01	+1.41378278E+00	+8.76004665E-01	+7.32773131E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
10.750000	+2.36974642E-01	+1.45391961E+00	+8.89490777E-01	+1.48140388E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
10.875000	+2.55198189E-01	+1.50114107E+00	+9.13039762E-01	+2.23589603E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
11.000000	+2.64244872E-01	+1.55115101E+00	+9.45388178E-01	+2.78388073E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
11.125000	+2.64514965E-01	+1.60026051E+00	+9.82636780E-01	+3.04534541E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
11.250000	+2.57407579E-01	+1.64611671E+00	+1.02152181E+00	+3.13863010E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
11.375000	+2.42693526E-01	+1.68747106E+00	+1.06110253E+00	+3.20585703E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
11.500000	+2.18825605E-01	+1.72341654E+00	+1.10166824E+00	+3.28047935E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
11.625000	+1.84712728E-01	+1.75297369E+00	+1.14311452E+00	+3.29152869E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
11.750000	+1.41737922E-01	+1.77537567E+00	+1.18395646E+00	+3.10768013E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
11.875000	+9.55199200E-02	+1.79048025E+00	+1.22080652E+00	+2.60657877E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
12.000000	+5.49125009E-02	+1.79855052E+00	+1.24912093E+00	+1.79519553E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
12.125000	+2.68135231E-02	+1.79957631E+00	+1.26568641E+00	+8.76293390E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
12.250000	+1.09015214E-02	+1.79315949E+00	+1.27102826E+00	+1.41735172E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
12.375000	+2.71189479E-04	+1.77932669E+00	+1.26922979E+00	-4.29490876E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.125000	+1.16762644E+00	+1.84253984E+00	+2.99976283E-01	+1.37253826E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.187500	+1.11513333E+00	+1.79625708E+00	+3.09135901E-01	+1.55853929E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.250000	+1.06353202E+00	+1.75172282E+00	+3.19458024E-01	+1.69272635E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.312500	+1.01347528E+00	+1.70916453E+00	+3.30294980E-01	+1.72739987E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.375000	+9.65586384E-01	+1.66879853E+00	+3.41050523E-01	+1.67608179E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.437500	+9.20413871E-01	+1.63083228E+00	+3.51246003E-01	+1.56133143E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.500000	+8.78393713E-01	+1.59546500E+00	+3.60567166E-01	+1.41358880E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.562500	+8.39802246E-01	+1.56288521E+00	+3.68915863E-01	+1.27309843E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.625000	+8.04690661E-01	+1.53326451E+00	+3.76480896E-01	+1.19148200E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.687500	+7.72816281E-01	+1.50674909E+00	+3.83809388E-01	+1.22806611E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.750000	+7.43606954E-01	+1.48345130E+00	+3.91831722E-01	+1.43891849E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.812500	+7.16191247E-01	+1.46344436E+00	+4.01795869E-01	+1.86152486E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.875000	+6.89499824E-01	+1.44676151E+00	+4.15100783E-01	+2.50105750E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.937500	+6.62414472E-01	+1.43339814E+00	+4.33059087E-01	+3.32328787E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
4.000000	+6.33931309E-01	+1.42331301E+00	+4.56641882E-01	+4.25602658E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
4.062500	+6.03313918E-01	+1.41642483E+00	+4.86259420E-01	+5.19849730E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
4.125000	+5.70223771E-01	+1.41260375E+00	+5.21623098E-01	+6.03727020E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
4.187500	+5.34814690E-01	+1.41166246E+00	+5.61725297E-01	+6.66655581E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
4.250000	+4.97768865E-01	+1.41335381E+00	+6.04955045E-01	+7.00839991E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
4.312500	+4.60251237E-01	+1.41738044E+00	+6.49330296E-01	+7.02661908E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
4.375000	+4.23775538E-01	+1.42341621E+00	+6.92787784E-01	+6.73018145E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
4.437500	+3.89999986E-01	+1.43113386E+00	+7.33457564E-01	+6.16647081E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
4.500000	+3.60489622E-01	+1.44023094E+00	+7.69868669E-01	+5.40866633E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
4.562500	+3.36489483E-01	+1.45044667E+00	+8.01065893E-01	+4.54196209E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
4.625000	+3.18750347E-01	+1.46156706E+00	+8.26643195E-01	+3.65130210E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
4.687500	+3.07442030E-01	+1.47341976E+00	+8.46707169E-01	+2.81088557E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
4.750000	+3.02179596E-01	+1.48586416E+00	+8.61779265E-01	+2.07485552E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
4.812500	+3.02168065E-01	+1.49878180E+00	+8.72642863E-01	+1.46995108E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
4.875000	+3.06434627E-01	+1.51206972E+00	+8.80153653E-01	+9.92805553E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
4.937500	+3.14078728E-01	+1.52563505E+00	+8.85052933E-01	+6.14206599E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
5.000000	+3.24460927E-01	+1.53938800E+00	+8.87831236E-01	+2.89595929E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
5.062500	+3.37281354E-01	+1.55323140E+00	+8.88672882E-01	-2.76207436E-03	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
5.125000	+3.52541552E-01	+1.56704924E+00	+8.87485976E-01	-3.73429201E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
5.187500	+3.70411570E-01	+1.58069895E+00	+8.84005017E-01	-7.63421942E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
5.250000	+3.91039238E-01	+1.59401227E+00	+8.77943202E-01	-1.18746299E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
5.312500	+4.14350949E-01	+1.60680636E+00	+8.69161730E-01	-1.61004997E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
5.375000	+4.39898097E-01	+1.61890255E+00	+8.57817578E-01	-1.97668199E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
5.437500	+4.66793868E-01	+1.63014649E+00	+8.44453205E-01	-2.22574012E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
5.500000	+4.93767542E-01	+1.64042213E+00	+8.29995826E-01	-2.30499629E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
5.562500	+5.19342650E-01	+1.64965450E+00	+8.15640751E-01	-2.19016446E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
5.625000	+5.42112169E-01	+1.65780054E+00	+8.02618770E-01	-1.89921641E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
5.687500	+5.61038467E-01	+1.66483250E+00	+7.91900546E-01	-1.49405612E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
5.750000	+5.75676376E-01	+1.67072185E+00	+7.83943069E-01	-1.06520420E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
5.812500	+5.86237059E-01	+1.67543143E+00	+7.78585494E-01	-7.04251028E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
5.875000	+5.93472247E-01	+1.67892019E+00	+7.75139931E-01	-4.75803235E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
5.937500	+5.98423755E-01	+1.68115932E+00	+7.72637953E-01	-4.00089036E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
6.000000	+6.02120584E-01	+1.68215363E+00	+7.70138818E-01	-4.51060899E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
6.062500	+6.05311084E-01	+1.68195908E+00	+7.66999692E-01	-5.67993766E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
6.125000	+6.08297001E-01	+1.68068905E+00	+7.63038896E-01	-6.74270896E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
6.187500	+6.10894217E-01	+1.67850595E+00	+7.58571306E-01	-7.55357957E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.562500	+2.15343917E+00	+2.44308832E+00	-5.45937751E-01	+1.71371611E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.593750	+2.15786210E+00	+2.46330039E+00	-4.92860338E-01	+1.68323828E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.625000	+2.16009500E+00	+2.48187650E+00	-4.40735358E-01	+1.65112460E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.656250	+2.16014071E+00	+2.49878256E+00	-3.89665051E-01	+1.61570264E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.687500	+2.15801633E+00	+2.51398907E+00	-3.39753943E-01	+1.57689128E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.718750	+2.15375430E+00	+2.52747127E+00	-2.91109346E-01	+1.53460748E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.750000	+2.14740321E+00	+2.53920933E+00	-2.43840975E-01	+1.48879226E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.781250	+2.13902803E+00	+2.54918842E+00	-1.98059829E-01	+1.43943130E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.812500	+2.12870989E+00	+2.55739883E+00	-1.53876519E-01	+1.38656950E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.843750	+2.11654531E+00	+2.56383608E+00	-1.11399236E-01	+1.33031944E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.875000	+2.10264496E+00	+2.56850095E+00	-7.07315540E-02	+1.27086400E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.906250	+2.08713191E+00	+2.57139962E+00	-3.19702360E-02	+1.20845370E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.937500	+2.07013953E+00	+2.57254369E+00	+4.79680216E-03	+1.14339994E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.968750	+2.05180906E+00	+2.57195028E+00	+3.94922603E-02	+1.07606533E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.000000	+2.03228704E+00	+2.56964206E+00	+7.20508855E-02	+1.00685249E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.031250	+2.01172263E+00	+2.56564727E+00	+1.02420541E-01	+9.36192656E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.062500	+1.99026489E+00	+2.55999971E+00	+1.30562926E-01	+8.64535397E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.093750	+1.96806025E+00	+2.55273874E+00	+1.56454003E-01	+7.92340287E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.125000	+1.94525004E+00	+2.54390913E+00	+1.80084194E-01	+7.20071219E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.156250	+1.92196830E+00	+2.53356101E+00	+2.01458454E-01	+6.48193545E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.187500	+1.89833973E+00	+2.52174972E+00	+2.20596291E-01	+5.77173845E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.218750	+1.87447787E+00	+2.50853554E+00	+2.37531820E-01	+5.07481684E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.250000	+1.85048356E+00	+2.49398354E+00	+2.52313896E-01	+4.39592367E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.281250	+1.82644353E+00	+2.47816315E+00	+2.65006343E-01	+3.73989420E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.312500	+1.80242931E+00	+2.46114784E+00	+2.75688235E-01	+3.11165337E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.343750	+1.77849636E+00	+2.44301456E+00	+2.84454176E-01	+2.51619175E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.375000	+1.75468361E+00	+2.42384317E+00	+2.91414433E-01	+1.95849802E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.406250	+1.73101338E+00	+2.40371568E+00	+2.96694789E-01	+1.44344048E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.437500	+1.70749177E+00	+2.38271547E+00	+3.00435936E-01	+9.75597772E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.468750	+1.68410974E+00	+2.36092636E+00	+3.02792275E-01	+5.59047617E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.500000	+1.66084465E+00	+2.33843174E+00	+3.03929984E-01	+1.97132298E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.531250	+1.63766254E+00	+2.31531357E+00	+3.04024352E-01	-1.07771716E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.562500	+1.61452077E+00	+2.29165160E+00	+3.03256411E-01	-3.54447457E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.593750	+1.59137111E+00	+2.26752260E+00	+3.01809055E-01	-5.42962031E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.625000	+1.56816289E+00	+2.24299976E+00	+2.99862898E-01	-6.74696672E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.656250	+1.54484607E+00	+2.21815234E+00	+2.97592201E-01	-7.52270474E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.687500	+1.52137396E+00	+2.19304541E+00	+2.95161208E-01	-7.79364212E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.718750	+1.49770533E+00	+2.16773988E+00	+2.92721175E-01	-7.60469703E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.750000	+1.47380602E+00	+2.14229264E+00	+2.90408272E-01	-7.00605194E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.781250	+1.44964978E+00	+2.11675680E+00	+2.88342392E-01	-6.05043990E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.812500	+1.42521861E+00	+2.09118210E+00	+2.86626747E-01	-4.79099365E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.843750	+1.40050281E+00	+2.06561526E+00	+2.85348021E-01	-3.27994067E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.875000	+1.37550070E+00	+2.04010038E+00	+2.84576784E-01	-1.56820907E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.906250	+1.35021852E+00	+2.01467938E+00	+2.84367890E-01	+2.94224852E-03	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.937500	+1.32467036E+00	+1.98939227E+00	+2.84760675E-01	+2.25760239E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
2.968750	+1.29887833E+00	+1.96427741E+00	+2.85778892E-01	+4.27170650E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.000000	+1.27287284E+00	+1.93937181E+00	+2.87430491E-01	+6.28565835E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.031250	+1.24669291E+00	+1.91471118E+00	+2.89707428E-01	+8.24846032E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.062500	+1.22038630E+00	+1.89033013E+00	+2.92585779E-01	+1.01103500E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
3.093750	+1.19400936E+00	+1.86626218E+00	+2.96026397E-01	+1.19096065E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.781250	+1.46148962E+00	+1.56343880E+00	-1.59013367E+00	+3.81377882E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.796875	+1.48242888E+00	+1.58449368E+00	-1.58900021E+00	+1.06945914E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.812500	+1.50329701E+00	+1.60558748E+00	-1.58679161E+00	+1.76538819E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.828125	+1.52407633E+00	+1.62670576E+00	-1.58348337E+00	+2.47620518E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.843750	+1.54474921E+00	+1.64783429E+00	-1.57905347E+00	+3.20011347E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.859375	+1.56529810E+00	+1.66895901E+00	-1.57348301E+00	+3.93495974E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.875000	+1.58570564E+00	+1.69006616E+00	-1.56675672E+00	+4.67825156E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.890625	+1.60595469E+00	+1.71114220E+00	-1.55886348E+00	+5.42718621E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.906250	+1.62602837E+00	+1.73217393E+00	-1.54979677E+00	+6.17869045E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.921875	+1.64591019E+00	+1.75314844E+00	-1.53955507E+00	+6.92946999E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.937500	+1.66558399E+00	+1.77405316E+00	-1.52814217E+00	+7.67606755E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.953125	+1.68503411E+00	+1.79487586E+00	-1.51556736E+00	+8.41492724E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.968750	+1.70424531E+00	+1.81560468E+00	-1.50184552E+00	+9.14246337E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.984375	+1.72320290E+00	+1.83622812E+00	-1.48699716E+00	+9.85513087E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.000000	+1.74189271E+00	+1.85673501E+00	-1.47104824E+00	+1.05494950E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.015625	+1.76030112E+00	+1.87711456E+00	-1.45402999E+00	+1.12222979E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.031250	+1.77841510E+00	+1.89735634E+00	-1.43597856E+00	+1.18705187E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.046875	+1.79622218E+00	+1.91745023E+00	-1.41693462E+00	+1.24914275E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.062500	+1.81371044E+00	+1.93738644E+00	-1.39694285E+00	+1.30826281E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.078125	+1.83086854E+00	+1.95715549E+00	-1.37605140E+00	+1.36420918E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.093750	+1.84768567E+00	+1.97674818E+00	-1.35431131E+00	+1.41681796E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.109375	+1.86415155E+00	+1.99615556E+00	-1.33177584E+00	+1.46596532E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.125000	+1.88025637E+00	+2.01536892E+00	-1.30849990E+00	+1.51156755E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.140625	+1.89599077E+00	+2.03437979E+00	-1.28453936E+00	+1.55358009E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.156250	+1.91134582E+00	+2.05317985E+00	-1.25995052E+00	+1.59199571E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.171875	+1.92631297E+00	+2.07176096E+00	-1.23478949E+00	+1.62684189E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.187500	+1.94088399E+00	+2.09011513E+00	-1.20911171E+00	+1.65817762E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.203125	+1.95505096E+00	+2.10823448E+00	-1.18297144E+00	+1.68608981E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.218750	+1.96880622E+00	+2.12611123E+00	-1.15642140E+00	+1.71068927E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.234375	+1.98214230E+00	+2.14373770E+00	-1.12951240E+00	+1.73210666E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.250000	+1.99505192E+00	+2.16110625E+00	-1.10229307E+00	+1.75048839E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.265625	+2.00752797E+00	+2.17820934E+00	-1.07480964E+00	+1.76599253E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.281250	+2.01956344E+00	+2.19503944E+00	-1.04710580E+00	+1.77878499E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.296875	+2.03115140E+00	+2.21158909E+00	-1.01922261E+00	+1.78903594E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.312500	+2.04228503E+00	+2.22785085E+00	-9.91198429E-01	+1.79691648E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.328125	+2.05295756E+00	+2.24381736E+00	-9.63068968E-01	+1.80259573E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.343750	+2.06316228E+00	+2.25948126E+00	-9.34867313E-01	+1.80623826E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.359375	+2.07289257E+00	+2.27483529E+00	-9.06624023E-01	+1.80800189E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.375000	+2.08214185E+00	+2.28987220E+00	-8.78367254E-01	+1.80803591E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.390625	+2.09090364E+00	+2.30458485E+00	-8.50122901E-01	+1.80647965E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.406250	+2.09917159E+00	+2.31896616E+00	-8.21914765E-01	+1.80346136E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.421875	+2.10693946E+00	+2.33300916E+00	-7.93764733E-01	+1.79909752E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.437500	+2.11420120E+00	+2.34670699E+00	-7.65692967E-01	+1.79349234E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.453125	+2.12095096E+00	+2.36005290E+00	-7.37718097E-01	+1.78673764E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.468750	+2.12718315E+00	+2.37304030E+00	-7.09857416E-01	+1.77891289E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.484375	+2.13289249E+00	+2.38566276E+00	-6.82127069E-01	+1.77008552E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.500000	+2.13807404E+00	+2.39791399E+00	-6.54542244E-01	+1.76031139E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.515625	+2.14272328E+00	+2.40978793E+00	-6.27117338E-01	+1.74963548E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.531250	+2.14683615E+00	+2.42127870E+00	-5.99866135E-01	+1.73809259E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
1.546875	+2.15040910E+00	+2.43238064E+00	-5.72801945E-01	+1.72612371E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.390625	+9.62738197E-01	+1.09273883E+00	-1.34706881E+00	-1.11394246E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.398438	+9.71465160E-01	+1.10034543E+00	-1.35572430E+00	-1.10186340E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.406250	+9.80273369E-01	+1.10805498E+00	-1.36428543E+00	-1.08941522E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.414062	+9.89160594E-01	+1.11586561E+00	-1.37274642E+00	-1.07624865E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.421875	+9.98124670E-01	+1.12377543E+00	-1.38110181E+00	-1.06240244E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.429688	+1.00716349E+00	+1.13178256E+00	-1.38934645E+00	-1.04791344E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.437500	+1.01627502E+00	+1.13988516E+00	-1.39747546E+00	-1.03281649E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.445312	+1.02545724E+00	+1.14808138E+00	-1.40548421E+00	-1.01714443E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.453125	+1.03470822E+00	+1.15636938E+00	-1.41336834E+00	-1.00092793E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.460938	+1.04402605E+00	+1.16474732E+00	-1.42112371E+00	-9.84195566E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.468750	+1.05340885E+00	+1.17321341E+00	-1.42874640E+00	-9.66973718E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.476562	+1.06285479E+00	+1.18176580E+00	-1.43623267E+00	-9.49286581E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.484375	+1.07236206E+00	+1.19040272E+00	-1.44357900E+00	-9.31156166E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.492188	+1.08192888E+00	+1.19912234E+00	-1.45078199E+00	-9.12602299E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.500000	+1.09155348E+00	+1.20792288E+00	-1.45783841E+00	-8.93642647E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.507812	+1.10123411E+00	+1.21680255E+00	-1.46474516E+00	-8.74292748E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.515625	+1.11096904E+00	+1.22575956E+00	-1.47149923E+00	-8.54566047E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.523438	+1.12075655E+00	+1.23479211E+00	-1.47809775E+00	-8.34473945E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.531250	+1.13059491E+00	+1.24389843E+00	-1.48453789E+00	-8.14025861E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.539062	+1.14048241E+00	+1.25307672E+00	-1.49081690E+00	-7.93229293E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.546875	+1.15041734E+00	+1.26232522E+00	-1.49693210E+00	-7.72089893E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.554688	+1.16039797E+00	+1.27164212E+00	-1.50288081E+00	-7.50611550E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.562500	+1.17042259E+00	+1.28102564E+00	-1.50866040E+00	-7.28796473E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.570312	+1.18048945E+00	+1.29047400E+00	-1.51426825E+00	-7.06645294E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.578125	+1.19059683E+00	+1.29998539E+00	-1.51970174E+00	-6.84157160E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.585938	+1.20074295E+00	+1.30955803E+00	-1.52495821E+00	-6.61329847E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.593750	+1.21092607E+00	+1.31919011E+00	-1.53003501E+00	-6.38159870E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.601562	+1.22114439E+00	+1.32887983E+00	-1.53492946E+00	-6.14642601E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.609375	+1.23139612E+00	+1.33862539E+00	-1.53963881E+00	-5.90772397E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.617188	+1.24167943E+00	+1.34842497E+00	-1.54416028E+00	-5.66542722E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.625000	+1.25199250E+00	+1.35827674E+00	-1.54849104E+00	-5.41946285E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.632812	+1.26233346E+00	+1.36817890E+00	-1.55262819E+00	-5.16975174E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.640625	+1.27270044E+00	+1.37812961E+00	-1.55656877E+00	-4.91621000E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.648438	+1.28309155E+00	+1.38812704E+00	-1.56030976E+00	-4.65875037E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.656250	+1.29350485E+00	+1.39816935E+00	-1.56384807E+00	-4.39728375E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.664062	+1.30393842E+00	+1.40825471E+00	-1.56718052E+00	-4.13172064E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.671875	+1.31439028E+00	+1.41838126E+00	-1.57030388E+00	-3.86197269E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.679688	+1.32485845E+00	+1.42854716E+00	-1.57321485E+00	-3.58795422E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.687500	+1.33534092E+00	+1.43875055E+00	-1.57591006E+00	-3.30958376E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.695312	+1.34583567E+00	+1.44898957E+00	-1.57838608E+00	-3.02678558E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.703125	+1.35634066E+00	+1.45926237E+00	-1.58063941E+00	-2.73949124E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.710938	+1.36685380E+00	+1.46956709E+00	-1.58266653E+00	-2.44764108E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.718750	+1.37737301E+00	+1.47990187E+00	-1.58446385E+00	-2.15118573E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.726562	+1.38789620E+00	+1.49026483E+00	-1.58602776E+00	-1.85008756E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.734375	+1.39842124E+00	+1.50065413E+00	-1.58735462E+00	-1.54432208E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.742188	+1.40894598E+00	+1.51106789E+00	-1.58844076E+00	-1.23387935E-01	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.750000	+1.41946828E+00	+1.52150427E+00	-1.58928255E+00	-9.18765206E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.757812	+1.42998598E+00	+1.53196140E+00	-1.58987633E+00	-5.99002545E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.765625	+1.44049690E+00	+1.54243743E+00	-1.59021849E+00	-2.74632426E-02	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.773438	+1.45099884E+00	+1.55293051E+00	-1.59030545E+00	+5.20288194E-03	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.195312	+7.79339626E-01	+9.41794845E-01	-1.12420571E+00	-1.02510042E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.199219	+7.82167369E-01	+9.43969916E-01	-1.12823135E+00	-1.03602944E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.203125	+7.85037800E-01	+9.46183417E-01	-1.13229969E+00	-1.04673875E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.207031	+7.87950332E-01	+9.48435110E-01	-1.13640900E+00	-1.05700911E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.210938	+7.90904380E-01	+9.50724755E-01	-1.14055757E+00	-1.06684164E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.214844	+7.93899363E-01	+9.53052108E-01	-1.14474370E+00	-1.07623781E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.218750	+7.96934705E-01	+9.55416926E-01	-1.14896568E+00	-1.08519938E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.222656	+8.00009832E-01	+9.57818964E-01	-1.15322182E+00	-1.09372841E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.226562	+8.03124176E-01	+9.60257975E-01	-1.15751043E+00	-1.10182725E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.230469	+8.06277174E-01	+9.62733712E-01	-1.16182985E+00	-1.10949856E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.234375	+8.09468268E-01	+9.65245924E-01	-1.16617839E+00	-1.11674523E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.238281	+8.12696904E-01	+9.67794362E-01	-1.17055442E+00	-1.12357043E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.242188	+8.15962535E-01	+9.70378776E-01	-1.17495628E+00	-1.12997758E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.246094	+8.19264621E-01	+9.72998912E-01	-1.17938237E+00	-1.13597035E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.250000	+8.22602625E-01	+9.75654520E-01	-1.18383105E+00	-1.14155261E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.253906	+8.25976019E-01	+9.78345345E-01	-1.18830075E+00	-1.14672847E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.257812	+8.29384280E-01	+9.81071134E-01	-1.19278987E+00	-1.15150224E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.261719	+8.32826891E-01	+9.83831633E-01	-1.19729686E+00	-1.15587843E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.265625	+8.36303344E-01	+9.86626587E-01	-1.20182017E+00	-1.15986172E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.269531	+8.39813136E-01	+9.89455742E-01	-1.20635828E+00	-1.16345698E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.273438	+8.43355772E-01	+9.92318842E-01	-1.21090968E+00	-1.16666923E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.277344	+8.46930762E-01	+9.95215631E-01	-1.21547288E+00	-1.16950366E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.281250	+8.50537625E-01	+9.98145856E-01	-1.22004642E+00	-1.17196557E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.285156	+8.54175887E-01	+1.00110926E+00	-1.22462886E+00	-1.17406043E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.289062	+8.57845081E-01	+1.00410559E+00	-1.22921877E+00	-1.17579379E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.292969	+8.61544746E-01	+1.00713458E+00	-1.23381475E+00	-1.17717134E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.296875	+8.65274429E-01	+1.01019600E+00	-1.23841542E+00	-1.17819885E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.300781	+8.69033686E-01	+1.01328957E+00	-1.24301943E+00	-1.17888218E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.304688	+8.72822077E-01	+1.01641504E+00	-1.24762544E+00	-1.17922727E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.308594	+8.76639172E-01	+1.01957217E+00	-1.25223214E+00	-1.17924014E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.312500	+8.80484546E-01	+1.02276069E+00	-1.25683825E+00	-1.17892686E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.316406	+8.84357783E-01	+1.02598036E+00	-1.26144251E+00	-1.17829354E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.320312	+8.88258472E-01	+1.02923091E+00	-1.26604367E+00	-1.17734633E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.324219	+8.92186211E-01	+1.03251211E+00	-1.27064053E+00	-1.17609143E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.328125	+8.96140604E-01	+1.03582369E+00	-1.27523189E+00	-1.17453505E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.332031	+9.00121262E-01	+1.03916541E+00	-1.27981658E+00	-1.17268340E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.335938	+9.04127802E-01	+1.04253702E+00	-1.28439347E+00	-1.17054271E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.339844	+9.08159849E-01	+1.04593826E+00	-1.28896145E+00	-1.16811919E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.343750	+9.12217035E-01	+1.04936888E+00	-1.29351941E+00	-1.16541907E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.347656	+9.16298995E-01	+1.05282865E+00	-1.29806628E+00	-1.16244852E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.351562	+9.20405376E-01	+1.05631730E+00	-1.30260104E+00	-1.15921370E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.355469	+9.24535825E-01	+1.05983460E+00	-1.30712264E+00	-1.15572075E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.359375	+9.28690001E-01	+1.06338029E+00	-1.31163010E+00	-1.15197574E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.363281	+9.32867564E-01	+1.06695414E+00	-1.31612245E+00	-1.14798471E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.367188	+9.37068183E-01	+1.07055589E+00	-1.32059873E+00	-1.14375364E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.371094	+9.41291532E-01	+1.07418530E+00	-1.32505803E+00	-1.13928845E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.375000	+9.45537291E-01	+1.07784213E+00	-1.32949943E+00	-1.13459499E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.378906	+9.49805144E-01	+1.08152614E+00	-1.33392205E+00	-1.12967903E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.382812	+9.54094781E-01	+1.08523709E+00	-1.33832504E+00	-1.12454627E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00
0.386719	+9.58405899E-01	+1.08897473E+00	-1.34270757E+00	-1.11930653E+00	+1.32847770E+00	-7.12788208E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774005E-01	-4.20515292E-01	-1.63555052E+00


==> anc/otoc_to_plot_bosonic_M500_L1.1225_n500_beta1.5000.dat <==
100.000000	+2.73667052E-02	+5.58886532E-01	+6.11324024E-02	-7.73085784E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
102.000000	-5.78495393E-02	+4.67695494E-01	+4.98277838E-02	+6.60039599E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
104.000000	-9.58171520E-02	+5.96300764E-01	+3.25148242E-01	+4.94011046E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
106.000000	-1.11516063E-01	+5.28850202E-01	+2.47432202E-01	+7.05486722E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
108.000000	-9.81674213E-02	+8.19606447E-01	+6.07342931E-01	+9.60563819E-03	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
110.000000	-1.47323785E-01	+5.18125782E-01	+2.85854755E-01	-1.16335817E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
112.000000	-2.24396679E-01	+6.51647658E-01	+5.60808604E-01	+4.70889382E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
114.000000	-2.18778809E-01	+5.84593783E-01	+4.74210508E-01	-7.73768219E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
116.000000	-1.03547646E-01	+5.39301068E-01	+2.51301316E-01	-9.98605789E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
118.000000	+2.84973158E-02	+5.67314475E-01	+7.47681922E-02	-1.05324590E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
120.000000	+7.87910093E-02	+5.00624664E-01	-1.69997045E-01	+3.23200445E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
122.000000	+1.63163718E-02	+6.29495107E-01	+2.04048370E-01	+1.60232147E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
124.000000	-1.09654811E-01	+6.91087864E-01	+4.70931543E-01	-4.44841775E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
126.000000	+9.38354736E-02	+6.07063252E-01	+2.61116598E-02	-1.98984789E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
128.000000	+1.13128251E-01	+4.74389178E-01	-3.25007611E-01	-4.57361047E-03	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
130.000000	+1.16505876E-01	+6.20429802E-01	+7.81721795E-03	+2.63292110E-03	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
132.000000	+1.37100783E-01	+5.02186501E-01	-3.14475927E-01	+6.50368376E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
134.000000	+1.26279191E-01	+7.79929601E-01	+2.67964568E-01	+3.54307360E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
136.000000	+1.20950565E-01	+5.41623273E-01	-1.72752983E-01	-1.40744415E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
138.000000	+2.97059378E-01	+6.69320297E-01	-2.95013093E-01	-2.03689858E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
140.000000	+2.87776147E-01	+6.75533270E-01	-2.54228926E-01	+3.99492571E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
142.000000	+1.08613986E-01	+5.45377563E-01	-1.35216065E-01	+8.72078589E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
144.000000	+7.17834169E-03	+5.56789261E-01	+9.46025091E-02	+2.87086210E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
146.000000	-2.03893658E-02	+4.69522994E-01	-2.03815806E-02	+1.58376225E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
148.000000	+3.07944002E-02	+6.16349975E-01	+1.57952999E-01	+1.74227946E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
150.000000	+1.55374371E-01	+6.80647144E-01	+4.93095977E-02	+7.19351924E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
152.000000	-1.51130315E-01	+6.29656280E-01	+4.45693769E-01	+4.82899589E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
154.000000	-1.55279496E-01	+4.81916651E-01	+2.42469433E-01	+2.30725361E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
156.000000	-2.17318445E-01	+6.38956919E-01	+5.37983913E-01	-7.69091568E-03	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
158.000000	-1.40119112E-01	+4.77773002E-01	+2.11705771E-01	-3.88820755E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
160.000000	-4.08025827E-02	+6.92137319E-01	+3.82455611E-01	-3.72961172E-03	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
162.000000	-7.87241497E-02	+5.30018392E-01	+1.96787324E-01	+3.50806498E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
164.000000	-1.98811222E-01	+6.44542364E-01	+5.22778210E-01	+1.48795664E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
166.000000	-3.71959505E-01	+7.31911171E-01	+7.91969981E-01	-8.02200625E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
168.000000	-6.37655432E-02	+5.48096024E-01	+2.01897960E-01	-1.78523286E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
170.000000	+5.66791637E-03	+5.46162673E-01	+7.78768385E-02	-1.25309441E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
172.000000	+7.50658944E-02	+4.45719628E-01	-2.99339804E-01	+4.06612576E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
174.000000	-4.42545783E-02	+5.91701796E-01	+2.40521869E-01	+1.84565238E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
176.000000	-1.51395431E-01	+6.24121060E-01	+4.38921149E-01	-3.45390755E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
178.000000	+9.24953753E-02	+6.46389560E-01	+1.02365567E-01	-2.08191647E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
180.000000	+1.55038527E-01	+4.92267674E-01	-3.93845440E-01	-1.10950339E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
182.000000	+3.20571167E-01	+6.75945719E-01	-3.41435787E-01	-7.25170011E-03	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
184.000000	+1.72127413E-01	+4.99715130E-01	-4.22852240E-01	+1.50573325E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
186.000000	-4.47877697E-02	+6.04233580E-01	+2.60857514E-01	+1.13418131E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
188.000000	+4.18264364E-02	+5.57476510E-01	+3.08202853E-02	-3.73262658E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
190.000000	+3.64185580E-02	+5.95424750E-01	+1.11552451E-01	-1.01753663E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
192.000000	+4.63156621E-01	+8.06391067E-01	-3.76194368E-01	-8.24810477E-03	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
194.000000	+2.62235888E-02	+5.67087734E-01	+7.85600316E-02	+1.40728380E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
196.000000	-8.10078163E-03	+5.94543585E-01	+1.86719151E-01	+3.33667074E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
198.000000	-1.50905934E-01	+4.67184611E-01	+2.12026861E-01	-8.05899731E-03	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
50.000000	+1.17408350E-01	+6.67033250E-01	+9.46279469E-02	-1.38843002E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
51.000000	+2.96317840E-01	+5.49905223E-01	-6.78899631E-01	-1.58625134E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
52.000000	+1.03833082E-01	+5.04041628E-01	-2.22622321E-01	+2.27615010E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
53.000000	+4.35988089E-01	+8.35777721E-01	-2.23669610E-01	+8.95712520E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
54.000000	+2.22429049E-01	+7.01154988E-01	-4.34798168E-02	-5.10676891E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
55.000000	+7.45489280E-02	+4.35521909E-01	-3.25804988E-01	+1.16637499E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
56.000000	+1.75174344E-01	+7.79675317E-01	+1.89795181E-01	+3.99745446E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
57.000000	-1.50162670E-02	+7.87934982E-01	+4.73685903E-01	-1.69488897E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
58.000000	+6.12462299E-02	+4.91952128E-01	-1.49182613E-01	-6.65750309E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
59.000000	-1.83089243E-01	+5.19761067E-01	+3.40535841E-01	+2.28700526E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
60.000000	-4.96558990E-02	+6.30843226E-01	+3.08218438E-01	-7.49322307E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
61.000000	-6.75201814E-04	+6.04355666E-01	+1.90671380E-01	-1.73326184E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
62.000000	-5.03101193E-02	+4.30837521E-01	-3.84339301E-02	-3.39975462E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
63.000000	+2.07325030E-01	+5.13858992E-01	-4.89279544E-01	+1.28229429E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
64.000000	+4.71160028E-02	+6.68925037E-01	+2.18024928E-01	+1.41928655E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
65.000000	+1.17661848E-01	+5.24813557E-01	-2.05422233E-01	-7.50710791E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
66.000000	+4.59100532E-02	+5.81029972E-01	+6.78827698E-02	+2.60346632E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
67.000000	-4.72191662E-02	+6.38096205E-01	+3.15271030E-01	-7.83545747E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
68.000000	+1.55703366E-01	+6.13205577E-01	-8.88263796E-02	+1.75306512E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
69.000000	-2.53796789E-01	+7.19308370E-01	+6.65884055E-01	+1.77482560E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
70.000000	-8.26358583E-02	+5.69822187E-01	+2.66138740E-01	-3.18380342E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
71.000000	+3.49371182E-02	+5.49712920E-01	+2.91233716E-02	+1.01884944E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
72.000000	-1.21168797E-01	+6.78755206E-01	+4.69908628E-01	-8.48054329E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
73.000000	+7.28618443E-02	+5.07329110E-01	-1.40487494E-01	-1.20791813E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
74.000000	-1.07271758E-01	+5.20975054E-01	+2.28325003E-01	+9.36510879E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
75.000000	+1.04985033E-01	+6.28948928E-01	+4.68146815E-02	-7.36256236E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
76.000000	-7.81186484E-03	+5.34413574E-01	+8.10737559E-02	+7.25499147E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
77.000000	-1.54464082E-01	+4.51319386E-01	+1.91914511E-01	-1.03887366E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
78.000000	+4.97805028E-02	+5.80856101E-01	+6.02962827E-02	+2.49583101E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
79.000000	-1.59538051E-01	+8.38397615E-01	+6.91080713E-01	+5.39294843E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
80.000000	+9.61583356E-03	+6.01175972E-01	+1.68155251E-01	-4.21561403E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
81.000000	-1.70734162E-02	+4.12402646E-01	-1.52042094E-01	+1.71578654E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
82.000000	+6.43989405E-03	+8.40179107E-01	+5.11312560E-01	+1.11545578E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
83.000000	+2.68502344E-01	+8.05319293E-01	+7.10490621E-02	-3.81443929E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
84.000000	+1.07445273E-01	+4.96232726E-01	-2.51575298E-01	-2.66475689E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
85.000000	+2.83040209E-01	+5.98082152E-01	-4.61902315E-01	+1.26304011E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
86.000000	+1.41341588E-01	+6.41858217E-01	+1.03272432E-03	+1.66412459E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
87.000000	+1.31857900E-01	+5.71310869E-01	-1.29077398E-01	-1.99874270E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
88.000000	+1.61914433E-01	+4.97505140E-01	-3.98715815E-01	+2.21177878E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
89.000000	-1.46817394E-01	+5.37133729E-01	+3.13278358E-01	+2.19349801E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
90.000000	+6.10678409E-02	+5.81464791E-01	+3.99837875E-02	-1.43323421E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
91.000000	-6.39434347E-02	+4.49551218E-01	+2.66315170E-02	+8.50664746E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
92.000000	-4.20030069E-02	+5.74908035E-01	+2.10116737E-01	+1.00728747E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
93.000000	+2.79810980E-02	+6.56079666E-01	+2.28089011E-01	+5.53870101E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
94.000000	-1.46907341E-01	+5.42270157E-01	+3.20890757E-01	-2.82037442E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
95.000000	+2.80980987E-01	+6.38297588E-01	-3.35985872E-01	-8.91659685E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
96.000000	+3.68510887E-02	+6.13461544E-01	+1.42558820E-01	+3.64571778E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
97.000000	-1.22764492E-01	+6.18061510E-01	+3.93157684E-01	+1.61974431E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
98.000000	+7.51325204E-02	+6.70728056E-01	+1.74953706E-01	-1.40685126E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
99.000000	-9.30552667E-02	+4.66082297E-01	+1.11787433E-01	+1.43525785E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
25.000000	-4.81164663E-01	+6.52598295E-01	+8.18689333E-01	-1.20623949E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
25.500000	-2.40417909E-01	+4.59564956E-01	+3.36447757E-01	-7.22726809E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
26.000000	-1.52761872E-01	+3.97597034E-01	+9.59625236E-02	+2.46567927E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
26.500000	-3.46187726E-01	+5.49528619E-01	+5.83015685E-01	+9.22465695E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
27.000000	-6.00174226E-01	+7.84245440E-01	+1.01842822E+00	+5.52134863E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
27.500000	-6.58331245E-01	+8.97489734E-01	+1.13515055E+00	-9.68316017E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
28.000000	-4.45667830E-01	+8.10982153E-01	+9.21596617E-01	-6.19078800E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
28.500000	-2.22833323E-01	+6.14883267E-01	+5.16071747E-01	-6.67891764E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
29.000000	-1.61174459E-01	+4.83221223E-01	+2.53704853E-01	-1.30323571E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
29.500000	-2.20618484E-01	+5.14738648E-01	+3.85748176E-01	+2.73037381E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
30.000000	-2.11997078E-01	+6.34706218E-01	+5.26742234E-01	+7.10774292E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
30.500000	-7.89802592E-02	+7.10546482E-01	+4.56825605E-01	-1.77857311E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
31.000000	-2.12590427E-02	+6.87483988E-01	+3.48884923E-01	-1.78059077E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
31.500000	-5.93153949E-02	+6.01433993E-01	+2.78766529E-01	-1.13830164E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
32.000000	-1.17415057E-01	+5.15073961E-01	+2.35054759E-01	-2.50150565E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
32.500000	-4.37179324E-02	+4.70796735E-01	+2.86159638E-02	-5.61594323E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
33.000000	+1.18062055E-01	+4.78769971E-01	-3.26539564E-01	-3.02181918E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
33.500000	+1.40482507E-01	+5.20813590E-01	-2.73565954E-01	+4.44765323E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
34.000000	+1.76467961E-02	+5.80395883E-01	+1.18225759E-01	+6.64567687E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
34.500000	-1.07295363E-01	+6.31935174E-01	+3.91001733E-01	+2.29078744E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
35.000000	-9.70566035E-02	+6.10567201E-01	+3.47304504E-01	-3.42495807E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
35.500000	-1.59985731E-02	+5.08852223E-01	+4.85059263E-02	-5.85528225E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
36.000000	+1.76833463E-02	+4.11696533E-01	-2.38223721E-01	-4.34531655E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
36.500000	-9.50943760E-02	+4.07438398E-01	+5.05276082E-03	+6.27471870E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
37.000000	-2.21039338E-01	+5.16896033E-01	+3.89248149E-01	+5.16725387E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
37.500000	-1.88944763E-01	+6.53565840E-01	+5.21778148E-01	+7.81252918E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
38.000000	-9.61827172E-02	+7.01715897E-01	+4.67373441E-01	-1.80222688E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
38.500000	-6.05742221E-02	+6.42993093E-01	+3.41555460E-01	-1.69658868E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
39.000000	-1.16095015E-01	+5.57293647E-01	+2.97714572E-01	-3.19726155E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
39.500000	-1.38603505E-01	+5.42824731E-01	+3.09582844E-01	-1.35894310E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
40.000000	+5.83758010E-04	+5.88408215E-01	+1.61820262E-01	-3.64052523E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
40.500000	+1.44649122E-01	+6.18142733E-01	-5.44696787E-02	-2.29896611E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
41.000000	+1.41903320E-01	+6.08997893E-01	-6.80763484E-02	+2.47313738E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
41.500000	-1.52844436E-02	+5.91062392E-01	+1.92844059E-01	+4.14152850E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
42.000000	-8.60331076E-02	+6.20722266E-01	+3.46076501E-01	+5.04965197E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
42.500000	+5.77943685E-02	+6.95545848E-01	+2.43340579E-01	-3.99514564E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
43.000000	+2.45534198E-01	+7.19516525E-01	-5.34380623E-02	-5.70064375E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
43.500000	+2.72951083E-01	+6.33592552E-01	-3.26723796E-01	-1.43845645E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
44.000000	+8.52616233E-02	+4.95740467E-01	-1.97283708E-01	+2.72864181E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
44.500000	-4.70862035E-02	+4.26696357E-01	-5.38596152E-02	+1.26131648E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
45.000000	+1.70701535E-02	+4.82730286E-01	-7.11520595E-02	-3.79401163E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
45.500000	+1.48751296E-01	+6.04895213E-01	-9.17997314E-02	+1.15995163E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
46.000000	+1.58386180E-01	+6.81318057E-01	+4.48431031E-02	+2.91328485E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
46.500000	+3.15526789E-02	+6.41966335E-01	+1.99528754E-01	+1.24070761E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
47.000000	-5.86136573E-02	+5.33395417E-01	+1.68913864E-01	-2.88262569E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
47.500000	-1.81728898E-03	+4.55727273E-01	-8.87338155E-02	-6.13921761E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
48.000000	+1.19539735E-01	+4.39949343E-01	-4.45007897E-01	-1.67214675E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
48.500000	+9.04277811E-02	+4.77518704E-01	-2.55948491E-01	+5.78970171E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
49.000000	-1.94822355E-02	+5.52192607E-01	+1.33962274E-01	+5.03755920E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
49.500000	-1.27588938E-02	+6.27847699E-01	+2.47807430E-01	-4.83752960E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.500000	+7.07736768E-03	+6.45897401E-01	+2.45014679E-01	-2.43987035E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.750000	+1.43790370E-02	+6.10731193E-01	+1.76223260E-01	-3.06344310E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
13.000000	+3.95895737E-02	+5.87685666E-01	+9.18425237E-02	-2.87512637E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
13.250000	+6.81625712E-02	+5.84662443E-01	+3.24669421E-02	-7.56077859E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
13.500000	+7.26686675E-02	+6.00431356E-01	+5.40386307E-02	+2.53019091E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
13.750000	+3.85884523E-02	+6.24743644E-01	+1.58976488E-01	+5.00847175E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
14.000000	-3.24123403E-02	+6.45535475E-01	+3.04462218E-01	+5.58952655E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
14.250000	-1.20876911E-01	+6.54276465E-01	+4.38452815E-01	+4.24760171E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
14.500000	-1.90575914E-01	+6.47786434E-01	+5.16842304E-01	+1.67259248E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
14.750000	-2.14354811E-01	+6.28412199E-01	+5.22082439E-01	-1.04466330E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
15.000000	-1.94528177E-01	+6.01167850E-01	+4.64609139E-01	-3.09625397E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
15.250000	-1.48891802E-01	+5.73001856E-01	+3.67269741E-01	-4.21359289E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
15.500000	-9.09207313E-02	+5.53619726E-01	+2.53929494E-01	-4.08119820E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
15.750000	-3.63770024E-02	+5.52264845E-01	+1.63209831E-01	-1.85359555E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
16.000000	-1.44405040E-02	+5.73048668E-01	+1.61249717E-01	+2.17436881E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
16.250000	-4.51527405E-02	+6.11093687E-01	+2.71928271E-01	+5.44507785E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
16.500000	-1.18698556E-01	+6.52627904E-01	+4.33503609E-01	+5.96265288E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
16.750000	-2.02697294E-01	+6.81490090E-01	+5.70060915E-01	+4.15749932E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
17.000000	-2.64111991E-01	+6.85436571E-01	+6.41378575E-01	+1.24384702E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
17.250000	-2.81131734E-01	+6.59791319E-01	+6.32253266E-01	-2.04584330E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
17.500000	-2.48594148E-01	+6.08625778E-01	+5.39086410E-01	-5.39918891E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
17.750000	-1.75206751E-01	+5.43103744E-01	+3.62293821E-01	-8.71465214E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
18.000000	-7.50139709E-02	+4.79427862E-01	+1.03353803E-01	-1.11096375E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
18.250000	+2.23759702E-02	+4.34539440E-01	-1.93188057E-01	-9.48594048E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
18.500000	+7.39505886E-02	+4.18992150E-01	-3.70943221E-01	-1.88976922E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
18.750000	+5.88158001E-02	+4.33817883E-01	-2.87676518E-01	+6.57049133E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
19.000000	-5.55976563E-03	+4.73674449E-01	-4.24186540E-02	+9.92043291E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
19.250000	-8.71971188E-02	+5.28621966E-01	+2.08345128E-01	+8.69905823E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
19.500000	-1.54165592E-01	+5.86198704E-01	+3.92534257E-01	+5.69692988E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
19.750000	-1.83356400E-01	+6.35410739E-01	+4.93191622E-01	+2.55666125E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
20.000000	-1.75151505E-01	+6.66171298E-01	+5.20367320E-01	-2.79778184E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
20.250000	-1.36279385E-01	+6.71113835E-01	+4.79202713E-01	-3.22323804E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
20.500000	-6.54173650E-02	+6.50678119E-01	+3.59205418E-01	-5.97994628E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
20.750000	+1.30776458E-02	+6.11809294E-01	+1.80205399E-01	-6.72701608E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
21.000000	+5.28132445E-02	+5.64372135E-01	+2.28546136E-02	-4.55359274E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
21.250000	+4.02451286E-02	+5.17062649E-01	-4.74742380E-02	-1.22903432E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
21.500000	-7.13616254E-03	+4.73932974E-01	-3.85971026E-02	+1.25423348E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
21.750000	-7.00466350E-02	+4.37630424E-01	+1.52374359E-02	+2.23125911E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
22.000000	-1.25227059E-01	+4.12619843E-01	+7.29658528E-02	+1.79460883E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
22.250000	-1.50302824E-01	+4.05034642E-01	+1.04967877E-01	+9.57883655E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
22.500000	-1.43997266E-01	+4.20236212E-01	+1.20860036E-01	+8.69110347E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
22.750000	-1.20858936E-01	+4.59143030E-01	+1.48423395E-01	+1.87721975E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
23.000000	-1.00527650E-01	+5.19230376E-01	+2.14721023E-01	+3.76923860E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
23.250000	-1.04899281E-01	+5.95389940E-01	+3.36885325E-01	+5.81218088E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
23.500000	-1.50791893E-01	+6.77974371E-01	+5.05330067E-01	+6.91876494E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
23.750000	-2.36144919E-01	+7.53584577E-01	+6.82823572E-01	+6.51754624E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
24.000000	-3.40605202E-01	+8.07439457E-01	+8.31207380E-01	+4.94099105E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
24.250000	-4.40614793E-01	+8.26479022E-01	+9.29873124E-01	+2.77697881E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
24.500000	-5.14903093E-01	+8.04143424E-01	+9.70056320E-01	+1.89008387E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
24.750000	-5.36366362E-01	+7.42758782E-01	+9.39323544E-01	-2.64763053E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.250000	+1.93602762E-01	+5.74102732E-01	-2.73121998E-01	-2.08909066E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.375000	+1.82292548E-01	+5.58695110E-01	-2.83948883E-01	+3.56789072E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.500000	+1.59021585E-01	+5.42930693E-01	-2.64202272E-01	+2.78606180E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.625000	+1.23865221E-01	+5.27419404E-01	-2.14297338E-01	+4.83056992E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.750000	+7.95739050E-02	+5.12761152E-01	-1.43438024E-01	+5.94730542E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.875000	+3.13182539E-02	+4.99564065E-01	-6.56147028E-02	+5.97204161E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.000000	-1.45163279E-02	+4.88423791E-01	+5.86301664E-03	+5.09219609E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.125000	-5.19206539E-02	+4.79895736E-01	+6.16901996E-02	+3.65728498E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.250000	-7.65827663E-02	+4.74510047E-01	+9.72951411E-02	+2.01409130E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.375000	-8.64671564E-02	+4.72813033E-01	+1.12042482E-01	+4.26476515E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.500000	-8.16428209E-02	+4.75357130E-01	+1.07957054E-01	-9.35039487E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.625000	-6.37740525E-02	+4.82584032E-01	+8.86664949E-02	-1.96548428E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.750000	-3.56620510E-02	+4.94630080E-01	+5.88199470E-02	-2.59716612E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.875000	-8.51668635E-04	+5.11158989E-01	+2.37373418E-02	-2.80179984E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.000000	+3.69090646E-02	+5.31327923E-01	-1.12250491E-02	-2.62255371E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.125000	+7.43783067E-02	+5.53896386E-01	-4.18265008E-02	-2.19579612E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.250000	+1.09364844E-01	+5.77374134E-01	-6.61199522E-02	-1.71419455E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.375000	+1.40705121E-01	+6.00107622E-01	-8.46813647E-02	-1.32837775E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.500000	+1.67610803E-01	+6.20333008E-01	-9.93293960E-02	-1.04850392E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.625000	+1.88794268E-01	+6.36311093E-01	-1.10893963E-01	-7.29643381E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.750000	+2.02040213E-01	+6.46579136E-01	-1.17570481E-01	-1.81359673E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.875000	+2.04711955E-01	+6.50204336E-01	-1.15427955E-01	+6.52797678E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.000000	+1.95036726E-01	+6.46890021E-01	-1.01250539E-01	+1.58791207E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.125000	+1.73370261E-01	+6.36903431E-01	-7.57301528E-02	+2.27913061E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.250000	+1.42591086E-01	+6.20937806E-01	-4.42722732E-02	+2.43699218E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.375000	+1.07398245E-01	+6.00050101E-01	-1.48053482E-02	+1.98289279E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.500000	+7.30390293E-02	+5.75696088E-01	+5.30004654E-03	+1.03443950E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.625000	+4.41837184E-02	+5.49742208E-01	+1.10556393E-02	-2.05591652E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.750000	+2.42506266E-02	+5.24330761E-01	+1.60255234E-04	-1.53462912E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.875000	+1.50795281E-02	+5.01609258E-01	-2.73100887E-02	-2.77445909E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.000000	+1.68828956E-02	+4.83452342E-01	-6.92012220E-02	-3.77562779E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.125000	+2.85897685E-02	+4.71296398E-01	-1.21700784E-01	-4.43697840E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.250000	+4.85167152E-02	+4.66099335E-01	-1.80125682E-01	-4.71819573E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.375000	+7.48921090E-02	+4.68341490E-01	-2.39655677E-01	-4.60275799E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.500000	+1.05798372E-01	+4.77991718E-01	-2.95194632E-01	-4.03302811E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.625000	+1.38740604E-01	+4.94454490E-01	-3.40481380E-01	-2.91657840E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.750000	+1.70558978E-01	+5.16579818E-01	-3.68109092E-01	-1.25108144E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.875000	+1.98032406E-01	+5.42792806E-01	-3.71758416E-01	+7.63750824E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.000000	+2.18621604E-01	+5.71312765E-01	-3.49015321E-01	+2.80261242E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.125000	+2.30576403E-01	+6.00358902E-01	-3.01693105E-01	+4.60942651E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.250000	+2.32484528E-01	+6.28252631E-01	-2.33779659E-01	+6.06299379E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.375000	+2.23126192E-01	+6.53429290E-01	-1.50118260E-01	+7.07345729E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.500000	+2.02141670E-01	+6.74465520E-01	-5.69432263E-02	+7.50907697E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.625000	+1.71039710E-01	+6.90202119E-01	+3.76086639E-02	+7.25664293E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.750000	+1.33636892E-01	+6.99912526E-01	+1.24472847E-01	+6.31869072E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.875000	+9.53771907E-02	+7.03382753E-01	+1.95575932E-01	+4.84334923E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.000000	+6.16751787E-02	+7.00841482E-01	+2.45556578E-01	+3.08411527E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.125000	+3.60943937E-02	+6.92833547E-01	+2.72678814E-01	+1.32718781E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.250000	+1.94487781E-02	+6.80178175E-01	+2.78736273E-01	-1.90180639E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.375000	+1.04039272E-02	+6.64028014E-01	+2.67924298E-01	-1.53973543E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.125000	+2.53729605E-01	+5.06265707E-01	-6.83053881E-01	-5.51092916E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.187500	+2.50178445E-01	+4.94772346E-01	-7.15008809E-01	-4.71464770E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.250000	+2.47159712E-01	+4.85243133E-01	-7.41986977E-01	-3.85427752E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.312500	+2.44582003E-01	+4.77671111E-01	-7.63187278E-01	-2.87718028E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.375000	+2.42351214E-01	+4.72024170E-01	-7.77951731E-01	-1.80242248E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.437500	+2.40349425E-01	+4.68245688E-01	-7.85717559E-01	-6.41529947E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.500000	+2.38417059E-01	+4.66255604E-01	-7.85970855E-01	+5.99944389E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.562500	+2.36340496E-01	+4.65952247E-01	-7.78218254E-01	+1.91837659E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.625000	+2.33846992E-01	+4.67215072E-01	-7.61991148E-01	+3.30606731E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.687500	+2.30608741E-01	+4.69908188E-01	-7.36892413E-01	+4.74444516E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.750000	+2.26257624E-01	+4.73884360E-01	-7.02685583E-01	+6.19852340E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.812500	+2.20411090E-01	+4.78989048E-01	-6.59410870E-01	+7.61509097E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.875000	+2.12707763E-01	+4.85064068E-01	-6.07496946E-01	+8.92635152E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.937500	+2.02849383E-01	+4.91950531E-01	-5.47831476E-01	+1.00587358E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.000000	+1.90644202E-01	+4.99490998E-01	-4.81762749E-01	+1.09444230E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.062500	+1.76046159E-01	+5.07530943E-01	-4.11026189E-01	+1.15320531E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.125000	+1.59183901E-01	+5.15919901E-01	-3.37612085E-01	+1.17937512E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.187500	+1.40374018E-01	+5.24512762E-01	-2.63604298E-01	+1.17273114E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.250000	+1.20113873E-01	+5.33171620E-01	-1.91020693E-01	+1.13540774E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.312500	+9.90518134E-02	+5.41768383E-01	-1.21678331E-01	+1.07139826E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.375000	+7.79362644E-02	+5.50188003E-01	-5.70959109E-02	+9.85932043E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.437500	+5.75496443E-02	+5.58331843E-01	+1.56317432E-03	+8.84845450E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.500000	+3.86368658E-02	+5.66120515E-01	+5.35097704E-02	+7.74017987E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.562500	+2.18401384E-02	+5.73495508E-01	+9.83154227E-02	+6.58902543E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.625000	+7.65114123E-03	+5.80419106E-01	+1.35872588E-01	+5.44153171E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.687500	-3.61162795E-03	+5.86872448E-01	+1.66334569E-01	+4.33348801E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.750000	-1.17978180E-02	+5.92851885E-01	+1.90041188E-01	+3.28822037E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.812500	-1.68961981E-02	+5.98364097E-01	+2.07437324E-01	+2.31616592E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.875000	-1.89908718E-02	+6.03420573E-01	+2.18993262E-01	+1.41599123E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.937500	-1.82151378E-02	+6.08032144E-01	+2.25137214E-01	+5.77321552E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.000000	-1.47151068E-02	+6.12204228E-01	+2.26209782E-01	-2.15201917E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.062500	-8.63155810E-03	+6.15933368E-01	+2.22447190E-01	-9.77163865E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.125000	-1.02885752E-04	+6.19205490E-01	+2.13995233E-01	-1.71973295E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.187500	+1.07139282E-02	+6.21996072E-01	+2.00950528E-01	-2.44595201E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.250000	+2.36121583E-02	+6.24272087E-01	+1.83420833E-01	-3.14864059E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.312500	+3.83046764E-02	+6.25995277E-01	+1.61592521E-01	-3.81038666E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.375000	+5.44048389E-02	+6.27126074E-01	+1.35791000E-01	-4.40584964E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.437500	+7.14276469E-02	+6.27627400E-01	+1.06519400E-01	-4.90625376E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.500000	+8.88150370E-02	+6.27467686E-01	+7.44628280E-02	-5.28546277E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.562500	+1.05982577E-01	+6.26622780E-01	+4.04511157E-02	-5.52640358E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.625000	+1.22378140E-01	+6.25076788E-01	+5.38278325E-03	-5.62603578E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.687500	+1.37538470E-01	+6.22822217E-01	-2.98743315E-02	-5.59692515E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.750000	+1.51128881E-01	+6.19860009E-01	-6.45787812E-02	-5.46414942E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.812500	+1.62955340E-01	+6.16199924E-01	-9.81761993E-02	-5.25776108E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.875000	+1.72945786E-01	+6.11861459E-01	-1.30300795E-01	-5.00281640E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.937500	+1.81106189E-01	+6.06875082E-01	-1.60711404E-01	-4.71018017E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.000000	+1.87463664E-01	+6.01283231E-01	-1.89178047E-01	-4.37129524E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.062500	+1.92011914E-01	+5.95140468E-01	-2.15352595E-01	-3.95889254E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.125000	+1.94672707E-01	+5.88512376E-01	-2.38664204E-01	-3.43383289E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.187500	+1.95282009E-01	+5.81473213E-01	-2.58275506E-01	-2.84178383E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.562500	+7.67849177E-01	+9.17955249E-01	-1.20326590E+00	+1.87951280E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.593750	+7.61856517E-01	+9.20918999E-01	-1.14531100E+00	+1.82960070E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.625000	+7.54754812E-01	+9.23045411E-01	-1.08891586E+00	+1.77757464E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.656250	+7.46580410E-01	+9.24333510E-01	-1.03421259E+00	+1.72174585E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.687500	+7.37374599E-01	+9.24785091E-01	-9.81306743E-01	+1.66287781E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.718750	+7.27183698E-01	+9.24404786E-01	-9.30282725E-01	+1.60157353E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.750000	+7.16059118E-01	+9.23200114E-01	-8.81208397E-01	+1.53830160E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.781250	+7.04057371E-01	+9.21181502E-01	-8.34138875E-01	+1.47342066E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.812500	+6.91240008E-01	+9.18362275E-01	-7.89119605E-01	+1.40720159E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.843750	+6.77673477E-01	+9.14758619E-01	-7.46188776E-01	+1.33984704E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.875000	+6.63428886E-01	+9.10389516E-01	-7.05379165E-01	+1.27150837E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.906250	+6.48581660E-01	+9.05276657E-01	-6.66719503E-01	+1.20229993E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.937500	+6.33211108E-01	+8.99444325E-01	-6.30235420E-01	+1.13231099E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.968750	+6.17399869E-01	+8.92919266E-01	-5.95950066E-01	+1.06161535E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.000000	+6.01233275E-01	+8.85730540E-01	-5.63884460E-01	+9.90279148E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.031250	+5.84798623E-01	+8.77909359E-01	-5.34057619E-01	+9.18367004E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.062500	+5.68184364E-01	+8.69488923E-01	-5.06486523E-01	+8.45946820E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.093750	+5.51479248E-01	+8.60504240E-01	-4.81185943E-01	+7.73093579E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.125000	+5.34771404E-01	+8.50991958E-01	-4.58168174E-01	+6.99892377E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.156250	+5.18147412E-01	+8.40990184E-01	-4.37442669E-01	+6.26440932E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.187500	+5.01691352E-01	+8.30538315E-01	-4.19015616E-01	+5.52851750E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.218750	+4.85483869E-01	+8.19676866E-01	-4.02889435E-01	+4.79254075E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.250000	+4.69601257E-01	+8.08447303E-01	-3.89062236E-01	+4.05795662E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.281250	+4.54114596E-01	+7.96891871E-01	-3.77527206E-01	+3.32644387E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.312500	+4.39088940E-01	+7.85053429E-01	-3.68271962E-01	+2.59989602E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.343750	+4.24582591E-01	+7.72975273E-01	-3.61277856E-01	+1.88043143E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.375000	+4.10646471E-01	+7.60700963E-01	-3.56519265E-01	+1.17039844E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.406250	+3.97323611E-01	+7.48274126E-01	-3.53962866E-01	+4.72374352E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.437500	+3.84648773E-01	+7.35738272E-01	-3.53566926E-01	-2.10842740E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.468750	+3.72648229E-01	+7.23136578E-01	-3.55280633E-01	-8.76250102E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.500000	+3.61339697E-01	+7.10511688E-01	-3.59043489E-01	-1.52066433E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.531250	+3.50732449E-01	+6.97905483E-01	-3.64784785E-01	-2.14075280E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.562500	+3.40827590E-01	+6.85358877E-01	-3.72423194E-01	-2.73307158E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.593750	+3.31618500E-01	+6.72911592E-01	-3.81866482E-01	-3.29410870E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.625000	+3.23091427E-01	+6.60601963E-01	-3.93011373E-01	-3.82033164E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.656250	+3.15226211E-01	+6.48466741E-01	-4.05743555E-01	-4.30823814E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.687500	+3.07997107E-01	+6.36540931E-01	-4.19937861E-01	-4.75441023E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.718750	+3.01373697E-01	+6.24857641E-01	-4.35458619E-01	-5.15557167E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.750000	+2.95321842E-01	+6.13447964E-01	-4.52160184E-01	-5.50864952E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.781250	+2.89804656E-01	+6.02340893E-01	-4.69887679E-01	-5.81084077E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.812500	+2.84783479E-01	+5.91563258E-01	-4.88477939E-01	-6.05968416E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.843750	+2.80218808E-01	+5.81139694E-01	-5.07760705E-01	-6.25313643E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.875000	+2.76071190E-01	+5.71092637E-01	-5.27560042E-01	-6.38965036E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.906250	+2.72302032E-01	+5.61442344E-01	-5.47696019E-01	-6.46824973E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.937500	+2.68874319E-01	+5.52206925E-01	-5.67986603E-01	-6.48859472E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.968750	+2.65753226E-01	+5.43402402E-01	-5.88249736E-01	-6.45102932E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.000000	+2.62906598E-01	+5.35042767E-01	-6.08305536E-01	-6.35660247E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.031250	+2.60305287E-01	+5.27140048E-01	-6.27978502E-01	-6.20705532E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.062500	+2.57923336E-01	+5.19704385E-01	-6.47099632E-01	-6.00477015E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.093750	+2.55737999E-01	+5.12744090E-01	-6.65508315E-01	-5.77678722E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.781250	+5.51639829E-01	+6.22502153E-01	-1.95386920E+00	-1.08100464E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.796875	+5.61192929E-01	+6.30901520E-01	-1.97028452E+00	-1.02015609E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.812500	+5.70653348E-01	+6.39292220E-01	-1.98574908E+00	-9.56671929E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.828125	+5.80011588E-01	+6.47667016E-01	-2.00018052E+00	-8.87879665E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.843750	+5.89258158E-01	+6.56018738E-01	-2.01349532E+00	-8.13730961E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.859375	+5.98383588E-01	+6.64340290E-01	-2.02560961E+00	-7.34232344E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.875000	+6.07378445E-01	+6.72624658E-01	-2.03644008E+00	-6.49453162E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.890625	+6.16233349E-01	+6.80864924E-01	-2.04590502E+00	-5.59532675E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.906250	+6.24938996E-01	+6.89054270E-01	-2.05392548E+00	-4.64685853E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.921875	+6.33486173E-01	+6.97185987E-01	-2.06042646E+00	-3.65207459E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.937500	+6.41865784E-01	+7.05253488E-01	-2.06533821E+00	-2.61474017E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.953125	+6.50068870E-01	+7.13250309E-01	-2.06859752E+00	-1.53943301E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.968750	+6.58086629E-01	+7.21170124E-01	-2.07014894E+00	-4.31511293E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.984375	+6.65910445E-01	+7.29006743E-01	-2.06994599E+00	+7.02946933E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.000000	+6.73531902E-01	+7.36754125E-01	-2.06795223E+00	+1.85723223E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.015625	+6.80942813E-01	+7.44406377E-01	-2.06414214E+00	+3.02411838E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.031250	+6.88135235E-01	+7.51957764E-01	-2.05850186E+00	+4.19599934E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.046875	+6.95101495E-01	+7.59402705E-01	-2.05102964E+00	+5.36504347E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.062500	+7.01834202E-01	+7.66735784E-01	-2.04173610E+00	+6.52335853E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.078125	+7.08326269E-01	+7.73951744E-01	-2.03064415E+00	+7.66316044E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.093750	+7.14570928E-01	+7.81045492E-01	-2.01778872E+00	+8.77693818E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.109375	+7.20561740E-01	+7.88012098E-01	-2.00321622E+00	+9.85760772E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.125000	+7.26292613E-01	+7.94846794E-01	-1.98698370E+00	+1.08986487E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.140625	+7.31757805E-01	+8.01544974E-01	-1.96915794E+00	+1.18942188E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.156250	+7.36951940E-01	+8.08102190E-01	-1.94981426E+00	+1.28392415E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.171875	+7.41870007E-01	+8.14514152E-01	-1.92903531E+00	+1.37294665E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.187500	+7.46507368E-01	+8.20776723E-01	-1.90690968E+00	+1.45615014E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.203125	+7.50859759E-01	+8.26885918E-01	-1.88353062E+00	+1.53328167E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.218750	+7.54923292E-01	+8.32837901E-01	-1.85899463E+00	+1.60417255E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.234375	+7.58694453E-01	+8.38628979E-01	-1.83340022E+00	+1.66873430E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.250000	+7.62170101E-01	+8.44255603E-01	-1.80684668E+00	+1.72695282E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.265625	+7.65347461E-01	+8.49714362E-01	-1.77943295E+00	+1.77888131E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.281250	+7.68224124E-01	+8.55001978E-01	-1.75125664E+00	+1.82463231E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.296875	+7.70798037E-01	+8.60115311E-01	-1.72241319E+00	+1.86436931E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.312500	+7.73067501E-01	+8.65051349E-01	-1.69299510E+00	+1.89829821E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.328125	+7.75031160E-01	+8.69807209E-01	-1.66309137E+00	+1.92665894E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.343750	+7.76687998E-01	+8.74380136E-01	-1.63278701E+00	+1.94971757E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.359375	+7.78037329E-01	+8.78767503E-01	-1.60216270E+00	+1.96775894E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.375000	+7.79078791E-01	+8.82966807E-01	-1.57129454E+00	+1.98107995E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.390625	+7.79812340E-01	+8.86975674E-01	-1.54025395E+00	+1.98998373E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.406250	+7.80238245E-01	+8.90791853E-01	-1.50910755E+00	+1.99477454E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.421875	+7.80357076E-01	+8.94413225E-01	-1.47791724E+00	+1.99575339E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.437500	+7.80169710E-01	+8.97837797E-01	-1.44674026E+00	+1.99321454E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.453125	+7.79677314E-01	+9.01063710E-01	-1.41562929E+00	+1.98744261E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.468750	+7.78881354E-01	+9.04089238E-01	-1.38463268E+00	+1.97871034E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.484375	+7.77783583E-01	+9.06912790E-01	-1.35379459E+00	+1.96727696E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.500000	+7.76386044E-01	+9.09532917E-01	-1.32315527E+00	+1.95338701E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.515625	+7.74691070E-01	+9.11948313E-01	-1.29275125E+00	+1.93726963E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.531250	+7.72701279E-01	+9.14157815E-01	-1.26261559E+00	+1.91913816E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.546875	+7.70419581E-01	+9.16160413E-01	-1.23277818E+00	+1.90005102E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.390625	+3.10635293E-01	+4.31261095E-01	-1.42191490E+00	-1.32208244E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.398438	+3.14972436E-01	+4.34353192E-01	-1.43229009E+00	-1.33396602E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.406250	+3.19351751E-01	+4.37489344E-01	-1.44275812E+00	-1.34553849E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.414062	+3.23771616E-01	+4.40668705E-01	-1.45331412E+00	-1.35648947E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.421875	+3.28230429E-01	+4.43890427E-01	-1.46395326E+00	-1.36682047E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.429688	+3.32726616E-01	+4.47153655E-01	-1.47467069E+00	-1.37653282E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.437500	+3.37258623E-01	+4.50457530E-01	-1.48546159E+00	-1.38562769E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.445312	+3.41824920E-01	+4.53801190E-01	-1.49632113E+00	-1.39410599E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.453125	+3.46424000E-01	+4.57183768E-01	-1.50724449E+00	-1.40196833E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.460938	+3.51054377E-01	+4.60604393E-01	-1.51822688E+00	-1.40921497E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.468750	+3.55714587E-01	+4.64062192E-01	-1.52926348E+00	-1.41584572E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.476562	+3.60403190E-01	+4.67556287E-01	-1.54034947E+00	-1.42185997E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.484375	+3.65118762E-01	+4.71085797E-01	-1.55148004E+00	-1.42725653E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.492188	+3.69859902E-01	+4.74649839E-01	-1.56265035E+00	-1.43203368E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.500000	+3.74625227E-01	+4.78247525E-01	-1.57385557E+00	-1.43618903E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.507812	+3.79413373E-01	+4.81877965E-01	-1.58509081E+00	-1.43971954E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.515625	+3.84222993E-01	+4.85540267E-01	-1.59635118E+00	-1.44262141E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.523438	+3.89052756E-01	+4.89233534E-01	-1.60763177E+00	-1.44489008E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.531250	+3.93901349E-01	+4.92956869E-01	-1.61892759E+00	-1.44652017E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.539062	+3.98767471E-01	+4.96709372E-01	-1.63023365E+00	-1.44750541E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.546875	+4.03649837E-01	+5.00490138E-01	-1.64154486E+00	-1.44783865E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.554688	+4.08547176E-01	+5.04298262E-01	-1.65285612E+00	-1.44751179E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.562500	+4.13458226E-01	+5.08132836E-01	-1.66416224E+00	-1.44651576E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.570312	+4.18381739E-01	+5.11992951E-01	-1.67545793E+00	-1.44484047E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.578125	+4.23316476E-01	+5.15877693E-01	-1.68673787E+00	-1.44247483E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.585938	+4.28261210E-01	+5.19786149E-01	-1.69799660E+00	-1.43940668E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.593750	+4.33214719E-01	+5.23717403E-01	-1.70922860E+00	-1.43562280E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.601562	+4.38175792E-01	+5.27670536E-01	-1.72042821E+00	-1.43110890E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.609375	+4.43143223E-01	+5.31644628E-01	-1.73158967E+00	-1.42584963E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.617188	+4.48115814E-01	+5.35638759E-01	-1.74270711E+00	-1.41982855E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.625000	+4.53092369E-01	+5.39652005E-01	-1.75377450E+00	-1.41302817E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.632812	+4.58071701E-01	+5.43683442E-01	-1.76478567E+00	-1.40542994E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.640625	+4.63052625E-01	+5.47732143E-01	-1.77573434E+00	-1.39701432E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.648438	+4.68033958E-01	+5.51797184E-01	-1.78661402E+00	-1.38776075E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.656250	+4.73014522E-01	+5.55877634E-01	-1.79741810E+00	-1.37764777E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.664062	+4.77993140E-01	+5.59972567E-01	-1.80813977E+00	-1.36665302E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.671875	+4.82968635E-01	+5.64081051E-01	-1.81877205E+00	-1.35475331E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.679688	+4.87939835E-01	+5.68202158E-01	-1.82930779E+00	-1.34192472E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.687500	+4.92905565E-01	+5.72334957E-01	-1.83973963E+00	-1.32814265E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.695312	+4.97864652E-01	+5.76478517E-01	-1.85006002E+00	-1.31338195E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.703125	+5.02815922E-01	+5.80631907E-01	-1.86026122E+00	-1.29761703E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.710938	+5.07758200E-01	+5.84794197E-01	-1.87033528E+00	-1.28082195E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.718750	+5.12690312E-01	+5.88964458E-01	-1.88027406E+00	-1.26297057E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.726562	+5.17611081E-01	+5.93141758E-01	-1.89006920E+00	-1.24403674E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.734375	+5.22519330E-01	+5.97325171E-01	-1.89971214E+00	-1.22399437E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.742188	+5.27413882E-01	+6.01513767E-01	-1.90919411E+00	-1.20281770E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.750000	+5.32293556E-01	+6.05706622E-01	-1.91850616E+00	-1.18048144E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.757812	+5.37157170E-01	+6.09902810E-01	-1.92763913E+00	-1.15696097E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.765625	+5.42003543E-01	+6.14101407E-01	-1.93658368E+00	-1.13223254E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.773438	+5.46831491E-01	+6.18301495E-01	-1.94533027E+00	-1.10689434E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01


==> anc/otoc_to_plot_bosonic_M500_L1.1225_n500_beta10.0000.dat <==
400.000000	-2.47601045E-05	+7.79893015E-04	-6.43195210E+00	+1.61287935E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
408.000000	-7.87201452E-04	+7.91831166E-04	-5.75779571E+00	+7.25116320E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
416.000000	-1.22309752E-04	+7.81329198E-04	-6.31593349E+00	-2.56096772E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
424.000000	+7.66646330E-04	+7.92879360E-04	-9.85534406E+00	-3.50997108E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
432.000000	+2.67566940E-04	+7.82910876E-04	-6.87752886E+00	+2.53276675E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
440.000000	-7.16729457E-04	+7.92638263E-04	-5.80291726E+00	+5.20489351E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
448.000000	-4.01940051E-04	+7.83201473E-04	-6.04474590E+00	-1.43396339E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
456.000000	+6.38291702E-04	+7.90477889E-04	-8.09725869E+00	-9.41556704E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
464.000000	+5.20112220E-04	+7.82842184E-04	-7.55123663E+00	+1.35338979E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
472.000000	-5.38848892E-04	+7.87955137E-04	-5.93183503E+00	+1.04567766E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
480.000000	-6.17123334E-04	+7.82853553E-04	-5.87815237E+00	-8.13483643E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
488.000000	+4.24397040E-04	+7.85424678E-04	-7.23340886E+00	-1.70598514E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
496.000000	+6.91914108E-04	+7.83258308E-04	-8.60772860E+00	+6.85445734E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
504.000000	-2.97301021E-04	+7.83726949E-04	-6.13669569E+00	+1.76227456E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
512.000000	-7.46654455E-04	+7.85260871E-04	-5.78808930E+00	-3.44783494E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
520.000000	+1.60994000E-04	+7.83662391E-04	-6.68834928E+00	-3.15051444E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
528.000000	+7.78260918E-04	+7.88169993E-04	-1.08289124E+01	+1.57165559E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
536.000000	-1.69419060E-05	+7.83752208E-04	-6.43688438E+00	+3.16705495E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
544.000000	-7.82409847E-04	+7.90588552E-04	-5.76162449E+00	+8.36805780E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
552.000000	-1.31737531E-04	+7.83668685E-04	-6.30299546E+00	-2.38318445E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
560.000000	+7.57683480E-04	+7.92414866E-04	-9.57471961E+00	-3.68621511E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
568.000000	+2.75441486E-04	+7.82980459E-04	-6.89278988E+00	+2.35157789E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
576.000000	-7.02964550E-04	+7.92464437E-04	-5.81219499E+00	+5.31245909E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
584.000000	-4.06455541E-04	+7.80998645E-04	-6.04279642E+00	-1.36270593E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
592.000000	+6.22218979E-04	+7.91208871E-04	-7.99252447E+00	-9.52479328E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
600.000000	+5.20655852E-04	+7.79337987E-04	-7.56676335E+00	+1.28159098E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
608.000000	-5.23275662E-04	+7.90137470E-04	-5.94197891E+00	+1.05220894E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
616.000000	-6.14317725E-04	+7.78569948E-04	-5.88322904E+00	-7.75330161E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
624.000000	+4.09331832E-04	+7.89212137E-04	-7.18250716E+00	-1.70634259E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
632.000000	+6.88119132E-04	+7.78948820E-04	-8.61337719E+00	+6.48054764E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
640.000000	-2.82070131E-04	+7.89353819E-04	-6.14561954E+00	+1.76228382E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
648.000000	-7.42112339E-04	+7.81196767E-04	-5.79372309E+00	-3.16447160E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
656.000000	+1.44417541E-04	+7.90177841E-04	-6.65193500E+00	-2.97632405E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
664.000000	+7.70690169E-04	+7.83710627E-04	-1.05558416E+01	+1.24584211E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
672.000000	+1.86230734E-06	+7.90071179E-04	-6.45260026E+00	+2.98961211E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
680.000000	-7.70347095E-04	+7.85695654E-04	-5.77246220E+00	+1.09776966E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
688.000000	-1.50371234E-04	+7.89183677E-04	-6.27695711E+00	-2.19184117E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
696.000000	+7.40368736E-04	+7.87031911E-04	-9.27940807E+00	-3.99123665E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
704.000000	+2.90828538E-04	+7.86943858E-04	-6.91555498E+00	+2.15551079E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
712.000000	-6.81253138E-04	+7.86917683E-04	-5.83059081E+00	+5.52861586E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
720.000000	-4.17818587E-04	+7.83754566E-04	-6.03097644E+00	-1.28651685E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
728.000000	+5.99354035E-04	+7.86772822E-04	-7.88901776E+00	-9.72828132E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
736.000000	+5.28103340E-04	+7.81476142E-04	-7.58750145E+00	+1.20474205E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
744.000000	-5.00686584E-04	+7.87425456E-04	-5.96143049E+00	+1.06808285E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
752.000000	-6.19294458E-04	+7.80099439E-04	-5.87856889E+00	-7.26731937E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
760.000000	+3.85942062E-04	+7.88629950E-04	-7.12420159E+00	-1.73054472E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
768.000000	+6.92303754E-04	+7.80091589E-04	-8.64744043E+00	+5.97792933E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
776.000000	-2.57040775E-04	+7.90950443E-04	-6.16773289E+00	+1.78437934E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
784.000000	-7.43965607E-04	+7.81309216E-04	-5.79243349E+00	-2.73895795E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
792.000000	+1.16770205E-04	+7.92908216E-04	-6.60596617E+00	-1.75993589E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
200.000000	-5.48645845E-04	+7.81627002E-04	-5.92922403E+00	-2.41212817E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
204.000000	+7.73488460E-04	+7.84303192E-04	-1.07414541E+01	+6.01313859E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
208.000000	-6.03360172E-04	+7.92469769E-04	-5.88111892E+00	+5.17662873E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
212.000000	+1.06314098E-04	+7.86395344E-04	-6.60015111E+00	-1.74257332E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
216.000000	+4.34428880E-04	+7.80687449E-04	-7.27517757E+00	+1.02429245E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
220.000000	-7.58628904E-04	+7.84621665E-04	-5.78071715E+00	-1.46170882E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
224.000000	+6.83114743E-04	+7.90649998E-04	-8.44454463E+00	-4.95744997E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
228.000000	-2.48769295E-04	+7.89229842E-04	-6.17731314E+00	+2.89118553E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
232.000000	-3.07039746E-04	+7.79514990E-04	-6.13159620E+00	-3.37973858E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
236.000000	+7.14907076E-04	+7.84402393E-04	-8.88110401E+00	+4.25249357E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
240.000000	-7.38285724E-04	+7.88571290E-04	-5.79139672E+00	+2.20352875E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
244.000000	+3.86160298E-04	+7.91239405E-04	-7.11828100E+00	-1.14998546E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
248.000000	+1.71175226E-04	+7.79663898E-04	-6.71138508E+00	+1.57415144E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
252.000000	-6.43304068E-04	+7.83801408E-04	-5.85895985E+00	-4.50987058E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
256.000000	+7.71332231E-04	+7.87827636E-04	-1.03192815E+01	-1.15104428E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
260.000000	-5.09319151E-04	+7.92242363E-04	-5.95104339E+00	+4.87138107E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
264.000000	-3.10704478E-05	+7.81487061E-04	-6.42217669E+00	-2.13903765E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
268.000000	+5.47053081E-04	+7.82171633E-04	-7.66227351E+00	+8.21537939E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
272.000000	-7.80114381E-04	+7.87667435E-04	-5.76494633E+00	-3.29613503E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
276.000000	+6.10813283E-04	+7.91433948E-04	-7.92596431E+00	-6.97858867E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
280.000000	-1.13151422E-04	+7.83915037E-04	-6.32323343E+00	+2.37845335E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
284.000000	-4.31086694E-04	+7.79864870E-04	-6.02320163E+00	-4.47410449E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
288.000000	+7.62740369E-04	+7.87764644E-04	-9.90251702E+00	+2.50657408E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
292.000000	-6.89547716E-04	+7.90289945E-04	-5.82267570E+00	+3.81408868E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
296.000000	+2.57824037E-04	+7.86892213E-04	-6.85124608E+00	-1.42091238E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
300.000000	+3.03824539E-04	+7.78654978E-04	-6.95940561E+00	+1.30713621E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
304.000000	-7.17742841E-04	+7.87675746E-04	-5.80553711E+00	-2.94477292E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
308.000000	+7.44665573E-04	+7.89687041E-04	-9.31522394E+00	-3.01241939E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
312.000000	-3.94126054E-04	+7.88902166E-04	-6.04653066E+00	+3.80833802E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
316.000000	-1.69007374E-04	+7.78476438E-04	-6.26855353E+00	-2.64503046E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
320.000000	+6.43387523E-04	+7.85953993E-04	-8.16255503E+00	+6.27932855E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
324.000000	-7.76303968E-04	+7.89502267E-04	-5.76620724E+00	+8.15660816E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
328.000000	+5.15554477E-04	+7.89337800E-04	-7.51002638E+00	-9.15228931E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
332.000000	+2.68653631E-05	+7.79795912E-04	-6.49839039E+00	+1.97416650E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
336.000000	-5.44820385E-04	+7.83499527E-04	-5.93069318E+00	-6.18809548E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
340.000000	+7.85077181E-04	+7.90407956E-04	-1.14488668E+01	+7.07091802E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
344.000000	-6.16311337E-04	+7.89313973E-04	-5.87412583E+00	+6.03061087E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
348.000000	+1.18597892E-04	+7.82400816E-04	-6.62437807E+00	-1.73387947E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
352.000000	+4.29902775E-04	+7.81024854E-04	-7.26122941E+00	+1.06616916E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
356.000000	-7.66629862E-04	+7.91000005E-04	-5.77144275E+00	-1.62143331E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
360.000000	+6.92848055E-04	+7.88813417E-04	-8.55837606E+00	-4.96168828E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
364.000000	-2.62896062E-04	+7.84419505E-04	-6.16837781E+00	+3.02756266E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
368.000000	-3.02475792E-04	+7.78951969E-04	-6.13632593E+00	-3.34128579E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
372.000000	+7.17970435E-04	+7.90280038E-04	-8.84140644E+00	+4.39008550E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
376.000000	-7.47456061E-04	+7.89016139E-04	-5.78511909E+00	+2.09409290E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
380.000000	+3.99671128E-04	+7.85823199E-04	-7.16613212E+00	-1.15019366E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
384.000000	+1.66600391E-04	+7.78818962E-04	-6.70527402E+00	+1.63725027E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
388.000000	-6.42203556E-04	+7.88657202E-04	-5.85633191E+00	-5.10597310E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
392.000000	+7.80185657E-04	+7.90487377E-04	-1.07900525E+01	-1.14635644E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
396.000000	-5.19163420E-04	+7.86312517E-04	-5.94804042E+00	+2.43246960E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
100.000000	+7.11867540E-04	+7.80844054E-04	-8.88859730E+00	+1.68941178E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
102.000000	-1.95629230E-05	+7.88262642E-04	-6.42801723E+00	+7.71168297E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
104.000000	-7.23421124E-04	+7.84427649E-04	-5.80392412E+00	+1.16295803E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
106.000000	-5.02337896E-04	+7.83967513E-04	-5.96283401E+00	-3.12654863E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
108.000000	+3.60987793E-04	+7.92726176E-04	-7.05454357E+00	-1.06265787E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
110.000000	+7.61842887E-04	+7.80179466E-04	-1.02134655E+01	+8.22591386E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
112.000000	+1.85211390E-04	+7.85167417E-04	-6.72550701E+00	+1.08767587E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
114.000000	-6.31628660E-04	+7.90061024E-04	-5.86276202E+00	+2.16708409E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
116.000000	-6.45407518E-04	+7.82106838E-04	-5.85867338E+00	-2.03661304E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
118.000000	+1.60718052E-04	+7.90237121E-04	-6.67740723E+00	-1.01338148E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
120.000000	+7.57467225E-04	+7.82250378E-04	-9.91219930E+00	-1.11980198E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
122.000000	+3.81403081E-04	+7.83637622E-04	-7.12532802E+00	+9.86113107E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
124.000000	-4.86745581E-04	+7.93255889E-04	-5.96774687E+00	+3.31660303E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
126.000000	-7.35068704E-04	+7.80697846E-04	-5.79868681E+00	-1.07635495E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
128.000000	-4.57688194E-05	+7.86432620E-04	-6.39828885E+00	-7.18914897E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
130.000000	+7.01510463E-04	+7.86967775E-04	-8.67434640E+00	-3.22272663E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
132.000000	+5.53586163E-04	+7.82875314E-04	-7.68737950E+00	+6.37176170E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
134.000000	-3.00880409E-04	+7.92163496E-04	-6.12564172E+00	+4.77633300E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
136.000000	-7.67861834E-04	+7.81373994E-04	-5.77684630E+00	-1.43051732E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
138.000000	-2.48808208E-04	+7.83446745E-04	-6.18286241E+00	-5.12381607E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
140.000000	+5.92406050E-04	+7.91941246E-04	-7.82637273E+00	-5.83012407E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
142.000000	+6.81587578E-04	+7.81815953E-04	-8.51491204E+00	+3.72104402E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
144.000000	-9.56455160E-05	+7.88311338E-04	-6.33795512E+00	+6.81705078E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
146.000000	-7.47294121E-04	+7.84617480E-04	-5.78809173E+00	+8.09624220E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
148.000000	-4.39680464E-04	+7.82336402E-04	-6.01410544E+00	-3.61539448E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
150.000000	+4.32893207E-04	+7.93617471E-04	-7.23424952E+00	-9.42409692E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
152.000000	+7.53143466E-04	+7.81323653E-04	-9.78374420E+00	+1.55843068E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
154.000000	+1.11525645E-04	+7.84351226E-04	-6.61087725E+00	+9.87528183E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
156.000000	-6.74365659E-04	+7.89347738E-04	-5.83363147E+00	+1.80196528E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
158.000000	-6.01040114E-04	+7.82322153E-04	-5.89009114E+00	-2.43512161E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
160.000000	+2.38183299E-04	+7.90810296E-04	-6.80768011E+00	-1.14006934E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
162.000000	+7.68587965E-04	+7.83056769E-04	-1.04503685E+01	-4.04429596E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
164.000000	+3.11905919E-04	+7.81989931E-04	-6.96945195E+00	+1.13231151E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
166.000000	-5.48032344E-04	+7.93061617E-04	-5.92112243E+00	+2.89248193E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
168.000000	-7.12811840E-04	+7.82222117E-04	-5.81245918E+00	-1.43191781E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
170.000000	+2.96470269E-05	+7.85974029E-04	-6.49388955E+00	-8.24137354E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
172.000000	+7.31683033E-04	+7.87015220E-04	-9.10900860E+00	-2.43117536E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
174.000000	+4.95614526E-04	+7.81617921E-04	-7.46635970E+00	+7.62408862E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
176.000000	-3.74935548E-04	+7.92996787E-04	-6.05937315E+00	+4.22276170E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
178.000000	-7.66003311E-04	+7.82599451E-04	-5.77725502E+00	-4.91166429E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
180.000000	-1.77300003E-04	+7.82306836E-04	-6.25583972E+00	-5.84383577E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
182.000000	+6.41723061E-04	+7.91264577E-04	-8.11478933E+00	-4.84237129E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
184.000000	+6.44085091E-04	+7.82405824E-04	-8.19278824E+00	+4.65363043E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
186.000000	-1.73199704E-04	+7.88811619E-04	-6.25333716E+00	+6.03939494E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
188.000000	-7.63960792E-04	+7.84990070E-04	-5.77703026E+00	+4.57121431E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
190.000000	-3.74004779E-04	+7.81017363E-04	-6.07048858E+00	-4.14917494E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
192.000000	+4.98690657E-04	+7.93303807E-04	-7.43670024E+00	-8.13569973E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
194.000000	+7.38626374E-04	+7.83220177E-04	-9.32476847E+00	+2.32445622E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
196.000000	+3.70040904E-05	+7.83541425E-04	-6.50691775E+00	+8.78817348E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
198.000000	-7.10349989E-04	+7.89115970E-04	-5.80949908E+00	-1.81398681E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
50.000000	-1.47827336E-04	+7.90313700E-04	-6.27846308E+00	-3.11026007E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
51.000000	+5.61893799E-04	+7.85850409E-04	-7.71091105E+00	+2.45364131E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
52.000000	-7.52352900E-04	+7.80105554E-04	-5.78773482E+00	-5.81916501E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
53.000000	+7.21580304E-04	+7.91519017E-04	-8.87474405E+00	-1.31478778E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
54.000000	-3.91089425E-04	+7.87025598E-04	-6.05069238E+00	+1.22831962E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
55.000000	-3.70097564E-05	+7.78863127E-04	-6.41810481E+00	-6.53149512E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
56.000000	+4.72333203E-04	+7.91390908E-04	-7.35699140E+00	+3.15464955E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
57.000000	-7.45841195E-04	+7.87475547E-04	-5.78717490E+00	-9.72641173E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
58.000000	+7.34317317E-04	+7.79925614E-04	-9.30227375E+00	-8.62690752E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
59.000000	-5.01280584E-04	+7.89045602E-04	-5.95971305E+00	+1.38702814E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
60.000000	+5.75678559E-05	+7.88372307E-04	-6.52821746E+00	-5.87876092E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
61.000000	+3.84131359E-04	+7.82308960E-04	-7.13546524E+00	+3.52567986E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
62.000000	-6.94249475E-04	+7.84987810E-04	-5.82308149E+00	-1.69743383E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
63.000000	+7.76790627E-04	+7.90147492E-04	-1.05303329E+01	-4.77071383E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
64.000000	-5.59963157E-04	+7.84658033E-04	-5.91849577E+00	+1.90838529E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
65.000000	+1.73818123E-04	+7.80983413E-04	-6.71356232E+00	-4.89465225E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
66.000000	+2.86730851E-04	+7.91922146E-04	-6.89742622E+00	+4.31816373E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
67.000000	-6.53895187E-04	+7.86155810E-04	-5.84992957E+00	-1.72282792E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
68.000000	+7.62809352E-04	+7.78916793E-04	-1.03430821E+01	+1.07272203E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
69.000000	-6.50986625E-04	+7.92157237E-04	-5.84778413E+00	+1.74423717E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
70.000000	+2.59687587E-04	+7.86980210E-04	-6.85460772E+00	-4.38420924E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
71.000000	+1.78992266E-04	+7.79477110E-04	-6.72462598E+00	+4.77736821E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
72.000000	-5.80922100E-04	+7.89986894E-04	-5.89913408E+00	-1.95282339E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
73.000000	+7.75858242E-04	+7.87944760E-04	-1.06302727E+01	+3.33164172E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
74.000000	-6.83602344E-04	+7.81766312E-04	-5.83250125E+00	+1.76179730E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
75.000000	+3.76225296E-04	+7.86031846E-04	-7.10667816E+00	-3.65514685E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
76.000000	+8.41592587E-05	+7.89607048E-04	-6.56353061E+00	+5.74021275E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
77.000000	-5.07605670E-04	+7.84111524E-04	-5.95863561E+00	-1.41390720E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
78.000000	+7.40321963E-04	+7.82043537E-04	-9.39134502E+00	+8.68874043E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
79.000000	-7.45328489E-04	+7.91540618E-04	-5.78486080E+00	+1.04522722E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
80.000000	+4.47956771E-04	+7.85425481E-04	-7.30089058E+00	-3.18440425E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
81.000000	-3.31918615E-05	+7.79719217E-04	-6.42174165E+00	+6.38734192E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
82.000000	-4.18234022E-04	+7.92450473E-04	-6.02342220E+00	-1.26217978E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
83.000000	+7.20851436E-04	+7.85973419E-04	-8.94610120E+00	+1.17131798E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
84.000000	-7.50618203E-04	+7.79659914E-04	-5.78915860E+00	+6.44889127E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
85.000000	+5.54630736E-04	+7.91152547E-04	-7.65632295E+00	-2.60807168E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
86.000000	-1.21418551E-04	+7.86895724E-04	-6.31077294E+00	+7.68611686E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
87.000000	-3.19015142E-04	+7.81203059E-04	-6.11909957E+00	-1.00355135E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
88.000000	+6.65585826E-04	+7.87642774E-04	-8.31787565E+00	+1.77818961E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
89.000000	-7.81177335E-04	+7.88933867E-04	-5.76346165E+00	+1.89676213E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
90.000000	+6.04726698E-04	+7.83093150E-04	-7.93852322E+00	-2.13340098E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
91.000000	-2.41416652E-04	+7.83351353E-04	-6.19014185E+00	+8.69910238E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
92.000000	-2.24539041E-04	+7.91493475E-04	-6.19870275E+00	-8.86884226E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
93.000000	+6.10550378E-04	+7.84445623E-04	-7.96391030E+00	+2.08843078E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
94.000000	-7.62536966E-04	+7.80251558E-04	-5.78101659E+00	-2.51462776E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
95.000000	+6.87796408E-04	+7.92961091E-04	-8.46683585E+00	-1.66174308E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
96.000000	-3.21262734E-04	+7.85282648E-04	-6.11336521E+00	+1.06733513E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
97.000000	-1.09555143E-04	+7.79534246E-04	-6.33216560E+00	-7.32244005E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
98.000000	+5.36151297E-04	+7.91980530E-04	-7.57785322E+00	+2.77522434E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
99.000000	-7.62466349E-04	+7.86344386E-04	-5.77712073E+00	+3.32394254E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
25.000000	-6.10986319E-04	+7.87715477E-04	-5.87906358E+00	+1.69631304E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
25.500000	+2.81145566E-04	+7.81134223E-04	-6.90777797E+00	-4.28448884E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
26.000000	+7.59569316E-04	+7.78844355E-04	-1.01635524E+01	+2.39275101E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
26.500000	+1.48389588E-04	+7.83539158E-04	-6.66850286E+00	+4.34230874E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
27.000000	-6.91182899E-04	+7.90775441E-04	-5.82124368E+00	+7.68751526E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
27.500000	-5.76775515E-04	+7.93287535E-04	-5.89975134E+00	-1.17812970E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
28.000000	+3.32297277E-04	+7.88524050E-04	-6.99937338E+00	-4.16626901E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
28.500000	+7.60072594E-04	+7.81322300E-04	-1.00660203E+01	+3.86385172E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
29.000000	+1.07424405E-04	+7.78831174E-04	-6.61298821E+00	+4.24706391E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
29.500000	-7.02165649E-04	+7.83186170E-04	-5.81895644E+00	+6.70433964E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
30.000000	-5.22959014E-04	+7.89698674E-04	-5.94255425E+00	-1.32237216E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
30.500000	+3.96233712E-04	+7.92083484E-04	-7.14132860E+00	-3.99919366E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
31.000000	+7.64643220E-04	+7.88704779E-04	-9.94174790E+00	+5.92864912E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
31.500000	+6.72470905E-05	+7.83404283E-04	-6.54846369E+00	+4.12865304E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
32.000000	-7.13093493E-04	+7.80990394E-04	-5.81309486E+00	+5.64828788E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
32.500000	-4.77004153E-04	+7.82821316E-04	-5.98363490E+00	-1.47006148E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
33.000000	+4.43083444E-04	+7.86590288E-04	-7.28315634E+00	-3.43112464E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
33.500000	+7.48496596E-04	+7.89252627E-04	-9.41475954E+00	+8.24026545E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
34.000000	+6.29259428E-06	+7.89371590E-04	-6.45912980E+00	+3.62438463E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
34.500000	-7.41195549E-04	+7.87222409E-04	-5.79037491E+00	+4.51837408E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
35.000000	-4.46325194E-04	+7.84045756E-04	-6.00729239E+00	-1.59592151E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
35.500000	+4.71933286E-04	+7.81776671E-04	-7.38629642E+00	-2.94457345E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
36.000000	+7.17690817E-04	+7.82438476E-04	-8.95186584E+00	+1.00360401E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
36.500000	-5.89559668E-05	+7.86326597E-04	-6.38269241E+00	+3.17960249E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
37.000000	-7.65704953E-04	+7.90647249E-04	-5.77226335E+00	+3.49044517E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
37.500000	-4.07167251E-04	+7.91200238E-04	-6.03364789E+00	-1.73297041E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
38.000000	+5.11482068E-04	+7.86580680E-04	-7.50523375E+00	-2.68791245E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
38.500000	+6.99063240E-04	+7.80579543E-04	-8.72156034E+00	+1.16733943E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
39.000000	-1.04817689E-04	+7.79192911E-04	-6.33789432E+00	+2.94490349E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
39.500000	-7.65115809E-04	+7.84413562E-04	-5.77665685E+00	+2.52895962E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
40.000000	-3.46892508E-04	+7.91491519E-04	-6.08499836E+00	-1.91965143E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
40.500000	+5.66095755E-04	+7.93346749E-04	-7.69630827E+00	-2.46906493E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
41.000000	+6.91530280E-04	+7.87910413E-04	-8.55406329E+00	+1.40182276E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
41.500000	-1.42727209E-04	+7.80502306E-04	-6.29448551E+00	+2.76924574E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
42.000000	-7.58483208E-04	+7.78452368E-04	-5.78481755E+00	+1.48804996E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
42.500000	-2.87769009E-04	+7.83589614E-04	-6.14568051E+00	-2.12948829E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
43.000000	+6.07843549E-04	+7.90582299E-04	-7.91430584E+00	-2.14058804E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
43.500000	+6.66702350E-04	+7.92678779E-04	-8.28626856E+00	+1.68510215E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
44.000000	-1.97073102E-04	+7.88437306E-04	-6.22920369E+00	+2.51110763E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
44.500000	-7.69363639E-04	+7.82485439E-04	-5.77516093E+00	+4.23883810E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
45.000000	-2.47881853E-04	+7.80300759E-04	-6.18681531E+00	-2.30167351E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
45.500000	+6.27746007E-04	+7.83072443E-04	-8.07683443E+00	-1.82013790E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
46.000000	+6.20994697E-04	+7.87563785E-04	-8.00695321E+00	+1.91338127E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
46.500000	-2.62519257E-04	+7.89966695E-04	-6.16345316E+00	+2.24462286E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
47.000000	-7.82807637E-04	+7.89080830E-04	-5.76233036E+00	-5.63705926E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
47.500000	-2.08586864E-04	+7.86211061E-04	-6.21982375E+00	-2.46979602E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
48.000000	+6.50366458E-04	+7.83351545E-04	-8.23212638E+00	-1.61218495E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
48.500000	+5.83702474E-04	+7.82116259E-04	-7.83200870E+00	+2.10901914E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
49.000000	-3.12349346E-04	+7.83468374E-04	-6.12310724E+00	+2.06243833E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
49.500000	-7.73538167E-04	+7.87010894E-04	-5.76957038E+00	-6.48290887E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
12.500000	-7.26320597E-04	+7.81299493E-04	-5.80407579E+00	-3.52708377E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
12.750000	-4.29922685E-04	+7.78861579E-04	-6.02499298E+00	-1.41462917E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
13.000000	+3.50241036E-05	+7.78229910E-04	-6.51139038E+00	-2.83514367E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
13.250000	+4.86719808E-04	+7.79610231E-04	-7.44256482E+00	-6.15640046E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
13.500000	+7.48440018E-04	+7.82658735E-04	-9.58959061E+00	-2.88443790E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
13.750000	+7.17330605E-04	+7.86570665E-04	-8.88478377E+00	+4.84440261E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
14.000000	+4.04635132E-04	+7.90302044E-04	-7.16738930E+00	+5.04170229E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
14.250000	-6.84291183E-05	+7.92860440E-04	-6.36393262E+00	+2.44771616E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
14.500000	-5.17795846E-04	+7.93580034E-04	-5.94353122E+00	+1.18898502E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
14.750000	-7.68450957E-04	+7.92301399E-04	-5.76944011E+00	+2.85179234E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
15.000000	-7.22947049E-04	+7.89405612E-04	-5.80094161E+00	-5.50454745E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
15.250000	-3.99538386E-04	+7.85696075E-04	-6.04466749E+00	-1.52050253E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
15.500000	+7.50671586E-05	+7.82166034E-04	-6.56119287E+00	-3.00090025E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
15.750000	+5.15379176E-04	+7.79721718E-04	-7.54511761E+00	-6.36464969E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
16.000000	+7.49604339E-04	+7.78941226E-04	-9.74351772E+00	-2.08101480E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
16.250000	+6.86550080E-04	+7.79935793E-04	-8.58562501E+00	+5.37629309E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
16.500000	+3.50966277E-04	+7.82347499E-04	-7.05537117E+00	+4.55715959E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
16.750000	-1.26230272E-04	+7.85476270E-04	-6.30704521E+00	+2.27787937E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
17.000000	-5.58908163E-04	+7.88491570E-04	-5.91643149E+00	+1.08543750E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
17.250000	-7.78091718E-04	+7.90662218E-04	-5.76432647E+00	+2.00271156E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
17.500000	-6.97771413E-04	+7.91537490E-04	-5.81629591E+00	-6.39141612E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
17.750000	-3.48605047E-04	+7.91033135E-04	-6.08389727E+00	-1.64094701E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
18.000000	+1.33780738E-04	+7.89409006E-04	-6.63676941E+00	-3.23966639E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
18.250000	+5.61588069E-04	+7.87158606E-04	-7.70373047E+00	-7.35231946E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
18.500000	+7.68253531E-04	+7.84854055E-04	-1.03129291E+01	-1.44841684E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
18.750000	+6.73660620E-04	+7.82996487E-04	-8.42793889E+00	+6.67144812E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
19.000000	+3.15458506E-04	+7.81911987E-04	-6.97720508E+00	+4.31885072E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
19.250000	-1.65809203E-04	+7.81712508E-04	-6.26851353E+00	+2.14618495E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
19.500000	-5.81782819E-04	+7.82318032E-04	-5.90411260E+00	+9.88650242E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
19.750000	-7.69840617E-04	+7.83518398E-04	-5.77418841E+00	+1.10269940E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
20.000000	-6.56376680E-04	+7.85045808E-04	-5.84897763E+00	-7.41918246E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
20.250000	-2.85296750E-04	+7.86633044E-04	-6.14514753E+00	-1.79028669E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
20.500000	+1.99153312E-04	+7.88045073E-04	-6.74412098E+00	-3.56174560E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
20.750000	+6.08476372E-04	+7.89086921E-04	-7.92602033E+00	-9.05153747E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
21.000000	+7.83226565E-04	+7.89602136E-04	-1.12698897E+01	-5.92191517E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
21.250000	+6.55155803E-04	+7.89478795E-04	-8.22211609E+00	+8.78206953E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
21.500000	+2.74011762E-04	+7.88672759E-04	-6.87885495E+00	+4.01278492E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
21.750000	-2.11640982E-04	+7.87244110E-04	-6.21572363E+00	+1.99817475E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
22.000000	-6.12328439E-04	+7.85389024E-04	-5.87976758E+00	+8.85457333E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
22.250000	-7.71770966E-04	+7.83443001E-04	-5.77299496E+00	+1.73802506E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
22.500000	-6.28079845E-04	+7.81836887E-04	-5.87107745E+00	-8.45733146E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
22.750000	-2.37919622E-04	+7.81003761E-04	-6.19586154E+00	-1.93640852E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
23.000000	+2.45820102E-04	+7.81256261E-04	-6.83928171E+00	-3.84820647E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
23.250000	+6.33901791E-04	+7.82671362E-04	-8.11996477E+00	-7.87281302E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
23.500000	+7.74573978E-04	+7.85024743E-04	-1.07756882E+01	+3.27497151E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
23.750000	+6.12568189E-04	+7.87806562E-04	-7.95621620E+00	+8.03222441E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
24.000000	+2.10466702E-04	+7.90327087E-04	-6.75957602E+00	+3.61400692E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
24.250000	-2.75689217E-04	+7.91891807E-04	-6.14921273E+00	+1.83174615E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
24.500000	-6.57045169E-04	+7.92000459E-04	-5.84370295E+00	+7.78866219E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
24.750000	-7.85391826E-04	+7.90511225E-04	-5.75977962E+00	-1.07479650E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
6.250000	+7.58360150E-04	+7.82160098E-04	-9.95267996E+00	+1.40174022E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
6.375000	+6.79127757E-04	+7.82115400E-04	-8.48775437E+00	+9.42140724E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
6.500000	+5.31340467E-04	+7.82235643E-04	-7.59732815E+00	+5.92257273E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
6.625000	+3.29800128E-04	+7.82510331E-04	-7.00711119E+00	+4.03630117E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
6.750000	+9.47038973E-05	+7.82925250E-04	-6.58825286E+00	+2.89619658E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
6.875000	-1.50373320E-04	+7.83463150E-04	-6.28306204E+00	+2.10526793E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
7.000000	-3.80838930E-04	+7.84104146E-04	-6.06193587E+00	+1.49897101E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
7.125000	-5.73548712E-04	+7.84825853E-04	-5.90831929E+00	+9.97104303E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
7.250000	-7.09130699E-04	+7.85603354E-04	-5.81265980E+00	+5.54462996E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
7.375000	-7.73932161E-04	+7.86409111E-04	-5.76970354E+00	+1.41626294E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
7.500000	-7.61392579E-04	+7.87212959E-04	-5.77725323E+00	-2.63994444E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
7.625000	-6.72703321E-04	+7.87982331E-04	-5.83570215E+00	-6.83473501E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
7.750000	-5.16687126E-04	+7.88682838E-04	-5.94812160E+00	-1.14097351E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
7.875000	-3.08909838E-04	+7.89279287E-04	-6.12094553E+00	-1.66992576E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
8.000000	-7.01148653E-05	+7.89737181E-04	-6.36560304E+00	-2.32462267E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
8.125000	+1.75860545E-04	+7.90024662E-04	-6.70210119E+00	-3.20743863E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
8.250000	+4.04476183E-04	+7.90114789E-04	-7.16746270E+00	-4.54737580E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
8.375000	+5.92945747E-04	+7.89988009E-04	-7.83894514E+00	-6.99359149E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
8.500000	+7.22513173E-04	+7.89634566E-04	-8.91586057E+00	-1.24642315E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
8.625000	+7.80321433E-04	+7.89056629E-04	-1.09550030E+01	-3.55749395E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
8.750000	+7.60688783E-04	+7.88269843E-04	-9.80523406E+00	+1.05347104E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
8.875000	+6.65667470E-04	+7.87304076E-04	-8.32132541E+00	+9.29018733E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
9.000000	+5.04831570E-04	+7.86203152E-04	-7.48268723E+00	+5.57923247E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
9.125000	+2.94317001E-04	+7.85023449E-04	-6.92651729E+00	+3.80591057E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
9.250000	+5.52102791E-05	+7.83831342E-04	-6.53120958E+00	+2.73096454E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
9.375000	-1.88553659E-04	+7.82699563E-04	-6.24377616E+00	+1.97657660E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
9.500000	-4.12576337E-04	+7.81702672E-04	-6.03706543E+00	+1.39147433E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
9.625000	-5.94427435E-04	+7.80911946E-04	-5.89590758E+00	+9.01737882E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
9.750000	-7.15882642E-04	+7.80390036E-04	-5.81163096E+00	+4.65115911E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
9.875000	-7.64745546E-04	+7.80185842E-04	-5.77962860E+00	+5.34524173E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
10.000000	-7.36071704E-04	+7.80330015E-04	-5.79826786E+00	-3.55634406E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
10.125000	-6.32671316E-04	+7.80831513E-04	-5.86853720E+00	-7.83959206E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
10.250000	-4.64837927E-04	+7.81675552E-04	-5.99425766E+00	-1.25770477E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
10.375000	-2.49327520E-04	+7.82823203E-04	-6.18296339E+00	-1.81468007E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
10.500000	-7.68769601E-06	+7.84212761E-04	-6.44792768E+00	-2.51890427E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
10.625000	+2.35897265E-04	+7.85762883E-04	-6.81268946E+00	-3.49716224E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
10.750000	+4.57029851E-04	+7.87377354E-04	-7.32221824E+00	-5.05459081E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
10.875000	+6.33547498E-04	+7.88951193E-04	-8.07633716E+00	-8.19041413E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
11.000000	+7.47748421E-04	+7.90377712E-04	-9.36982177E+00	-1.53055710E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
11.125000	+7.88170082E-04	+7.91556029E-04	-1.19027299E+01	-9.21857566E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
11.250000	+7.50740426E-04	+7.92398499E-04	-9.39286821E+00	+1.52602244E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
11.375000	+6.39185610E-04	+7.92837500E-04	-8.08767379E+00	+8.25623952E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
11.500000	+4.64653381E-04	+7.92831020E-04	-7.32880833E+00	+5.08470611E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
11.625000	+2.44590770E-04	+7.92366588E-04	-6.81649727E+00	+3.51630554E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
11.750000	+9.90230708E-07	+7.91463176E-04	-6.44973195E+00	+2.53350831E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
11.875000	-2.41818052E-04	+7.90170848E-04	-6.18312019E+00	+1.82721808E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
12.000000	-4.59604621E-04	+7.88568115E-04	-5.99292743E+00	+1.26940632E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
12.125000	-6.30664562E-04	+7.86757101E-04	-5.86576861E+00	+7.95587384E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
12.250000	-7.37983938E-04	+7.84856831E-04	-5.79403058E+00	+3.67786539E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
12.375000	-7.70933223E-04	+7.82995098E-04	-5.77382197E+00	-4.44488017E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.125000	+6.69795311E-05	+7.79775035E-04	-6.55316881E+00	-2.71600729E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.187500	+1.88174918E-04	+7.79981870E-04	-6.73918289E+00	-3.23644335E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.250000	+3.04649980E-04	+7.80279460E-04	-6.95772423E+00	-3.81816401E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.312500	+4.13459908E-04	+7.80661129E-04	-7.21645339E+00	-4.55150358E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.375000	+5.11852537E-04	+7.81118932E-04	-7.52666217E+00	-5.51450420E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.437500	+5.97337911E-04	+7.81643827E-04	-7.90576642E+00	-6.84278554E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.500000	+6.67751256E-04	+7.82225861E-04	-8.38201037E+00	-8.77441804E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.562500	+7.21307762E-04	+7.82854368E-04	-9.00256867E+00	-1.15946214E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.625000	+7.56647769E-04	+7.83518170E-04	-9.83133804E+00	-1.35354849E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.687500	+7.72871201E-04	+7.84205791E-04	-1.06945043E+01	-4.48173153E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.750000	+7.69560366E-04	+7.84905661E-04	-1.03915545E+01	+9.84774179E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.812500	+7.46790541E-04	+7.85606319E-04	-9.46353656E+00	+1.33257509E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.875000	+7.05128072E-04	+7.86296614E-04	-8.72583562E+00	+1.03392899E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.937500	+6.45616027E-04	+7.86965881E-04	-8.17112532E+00	+7.89846479E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
4.000000	+5.69747775E-04	+7.87604115E-04	-7.73852753E+00	+6.25094499E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
4.062500	+4.79429179E-04	+7.88202117E-04	-7.38975720E+00	+5.09402902E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
4.125000	+3.76930346E-04	+7.88751630E-04	-7.10177390E+00	+4.23745173E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
4.187500	+2.64828194E-04	+7.89245443E-04	-6.86007573E+00	+3.57359615E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
4.250000	+1.45941288E-04	+7.89677477E-04	-6.65507438E+00	+3.03934236E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
4.312500	+2.32586222E-05	+7.90042849E-04	-6.48015794E+00	+2.59571712E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
4.375000	-1.00135857E-04	+7.90337905E-04	-6.33060974E+00	+2.21746549E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
4.437500	-2.21141042E-04	+7.90560236E-04	-6.20297475E+00	+1.88750679E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
4.500000	-3.36716823E-04	+7.90708668E-04	-6.09467139E+00	+1.59384150E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
4.562500	-4.43960616E-04	+7.90783228E-04	-6.00374456E+00	+1.32774294E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
4.625000	-5.40180348E-04	+7.90785094E-04	-5.92870352E+00	+1.08265355E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
4.687500	-6.22962061E-04	+7.90716520E-04	-5.86841287E+00	+8.53483721E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
4.750000	-6.90230436E-04	+7.90580756E-04	-5.82201806E+00	+6.36148881E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
4.812500	-7.40300750E-04	+7.90381942E-04	-5.78889426E+00	+4.27251439E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
4.875000	-7.71920951E-04	+7.90125001E-04	-5.76861163E+00	+2.23852061E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
4.937500	-7.84302844E-04	+7.89815521E-04	-5.76091275E+00	+2.32958403E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
5.000000	-7.77141604E-04	+7.89459625E-04	-5.76569965E+00	-1.76929528E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
5.062500	-7.50623158E-04	+7.89063853E-04	-5.78302894E+00	-3.79320104E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
5.125000	-7.05419276E-04	+7.88635033E-04	-5.81311466E+00	-5.86480228E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
5.187500	-6.42670495E-04	+7.88180155E-04	-5.85633897E+00	-8.01258495E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
5.250000	-5.63957334E-04	+7.87706259E-04	-5.91327197E+00	-1.02691056E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
5.312500	-4.71260517E-04	+7.87220320E-04	-5.98470279E+00	-1.26730925E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
5.375000	-3.66911207E-04	+7.86729147E-04	-6.07168563E+00	-1.52723231E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
5.437500	-2.53532511E-04	+7.86239294E-04	-6.17560683E+00	-1.81277508E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
5.500000	-1.33973682E-04	+7.85756975E-04	-6.29828251E+00	-2.13196716E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
5.562500	-1.12387026E-05	+7.85288001E-04	-6.44210272E+00	-2.49572843E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
5.625000	+1.11589016E-04	+7.84837721E-04	-6.61024857E+00	-2.91940828E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
5.687500	+2.31423913E-04	+7.84410984E-04	-6.80702876E+00	-3.42536235E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
5.750000	+3.45255632E-04	+7.84012100E-04	-7.03841886E+00	-4.04744568E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
5.812500	+4.50224513E-04	+7.83644831E-04	-7.31295947E+00	-4.83915373E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
5.875000	+5.43693345E-04	+7.83312377E-04	-7.64331308E+00	-5.88866461E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
5.937500	+6.23313588E-04	+7.83017385E-04	-8.04904254E+00	-7.34453290E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
6.000000	+6.87084405E-04	+7.82761955E-04	-8.56137969E+00	-9.42842379E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
6.062500	+7.33403020E-04	+7.82547663E-04	-9.22759552E+00	-1.20293196E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
6.125000	+7.61105139E-04	+7.82375588E-04	-1.00650446E+01	-1.07926805E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
6.187500	+7.69494408E-04	+7.82246340E-04	-1.05766806E+01	-5.57966940E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
1.562500	+5.35510087E-04	+7.93021300E-04	-7.57130011E+00	+5.63139522E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
1.593750	+4.88304952E-04	+7.92950192E-04	-7.40321542E+00	+5.12602461E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
1.625000	+4.38090509E-04	+7.92849907E-04	-7.25092357E+00	+4.65582543E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
1.656250	+3.85181841E-04	+7.92721008E-04	-7.11222634E+00	+4.24860859E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
1.687500	+3.29910934E-04	+7.92564179E-04	-6.98538553E+00	+3.89154744E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
1.718750	+2.72624594E-04	+7.92380223E-04	-6.86900462E+00	+3.57503345E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
1.750000	+2.13682270E-04	+7.92170056E-04	-6.76194594E+00	+3.29172826E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
1.781250	+1.53453795E-04	+7.91934702E-04	-6.66327160E+00	+3.03593059E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
1.812500	+9.23170656E-05	+7.91675292E-04	-6.57220028E+00	+2.80314284E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
1.843750	+3.06556713E-05	+7.91393052E-04	-6.48807518E+00	+2.58976789E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
1.875000	-3.11435154E-05	+7.91089302E-04	-6.41033979E+00	+2.39289268E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
1.906250	-9.26927652E-05	+7.90765448E-04	-6.33851938E+00	+2.21013106E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
1.937500	-1.53605926E-04	+7.90422973E-04	-6.27220660E+00	+2.03950768E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
1.968750	-2.13500846E-04	+7.90063435E-04	-6.21105015E+00	+1.87937107E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.000000	-2.72001773E-04	+7.89688454E-04	-6.15474591E+00	+1.72832765E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.031250	-3.28741711E-04	+7.89299709E-04	-6.10302968E+00	+1.58519096E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.062500	-3.83364729E-04	+7.88898925E-04	-6.05567147E+00	+1.44894215E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.093750	-4.35528190E-04	+7.88487872E-04	-6.01247079E+00	+1.31869899E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.125000	-4.84904910E-04	+7.88068350E-04	-5.97325278E+00	+1.19369113E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.156250	-5.31185208E-04	+7.87642185E-04	-5.93786510E+00	+1.07324033E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.187500	-5.74078856E-04	+7.87211219E-04	-5.90617526E+00	+9.56744357E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.218750	-6.13316904E-04	+7.86777303E-04	-5.87806857E+00	+8.43663852E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.250000	-6.48653374E-04	+7.86342287E-04	-5.85344627E+00	+7.33511407E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.281250	-6.79866804E-04	+7.85908013E-04	-5.83222411E+00	+6.25842446E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.312500	-7.06761650E-04	+7.85476307E-04	-5.81433112E+00	+5.20247487E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.343750	-7.29169517E-04	+7.85048971E-04	-5.79970864E+00	+4.16345499E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.375000	-7.46950220E-04	+7.84627773E-04	-5.78830953E+00	+3.13778112E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.406250	-7.59992677E-04	+7.84214444E-04	-5.78009751E+00	+2.12204474E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.437500	-7.68215610E-04	+7.83810665E-04	-5.77504675E+00	+1.11296614E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.468750	-7.71568065E-04	+7.83418066E-04	-5.77314147E+00	+1.07351472E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.500000	-7.70029738E-04	+7.83038213E-04	-5.77437580E+00	-8.97947741E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.531250	-7.63611114E-04	+7.82672607E-04	-5.77875365E+00	-1.90607394E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.562500	-7.52353405E-04	+7.82322675E-04	-5.78628876E+00	-2.92020264E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.593750	-7.36328302E-04	+7.81989764E-04	-5.79700491E+00	-3.94358233E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.625000	-7.15637530E-04	+7.81675138E-04	-5.81093615E+00	-4.97957635E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.656250	-6.90412218E-04	+7.81379971E-04	-5.82812726E+00	-6.03170777E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.687500	-6.60812082E-04	+7.81105343E-04	-5.84863433E+00	-7.10370857E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.718750	-6.27024425E-04	+7.80852237E-04	-5.87252544E+00	-8.19957476E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.750000	-5.89262965E-04	+7.80621536E-04	-5.89988167E+00	-9.32362899E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.781250	-5.47766501E-04	+7.80414017E-04	-5.93079812E+00	-1.04805930E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.812500	-5.02797410E-04	+7.80230353E-04	-5.96538537E+00	-1.16756724E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.843750	-4.54640001E-04	+7.80071106E-04	-6.00377108E+00	-1.29146575E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.875000	-4.03598733E-04	+7.79936731E-04	-6.04610198E+00	-1.42040434E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.906250	-3.49996297E-04	+7.79827570E-04	-6.09254635E+00	-1.55511769E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.937500	-2.94171586E-04	+7.79743854E-04	-6.14329684E+00	-1.69644345E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
2.968750	-2.36477564E-04	+7.79685705E-04	-6.19857406E+00	-1.84534433E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.000000	-1.77279043E-04	+7.79653133E-04	-6.25863086E+00	-2.00293561E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.031250	-1.16950380E-04	+7.79646040E-04	-6.32375754E+00	-2.17051968E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.062500	-5.58731215E-05	+7.79664217E-04	-6.39428834E+00	-2.34963002E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03
3.093750	+5.56640507E-06	+7.79707354E-04	-6.47060942E+00	-2.53491882E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843148E-06	-1.04534398E-03	-2.59094760E-03


==> anc/otoc_to_plot_bosonic_M500_L1.1225_n500_beta15.0000.dat <==
500.000000	-1.13981365E-05	+3.24438079E-05	-9.34177238E+00	-1.86196852E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
510.000000	-2.68532774E-06	+3.24477567E-05	-9.56322011E+00	-2.56698608E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
520.000000	+6.21709219E-06	+3.24546996E-05	-9.85516960E+00	-3.39298742E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
530.000000	+1.46397964E-05	+3.24637949E-05	-1.02418176E+01	-4.57330800E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
540.000000	+2.19633955E-05	+3.24755502E-05	-1.07698312E+01	-6.51319595E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
550.000000	+2.76397068E-05	+3.24845098E-05	-1.15444568E+01	-1.06263623E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
560.000000	+3.12268948E-05	+3.24820506E-05	-1.28951037E+01	-2.66378271E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
570.000000	+3.24445904E-05	+3.24681162E-05	-1.68720222E+01	-5.54243584E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
580.000000	+3.12104280E-05	+3.24517474E-05	-1.29061885E+01	+2.66007006E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
590.000000	+2.76318957E-05	+3.24408578E-05	-1.15518821E+01	+1.06576887E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
600.000000	+2.19771770E-05	+3.24387893E-05	-1.07746508E+01	+6.53997550E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
610.000000	+1.46593390E-05	+3.24464909E-05	-1.02438870E+01	+4.59654328E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
620.000000	+6.22694911E-06	+3.24600299E-05	-9.85534214E+00	+3.40473450E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
630.000000	-2.67190424E-06	+3.24710197E-05	-9.56294009E+00	+2.56675893E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
640.000000	-1.13567463E-05	+3.24756431E-05	-9.34199035E+00	+1.92598349E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
650.000000	-1.91795510E-05	+3.24771532E-05	-9.17774339E+00	+1.40372167E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
660.000000	-2.55625626E-05	+3.24765630E-05	-9.06124601E+00	+9.52231786E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
670.000000	-3.00238133E-05	+3.24699238E-05	-8.98729703E+00	+5.41105382E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
680.000000	-3.22154470E-05	+3.24572061E-05	-8.95302494E+00	+1.51237761E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
690.000000	-3.19680385E-05	+3.24448597E-05	-8.95704948E+00	-2.31328517E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
700.000000	-2.93100112E-05	+3.24386773E-05	-8.99929064E+00	-6.20732228E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
710.000000	-2.44513531E-05	+3.24413704E-05	-9.08119593E+00	-1.03445503E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
720.000000	-1.77543910E-05	+3.24539782E-05	-9.20618165E+00	-1.49551927E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
730.000000	-9.71324256E-06	+3.24717106E-05	-9.38029978E+00	-2.03568097E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
740.000000	-9.32993802E-07	+3.24833641E-05	-9.61331784E+00	-2.70302703E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
750.000000	+7.91407955E-06	+3.24824089E-05	-9.92090519E+00	-3.58362186E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
760.000000	+1.61545656E-05	+3.24734202E-05	-1.03300422E+01	-4.86322454E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
770.000000	+2.31744374E-05	+3.24632738E-05	-1.08935501E+01	-7.03141190E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
780.000000	+2.84548996E-05	+3.24538774E-05	-1.17363246E+01	-1.19551581E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
790.000000	+3.15962179E-05	+3.24464735E-05	-1.32845817E+01	-1.87779481E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
800.000000	+3.23503836E-05	+3.24439063E-05	-1.54919142E+01	+3.72149986E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
810.000000	+3.06566880E-05	+3.24464481E-05	-1.25402817E+01	+2.06373935E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
820.000000	+2.66525085E-05	+3.24529142E-05	-1.13644355E+01	+9.43672337E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
830.000000	+2.06486172E-05	+3.24642835E-05	-1.06529371E+01	+6.03328059E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
840.000000	+1.30918702E-05	+3.24785066E-05	-1.01577794E+01	+4.30436887E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
850.000000	+4.53956544E-06	+3.24862921E-05	-9.79206330E+00	+3.21060352E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
860.000000	-4.36387105E-06	+3.24805676E-05	-9.51565869E+00	+2.42608077E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
870.000000	-1.29346582E-05	+3.24655291E-05	-9.30684715E+00	+1.81518656E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
880.000000	-2.05203835E-05	+3.24504792E-05	-9.15262138E+00	+1.31014010E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
890.000000	-2.65592659E-05	+3.24411358E-05	-9.04481913E+00	+8.70738117E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
900.000000	-3.06072199E-05	+3.24403567E-05	-8.97847375E+00	+4.68951086E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
910.000000	-3.23533572E-05	+3.24485134E-05	-8.95102891E+00	+8.36517499E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
920.000000	-3.16510425E-05	+3.24602152E-05	-8.96174340E+00	-3.00633941E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
930.000000	-2.85515835E-05	+3.24687827E-05	-9.01115570E+00	-6.96297693E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
940.000000	-2.33028203E-05	+3.24741149E-05	-9.10100294E+00	-1.11877336E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
950.000000	-1.63078822E-05	+3.24785873E-05	-9.23491037E+00	-1.59277252E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
960.000000	-8.08218688E-06	+3.24787692E-05	-9.41955745E+00	-2.15527168E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
970.000000	+7.67504223E-07	+3.24701035E-05	-9.66596470E+00	-2.86095683E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
980.000000	+9.56764102E-06	+3.24556824E-05	-9.99174881E+00	-3.80705917E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
990.000000	+1.76377550E-05	+3.24430789E-05	-1.04273765E+01	-4.90549538E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
250.000000	-2.67008952E-05	+3.24817718E-05	-9.04173467E+00	-9.34360775E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
255.000000	-2.38442740E-05	+3.24428415E-05	-9.09189772E+00	-1.07216152E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
260.000000	-2.06835875E-05	+3.24820651E-05	-9.14895082E+00	-1.30171144E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
265.000000	-1.69638799E-05	+3.24531209E-05	-9.22206887E+00	-1.54370963E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
270.000000	-1.30899671E-05	+3.24705549E-05	-9.30332178E+00	-1.80245417E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
275.000000	-8.80179329E-06	+3.24646267E-05	-9.40231428E+00	-2.09221675E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
280.000000	-4.50562147E-06	+3.24537752E-05	-9.51254346E+00	-2.40108813E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
285.000000	+1.41206177E-08	+3.24719043E-05	-9.64242310E+00	-2.76384492E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
290.000000	+4.40680288E-06	+3.24412899E-05	-9.78892795E+00	-3.16312586E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
295.000000	+8.81982724E-06	+3.24760854E-05	-9.95873568E+00	-3.65242699E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
300.000000	+1.29810399E-05	+3.24377642E-05	-1.01541706E+01	-4.21790706E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
305.000000	+1.69634487E-05	+3.24789094E-05	-1.03805264E+01	-4.95289826E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
310.000000	+2.05874902E-05	+3.24443064E-05	-1.06494605E+01	-5.85438031E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
315.000000	+2.38361755E-05	+3.24761442E-05	-1.09659644E+01	-7.14006585E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
320.000000	+2.66525108E-05	+3.24585366E-05	-1.13634671E+01	-8.88438749E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
325.000000	+2.89110062E-05	+3.24646027E-05	-1.18544032E+01	-1.18662518E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
330.000000	+3.07000088E-05	+3.24722964E-05	-1.25500922E+01	-1.69383465E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
335.000000	+3.17964543E-05	+3.24496526E-05	-1.35482378E+01	-3.34255726E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
340.000000	+3.24154800E-05	+3.24781240E-05	-1.58926495E+01	-1.40755185E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
345.000000	+3.22796753E-05	+3.24395402E-05	-1.49557897E+01	+2.53951823E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
350.000000	+3.16833807E-05	+3.24773044E-05	-1.33531313E+01	+2.57664956E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
355.000000	+3.03357062E-05	+3.24384084E-05	-1.23791401E+01	+1.59202578E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
360.000000	+2.85733350E-05	+3.24744323E-05	-1.17611055E+01	+1.10280951E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
365.000000	+2.61127507E-05	+3.24473893E-05	-1.12763306E+01	+8.53247337E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
370.000000	+2.33117723E-05	+3.24686497E-05	-1.09078582E+01	+6.83276335E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
375.000000	+1.99190661E-05	+3.24639021E-05	-1.05930543E+01	+5.69287043E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
380.000000	+1.62777193E-05	+3.24579839E-05	-1.03385711E+01	+4.79522680E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
385.000000	+1.22149662E-05	+3.24786800E-05	-1.01135316E+01	+4.12576493E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
390.000000	+8.00288242E-06	+3.24464906E-05	-9.92599462E+00	+3.54824726E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
395.000000	+3.58805358E-06	+3.24827053E-05	-9.75870686E+00	+3.09475721E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
400.000000	-8.69359608E-07	+3.24402016E-05	-9.61651890E+00	+2.68078438E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
405.000000	-5.30118819E-06	+3.24771152E-05	-9.49062842E+00	+2.34284877E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
410.000000	-9.66171590E-06	+3.24417202E-05	-9.38223402E+00	+2.02399264E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
415.000000	-1.37844862E-05	+3.24688788E-05	-9.28822916E+00	+1.75434613E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
420.000000	-1.77254443E-05	+3.24519177E-05	-9.20679941E+00	+1.49170592E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
425.000000	-2.12337379E-05	+3.24604525E-05	-9.13905857E+00	+1.26326060E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
430.000000	-2.44650892E-05	+3.24687585E-05	-9.08047335E+00	+1.03391260E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
435.000000	-2.70914570E-05	+3.24513839E-05	-9.03566731E+00	+8.27465765E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
440.000000	-2.93622444E-05	+3.24830865E-05	-8.99772677E+00	+6.19939652E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
445.000000	-3.09064591E-05	+3.24444992E-05	-8.97367334E+00	+4.22596271E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
450.000000	-3.20298372E-05	+3.24850645E-05	-8.95546715E+00	+2.30021508E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
455.000000	-3.23819713E-05	+3.24430840E-05	-8.95067119E+00	+3.54570234E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
460.000000	-3.22685973E-05	+3.24754611E-05	-8.95192144E+00	-1.50107352E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
465.000000	-3.14118891E-05	+3.24473614E-05	-8.96568193E+00	-3.46112678E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
470.000000	-3.00786663E-05	+3.24628543E-05	-8.98653271E+00	-5.33983490E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
475.000000	-2.80811642E-05	+3.24575522E-05	-9.01908028E+00	-7.39427140E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
480.000000	-2.56313653E-05	+3.24525019E-05	-9.06047542E+00	-9.38849353E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
485.000000	-2.26409571E-05	+3.24727342E-05	-9.11296521E+00	-1.16560896E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
490.000000	-1.92477064E-05	+3.24455356E-05	-9.17703632E+00	-1.38746578E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
495.000000	-1.54885546E-05	+3.24850803E-05	-9.25171179E+00	-1.59955299E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
125.000000	+3.09643329E-05	+3.24587734E-05	-1.27206115E+01	+1.69476066E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
127.500000	+3.02564792E-05	+3.24797731E-05	-1.23233735E+01	+1.48314315E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
130.000000	+2.93286285E-05	+3.24658058E-05	-1.19790399E+01	+1.25707548E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
132.500000	+2.82749509E-05	+3.24433314E-05	-1.16948358E+01	+1.04455844E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
135.000000	+2.71616062E-05	+3.24504660E-05	-1.14567607E+01	+9.06331248E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
137.500000	+2.59188308E-05	+3.24768802E-05	-1.12416702E+01	+8.27667067E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
140.000000	+2.44812502E-05	+3.24812076E-05	-1.10429272E+01	+7.50659235E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
142.500000	+2.29112471E-05	+3.24562984E-05	-1.08663405E+01	+6.63392974E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
145.000000	+2.12981339E-05	+3.24447136E-05	-1.07112307E+01	+5.95221040E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
147.500000	+1.96146235E-05	+3.24683446E-05	-1.05687300E+01	+5.54934849E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
150.000000	+1.77756256E-05	+3.24866935E-05	-1.04337633E+01	+5.18914821E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
152.500000	+1.58062534E-05	+3.24675885E-05	-1.03092726E+01	+4.71799913E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
155.000000	+1.38193138E-05	+3.24442266E-05	-1.01978633E+01	+4.27361356E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
157.500000	+1.18239980E-05	+3.24545162E-05	-1.00955919E+01	+4.00713518E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
160.000000	+9.72171433E-06	+3.24783514E-05	-9.99750654E+00	+3.81446188E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
162.500000	+7.50989835E-06	+3.24753900E-05	-9.90486884E+00	+3.52491742E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
165.000000	+5.30642606E-06	+3.24489789E-05	-9.82126067E+00	+3.19774007E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
167.500000	+3.14639413E-06	+3.24403597E-05	-9.74498183E+00	+2.99209139E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
170.000000	+9.41006966E-07	+3.24636868E-05	-9.67165610E+00	+2.87130254E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
172.500000	-1.33757013E-06	+3.24788562E-05	-9.60141671E+00	+2.68435293E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
175.000000	-3.59305699E-06	+3.24575942E-05	-9.53743845E+00	+2.43642228E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
177.500000	-5.76141246E-06	+3.24360002E-05	-9.47959559E+00	+2.25525596E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
180.000000	-7.90249366E-06	+3.24513935E-05	-9.42467565E+00	+2.16000612E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
182.500000	-1.00772544E-05	+3.24765001E-05	-9.37159529E+00	+2.04183364E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
185.000000	-1.22212318E-05	+3.24700930E-05	-9.32258397E+00	+1.85198991E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
187.500000	-1.42369000E-05	+3.24455170E-05	-9.27899579E+00	+1.67686325E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
190.000000	-1.61557299E-05	+3.24442234E-05	-9.23874081E+00	+1.58740268E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
192.500000	-1.80687018E-05	+3.24699143E-05	-9.19962566E+00	+1.51342804E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
195.000000	-1.99376958E-05	+3.24826069E-05	-9.16306941E+00	+1.36490210E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
197.500000	-2.16466097E-05	+3.24614322E-05	-9.13138055E+00	+1.19476314E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
200.000000	-2.32042021E-05	+3.24430183E-05	-9.10333125E+00	+1.10119331E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
202.500000	-2.47093625E-05	+3.24613923E-05	-9.07632089E+00	+1.04689618E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
205.000000	-2.61519283E-05	+3.24857191E-05	-9.05098644E+00	+9.32169491E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
207.500000	-2.74240847E-05	+3.24743854E-05	-9.02971241E+00	+7.74510192E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
210.000000	-2.85047847E-05	+3.24481770E-05	-9.01226093E+00	+6.67376446E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
212.500000	-2.94803578E-05	+3.24505756E-05	-8.99634359E+00	+6.15172797E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
215.000000	-3.03816553E-05	+3.24752681E-05	-8.98150229E+00	+5.32977423E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
217.500000	-3.11227010E-05	+3.24808089E-05	-8.96969472E+00	+3.91619384E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
220.000000	-3.16433088E-05	+3.24565433E-05	-8.96192132E+00	+2.65867979E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
222.500000	-3.20145744E-05	+3.24400872E-05	-8.95640132E+00	+2.07728431E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
225.000000	-3.23105210E-05	+3.24585686E-05	-8.95153490E+00	+1.51446806E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
227.500000	-3.24647708E-05	+3.24798160E-05	-8.94882898E+00	+2.56924646E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
230.000000	-3.23875526E-05	+3.24647944E-05	-8.95025028E+00	-1.14318831E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
232.500000	-3.21360804E-05	+3.24383459E-05	-8.95454492E+00	-1.85592301E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
235.000000	-3.18079650E-05	+3.24453608E-05	-8.95952989E+00	-2.31179417E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
237.500000	-3.13603198E-05	+3.24719899E-05	-8.96610389E+00	-3.39834303E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
240.000000	-3.06971643E-05	+3.24736106E-05	-8.97652161E+00	-4.86344632E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
242.500000	-2.98493532E-05	+3.24494523E-05	-8.99042113E+00	-5.82755405E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
245.000000	-2.89168771E-05	+3.24397999E-05	-9.00565938E+00	-6.32640640E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
247.500000	-2.78970344E-05	+3.24619749E-05	-9.02205316E+00	-6.78861814E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
62.500000	+4.92143264E-06	+3.24729787E-05	-9.80630473E+00	+5.65503005E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
63.750000	-5.95753684E-06	+3.24624126E-05	-9.47378654E+00	-3.34739004E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
65.000000	+7.10613704E-06	+3.24458767E-05	-9.88998948E+00	+2.27281503E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
66.250000	-8.18115961E-06	+3.24850378E-05	-9.41696616E+00	-3.48262524E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
67.500000	+9.21268979E-06	+3.24395243E-05	-9.97705511E+00	+2.07574048E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
68.750000	-1.03608092E-05	+3.24714154E-05	-9.36507265E+00	-3.76600601E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
70.000000	+1.13268785E-05	+3.24666912E-05	-1.00712053E+01	+1.85366274E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
71.250000	-1.24199153E-05	+3.24439325E-05	-9.31873108E+00	-4.18839288E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
72.500000	+1.34431646E-05	+3.24813800E-05	-1.01759151E+01	+1.73766248E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
73.750000	-1.44073900E-05	+3.24483659E-05	-9.27528952E+00	-4.52498638E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
75.000000	+1.54591957E-05	+3.24610708E-05	-1.02890397E+01	+1.68174126E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
76.250000	-1.63938903E-05	+3.24738461E-05	-9.23324599E+00	-4.73131139E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
77.500000	+1.73377675E-05	+3.24429947E-05	-1.04073225E+01	+1.55588492E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
78.750000	-1.83300198E-05	+3.24759831E-05	-9.19434886E+00	-5.09528577E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
80.000000	+1.91591616E-05	+3.24577608E-05	-1.05347047E+01	+1.36057636E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
81.250000	-2.01129276E-05	+3.24509384E-05	-9.16033445E+00	-5.74733493E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
82.500000	+2.09633052E-05	+3.24820459E-05	-1.06783880E+01	+1.22365290E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
83.750000	-2.17585900E-05	+3.24381223E-05	-9.12974313E+00	-6.37008867E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
85.000000	+2.26546499E-05	+3.24776160E-05	-1.08376403E+01	+1.18173119E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
86.250000	-2.33638081E-05	+3.24579391E-05	-9.10019985E+00	-6.77674153E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
87.500000	+2.41593493E-05	+3.24514603E-05	-1.10070588E+01	+1.10744186E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
88.750000	-2.49108875E-05	+3.24779360E-05	-9.07251380E+00	-7.37699948E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
90.000000	+2.55521169E-05	+3.24476898E-05	-1.11914838E+01	+9.35228427E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
91.250000	-2.62833738E-05	+3.24630503E-05	-9.04913309E+00	-8.52753877E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
92.500000	+2.69026247E-05	+3.24742740E-05	-1.14046723E+01	+7.85212259E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
93.750000	-2.74730036E-05	+3.24380241E-05	-9.02950279E+00	-9.86916908E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
95.000000	+2.81314813E-05	+3.24849020E-05	-1.16514015E+01	+7.39382251E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
96.250000	-2.85812555E-05	+3.24474995E-05	-9.01101823E+00	-1.09611029E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
97.500000	+2.91498770E-05	+3.24598311E-05	-1.19254291E+01	+6.92104248E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
98.750000	-2.96180242E-05	+3.24758756E-05	-8.99371562E+00	-1.23569108E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
100.000000	+3.00114472E-05	+3.24417395E-05	-1.22343518E+01	+5.51063939E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
101.250000	-3.04796131E-05	+3.24756491E-05	-8.97993903E+00	-1.52428855E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
102.500000	+3.07988677E-05	+3.24590699E-05	-1.26154240E+01	+3.95715402E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
103.750000	-3.11306770E-05	+3.24504853E-05	-8.97004614E+00	-1.99102376E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
105.000000	+3.14703867E-05	+3.24796125E-05	-1.31131799E+01	+3.24176948E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
106.250000	-3.16542311E-05	+3.24443136E-05	-8.96194172E+00	-2.53365074E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
107.500000	+3.19328435E-05	+3.24685176E-05	-1.37465926E+01	+2.89828544E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
108.750000	-3.20968198E-05	+3.24678513E-05	-8.95469600E+00	-3.16356917E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
110.000000	+3.21999234E-05	+3.24428195E-05	-1.45374849E+01	+1.87271261E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
111.250000	-3.23832520E-05	+3.24844054E-05	-8.95001422E+00	-4.55381993E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
112.500000	+3.23650741E-05	+3.24428770E-05	-1.56759399E+01	+2.65318192E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
113.750000	-3.24431051E-05	+3.24675931E-05	-8.94935093E+00	-3.30321258E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
115.000000	+3.24346600E-05	+3.24687286E-05	-1.65017430E+01	-7.95357729E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
116.250000	-3.23366476E-05	+3.24451108E-05	-8.95133932E+00	+6.35434062E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
117.500000	+3.23096581E-05	+3.24764857E-05	-1.49131578E+01	-1.08230004E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
118.750000	-3.21501820E-05	+3.24565299E-05	-8.95404507E+00	+4.28288958E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
120.000000	+3.19643533E-05	+3.24510704E-05	-1.38424355E+01	-1.79010574E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
121.250000	-3.18348470E-05	+3.24833789E-05	-8.95852034E+00	+2.61100234E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
122.500000	+3.15015234E-05	+3.24364180E-05	-1.31896849E+01	-3.41021493E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
123.750000	-3.12939131E-05	+3.24782961E-05	-8.96704587E+00	+6.75963261E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
31.250000	+2.11663992E-05	+3.24642547E-05	-1.06977505E+01	+3.96771726E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
31.875000	-2.49218384E-05	+3.24447614E-05	-9.07290113E+00	+1.23180059E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
32.500000	-2.02393687E-05	+3.24473632E-05	-9.15799972E+00	-1.70858861E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
33.125000	+2.56878485E-05	+3.24661495E-05	-1.12086369E+01	-1.11489696E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
33.750000	+1.94023920E-05	+3.24779208E-05	-1.05516209E+01	+1.72827976E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
34.375000	-2.63261120E-05	+3.24700269E-05	-9.04828719E+00	+1.08803035E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
35.000000	-1.84950753E-05	+3.24516453E-05	-9.19158299E+00	-1.89437888E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
35.625000	+2.69362763E-05	+3.24437311E-05	-1.14162608E+01	-9.81521416E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
36.250000	+1.75197739E-05	+3.24573305E-05	-1.04184848E+01	+1.91175509E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
36.875000	-2.76091933E-05	+3.24779827E-05	-9.02656694E+00	+9.52284155E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
37.500000	-1.66397889E-05	+3.24786163E-05	-9.22812956E+00	-2.10118435E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
38.125000	+2.81088318E-05	+3.24550931E-05	-1.16530474E+01	-8.57227441E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
38.750000	+1.56154379E-05	+3.24376391E-05	-1.02996639E+01	+2.11500535E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
39.375000	-2.86821271E-05	+3.24521490E-05	-9.00929069E+00	+8.23953652E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
40.000000	-1.46367861E-05	+3.24805771E-05	-9.26972180E+00	-2.34219050E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
40.625000	+2.92111885E-05	+3.24829698E-05	-1.19370288E+01	-7.36011386E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
41.250000	+1.36781742E-05	+3.24550734E-05	-1.01897360E+01	+2.35398095E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
41.875000	-2.96059584E-05	+3.24359912E-05	-8.99455261E+00	+6.99665250E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
42.500000	-1.25726159E-05	+3.24519797E-05	-9.31515447E+00	-2.61948078E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
43.125000	+3.01317609E-05	+3.24795165E-05	-1.22689036E+01	-6.15508020E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
43.750000	+1.16211582E-05	+3.24809587E-05	-1.00845395E+01	+2.63074699E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
44.375000	-3.04648591E-05	+3.24569936E-05	-8.98046985E+00	+5.78040308E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
45.000000	-1.05234156E-05	+3.24410877E-05	-9.36198911E+00	-2.93257661E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
45.625000	+3.08418235E-05	+3.24517247E-05	-1.26461906E+01	-4.99233443E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
46.250000	+9.45308052E-06	+3.24723683E-05	-9.98603091E+00	+2.94218321E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
46.875000	-3.12041489E-05	+3.24778404E-05	-8.96846160E+00	+4.59746713E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
47.500000	-8.43142744E-06	+3.24639018E-05	-9.41134752E+00	-3.31278480E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
48.125000	+3.14345290E-05	+3.24475336E-05	-1.31094426E+01	-3.88593936E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
48.750000	+7.28674338E-06	+3.24471964E-05	-9.89708994E+00	+3.31918781E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
49.375000	-3.17295997E-05	+3.24641306E-05	-8.96045783E+00	+3.44502038E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
50.000000	-6.22333123E-06	+3.24790444E-05	-9.46646239E+00	-3.84337011E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
50.625000	+3.19458135E-05	+3.24718908E-05	-1.37646705E+01	-2.79245915E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
51.250000	+5.15034891E-06	+3.24491720E-05	-9.81551979E+00	+3.84730814E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
51.875000	-3.20695439E-05	+3.24409615E-05	-8.95553529E+00	+2.30831148E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
52.500000	-3.96861840E-06	+3.24610142E-05	-9.52698085E+00	-4.65198296E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
53.125000	+3.22906513E-05	+3.24830568E-05	-1.47705140E+01	-1.68081826E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
53.750000	+2.94878218E-06	+3.24750483E-05	-9.73708313E+00	+4.65508794E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
54.375000	-3.23143946E-05	+3.24469764E-05	-8.95165408E+00	+1.17817527E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
55.000000	-1.77236464E-06	+3.24388037E-05	-9.58981123E+00	-5.72155072E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
55.625000	+3.24116105E-05	+3.24623410E-05	-1.61035925E+01	-5.79002917E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
56.250000	+6.61185907E-07	+3.24837877E-05	-9.66218659E+00	+5.72361219E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
56.875000	-3.24550040E-05	+3.24734614E-05	-8.94907725E+00	+5.52159342E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
57.500000	+4.04471495E-07	+3.24474724E-05	-9.65528460E+00	-5.51852773E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
58.125000	+3.23761550E-05	+3.24417095E-05	-1.58472369E+01	+4.88432051E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
58.750000	-1.59882816E-06	+3.24614821E-05	-9.59423059E+00	+5.51786871E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
59.375000	-3.23960743E-05	+3.24789267E-05	-8.94990102E+00	-1.06303793E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
60.000000	+2.65105233E-06	+3.24732512E-05	-9.72711033E+00	-4.64397956E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
60.625000	+3.22585758E-05	+3.24540138E-05	-1.47548755E+01	+1.55535262E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
61.250000	-3.77775532E-06	+3.24444421E-05	-9.53269126E+00	+4.64029773E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
61.875000	-3.21224960E-05	+3.24546172E-05	-8.95450331E+00	-2.79009631E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
15.625000	+1.34924527E-05	+3.24456283E-05	-1.01803919E+01	-1.16433568E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
15.937500	+3.04602773E-05	+3.24382721E-05	-1.24402798E+01	-2.81992564E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
16.250000	+2.91869148E-05	+3.24397206E-05	-1.19428454E+01	+3.85532080E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
16.562500	+1.04353947E-05	+3.24489656E-05	-1.00307043E+01	+4.27446763E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
16.875000	-1.45807612E-05	+3.24621524E-05	-9.27130314E+00	+1.69187431E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
17.187500	-3.09014521E-05	+3.24742513E-05	-8.97328282E+00	+4.22106826E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
17.500000	-2.87636549E-05	+3.24810261E-05	-9.00748637E+00	-6.61264459E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
17.812500	-9.44063768E-06	+3.24805040E-05	-9.38657310E+00	-2.05469373E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
18.125000	+1.55162295E-05	+3.24734448E-05	-1.02916700E+01	-5.58438978E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
18.437500	+3.11844479E-05	+3.24627678E-05	-1.28768167E+01	-2.21200969E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
18.750000	+2.81969080E-05	+3.24523020E-05	-1.16741760E+01	+4.69865603E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
19.062500	+8.34553949E-06	+3.24454151E-05	-9.94015670E+00	+3.90772811E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
19.375000	-1.64921912E-05	+3.24440103E-05	-9.23184594E+00	+1.56036603E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
19.687500	-3.14592761E-05	+3.24481424E-05	-8.96492793E+00	+3.27720394E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
20.000000	-2.76036870E-05	+3.24562303E-05	-9.02702069E+00	-7.61954625E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
20.312500	-7.22887694E-06	+3.24656695E-05	-9.44114957E+00	-2.22085724E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
20.625000	+1.74847462E-05	+3.24736010E-05	-1.04150565E+01	-6.42364790E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
20.937500	+3.17612873E-05	+3.24776518E-05	-1.34559295E+01	-1.62950123E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
21.250000	+2.70631820E-05	+3.24765348E-05	-1.14334947E+01	+5.76332755E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
21.562500	+6.19816926E-06	+3.24704283E-05	-9.85384978E+00	+3.58300476E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
21.875000	-1.83567548E-05	+3.24610417E-05	-9.19411676E+00	+1.43376467E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
22.187500	-3.19167219E-05	+3.24512715E-05	-8.95774686E+00	+2.33927387E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
22.500000	-2.63737724E-05	+3.24444220E-05	-9.04791214E+00	-8.64863704E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
22.812500	-5.04696424E-06	+3.24431282E-05	-9.49828668E+00	-2.39765058E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
23.125000	+1.93049104E-05	+3.24483090E-05	-1.05464438E+01	-7.51247859E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
23.437500	+3.21159935E-05	+3.24585830E-05	-1.41935858E+01	-1.06679730E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
23.750000	+2.57230020E-05	+3.24704969E-05	-1.12131921E+01	+7.07574336E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
24.062500	+3.94503675E-06	+3.24796310E-05	-9.77124619E+00	+3.28818783E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
24.375000	-2.02005242E-05	+3.24822588E-05	-9.15807467E+00	+1.31122710E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
24.687500	-3.22795755E-05	+3.24769270E-05	-8.95172926E+00	+1.41008527E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
25.000000	-2.50712130E-05	+3.24652584E-05	-9.06994434E+00	-9.69016443E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
25.312500	-2.88787647E-06	+3.24515360E-05	-9.55736453E+00	-2.58445785E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
25.625000	+2.10009317E-05	+3.24411250E-05	-1.06852305E+01	-8.92642392E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
25.937500	+3.23048655E-05	+3.24383171E-05	-1.51363795E+01	-5.36177280E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
26.250000	+2.42617950E-05	+3.24444943E-05	-1.10203413E+01	+8.70514673E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
26.562500	+1.68249200E-06	+3.24574283E-05	-9.69566278E+00	+3.03097982E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
26.875000	-2.19290248E-05	+3.24720803E-05	-9.12597891E+00	+1.19471762E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
27.187500	-3.24531879E-05	+3.24826136E-05	-8.94896426E+00	+4.86782022E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
27.500000	-2.35968416E-05	+3.24847904E-05	-9.09555503E+00	-1.07666325E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
27.812500	-6.53771293E-07	+3.24777317E-05	-9.62187880E+00	-2.79047798E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
28.125000	+2.26605855E-05	+3.24642829E-05	-1.08396038E+01	-1.06792628E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
28.437500	+3.24079945E-05	+3.24498282E-05	-1.62964180E+01	-2.05598412E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
28.750000	+2.27615384E-05	+3.24400653E-05	-1.08524537E+01	+1.06702808E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
29.062500	-5.07336720E-07	+3.24386959E-05	-9.62749253E+00	+2.80653662E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
29.375000	-2.34780828E-05	+3.24459992E-05	-9.09836828E+00	+1.08393029E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
29.687500	-3.24073863E-05	+3.24588520E-05	-8.95003610E+00	-4.35281123E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
30.000000	-2.19510507E-05	+3.24721215E-05	-9.12557335E+00	-1.18958109E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
30.312500	+1.63996603E-06	+3.24807848E-05	-9.69352428E+00	-3.02410944E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
30.625000	+2.42606194E-05	+3.24818641E-05	-1.10156418E+01	-9.38801276E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
30.937500	+3.23881373E-05	+3.24754142E-05	-1.55610323E+01	-1.97024864E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
7.812500	-1.75029253E-05	+3.24760197E-05	-9.21076156E+00	-1.30514019E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
7.968750	-5.58050710E-06	+3.24781186E-05	-9.48323562E+00	-2.18252782E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
8.125000	+7.21027855E-06	+3.24788623E-05	-9.89280150E+00	-3.29347484E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
8.281250	+1.88802212E-05	+3.24781416E-05	-1.05124465E+01	-5.27442045E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
8.437500	+2.76146630E-05	+3.24759610E-05	-1.15410579E+01	-1.11528047E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
8.593750	+3.20557239E-05	+3.24724465E-05	-1.39976980E+01	-5.20939870E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
8.750000	+3.15134049E-05	+3.24678439E-05	-1.31689950E+01	+8.73608376E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
8.906250	+2.60727798E-05	+3.24625069E-05	-1.12676718E+01	+8.99665162E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
9.062500	+1.65806599E-05	+3.24568739E-05	-1.03575414E+01	+4.72090058E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
9.218750	+4.51384809E-06	+3.24514352E-05	-9.79239039E+00	+3.01227994E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
9.375000	-8.25051740E-06	+3.24466910E-05	-9.41620388E+00	+1.99850719E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
9.531250	-1.97268350E-05	+3.24431061E-05	-9.16785689E+00	+1.27249321E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
9.687500	-2.81297799E-05	+3.24410625E-05	-9.01854975E+00	+6.83506724E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
9.843750	-3.21519427E-05	+3.24408178E-05	-8.95426104E+00	+1.56646696E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
10.000000	-3.11672124E-05	+3.24424715E-05	-8.96959766E+00	-3.56991700E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
10.156250	-2.53282615E-05	+3.24459456E-05	-9.06582095E+00	-9.01412766E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
10.312500	-1.55429333E-05	+3.24509817E-05	-9.25128915E+00	-1.53236962E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
10.468750	-3.33314396E-06	+3.24571567E-05	-9.54468645E+00	-2.34522540E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
10.625000	+9.40179988E-06	+3.24639164E-05	-9.98417208E+00	-3.55337485E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
10.781250	+2.06806770E-05	+3.24706247E-05	-1.06551161E+01	-5.83143743E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
10.937500	+2.87486427E-05	+3.24766248E-05	-1.18064963E+01	-1.44001333E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
11.093750	+3.23503357E-05	+3.24813047E-05	-1.51551577E+01	-2.79003152E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
11.250000	+3.09252597E-05	+3.24841625E-05	-1.26783811E+01	+1.30739744E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
11.406250	+2.46950044E-05	+3.24848623E-05	-1.10695407E+01	+7.80248404E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
11.562500	+1.46287228E-05	+3.24832751E-05	-1.02401049E+01	+4.33470933E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
11.718750	+2.29226057E-06	+3.24794998E-05	-9.71494408E+00	+2.80287977E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
11.875000	-1.03955466E-05	+3.24738601E-05	-9.36420494E+00	+1.85675664E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
12.031250	-2.14614411E-05	+3.24668781E-05	-9.13470764E+00	+1.16229181E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
12.187500	-2.91846965E-05	+3.24592252E-05	-9.00098875E+00	+5.88487311E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
12.343750	-3.23647030E-05	+3.24516561E-05	-8.95080535E+00	+6.72200141E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
12.500000	-3.05075939E-05	+3.24449320E-05	-8.97998249E+00	-4.48338305E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
12.656250	-2.39029377E-05	+3.24397409E-05	-9.09091107E+00	-1.00290607E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
12.812500	-1.35786194E-05	+3.24366248E-05	-9.29339064E+00	-1.65636655E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
12.968750	-1.14096065E-06	+3.24359201E-05	-9.60852562E+00	-2.51593562E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
13.125000	+1.14750582E-05	+3.24377203E-05	-1.00796205E+01	-3.83303372E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
13.281250	+2.23066606E-05	+3.24418627E-05	-1.08063487E+01	-6.46554987E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
13.437500	+2.96684785E-05	+3.24479437E-05	-1.21001049E+01	-1.76573138E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
13.593750	+3.24146740E-05	+3.24553590E-05	-1.63242592E+01	-5.42355282E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
13.750000	+3.01172232E-05	+3.24633657E-05	-1.22695909E+01	+1.73953483E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
13.906250	+2.31326144E-05	+3.24711599E-05	-1.08882129E+01	+6.84648038E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
14.062500	+1.25465352E-05	+3.24779599E-05	-1.01300658E+01	+3.98851899E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
14.218750	+5.09574794E-09	+3.24830878E-05	-9.64180069E+00	+2.60790413E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
14.375000	-1.25412011E-05	+3.24860396E-05	-9.31509572E+00	+1.72196587E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
14.531250	-2.31409274E-05	+3.24865360E-05	-9.10368635E+00	+1.05592307E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
14.687500	-3.01454014E-05	+3.24845497E-05	-8.98511976E+00	+4.95592436E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
14.843750	-3.24652732E-05	+3.24803051E-05	-8.94881372E+00	-2.13076092E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
15.000000	-2.97400548E-05	+3.24742521E-05	-8.99177839E+00	-5.39978134E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
15.156250	-2.23941910E-05	+3.24670164E-05	-9.11755688E+00	-1.10626369E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
15.312500	-1.15709484E-05	+3.24593319E-05	-9.33748579E+00	-1.78494271E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
15.468750	+1.04555700E-06	+3.24519634E-05	-9.67535148E+00	-2.53973808E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.906250	+2.84357982E-05	+3.24611537E-05	-1.17297501E+01	+9.33142610E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.984375	+2.48070460E-05	+3.24641418E-05	-1.10867306E+01	+7.12987435E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
4.062500	+2.02031663E-05	+3.24670186E-05	-1.06157073E+01	+5.35000795E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
4.140625	+1.48049625E-05	+3.24697195E-05	-1.02507919E+01	+4.20231573E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
4.218750	+8.82443671E-06	+3.24721857E-05	-9.95909545E+00	+3.38489048E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
4.296875	+2.49645880E-06	+3.24743653E-05	-9.72190272E+00	+2.76149903E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
4.375000	-3.93046144E-06	+3.24762142E-05	-9.52761122E+00	+2.26117159E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
4.453125	-1.02039374E-05	+3.24776971E-05	-9.36859466E+00	+1.84303364E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
4.531250	-1.60776197E-05	+3.24787876E-05	-9.23963722E+00	+1.48167089E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
4.609375	-2.13208713E-05	+3.24794693E-05	-9.13708358E+00	+1.16025007E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
4.687500	-2.57278243E-05	+3.24797351E-05	-9.05834814E+00	+8.66969923E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
4.765625	-2.91254627E-05	+3.24795874E-05	-9.00161953E+00	+5.93083884E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
4.843750	-3.13804134E-05	+3.24790376E-05	-8.96567879E+00	+3.31717061E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
4.921875	-3.24041800E-05	+3.24781058E-05	-8.94978874E+00	+7.71022760E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
5.000000	-3.21566137E-05	+3.24768197E-05	-8.95363156E+00	-1.75962838E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
5.078125	-3.06474857E-05	+3.24752140E-05	-8.97728293E+00	-4.32554315E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
5.156250	-2.79361000E-05	+3.24733294E-05	-9.02121817E+00	-6.98037754E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
5.234375	-2.41289620E-05	+3.24712113E-05	-9.08635133E+00	-9.78536274E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
5.312500	-1.93755943E-05	+3.24689090E-05	-9.17411446E+00	-1.28154192E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
5.390625	-1.38626651E-05	+3.24664742E-05	-9.28659225E+00	-1.61681124E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
5.468750	-7.80665937E-06	+3.24639602E-05	-9.42674122E+00	-1.99779548E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
5.546875	-1.44537929E-06	+3.24614205E-05	-9.59874780E+00	-2.44409712E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
5.625000	+4.97139059E-06	+3.24589079E-05	-9.80863139E+00	-2.98600441E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
5.703125	+1.11916890E-05	+3.24564734E-05	-1.00653110E+01	-3.67357463E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
5.781250	+1.69712689E-05	+3.24541652E-05	-1.03826274E+01	-4.59678110E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
5.859375	+2.20831862E-05	+3.24520281E-05	-1.07835580E+01	-5.93676538E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
5.937500	+2.63267096E-05	+3.24501026E-05	-1.13102470E+01	-8.12509324E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
6.015625	+2.95352028E-05	+3.24484243E-05	-1.20531039E+01	-1.25304840E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
6.093750	+3.15826685E-05	+3.24470235E-05	-1.32681351E+01	-2.51520211E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
6.171875	+3.23886983E-05	+3.24459245E-05	-1.59831072E+01	-3.20910370E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
6.250000	+3.19216332E-05	+3.24451457E-05	-1.37695576E+01	+2.34841585E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
6.328125	+3.01998107E-05	+3.24446995E-05	-1.23137074E+01	+1.46362712E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
6.406250	+2.72908490E-05	+3.24445915E-05	-1.14826402E+01	+8.98270469E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
6.484375	+2.33089958E-05	+3.24448216E-05	-1.09101598E+01	+6.41159928E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
6.562500	+1.84106452E-05	+3.24453832E-05	-1.04808278E+01	+4.90421815E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
6.640625	+1.27881990E-05	+3.24462638E-05	-1.01438757E+01	+3.89283058E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
6.718750	+6.66251256E-06	+3.24474453E-05	-9.87257306E+00	+3.15323028E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
6.796875	+2.74221300E-07	+3.24489045E-05	-9.65118347E+00	+2.57822965E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
6.875000	-6.12571055E-06	+3.24506128E-05	-9.46972467E+00	+2.10977268E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
6.953125	-1.22858486E-05	+3.24525377E-05	-9.32153149E+00	+1.71344383E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
7.031250	-1.79641666E-05	+3.24546425E-05	-9.20199908E+00	+1.36734334E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
7.109375	-2.29375559E-05	+3.24568872E-05	-9.10788409E+00	+1.05666999E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
7.187500	-2.70105925E-05	+3.24592293E-05	-9.03689439E+00	+7.70846062E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
7.265625	-3.00232168E-05	+3.24616240E-05	-8.98743940E+00	+5.01874858E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
7.343750	-3.18570236E-05	+3.24640254E-05	-8.95847644E+00	+2.43332749E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
7.421875	-3.24399153E-05	+3.24663868E-05	-8.94941865E+00	-1.03018748E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
7.500000	-3.17489350E-05	+3.24686618E-05	-8.96008611E+00	-2.64145216E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
7.578125	-2.98111685E-05	+3.24708050E-05	-8.99069134E+00	-5.23331061E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
7.656250	-2.67026791E-05	+3.24727726E-05	-9.04185659E+00	-7.93437006E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
7.734375	-2.25455176E-05	+3.24745234E-05	-9.11466588E+00	-1.07048074E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
1.953125	-8.00357726E-06	+3.24767491E-05	-9.42154729E+00	+1.96723157E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
1.992188	-1.10782011E-05	+3.24753658E-05	-9.34837177E+00	+1.77935489E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.031250	-1.40435805E-05	+3.24739009E-05	-9.28253519E+00	+1.59747042E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.070312	-1.68705406E-05	+3.24723641E-05	-9.22356940E+00	+1.42661936E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.109375	-1.95312683E-05	+3.24707653E-05	-9.17108055E+00	+1.26505295E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.148438	-2.19995859E-05	+3.24691150E-05	-9.12473714E+00	+1.11129543E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.187500	-2.42512091E-05	+3.24674238E-05	-9.08426060E+00	+9.64084722E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.226562	-2.62639855E-05	+3.24657027E-05	-9.04941802E+00	+8.22326591E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.265625	-2.80181129E-05	+3.24639625E-05	-9.02001633E+00	+6.85058832E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.304688	-2.94963338E-05	+3.24622142E-05	-8.99589780E+00	+5.51422631E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.343750	-3.06841060E-05	+3.24604690E-05	-8.97693644E+00	+4.20639284E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.382812	-3.15697451E-05	+3.24587376E-05	-8.96303535E+00	+2.91990821E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.421875	-3.21445397E-05	+3.24570308E-05	-8.95412466E+00	+1.64803465E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.460938	-3.24028375E-05	+3.24553592E-05	-8.95016008E+00	+3.84330745E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.500000	-3.23421008E-05	+3.24537328E-05	-8.95112207E+00	-8.77481254E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.539062	-3.19629317E-05	+3.24521617E-05	-8.95701540E+00	-2.14364103E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.578125	-3.12690662E-05	+3.24506551E-05	-8.96786927E+00	-3.42047419E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.617188	-3.02673375E-05	+3.24492220E-05	-8.98373786E+00	-4.71451995E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.656250	-2.89676093E-05	+3.24478708E-05	-9.00470145E+00	-6.03266792E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.695312	-2.73826783E-05	+3.24466094E-05	-9.03086808E+00	-7.38231035E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.734375	-2.55281486E-05	+3.24454450E-05	-9.06237575E+00	-8.77151722E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.773438	-2.34222784E-05	+3.24443840E-05	-9.09939555E+00	-1.02092433E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.812500	-2.10858004E-05	+3.24434323E-05	-9.14213547E+00	-1.17055793E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.851562	-1.85417174E-05	+3.24425950E-05	-9.19084539E+00	-1.32720627E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.890625	-1.58150765E-05	+3.24418764E-05	-9.24582346E+00	-1.49220703E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.929688	-1.29327225E-05	+3.24412801E-05	-9.30742407E+00	-1.66713214E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
2.968750	-9.92303348E-06	+3.24408088E-05	-9.37606816E+00	-1.85385353E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.007812	-6.81564175E-06	+3.24404644E-05	-9.45225637E+00	-2.05463029E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.046875	-3.64114213E-06	+3.24402482E-05	-9.53658615E+00	-2.27222627E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.085938	-4.30790780E-07	+3.24401604E-05	-9.62977405E+00	-2.51007154E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.125000	+2.78380252E-06	+3.24402007E-05	-9.73268549E+00	-2.77248839E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.164062	+5.97098555E-06	+3.24403676E-05	-9.84637471E+00	-3.06501445E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.203125	+9.09937527E-06	+3.24406592E-05	-9.97213974E+00	-3.39487544E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.242188	+1.21381668E-05	+3.24410728E-05	-1.01115994E+01	-3.77169587E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.281250	+1.50574369E-05	+3.24416048E-05	-1.02668035E+01	-4.20860010E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.320312	+1.78284385E-05	+3.24422510E-05	-1.04403962E+01	-4.72397995E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.359375	+2.04238835E-05	+3.24430065E-05	-1.06358644E+01	-5.34445260E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.398438	+2.28182123E-05	+3.24438659E-05	-1.08579316E+01	-6.11006304E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.437500	+2.49878448E-05	+3.24448232E-05	-1.11132131E+01	-7.08400637E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.476562	+2.69114128E-05	+3.24458716E-05	-1.14113696E+01	-8.37222388E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.515625	+2.85699707E-05	+3.24470042E-05	-1.17672931E+01	-1.01669189E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.554688	+2.99471818E-05	+3.24482133E-05	-1.22056601E+01	-1.28563874E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.593750	+3.10294796E-05	+3.24494912E-05	-1.27716983E+01	-1.73540380E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.632812	+3.18062009E-05	+3.24508295E-05	-1.35614443E+01	-2.62593827E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.671875	+3.22696913E-05	+3.24522197E-05	-1.48232126E+01	-3.61463309E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.710938	+3.24153802E-05	+3.24536531E-05	-1.63853764E+01	+1.99382791E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.750000	+3.22418263E-05	+3.24551208E-05	-1.46674448E+01	+3.73082436E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.789062	+3.17507313E-05	+3.24566137E-05	-1.34706699E+01	+2.50622100E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.828125	+3.09469234E-05	+3.24581229E-05	-1.27094597E+01	+1.67934489E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04
3.867188	+2.98383097E-05	+3.24596392E-05	-1.21586817E+01	+1.14063812E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047269E-09	-4.36423515E-05	-1.08162657E-04


==> anc/otoc_to_plot_bosonic_M500_L1.1225_n500_beta2.0000.dat <==
100.000000	+4.98963064E-02	+2.65561539E-01	-8.40880740E-01	+1.38721976E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
102.000000	-3.36782779E-02	+2.45328562E-01	-5.83371802E-01	+1.18786962E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
104.000000	-6.41594746E-02	+2.82684559E-01	-3.65732892E-01	+1.17091979E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
106.000000	-3.06997548E-02	+2.61685731E-01	-5.36535011E-01	+4.63960440E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
108.000000	-6.51887010E-04	+4.16921114E-01	-1.80148716E-01	-3.86038009E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
110.000000	-1.59798221E-02	+2.34570023E-01	-6.90950214E-01	+9.34858400E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
112.000000	-1.14299750E-01	+3.19183743E-01	-1.42754380E-01	+1.43196913E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
114.000000	-1.48054612E-01	+2.96221187E-01	-1.18162560E-01	-4.96780915E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
116.000000	-8.44165036E-02	+2.70947047E-01	-3.41466746E-01	-1.22958770E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
118.000000	+1.85833170E-02	+2.90259393E-01	-6.09997639E-01	-1.53436902E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
120.000000	+5.20011331E-02	+2.44365967E-01	-9.55214354E-01	+4.79738976E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
122.000000	-1.80494662E-02	+3.11098057E-01	-4.18102049E-01	+2.20170628E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
124.000000	-9.74498095E-02	+3.66639150E-01	-7.45318422E-02	-3.11450402E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
126.000000	+2.82115312E-04	+2.90875762E-01	-5.42682210E-01	-2.49266388E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
128.000000	+6.04867806E-02	+2.31717298E-01	-1.07159739E+00	-8.15738947E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
130.000000	+9.66209484E-02	+3.06310961E-01	-8.68977788E-01	+1.31331420E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
132.000000	+5.86965046E-02	+2.39162663E-01	-1.01906483E+00	+1.45272484E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
134.000000	+1.76395329E-02	+3.92562374E-01	-2.87887850E-01	+6.12732559E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
136.000000	+1.58672107E-02	+2.46456070E-01	-7.73971803E-01	-1.95574901E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
138.000000	+1.41995751E-01	+3.13467863E-01	-1.07018745E+00	-9.90702133E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
140.000000	+1.91626812E-01	+3.46771079E-01	-1.17025266E+00	-2.01253626E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
142.000000	+9.00080313E-02	+2.60105310E-01	-1.07823760E+00	+1.62251140E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
144.000000	-1.32847943E-02	+2.83604702E-01	-5.21248096E-01	+1.22753186E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
146.000000	-4.75030952E-02	+2.30430785E-01	-5.87224855E-01	-7.09952061E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
148.000000	+1.85205887E-02	+3.07097581E-01	-5.49646178E-01	-3.04284975E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
150.000000	+1.12339794E-01	+3.58422887E-01	-7.08938845E-01	+3.81250302E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
152.000000	-2.67709906E-02	+3.09346926E-01	-3.97146057E-01	+5.41006074E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
154.000000	-7.53134221E-02	+2.30223822E-01	-4.92536415E-01	+9.00126173E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
156.000000	-1.53243813E-01	+3.28548199E-01	-3.70955884E-02	+5.52952055E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
158.000000	-7.92090301E-02	+2.33161402E-01	-4.70418333E-01	-8.39958435E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
160.000000	+3.88532390E-03	+3.48190752E-01	-3.73078962E-01	-3.94245221E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
162.000000	-9.31522815E-03	+2.57482734E-01	-6.28116421E-01	+4.29796100E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
164.000000	-1.14797445E-01	+2.94093130E-01	-2.01160522E-01	+2.15274692E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
166.000000	-2.42697112E-01	+3.88482486E-01	+2.32982348E-01	-4.17803137E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
168.000000	-8.64277268E-02	+2.59533366E-01	-3.68281777E-01	-2.16719168E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
170.000000	+1.49519903E-02	+2.80212865E-01	-6.33894323E-01	-2.04691835E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
172.000000	+7.49882453E-02	+2.27548401E-01	-1.18704912E+00	+3.65791112E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
174.000000	-1.06109298E-02	+2.96445094E-01	-4.87577878E-01	+2.71011198E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
176.000000	-1.13503954E-01	+3.37557582E-01	-1.03004326E-01	+3.29536105E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
178.000000	+5.96845176E-03	+3.17098711E-01	-4.74396434E-01	-2.52888599E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
180.000000	+7.41147876E-02	+2.38144794E-01	-1.11455872E+00	-2.01334154E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
182.000000	+2.09036953E-01	+3.48092719E-01	-1.27973305E+00	-3.68828787E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
184.000000	+1.08978906E-01	+2.50509777E-01	-1.26209024E+00	+2.12212938E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
186.000000	-2.85079250E-02	+2.96460102E-01	-4.30881300E-01	+1.74555196E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
188.000000	-9.83965008E-03	+2.74661885E-01	-5.63869451E-01	-1.12700303E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
190.000000	+5.86863332E-02	+2.65729144E-01	-8.81682512E-01	-1.81038382E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
192.000000	+2.79961732E-01	+4.17869501E-01	-1.28802298E+00	-2.97384225E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
194.000000	+8.49795640E-02	+2.68802299E-01	-1.00063620E+00	+1.87138591E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
196.000000	-8.24051650E-03	+2.83288483E-01	-5.39468613E-01	+1.66969404E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
198.000000	-1.14593158E-01	+2.43878469E-01	-3.32758586E-01	+3.97406234E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
50.000000	+5.38614659E-02	+3.30925053E-01	-5.90361061E-01	-2.04441203E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
51.000000	+1.80771896E-01	+2.74012045E-01	-1.67942968E+00	-1.33725205E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
52.000000	+1.60449726E-02	+2.28089572E-01	-8.57811471E-01	+1.78735765E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
53.000000	+2.76169882E-01	+4.09476243E-01	-1.32195815E+00	+6.14784278E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
54.000000	+1.06177304E-01	+3.45964893E-01	-7.34854615E-01	+1.00862324E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
55.000000	+4.31536826E-02	+2.06255491E-01	-1.12023350E+00	+8.83745246E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
56.000000	+1.00175950E-01	+3.86322054E-01	-5.58105566E-01	+4.94948961E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
57.000000	-7.48106498E-02	+3.64089754E-01	-1.30335581E-01	-2.18528873E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
58.000000	+4.61446711E-02	+2.30976206E-01	-9.95163312E-01	-2.00676264E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
59.000000	-1.40333889E-01	+2.81299953E-01	-1.70470833E-01	+3.07500646E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
60.000000	-3.58112844E-02	+3.06064025E-01	-3.80162019E-01	-2.38138484E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
61.000000	+2.17747517E-02	+2.83647920E-01	-6.46747800E-01	-7.65686993E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
62.000000	-7.27633875E-02	+2.20569671E-01	-5.33299417E-01	-3.91787167E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
63.000000	+1.51433227E-01	+2.71049150E-01	-1.43032213E+00	+7.11161614E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
64.000000	-9.14378441E-03	+3.29023604E-01	-3.91067094E-01	+2.37178643E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
65.000000	+5.28292496E-02	+2.45049769E-01	-9.55964848E-01	-6.72466012E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
66.000000	+1.40194368E-02	+3.09631442E-01	-5.25560297E-01	+3.96923750E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
67.000000	-9.80269855E-02	+3.27143721E-01	-1.62117348E-01	-1.65975593E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
68.000000	+7.16373228E-02	+2.83745543E-01	-8.57511483E-01	+1.51023911E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
69.000000	-2.08676969E-01	+3.66419945E-01	+1.39930475E-01	+2.40464733E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
70.000000	-5.82743151E-02	+2.84827102E-01	-3.76582018E-01	-3.81926568E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
71.000000	+1.32991486E-03	+2.69249113E-01	-6.23922661E-01	+1.40254822E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
72.000000	-9.93618383E-02	+3.54837297E-01	-9.60723729E-02	-2.81936130E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
73.000000	+9.47042260E-02	+2.47150644E-01	-1.18779492E+00	-1.71291384E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
74.000000	-8.00305331E-02	+2.42421038E-01	-4.38655140E-01	+2.26082288E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
75.000000	+6.99659892E-02	+3.09567639E-01	-7.35630345E-01	-6.91323943E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
76.000000	-1.92691647E-04	+2.80620084E-01	-5.76919929E-01	+1.87228632E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
77.000000	-1.14108113E-01	+2.34321074E-01	-3.61173082E-01	-1.07063899E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
78.000000	+3.21609876E-02	+2.58845757E-01	-7.91047727E-01	+2.54135134E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
79.000000	-1.83359977E-01	+3.95873294E-01	+1.47097185E-01	+1.74841867E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
80.000000	-2.11008344E-02	+3.00478445E-01	-4.41363994E-01	-4.37896136E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
81.000000	-3.35856940E-02	+2.07683431E-01	-7.28695086E-01	+1.82332966E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
82.000000	-4.55666525E-02	+4.17518077E-01	-7.66980608E-02	-4.15133241E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
83.000000	+1.39518359E-01	+3.61564758E-01	-8.11721735E-01	-3.51968413E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
84.000000	-1.59213976E-03	+2.27465394E-01	-7.80634887E-01	-2.36236397E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
85.000000	+1.91491392E-01	+3.29928146E-01	-1.28419453E+00	+3.16296439E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
86.000000	+7.28131906E-02	+3.16828874E-01	-7.17375599E-01	+2.60457774E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
87.000000	+2.96326315E-02	+2.62700366E-01	-7.63278982E-01	-2.79930748E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
88.000000	+1.10711225E-01	+2.50114501E-01	-1.27723709E+00	+2.64067172E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
89.000000	-1.18029891E-01	+2.77198365E-01	-2.35144639E-01	+2.65688107E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
90.000000	+5.92250730E-02	+2.96387966E-01	-7.45860881E-01	-1.88281065E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
91.000000	-4.70654019E-02	+2.24146741E-01	-6.11706770E-01	+1.50261325E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
92.000000	-2.14698674E-02	+2.98833916E-01	-4.45338231E-01	-5.32849661E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
93.000000	+8.39433222E-02	+3.27739221E-01	-7.18276702E-01	+2.01611360E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
94.000000	-6.90941144E-02	+2.64388969E-01	-4.05015959E-01	-3.25157229E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
95.000000	+2.17447388E-01	+3.44679992E-01	-1.36859116E+00	-1.19234327E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
96.000000	+4.03919840E-02	+3.03121090E-01	-6.43484614E-01	+4.56791396E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
97.000000	-2.32455950E-02	+2.93975734E-01	-4.55008368E-01	+2.32755085E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
98.000000	+8.74613605E-02	+3.62709909E-01	-5.96933597E-01	+2.40363022E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
99.000000	-9.20546958E-02	+2.40788779E-01	-4.06935764E-01	+3.55959364E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
25.000000	-2.60878481E-01	+3.23299907E-01	+1.55598297E-01	-1.35923193E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
25.500000	-1.04257256E-01	+2.27535761E-01	-4.10096767E-01	-9.03548331E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
26.000000	-3.83135203E-02	+1.98354420E-01	-7.47950034E-01	+2.96578119E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
26.500000	-1.68090728E-01	+2.78253047E-01	-1.13518648E-01	+1.12688093E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
27.000000	-3.33356859E-01	+3.97004186E-01	+3.78930895E-01	+5.72091809E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
27.500000	-3.44943512E-01	+4.45964178E-01	+4.58573161E-01	-2.47323054E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
28.000000	-1.85213909E-01	+3.85116547E-01	+1.31607842E-01	-8.88870206E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
28.500000	-4.98205856E-02	+2.75337361E-01	-4.30297045E-01	-7.28115654E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
29.000000	-5.90387894E-02	+2.16326981E-01	-5.96507812E-01	+1.72535569E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
29.500000	-1.34272639E-01	+2.52117129E-01	-2.57761476E-01	+4.75538025E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
30.000000	-1.13628350E-01	+3.29402015E-01	-1.20969787E-01	-7.36504011E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
30.500000	+7.44772217E-03	+3.66402431E-01	-3.31411877E-01	-4.64373067E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
31.000000	+6.25776502E-02	+3.41035095E-01	-5.85342853E-01	-2.32845989E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
31.500000	+4.23087388E-03	+2.88621925E-01	-5.64257866E-01	+1.43228651E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
32.000000	-7.18546363E-02	+2.49483482E-01	-4.42114203E-01	-6.22391200E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
32.500000	-2.82863366E-02	+2.38944038E-01	-6.26496986E-01	-7.60014503E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
33.000000	+9.68139556E-02	+2.47090826E-01	-1.20212871E+00	-6.34780297E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
33.500000	+1.20883103E-01	+2.62529078E-01	-1.26127728E+00	+6.10786413E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
34.000000	+8.75762004E-03	+2.85549477E-01	-5.91342292E-01	+1.06930024E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
34.500000	-1.03132434E-01	+3.09530475E-01	-1.91977040E-01	+3.34401149E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
35.000000	-8.22167459E-02	+3.04490121E-01	-2.56941143E-01	-5.32177937E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
35.500000	+1.75684901E-02	+2.59935494E-01	-7.24154977E-01	-8.17535481E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
36.000000	+4.49794592E-02	+2.15717674E-01	-1.07447662E+00	+1.50181867E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
36.500000	-6.20048769E-02	+2.19636624E-01	-5.73973110E-01	+9.62414715E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
37.000000	-1.70248606E-01	+2.76745849E-01	-1.12061909E-01	+5.19983336E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
37.500000	-1.34142302E-01	+3.39578596E-01	-5.39897737E-02	-1.75838539E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
38.000000	-2.50691645E-02	+3.49848954E-01	-2.87900448E-01	-4.86732919E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
38.500000	+1.35786874E-02	+3.04742316E-01	-5.40722693E-01	-1.84601079E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
39.000000	-4.86393628E-02	+2.63081018E-01	-4.72501527E-01	+2.27142467E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
39.500000	-8.92765688E-02	+2.76136304E-01	-3.13580226E-01	+2.56134469E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
40.000000	+2.49021138E-03	+3.22297956E-01	-4.46888080E-01	-5.26527965E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
40.500000	+1.27956267E-01	+3.43788177E-01	-8.40108192E-01	-5.42973578E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
41.000000	+1.33306280E-01	+3.19120330E-01	-9.89861659E-01	+2.13492972E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
41.500000	+1.46636220E-02	+2.81862403E-01	-6.26615220E-01	+5.79758408E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
42.000000	-4.63685963E-02	+2.85422270E-01	-4.10103250E-01	+4.60732706E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
42.500000	+5.48887156E-02	+3.34686222E-01	-5.80541949E-01	-6.65510907E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
43.000000	+1.97990851E-01	+3.68534956E-01	-1.07561416E+00	-7.72938180E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
43.500000	+2.07057860E-01	+3.36227679E-01	-1.35348013E+00	+1.78639255E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
44.000000	+5.87677873E-02	+2.62668505E-01	-8.96974902E-01	+7.22688960E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
44.500000	-4.70016994E-02	+2.19083599E-01	-6.30791169E-01	+1.37193913E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
45.000000	+8.18206029E-03	+2.42066491E-01	-7.59780989E-01	-3.47290448E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
45.500000	+1.15344542E-01	+3.03360433E-01	-9.78081617E-01	-2.26521345E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
46.000000	+1.11103344E-01	+3.39749349E-01	-7.82433123E-01	+5.62526354E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
46.500000	-1.37791254E-02	+3.16207735E-01	-4.15555262E-01	+4.49074367E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
47.000000	-9.59982945E-02	+2.62258253E-01	-3.33358757E-01	-2.41899068E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
47.500000	-3.17084284E-02	+2.27375943E-01	-6.57454331E-01	-9.21613152E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
48.000000	+8.26713564E-02	+2.25213285E-01	-1.25497191E+00	-4.30825951E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
48.500000	+7.54101717E-02	+2.43807766E-01	-1.08828028E+00	+7.42013586E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
49.000000	-2.55091636E-02	+2.73851709E-01	-5.12958322E-01	+7.57017962E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
49.500000	-5.07325657E-02	+3.08275831E-01	-3.31262320E-01	-3.02339519E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
12.500000	-2.65525991E-02	+3.08476753E-01	-4.00389952E-01	-3.99502856E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
12.750000	-1.13960876E-02	+2.86058627E-01	-5.19346106E-01	-5.52146370E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
13.000000	+2.06931782E-02	+2.74899178E-01	-6.76463137E-01	-5.47665413E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
13.250000	+5.26097949E-02	+2.78811994E-01	-7.93178812E-01	-1.77042733E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
13.500000	+6.32864305E-02	+2.95957002E-01	-7.64984504E-01	+4.17001175E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
13.750000	+4.08792124E-02	+3.19521789E-01	-5.84678224E-01	+8.37358597E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
14.000000	-1.29720561E-02	+3.40676236E-01	-3.46305205E-01	+8.91619849E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
14.250000	-8.33371414E-02	+3.51834181E-01	-1.38868300E-01	+6.64291864E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
14.500000	-1.43881624E-01	+3.49088625E-01	-1.41592732E-02	+2.93744922E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
14.750000	-1.70757442E-01	+3.33260698E-01	+8.00416092E-03	-1.09605948E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
15.000000	-1.57671489E-01	+3.09009470E-01	-6.89622474E-02	-4.75489381E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
15.250000	-1.13998557E-01	+2.83371336E-01	-2.29740530E-01	-7.54866701E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
15.500000	-5.57598506E-02	+2.64205433E-01	-4.46395598E-01	-8.32754613E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
15.750000	-4.08460784E-03	+2.57953584E-01	-6.46117836E-01	-4.93307012E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
16.000000	+1.73961822E-02	+2.67420703E-01	-6.93049104E-01	+2.32165707E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
16.250000	-4.11823906E-03	+2.90173951E-01	-5.30034983E-01	+8.34641190E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
16.500000	-6.08873085E-02	+3.18622176E-01	-2.75728509E-01	+9.49313385E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
16.750000	-1.30335649E-01	+3.42727936E-01	-5.53782902E-02	+7.07241947E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
17.000000	-1.86779166E-01	+3.53724037E-01	+7.78924647E-02	+3.24254123E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
17.250000	-2.09261044E-01	+3.47066300E-01	+1.06748771E-01	-1.07502362E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
17.500000	-1.88384891E-01	+3.23832631E-01	+2.41412837E-02	-5.65932534E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
17.750000	-1.29161132E-01	+2.90056672E-01	-1.76217496E-01	-1.05006060E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
18.000000	-4.82918553E-02	+2.54703986E-01	-5.00889017E-01	-1.48356657E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
18.250000	+2.72357323E-02	+2.26894014E-01	-9.18000783E-01	-1.47866108E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
18.500000	+6.81301280E-02	+2.12790473E-01	-1.24021956E+00	-5.24599533E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
18.750000	+6.05656166E-02	+2.14158817E-01	-1.18030055E+00	+7.92766952E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
19.000000	+1.40329683E-02	+2.29061778E-01	-8.43836079E-01	+1.34448906E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
19.250000	-4.80832277E-02	+2.52748806E-01	-5.08056017E-01	+1.13210415E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
19.500000	-9.97565823E-02	+2.78973623E-01	-2.77784006E-01	+6.80664862E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
19.750000	-1.21033839E-01	+3.01759928E-01	-1.67723586E-01	+2.15670212E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
20.000000	-1.05594331E-01	+3.16259633E-01	-1.69948900E-01	-2.20834351E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
20.250000	-5.87235320E-02	+3.19871583E-01	-2.78140762E-01	-6.39614915E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
20.500000	+6.97261318E-03	+3.13360450E-01	-4.89756358E-01	-9.76078692E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
20.750000	+6.76845252E-02	+3.00077081E-01	-7.66180108E-01	-9.74727584E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
21.000000	+9.60279386E-02	+2.84224687E-01	-9.77120150E-01	-4.28581694E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
21.250000	+8.13917805E-02	+2.68958973E-01	-9.80470955E-01	+3.30970079E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
21.500000	+3.31542086E-02	+2.55219843E-01	-8.11635110E-01	+7.48855937E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
21.750000	-2.99903090E-02	+2.42762279E-01	-6.06042987E-01	+7.10321425E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
22.000000	-8.49331183E-02	+2.31823496E-01	-4.56474398E-01	+4.07947978E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
22.250000	-1.10463465E-01	+2.24003829E-01	-4.02068998E-01	+3.27080485E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
22.500000	-9.98020190E-02	+2.22177431E-01	-4.40120374E-01	-2.63321600E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
22.750000	-6.38806448E-02	+2.29326196E-01	-5.33729798E-01	-3.47443194E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
23.000000	-2.32214656E-02	+2.47412202E-01	-6.13841970E-01	-1.19366163E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
23.250000	-3.16127566E-05	+2.76187716E-01	-5.93412879E-01	+3.60678162E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
23.500000	-1.20274973E-02	+3.12089713E-01	-4.33502889E-01	+7.97532942E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
23.750000	-6.28347131E-02	+3.48728116E-01	-1.94646408E-01	+9.32154445E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
24.000000	-1.38153038E-01	+3.78402304E-01	+3.25743330E-02	+7.85829666E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
24.250000	-2.15876990E-01	+3.93767829E-01	+1.98268425E-01	+5.03682378E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
24.500000	-2.74748375E-01	+3.89744144E-01	+2.84415522E-01	+1.55704581E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
24.750000	-2.93947801E-01	+3.65055679E-01	+2.76120716E-01	-2.22063033E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
6.250000	+1.02642348E-01	+2.70181651E-01	-1.09339013E+00	-9.45293393E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
6.375000	+9.31491547E-02	+2.63115760E-01	-1.07900612E+00	+3.24673523E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
6.500000	+7.42705632E-02	+2.55975900E-01	-1.01222175E+00	+6.82113513E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
6.625000	+4.74140716E-02	+2.48982790E-01	-9.08477742E-01	+8.92502622E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
6.750000	+1.52810683E-02	+2.42408675E-01	-7.89096096E-01	+9.41374405E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
6.875000	-1.84769781E-02	+2.36576683E-01	-6.73134141E-01	+8.61389843E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
7.000000	-4.98633604E-02	+2.31841369E-01	-5.73748635E-01	+6.98690232E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
7.125000	-7.51720614E-02	+2.28560176E-01	-4.98461583E-01	+4.91610111E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
7.250000	-9.14743436E-02	+2.27070096E-01	-4.50846107E-01	+2.65406813E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
7.375000	-9.68979419E-02	+2.27671081E-01	-4.32109880E-01	+3.50617052E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
7.500000	-9.07464492E-02	+2.30602441E-01	-4.42080681E-01	-1.89797582E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
7.625000	-7.35285089E-02	+2.35999574E-01	-4.79559275E-01	-4.00386624E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
7.750000	-4.69033484E-02	+2.43837048E-01	-5.42177336E-01	-5.85738747E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
7.875000	-1.34821694E-02	+2.53882662E-01	-6.25993962E-01	-7.31759991E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
8.000000	+2.35528220E-02	+2.65686694E-01	-7.25117334E-01	-8.22502220E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
8.125000	+6.09371256E-02	+2.78608960E-01	-8.31619517E-01	-8.43046230E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
8.250000	+9.57434479E-02	+2.91863936E-01	-9.35878892E-01	-7.82519161E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
8.375000	+1.25570280E-01	+3.04565445E-01	-1.02724931E+00	-6.35980320E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
8.500000	+1.48484665E-01	+3.15775551E-01	-1.09487397E+00	-4.06602208E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
8.625000	+1.62883583E-01	+3.24578000E-01	-1.12889986E+00	-1.11864517E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
8.750000	+1.67505307E-01	+3.30182528E-01	-1.12284010E+00	+2.08236573E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
8.875000	+1.61700675E-01	+3.32035726E-01	-1.07684072E+00	+4.93941559E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
9.000000	+1.45841116E-01	+3.29899569E-01	-9.99354711E-01	+6.87777264E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
9.125000	+1.21584426E-01	+3.23876325E-01	-9.04896400E-01	+7.60759245E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
9.250000	+9.17762618E-02	+3.14391123E-01	-8.09164900E-01	+7.19723661E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
9.375000	+5.99878799E-02	+3.02158523E-01	-7.24965484E-01	+5.93892379E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
9.500000	+2.98958672E-02	+2.88142816E-01	-6.60691805E-01	+4.16510740E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
9.625000	+4.74872055E-03	+2.73495689E-01	-6.20837799E-01	+2.13529819E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
9.750000	-1.29541206E-02	+2.59453282E-01	-6.07309350E-01	+7.14011990E-04	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
9.875000	-2.15922309E-02	+2.47202714E-01	-6.20659296E-01	-2.14199205E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
10.000000	-2.04476594E-02	+2.37756076E-01	-6.60859152E-01	-4.27416257E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
10.125000	-9.68619762E-03	+2.31868210E-01	-7.27513361E-01	-6.34524573E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
10.250000	+9.67695116E-03	+2.30005052E-01	-8.19490295E-01	-8.25453188E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
10.375000	+3.58272216E-02	+2.32340782E-01	-9.33876657E-01	-9.78654356E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
10.500000	+6.62504933E-02	+2.38760322E-01	-1.06415388E+00	-1.05594337E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
10.625000	+9.79462025E-02	+2.48865554E-01	-1.19786250E+00	-1.00390004E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
10.750000	+1.27781223E-01	+2.62001083E-01	-1.31512889E+00	-7.72557816E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
10.875000	+1.52895608E-01	+2.77308542E-01	-1.39100195E+00	-3.55330824E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
11.000000	+1.70985968E-01	+2.93796957E-01	-1.40396160E+00	+1.76722040E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
11.125000	+1.80373953E-01	+3.10406744E-01	-1.34682144E+00	+6.94160591E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
11.250000	+1.79974491E-01	+3.26059199E-01	-1.23042145E+00	+1.07961195E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
11.375000	+1.69385692E-01	+3.39707501E-01	-1.07691846E+00	+1.28106050E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
11.500000	+1.49181118E-01	+3.50411770E-01	-9.10156327E-01	+1.30833510E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
11.625000	+1.21216293E-01	+3.57438617E-01	-7.49834682E-01	+1.20140992E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
11.750000	+8.86260005E-02	+3.60354730E-01	-6.09803847E-01	+1.00576746E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
11.875000	+5.53236478E-02	+3.59076773E-01	-4.98392816E-01	+7.61815368E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
12.000000	+2.51285435E-02	+3.53865561E-01	-4.19350005E-01	+5.02029290E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
12.125000	+9.13106996E-04	+3.45285154E-01	-3.72885494E-01	+2.50458694E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
12.250000	-1.58242962E-02	+3.34154569E-01	-3.56735332E-01	+2.25430157E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
12.375000	-2.48203497E-02	+3.21497972E-01	-3.67249740E-01	-1.90773549E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.125000	+8.18355049E-02	+2.24597318E-01	-1.25343050E+00	-1.19505260E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.187500	+8.99381614E-02	+2.22675954E-01	-1.32623240E+00	-1.13460832E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.250000	+9.80271467E-02	+2.21911879E-01	-1.39525654E+00	-1.04822031E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.312500	+1.05816223E-01	+2.22252967E-01	-1.45725994E+00	-9.07512790E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.375000	+1.13031064E-01	+2.23630220E-01	-1.50869564E+00	-7.09619251E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.437500	+1.19405947E-01	+2.25959291E-01	-1.54596235E+00	-4.56821168E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.500000	+1.24681750E-01	+2.29142334E-01	-1.56579828E+00	-1.58450575E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.562500	+1.28606570E-01	+2.33070248E-01	-1.56576867E+00	+1.68605095E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.625000	+1.30939813E-01	+2.37625334E-01	-1.54472265E+00	+5.01671156E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.687500	+1.31460045E-01	+2.42684282E-01	-1.50305978E+00	+8.16223277E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.750000	+1.29976284E-01	+2.48121364E-01	-1.44269474E+00	+1.09065218E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.812500	+1.26341781E-01	+2.53811628E-01	-1.36672825E+00	+1.30998065E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.875000	+1.20468824E-01	+2.59633916E-01	-1.27894716E+00	+1.46729946E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.937500	+1.12342765E-01	+2.65473537E-01	-1.18331582E+00	+1.56294846E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
4.000000	+1.02033297E-01	+2.71224508E-01	-1.08357860E+00	+1.60238721E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
4.062500	+8.97011493E-02	+2.76791317E-01	-9.83017419E-01	+1.59383943E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
4.125000	+7.55987275E-02	+2.82090265E-01	-8.84348670E-01	+1.54640311E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
4.187500	+6.00638078E-02	+2.87050427E-01	-7.89717030E-01	+1.46884221E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
4.250000	+4.35061770E-02	+2.91614318E-01	-7.00743393E-01	+1.36897304E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
4.312500	+2.63880112E-02	+2.95738294E-01	-6.18595400E-01	+1.25345133E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
4.375000	+9.19971057E-03	+2.99392682E-01	-5.44061977E-01	+1.12777772E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
4.437500	-7.56633223E-03	+3.02561605E-01	-4.77623185E-01	+9.96393983E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
4.500000	-2.34411246E-02	+3.05242404E-01	-4.19512730E-01	+8.62797347E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
4.562500	-3.80007998E-02	+3.07444594E-01	-3.69773517E-01	+7.29641880E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
4.625000	-5.08824657E-02	+3.09188307E-01	-3.28307495E-01	+5.98821820E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
4.687500	-6.17930435E-02	+3.10502239E-01	-2.94920789E-01	+4.71545760E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
4.750000	-7.05112721E-02	+3.11421202E-01	-2.69364275E-01	+3.48415968E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
4.812500	-7.68842962E-02	+3.11983451E-01	-2.51368793E-01	+2.29526130E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
4.875000	-8.08211203E-02	+3.12227999E-01	-2.40673508E-01	+1.14585381E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
4.937500	-8.22854944E-02	+3.12192153E-01	-2.37045620E-01	+3.06842270E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
5.000000	-8.12904190E-02	+3.11909484E-01	-2.40289955E-01	-1.05616828E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
5.062500	-7.78955568E-02	+3.11408383E-01	-2.50247724E-01	-2.11959041E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
5.125000	-7.22076518E-02	+3.10711266E-01	-2.66784836E-01	-3.16188698E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
5.187500	-6.43829155E-02	+3.09834438E-01	-2.89771311E-01	-4.18155973E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
5.250000	-5.46295166E-02	+3.08788512E-01	-3.19054332E-01	-5.17254679E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
5.312500	-4.32080174E-02	+3.07579246E-01	-3.54428146E-01	-6.12399975E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
5.375000	-3.04278964E-02	+3.06208623E-01	-3.95604329E-01	-7.02060458E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
5.437500	-1.66391284E-02	+3.04676014E-01	-4.42185703E-01	-7.84337102E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
5.500000	-2.21897496E-03	+3.02979295E-01	-4.93646467E-01	-8.57072196E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
5.562500	+1.24446087E-02	+3.01115822E-01	-5.49319728E-01	-9.17962081E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
5.625000	+2.69705475E-02	+2.99083262E-01	-6.08391727E-01	-9.64640966E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
5.687500	+4.10003589E-02	+2.96880273E-01	-6.69899849E-01	-9.94704751E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
5.750000	+5.42094400E-02	+2.94507069E-01	-7.32729821E-01	-1.00566003E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
5.812500	+6.63123559E-02	+2.91965880E-01	-7.95607353E-01	-9.94818750E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
5.875000	+7.70620057E-02	+2.89261307E-01	-8.57082165E-01	-9.59210973E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
5.937500	+8.62440787E-02	+2.86400541E-01	-9.15508724E-01	-8.95643121E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
6.000000	+9.36693953E-02	+2.83393426E-01	-9.69037555E-01	-8.01057564E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
6.062500	+9.91672243E-02	+2.80252341E-01	-1.01564092E+00	-6.73311437E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
6.125000	+1.02582350E-01	+2.76991961E-01	-1.05320148E+00	-5.12350306E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
6.187500	+1.03777633E-01	+2.73628940E-01	-1.07968471E+00	-3.35112861E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.562500	+3.47213686E-01	+4.37373900E-01	-1.71301986E+00	+2.29579192E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.593750	+3.40602794E-01	+4.37345946E-01	-1.64254854E+00	+2.21437202E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.625000	+3.33344969E-01	+4.36887919E-01	-1.57462160E+00	+2.13082001E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.656250	+3.25480584E-01	+4.36004928E-01	-1.50937229E+00	+2.04379243E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.687500	+3.17052529E-01	+4.34703636E-01	-1.44688458E+00	+1.95468248E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.718750	+3.08105968E-01	+4.32992235E-01	-1.38720464E+00	+1.86454928E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.750000	+2.98688096E-01	+4.30880419E-01	-1.33035025E+00	+1.77418085E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.781250	+2.88847933E-01	+4.28379346E-01	-1.27631834E+00	+1.68414729E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.812500	+2.78636113E-01	+4.25501591E-01	-1.22509104E+00	+1.59484481E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.843750	+2.68104702E-01	+4.22261086E-01	-1.17664054E+00	+1.50653197E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.875000	+2.57307014E-01	+4.18673050E-01	-1.13093279E+00	+1.41935934E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.906250	+2.46297424E-01	+4.14753918E-01	-1.08793058E+00	+1.33339364E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.937500	+2.35131188E-01	+4.10521248E-01	-1.04759569E+00	+1.24863751E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.968750	+2.23864243E-01	+4.05993633E-01	-1.00989073E+00	+1.16504573E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.000000	+2.12552993E-01	+4.01190603E-01	-9.74780334E-01	+1.08253847E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.031250	+2.01254076E-01	+3.96132525E-01	-9.42232077E-01	+1.00101230E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.062500	+1.90024103E-01	+3.90840498E-01	-9.12217065E-01	+9.20349320E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.093750	+1.78919365E-01	+3.85336253E-01	-8.84710245E-01	+8.40424812E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.125000	+1.67995518E-01	+3.79642050E-01	-8.59690514E-01	+7.61113632E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.156250	+1.57307227E-01	+3.73780579E-01	-8.37140643E-01	+6.82295644E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.187500	+1.46907784E-01	+3.67774862E-01	-8.17047037E-01	+6.03860316E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.218750	+1.36848698E-01	+3.61648160E-01	-7.99399373E-01	+5.25710608E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.250000	+1.27179257E-01	+3.55423883E-01	-7.84190124E-01	+4.47766268E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.281250	+1.17946084E-01	+3.49125504E-01	-7.71413981E-01	+3.69966588E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.312500	+1.09192673E-01	+3.42776471E-01	-7.61067212E-01	+2.92272691E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.343750	+1.00958936E-01	+3.36400127E-01	-7.53146938E-01	+2.14669377E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.375000	+9.32807548E-02	+3.30019626E-01	-7.47650376E-01	+1.37166563E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.406250	+8.61895676E-02	+3.23657851E-01	-7.44574028E-01	+5.98003586E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.437500	+7.97119891E-02	+3.17337332E-01	-7.43912853E-01	-1.73661969E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.468750	+7.38694847E-02	+3.11080163E-01	-7.45659415E-01	-9.42426936E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.500000	+6.86781095E-02	+3.04907913E-01	-7.49803022E-01	-1.70711156E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.531250	+6.41483232E-02	+2.98841548E-01	-7.56328862E-01	-2.46626033E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.562500	+6.02848909E-02	+2.92901339E-01	-7.65217149E-01	-3.21814313E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.593750	+5.70868740E-02	+2.87106777E-01	-7.76442257E-01	-3.96075674E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.625000	+5.45477169E-02	+2.81476496E-01	-7.89971878E-01	-4.69182596E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.656250	+5.26554275E-02	+2.76028184E-01	-8.05766169E-01	-5.40880339E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.687500	+5.13928485E-02	+2.70778511E-01	-8.23776900E-01	-6.10886715E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.718750	+5.07380115E-02	+2.65743060E-01	-8.43946589E-01	-6.78891540E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.750000	+5.06645642E-02	+2.60936259E-01	-8.66207621E-01	-7.44555721E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.781250	+5.11422557E-02	+2.56371327E-01	-8.90481322E-01	-8.07509889E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.812500	+5.21374670E-02	+2.52060231E-01	-9.16676989E-01	-8.67352543E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.843750	+5.36137672E-02	+2.48013641E-01	-9.44690855E-01	-9.23647682E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.875000	+5.55324792E-02	+2.44240910E-01	-9.74404969E-01	-9.75921942E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.906250	+5.78532383E-02	+2.40750050E-01	-1.00568598E+00	-1.02366131E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.937500	+6.05345251E-02	+2.37547724E-01	-1.03838380E+00	-1.06630759E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
2.968750	+6.35341606E-02	+2.34639245E-01	-1.07233020E+00	-1.10325483E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.000000	+6.68097484E-02	+2.32028584E-01	-1.10733723E+00	-1.13384616E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.031250	+7.03190562E-02	+2.29718378E-01	-1.14319559E+00	-1.15737165E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.062500	+7.40203286E-02	+2.27709953E-01	-1.17967296E+00	-1.17306793E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
3.093750	+7.78725283E-02	+2.26003343E-01	-1.21651233E+00	-1.18465212E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.781250	+2.63591915E-01	+3.15431944E-01	-2.26644548E+00	-2.06359689E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.796875	+2.69145815E-01	+3.19350341E-01	-2.29850293E+00	-2.03975667E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.812500	+2.74618717E-01	+3.23257452E-01	-2.33018788E+00	-2.01179253E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.828125	+2.80004038E-01	+3.27149448E-01	-2.36137145E+00	-1.97521176E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.843750	+2.85295260E-01	+3.31022531E-01	-2.39191324E+00	-1.92927761E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.859375	+2.90485938E-01	+3.34872942E-01	-2.42166137E+00	-1.87326500E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.875000	+2.95569700E-01	+3.38696962E-01	-2.45045278E+00	-1.80648284E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.890625	+3.00540259E-01	+3.42490918E-01	-2.47811396E+00	-1.72830051E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.906250	+3.05391418E-01	+3.46251187E-01	-2.50446217E+00	-1.63817822E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.921875	+3.10117081E-01	+3.49974201E-01	-2.52930703E+00	-1.53570055E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.937500	+3.14711260E-01	+3.53656451E-01	-2.55245281E+00	-1.42061204E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.953125	+3.19168088E-01	+3.57294488E-01	-2.57370116E+00	-1.29285297E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.968750	+3.23481830E-01	+3.60884931E-01	-2.59285446E+00	-1.15259325E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.984375	+3.27646891E-01	+3.64424470E-01	-2.60971970E+00	-1.00026159E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.000000	+3.31657833E-01	+3.67909866E-01	-2.62411264E+00	-8.36567138E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.015625	+3.35509385E-01	+3.71337957E-01	-2.63586242E+00	-6.62510577E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.031250	+3.39196456E-01	+3.74705662E-01	-2.64481610E+00	-4.79382162E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.046875	+3.42714147E-01	+3.78009982E-01	-2.65084311E+00	-2.88744897E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.062500	+3.46057764E-01	+3.81248003E-01	-2.65383937E+00	-9.24021511E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.078125	+3.49222833E-01	+3.84416896E-01	-2.65373068E+00	+1.07649582E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.093750	+3.52205107E-01	+3.87513926E-01	-2.65047532E+00	+3.09280608E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.109375	+3.55000583E-01	+3.90536447E-01	-2.64406566E+00	+5.10297107E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.125000	+3.57605511E-01	+3.93481906E-01	-2.63452854E+00	+7.08514759E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.140625	+3.60016402E-01	+3.96347844E-01	-2.62192457E+00	+9.01831836E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.156250	+3.62230045E-01	+3.99131899E-01	-2.60634629E+00	+1.08829668E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.171875	+3.64243507E-01	+4.01831806E-01	-2.58791530E+00	+1.26616520E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.187500	+3.66054150E-01	+4.04445396E-01	-2.56677863E+00	+1.43394508E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.203125	+3.67659630E-01	+4.06970599E-01	-2.54310452E+00	+1.59042486E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.218750	+3.69057911E-01	+4.09405444E-01	-2.51707785E+00	+1.73468749E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.234375	+3.70247264E-01	+4.11748058E-01	-2.48889553E+00	+1.86610931E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.250000	+3.71226273E-01	+4.13996668E-01	-2.45876194E+00	+1.98434641E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.265625	+3.71993840E-01	+4.16149600E-01	-2.42688471E+00	+2.08931115E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.281250	+3.72549184E-01	+4.18205280E-01	-2.39347097E+00	+2.18114160E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.296875	+3.72891843E-01	+4.20162232E-01	-2.35872403E+00	+2.26016697E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.312500	+3.73021674E-01	+4.22019079E-01	-2.32284075E+00	+2.32687162E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.328125	+3.72938849E-01	+4.23774546E-01	-2.28600930E+00	+2.38185961E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.343750	+3.72643856E-01	+4.25427452E-01	-2.24840763E+00	+2.42582165E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.359375	+3.72137494E-01	+4.26976720E-01	-2.21020237E+00	+2.45950537E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.375000	+3.71420869E-01	+4.28421367E-01	-2.17154809E+00	+2.48368950E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.390625	+3.70495387E-01	+4.29760512E-01	-2.13258707E+00	+2.49916236E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.406250	+3.69362750E-01	+4.30993371E-01	-2.09344927E+00	+2.50670440E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.421875	+3.68024950E-01	+4.32119257E-01	-2.05425256E+00	+2.50707461E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.437500	+3.66484259E-01	+4.33137582E-01	-2.01510319E+00	+2.50100039E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.453125	+3.64743222E-01	+4.34047858E-01	-1.97609630E+00	+2.48917038E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.468750	+3.62804653E-01	+4.34849693E-01	-1.93731661E+00	+2.47222987E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.484375	+3.60671618E-01	+4.35542794E-01	-1.89883911E+00	+2.45077815E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.500000	+3.58347434E-01	+4.36126965E-01	-1.86072979E+00	+2.42536758E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.515625	+3.55835656E-01	+4.36602111E-01	-1.82304638E+00	+2.39650385E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.531250	+3.53140068E-01	+4.36968233E-01	-1.78583905E+00	+2.36464718E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
1.546875	+3.50264673E-01	+4.37225430E-01	-1.74915115E+00	+2.33140350E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.390625	+1.18984661E-01	+2.25174195E-01	-1.54938255E+00	-1.37728694E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.398438	+1.21592979E-01	+2.26636464E-01	-1.56023369E+00	-1.40060595E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.406250	+1.24229037E-01	+2.28119913E-01	-1.57126701E+00	-1.42382045E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.414062	+1.26891766E-01	+2.29624131E-01	-1.58248089E+00	-1.44682443E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.421875	+1.29580100E-01	+2.31148702E-01	-1.59387365E+00	-1.46961477E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.429688	+1.32292978E-01	+2.32693206E-01	-1.60544362E+00	-1.49218804E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.437500	+1.35029339E-01	+2.34257218E-01	-1.61718908E+00	-1.51454046E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.445312	+1.37788131E-01	+2.35840311E-01	-1.62910831E+00	-1.53666790E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.453125	+1.40568304E-01	+2.37442053E-01	-1.64119952E+00	-1.55856576E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.460938	+1.43368812E-01	+2.39062008E-01	-1.65346090E+00	-1.58022901E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.468750	+1.46188618E-01	+2.40699738E-01	-1.66589060E+00	-1.60165207E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.476562	+1.49026686E-01	+2.42354800E-01	-1.67848671E+00	-1.62282880E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.484375	+1.51881989E-01	+2.44026747E-01	-1.69124730E+00	-1.64375243E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.492188	+1.54753504E-01	+2.45715132E-01	-1.70417035E+00	-1.66441552E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.500000	+1.57640214E-01	+2.47419502E-01	-1.71725379E+00	-1.68480988E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.507812	+1.60541109E-01	+2.49139403E-01	-1.73049550E+00	-1.70492652E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.515625	+1.63455186E-01	+2.50874376E-01	-1.74389327E+00	-1.72475558E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.523438	+1.66381444E-01	+2.52623961E-01	-1.75744481E+00	-1.74428628E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.531250	+1.69318894E-01	+2.54387695E-01	-1.77114774E+00	-1.76350682E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.539062	+1.72266549E-01	+2.56165113E-01	-1.78499960E+00	-1.78240436E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.546875	+1.75223429E-01	+2.57955746E-01	-1.79899781E+00	-1.80096487E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.554688	+1.78188563E-01	+2.59759123E-01	-1.81313968E+00	-1.81917313E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.562500	+1.81160981E-01	+2.61574774E-01	-1.82742239E+00	-1.83701259E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.570312	+1.84139724E-01	+2.63402222E-01	-1.84184300E+00	-1.85446533E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.578125	+1.87123837E-01	+2.65240992E-01	-1.85639841E+00	-1.87151194E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.585938	+1.90112370E-01	+2.67090606E-01	-1.87108537E+00	-1.88813147E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.593750	+1.93104380E-01	+2.68950582E-01	-1.88590046E+00	-1.90430129E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.601562	+1.96098930E-01	+2.70820441E-01	-1.90084008E+00	-1.91999705E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.609375	+1.99095086E-01	+2.72699698E-01	-1.91590042E+00	-1.93519255E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.617188	+2.02091923E-01	+2.74587869E-01	-1.93107746E+00	-1.94985968E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.625000	+2.05088520E-01	+2.76484468E-01	-1.94636698E+00	-1.96396828E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.632812	+2.08083959E-01	+2.78389009E-01	-1.96176447E+00	-1.97748607E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.640625	+2.11077330E-01	+2.80301003E-01	-1.97726520E+00	-1.99037858E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.648438	+2.14067725E-01	+2.82219961E-01	-1.99286413E+00	-2.00260898E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.656250	+2.17054245E-01	+2.84145394E-01	-2.00855596E+00	-2.01413807E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.664062	+2.20035990E-01	+2.86076812E-01	-2.02433504E+00	-2.02492414E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.671875	+2.23012069E-01	+2.88013722E-01	-2.04019540E+00	-2.03492288E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.679688	+2.25981593E-01	+2.89955634E-01	-2.05613071E+00	-2.04408734E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.687500	+2.28943678E-01	+2.91902056E-01	-2.07213427E+00	-2.05236779E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.695312	+2.31897444E-01	+2.93852496E-01	-2.08819896E+00	-2.05971171E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.703125	+2.34842015E-01	+2.95806461E-01	-2.10431726E+00	-2.06606369E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.710938	+2.37776518E-01	+2.97763460E-01	-2.12048120E+00	-2.07136541E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.718750	+2.40700086E-01	+2.99723000E-01	-2.13668235E+00	-2.07555556E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.726562	+2.43611852E-01	+3.01684591E-01	-2.15291176E+00	-2.07856989E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.734375	+2.46510957E-01	+3.03647740E-01	-2.16916000E+00	-2.08034113E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.742188	+2.49396542E-01	+3.05611957E-01	-2.18541709E+00	-2.08079905E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.750000	+2.52267754E-01	+3.07576752E-01	-2.20167248E+00	-2.07987051E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.757812	+2.55123742E-01	+3.09541636E-01	-2.21791507E+00	-2.07747949E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.765625	+2.57963660E-01	+3.11506121E-01	-2.23413310E+00	-2.07354722E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01
0.773438	+2.60786664E-01	+3.13469719E-01	-2.25031424E+00	-2.06882429E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080764E-02	-1.78929790E-01	-5.29861888E-01


==> anc/otoc_to_plot_bosonic_M500_L1.1225_n500_beta20.0000.dat <==
500.000000	-4.76370657E-07	+1.35405512E-06	-1.25178148E+01	-1.85536611E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
510.000000	-1.13487716E-07	+1.35407367E-06	-1.27387613E+01	-2.56356402E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
520.000000	+2.57921411E-07	+1.35410623E-06	-1.30305276E+01	-3.39460992E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
530.000000	+6.09848142E-07	+1.35414160E-06	-1.34176833E+01	-4.58225972E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
540.000000	+9.15778286E-07	+1.35418153E-06	-1.39469795E+01	-6.53126607E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
550.000000	+1.15263023E-06	+1.35420940E-06	-1.47239365E+01	-1.06885327E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
560.000000	+1.30249791E-06	+1.35419661E-06	-1.60846860E+01	-3.87624457E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
570.000000	+1.35406063E-06	+1.35414724E-06	-2.24764256E+01	-1.03819148E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
580.000000	+1.30345843E-06	+1.35409474E-06	-1.61054499E+01	+3.87111769E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
590.000000	+1.15453677E-06	+1.35405955E-06	-1.47341902E+01	+1.07594628E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
600.000000	+9.18518363E-07	+1.35404734E-06	-1.39535573E+01	+6.55957794E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
610.000000	+6.13183761E-07	+1.35406773E-06	-1.34222746E+01	+4.59850220E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
620.000000	+2.61574435E-07	+1.35411578E-06	-1.30338569E+01	+3.40512318E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
630.000000	-1.09752957E-07	+1.35416061E-06	-1.27412500E+01	+2.57072259E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
640.000000	-4.72773181E-07	+1.35418249E-06	-1.25197124E+01	+1.93178083E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
650.000000	-8.00117813E-07	+1.35419016E-06	-1.23548938E+01	+1.40825271E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
660.000000	-1.06710708E-06	+1.35418558E-06	-1.22380618E+01	+9.55078416E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
670.000000	-1.25358864E-06	+1.35415471E-06	-1.21638781E+01	+5.43974248E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
680.000000	-1.34547622E-06	+1.35410432E-06	-1.21292670E+01	+1.55100747E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
690.000000	-1.33583956E-06	+1.35406409E-06	-1.21328580E+01	-2.27555770E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
700.000000	-1.22542384E-06	+1.35404951E-06	-1.21747781E+01	-6.19110360E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
710.000000	-1.02256921E-06	+1.35406028E-06	-1.22566801E+01	-1.03616813E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
720.000000	-7.42572243E-07	+1.35410038E-06	-1.23820118E+01	-1.49984141E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
730.000000	-4.06546159E-07	+1.35416012E-06	-1.25566484E+01	-2.04070735E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
740.000000	-3.98435423E-08	+1.35420224E-06	-1.27901532E+01	-2.70831420E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
750.000000	+3.29858385E-07	+1.35420215E-06	-1.30983112E+01	-3.59293642E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
760.000000	+6.74660729E-07	+1.35417494E-06	-1.35087405E+01	-4.88524905E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
770.000000	+9.68557194E-07	+1.35414065E-06	-1.40753610E+01	-7.08586889E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
780.000000	+1.18938832E-06	+1.35410129E-06	-1.49259143E+01	-1.22055955E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
790.000000	+1.32049617E-06	+1.35406637E-06	-1.65164801E+01	-2.18595249E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
800.000000	+1.35197663E-06	+1.35405649E-06	-1.92978193E+01	+3.85860105E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
810.000000	+1.28144421E-06	+1.35407281E-06	-1.57447599E+01	+2.37390386E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
820.000000	+1.11422933E-06	+1.35410173E-06	-1.45500116E+01	+9.55723087E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
830.000000	+8.62965060E-07	+1.35414225E-06	-1.38333137E+01	+6.06969600E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
840.000000	+5.46606389E-07	+1.35418976E-06	-1.33360724E+01	+4.31927986E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
850.000000	+1.88998580E-07	+1.35421359E-06	-1.29694577E+01	+3.21796961E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
860.000000	-1.82889448E-07	+1.35419121E-06	-1.26924784E+01	+2.43188963E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
870.000000	-5.40981467E-07	+1.35414118E-06	-1.24830798E+01	+1.82081571E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
880.000000	-8.58240648E-07	+1.35409339E-06	-1.23283153E+01	+1.31414137E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
890.000000	-1.11074356E-06	+1.35405931E-06	-1.22202515E+01	+8.71360649E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
900.000000	-1.27946819E-06	+1.35404880E-06	-1.21540432E+01	+4.66347939E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
910.000000	-1.35168293E-06	+1.35407324E-06	-1.21269820E+01	+8.00593205E-04	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
920.000000	-1.32190550E-06	+1.35411841E-06	-1.21380313E+01	-3.03263072E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
930.000000	-1.19236741E-06	+1.35415534E-06	-1.21876346E+01	-6.98658451E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
940.000000	-9.72869224E-07	+1.35417849E-06	-1.22777630E+01	-1.12315318E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
950.000000	-6.79996231E-07	+1.35419471E-06	-1.24122652E+01	-1.59931926E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
960.000000	-3.35823046E-07	+1.35419049E-06	-1.25976268E+01	-2.16069950E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
970.000000	+3.37214662E-08	+1.35415256E-06	-1.28444051E+01	-2.86254896E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
980.000000	+4.00750278E-07	+1.35410021E-06	-1.31701366E+01	-3.80801375E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
990.000000	+7.37529622E-07	+1.35406197E-06	-1.36060079E+01	-4.90941076E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
250.000000	-1.11333812E-06	+1.35420209E-06	-1.22191416E+01	-8.64086089E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
255.000000	-9.96671269E-07	+1.35405529E-06	-1.22676389E+01	-1.07580728E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
260.000000	-8.61662827E-07	+1.35419821E-06	-1.23267223E+01	-1.30174731E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
265.000000	-7.09711886E-07	+1.35408972E-06	-1.23978137E+01	-1.54267641E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
270.000000	-5.44933000E-07	+1.35415433E-06	-1.24809900E+01	-1.80280095E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
275.000000	-3.69212706E-07	+1.35413653E-06	-1.25780938E+01	-2.08831018E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
280.000000	-1.87072754E-07	+1.35409807E-06	-1.26898210E+01	-2.40431149E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
285.000000	-8.81247353E-10	+1.35416892E-06	-1.28185249E+01	-2.76235979E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
290.000000	+1.84875426E-07	+1.35405984E-06	-1.29660570E+01	-3.17245331E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
295.000000	+3.67503489E-07	+1.35418611E-06	-1.31357702E+01	-3.65560616E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
300.000000	+5.42857963E-07	+1.35404697E-06	-1.33316176E+01	-4.23508869E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
305.000000	+7.08168306E-07	+1.35419418E-06	-1.35592791E+01	-4.95655421E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
310.000000	+8.59910097E-07	+1.35406333E-06	-1.38272730E+01	-5.88169153E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
315.000000	+9.95412502E-07	+1.35417852E-06	-1.41474483E+01	-7.13927800E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
320.000000	+1.11211494E-06	+1.35411013E-06	-1.45412008E+01	-8.95083310E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
325.000000	+1.20754957E-06	+1.35413188E-06	-1.50425316E+01	-1.18800962E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
330.000000	+1.28039579E-06	+1.35416255E-06	-1.57292104E+01	-1.74842875E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
335.000000	+1.32856805E-06	+1.35408029E-06	-1.67909603E+01	-3.53044767E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
340.000000	+1.35202837E-06	+1.35418913E-06	-1.92596581E+01	-1.69101283E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
345.000000	+1.34934882E-06	+1.35405156E-06	-1.84819731E+01	+2.71224531E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
350.000000	+1.32164236E-06	+1.35419004E-06	-1.65474128E+01	+2.90285452E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
355.000000	+1.26833768E-06	+1.35405029E-06	-1.55791186E+01	+1.60865205E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
360.000000	+1.19156929E-06	+1.35417982E-06	-1.49387607E+01	+1.11898805E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
365.000000	+1.09164639E-06	+1.35407736E-06	-1.44601306E+01	+8.55504652E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
370.000000	+9.71602444E-07	+1.35415368E-06	-1.40832561E+01	+6.86792562E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
375.000000	+8.32594177E-07	+1.35413139E-06	-1.37733380E+01	+5.69060048E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
380.000000	+6.78290928E-07	+1.35410813E-06	-1.35141960E+01	+4.80739743E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
385.000000	+5.10718149E-07	+1.35418481E-06	-1.32925983E+01	+4.11927465E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
390.000000	+3.33768431E-07	+1.35406651E-06	-1.31022686E+01	+3.55796876E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
395.000000	+1.50308420E-07	+1.35420323E-06	-1.29368014E+01	+3.09188258E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
400.000000	-3.59198589E-08	+1.35405141E-06	-1.27930803E+01	+2.69086930E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
405.000000	-2.21432330E-07	+1.35418777E-06	-1.26677145E+01	+2.34281122E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
410.000000	-4.02861164E-07	+1.35406222E-06	-1.25587992E+01	+2.03191251E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
415.000000	-5.76457385E-07	+1.35416062E-06	-1.24645232E+01	+1.75275602E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
420.000000	-7.39408976E-07	+1.35409625E-06	-1.23835236E+01	+1.49582584E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
425.000000	-8.87995573E-07	+1.35412644E-06	-1.23149406E+01	+1.25885415E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
430.000000	-1.02020203E-06	+1.35415153E-06	-1.22576382E+01	+1.03509362E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
435.000000	-1.13255373E-06	+1.35408553E-06	-1.22114313E+01	+8.23763182E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
440.000000	-1.22402494E-06	+1.35420098E-06	-1.21752618E+01	+6.20150217E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
445.000000	-1.29167240E-06	+1.35405788E-06	-1.21494163E+01	+4.23148738E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
450.000000	-1.33545477E-06	+1.35420958E-06	-1.21329470E+01	+2.30372501E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
455.000000	-1.35332898E-06	+1.35405914E-06	-1.21263790E+01	+3.93681665E-04	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
460.000000	-1.34609455E-06	+1.35417938E-06	-1.21290102E+01	-1.50477335E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
465.000000	-1.31287151E-06	+1.35408155E-06	-1.21414267E+01	-3.42606305E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
470.000000	-1.25518910E-06	+1.35413858E-06	-1.21632708E+01	-5.37098026E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
475.000000	-1.17337197E-06	+1.35411835E-06	-1.21951365E+01	-7.37944843E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
480.000000	-1.06960702E-06	+1.35409980E-06	-1.22370653E+01	-9.45210222E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
485.000000	-9.45363710E-07	+1.35416874E-06	-1.22896576E+01	-1.16404862E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
490.000000	-8.03310737E-07	+1.35406651E-06	-1.23534701E+01	-1.39439642E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
495.000000	-6.46028582E-07	+1.35420942E-06	-1.24290972E+01	-1.63068646E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
125.000000	+1.29245628E-06	+1.35412303E-06	-1.59083737E+01	+1.75969551E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
127.500000	+1.26170808E-06	+1.35419797E-06	-1.55030192E+01	+1.48314004E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
130.000000	+1.22469121E-06	+1.35414384E-06	-1.51668036E+01	+1.24244620E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
132.500000	+1.18191920E-06	+1.35406169E-06	-1.48817961E+01	+1.06310192E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
135.000000	+1.13381346E-06	+1.35408608E-06	-1.46352527E+01	+9.28565701E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
137.500000	+1.08032248E-06	+1.35417929E-06	-1.44175133E+01	+8.25025260E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
140.000000	+1.02144944E-06	+1.35419516E-06	-1.42227401E+01	+7.39779337E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
142.500000	+9.57675388E-07	+1.35410363E-06	-1.40476236E+01	+6.67015273E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
145.000000	+8.89593662E-07	+1.35405868E-06	-1.38892324E+01	+6.06034332E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
147.500000	+8.17406708E-07	+1.35414586E-06	-1.37446064E+01	+5.55266564E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
150.000000	+7.41119537E-07	+1.35421430E-06	-1.36115991E+01	+5.11033713E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
152.500000	+6.61143866E-07	+1.35414322E-06	-1.34890896E+01	+4.70799731E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
155.000000	+5.78240232E-07	+1.35405934E-06	-1.33761993E+01	+4.34807846E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
157.500000	+4.92808407E-07	+1.35409990E-06	-1.32716857E+01	+4.03690885E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
160.000000	+4.04849028E-07	+1.35418696E-06	-1.31743538E+01	+3.76019672E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
162.500000	+3.14732065E-07	+1.35417773E-06	-1.30836758E+01	+3.49827655E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
165.000000	+2.23286890E-07	+1.35408466E-06	-1.29994400E+01	+3.25272560E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
167.500000	+1.31032572E-07	+1.35405334E-06	-1.29210395E+01	+3.03500381E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
170.000000	+3.80383280E-08	+1.35413931E-06	-1.28476898E+01	+2.83939636E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
172.500000	-5.53849406E-08	+1.35419769E-06	-1.27790697E+01	+2.65048573E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
175.000000	-1.48481792E-07	+1.35411957E-06	-1.27151655E+01	+2.46738043E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
177.500000	-2.40623836E-07	+1.35403955E-06	-1.26557007E+01	+2.29990655E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
180.000000	-3.31623273E-07	+1.35409741E-06	-1.26001702E+01	+2.14830013E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
182.500000	-4.21304143E-07	+1.35418806E-06	-1.25482857E+01	+2.00219590E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
185.000000	-5.09052122E-07	+1.35416191E-06	-1.25000604E+01	+1.85657403E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
187.500000	-5.94128729E-07	+1.35407227E-06	-1.24554570E+01	+1.71798985E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
190.000000	-6.76272309E-07	+1.35406606E-06	-1.24141609E+01	+1.59207071E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
192.500000	-7.55467944E-07	+1.35415645E-06	-1.23758535E+01	+1.47227712E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
195.000000	-8.31235611E-07	+1.35420251E-06	-1.23405471E+01	+1.34999046E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
197.500000	-9.02814645E-07	+1.35412429E-06	-1.23083539E+01	+1.22934789E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
200.000000	-9.69932009E-07	+1.35405376E-06	-1.22790797E+01	+1.11876669E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
202.500000	-1.03266529E-06	+1.35412091E-06	-1.22524156E+01	+1.01447049E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
205.000000	-1.09069679E-06	+1.35421059E-06	-1.22283561E+01	+9.07246631E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
207.500000	-1.14338239E-06	+1.35416725E-06	-1.22070533E+01	+7.98530247E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
210.000000	-1.19042676E-06	+1.35407218E-06	-1.21884296E+01	+6.96185705E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
212.500000	-1.23193497E-06	+1.35408342E-06	-1.21722440E+01	+6.00136477E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
215.000000	-1.26783509E-06	+1.35417327E-06	-1.21584228E+01	+5.02854478E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
217.500000	-1.29766743E-06	+1.35419478E-06	-1.21471013E+01	+4.01602201E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
220.000000	-1.32108117E-06	+1.35410958E-06	-1.21383427E+01	+3.02489343E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
222.500000	-1.33822520E-06	+1.35404986E-06	-1.21319768E+01	+2.09949305E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
225.000000	-1.34930306E-06	+1.35411832E-06	-1.21278452E+01	+1.18145653E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
227.500000	-1.35402673E-06	+1.35419943E-06	-1.21260695E+01	+2.04205582E-04	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
230.000000	-1.35203819E-06	+1.35414488E-06	-1.21268242E+01	-7.85848316E-04	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
232.500000	-1.34355805E-06	+1.35404771E-06	-1.21299988E+01	-1.71609589E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
235.000000	-1.32898644E-06	+1.35407561E-06	-1.21354047E+01	-2.62781919E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
237.500000	-1.30822084E-06	+1.35417266E-06	-1.21431378E+01	-3.60169457E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
240.000000	-1.28100024E-06	+1.35417643E-06	-1.21534132E+01	-4.61566128E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
242.500000	-1.24756478E-06	+1.35408877E-06	-1.21662162E+01	-5.59561978E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
245.000000	-1.20841878E-06	+1.35405248E-06	-1.21813912E+01	-6.54860376E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
247.500000	-1.16371693E-06	+1.35413014E-06	-1.21989592E+01	-7.50573637E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
62.500000	+2.04340241E-07	+1.35417651E-06	-1.29827438E+01	+5.66044200E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
63.750000	-2.50061442E-07	+1.35412411E-06	-1.26497472E+01	-3.32495908E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
65.000000	+2.95953473E-07	+1.35407541E-06	-1.30658678E+01	+2.21288870E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
66.250000	-3.41223598E-07	+1.35420981E-06	-1.25944250E+01	-3.55888684E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
67.500000	+3.86004904E-07	+1.35405001E-06	-1.31548400E+01	+2.05708600E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
68.750000	-4.30745201E-07	+1.35416044E-06	-1.25429978E+01	-3.82613415E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
70.000000	+4.74410737E-07	+1.35414979E-06	-1.32504933E+01	+1.90630726E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
71.250000	-5.17969310E-07	+1.35406037E-06	-1.24953401E+01	-4.13002408E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
72.500000	+5.60763722E-07	+1.35420119E-06	-1.33537439E+01	+1.77090904E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
73.750000	-6.02691384E-07	+1.35408019E-06	-1.24510674E+01	-4.45581955E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
75.000000	+6.44326644E-07	+1.35412381E-06	-1.34651394E+01	+1.64597776E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
76.250000	-6.84796567E-07	+1.35417471E-06	-1.24099180E+01	-4.80475958E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
77.500000	+7.24599133E-07	+1.35405784E-06	-1.35852584E+01	+1.51995039E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
78.750000	-7.63757996E-07	+1.35418253E-06	-1.23719192E+01	-5.20969103E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
80.000000	+8.01519326E-07	+1.35411024E-06	-1.37155007E+01	+1.39217469E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
81.250000	-8.38857915E-07	+1.35409398E-06	-1.23371148E+01	-5.69270309E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
82.500000	+8.74908721E-07	+1.35419611E-06	-1.38578183E+01	+1.27305199E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
83.750000	-9.09819613E-07	+1.35404834E-06	-1.23052885E+01	-6.23818995E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
85.000000	+9.44103312E-07	+1.35418060E-06	-1.40137730E+01	+1.16573298E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
86.250000	-9.76695792E-07	+1.35411959E-06	-1.22761452E+01	-6.84717151E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
87.500000	+1.00852502E-06	+1.35408505E-06	-1.41849523E+01	+1.05870383E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
88.750000	-1.03913591E-06	+1.35419421E-06	-1.22496776E+01	-7.58142291E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
90.000000	+1.06817264E-06	+1.35406940E-06	-1.43744879E+01	+9.45476981E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
91.250000	-1.09643472E-06	+1.35414025E-06	-1.22260407E+01	-8.50790143E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
92.500000	+1.12304909E-06	+1.35416821E-06	-1.45871854E+01	+8.36500427E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
93.750000	-1.14831619E-06	+1.35404607E-06	-1.22051282E+01	-9.64699059E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
95.000000	+1.17261770E-06	+1.35420899E-06	-1.48283602E+01	+7.38865011E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
96.250000	-1.19493405E-06	+1.35408044E-06	-1.21866566E+01	-1.10450643E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
97.500000	+1.21634031E-06	+1.35411668E-06	-1.51044868E+01	+6.42653177E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
98.750000	-1.23611453E-06	+1.35418403E-06	-1.21705902E+01	-1.28902519E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
100.000000	+1.25423195E-06	+1.35405265E-06	-1.54267431E+01	+5.39600778E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
101.250000	-1.27129878E-06	+1.35417971E-06	-1.21571002E+01	-1.55343107E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
102.500000	+1.28642379E-06	+1.35411916E-06	-1.58151008E+01	+4.36744382E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
103.750000	-1.30021586E-06	+1.35408628E-06	-1.21461816E+01	-1.95003540E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
105.000000	+1.31261882E-06	+1.35419423E-06	-1.63026097E+01	+3.42136115E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
106.250000	-1.32303921E-06	+1.35406361E-06	-1.21376282E+01	-2.58566931E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
107.500000	+1.33237315E-06	+1.35415532E-06	-1.69490270E+01	+2.51387087E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
108.750000	-1.33983405E-06	+1.35414648E-06	-1.21313435E+01	-3.80371433E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
110.000000	+1.34564830E-06	+1.35406454E-06	-1.78999556E+01	+1.55415533E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
111.250000	-1.35026259E-06	+1.35420546E-06	-1.21274581E+01	-7.33459341E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
112.500000	+1.35271925E-06	+1.35406441E-06	-1.97336040E+01	+5.46958074E-04	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
113.750000	-1.35402375E-06	+1.35414491E-06	-1.21260907E+01	-3.41395807E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
115.000000	+1.35358622E-06	+1.35415916E-06	-2.05870935E+01	-4.13188401E-04	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
116.250000	-1.35131175E-06	+1.35406089E-06	-1.21271237E+01	+9.59220828E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
117.500000	+1.34788643E-06	+1.35418976E-06	-1.81890414E+01	-1.30485426E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
118.750000	-1.34245998E-06	+1.35410175E-06	-1.21303858E+01	+4.31856786E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
120.000000	+1.33554100E-06	+1.35409562E-06	-1.71093994E+01	-2.23519691E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
121.250000	-1.32733315E-06	+1.35420224E-06	-1.21359738E+01	+2.76704577E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
122.500000	+1.31698250E-06	+1.35404037E-06	-1.64176380E+01	-3.25277003E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
123.750000	-1.30563409E-06	+1.35418367E-06	-1.21441058E+01	+6.84090433E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
31.250000	+8.82414802E-07	+1.35414274E-06	-1.38737162E+01	+3.96860640E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
31.875000	-1.04199680E-06	+1.35406746E-06	-1.22485359E+01	+1.23197078E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
32.500000	-8.46266859E-07	+1.35407030E-06	-1.23337528E+01	-1.70966185E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
33.125000	+1.07140935E-06	+1.35414305E-06	-1.43856132E+01	-1.11697759E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
33.750000	+8.09543302E-07	+1.35419358E-06	-1.37299748E+01	+1.72855877E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
34.375000	-1.09917482E-06	+1.35416097E-06	-1.22249147E+01	+1.08939487E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
35.000000	-7.71681153E-07	+1.35408485E-06	-1.23682312E+01	-1.89927120E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
35.625000	+1.12565451E-06	+1.35405826E-06	-1.45990037E+01	-9.83955747E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
36.250000	+7.32737949E-07	+1.35411794E-06	-1.35981759E+01	+1.91605403E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
36.875000	-1.15115347E-06	+1.35419335E-06	-1.22039362E+01	+9.53960104E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
37.500000	-6.93351285E-07	+1.35418581E-06	-1.24057257E+01	-2.10950245E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
38.125000	+1.17475406E-06	+1.35409781E-06	-1.48408143E+01	-8.57089446E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
38.750000	+6.52675815E-07	+1.35404270E-06	-1.34770875E+01	+2.12409787E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
39.375000	-1.19737570E-06	+1.35409883E-06	-1.21856919E+01	+8.24450176E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
40.000000	-6.11485340E-07	+1.35419530E-06	-1.24465248E+01	-2.34726775E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
40.625000	+1.21851501E-06	+1.35420083E-06	-1.51197766E+01	-7.34902220E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
41.250000	+5.69669009E-07	+1.35410586E-06	-1.33651526E+01	+2.35984712E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
41.875000	-1.23787218E-06	+1.35403938E-06	-1.21699677E+01	+6.99603346E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
42.500000	-5.26742958E-07	+1.35409044E-06	-1.24906484E+01	-2.62133665E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
43.125000	+1.25633259E-06	+1.35418694E-06	-1.54466385E+01	-6.16382272E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
43.750000	+4.83765535E-07	+1.35419995E-06	-1.32611262E+01	+2.63206187E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
44.375000	-1.27277576E-06	+1.35411831E-06	-1.21565612E+01	+5.78490640E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
45.000000	-4.39772337E-07	+1.35405306E-06	-1.25380129E+01	-2.94545210E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
45.625000	+1.28794618E-06	+1.35408410E-06	-1.58383763E+01	-5.01134503E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
46.250000	+3.95360042E-07	+1.35416491E-06	-1.31644311E+01	+2.95424308E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
46.875000	-1.30172576E-06	+1.35419372E-06	-1.21455725E+01	+4.60452645E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
47.500000	-3.50746233E-07	+1.35413953E-06	-1.25888653E+01	-3.34641902E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
48.125000	+1.31356219E-06	+1.35407112E-06	-1.63285962E+01	-3.88663115E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
48.750000	+3.05248019E-07	+1.35407168E-06	-1.30746942E+01	+3.35316203E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
49.375000	-1.32425878E-06	+1.35414144E-06	-1.21371437E+01	+3.44821378E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
50.000000	-2.59773703E-07	+1.35419461E-06	-1.26436674E+01	-3.87992240E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
50.625000	+1.33319123E-06	+1.35416079E-06	-1.69870467E+01	-2.78030528E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
51.250000	+2.13931369E-07	+1.35407903E-06	-1.29912056E+01	+3.88470000E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
51.875000	-1.34038608E-06	+1.35405739E-06	-1.21311717E+01	+2.30900122E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
52.500000	-1.67501132E-07	+1.35413009E-06	-1.27025804E+01	-4.67996116E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
53.125000	+1.34644116E-06	+1.35420126E-06	-1.79811231E+01	-1.68447589E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
53.750000	+1.21450422E-07	+1.35417083E-06	-1.29131399E+01	+4.68292272E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
54.375000	-1.35035870E-06	+1.35407795E-06	-1.21274698E+01	+1.18073879E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
55.000000	-7.47211696E-08	+1.35405148E-06	-1.27655476E+01	-6.26334140E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
55.625000	+1.35305243E-06	+1.35412867E-06	-1.99566465E+01	-5.96732377E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
56.250000	+2.81258909E-08	+1.35420194E-06	-1.28401391E+01	+6.26447541E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
56.875000	-1.35410149E-06	+1.35417143E-06	-1.21260522E+01	+5.82707392E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
57.500000	+1.83118853E-08	+1.35408213E-06	-1.28328553E+01	-6.48000756E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
58.125000	+1.35323313E-06	+1.35405519E-06	-2.02260617E+01	+4.85450853E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
58.750000	-6.52144732E-08	+1.35412193E-06	-1.27721739E+01	+6.47917351E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
59.375000	-1.35125966E-06	+1.35419116E-06	-1.21270948E+01	-1.06354701E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
60.000000	+1.11526190E-07	+1.35417603E-06	-1.29051173E+01	-4.78325630E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
60.625000	+1.34725208E-06	+1.35410006E-06	-1.81061652E+01	+1.56967508E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
61.250000	-1.57975069E-07	+1.35405846E-06	-1.27089079E+01	+4.78042264E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
61.875000	-1.34178376E-06	+1.35410112E-06	-1.21306369E+01	-2.92995532E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
15.625000	+5.64978988E-07	+1.35407573E-06	-1.33592297E+01	-1.17648938E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
15.937500	+1.27350600E-06	+1.35404693E-06	-1.56413531E+01	-2.84069608E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
16.250000	+1.22036706E-06	+1.35404773E-06	-1.51346648E+01	+3.89127466E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
16.562500	+4.37347529E-07	+1.35407677E-06	-1.32093065E+01	+4.29755104E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
16.875000	-6.07296100E-07	+1.35412252E-06	-1.24486954E+01	+1.69418422E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
17.187500	-1.28885158E-06	+1.35416796E-06	-1.21504413E+01	+4.22340076E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
17.500000	-1.19972574E-06	+1.35419710E-06	-1.21847328E+01	-6.62072427E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
17.812500	-3.93195630E-07	+1.35420051E-06	-1.25642366E+01	-2.05781790E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
18.125000	+6.48436329E-07	+1.35417826E-06	-1.34708690E+01	-5.62722926E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
18.437500	+1.30226279E-06	+1.35413918E-06	-1.60812549E+01	-2.21473218E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
18.750000	+1.17729327E-06	+1.35409731E-06	-1.48550766E+01	+4.74345443E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
19.062500	+3.48282686E-07	+1.35406684E-06	-1.31165959E+01	+3.91544328E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
19.375000	-6.88982347E-07	+1.35405743E-06	-1.24079246E+01	+1.56105360E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
19.687500	-1.31418699E-06	+1.35407145E-06	-1.21409374E+01	+3.27787247E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
20.000000	-1.15344554E-06	+1.35410355E-06	-1.22030576E+01	-7.62248886E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
20.312500	-3.02876605E-07	+1.35414277E-06	-1.26173429E+01	-2.22214395E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
20.625000	+7.28882640E-07	+1.35417613E-06	-1.35918975E+01	-6.45326863E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
20.937500	+1.32483709E-06	+1.35419268E-06	-1.66506358E+01	-1.63119129E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
21.250000	+1.12859524E-06	+1.35418690E-06	-1.46113921E+01	+5.79286162E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
21.562500	+2.57503973E-07	+1.35416053E-06	-1.30300973E+01	+3.58594445E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
21.875000	-7.67511932E-07	+1.35412212E-06	-1.23701768E+01	+1.43418576E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
22.187500	-1.33347125E-06	+1.35408455E-06	-1.21337312E+01	+2.34145943E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
22.500000	-1.10192383E-06	+1.35406088E-06	-1.22238356E+01	-8.64768629E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
22.812500	-2.11356347E-07	+1.35405991E-06	-1.26742116E+01	-2.39871068E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
23.125000	+8.05636779E-07	+1.35408281E-06	-1.37230298E+01	-7.63437699E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
23.437500	+1.34086664E-06	+1.35412226E-06	-1.74456972E+01	-1.07617902E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
23.750000	+1.07425200E-06	+1.35416448E-06	-1.43956417E+01	+7.19428143E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
24.062500	+1.65218445E-07	+1.35419398E-06	-1.29492713E+01	+3.29647812E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
24.375000	-8.42642024E-07	+1.35419926E-06	-1.23353428E+01	+1.31273590E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
24.687500	-1.34663323E-06	+1.35417744E-06	-1.21288114E+01	+1.41186223E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
25.000000	-1.04536788E-06	+1.35413585E-06	-1.22471014E+01	-9.69891143E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
25.312500	-1.19011715E-07	+1.35408974E-06	-1.27349934E+01	-2.58946643E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
25.625000	+8.78445446E-07	+1.35405664E-06	-1.38655180E+01	-9.64024677E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
25.937500	+1.35048886E-06	+1.35404961E-06	-1.87601476E+01	-5.40572708E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
26.250000	+1.01482007E-06	+1.35407192E-06	-1.42033759E+01	+9.41784847E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
26.562500	+7.21799329E-08	+1.35411547E-06	-1.28739923E+01	+3.03976918E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
26.875000	-9.13711171E-07	+1.35416370E-06	-1.23035202E+01	+1.19623292E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
27.187500	-1.35327750E-06	+1.35419799E-06	-1.21263467E+01	+4.86286818E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
27.500000	-9.83655338E-07	+1.35420503E-06	-1.22731272E+01	-1.07822608E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
27.812500	-2.58757061E-08	+1.35418205E-06	-1.28002380E+01	-2.79777572E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
28.125000	+9.47313597E-07	+1.35413798E-06	-1.40217371E+01	-1.46603097E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
28.437500	+1.35394513E-06	+1.35408987E-06	-2.19629316E+01	-1.43026711E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
28.750000	+9.50852244E-07	+1.35405616E-06	-1.40306762E+01	+1.46543776E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
29.062500	-2.09010820E-08	+1.35404945E-06	-1.28039456E+01	+2.80959972E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
29.375000	-9.80169660E-07	+1.35407178E-06	-1.22746764E+01	+1.08410381E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
29.687500	-1.35326928E-06	+1.35411411E-06	-1.21263807E+01	-4.37883478E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
30.000000	-9.17064668E-07	+1.35416015E-06	-1.23020441E+01	-1.19036584E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
30.312500	+6.75915815E-08	+1.35419274E-06	-1.28703594E+01	-3.02766580E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
30.625000	+1.01186753E-06	+1.35420034E-06	-1.41943353E+01	-9.64979842E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
30.937500	+1.35108960E-06	+1.35418104E-06	-1.89014834E+01	-2.04759498E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
7.812500	-7.30814712E-07	+1.35418778E-06	-1.23875933E+01	-1.30573549E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
7.968750	-2.33219813E-07	+1.35419486E-06	-1.26602567E+01	-2.18435540E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
8.125000	+3.00652852E-07	+1.35419608E-06	-1.30702044E+01	-3.29761519E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
8.281250	+7.87759131E-07	+1.35419124E-06	-1.36907614E+01	-5.28764451E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
8.437500	+1.15233054E-06	+1.35418064E-06	-1.47225933E+01	-1.13142110E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
8.593750	+1.33766003E-06	+1.35416508E-06	-1.72264524E+01	-5.24240659E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
8.750000	+1.31492244E-06	+1.35414583E-06	-1.63608454E+01	+8.90106807E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
8.906250	+1.08765759E-06	+1.35412450E-06	-1.44448686E+01	+9.04744411E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
9.062500	+6.91219216E-07	+1.35410293E-06	-1.35335191E+01	+4.72568528E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
9.218750	+1.87275480E-07	+1.35408305E-06	-1.29680919E+01	+3.01342649E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
9.375000	-3.45783428E-07	+1.35406669E-06	-1.25918233E+01	+1.99884068E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
9.531250	-8.25038520E-07	+1.35405540E-06	-1.23434542E+01	+1.27256096E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
9.687500	-1.17593972E-06	+1.35405035E-06	-1.21941480E+01	+6.83470741E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
9.843750	-1.34390200E-06	+1.35405215E-06	-1.21298696E+01	+1.56571267E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
10.000000	-1.30279633E-06	+1.35406081E-06	-1.21452195E+01	-3.57073838E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
10.156250	-1.05901456E-06	+1.35407570E-06	-1.22414552E+01	-9.01483618E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
10.312500	-6.50475815E-07	+1.35409558E-06	-1.24269331E+01	-1.53242910E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
10.468750	-1.40728627E-07	+1.35411873E-06	-1.27203393E+01	-2.34532808E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
10.625000	+3.90933954E-07	+1.35414306E-06	-1.31598481E+01	-3.55383789E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
10.781250	+8.61808827E-07	+1.35416631E-06	-1.38309136E+01	-5.83481398E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
10.937500	+1.19864810E-06	+1.35418626E-06	-1.49832275E+01	-1.45943545E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
11.093750	+1.34905369E-06	+1.35420097E-06	-1.83916494E+01	-2.81273875E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
11.250000	+1.28962858E-06	+1.35420893E-06	-1.58622084E+01	+1.32611274E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
11.406250	+1.02961642E-06	+1.35420926E-06	-1.42475471E+01	+7.82439244E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
11.562500	+6.09463438E-07	+1.35420178E-06	-1.34170857E+01	+4.33928378E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
11.718750	+9.45262597E-08	+1.35418707E-06	-1.28915209E+01	+2.80488110E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
11.875000	-4.35095131E-07	+1.35416643E-06	-1.25405604E+01	+1.85792924E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
12.031250	-8.97017660E-07	+1.35414174E-06	-1.23109180E+01	+1.16309111E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
12.187500	-1.21939015E-06	+1.35411533E-06	-1.21770944E+01	+5.89072124E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
12.343750	-1.35206963E-06	+1.35408971E-06	-1.21268330E+01	+6.76473185E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
12.500000	-1.27442059E-06	+1.35406736E-06	-1.21559546E+01	-4.48064157E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
12.656250	-9.98524267E-07	+1.35405047E-06	-1.22668530E+01	-1.00283528E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
12.812500	-5.67299030E-07	+1.35404072E-06	-1.24693406E+01	-1.65666555E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
12.968750	-4.78243210E-08	+1.35403911E-06	-1.27845610E+01	-2.51714676E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
13.125000	+4.79093308E-07	+1.35404585E-06	-1.32559490E+01	-3.83744033E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
13.281250	+9.31489292E-07	+1.35406032E-06	-1.39837611E+01	-6.49103437E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
13.437500	+1.23899036E-06	+1.35408116E-06	-1.52843973E+01	-2.27515014E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
13.593750	+1.35376113E-06	+1.35410638E-06	-2.10936053E+01	-5.74124345E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
13.750000	+1.25794525E-06	+1.35413353E-06	-1.54638111E+01	+2.24760345E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
13.906250	+9.66443609E-07	+1.35416000E-06	-1.40698445E+01	+6.89478202E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
14.062500	+5.24597117E-07	+1.35418324E-06	-1.33091917E+01	+3.99953541E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
14.218750	+1.13428207E-09	+1.35420101E-06	-1.28199897E+01	+2.61235169E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
14.375000	-5.22519602E-07	+1.35421162E-06	-1.24928318E+01	+1.72420913E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
14.531250	-9.64908726E-07	+1.35421409E-06	-1.22811744E+01	+1.05716801E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
14.687500	-1.25721808E-06	+1.35420824E-06	-1.21624668E+01	+4.96272909E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
14.843750	-1.35397849E-06	+1.35419468E-06	-1.21260891E+01	-2.10373223E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
15.000000	-1.24013989E-06	+1.35417480E-06	-1.21690410E+01	-5.40119288E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
15.156250	-9.33412386E-07	+1.35415054E-06	-1.22948764E+01	-1.10698170E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
15.312500	-4.81510983E-07	+1.35412427E-06	-1.25149728E+01	-1.78672795E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
15.468750	+4.52673041E-08	+1.35409853E-06	-1.28532288E+01	-2.54294973E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.906250	+1.18796401E-06	+1.35412066E-06	-1.49171877E+01	+9.41071586E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.984375	+1.03653417E-06	+1.35413160E-06	-1.42693340E+01	+7.17433767E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
4.062500	+8.44391913E-07	+1.35414234E-06	-1.37961974E+01	+5.37075189E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
4.140625	+6.19083456E-07	+1.35415264E-06	-1.34301540E+01	+4.21389147E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
4.218750	+3.69457575E-07	+1.35416227E-06	-1.31377769E+01	+3.39210319E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
4.296875	+1.05318079E-07	+1.35417101E-06	-1.29001379E+01	+2.76633864E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
4.375000	-1.62961250E-07	+1.35417866E-06	-1.27055365E+01	+2.26459093E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
4.453125	-4.24844088E-07	+1.35418508E-06	-1.25462956E+01	+1.84553711E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
4.531250	-6.70045384E-07	+1.35419012E-06	-1.24171713E+01	+1.48354529E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
4.609375	-8.88935293E-07	+1.35419368E-06	-1.23144916E+01	+1.16166667E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
4.687500	-1.07291737E-06	+1.35419571E-06	-1.22356609E+01	+8.68033942E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
4.765625	-1.21476619E-06	+1.35419615E-06	-1.21788613E+01	+5.93860020E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
4.843750	-1.30891106E-06	+1.35419503E-06	-1.21428702E+01	+3.32243248E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
4.921875	-1.35165483E-06	+1.35419238E-06	-1.21269483E+01	+7.73970377E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
5.000000	-1.34131905E-06	+1.35418828E-06	-1.21307769E+01	-1.75896892E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
5.078125	-1.27830985E-06	+1.35418282E-06	-1.21544322E+01	-4.32729780E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
5.156250	-1.16510200E-06	+1.35417613E-06	-1.21983910E+01	-6.98484319E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
5.234375	-1.00614170E-06	+1.35416839E-06	-1.22635704E+01	-9.79305823E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
5.312500	-8.07671940E-07	+1.35415976E-06	-1.23514075E+01	-1.28271856E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
5.390625	-5.77487332E-07	+1.35415044E-06	-1.24639951E+01	-1.61852997E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
5.468750	-3.24627986E-07	+1.35414064E-06	-1.26043028E+01	-2.00027771E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
5.546875	-5.90244866E-08	+1.35413057E-06	-1.27765385E+01	-2.44772159E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
5.625000	+2.08892100E-07	+1.35412047E-06	-1.29867593E+01	-2.99145992E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
5.703125	+4.68599871E-07	+1.35411054E-06	-1.32439542E+01	-3.68222386E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
5.781250	+7.09899304E-07	+1.35410100E-06	-1.35621068E+01	-4.61165487E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
5.859375	+9.23313812E-07	+1.35409205E-06	-1.39645252E+01	-5.96586876E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
5.937500	+1.10046191E-06	+1.35408389E-06	-1.44942738E+01	-8.19639017E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
6.015625	+1.23438639E-06	+1.35407668E-06	-1.52452112E+01	-1.28151154E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
6.093750	+1.31982754E-06	+1.35407057E-06	-1.64966356E+01	-3.35201833E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
6.171875	+1.35342974E-06	+1.35406570E-06	-2.04827398E+01	-3.38143770E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
6.250000	+1.33387324E-06	+1.35406215E-06	-1.70249852E+01	+3.18455348E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
6.328125	+1.26192605E-06	+1.35406001E-06	-1.55068750E+01	+1.50987841E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
6.406250	+1.14041374E-06	+1.35405931E-06	-1.46658002E+01	+9.06752034E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
6.484375	+9.74108539E-07	+1.35406007E-06	-1.40900750E+01	+6.44142805E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
6.562500	+7.69541922E-07	+1.35406227E-06	-1.36593271E+01	+4.91794113E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
6.640625	+5.34748091E-07	+1.35406585E-06	-1.33216467E+01	+3.90014787E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
6.718750	+2.78948465E-07	+1.35407075E-06	-1.30499290E+01	+3.15750637E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
6.796875	+1.21895209E-08	+1.35407686E-06	-1.28282863E+01	+2.58088239E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
6.875000	-2.55051778E-07	+1.35408405E-06	-1.26466661E+01	+2.11148262E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
6.953125	-5.12279463E-07	+1.35409218E-06	-1.24983671E+01	+1.71456938E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
7.031250	-7.49390793E-07	+1.35410106E-06	-1.23787646E+01	+1.36808649E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
7.109375	-9.57073054E-07	+1.35411051E-06	-1.22846036E+01	+1.05715011E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
7.187500	-1.12716933E-06	+1.35412034E-06	-1.22135849E+01	+7.71135579E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
7.265625	-1.25299886E-06	+1.35413034E-06	-1.21641137E+01	+5.02017665E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
7.343750	-1.32961948E-06	+1.35414030E-06	-1.21351447E+01	+2.43353969E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
7.421875	-1.35402169E-06	+1.35415000E-06	-1.21260896E+01	-1.03906959E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
7.500000	-1.32524687E-06	+1.35415923E-06	-1.21367682E+01	-2.64343663E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
7.578125	-1.24442496E-06	+1.35416781E-06	-1.21673933E+01	-5.23649345E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
7.656250	-1.11473002E-06	+1.35417554E-06	-1.22185884E+01	-7.93897231E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
7.734375	-9.41255614E-07	+1.35418224E-06	-1.22914398E+01	-1.07109720E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
1.953125	-3.35130214E-07	+1.35418194E-06	-1.25980419E+01	+1.96854417E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
1.992188	-4.63473587E-07	+1.35417751E-06	-1.25248183E+01	+1.78050551E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.031250	-5.87254524E-07	+1.35417278E-06	-1.24589399E+01	+1.59847109E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.070312	-7.05254735E-07	+1.35416779E-06	-1.23999378E+01	+1.42749166E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.109375	-8.16312825E-07	+1.35416256E-06	-1.23474172E+01	+1.26581420E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.148438	-9.19335728E-07	+1.35415712E-06	-1.23010460E+01	+1.11195966E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.187500	-1.01330946E-06	+1.35415152E-06	-1.22605453E+01	+9.64663356E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.226562	-1.09730910E-06	+1.35414578E-06	-1.22256817E+01	+8.22829018E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.265625	-1.17050790E-06	+1.35413993E-06	-1.21962618E+01	+6.85492767E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.304688	-1.23218541E-06	+1.35413403E-06	-1.21721276E+01	+5.51794411E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.343750	-1.28173458E-06	+1.35412809E-06	-1.21531529E+01	+4.20954083E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.382812	-1.31866774E-06	+1.35412217E-06	-1.21392405E+01	+2.92252803E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.421875	-1.34262137E-06	+1.35411629E-06	-1.21303206E+01	+1.65015893E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.460938	-1.35335974E-06	+1.35411048E-06	-1.21263487E+01	+3.85983719E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.500000	-1.35077715E-06	+1.35410479E-06	-1.21273051E+01	-8.76283435E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.539062	-1.33489902E-06	+1.35409925E-06	-1.21331946E+01	-2.14289038E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.578125	-1.30588166E-06	+1.35409390E-06	-1.21440464E+01	-3.42017132E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.617188	-1.26401069E-06	+1.35408875E-06	-1.21599147E+01	-4.71467490E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.656250	-1.20969822E-06	+1.35408385E-06	-1.21808798E+01	-6.03330148E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.695312	-1.14347885E-06	+1.35407922E-06	-1.22070499E+01	-7.38345593E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.734375	-1.06600437E-06	+1.35407488E-06	-1.22385631E+01	-8.77322349E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.773438	-9.78037340E-07	+1.35407088E-06	-1.22755907E+01	-1.02115778E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.812500	-8.80443617E-07	+1.35406721E-06	-1.23183410E+01	-1.17086335E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.851562	-7.74183799E-07	+1.35406392E-06	-1.23670644E+01	-1.32759586E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.890625	-6.60303792E-07	+1.35406101E-06	-1.24220595E+01	-1.49269700E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.929688	-5.39924506E-07	+1.35405850E-06	-1.24836814E+01	-1.66774399E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
2.968750	-4.14230826E-07	+1.35405640E-06	-1.25523520E+01	-1.85461594E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.007812	-2.84459952E-07	+1.35405473E-06	-1.26285732E+01	-2.05558175E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.046875	-1.51889216E-07	+1.35405349E-06	-1.27129443E+01	-2.27341895E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.085938	-1.78235117E-08	+1.35405269E-06	-1.28061841E+01	-2.51157705E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.125000	+1.16417546E-07	+1.35405233E-06	-1.29091612E+01	-2.77440661E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.164062	+2.49512616E-07	+1.35405242E-06	-1.30229346E+01	-3.06748718E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.203125	+3.80151631E-07	+1.35405294E-06	-1.31488087E+01	-3.39810851E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.242188	+5.07048697E-07	+1.35405389E-06	-1.32884118E+01	-3.77599577E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.281250	+6.28954749E-07	+1.35405527E-06	-1.34438084E+01	-4.21443743E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.320312	+7.44669846E-07	+1.35405707E-06	-1.36176648E+01	-4.73210411E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.359375	+8.53054982E-07	+1.35405927E-06	-1.38135040E+01	-5.35611110E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.398438	+9.53043297E-07	+1.35406186E-06	-1.40361109E+01	-6.12744954E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.437500	+1.04365058E-06	+1.35406482E-06	-1.42922110E+01	-7.11125560E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.476562	+1.12398496E-06	+1.35406814E-06	-1.45916778E+01	-8.41787084E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.515625	+1.19325567E-06	+1.35407178E-06	-1.49498571E+01	-1.02509210E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.554688	+1.25078087E-06	+1.35407573E-06	-1.53925310E+01	-1.30347818E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.593750	+1.29599429E-06	+1.35407997E-06	-1.59681995E+01	-1.78391572E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.632812	+1.32845087E-06	+1.35408446E-06	-1.67862151E+01	-2.85190361E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.671875	+1.34783113E-06	+1.35408918E-06	-1.81962492E+01	-6.58187210E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.710938	+1.35394426E-06	+1.35409410E-06	-2.19283027E+01	+2.09187205E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.750000	+1.34673009E-06	+1.35409920E-06	-1.80328217E+01	+6.68778506E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.789062	+1.32625958E-06	+1.35410443E-06	-1.67034706E+01	+2.71323483E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.828125	+1.29273421E-06	+1.35410977E-06	-1.59131069E+01	+1.73064056E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06
3.867188	+1.24648395E-06	+1.35411519E-06	-1.53514077E+01	+1.14525960E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247986E-12	+8.22838456E-12	-1.82210246E-06	-4.51587369E-06


==> anc/otoc_to_plot_bosonic_M500_L1.1225_n500_beta3.5000.dat <==
300.000000	+5.53104939E-03	+5.43002691E-02	-2.32750873E+00	-2.65337636E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
306.000000	+1.93920467E-03	+6.25271344E-02	-2.11051240E+00	+7.49854839E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
312.000000	-4.50903787E-02	+7.48416528E-02	-1.42768292E+00	-1.29390878E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
318.000000	+6.06095205E-02	+7.34346328E-02	-3.66320294E+00	+1.52154208E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
324.000000	-4.92896004E-02	+7.28523239E-02	-1.40942442E+00	-3.39429235E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
330.000000	+6.69367323E-02	+7.54710044E-02	-4.07051803E+00	-1.99312409E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
336.000000	-3.15715311E-02	+6.45880189E-02	-1.64859931E+00	+1.47156509E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
342.000000	+6.80465105E-03	+5.67020155E-02	-2.30463991E+00	-4.79887957E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
348.000000	+5.88060513E-03	+5.99432380E-02	-2.22446486E+00	+8.13157850E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
354.000000	-5.59266957E-02	+7.64640316E-02	-1.32885049E+00	-8.04227332E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
360.000000	+4.94071108E-02	+7.00025663E-02	-3.18953765E+00	-1.80348221E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
366.000000	-5.69395515E-02	+7.26167852E-02	-1.35049228E+00	-4.93450421E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
372.000000	+6.99745890E-02	+8.13668007E-02	-3.78167816E+00	-3.32361538E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
378.000000	-2.60808792E-02	+6.08646632E-02	-1.74932613E+00	+1.07254629E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
384.000000	+1.45571074E-02	+5.58209026E-02	-2.49462261E+00	-3.90154192E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
390.000000	+1.16834044E-02	+6.61232827E-02	-2.21751116E+00	+8.92288240E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
396.000000	-5.08439090E-02	+6.95454773E-02	-1.42387672E+00	-8.29517819E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
402.000000	+4.76698542E-02	+6.77890739E-02	-3.21293254E+00	+1.87135744E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
408.000000	-7.06598106E-02	+8.00406661E-02	-1.19931383E+00	-2.84957170E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
414.000000	+6.20626503E-02	+7.63550364E-02	-3.55488114E+00	-4.67121907E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
420.000000	-2.37581592E-02	+6.22763065E-02	-1.75986012E+00	+9.09389121E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
426.000000	+1.66688369E-02	+5.92322016E-02	-2.46361420E+00	-5.84726737E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
432.000000	+2.04784982E-02	+6.31305720E-02	-2.46153220E+00	+8.12970713E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
438.000000	-4.32320062E-02	+6.96743484E-02	-1.48804934E+00	-6.64024573E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
444.000000	+4.62707142E-02	+6.54963851E-02	-3.25836169E+00	+2.56830536E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
450.000000	-7.22690168E-02	+8.13929853E-02	-1.17985270E+00	+1.83394345E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
456.000000	+5.45696278E-02	+7.85280429E-02	-3.03828848E+00	-4.85436500E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
462.000000	-2.68011497E-02	+5.90170926E-02	-1.76237650E+00	+5.42542115E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
468.000000	+1.66874701E-02	+6.26290304E-02	-2.38723794E+00	-6.50004506E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
474.000000	+2.65740545E-02	+6.59134399E-02	-2.54238191E+00	+6.58454350E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
480.000000	-4.01324310E-02	+6.11097401E-02	-1.59709272E+00	-5.06683868E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
486.000000	+4.76396660E-02	+6.90571061E-02	-3.15040255E+00	+3.84878968E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
492.000000	-7.61107782E-02	+8.45620447E-02	-1.13523796E+00	+1.99181954E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
498.000000	+4.43165907E-02	+7.15167789E-02	-2.91138421E+00	-4.70330366E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
504.000000	-2.63269234E-02	+6.50482396E-02	-1.69963440E+00	+4.73421294E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
510.000000	+1.64534834E-02	+6.44596486E-02	-2.34327865E+00	-9.01201110E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
516.000000	+3.08350173E-02	+6.18209207E-02	-2.78107573E+00	+5.40707998E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
522.000000	-2.98158686E-02	+6.20361734E-02	-1.69442905E+00	-6.35918212E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
528.000000	+5.36253860E-02	+6.80715732E-02	-3.54417758E+00	+4.42406053E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
534.000000	-7.19188375E-02	+8.42700836E-02	-1.16354179E+00	+7.85377576E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
540.000000	+3.51164306E-02	+7.21892328E-02	-2.60172449E+00	-3.82392319E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
546.000000	-3.42248153E-02	+6.44860994E-02	-1.62241257E+00	+4.24454584E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
552.000000	+6.79230699E-03	+6.84889245E-02	-2.09237899E+00	-9.32265344E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
558.000000	+2.86034729E-02	+6.08521529E-02	-2.74113099E+00	+2.63280402E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
564.000000	-2.85498544E-02	+5.60697178E-02	-1.77644251E+00	-5.85006490E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
570.000000	+5.85379914E-02	+7.45200910E-02	-3.44313877E+00	+3.82178165E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
576.000000	-5.25291988E-02	+8.13287814E-02	-1.31782871E+00	+6.58562903E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
582.000000	+3.22595607E-02	+6.74841644E-02	-2.65286329E+00	-1.56175028E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
588.000000	-3.75005360E-02	+7.34816115E-02	-1.50523874E+00	+5.62799398E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
594.000000	-3.08186813E-03	+6.61252753E-02	-1.97750401E+00	-2.13701696E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
150.000000	+3.81583348E-02	+8.24087275E-02	-2.42474385E+00	+5.68121947E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
153.000000	-5.27662482E-02	+8.16066301E-02	-1.31398949E+00	+1.72380962E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
156.000000	-5.01970814E-02	+7.42835358E-02	-1.39045808E+00	-1.77492430E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
159.000000	+1.96406150E-02	+6.59647931E-02	-2.37894407E+00	-2.26971897E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
162.000000	+2.95191440E-02	+6.14099781E-02	-2.75228946E+00	+8.63542344E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
165.000000	-1.65889469E-02	+6.11836727E-02	-1.86081866E+00	+1.99184335E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
168.000000	-4.23980426E-02	+6.29663394E-02	-1.55718345E+00	+2.33512006E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
171.000000	-2.43893060E-02	+6.50800914E-02	-1.72071146E+00	-1.19336635E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
174.000000	+1.41201230E-02	+6.56110098E-02	-2.27320326E+00	-2.01603134E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
177.000000	+3.63058050E-02	+6.29955080E-02	-2.93033026E+00	-1.73506809E-04	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
180.000000	+7.92300026E-03	+5.93603109E-02	-2.27424430E+00	+2.21072147E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
183.000000	-3.95601459E-02	+6.09954447E-02	-1.60389738E+00	+8.30890164E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
186.000000	-1.36602360E-02	+7.10213262E-02	-1.77571020E+00	-3.15063336E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
189.000000	+6.76128690E-02	+8.27982122E-02	-3.49427740E+00	-1.86433816E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
192.000000	+5.85118540E-02	+8.61803656E-02	-2.89431310E+00	+3.34045254E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
195.000000	-3.42175458E-02	+7.84681199E-02	-1.49000588E+00	+2.37017876E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
198.000000	-4.72253303E-02	+6.74841024E-02	-1.47220584E+00	-1.61771885E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
201.000000	+2.06160141E-02	+6.33062793E-02	-2.46063719E+00	-2.19597928E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
204.000000	+3.57856390E-02	+6.65025913E-02	-2.78979341E+00	+1.12206828E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
207.000000	-1.43028523E-02	+6.93948796E-02	-1.78739622E+00	+2.17019013E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
210.000000	-4.59379743E-02	+6.70101654E-02	-1.48767933E+00	+1.47520948E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
213.000000	-2.95201405E-02	+6.19236479E-02	-1.69888365E+00	-1.31281515E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
216.000000	+7.34931630E-03	+5.87288381E-02	-2.27536841E+00	-1.82736404E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
219.000000	+2.78985954E-02	+5.84468033E-02	-2.79530208E+00	+1.73139030E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
222.000000	+3.84975008E-03	+6.08538449E-02	-2.17148499E+00	+2.09877330E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
225.000000	-4.15627513E-02	+6.60533205E-02	-1.53603810E+00	+8.97465408E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
228.000000	-2.41712404E-02	+7.34995311E-02	-1.63300575E+00	-2.49459591E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
231.000000	+5.58537089E-02	+7.99440856E-02	-3.03279564E+00	-2.68658870E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
234.000000	+6.12438888E-02	+8.07289705E-02	-3.24495897E+00	+2.38190998E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
237.000000	-2.46543389E-02	+7.59261653E-02	-1.60364965E+00	+2.96063212E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
240.000000	-4.47270843E-02	+7.03990565E-02	-1.46857969E+00	-1.42806249E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
243.000000	+2.56072919E-02	+6.83039628E-02	-2.46048715E+00	-2.97202420E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
246.000000	+4.93213904E-02	+6.86737409E-02	-3.25179422E+00	+8.67085306E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
249.000000	-3.61793033E-03	+6.82170921E-02	-1.94023596E+00	+2.89710776E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
252.000000	-4.38320046E-02	+6.62338139E-02	-1.51352956E+00	+4.52266755E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
255.000000	-3.07800180E-02	+6.34493776E-02	-1.66887591E+00	-1.20698094E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
258.000000	+6.62075734E-03	+5.99716107E-02	-2.23771812E+00	-1.93946427E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
261.000000	+2.69769720E-02	+5.64081217E-02	-2.83255447E+00	-1.01539507E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
264.000000	+3.65013010E-03	+5.66769384E-02	-2.24381050E+00	+2.18209373E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
267.000000	-4.44144735E-02	+6.45813829E-02	-1.52329823E+00	+1.25574643E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
270.000000	-3.60592098E-02	+7.65862612E-02	-1.49036264E+00	-1.59259665E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
273.000000	+4.15144286E-02	+8.34339607E-02	-2.47885622E+00	-2.99680611E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
276.000000	+6.09701999E-02	+7.96260877E-02	-3.28844631E+00	+1.23576763E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
279.000000	-1.77526564E-02	+7.02364005E-02	-1.73739564E+00	+3.00000082E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
282.000000	-4.66874000E-02	+6.61741991E-02	-1.48844582E+00	-9.54266126E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
285.000000	+2.10930771E-02	+7.07259204E-02	-2.30995532E+00	-2.64782061E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
288.000000	+5.31764286E-02	+7.62219146E-02	-3.07713818E+00	+5.76730422E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
291.000000	+4.10594603E-03	+7.42598202E-02	-1.96391707E+00	+2.51222190E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
294.000000	-3.83803756E-02	+6.56624973E-02	-1.56980505E+00	+3.30460333E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
297.000000	-2.80814594E-02	+5.74570974E-02	-1.76564087E+00	-1.63603248E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
75.000000	+2.69204666E-02	+6.96467617E-02	-2.45979356E+00	+1.44893661E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
76.500000	-4.82554048E-02	+6.89075171E-02	-1.45104264E+00	-1.03935380E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
78.000000	+2.89913343E-02	+6.02722566E-02	-2.77159970E+00	+3.79165118E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
79.500000	-5.05762667E-02	+8.07014424E-02	-1.33729310E+00	+2.52328052E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
81.000000	-1.13113607E-02	+5.53744740E-02	-2.01461554E+00	-3.07394145E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
82.500000	+3.26617902E-02	+8.48644037E-02	-2.25947554E+00	+8.41040326E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
84.000000	-2.93098399E-02	+5.65146723E-02	-1.76230344E+00	-4.09194688E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
85.500000	+6.27153143E-02	+7.80106587E-02	-3.48705960E+00	-6.47379527E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
87.000000	-8.98810986E-03	+6.16868120E-02	-1.95651730E+00	+5.55487925E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
88.500000	-1.25311980E-02	+6.84334220E-02	-1.82059583E+00	-2.18399507E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
90.000000	+3.10520512E-02	+6.77562911E-02	-2.61171582E+00	+1.09723330E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
91.500000	-4.70212456E-02	+6.55045242E-02	-1.49142584E+00	-1.46414312E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
93.000000	+4.69255251E-02	+7.05822953E-02	-3.05095876E+00	-2.31817910E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
94.500000	+1.35777783E-02	+6.97110395E-02	-2.18687957E+00	+3.32064084E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
96.000000	+3.95203006E-03	+6.80134041E-02	-2.05476651E+00	-3.20971723E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
97.500000	+5.19356190E-02	+7.33660808E-02	-3.14979474E+00	+1.78753856E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
99.000000	-4.54258884E-02	+6.40936714E-02	-1.51850494E+00	+2.91248039E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
100.500000	+1.91660194E-02	+7.05105015E-02	-2.27605062E+00	-1.30497603E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
102.000000	-7.82547762E-03	+6.62148827E-02	-1.90999774E+00	+1.73933426E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
103.500000	-2.37144610E-02	+6.28039948E-02	-1.75425034E+00	-5.06511556E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
105.000000	+5.96570642E-02	+7.58581082E-02	-3.42953241E+00	+8.65349857E-04	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
106.500000	-3.04112395E-02	+5.63321144E-02	-1.75165429E+00	+4.54280583E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
108.000000	+2.12434754E-02	+8.45455079E-02	-2.06669066E+00	-1.29247058E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
109.500000	-3.87295490E-03	+5.49900404E-02	-2.13939547E+00	+2.81847822E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
111.000000	-6.38846584E-02	+8.35611787E-02	-1.22114720E+00	-2.03374600E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
112.500000	+2.64206161E-02	+5.83999164E-02	-2.74951927E+00	-6.33307016E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
114.000000	-4.83840649E-02	+7.35485796E-02	-1.41113930E+00	+1.64934786E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
115.500000	+1.31327031E-02	+6.55844262E-02	-2.25471491E+00	-3.64671620E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
117.000000	+2.24319551E-02	+6.32634590E-02	-2.50515416E+00	+2.73094726E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
118.500000	-4.51550325E-02	+7.38513785E-02	-1.43543073E+00	-1.08547483E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
120.000000	+3.04435615E-02	+5.99264925E-02	-2.83079661E+00	+4.49117521E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
121.500000	-5.77749370E-02	+7.83962229E-02	-1.30069548E+00	+3.00657637E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
123.000000	-1.08965141E-02	+6.17630042E-02	-1.92882370E+00	-2.86169288E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
124.500000	+1.91829537E-02	+7.68914700E-02	-2.15920334E+00	+9.49610959E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
126.000000	-3.35234068E-02	+6.30851856E-02	-1.64394041E+00	-4.98044219E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
127.500000	+5.94467815E-02	+7.23990650E-02	-3.65333600E+00	-6.68456856E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
129.000000	-1.63473450E-02	+6.27066127E-02	-1.84447747E+00	+6.08658031E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
130.500000	-9.71198612E-03	+7.07066703E-02	-1.82736190E+00	-2.35119542E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
132.000000	+2.40184879E-02	+6.30657204E-02	-2.54983610E+00	+1.41476740E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
133.500000	-4.99554516E-02	+7.29820874E-02	-1.40293169E+00	-2.51833612E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
135.000000	+4.63878694E-02	+6.47312939E-02	-3.30533693E+00	-2.24998017E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
136.500000	+1.22683467E-02	+7.48631563E-02	-2.07792574E+00	+3.53418250E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
138.000000	+1.25912426E-02	+6.55506603E-02	-2.24508218E+00	-5.49997566E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
139.500000	+6.02264413E-02	+7.22478566E-02	-3.72791843E+00	+2.23925875E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
141.000000	-3.76794043E-02	+6.60000057E-02	-1.57330456E+00	+3.76460913E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
142.500000	+2.91936893E-02	+6.63848978E-02	-2.59853570E+00	-9.71268921E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
144.000000	-8.12398624E-03	+6.93485006E-02	-1.86468523E+00	+2.52694483E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
145.500000	-1.78474801E-02	+6.15253286E-02	-1.84045225E+00	-6.25070107E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
147.000000	+6.44692281E-02	+7.63475203E-02	-3.73989555E+00	+2.34033260E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
148.500000	-2.63664168E-02	+5.87794468E-02	-1.77024227E+00	+2.60280105E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
37.500000	-3.85105962E-02	+7.79495644E-02	-1.45705885E+00	-2.84036569E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
38.250000	+3.43593228E-02	+6.90781431E-02	-2.66732619E+00	-3.87013867E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
39.000000	-7.31488075E-03	+5.78570225E-02	-2.03757965E+00	+7.34762450E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
39.750000	-3.30876377E-02	+7.14372901E-02	-1.56518251E+00	-4.35166054E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
40.500000	+4.79260832E-02	+8.18553973E-02	-2.69032873E+00	-8.08717404E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
41.250000	+3.53081366E-02	+6.63814537E-02	-2.77825862E+00	+6.04085980E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
42.000000	-2.55155620E-02	+5.84501340E-02	-1.78419976E+00	+1.36721583E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
42.750000	+3.70507270E-02	+7.51971447E-02	-2.57317624E+00	-1.16503283E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
43.500000	+6.46151863E-02	+7.92420394E-02	-3.53174900E+00	+5.17986191E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
44.250000	-2.03739074E-02	+6.25904545E-02	-1.79619696E+00	+9.91260066E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
45.000000	-5.10300196E-03	+5.95962210E-02	-2.04485891E+00	-9.21864006E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
45.750000	+5.11589548E-02	+7.19727319E-02	-3.17899297E+00	+2.09663052E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
46.500000	-1.56440391E-02	+7.29658769E-02	-1.73036433E+00	+1.08547174E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
47.250000	-4.09187591E-02	+6.51219155E-02	-1.55078536E+00	-7.90388596E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
48.000000	+3.58802146E-02	+6.29565707E-02	-2.91594722E+00	-4.43869936E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
48.750000	+9.06550228E-03	+6.35555372E-02	-2.21659026E+00	+9.32666562E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
49.500000	-4.12196347E-02	+6.84706410E-02	-1.51694738E+00	-1.45800958E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
50.250000	+3.16777633E-02	+7.54638627E-02	-2.43529170E+00	-1.19314904E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
51.000000	+5.04828589E-02	+6.88018294E-02	-3.30667093E+00	+3.87585386E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
51.750000	-2.23729598E-02	+5.59385416E-02	-1.85391362E+00	+6.30118680E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
52.500000	+2.00159693E-02	+6.71556528E-02	-2.36149291E+00	-1.33564543E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
53.250000	+7.48062676E-02	+8.53678841E-02	-3.85738176E+00	+2.90490095E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
54.000000	+3.79052210E-04	+7.32616813E-02	-1.92575777E+00	+1.26686837E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
54.750000	-1.70446323E-02	+5.35905878E-02	-1.95707921E+00	-9.45710482E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
55.500000	+4.88590045E-02	+6.65010429E-02	-3.34432350E+00	+1.15852921E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
56.250000	+7.51953706E-04	+8.47932473E-02	-1.78329983E+00	+1.29016100E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
57.000000	-4.95709194E-02	+7.26128354E-02	-1.40908200E+00	-4.72846154E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
57.750000	+1.59458033E-02	+5.72944229E-02	-2.49256906E+00	-5.32386606E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
58.500000	+1.01284801E-02	+6.51071994E-02	-2.20766191E+00	+7.88418156E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
59.250000	-6.06704718E-02	+7.42474047E-02	-1.30994183E+00	+2.16364197E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
60.000000	-6.50941970E-03	+6.95482972E-02	-1.88311561E+00	-1.04926316E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
60.750000	+3.72827978E-02	+6.52427031E-02	-2.88383657E+00	+1.48205941E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
61.500000	-3.12733078E-02	+6.37195205E-02	-1.66080670E+00	+6.97628212E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
62.250000	-1.60136578E-02	+6.36022442E-02	-1.83739425E+00	-1.26793239E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
63.000000	+5.62610393E-02	+7.04420361E-02	-3.56270528E+00	-6.55261812E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
63.750000	+1.51574307E-03	+7.36785357E-02	-1.93568352E+00	+1.27916096E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
64.500000	-3.39068761E-02	+6.26994529E-02	-1.64396384E+00	-6.82161770E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
65.250000	+3.46166539E-02	+6.05539497E-02	-2.95892618E+00	-2.48229114E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
66.000000	+9.75976351E-03	+7.63328631E-02	-2.01630751E+00	+1.10711594E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
66.750000	-5.89815182E-02	+7.75227431E-02	-1.29825227E+00	-3.72912518E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
67.500000	-2.38004462E-03	+6.05713999E-02	-2.07224439E+00	-6.93911214E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
68.250000	+1.49670570E-02	+6.31733229E-02	-2.33911909E+00	+5.71053042E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
69.000000	-6.71160583E-02	+8.11403510E-02	-1.21566483E+00	+5.71105203E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
69.750000	-3.85980091E-02	+7.49410393E-02	-1.48246128E+00	-1.09202257E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
70.500000	+2.92574301E-02	+5.80728142E-02	-2.85369868E+00	-1.29255004E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
71.250000	-2.85095653E-02	+6.50187577E-02	-1.67634379E+00	+9.47635985E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
72.000000	-4.08265493E-02	+7.85596240E-02	-1.43224471E+00	-7.63387772E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
72.750000	+4.05922653E-02	+7.03527844E-02	-2.82142545E+00	-6.10855585E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
73.500000	+1.20428531E-02	+5.97976736E-02	-2.34852808E+00	+8.37338645E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
74.250000	-4.05546544E-02	+6.39457165E-02	-1.56541748E+00	+1.25095630E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
18.750000	+3.43810536E-02	+5.97098919E-02	-2.98266450E+00	+2.80541434E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
19.125000	+6.90104635E-04	+6.14021855E-02	-2.10846539E+00	+1.85698088E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
19.500000	-3.67209920E-02	+6.52490700E-02	-1.58992884E+00	+8.32429703E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
19.875000	-4.46873869E-02	+6.86608680E-02	-1.48414312E+00	-2.34937968E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
20.250000	-1.53174902E-02	+7.01790393E-02	-1.76613231E+00	-1.33547628E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
20.625000	+2.84792301E-02	+7.01107585E-02	-2.48575032E+00	-2.03948213E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
21.000000	+5.11151452E-02	+6.96353851E-02	-3.29574391E+00	-2.12131694E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
21.375000	+3.37119492E-02	+6.92199840E-02	-2.64484910E+00	+1.90663285E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
21.750000	-9.34793266E-03	+6.80406161E-02	-1.86576928E+00	+1.47777578E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
22.125000	-4.23504195E-02	+6.52140986E-02	-1.53651726E+00	+3.36818149E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
22.500000	-3.81058901E-02	+6.15230247E-02	-1.61315567E+00	-7.21703011E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
22.875000	-3.01716247E-03	+5.95858611E-02	-2.07779452E+00	-1.52310100E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
23.250000	+3.01393783E-02	+6.19285807E-02	-2.75548142E+00	-6.62994654E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
23.625000	+3.05302172E-02	+6.86055860E-02	-2.57504051E+00	+1.26259470E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
24.000000	-5.37764317E-03	+7.65693579E-02	-1.80853539E+00	+1.65790486E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
24.375000	-5.08281130E-02	+8.11975381E-02	-1.33161187E+00	+8.04666965E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
24.750000	-7.08825651E-02	+7.89581655E-02	-1.20503516E+00	-1.30816111E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
25.125000	-4.96096593E-02	+7.00778368E-02	-1.42972395E+00	-1.10567625E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
25.500000	-5.99598484E-03	+5.93905109E-02	-2.03429235E+00	-1.75840011E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
25.875000	+2.17553521E-02	+5.37664953E-02	-2.74852403E+00	-3.95641870E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
26.250000	+8.78401812E-03	+5.73821139E-02	-2.33102375E+00	+1.56176306E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
26.625000	-3.46846236E-02	+6.85915151E-02	-1.57720174E+00	+1.53305299E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
27.000000	-7.25636888E-02	+8.08862057E-02	-1.18123400E+00	+5.96074124E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
27.375000	-7.45204299E-02	+8.69725950E-02	-1.13014615E+00	-3.10171179E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
27.750000	-3.83448813E-02	+8.32561816E-02	-1.41386239E+00	-1.22938298E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
28.125000	+7.83087776E-03	+7.20579441E-02	-2.05218338E+00	-1.79717447E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
28.500000	+2.85143471E-02	+6.01051129E-02	-2.76174324E+00	-4.94979012E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
28.875000	+9.98633961E-03	+5.42954566E-02	-2.42341764E+00	+1.33149032E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
29.250000	-2.81957472E-02	+5.75582410E-02	-1.76312550E+00	+1.29036913E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
29.625000	-4.94395546E-02	+6.71858706E-02	-1.45564079E+00	+3.19778480E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
30.000000	-3.22347055E-02	+7.67618689E-02	-1.52329164E+00	-6.92827748E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
30.375000	+1.12580953E-02	+8.06206035E-02	-1.97526160E+00	-1.65785563E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
30.750000	+4.59942236E-02	+7.74293119E-02	-2.76668337E+00	-1.36459809E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
31.125000	+4.52804784E-02	+7.02061416E-02	-2.99871018E+00	+6.67029524E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
31.500000	+1.16543798E-02	+6.34961850E-02	-2.26641122E+00	+1.65723953E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
31.875000	-2.59269661E-02	+6.04592020E-02	-1.75578053E+00	+8.26494397E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
32.250000	-3.48804689E-02	+6.14772661E-02	-1.64654043E+00	-2.64902002E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
32.625000	-6.23837313E-03	+6.45823084E-02	-1.95445703E+00	-1.48084062E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
33.000000	+3.55910501E-02	+6.73265906E-02	-2.75717089E+00	-2.09439120E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
33.375000	+5.38999485E-02	+6.86221649E-02	-3.52525043E+00	+2.07794257E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
33.750000	+3.19433122E-02	+6.90309201E-02	-2.60132520E+00	+2.30842157E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
34.125000	-1.36104577E-02	+6.95418406E-02	-1.79393425E+00	+1.52652774E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
34.500000	-4.64166885E-02	+7.01168020E-02	-1.45642939E+00	+3.89084678E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
34.875000	-4.18592408E-02	+6.94694890E-02	-1.50212074E+00	-6.31376386E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
35.250000	-5.97790706E-03	+6.65989730E-02	-1.92996168E+00	-1.62783241E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
35.625000	+2.96484129E-02	+6.24872885E-02	-2.72299505E+00	-1.34450418E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
36.000000	+3.34358976E-02	+5.99126817E-02	-2.93833982E+00	+8.30594808E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
36.375000	+1.14793982E-04	+6.13400112E-02	-2.10004895E+00	+1.90737953E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
36.750000	-4.38319076E-02	+6.68657773E-02	-1.50780517E+00	+1.05525410E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
37.125000	-6.13031579E-02	+7.37947455E-02	-1.30860837E+00	+7.12883265E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
9.375000	+4.20780466E-03	+6.75163905E-02	-2.06658714E+00	+1.46749941E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
9.562500	-1.48901071E-02	+6.40762723E-02	-1.84558591E+00	+8.89847028E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
9.750000	-2.73896454E-02	+6.09963552E-02	-1.73289451E+00	+3.28400833E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
9.937500	-3.04441817E-02	+5.88710908E-02	-1.72243560E+00	-2.21341515E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
10.125000	-2.31997326E-02	+5.81461748E-02	-1.81589757E+00	-8.02161334E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
10.312500	-7.07884536E-03	+5.90339297E-02	-2.02324610E+00	-1.45783033E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
10.500000	+1.43896685E-02	+6.14779490E-02	-2.36258395E+00	-2.21467369E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
10.687500	+3.63485871E-02	+6.51625290E-02	-2.85374874E+00	-2.92340813E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
10.875000	+5.38254656E-02	+6.95582404E-02	-3.45886200E+00	-2.54842960E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
11.062500	+6.29156496E-02	+7.39962765E-02	-3.80940984E+00	+7.61861260E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
11.250000	+6.15755017E-02	+7.77642410E-02	-3.43029220E+00	+2.67552868E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
11.437500	+4.99966309E-02	+8.02171615E-02	-2.80608658E+00	+3.02156808E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
11.625000	+3.06249848E-02	+8.08947561E-02	-2.29720417E+00	+2.31167480E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
11.812500	+7.71449071E-03	+7.96233565E-02	-1.93920853E+00	+1.56084423E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
12.000000	-1.36910937E-02	+7.65712637E-02	-1.71188759E+00	+9.14424351E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
12.187500	-2.90865832E-02	+7.22359367E-02	-1.59629940E+00	+3.50670218E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
12.375000	-3.55846274E-02	+6.73631499E-02	-1.58038626E+00	-1.66169500E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
12.562500	-3.23868299E-02	+6.28146164E-02	-1.65861297E+00	-6.67346559E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
12.750000	-2.07459207E-02	+5.94094498E-02	-1.83064121E+00	-1.16773304E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
12.937500	-3.67092905E-03	+5.77711695E-02	-2.09651285E+00	-1.62291119E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
13.125000	+1.45977879E-02	+5.82116566E-02	-2.43923291E+00	-1.80542455E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
13.312500	+2.94535017E-02	+6.06735680E-02	-2.77354706E+00	-1.20772439E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
13.500000	+3.70110636E-02	+6.47400565E-02	-2.89212956E+00	+2.80108965E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
13.687500	+3.50316704E-02	+6.97095462E-02	-2.66850620E+00	+1.64210074E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
13.875000	+2.33923233E-02	+7.47218583E-02	-2.27634178E+00	+2.04986353E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
14.062500	+4.11344401E-03	+7.89121603E-02	-1.89980738E+00	+1.79250955E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
14.250000	-1.89653116E-02	+8.15648098E-02	-1.60415070E+00	+1.32983877E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
14.437500	-4.09219896E-02	+8.22387417E-02	-1.40111784E+00	+8.40232921E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
14.625000	-5.69248695E-02	+8.08394979E-02	-1.28906336E+00	+3.63448760E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
14.812500	-6.35195046E-02	+7.76249048E-02	-1.26482455E+00	-1.01078298E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
15.000000	-5.94912187E-02	+7.31490054E-02	-1.32696772E+00	-5.65360727E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
15.187500	-4.60187912E-02	+6.81608803E-02	-1.47683483E+00	-1.04159962E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
15.375000	-2.62731756E-02	+6.34779458E-02	-1.71756758E+00	-1.51937584E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
15.562500	-4.73334632E-03	+5.98532778E-02	-2.04660077E+00	-1.89148781E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
15.750000	+1.36993737E-02	+5.78555404E-02	-2.42687551E+00	-1.79058191E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
15.937500	+2.47756887E-02	+5.77767299E-02	-2.71806898E+00	-7.24917475E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
16.125000	+2.59347611E-02	+5.95805713E-02	-2.69871956E+00	+8.85113824E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
16.312500	+1.69131665E-02	+6.29046758E-02	-2.38615130E+00	+1.85290668E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
16.500000	-2.81021175E-04	+6.71246086E-02	-2.00387956E+00	+1.88842251E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
16.687500	-2.19019804E-02	+7.14722348E-02	-1.67799286E+00	+1.50325864E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
16.875000	-4.32622508E-02	+7.51829641E-02	-1.44015757E+00	+1.02806043E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
17.062500	-5.96570697E-02	+7.76387546E-02	-1.29247020E+00	+5.54419231E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
17.250000	-6.73415176E-02	+7.84762600E-02	-1.23225035E+00	+9.01616559E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
17.437500	-6.43792028E-02	+7.76380460E-02	-1.25865958E+00	-3.79574981E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
17.625000	-5.11122559E-02	+7.53592618E-02	-1.37459097E+00	-8.76762326E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
17.812500	-3.01243720E-02	+7.20992359E-02	-1.58744545E+00	-1.42297499E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
18.000000	-5.73469430E-03	+6.84384022E-02	-1.90820659E+00	-2.01211315E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
18.187500	+1.68955708E-02	+6.49637411E-02	-2.34198788E+00	-2.48319570E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
18.375000	+3.29360905E-02	+6.21663108E-02	-2.83940498E+00	-2.17187445E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
18.562500	+3.90829205E-02	+6.03714264E-02	-3.15644080E+00	-1.20984093E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.687500	-4.11282125E-02	+7.42079066E-02	-1.46675746E+00	+5.90598488E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.781250	-4.69674933E-02	+7.35689041E-02	-1.42265634E+00	+3.50225397E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.875000	-5.03750832E-02	+7.27890525E-02	-1.40109020E+00	+1.12439784E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.968750	-5.11901463E-02	+7.19144314E-02	-1.40157388E+00	-1.21921199E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
5.062500	-4.93915255E-02	+7.09889887E-02	-1.42395042E+00	-3.56235606E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
5.156250	-4.50980874E-02	+7.00524212E-02	-1.46836806E+00	-5.93582192E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
5.250000	-3.85625760E-02	+6.91386553E-02	-1.53524708E+00	-8.36586857E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
5.343750	-3.01584519E-02	+6.82749314E-02	-1.62522809E+00	-1.08709780E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
5.437500	-2.03597230E-02	+6.74814365E-02	-1.73907792E+00	-1.34544799E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
5.531250	-9.71466961E-03	+6.67713910E-02	-1.87749959E+00	-1.60882399E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
5.625000	+1.18473203E-03	+6.61514872E-02	-2.04073242E+00	-1.86781398E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
5.718750	+1.17353599E-02	+6.56225824E-02	-2.22771471E+00	-2.09953442E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
5.812500	+2.13551936E-02	+6.51805681E-02	-2.43439512E+00	-2.25547765E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
5.906250	+2.95135302E-02	+6.48173558E-02	-2.65061677E+00	-2.24584861E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
6.000000	+3.57581787E-02	+6.45219416E-02	-2.85549174E+00	-1.93915222E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
6.093750	+3.97391775E-02	+6.42815298E-02	-3.01420781E+00	-1.22660014E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
6.187500	+4.12286418E-02	+6.40827030E-02	-3.08547926E+00	-1.69037923E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
6.281250	+4.01359329E-02	+6.39126226E-02	-3.04590242E+00	+9.36987803E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
6.375000	+3.65167450E-02	+6.37602202E-02	-2.90979405E+00	+1.75521425E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
6.468750	+3.05743561E-02	+6.36173100E-02	-2.71679975E+00	+2.15761738E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
6.562500	+2.26515565E-02	+6.34795234E-02	-2.50524079E+00	+2.22344320E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
6.656250	+1.32127257E-02	+6.33469528E-02	-2.29990415E+00	+2.08931137E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
6.750000	+2.81691835E-03	+6.32244136E-02	-2.11349491E+00	+1.85865812E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
6.843750	-7.91583332E-03	+6.31212718E-02	-1.95140575E+00	+1.59026016E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
6.937500	-1.83419667E-02	+6.30508458E-02	-1.81532113E+00	+1.31273907E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
7.031250	-2.78324715E-02	+6.30294422E-02	-1.70526718E+00	+1.03819930E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
7.125000	-3.58090682E-02	+6.30751189E-02	-1.62065876E+00	+7.70443420E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
7.218750	-4.17767953E-02	+6.32062710E-02	-1.56080903E+00	+5.09278278E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
7.312500	-4.53520103E-02	+6.34401217E-02	-1.52516908E+00	+2.52660945E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
7.406250	-4.62850319E-02	+6.37911833E-02	-1.51343511E+00	-2.25454022E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
7.500000	-4.44764041E-02	+6.42697482E-02	-1.52559181E+00	-2.58620878E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
7.593750	-3.99853278E-02	+6.48804868E-02	-1.56192652E+00	-5.19676502E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
7.687500	-3.30286257E-02	+6.56212473E-02	-1.62303115E+00	-7.88644444E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
7.781250	-2.39690524E-02	+6.64821715E-02	-1.70979736E+00	-1.06861844E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
7.875000	-1.32929069E-02	+6.74452258E-02	-1.82339711E+00	-1.36223951E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
7.968750	-1.57850314E-03	+6.84842164E-02	-1.96521726E+00	-1.67076833E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
8.062500	+1.05414440E-02	+6.95653133E-02	-2.13666617E+00	-1.99168580E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
8.156250	+2.24195875E-02	+7.06480689E-02	-2.33865835E+00	-2.31291271E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
8.250000	+3.34320366E-02	+7.16869035E-02	-2.57033731E+00	-2.59980082E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
8.343750	+4.30119253E-02	+7.26330297E-02	-2.82612101E+00	-2.76949167E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
8.437500	+5.06770929E-02	+7.34367856E-02	-3.08961699E+00	-2.65706807E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
8.531250	+5.60518552E-02	+7.40503266E-02	-3.32432127E+00	-2.03265216E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
8.625000	+5.88835524E-02	+7.44305700E-02	-3.47073927E+00	-8.01251036E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
8.718750	+5.90544180E-02	+7.45422125E-02	-3.47455584E+00	+7.13373265E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
8.812500	+5.65885420E-02	+7.43605798E-02	-3.33698179E+00	+1.92531221E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
8.906250	+5.16528032E-02	+7.38740368E-02	-3.11355980E+00	+2.52545309E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
9.000000	+4.45502208E-02	+7.30857163E-02	-2.86345933E+00	+2.61887813E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
9.093750	+3.57045793E-02	+7.20143892E-02	-2.62252015E+00	+2.43627544E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
9.187500	+2.56363946E-02	+7.06943885E-02	-2.40665769E+00	+2.14069639E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
9.281250	+1.49318695E-02	+6.91745750E-02	-2.22113958E+00	+1.81702328E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.343750	-2.50135695E-02	+6.73672638E-02	-1.68868857E+00	+3.05204504E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.390625	-2.73832257E-02	+6.60321720E-02	-1.67755191E+00	+1.69959798E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.437500	-2.91181608E-02	+6.47464335E-02	-1.67275484E+00	+3.49159907E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.484375	-3.02003141E-02	+6.35213682E-02	-1.67427854E+00	-1.00023284E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.531250	-3.06209824E-02	+6.23675403E-02	-1.68213202E+00	-2.35429927E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.578125	-3.03810961E-02	+6.12946643E-02	-1.69635009E+00	-3.71833560E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.625000	-2.94913284E-02	+6.03115185E-02	-1.71699142E+00	-5.09726218E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.671875	-2.79720246E-02	+5.94258684E-02	-1.74413692E+00	-6.49563853E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.718750	-2.58529421E-02	+5.86443989E-02	-1.77788803E+00	-7.91763004E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.765625	-2.31728067E-02	+5.79726571E-02	-1.81836471E+00	-9.36690133E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.812500	-1.99786922E-02	+5.74150066E-02	-1.86570273E+00	-1.08463989E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.859375	-1.63252446E-02	+5.69745937E-02	-1.92004969E+00	-1.23579675E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.906250	-1.22737736E-02	+5.66533262E-02	-1.98155868E+00	-1.39017170E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.953125	-7.89124175E-03	+5.64518650E-02	-2.05037829E+00	-1.54750170E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.000000	-3.24918167E-03	+5.63696289E-02	-2.12663696E+00	-1.70709351E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.046875	+1.57742875E-03	+5.64048135E-02	-2.21041831E+00	-1.86758566E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.093750	+6.51130473E-03	+5.65544221E-02	-2.30172312E+00	-2.02659126E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.140625	+1.14739838E-02	+5.68143109E-02	-2.40041124E+00	-2.18017289E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.187500	+1.63869275E-02	+5.71792453E-02	-2.50611432E+00	-2.32209383E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.234375	+2.11725848E-02	+5.76429699E-02	-2.61810754E+00	-2.44280289E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.281250	+2.57554087E-02	+5.81982886E-02	-2.73512710E+00	-2.52818017E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.328125	+3.00628261E-02	+5.88371561E-02	-2.85512443E+00	-2.55826807E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.375000	+3.40261619E-02	+5.95507793E-02	-2.97496473E+00	-2.50663794E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.421875	+3.75815191E-02	+6.03297270E-02	-3.09012173E+00	-2.34174918E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.468750	+4.06706176E-02	+6.11640484E-02	-3.19450371E+00	-2.03235705E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.515625	+4.32415919E-02	+6.20433972E-02	-3.28065521E+00	-1.55862194E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.562500	+4.52497442E-02	+6.29571610E-02	-3.34062452E+00	-9.27278468E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.609375	+4.66582437E-02	+6.38945939E-02	-3.36758756E+00	-1.83015335E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.656250	+4.74387604E-02	+6.48449504E-02	-3.35778221E+00	+5.95273310E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.703125	+4.75720151E-02	+6.57976189E-02	-3.31178069E+00	+1.31722080E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.750000	+4.70482257E-02	+6.67422518E-02	-3.23429276E+00	+1.91093041E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.796875	+4.58674263E-02	+6.76688906E-02	-3.13263096E+00	+2.34152740E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.843750	+4.40396378E-02	+6.85680846E-02	-3.01477456E+00	+2.61031321E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.890625	+4.15848694E-02	+6.94309994E-02	-2.88791410E+00	+2.74139742E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.937500	+3.85329361E-02	+7.02495152E-02	-2.75776855E+00	+2.76705386E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
3.984375	+3.49230825E-02	+7.10163119E-02	-2.62850280E+00	+2.71804534E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.031250	+3.08034126E-02	+7.17249412E-02	-2.50295180E+00	+2.61940871E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.078125	+2.62301318E-02	+7.23698832E-02	-2.38293324E+00	+2.48974930E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.125000	+2.12666178E-02	+7.29465885E-02	-2.26953781E+00	+2.34211859E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.171875	+1.59823426E-02	+7.34515041E-02	-2.16335962E+00	+2.18531250E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.218750	+1.04516779E-02	+7.38820841E-02	-2.06466476E+00	+2.02507171E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.265625	+4.75261469E-03	+7.42367845E-02	-1.97350914E+00	+1.86502540E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.312500	-1.03456190E-03	+7.45150439E-02	-1.88981863E+00	+1.70737702E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.359375	-6.82860975E-03	+7.47172493E-02	-1.81344255E+00	+1.55338135E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.406250	-1.25486419E-02	+7.48446889E-02	-1.74418913E+00	+1.40366834E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.453125	-1.81153849E-02	+7.48994929E-02	-1.68184864E+00	+1.25845953E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.500000	-2.34523579E-02	+7.48845633E-02	-1.62620854E+00	+1.11771159E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.546875	-2.84869552E-02	+7.48034943E-02	-1.57706318E+00	+9.81211059E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.593750	-3.31514200E-02	+7.46604852E-02	-1.53422001E+00	+8.48636678E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
4.640625	-3.73837040E-02	+7.44602473E-02	-1.49750349E+00	+7.17934683E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.171875	+7.66118166E-02	+8.22352800E-02	-4.48766037E+00	+1.94903522E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.195312	+7.69804493E-02	+8.26969451E-02	-4.47125209E+00	+1.20526909E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.218750	+7.71754871E-02	+8.31258054E-02	-4.43116338E+00	+2.15759994E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.242188	+7.71960436E-02	+8.35209390E-02	-4.37011460E+00	+2.97162996E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.265625	+7.70418417E-02	+8.38815144E-02	-4.29186822E+00	+3.61712085E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.289062	+7.67132168E-02	+8.42067922E-02	-4.20056206E+00	+4.08977102E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.312500	+7.62111160E-02	+8.44961263E-02	-4.10016021E+00	+4.40419711E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.335938	+7.55370960E-02	+8.47489652E-02	-3.99411532E+00	+4.58514518E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.359375	+7.46933164E-02	+8.49648524E-02	-3.88523153E+00	+4.66022588E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.382812	+7.36825314E-02	+8.51434271E-02	-3.77566723E+00	+4.65533790E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.406250	+7.25080781E-02	+8.52844247E-02	-3.66701256E+00	+4.59249995E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.429688	+7.11738622E-02	+8.53876761E-02	-3.56039379E+00	+4.48929496E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.453125	+6.96843411E-02	+8.54531085E-02	-3.45657686E+00	+4.35917782E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.476562	+6.80445046E-02	+8.54807440E-02	-3.35605733E+00	+4.21213429E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.500000	+6.62598529E-02	+8.54706993E-02	-3.25913306E+00	+4.05540307E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.523438	+6.43363733E-02	+8.54231845E-02	-3.16596031E+00	+3.89412783E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.546875	+6.22805140E-02	+8.53385024E-02	-3.07659582E+00	+3.73189362E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.570312	+6.00991574E-02	+8.52170463E-02	-2.99102780E+00	+3.57114561E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.593750	+5.77995908E-02	+8.50592991E-02	-2.90919837E+00	+3.41350569E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.617188	+5.53894771E-02	+8.48658310E-02	-2.83101972E+00	+3.26000695E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.640625	+5.28768236E-02	+8.46372974E-02	-2.75638555E+00	+3.11126504E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.664062	+5.02699510E-02	+8.43744369E-02	-2.68517917E+00	+2.96760232E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.687500	+4.75774608E-02	+8.40780686E-02	-2.61727919E+00	+2.82913730E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.710938	+4.48082041E-02	+8.37490896E-02	-2.55256336E+00	+2.69584861E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.734375	+4.19712486E-02	+8.33884719E-02	-2.49091128E+00	+2.56762080E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.757812	+3.90758468E-02	+8.29972596E-02	-2.43220614E+00	+2.44427683E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.781250	+3.61314042E-02	+8.25765656E-02	-2.37633581E+00	+2.32560105E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.804688	+3.31474477E-02	+8.21275682E-02	-2.32319359E+00	+2.21135542E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.828125	+3.01335947E-02	+8.16515079E-02	-2.27267852E+00	+2.10129082E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.851562	+2.70995225E-02	+8.11496833E-02	-2.22469558E+00	+1.99515478E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.875000	+2.40549384E-02	+8.06234477E-02	-2.17915564E+00	+1.89269689E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.898438	+2.10095505E-02	+8.00742051E-02	-2.13597541E+00	+1.79367218E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.921875	+1.79730384E-02	+7.95034063E-02	-2.09507726E+00	+1.69784350E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.945312	+1.49550258E-02	+7.89125449E-02	-2.05638900E+00	+1.60498280E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.968750	+1.19650519E-02	+7.83031530E-02	-2.01984369E+00	+1.51487186E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
1.992188	+9.01254480E-03	+7.76767971E-02	-1.98537938E+00	+1.42730267E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.015625	+6.10679438E-03	+7.70350741E-02	-1.95293888E+00	+1.34207733E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.039062	+3.25692573E-03	+7.63796068E-02	-1.92246951E+00	+1.25900798E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.062500	+4.71873067E-04	+7.57120398E-02	-1.89392288E+00	+1.17791638E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.085938	-2.23964628E-03	+7.50340351E-02	-1.86725467E+00	+1.09863360E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.109375	-4.86915768E-03	+7.43472679E-02	-1.84242443E+00	+1.02099954E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.132812	-7.40845473E-03	+7.36534223E-02	-1.81939532E+00	+9.44862510E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.156250	-9.84962477E-03	+7.29541874E-02	-1.79813400E+00	+8.70078750E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.179688	-1.21850741E-02	+7.22512525E-02	-1.77861038E+00	+7.96512003E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.203125	-1.44075530E-02	+7.15463036E-02	-1.76079750E+00	+7.24033068E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.226562	-1.65101805E-02	+7.08410190E-02	-1.74467133E+00	+6.52519381E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.250000	-1.84864691E-02	+7.01370653E-02	-1.73021065E+00	+5.81854615E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.273438	-2.03303482E-02	+6.94360934E-02	-1.71739689E+00	+5.11928288E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.296875	-2.20361881E-02	+6.87397349E-02	-1.70621401E+00	+4.42635397E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01
2.320312	-2.35988224E-02	+6.80495980E-02	-1.69664836E+00	+3.73633636E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766211E-02	-6.57321918E-02	-1.70032685E-01


==> anc/otoc_to_plot_bosonic_M500_L1.1225_n500_beta5.0000.dat <==
300.000000	+4.88767664E-03	+1.93485266E-02	-3.54316310E+00	+2.04580480E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
306.000000	+1.21369178E-03	+2.05295376E-02	-3.25368231E+00	+7.60355496E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
312.000000	-1.30815874E-02	+2.29311103E-02	-2.63073651E+00	-1.37665756E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
318.000000	+1.90650075E-02	+2.27672425E-02	-4.90567139E+00	+1.24745551E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
324.000000	-1.93111419E-02	+2.25168698E-02	-2.48104185E+00	-6.46685879E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
330.000000	+2.13440446E-02	+2.30479342E-02	-5.68169444E+00	-1.73899275E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
336.000000	-1.28064445E-02	+2.11434967E-02	-2.68972098E+00	+1.79730017E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
342.000000	+4.65594903E-03	+1.93828212E-02	-3.52493423E+00	-5.35746793E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
348.000000	+2.79954043E-03	+2.06493166E-02	-3.33261713E+00	+7.89881905E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
354.000000	-1.52471096E-02	+2.27508381E-02	-2.57707595E+00	-1.27640078E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
360.000000	+1.83561120E-02	+2.22147336E-02	-4.86429807E+00	+1.14529825E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
366.000000	-2.07451022E-02	+2.28510084E-02	-2.43964016E+00	-4.03296949E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
372.000000	+2.12109326E-02	+2.35891559E-02	-5.34825441E+00	-2.55645699E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
378.000000	-1.13520095E-02	+2.07267176E-02	-2.74641500E+00	+1.52904266E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
384.000000	+4.56951551E-03	+1.94671864E-02	-3.51340322E+00	-5.56836418E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
390.000000	+4.72258656E-03	+2.11670590E-02	-3.41461870E+00	+7.76841387E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
396.000000	-1.58609772E-02	+2.19808318E-02	-2.58119355E+00	-1.26524694E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
402.000000	+1.82607413E-02	+2.18634755E-02	-4.93291502E+00	+1.61272552E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
408.000000	-2.23109453E-02	+2.36109309E-02	-2.38766649E+00	-2.74698572E-03	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
414.000000	+1.98896490E-02	+2.33755594E-02	-4.96587885E+00	-3.35003134E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
420.000000	-1.00845754E-02	+2.06361601E-02	-2.78967025E+00	+1.24569837E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
426.000000	+4.40849152E-03	+1.99508219E-02	-3.47104080E+00	-6.54799841E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
432.000000	+7.08837689E-03	+2.10900670E-02	-3.57543006E+00	+7.27605125E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
438.000000	-1.57289191E-02	+2.14853939E-02	-2.59791465E+00	-1.18785254E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
444.000000	+1.83275098E-02	+2.16936105E-02	-5.00085310E+00	+1.93921263E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
450.000000	-2.29541190E-02	+2.40107080E-02	-2.36520914E+00	+3.99271410E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
456.000000	+1.79102579E-02	+2.33453729E-02	-4.52172741E+00	-3.67226356E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
462.000000	-9.77476046E-03	+2.04519907E-02	-2.80588077E+00	+9.58326033E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
468.000000	+3.36463670E-03	+2.05296281E-02	-3.37173617E+00	-7.60881034E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
474.000000	+9.01189726E-03	+2.11417562E-02	-3.71893801E+00	+6.15787848E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
480.000000	-1.53593667E-02	+2.05794280E-02	-2.63279075E+00	-1.11558202E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
486.000000	+1.88045130E-02	+2.19848007E-02	-5.05763643E+00	+2.28646297E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
492.000000	-2.29264207E-02	+2.43585689E-02	-2.35841520E+00	+6.60917309E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
498.000000	+1.57046898E-02	+2.27338865E-02	-4.26453566E+00	-3.74648143E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
504.000000	-9.22772715E-03	+2.09352464E-02	-2.80799297E+00	+8.31851941E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
510.000000	+1.96180322E-03	+2.10352046E-02	-3.26631333E+00	-9.07884938E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
516.000000	+1.05222787E-02	+2.06690262E-02	-3.89745489E+00	+4.98824488E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
522.000000	-1.44104708E-02	+2.02945425E-02	-2.66772395E+00	-1.20629559E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
528.000000	+1.97642852E-02	+2.21502379E-02	-5.34500960E+00	+2.33731481E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
534.000000	-2.16325555E-02	+2.43086267E-02	-2.38724617E+00	+1.09591978E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
540.000000	+1.36260238E-02	+2.25140254E-02	-4.02990586E+00	-3.45382714E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
546.000000	-9.09309177E-03	+2.12601302E-02	-2.80170543E+00	+7.57805101E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
552.000000	-5.11816233E-04	+2.15548544E-02	-3.12053974E+00	-9.85350735E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
558.000000	+1.09706810E-02	+2.02750287E-02	-3.98412631E+00	+3.66241958E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
564.000000	-1.44051764E-02	+1.98404446E-02	-2.68104939E+00	-1.14668787E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
570.000000	+2.03386426E-02	+2.26887390E-02	-5.36015175E+00	+1.86283610E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
576.000000	-1.89105259E-02	+2.39134888E-02	-2.45750906E+00	+1.20175634E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
582.000000	+1.21776173E-02	+2.21175868E-02	-3.91804415E+00	-2.82502934E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
588.000000	-8.31612238E-03	+2.21951291E-02	-2.79651258E+00	+7.58184901E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
594.000000	-3.11173579E-03	+2.15779563E-02	-3.00822227E+00	-1.46388385E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
150.000000	+1.24919998E-02	+2.42560350E-02	-3.74956108E+00	+6.12185291E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
153.000000	-1.60830125E-02	+2.39934887E-02	-2.52381794E+00	+2.04976804E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
156.000000	-1.74865822E-02	+2.27552814E-02	-2.51970026E+00	-1.70590416E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
159.000000	+6.96835459E-03	+2.13686348E-02	-3.54736043E+00	-3.55098076E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
162.000000	+1.57998962E-02	+2.05793171E-02	-4.65028871E+00	+6.99613142E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
165.000000	-1.37386174E-03	+2.05377245E-02	-3.12759255E+00	+3.43729550E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
168.000000	-1.67304436E-02	+2.08580011E-02	-2.58791142E+00	+5.87271415E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
171.000000	-1.00878408E-02	+2.10797375E-02	-2.77522970E+00	-1.90948434E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
174.000000	+8.96934436E-03	+2.09226287E-02	-3.73360202E+00	-3.07964130E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
177.000000	+1.55869912E-02	+2.04985610E-02	-4.62301448E+00	+9.46444240E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
180.000000	-7.82727307E-04	+2.03088256E-02	-3.16573547E+00	+3.42600598E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
183.000000	-1.74138036E-02	+2.09531768E-02	-2.56741089E+00	+4.43035342E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
186.000000	-5.06637449E-03	+2.24475943E-02	-2.89991427E+00	-3.98268933E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
189.000000	+2.04524405E-02	+2.39693535E-02	-4.95702449E+00	-1.94508280E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
192.000000	+1.58786794E-02	+2.44433369E-02	-4.06696395E+00	+3.89756687E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
195.000000	-1.28732748E-02	+2.35833697E-02	-2.61848437E+00	+2.56749552E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
198.000000	-1.78023184E-02	+2.21681728E-02	-2.52646664E+00	-1.45266415E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
201.000000	+6.01569257E-03	+2.12648651E-02	-3.49008285E+00	-3.73652226E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
204.000000	+1.69474011E-02	+2.11944659E-02	-4.76837999E+00	+5.54888372E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
207.000000	+1.63374790E-04	+2.14367918E-02	-3.15714983E+00	+3.66170717E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
210.000000	-1.68554129E-02	+2.13605157E-02	-2.57135569E+00	+7.07739313E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
213.000000	-1.16906932E-02	+2.08373263E-02	-2.73250624E+00	-1.78096378E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
216.000000	+7.06634659E-03	+2.01933855E-02	-3.63993396E+00	-3.08051308E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
219.000000	+1.47501030E-02	+1.98733787E-02	-4.58081409E+00	+7.32059171E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
222.000000	-1.39624458E-04	+2.02272472E-02	-3.20069846E+00	+3.37530932E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
225.000000	-1.74901821E-02	+2.13315270E-02	-2.55562850E+00	+6.67427661E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
228.000000	-7.59657972E-03	+2.28010987E-02	-2.80024186E+00	-3.31520281E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
231.000000	+1.85631121E-02	+2.38745252E-02	-4.54475018E+00	-2.67772847E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
234.000000	+1.78477472E-02	+2.39443345E-02	-4.40687894E+00	+3.05562277E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
237.000000	-1.00943828E-02	+2.31282575E-02	-2.71137652E+00	+3.13651249E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
240.000000	-1.78550191E-02	+2.21752803E-02	-2.52497145E+00	-1.19586772E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
243.000000	+5.51999553E-03	+2.17313347E-02	-3.42889715E+00	-4.39320344E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
246.000000	+1.89104920E-02	+2.17787779E-02	-5.16089351E+00	+2.64890682E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
249.000000	+2.81092856E-03	+2.18148501E-02	-3.26996274E+00	+4.28436915E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
252.000000	-1.60461672E-02	+2.14536507E-02	-2.59027202E+00	+9.36716525E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
255.000000	-1.26383753E-02	+2.06988707E-02	-2.70793283E+00	-1.61770901E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
258.000000	+5.68653324E-03	+1.98931904E-02	-3.56089743E+00	-3.05202886E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
261.000000	+1.41857044E-02	+1.95269451E-02	-4.53915014E+00	+5.41596370E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
264.000000	+3.90380595E-04	+2.00520002E-02	-3.23593961E+00	+3.32623564E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
267.000000	-1.78364686E-02	+2.14625419E-02	-2.54340876E+00	+8.94556059E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
270.000000	-1.05527767E-02	+2.30766718E-02	-2.69920597E+00	-2.62238145E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
273.000000	+1.57449313E-02	+2.38929148E-02	-4.11683763E+00	-3.25773046E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
276.000000	+1.87445785E-02	+2.35070361E-02	-4.65384425E+00	+2.19965534E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
279.000000	-7.97106811E-03	+2.25239605E-02	-2.79704443E+00	+3.56886056E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
282.000000	-1.85459629E-02	+2.19855670E-02	-2.51252791E+00	-8.55932952E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
285.000000	+3.99190803E-03	+2.22389668E-02	-3.31060420E+00	-4.58421774E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
288.000000	+2.00757916E-02	+2.26655111E-02	-5.26305855E+00	-1.24419272E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
291.000000	+5.49047174E-03	+2.24249612E-02	-3.38525576E+00	+4.38681568E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
294.000000	-1.46285714E-02	+2.13757493E-02	-2.63096915E+00	+1.11066604E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
297.000000	-1.28751192E-02	+2.00999554E-02	-2.71885614E+00	-1.69657930E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
75.000000	+9.95892092E-03	+2.18902752E-02	-3.73543835E+00	+1.87218580E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
76.500000	-1.77428119E-02	+2.22168338E-02	-2.52673801E+00	-2.60585345E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
78.000000	+1.49162676E-02	+2.03760761E-02	-4.51719439E+00	-1.09479562E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
79.500000	-1.49753525E-02	+2.36931825E-02	-2.55958188E+00	+4.67579567E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
81.000000	-2.61960707E-03	+1.95817277E-02	-3.11445569E+00	-4.03055459E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
82.500000	+1.26034981E-02	+2.41439664E-02	-3.76874826E+00	+1.49654316E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
84.000000	-1.50335814E-02	+1.97489525E-02	-2.66549274E+00	-4.32925189E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
85.500000	+2.02369491E-02	+2.33859470E-02	-5.06752382E+00	-9.10514378E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
87.000000	-5.90649752E-03	+2.05621534E-02	-2.93864705E+00	+7.17927474E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
88.500000	-4.87299568E-03	+2.22631519E-02	-2.91374140E+00	-3.89106130E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
90.000000	+1.31810150E-02	+2.14180682E-02	-4.10596544E+00	+1.33659411E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
91.500000	-1.87884853E-02	+2.17335104E-02	-2.51276317E+00	-1.51169629E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
93.000000	+1.65448396E-02	+2.17786196E-02	-4.55947433E+00	-2.10229779E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
94.500000	+3.82580563E-04	+2.19493913E-02	-3.14345251E+00	+5.21309350E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
96.000000	-3.42974245E-03	+2.15749079E-02	-2.99554628E+00	-6.18702002E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
97.500000	+1.88466868E-02	+2.22171480E-02	-4.99955851E+00	+1.53934479E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
99.000000	-1.83125235E-02	+2.13681898E-02	-2.53374284E+00	+4.27373565E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
100.500000	+9.71434851E-03	+2.18624182E-02	-3.71743782E+00	-1.73148015E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
102.000000	-1.74908054E-03	+2.18550381E-02	-3.05318688E+00	+3.15780722E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
103.500000	-1.04601637E-02	+2.08678420E-02	-2.77009565E+00	-7.61969545E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
105.000000	+2.06753893E-02	+2.30754945E-02	-5.33909552E+00	+2.94269281E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
106.500000	-1.43956438E-02	+1.98237733E-02	-2.68181487E+00	+6.17546032E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
108.000000	+8.86319882E-03	+2.41677566E-02	-3.48645742E+00	-2.09304522E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
109.500000	+1.12105093E-03	+1.93840968E-02	-3.30972843E+00	+3.43538455E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
111.000000	-1.87278243E-02	+2.41676378E-02	-2.45584206E+00	-4.25837514E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
112.500000	+1.47892475E-02	+1.98797020E-02	-4.58724097E+00	-2.70439467E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
114.000000	-1.66015292E-02	+2.29511804E-02	-2.53697390E+00	+3.74018796E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
115.500000	+5.52459748E-03	+2.11582142E-02	-3.46518459E+00	-3.67921910E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
117.000000	+8.24413633E-03	+2.13606034E-02	-3.64073963E+00	+3.08060467E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
118.500000	-1.67751491E-02	+2.26185118E-02	-2.54100319E+00	-3.15140950E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
120.000000	+1.52384278E-02	+2.03343753E-02	-4.58616248E+00	+1.01664789E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
121.500000	-1.71347911E-02	+2.34788643E-02	-2.51050375E+00	+4.90834435E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
123.000000	-2.05986756E-03	+2.01591580E-02	-3.11365917E+00	-3.54089941E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
124.500000	+9.34612110E-03	+2.33850559E-02	-3.57277357E+00	+1.64086067E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
126.000000	-1.58724530E-02	+2.04780168E-02	-2.62140097E+00	-5.59424727E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
127.500000	+2.01110605E-02	+2.27320721E-02	-5.25104775E+00	-7.76714973E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
129.000000	-7.93292623E-03	+2.08618111E-02	-2.85441546E+00	+7.60206555E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
130.500000	-3.33978691E-03	+2.23008894E-02	-2.97042809E+00	-3.61326515E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
132.000000	+1.13232891E-02	+2.10630162E-02	-3.93839501E+00	+1.64901403E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
133.500000	-1.96273274E-02	+2.24237169E-02	-2.47572388E+00	-2.64131307E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
135.000000	+1.66374966E-02	+2.10472517E-02	-4.73078893E+00	-1.82877412E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
136.500000	-1.58708768E-03	+2.27074608E-02	-3.02435611E+00	+5.41058157E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
138.000000	-1.38093201E-03	+2.09728079E-02	-3.10761446E+00	-6.66568532E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
139.500000	+1.92334145E-02	+2.25222922E-02	-5.02406171E+00	+1.81596689E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
141.000000	-1.73020202E-02	+2.12413347E-02	-2.56282439E+00	+3.57954038E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
142.500000	+1.20601597E-02	+2.16855892E-02	-3.95019960E+00	-1.42815153E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
144.000000	-2.97037170E-03	+2.21414382E-02	-2.99126985E+00	+3.69181289E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
145.500000	-8.57697791E-03	+2.05583766E-02	-2.84265573E+00	-7.77879882E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
147.000000	+2.09828736E-02	+2.34172694E-02	-5.32490949E+00	+4.61950535E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
148.500000	-1.37919372E-02	+1.96743148E-02	-2.70407057E+00	+3.44825684E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
37.500000	-1.20338408E-02	+2.34678050E-02	-2.64502904E+00	-4.81856300E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
38.250000	+1.62643191E-02	+2.14527714E-02	-4.56817265E+00	-3.09819958E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
39.000000	-2.65714675E-03	+1.96487065E-02	-3.10975898E+00	+1.31956774E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
39.750000	-1.52225274E-02	+2.23317415E-02	-2.58882104E+00	-6.64557783E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
40.500000	+1.59495921E-02	+2.41814559E-02	-4.10659565E+00	-8.78186163E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
41.250000	+1.11325879E-02	+2.11919908E-02	-3.90610029E+00	+9.39482223E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
42.000000	-1.41264338E-02	+1.95647360E-02	-2.69737232E+00	+2.01261436E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
42.750000	+8.98982780E-03	+2.25943189E-02	-3.60420813E+00	-1.45033339E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
43.500000	+1.99638767E-02	+2.37895546E-02	-4.87287240E+00	+5.82886705E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
44.250000	-1.15483494E-02	+2.10652716E-02	-2.72987808E+00	+1.23314868E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
45.000000	-4.16946200E-03	+2.01544214E-02	-3.02314938E+00	-1.57414673E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
45.750000	+1.90257791E-02	+2.21014096E-02	-5.09109817E+00	+1.22867266E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
46.500000	-6.53848833E-03	+2.27080033E-02	-2.83884848E+00	+1.66452600E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
47.250000	-1.56359867E-02	+2.17127441E-02	-2.59430917E+00	-1.00313979E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
48.000000	+1.46192692E-02	+2.11143815E-02	-4.34355816E+00	-5.08800305E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
48.750000	+3.50925142E-03	+2.09201867E-02	-3.35750963E+00	+1.20600505E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
49.500000	-1.78980515E-02	+2.17506231E-02	-2.53455058E+00	-1.67523885E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
50.250000	+9.55391169E-03	+2.30961375E-02	-3.60879545E+00	-1.26688234E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
51.000000	+1.60549141E-02	+2.19831934E-02	-4.43487410E+00	+5.89161345E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
51.750000	-1.30442273E-02	+1.97271228E-02	-2.72505344E+00	+7.83271937E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
52.500000	+2.18138420E-03	+2.13762321E-02	-3.25996619E+00	-2.02674460E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
53.250000	+2.27165885E-02	+2.42840191E-02	-5.76517033E+00	+2.51401459E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
54.000000	-5.64659314E-03	+2.23405182E-02	-2.88286400E+00	+1.93956429E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
54.750000	-9.51275713E-03	+1.92414532E-02	-2.85582389E+00	-1.45639062E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
55.500000	+1.82454963E-02	+2.13947269E-02	-5.06744993E+00	-1.09562067E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
56.250000	-1.09958101E-04	+2.42865767E-02	-3.02016699E+00	+1.71636816E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
57.000000	-1.91495930E-02	+2.21854401E-02	-2.49289770E+00	-5.18374465E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
57.750000	+8.55822175E-03	+1.97690420E-02	-3.79772869E+00	-7.16893626E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
58.500000	+7.27233850E-03	+2.13750906E-02	-3.56823814E+00	+9.09076771E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
59.250000	-2.07999222E-02	+2.30377947E-02	-2.43411353E+00	+3.11160005E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
60.000000	-4.26130763E-04	+2.20647509E-02	-3.10149813E+00	-1.43643759E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
60.750000	+1.59978401E-02	+2.10805175E-02	-4.58876992E+00	+2.63609332E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
61.500000	-1.23455110E-02	+2.10534225E-02	-2.70608413E+00	+1.15751803E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
62.250000	-7.38236164E-03	+2.14677892E-02	-2.85249288E+00	-1.80040743E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
63.000000	+2.02763667E-02	+2.25195878E-02	-5.40669527E+00	-1.23272256E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
63.750000	-1.49519242E-03	+2.24844884E-02	-3.03740126E+00	+1.83636752E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
64.500000	-1.47625152E-02	+2.04874344E-02	-2.65214400E+00	-8.69318799E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
65.250000	+1.40311889E-02	+2.05404675E-02	-4.34137946E+00	-4.57636199E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
66.000000	+5.65599317E-03	+2.33993255E-02	-3.33859830E+00	+1.27644812E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
66.750000	-2.09399655E-02	+2.32236303E-02	-2.42670727E+00	+1.51310661E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
67.500000	+1.79335240E-03	+1.99440029E-02	-3.31590170E+00	-9.89640242E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
68.250000	+1.04594403E-02	+2.04679977E-02	-3.91116763E+00	+5.92739074E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
69.000000	-2.02643883E-02	+2.38954178E-02	-2.42679309E+00	+7.90412861E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
69.750000	-9.71027769E-03	+2.30448577E-02	-2.72554834E+00	-1.47315023E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
70.500000	+1.50324824E-02	+1.98781725E-02	-4.63651844E+00	-5.82407848E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
71.250000	-9.23668194E-03	+2.07783577E-02	-2.81290952E+00	+1.37474034E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
72.000000	-1.47603722E-02	+2.33390899E-02	-2.57440793E+00	-1.06725862E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
72.750000	+1.64292675E-02	+2.24838210E-02	-4.41379746E+00	-5.61117733E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
73.500000	+4.24881108E-03	+2.06691963E-02	-3.41608453E+00	+1.22215765E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
74.250000	-1.68874595E-02	+2.09782944E-02	-2.58056099E+00	+1.00590515E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
18.750000	+1.50334097E-02	+2.05867349E-02	-4.50021121E+00	+4.19948611E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
19.125000	+1.30123442E-03	+2.06442259E-02	-3.25227794E+00	+2.45615799E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
19.500000	-1.39281237E-02	+2.11127563E-02	-2.65809272E+00	+9.38809440E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
19.875000	-1.74762977E-02	+2.16360118E-02	-2.54817086E+00	-2.94969035E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
20.250000	-6.09281725E-03	+2.19936706E-02	-2.87931950E+00	-1.66945936E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
20.625000	+1.10037172E-02	+2.21861352E-02	-3.80026538E+00	-3.18346545E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
21.000000	+1.97225450E-02	+2.23022874E-02	-5.26691858E+00	-2.09207983E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
21.375000	+1.27658717E-02	+2.23244283E-02	-3.95717137E+00	+3.09160699E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
21.750000	-4.12336770E-03	+2.20932838E-02	-2.94821334E+00	+1.85103678E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
22.125000	-1.68066547E-02	+2.15034739E-02	-2.56889378E+00	+4.03153551E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
22.500000	-1.47321052E-02	+2.07404721E-02	-2.64584817E+00	-8.40002036E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
22.875000	-1.24703024E-04	+2.02789262E-02	-3.19889531E+00	-2.28252551E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
23.250000	+1.41645303E-02	+2.05681653E-02	-4.35774230E+00	-1.63813096E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
23.625000	+1.56711481E-02	+2.16433434E-02	-4.42749353E+00	+1.54252430E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
24.000000	+2.62952418E-03	+2.29933283E-02	-3.20084908E+00	+2.48240034E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
24.375000	-1.46246487E-02	+2.38082883E-02	-2.56569327E+00	+1.07617732E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
24.750000	-2.21708752E-02	+2.34740307E-02	-2.39371609E+00	-8.72466019E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
25.125000	-1.39643077E-02	+2.20342861E-02	-2.63112822E+00	-1.28052063E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
25.500000	+2.81521014E-03	+2.02854969E-02	-3.35410656E+00	-2.47201271E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
25.875000	+1.36950212E-02	+1.93326883E-02	-4.48513776E+00	-6.62206496E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
26.250000	+9.22045515E-03	+1.98522249E-02	-3.85076143E+00	+2.16077685E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
26.625000	-6.90268274E-03	+2.16015610E-02	-2.86455512E+00	+1.91268404E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
27.000000	-2.10838728E-02	+2.35440481E-02	-2.41624841E+00	+6.37999332E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
27.375000	-2.14986854E-02	+2.44972246E-02	-2.38605562E+00	-4.63056510E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
27.750000	-7.65556617E-03	+2.38784648E-02	-2.76354079E+00	-1.70504154E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
28.125000	+9.26970799E-03	+2.20738834E-02	-3.66483678E+00	-2.56848050E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
28.500000	+1.55944632E-02	+2.01882602E-02	-4.68990116E+00	+3.41939719E-03	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
28.875000	+6.50514653E-03	+1.93422010E-02	-3.66227223E+00	+2.48956039E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
29.250000	-9.74237356E-03	+1.99793207E-02	-2.82273087E+00	+1.52636416E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
29.625000	-1.87130485E-02	+2.16174912E-02	-2.51749911E+00	+2.33444623E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
30.000000	-1.22099354E-02	+2.31988757E-02	-2.64764741E+00	-9.98066008E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
30.375000	+4.72432192E-03	+2.38027731E-02	-3.26604861E+00	-2.61623696E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
30.750000	+1.82331862E-02	+2.32099656E-02	-4.60982512E+00	-1.93387734E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
31.125000	+1.74604491E-02	+2.19338614E-02	-4.71645662E+00	+1.66669981E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
31.500000	+3.41049544E-03	+2.07815942E-02	-3.35980026E+00	+2.63749473E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
31.875000	-1.20114645E-02	+2.03274900E-02	-2.73833557E+00	+9.85129791E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
32.250000	-1.57329443E-02	+2.06338160E-02	-2.62095292E+00	-3.01643100E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
32.625000	-4.45944143E-03	+2.13319353E-02	-2.96456790E+00	-1.75822674E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
33.000000	+1.22280001E-02	+2.19557743E-02	-3.93962298E+00	-3.21934170E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
33.375000	+1.99534799E-02	+2.22595249E-02	-5.37907418E+00	+8.77562358E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
33.750000	+1.18989166E-02	+2.22884854E-02	-3.87380580E+00	+3.31249760E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
34.125000	-5.45442292E-03	+2.22033588E-02	-2.89470097E+00	+1.79656244E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
34.500000	-1.79132786E-02	+2.20605169E-02	-2.52638397E+00	+4.00706524E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
34.875000	-1.55855360E-02	+2.17683527E-02	-2.59417108E+00	-7.87568091E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
35.250000	-8.76771996E-04	+2.12668179E-02	-3.11706004E+00	-2.20125306E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
35.625000	+1.35627271E-02	+2.07297993E-02	-4.24511087E+00	-1.90649956E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
36.000000	+1.52350857E-02	+2.05349086E-02	-4.54693471E+00	+1.27674890E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
36.375000	+2.30621667E-03	+2.09788483E-02	-3.28754920E+00	+2.57502034E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
36.750000	-1.45771782E-02	+2.19822330E-02	-2.61566946E+00	+1.14962557E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
37.125000	-2.11863884E-02	+2.30380737E-02	-2.42533002E+00	-1.34481907E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
9.375000	-1.81416576E-03	+2.12956488E-02	-3.07435070E+00	+1.75123257E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
9.562500	-9.35837073E-03	+2.07470868E-02	-2.80990163E+00	+1.06955749E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
9.750000	-1.42159916E-02	+2.02971945E-02	-2.67326664E+00	+4.25357056E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
9.937500	-1.52776597E-02	+2.00340760E-02	-2.65039273E+00	-1.77892170E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
10.125000	-1.22656385E-02	+2.00203032E-02	-2.73997620E+00	-8.06818614E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
10.312500	-5.81310540E-03	+2.02796677E-02	-2.95294972E+00	-1.53830892E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
10.500000	+2.65718186E-03	+2.07907724E-02	-3.31684205E+00	-2.49396459E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
10.687500	+1.12470986E-02	+2.14883279E-02	-3.88818644E+00	-3.86796586E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
10.875000	+1.80201975E-02	+2.22717273E-02	-4.76732925E+00	-4.99513187E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
11.062500	+2.14462336E-02	+2.30196467E-02	-5.76136089E+00	-1.05168961E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
11.250000	+2.07428982E-02	+2.36088349E-02	-5.16171285E+00	+4.29908839E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
11.437500	+1.60461933E-02	+2.39346882E-02	-4.14920274E+00	+4.50967749E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
11.625000	+8.38110170E-03	+2.39305367E-02	-3.47058379E+00	+2.98352473E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
11.812500	-5.66609994E-04	+2.35820075E-02	-3.03038097E+00	+1.90535195E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
12.000000	-8.83728914E-03	+2.29329916E-02	-2.75607681E+00	+1.11844051E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
12.187500	-1.46506889E-02	+2.20810912E-02	-2.61096578E+00	+4.75190859E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
12.375000	-1.68047283E-02	+2.11626702E-02	-2.57788024E+00	-1.09515069E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
12.562500	-1.49238515E-02	+2.03299784E-02	-2.65203393E+00	-6.96136818E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
12.750000	-9.51948371E-03	+1.97245785E-02	-2.83893155E+00	-1.34080703E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
12.937500	-1.87055758E-03	+1.94521275E-02	-3.15483656E+00	-2.09829583E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
13.125000	+6.24929830E-03	+1.95632917E-02	-3.62579248E+00	-2.93612986E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
13.312500	+1.29540458E-02	+2.00443117E-02	-4.25588526E+00	-3.10403917E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
13.500000	+1.66618493E-02	+2.08188795E-02	-4.78980717E+00	-7.69959694E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
13.687500	+1.64488504E-02	+2.17609542E-02	-4.54462015E+00	+2.46031875E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
13.875000	+1.22576948E-02	+2.27162514E-02	-3.86718764E+00	+3.34305548E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
14.062500	+4.91983957E-03	+2.35286241E-02	-3.29097434E+00	+2.63359194E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
14.250000	-4.01220959E-03	+2.40666631E-02	-2.87959067E+00	+1.82158038E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
14.437500	-1.25994873E-02	+2.42457514E-02	-2.60788170E+00	+1.13646768E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
14.625000	-1.89580522E-02	+2.40416338E-02	-2.45341528E+00	+5.44721349E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
14.812500	-2.17022219E-02	+2.34932502E-02	-2.40361119E+00	-2.31780043E-03	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
15.000000	-2.02675995E-02	+2.26947285E-02	-2.45428446E+00	-5.47375171E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
15.187500	-1.50301581E-02	+2.17784310E-02	-2.60887688E+00	-1.13222158E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
15.375000	-7.20687239E-03	+2.08923119E-02	-2.87886755E+00	-1.79842258E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
15.562500	+1.42306485E-03	+2.01754837E-02	-3.28328535E+00	-2.54430752E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
15.750000	+8.91339743E-03	+1.97358750E-02	-3.83298287E+00	-3.01684859E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
15.937500	+1.35836998E-02	+1.96333747E-02	-4.41460357E+00	-1.81651408E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
16.125000	+1.43947589E-02	+1.98710740E-02	-4.51417565E+00	+1.12404172E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
16.312500	+1.11748161E-02	+2.03961544E-02	-3.99308792E+00	+2.93549370E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
16.500000	+4.64538921E-03	+2.11104826E-02	-3.41336551E+00	+2.72661774E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
16.687500	-3.74699316E-03	+2.18891149E-02	-2.97060627E+00	+1.99172337E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
16.875000	-1.21454314E-02	+2.26031535E-02	-2.66646925E+00	+1.30507411E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
17.062500	-1.86788572E-02	+2.31423943E-02	-2.48120348E+00	+7.07074556E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
17.250000	-2.18660101E-02	+2.34333003E-02	-2.40131629E+00	+1.59215359E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
17.437500	-2.09452794E-02	+2.34489893E-02	-2.42149772E+00	-3.81282267E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
17.625000	-1.60542786E-02	+2.32098349E-02	-2.54429714E+00	-9.58667265E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
17.812500	-8.21291974E-03	+2.27753939E-02	-2.78099794E+00	-1.62615249E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
18.000000	+8.91808673E-04	+2.22301128E-02	-3.15410433E+00	-2.44492876E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
18.187500	+9.27781364E-03	+2.16662300E-02	-3.69784623E+00	-3.36149970E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
18.375000	+1.51181451E-02	+2.11674380E-02	-4.41466671E+00	-3.27185351E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
18.562500	+1.71641183E-02	+2.07962394E-02	-4.92479130E+00	-2.16947537E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.687500	-1.59667255E-02	+2.29449456E-02	-2.55331386E+00	+7.13220677E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.781250	-1.82496496E-02	+2.28165107E-02	-2.49942367E+00	+4.36436852E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.875000	-1.95700329E-02	+2.26597676E-02	-2.47148195E+00	+1.63246973E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.968750	-1.98595499E-02	+2.24830318E-02	-2.46881486E+00	-1.05645705E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.062500	-1.91069338E-02	+2.22945854E-02	-2.49129052E+00	-3.75956774E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.156250	-1.73582589E-02	+2.21022873E-02	-2.53930675E+00	-6.53437480E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.250000	-1.47142048E-02	+2.19132484E-02	-2.61381005E+00	-9.44199645E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.343750	-1.13244284E-02	+2.17335820E-02	-2.71634419E+00	-1.25499990E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.437500	-7.37931447E-03	+2.15682354E-02	-2.84912253E+00	-1.59337353E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.531250	-3.09952341E-03	+2.14208999E-02	-3.01510173E+00	-1.96724951E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.625000	+1.27610753E-03	+2.12939957E-02	-3.21798181E+00	-2.38291809E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.718750	+5.50365512E-03	+2.11887240E-02	-3.46189887E+00	-2.83796787E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.812500	+9.34748718E-03	+2.11051750E-02	-3.75010079E+00	-3.29935933E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.906250	+1.25932204E-02	+2.10424846E-02	-4.08052874E+00	-3.64209646E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.000000	+1.50595893E-02	+2.09990255E-02	-4.43299388E+00	-3.52367055E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.093750	+1.66086155E-02	+2.09726245E-02	-4.74121697E+00	-2.37176182E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.187500	+1.71535345E-02	+2.09607911E-02	-4.87769922E+00	-8.26145961E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.281250	+1.66640181E-02	+2.09609485E-02	-4.75670721E+00	+2.24719233E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.375000	+1.51683337E-02	+2.09706514E-02	-4.45635066E+00	+3.46965623E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.468750	+1.27522188E-02	+2.09877794E-02	-4.10614666E+00	+3.62815285E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.562500	+9.55443426E-03	+2.10106919E-02	-3.77607200E+00	+3.29615199E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.656250	+5.75917439E-03	+2.10383363E-02	-3.48811816E+00	+2.83246005E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.750000	+1.58573861E-03	+2.10702987E-02	-3.24498574E+00	+2.37059014E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.843750	-2.72392627E-03	+2.11067957E-02	-3.04363251E+00	+1.94664455E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.937500	-6.91905816E-03	+2.11486072E-02	-2.87998988E+00	+1.56395063E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.031250	-1.07544555E-02	+2.11969551E-02	-2.75039177E+00	+1.21638050E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.125000	-1.40045603E-02	+2.12533376E-02	-2.65191854E+00	+8.95900632E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.218750	-1.64764589E-02	+2.13193302E-02	-2.58241040E+00	+5.94768567E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.312500	-1.80210843E-02	+2.13963677E-02	-2.54039943E+00	+3.05969877E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.406250	-1.85419917E-02	+2.14855216E-02	-2.52504105E+00	+2.30886306E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.500000	-1.80011776E-02	+2.15872871E-02	-2.53607032E+00	-2.60005418E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.593750	-1.64215371E-02	+2.17013965E-02	-2.57379206E+00	-5.49547027E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.687500	-1.38857208E-02	+2.18266701E-02	-2.63911038E+00	-8.52336149E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.781250	-1.05313751E-02	+2.19609206E-02	-2.73360509E+00	-1.17629960E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.875000	-6.54301116E-03	+2.21009185E-02	-2.85966656E+00	-1.53119139E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.968750	-2.14102246E-03	+2.22424275E-02	-3.02070348E+00	-1.92942206E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.062500	+2.43139552E-03	+2.23803135E-02	-3.22143319E+00	-2.38676213E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.156250	+6.92251288E-03	+2.25087256E-02	-3.46822138E+00	-2.92164247E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.250000	+1.10865647E-02	+2.26213461E-02	-3.76924116E+00	-3.54763879E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.343750	+1.46975844E-02	+2.27117001E-02	-4.13340365E+00	-4.23712111E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.437500	+1.75618090E-02	+2.27735123E-02	-4.56370137E+00	-4.77593211E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.531250	+1.95280597E-02	+2.28010930E-02	-5.02889092E+00	-4.37642220E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.625000	+2.04956635E-02	+2.27897336E-02	-5.38428053E+00	-1.84357037E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.718750	+2.04196067E-02	+2.27360843E-02	-5.37456036E+00	+1.98066478E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.812500	+1.93127158E-02	+2.26384891E-02	-5.01290588E+00	+4.36616150E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.906250	+1.72447563E-02	+2.24972503E-02	-4.55590508E+00	+4.66547929E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
9.000000	+1.43384591E-02	+2.23147984E-02	-4.13812852E+00	+4.10146933E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
9.093750	+1.07626397E-02	+2.20957495E-02	-3.78687958E+00	+3.41231122E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
9.187500	+6.72276072E-03	+2.18468371E-02	-3.49832016E+00	+2.79138703E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
9.281250	+2.44947524E-03	+2.15767169E-02	-3.26349452E+00	+2.21822678E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.343750	-1.48347329E-02	+2.13434746E-02	-2.62615116E+00	+3.62722742E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.390625	-1.55430645E-02	+2.11307979E-02	-2.61254379E+00	+2.17858362E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.437500	-1.59974852E-02	+2.09272315E-02	-2.60572694E+00	+7.34370458E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.484375	-1.61925780E-02	+2.07346449E-02	-2.60565907E+00	-7.05357603E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.531250	-1.61265768E-02	+2.05547723E-02	-2.61233967E+00	-2.14927356E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.578125	-1.58014100E-02	+2.03891962E-02	-2.62580851E+00	-3.60598242E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.625000	-1.52226896E-02	+2.02393332E-02	-2.64614576E+00	-5.08419978E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.671875	-1.43996476E-02	+2.01064212E-02	-2.67347288E+00	-6.59292624E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.718750	-1.33450166E-02	+1.99915090E-02	-2.70795444E+00	-8.14161986E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.765625	-1.20748584E-02	+1.98954475E-02	-2.74980057E+00	-9.74036587E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.812500	-1.06083407E-02	+1.98188832E-02	-2.79927037E+00	-1.14000386E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.859375	-8.96746720E-03	+1.97622539E-02	-2.85667593E+00	-1.31324419E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.906250	-7.17676344E-03	+1.97257868E-02	-2.92238701E+00	-1.49504015E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.953125	-5.26292526E-03	+1.97094981E-02	-2.99683595E+00	-1.68677561E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.000000	-3.25443484E-03	+1.97131961E-02	-3.08052222E+00	-1.88991496E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.046875	-1.18115077E-03	+1.97364851E-02	-3.17401547E+00	-2.10594453E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.093750	+9.26121170E-04	+1.97787728E-02	-3.27795452E+00	-2.33624279E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.140625	+3.03607009E-03	+1.98392788E-02	-3.39303824E+00	-2.58181850E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.187500	+5.11732830E-03	+1.99170457E-02	-3.52000001E+00	-2.84280469E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.234375	+7.13891954E-03	+2.00109519E-02	-3.65955118E+00	-3.11750329E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.281250	+9.07070125E-03	+2.01197259E-02	-3.81226594E+00	-3.40061221E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.328125	+1.08837948E-02	+2.02419627E-02	-3.97835857E+00	-3.68000236E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.375000	+1.25509989E-02	+2.03761413E-02	-4.15726616E+00	-3.93107446E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.421875	+1.40471796E-02	+2.05206432E-02	-4.34689680E+00	-4.10763819E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.468750	+1.53496342E-02	+2.06737724E-02	-4.54235724E+00	-4.12974200E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.515625	+1.64384218E-02	+2.08337754E-02	-4.73406011E+00	-3.87543800E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.562500	+1.72966577E-02	+2.09988625E-02	-4.90567956E+00	-3.19900376E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.609375	+1.79107664E-02	+2.11672285E-02	-5.03396672E+00	-2.00991229E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.656250	+1.82706892E-02	+2.13370739E-02	-5.09410883E+00	-4.00080418E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.703125	+1.83700428E-02	+2.15066253E-02	-5.07147425E+00	+1.31262639E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.750000	+1.82062253E-02	+2.16741557E-02	-4.97105011E+00	+2.74605005E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.796875	+1.77804667E-02	+2.18380033E-02	-4.81403206E+00	+3.68454007E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.843750	+1.70978222E-02	+2.19965896E-02	-4.62562448E+00	+4.13937823E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.890625	+1.61671073E-02	+2.21484361E-02	-4.42596535E+00	+4.24226783E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.937500	+1.50007742E-02	+2.22921789E-02	-4.22791187E+00	+4.13285146E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.984375	+1.36147309E-02	+2.24265824E-02	-4.03851053E+00	+3.91268481E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.031250	+1.20281064E-02	+2.25505496E-02	-3.86109767E+00	+3.64386703E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.078125	+1.02629634E-02	+2.26631324E-02	-3.69689799E+00	+3.36081048E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.125000	+8.34396607E-03	+2.27635375E-02	-3.54602169E+00	+3.08122452E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.171875	+6.29800683E-03	+2.28511318E-02	-3.40803319E+00	+2.81345141E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.218750	+4.15379950E-03	+2.29254444E-02	-3.28226062E+00	+2.56079804E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.265625	+1.94144676E-03	+2.29861672E-02	-3.16795838E+00	+2.32395736E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.312500	-3.08010920E-04	+2.30331528E-02	-3.06438961E+00	+2.10232547E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.359375	-2.56305645E-03	+2.30664103E-02	-2.97086537E+00	+1.89470566E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.406250	-4.79215957E-03	+2.30860995E-02	-2.88676096E+00	+1.69967789E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.453125	-6.96423501E-03	+2.30925232E-02	-2.81152056E+00	+1.51578705E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.500000	-9.04908815E-03	+2.30861174E-02	-2.74465592E+00	+1.34163368E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.546875	-1.10178418E-02	+2.30674407E-02	-2.68574241E+00	+1.17591251E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.593750	-1.28433382E-02	+2.30371619E-02	-2.63441412E+00	+1.01742357E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.640625	-1.45005114E-02	+2.29960470E-02	-2.59035895E+00	+8.62264051E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.171875	+2.28442731E-02	+2.38345981E-02	-6.22433020E+00	-3.71934396E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.195312	+2.29702370E-02	+2.39070237E-02	-6.27990785E+00	-1.02328177E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.218750	+2.30301871E-02	+2.39741311E-02	-6.27229653E+00	+1.64554401E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.242188	+2.30238645E-02	+2.40357699E-02	-6.20277297E+00	+4.03647417E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.265625	+2.29512422E-02	+2.40918044E-02	-6.08308681E+00	+5.82473723E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.289062	+2.28125250E-02	+2.41421137E-02	-5.92973841E+00	+6.93158876E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.312500	+2.26081484E-02	+2.41865923E-02	-5.75816858E+00	+7.46210445E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.335938	+2.23387773E-02	+2.42251501E-02	-5.57995227E+00	+7.58529944E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.359375	+2.20053032E-02	+2.42577124E-02	-5.40260767E+00	+7.45462317E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.382812	+2.16088410E-02	+2.42842206E-02	-5.23051681E+00	+7.18168609E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.406250	+2.11507248E-02	+2.43046317E-02	-5.06596614E+00	+6.83868354E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.429688	+2.06325030E-02	+2.43189185E-02	-4.90995352E+00	+6.46908220E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.453125	+2.00559323E-02	+2.43270698E-02	-4.76272791E+00	+6.09767553E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.476562	+1.94229713E-02	+2.43290899E-02	-4.62412498E+00	+5.73782480E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.500000	+1.87357737E-02	+2.43249992E-02	-4.49376737E+00	+5.39613634E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.523438	+1.79966797E-02	+2.43148333E-02	-4.37118108E+00	+5.07532854E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.546875	+1.72082080E-02	+2.42986434E-02	-4.25586135E+00	+4.77594245E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.570312	+1.63730461E-02	+2.42764957E-02	-4.14730878E+00	+4.49734649E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.593750	+1.54940413E-02	+2.42484714E-02	-4.04504823E+00	+4.23831983E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.617188	+1.45741895E-02	+2.42146662E-02	-3.94863754E+00	+3.99738674E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.640625	+1.36166255E-02	+2.41751904E-02	-3.85767073E+00	+3.77300451E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.664062	+1.26246107E-02	+2.41301678E-02	-3.77177795E+00	+3.56366558E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.687500	+1.16015225E-02	+2.40797359E-02	-3.69062390E+00	+3.36794967E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.710938	+1.05508418E-02	+2.40240452E-02	-3.61390531E+00	+3.18454711E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.734375	+9.47614102E-03	+2.39632590E-02	-3.54134826E+00	+3.01226567E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.757812	+8.38107168E-03	+2.38975525E-02	-3.47270536E+00	+2.85002851E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.781250	+7.26935159E-03	+2.38271125E-02	-3.40775317E+00	+2.69686741E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.804688	+6.14475214E-03	+2.37521368E-02	-3.34628970E+00	+2.55191386E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.828125	+5.01108534E-03	+2.36728338E-02	-3.28813221E+00	+2.41438948E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.851562	+3.87219085E-03	+2.35894215E-02	-3.23311519E+00	+2.28359654E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.875000	+2.73192288E-03	+2.35021273E-02	-3.18108862E+00	+2.15890903E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.898438	+1.59413719E-03	+2.34111870E-02	-3.13191633E+00	+2.03976447E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.921875	+4.62678080E-04	+2.33168445E-02	-3.08547466E+00	+1.92565652E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.945312	-6.58634531E-04	+2.32193507E-02	-3.04165118E+00	+1.81612837E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.968750	-1.76601794E-03	+2.31189633E-02	-3.00034364E+00	+1.71076692E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.992188	-2.85573931E-03	+2.30159454E-02	-2.96145898E+00	+1.60919763E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.015625	-3.92412820E-03	+2.29105656E-02	-2.92491250E+00	+1.51107996E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.039062	-4.96758884E-03	+2.28030967E-02	-2.89062711E+00	+1.41610344E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.062500	-5.98261222E-03	+2.26938153E-02	-2.85853265E+00	+1.32398411E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.085938	-6.96578786E-03	+2.25830006E-02	-2.82856535E+00	+1.23446152E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.109375	-7.91381534E-03	+2.24709343E-02	-2.80066727E+00	+1.14729595E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.132812	-8.82351545E-03	+2.23578995E-02	-2.77478586E+00	+1.06226610E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.156250	-9.69184104E-03	+2.22441797E-02	-2.75087355E+00	+9.79166920E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.179688	-1.05158874E-02	+2.21300588E-02	-2.72888741E+00	+8.97807789E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.203125	-1.12929024E-02	+2.20158198E-02	-2.70878881E+00	+8.18010830E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.226562	-1.20202960E-02	+2.19017440E-02	-2.69054315E+00	+7.39609441E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.250000	-1.26956491E-02	+2.17881108E-02	-2.67411962E+00	+6.62446967E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.273438	-1.33167225E-02	+2.16751966E-02	-2.65949095E+00	+5.86375509E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.296875	-1.38814648E-02	+2.15632742E-02	-2.64663326E+00	+5.11254845E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.320312	-1.43880197E-02	+2.14526123E-02	-2.63552588E+00	+4.36575419E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729171E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02


==> anc/otoc_to_plot_bosonic_M500_L1.1225_n500_beta7.5000.dat <==
400.000000	-1.88107176E-04	+3.86284492E-03	-4.81565616E+00	+1.66379987E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
408.000000	-4.00275664E-03	+4.06787958E-03	-4.12637578E+00	+5.94010738E-03	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
416.000000	-5.57963437E-04	+3.89688775E-03	-4.72061444E+00	-2.51992037E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
424.000000	+3.94900947E-03	+4.09219125E-03	-8.15824837E+00	-3.40404854E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
432.000000	+1.34014088E-03	+3.92415975E-03	-5.26526221E+00	+2.49721464E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
440.000000	-3.69542466E-03	+4.08727397E-03	-4.16270495E+00	+5.24213597E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
448.000000	-2.04855695E-03	+3.92945250E-03	-4.42652045E+00	-1.41874262E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
456.000000	+3.24463372E-03	+4.04869078E-03	-6.43269314E+00	-9.59558363E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
464.000000	+2.63041433E-03	+3.91803267E-03	-5.96181383E+00	+1.32482882E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
472.000000	-2.70180391E-03	+3.99507157E-03	-4.31296703E+00	+1.05494401E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
480.000000	-3.05648739E-03	+3.90716901E-03	-4.27390342E+00	-8.20520665E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
488.000000	+2.14502026E-03	+3.94685961E-03	-5.62580009E+00	-1.59372982E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
496.000000	+3.36871572E-03	+3.91246717E-03	-6.82387113E+00	+6.96139744E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
504.000000	-1.56689054E-03	+3.92148105E-03	-4.51197650E+00	+1.64791886E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
512.000000	-3.64785344E-03	+3.94651628E-03	-4.18720095E+00	-3.84098683E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
520.000000	+9.54743735E-04	+3.92329399E-03	-5.12653439E+00	-2.51829954E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
528.000000	+3.86575368E-03	+4.00083584E-03	-8.21648022E+00	+2.16356797E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
536.000000	-2.61458034E-04	+3.93501568E-03	-4.78036352E+00	+2.55106568E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
544.000000	-3.95006210E-03	+4.05306996E-03	-4.13477513E+00	+3.86772526E-03	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
552.000000	-5.25042583E-04	+3.93932776E-03	-4.71847991E+00	-2.21262722E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
560.000000	+3.85252835E-03	+4.08467858E-03	-7.67497868E+00	-3.30562770E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
568.000000	+1.29354243E-03	+3.92418398E-03	-5.24738035E+00	+2.18238851E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
576.000000	-3.54259662E-03	+4.08254598E-03	-4.18315707E+00	+4.98652867E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
584.000000	-1.95336036E-03	+3.88863458E-03	-4.44953576E+00	-1.28928004E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
592.000000	+3.08600348E-03	+4.05509421E-03	-6.24600513E+00	-9.06209580E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
600.000000	+2.48157503E-03	+3.85202210E-03	-5.89947109E+00	+1.20057607E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
608.000000	-2.59081776E-03	+4.02540528E-03	-4.32508343E+00	+9.93141800E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
616.000000	-2.88072297E-03	+3.83306884E-03	-4.31044421E+00	-7.69769549E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
624.000000	+2.07916990E-03	+4.00989068E-03	-5.55671471E+00	-1.48307914E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
632.000000	+3.21738291E-03	+3.84315895E-03	-6.68337084E+00	+6.58622510E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
640.000000	-1.52080388E-03	+4.01750616E-03	-4.50291869E+00	+1.54488466E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
648.000000	-3.52834443E-03	+3.88330286E-03	-4.21155538E+00	-3.52812365E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
656.000000	+8.88241160E-04	+4.03757082E-03	-5.06741847E+00	-2.26679804E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
664.000000	+3.73662352E-03	+3.93376687E-03	-7.83843223E+00	+1.79397925E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
672.000000	-1.50005734E-04	+4.04639128E-03	-4.78038180E+00	+2.29447284E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
680.000000	-3.77323510E-03	+3.97397206E-03	-4.16727569E+00	+6.75101158E-03	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
688.000000	-6.44393717E-04	+4.03066858E-03	-4.67236561E+00	-1.88413178E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
696.000000	+3.61189533E-03	+3.99201147E-03	-7.18188654E+00	-3.61667954E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
704.000000	+1.36568788E-03	+3.98673463E-03	-5.25103434E+00	+1.84237155E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
712.000000	-3.26046355E-03	+3.98601790E-03	-4.23409207E+00	+5.06305337E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
720.000000	-1.96402724E-03	+3.92836637E-03	-4.44094580E+00	-1.14978669E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
728.000000	+2.82353205E-03	+3.97479244E-03	-6.07375076E+00	-8.82605900E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
736.000000	+2.44591581E-03	+3.88138658E-03	-5.85311524E+00	+1.06746338E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
744.000000	-2.37411177E-03	+3.97807258E-03	-4.36580935E+00	+9.62634286E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
752.000000	-2.83771717E-03	+3.85960464E-03	-4.31290038E+00	-6.84638137E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
760.000000	+1.87942726E-03	+4.00359001E-03	-5.46123037E+00	-1.44619718E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
768.000000	+3.20437418E-03	+3.86656085E-03	-6.62681587E+00	+5.77769861E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
776.000000	-1.30563894E-03	+4.04817666E-03	-4.53679860E+00	+1.50956467E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
784.000000	-3.52088082E-03	+3.89108497E-03	-4.21151241E+00	-2.72195792E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
792.000000	+6.25539592E-04	+4.08909708E-03	-4.97231186E+00	-1.62980285E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
200.000000	-2.59774391E-03	+3.90387116E-03	-4.34255748E+00	-1.75592612E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
204.000000	+3.73493465E-03	+3.93390431E-03	-7.82921103E+00	+1.25993438E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
208.000000	-3.11092692E-03	+4.08018184E-03	-4.24176273E+00	+3.54095484E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
212.000000	+5.87836841E-04	+3.96880106E-03	-4.99644716E+00	-1.66467714E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
216.000000	+1.97964991E-03	+3.87822501E-03	-5.57350444E+00	+1.02384615E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
220.000000	-3.72458820E-03	+3.94480777E-03	-4.17737024E+00	-1.44253751E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
224.000000	+3.44073120E-03	+4.03947209E-03	-6.72753445E+00	-4.55454530E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
228.000000	-1.30176822E-03	+4.02568996E-03	-4.54173386E+00	+2.70078166E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
232.000000	-1.34101050E-03	+3.85400170E-03	-4.56690913E+00	-3.20868737E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
236.000000	+3.54213553E-03	+3.95112100E-03	-7.10868376E+00	+4.81910222E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
240.000000	-3.63735295E-03	+4.00134490E-03	-4.18138095E+00	+2.00000182E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
244.000000	+2.04127570E-03	+4.06699692E-03	-5.50868230E+00	-1.11039624E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
248.000000	+7.10512135E-04	+3.85267119E-03	-5.06969794E+00	+1.56924953E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
252.000000	-3.16839550E-03	+3.94034737E-03	-4.25328268E+00	-3.40260460E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
256.000000	+3.77959141E-03	+3.98614951E-03	-7.79178162E+00	-6.11169286E-03	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
260.000000	-2.69009551E-03	+4.07943593E-03	-4.30217622E+00	+3.69479461E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
264.000000	-8.69485488E-05	+3.88263889E-03	-4.83594593E+00	-2.08762628E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
268.000000	+2.63353086E-03	+3.90774655E-03	-5.97227725E+00	+8.51942700E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
272.000000	-3.85619273E-03	+3.99147458E-03	-4.15439177E+00	-4.42287573E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
276.000000	+3.16675937E-03	+4.06125146E-03	-6.32610731E+00	-6.85733428E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
280.000000	-6.00533268E-04	+3.93358024E-03	-4.70297851E+00	+2.35138365E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
284.000000	-2.00364795E-03	+3.86490277E-03	-4.44500039E+00	-4.02561213E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
288.000000	+3.82248887E-03	+4.00356094E-03	-7.92346822E+00	+3.10778501E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
292.000000	-3.49226150E-03	+4.03273622E-03	-4.19637759E+00	+3.34536181E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
296.000000	+1.35783246E-03	+3.98900435E-03	-5.24717877E+00	-1.40122714E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
300.000000	+1.38263443E-03	+3.83547998E-03	-5.31735930E+00	+1.33130085E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
304.000000	-3.62906246E-03	+4.00385405E-03	-4.18213808E+00	-2.58904570E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
308.000000	+3.70621452E-03	+4.01534626E-03	-7.38859586E+00	-2.77278515E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
312.000000	-2.08883267E-03	+4.02557074E-03	-4.40396090E+00	+3.37772423E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
316.000000	-7.77238580E-04	+3.83259441E-03	-4.68641647E+00	-2.61471344E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
320.000000	+3.22165695E-03	+3.97659201E-03	-6.49573165E+00	+6.68768512E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
324.000000	-3.85282703E-03	+4.01834077E-03	-4.15140166E+00	+6.93365510E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
328.000000	+2.71805627E-03	+4.03270414E-03	-5.94103924E+00	-9.30862729E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
332.000000	+1.22595304E-04	+3.86046651E-03	-4.89609184E+00	+2.01537819E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
336.000000	-2.66347808E-03	+3.92861824E-03	-4.32873669E+00	-4.65408268E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
340.000000	+3.94931866E-03	+4.03960673E-03	-8.61935798E+00	+1.11197138E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
344.000000	-3.18469776E-03	+4.02069048E-03	-4.23977898E+00	+4.50411870E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
348.000000	+5.92793714E-04	+3.90808363E-03	-5.01606302E+00	-1.72488818E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
352.000000	+2.06453597E-03	+3.87741928E-03	-5.61968953E+00	+1.09730818E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
356.000000	-3.91808569E-03	+4.05755207E-03	-4.13821648E+00	-1.57024232E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
360.000000	+3.48926644E-03	+4.00545906E-03	-6.87588338E+00	-5.09717619E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
364.000000	-1.35383653E-03	+3.95099238E-03	-4.54599058E+00	+2.91040047E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
368.000000	-1.45439431E-03	+3.84209967E-03	-4.54756301E+00	-3.31837449E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
372.000000	+3.67864053E-03	+4.05167589E-03	-7.20069017E+00	+4.72122293E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
376.000000	-3.71983177E-03	+4.00734003E-03	-4.16986518E+00	+2.02146190E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
380.000000	+2.09535741E-03	+3.97501090E-03	-5.58352065E+00	-1.18319396E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
384.000000	+8.40304654E-04	+3.83903132E-03	-5.11642035E+00	+1.69119078E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
388.000000	-3.25461862E-03	+4.01744471E-03	-4.23056803E+00	-3.96690105E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
392.000000	+3.90775983E-03	+4.03327444E-03	-8.28994118E+00	-1.08068259E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
396.000000	-2.69373725E-03	+3.97603330E-03	-4.31702264E+00	+1.99726610E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
100.000000	+3.40832415E-03	+3.88536645E-03	-6.95475822E+00	+1.47890931E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
102.000000	-1.62011917E-04	+3.99336131E-03	-4.79020585E+00	+6.85643055E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
104.000000	-3.47071971E-03	+3.93625513E-03	-4.21218600E+00	+1.02985744E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
106.000000	-2.33314542E-03	+3.94042242E-03	-4.37826287E+00	-2.92183661E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
108.000000	+1.78735737E-03	+4.08914824E-03	-5.38092064E+00	-7.90376579E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
110.000000	+3.59670444E-03	+3.86246458E-03	-7.53976919E+00	+8.35553370E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
112.000000	+7.31605793E-04	+3.94686767E-03	-5.04669929E+00	+8.24269512E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
114.000000	-3.14598176E-03	+4.03845377E-03	-4.24269114E+00	+1.94896340E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
116.000000	-3.09859064E-03	+3.91250630E-03	-4.26711393E+00	-1.99863273E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
118.000000	+8.03270201E-04	+4.03321117E-03	-5.04214424E+00	-7.79881188E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
120.000000	+3.58480008E-03	+3.89453743E-03	-7.38663868E+00	-9.07053590E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
122.000000	+1.68357443E-03	+3.93067877E-03	-5.40496567E+00	+7.63361343E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
124.000000	-2.46407340E-03	+4.09870985E-03	-4.33319331E+00	+2.97945960E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
126.000000	-3.51782281E-03	+3.88177956E-03	-4.21318183E+00	-1.19019954E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
128.000000	-1.15221310E-04	+3.96167085E-03	-4.80927313E+00	-6.46416654E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
130.000000	+3.42380094E-03	+3.98133016E-03	-6.79884845E+00	-2.83926998E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
132.000000	+2.61342990E-03	+3.92290580E-03	-5.94498112E+00	+5.76107994E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
134.000000	-1.50876140E-03	+4.07683730E-03	-4.49441647E+00	+4.36931246E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
136.000000	-3.63746403E-03	+3.88092555E-03	-4.19725613E+00	-3.06871731E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
138.000000	-1.02056228E-03	+3.91982109E-03	-4.61716517E+00	-4.86027232E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
140.000000	+2.99746393E-03	+4.07345594E-03	-6.14136506E+00	-5.21930429E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
142.000000	+3.29297201E-03	+3.90542764E-03	-6.70488688E+00	+3.58538322E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
144.000000	-5.15400964E-04	+3.99955902E-03	-4.70721177E+00	+6.26899332E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
146.000000	-3.58494647E-03	+3.93319186E-03	-4.19728955E+00	+6.68383230E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
148.000000	-1.98661248E-03	+3.91219150E-03	-4.43985848E+00	-3.45390903E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
150.000000	+2.21516759E-03	+4.10361484E-03	-5.57885317E+00	-7.59743147E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
152.000000	+3.60789390E-03	+3.89035259E-03	-7.47883107E+00	+1.55845496E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
154.000000	+4.04959667E-04	+3.92733974E-03	-4.95547118E+00	+8.15664169E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
156.000000	-3.35383514E-03	+4.02365657E-03	-4.21617439E+00	+1.64267804E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
158.000000	-2.88055194E-03	+3.91459133E-03	-4.29839997E+00	-2.39153143E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
160.000000	+1.21601298E-03	+4.05038707E-03	-5.17278697E+00	-8.30424837E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
162.000000	+3.66299074E-03	+3.90823730E-03	-7.62009932E+00	-2.45303322E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
164.000000	+1.32748835E-03	+3.89695874E-03	-5.27090830E+00	+8.34606896E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
166.000000	-2.81433209E-03	+4.09543802E-03	-4.28167173E+00	+2.63566320E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
168.000000	-3.46436757E-03	+3.90966769E-03	-4.21664302E+00	-1.53613793E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
170.000000	+2.21884673E-04	+3.95962484E-03	-4.89612690E+00	-7.23563122E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
172.000000	+3.56548949E-03	+3.97357138E-03	-7.11089551E+00	-2.10684734E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
174.000000	+2.29326891E-03	+3.90247711E-03	-5.73886584E+00	+6.73183433E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
176.000000	-1.93640584E-03	+4.09178129E-03	-4.41816178E+00	+3.87744081E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
178.000000	-3.68024969E-03	+3.90889264E-03	-4.18788951E+00	-6.75012221E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
180.000000	-7.06789258E-04	+3.89498269E-03	-4.68816666E+00	-5.60662003E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
182.000000	+3.25222860E-03	+4.05802077E-03	-6.43053753E+00	-4.40864718E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
184.000000	+3.12802323E-03	+3.91700076E-03	-6.45162554E+00	+4.52399927E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
186.000000	-9.08907014E-04	+4.01287311E-03	-4.62093782E+00	+5.66728001E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
188.000000	-3.67291842E-03	+3.94036520E-03	-4.18471353E+00	+2.91917676E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
190.000000	-1.64926555E-03	+3.88211454E-03	-4.50417075E+00	-4.04852248E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
192.000000	+2.59417529E-03	+4.10172493E-03	-5.80412252E+00	-7.16851782E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
194.000000	+3.60934283E-03	+3.92378039E-03	-7.37157788E+00	+2.33713991E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
196.000000	+7.89170768E-05	+3.91841473E-03	-4.86926656E+00	+7.93965448E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
198.000000	-3.51944458E-03	+4.01053260E-03	-4.19571609E+00	-1.20414975E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
50.000000	-6.87827824E-04	+4.03352212E-03	-4.66251333E+00	-3.11169314E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
51.000000	+2.85959772E-03	+3.97362032E-03	-6.10663067E+00	+2.23458474E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
52.000000	-3.52221123E-03	+3.85954596E-03	-4.21559639E+00	-5.71114811E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
53.000000	+3.70958757E-03	+4.06507970E-03	-7.24886029E+00	-1.24867044E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
54.000000	-1.76062362E-03	+3.98982357E-03	-4.46533047E+00	+1.20309313E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
55.000000	-1.05089399E-04	+3.83787991E-03	-4.84267403E+00	-5.89973930E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
56.000000	+2.30145690E-03	+4.06853919E-03	-5.64527833E+00	+3.35575550E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
57.000000	-3.72558574E-03	+3.98878694E-03	-4.17152293E+00	-7.52090200E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
58.000000	+3.47060831E-03	+3.86325282E-03	-7.14945873E+00	-7.75842041E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
59.000000	-2.58066023E-03	+4.02493308E-03	-4.32669134E+00	+1.13434975E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
60.000000	+2.01150643E-04	+3.99677480E-03	-4.88075923E+00	-5.85328446E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
61.000000	+1.86451439E-03	+3.91332589E-03	-5.49734823E+00	+3.27054588E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
62.000000	-3.35257929E-03	+3.94803170E-03	-4.22665006E+00	-1.34971155E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
63.000000	+3.88989605E-03	+4.02766694E-03	-8.19677132E+00	-4.95330636E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
64.000000	-2.65482925E-03	+3.95720866E-03	-4.32571618E+00	+1.53950691E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
65.000000	+8.80655407E-04	+3.87537501E-03	-5.11775749E+00	-4.47268426E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
66.000000	+1.36352098E-03	+4.06650150E-03	-5.22025304E+00	+4.44793842E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
67.000000	-3.31282528E-03	+3.97669901E-03	-4.22816981E+00	-1.11714833E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
68.000000	+3.55252038E-03	+3.84192150E-03	-7.45454970E+00	+1.19262391E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
69.000000	-3.38591917E-03	+4.07956859E-03	-4.20431733E+00	+1.14833009E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
70.000000	+1.10184903E-03	+3.97876416E-03	-5.15788951E+00	-4.41157070E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
71.000000	+7.67595335E-04	+3.85699450E-03	-5.08663147E+00	+4.38502378E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
72.000000	-2.87095870E-03	+4.04425135E-03	-4.28088476E+00	-1.51107987E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
73.000000	+3.83668417E-03	+3.98712534E-03	-8.10879121E+00	+1.87181581E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
74.000000	-3.27740646E-03	+3.90159037E-03	-4.24344844E+00	+1.31067929E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
75.000000	+1.90105755E-03	+3.97028531E-03	-5.48743262E+00	-3.46506657E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
76.000000	+4.28344085E-04	+4.01832305E-03	-4.93646176E+00	+5.71131804E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
77.000000	-2.54047684E-03	+3.94418119E-03	-4.34516901E+00	-1.10725273E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
78.000000	+3.50189565E-03	+3.89394831E-03	-7.15096722E+00	+9.62846154E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
79.000000	-3.79962256E-03	+4.06212026E-03	-4.15259978E+00	+7.93679175E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
80.000000	+2.04663694E-03	+3.96409280E-03	-5.56360886E+00	-3.25102279E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
81.000000	-2.51737944E-04	+3.85161223E-03	-4.80280434E+00	+5.81740494E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
82.000000	-2.05178867E-03	+4.08609633E-03	-4.40012788E+00	-1.20599616E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
83.000000	+3.59824174E-03	+3.96605183E-03	-7.21479665E+00	+9.32919545E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
84.000000	-3.54093517E-03	+3.85598804E-03	-4.21354397E+00	+5.85598399E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
85.000000	+2.87633467E-03	+4.06283520E-03	-6.04359986E+00	-2.55908423E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
86.000000	-4.59881740E-04	+3.97387516E-03	-4.72536081E+00	+7.56076291E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
87.000000	-1.49061345E-03	+3.89192894E-03	-4.53144727E+00	-9.00817242E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
88.000000	+3.26311283E-03	+3.99481099E-03	-6.52699530E+00	+1.90580980E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
89.000000	-3.87331698E-03	+4.00664268E-03	-4.15028531E+00	+1.78600046E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
90.000000	+2.88469298E-03	+3.93052514E-03	-6.16979521E+00	-2.13510501E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
91.000000	-1.22621238E-03	+3.91506611E-03	-4.57730632E+00	+7.96361002E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
92.000000	-1.08605005E-03	+4.05642707E-03	-4.57707320E+00	-8.82566395E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
93.000000	+3.07088578E-03	+3.95088786E-03	-6.34243911E+00	+1.84314998E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
94.000000	-3.57208586E-03	+3.86266365E-03	-4.20844321E+00	-2.57971222E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
95.000000	+3.56534654E-03	+4.09065300E-03	-6.85838155E+00	-1.65257328E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
96.000000	-1.38795728E-03	+3.95431047E-03	-4.53895786E+00	+1.04645351E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
97.000000	-4.02964300E-04	+3.85645814E-03	-4.76547453E+00	-6.71178920E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
98.000000	+2.68236209E-03	+4.07791738E-03	-5.88131570E+00	+2.97006327E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
99.000000	-3.75297278E-03	+3.96187092E-03	-4.17146187E+00	+3.12270134E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
25.000000	-3.14214169E-03	+4.00509233E-03	-4.24788267E+00	-7.65024485E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
25.500000	+1.20514599E-03	+3.88402925E-03	-5.22920809E+00	-3.16027719E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
26.000000	+3.53401589E-03	+3.83715855E-03	-7.40815986E+00	+2.35643096E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
26.500000	+5.30202047E-04	+3.92092483E-03	-4.99356499E+00	+3.22502512E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
27.000000	-3.57040963E-03	+4.05490331E-03	-4.18313474E+00	+7.38237671E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
27.500000	-2.99238889E-03	+4.10183402E-03	-4.25532732E+00	-1.10220920E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
28.000000	+1.48051814E-03	+4.01316302E-03	-5.28534393E+00	-3.29690655E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
28.500000	+3.61839735E-03	+3.88086544E-03	-7.55223387E+00	+2.85362558E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
29.000000	+4.69776066E-04	+3.83881231E-03	-4.99998138E+00	+3.33603652E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
29.500000	-3.45474799E-03	+3.92257435E-03	-4.21619735E+00	+6.68573259E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
30.000000	-2.53518539E-03	+4.03932416E-03	-4.33140812E+00	-1.26679348E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
30.500000	+1.99549236E-03	+4.07393165E-03	-5.48299083E+00	-3.55125285E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
31.000000	+3.81789100E-03	+4.00650496E-03	-7.88266097E+00	+5.17895321E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
31.500000	+4.27053976E-04	+3.91569613E-03	-4.96509551E+00	+3.65183747E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
32.000000	-3.38595060E-03	+3.88425516E-03	-4.23082350E+00	+5.69218463E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
32.500000	-2.24138103E-03	+3.92265064E-03	-4.39587704E+00	-1.43488023E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
33.000000	+2.24998034E-03	+3.98133538E-03	-5.66570374E+00	-3.03739992E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
33.500000	+3.71854365E-03	+4.01416707E-03	-7.43327696E+00	+8.27663511E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
34.000000	+5.09387556E-05	+4.01222140E-03	-4.83804023E+00	+3.24960687E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
34.500000	-3.63515987E-03	+3.98607189E-03	-4.18367009E+00	+4.43381739E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
35.000000	-2.22682367E-03	+3.94472380E-03	-4.39465849E+00	-1.51642479E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
35.500000	+2.23286866E-03	+3.90569265E-03	-5.70009489E+00	-2.54296601E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
36.000000	+3.41868305E-03	+3.90396928E-03	-6.93762450E+00	+9.57582476E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
36.500000	-3.98376998E-04	+3.95998233E-03	-4.74251241E+00	+2.79030465E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
37.000000	-3.86555955E-03	+4.03780254E-03	-4.14731985E+00	+3.45935115E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
37.500000	-2.09912672E-03	+4.06059007E-03	-4.39657730E+00	-1.61227764E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
38.000000	+2.41246477E-03	+3.98865487E-03	-5.75959749E+00	-2.46889423E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
38.500000	+3.35805543E-03	+3.87965065E-03	-6.86547152E+00	+1.02101457E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
39.000000	-5.29673830E-04	+3.84584533E-03	-4.73858292E+00	+2.68615162E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
39.500000	-3.72038142E-03	+3.93407636E-03	-4.17931990E+00	+2.64080630E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
40.000000	-1.63530689E-03	+4.06263939E-03	-4.47450229E+00	-1.83307457E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
40.500000	+2.87523816E-03	+4.09934763E-03	-6.01239448E+00	-2.46279341E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
41.000000	+3.51699129E-03	+4.00243711E-03	-6.93729570E+00	+1.28173401E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
41.500000	-5.41068977E-04	+3.86925272E-03	-4.73066046E+00	+2.71935763E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
42.000000	-3.52913172E-03	+3.83535995E-03	-4.21793807E+00	+1.55473792E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
42.500000	-1.22064778E-03	+3.93153995E-03	-4.57518667E+00	-2.10348671E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
43.000000	+3.15627876E-03	+4.05496917E-03	-6.32142478E+00	-2.06987221E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
43.500000	+3.43292370E-03	+4.08313962E-03	-6.64505888E+00	+1.68078642E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
44.000000	-8.26037776E-04	+3.99972945E-03	-4.64063836E+00	+2.45330829E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
44.500000	-3.66231376E-03	+3.89758281E-03	-4.19175059E+00	+3.83041161E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
45.000000	-1.14238344E-03	+3.87181637E-03	-4.60233425E+00	-2.20975348E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
45.500000	+3.09992515E-03	+3.92945518E-03	-6.40150407E+00	-1.64248202E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
46.000000	+3.03219425E-03	+4.00243779E-03	-6.24481627E+00	+1.86280997E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
46.500000	-1.31437742E-03	+4.02929965E-03	-4.53869409E+00	+2.09600823E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
47.000000	-3.88551102E-03	+4.00609812E-03	-4.14880804E+00	-5.65516151E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
47.500000	-1.08541643E-03	+3.96445301E-03	-4.59524571E+00	-2.28268562E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
48.000000	+3.12396960E-03	+3.92899169E-03	-6.43149366E+00	-1.51816517E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
48.500000	+2.80462492E-03	+3.91111976E-03	-6.11341088E+00	+1.91825807E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
49.000000	-1.55704534E-03	+3.92442028E-03	-4.51323558E+00	+1.94697734E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
49.500000	-3.77868759E-03	+3.97504661E-03	-4.16643354E+00	-5.59769161E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
12.500000	-3.49820162E-03	+3.88907421E-03	-4.21484906E+00	-3.70401840E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
12.750000	-2.07134646E-03	+3.84332391E-03	-4.43717233E+00	-1.40818431E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
13.000000	+1.76694938E-04	+3.83012651E-03	-4.91894122E+00	-2.75329094E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
13.250000	+2.36084817E-03	+3.85385232E-03	-5.81381780E+00	-5.07485774E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
13.500000	+3.61956110E-03	+3.90843587E-03	-7.45637009E+00	-2.07140549E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
13.750000	+3.44901742E-03	+3.97899931E-03	-6.84952055E+00	+4.00977366E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
14.000000	+1.90113213E-03	+4.04610058E-03	-5.45148325E+00	+4.28873371E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
14.250000	-4.32928648E-04	+4.09133305E-03	-4.70515369E+00	+2.29383479E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
14.500000	-2.65078428E-03	+4.10258978E-03	-4.30456586E+00	+1.13239792E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
14.750000	-3.89233136E-03	+4.07742054E-03	-4.13895474E+00	+2.63029667E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
15.000000	-3.67907457E-03	+4.02351881E-03	-4.17305102E+00	-5.48333775E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
15.250000	-2.10237422E-03	+3.95627258E-03	-4.41312162E+00	-1.47736274E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
15.500000	+2.14329209E-04	+3.89419288E-03	-4.91173239E+00	-2.80312809E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
15.750000	+2.36191270E-03	+3.85362168E-03	-5.81468567E+00	-4.74758151E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
16.000000	+3.50157425E-03	+3.84426904E-03	-7.28552315E+00	-1.58254003E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
16.250000	+3.19068736E-03	+3.86683245E-03	-6.60595568E+00	+3.85987146E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
16.500000	+1.55246156E-03	+3.91330911E-03	-5.35558741E+00	+3.89637113E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
16.750000	-7.74001853E-04	+3.96979566E-03	-4.65777012E+00	+2.14567406E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
17.000000	-2.88150722E-03	+4.02081364E-03	-4.28275039E+00	+1.04492032E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
17.250000	-3.94509642E-03	+4.05375646E-03	-4.13530996E+00	+1.93702680E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
17.500000	-3.54216995E-03	+4.06209336E-03	-4.18589905E+00	-6.20266910E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
17.750000	-1.81948056E-03	+4.04647084E-03	-4.44544341E+00	-1.57872300E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
18.000000	+5.60254085E-04	+4.01361367E-03	-4.97526055E+00	-3.01593794E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
18.250000	+2.67516273E-03	+3.97364450E-03	-5.95341238E+00	-5.41012802E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
18.500000	+3.70594543E-03	+3.93685792E-03	-7.68032456E+00	-1.37771091E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
18.750000	+3.25896482E-03	+3.91099805E-03	-6.64226784E+00	+4.66490583E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
19.000000	+1.52062609E-03	+3.89975985E-03	-5.34787164E+00	+3.95933931E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
19.250000	-8.18216002E-04	+3.90273336E-03	-4.66259818E+00	+2.08617152E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
19.500000	-2.83536416E-03	+3.91652415E-03	-4.30478588E+00	+9.71758678E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
19.750000	-3.73794008E-03	+3.93645332E-03	-4.17671884E+00	+1.08288011E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
20.000000	-3.16939325E-03	+3.95814723E-03	-4.25064188E+00	-7.31298390E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
20.250000	-1.34560290E-03	+3.97847781E-03	-4.54236804E+00	-1.75366877E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
20.500000	+1.02989036E-03	+3.99564594E-03	-5.12747626E+00	-3.40368796E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
20.750000	+3.03775865E-03	+4.00858863E-03	-6.24421202E+00	-6.45128710E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
21.000000	+3.89835688E-03	+4.01618696E-03	-8.35311982E+00	-5.38456964E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
21.250000	+3.27514732E-03	+4.01683102E-03	-6.51344050E+00	+6.18842061E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
21.500000	+1.40822649E-03	+4.00871310E-03	-5.25890951E+00	+3.80331951E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
21.750000	-9.76222198E-04	+3.99083400E-03	-4.61178075E+00	+1.95526615E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
22.000000	-2.94821659E-03	+3.96428545E-03	-4.28127644E+00	+8.69616307E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
22.250000	-3.73932891E-03	+3.93311736E-03	-4.17697259E+00	+1.09126515E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
22.500000	-3.04616058E-03	+3.90416141E-03	-4.27582011E+00	-8.42574644E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
22.750000	-1.14910196E-03	+3.88556904E-03	-4.59825992E+00	-1.90319193E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
23.000000	+1.20069101E-03	+3.88437916E-03	-5.22741608E+00	-3.61475508E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
23.250000	+3.07780172E-03	+3.90391006E-03	-6.40563745E+00	-5.20776856E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
23.500000	+3.74339368E-03	+3.94194806E-03	-7.83130036E+00	+4.98416224E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
23.750000	+2.93059712E-03	+3.99050156E-03	-6.15642934E+00	+5.49049327E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
24.000000	+9.46213298E-04	+4.03739786E-03	-5.08605373E+00	+3.29969991E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
24.250000	-1.44866013E-03	+4.06941291E-03	-4.50657939E+00	+1.74815038E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
24.500000	-3.33239054E-03	+4.07612110E-03	-4.21197854E+00	+7.50932003E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
24.750000	-3.97914293E-03	+4.05334826E-03	-4.13111338E+00	-1.04010772E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
6.250000	+3.64513304E-03	+3.91148621E-03	-7.53754025E+00	+7.68626152E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
6.375000	+3.26373833E-03	+3.91188371E-03	-6.64824835E+00	+6.54240877E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
6.500000	+2.54706877E-03	+3.91413915E-03	-5.90193805E+00	+5.15370106E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
6.625000	+1.56716854E-03	+3.91803745E-03	-5.35982309E+00	+3.76117613E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
6.750000	+4.22679627E-04	+3.92338358E-03	-4.96164402E+00	+2.77196434E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
6.875000	-7.70992671E-04	+3.93001129E-03	-4.66683200E+00	+2.04091869E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
7.000000	-1.89325035E-03	+3.93778019E-03	-4.45141435E+00	+1.46303854E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
7.125000	-2.83044563E-03	+3.94656252E-03	-4.30107237E+00	+9.76635922E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
7.250000	-3.48736409E-03	+3.95622198E-03	-4.20725537E+00	+5.43570946E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
7.375000	-3.79687433E-03	+3.96658842E-03	-4.16517963E+00	+1.37642424E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
7.500000	-3.72674959E-03	+3.97743271E-03	-4.17284476E+00	-2.61919878E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
7.625000	-3.28295130E-03	+3.98844616E-03	-4.23065960E+00	-6.74767252E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
7.750000	-2.50902713E-03	+3.99922887E-03	-4.34153657E+00	-1.12337289E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
7.875000	-1.48168165E-03	+4.00929027E-03	-4.51150282E+00	-1.63829615E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
8.000000	-3.02981951E-04	+4.01806399E-03	-4.75111061E+00	-2.26756551E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
8.125000	+9.09985314E-04	+4.02493780E-03	-5.07839420E+00	-3.09668982E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
8.250000	+2.03692692E-03	+4.02929722E-03	-5.52528307E+00	-4.29607517E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
8.375000	+2.96641005E-03	+4.03058000E-03	-6.15241299E+00	-6.21424268E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
8.500000	+3.60696328E-03	+4.02833679E-03	-7.07884373E+00	-8.52903640E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
8.625000	+3.89611423E-03	+4.02229194E-03	-8.28467209E+00	-2.86442184E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
8.750000	+3.80649293E-03	+4.01239778E-03	-7.79494920E+00	+6.55985975E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
8.875000	+3.34843081E-03	+3.99887547E-03	-6.64470716E+00	+7.70537186E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
9.000000	+2.56883085E-03	+3.98223611E-03	-5.86860623E+00	+5.25022955E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
9.125000	+1.54644375E-03	+3.96327754E-03	-5.33214977E+00	+3.69394019E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
9.250000	+3.84028155E-04	+3.94305417E-03	-4.94512118E+00	+2.68134179E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
9.375000	-8.01831247E-04	+3.92282014E-03	-4.66181432E+00	+1.95086418E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
9.500000	-1.89225382E-03	+3.90394868E-03	-4.45740514E+00	+1.37669858E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
9.625000	-2.77782287E-03	+3.88783345E-03	-4.31763968E+00	+8.92554556E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
9.750000	-3.36943774E-03	+3.87577979E-03	-4.23426650E+00	+4.58970879E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
9.875000	-3.60720402E-03	+3.86889506E-03	-4.20289696E+00	+4.89756337E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
10.000000	-3.46648475E-03	+3.86798787E-03	-4.22202259E+00	-3.59217036E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
10.125000	-2.96049221E-03	+3.87348544E-03	-4.29270122E+00	-7.87005268E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
10.250000	-2.13912134E-03	+3.88537688E-03	-4.41877391E+00	-1.26006540E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
10.375000	-1.08409124E-03	+3.90318807E-03	-4.60771756E+00	-1.81518881E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
10.500000	+9.91607674E-05	+3.92599156E-03	-4.87257111E+00	-2.51363604E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
10.625000	+1.29203830E-03	+3.95245170E-03	-5.23612657E+00	-3.47272908E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
10.750000	+2.37472963E-03	+3.98090325E-03	-5.74075338E+00	-4.95341774E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
10.875000	+3.23830889E-03	+4.00945847E-03	-6.47448101E+00	-7.59741373E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
11.000000	+3.79574742E-03	+4.03613596E-03	-7.64010681E+00	-9.69611544E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
11.125000	+3.99070643E-03	+4.05900259E-03	-8.89850987E+00	+5.10329588E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
11.250000	+3.80321805E-03	+4.07631831E-03	-7.51252442E+00	+1.00142631E+01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
11.375000	+3.25168354E-03	+4.08667315E-03	-6.39494409E+00	+7.30974017E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
11.500000	+2.39099052E-03	+4.08910538E-03	-5.68508937E+00	+4.80574627E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
11.625000	+1.30694216E-03	+4.08319072E-03	-5.19350752E+00	+3.38844432E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
11.750000	+1.07566352E-04	+4.06909434E-03	-4.83797829E+00	+2.46021518E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
11.875000	-1.08780328E-03	+4.04757944E-03	-4.57845373E+00	+1.77909012E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
12.000000	-2.16054947E-03	+4.01997007E-03	-4.39320576E+00	+1.23486665E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
12.125000	-3.00466066E-03	+3.98806932E-03	-4.26973706E+00	+7.69369546E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
12.250000	-3.53728018E-03	+3.95403762E-03	-4.20086338E+00	+3.47351360E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
12.375000	-3.70686889E-03	+3.92024011E-03	-4.18289922E+00	-5.99249254E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.125000	+3.48859239E-04	+3.85922988E-03	-4.95888647E+00	-2.66849256E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.187500	+9.37479145E-04	+3.86403660E-03	-5.14078130E+00	-3.15214185E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.250000	+1.50322651E-03	+3.87041722E-03	-5.35290420E+00	-3.68392284E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.312500	+2.03164428E-03	+3.87822644E-03	-5.60127165E+00	-4.32806788E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.375000	+2.50921140E-03	+3.88729717E-03	-5.89391269E+00	-5.11943888E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.437500	+2.92368709E-03	+3.89744417E-03	-6.24120151E+00	-6.08545860E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.500000	+3.26442311E-03	+3.90846796E-03	-6.65459501E+00	-7.16727311E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.562500	+3.52263587E-03	+3.92015885E-03	-7.13711065E+00	-7.87474344E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.625000	+3.69163147E-03	+3.93230117E-03	-7.63893794E+00	-6.44125094E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.687500	+3.76697750E-03	+3.94467743E-03	-7.94226702E+00	-1.07322004E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.750000	+3.74661725E-03	+3.95707248E-03	-7.77309045E+00	+5.15197777E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.812500	+3.63092308E-03	+3.96927739E-03	-7.29826980E+00	+7.80650286E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.875000	+3.42268752E-03	+3.98109324E-03	-6.79727759E+00	+7.51169809E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.937500	+3.12705215E-03	+3.99233448E-03	-6.35930753E+00	+6.45581606E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
4.000000	+2.75137617E-03	+4.00283198E-03	-5.99030058E+00	+5.43731147E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
4.062500	+2.30504796E-03	+4.01243559E-03	-5.67964360E+00	+4.59197912E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
4.125000	+1.79924468E-03	+4.02101630E-03	-5.41630319E+00	+3.90513176E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
4.187500	+1.24664620E-03	+4.02846781E-03	-5.19150213E+00	+3.34139600E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
4.250000	+6.61111093E-04	+4.03470766E-03	-4.99862869E+00	+2.87013851E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
4.312500	+5.73230367E-05	+4.03967775E-03	-4.83273482E+00	+2.46830534E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
4.375000	-5.49582842E-04	+4.04334444E-03	-4.69009053E+00	+2.11904062E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
4.437500	-1.14440404E-03	+4.04569801E-03	-4.56785474E+00	+1.80997993E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
4.500000	-1.71225519E-03	+4.04675180E-03	-4.46384304E+00	+1.53191584E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
4.562500	-2.23894311E-03	+4.04654085E-03	-4.37636526E+00	+1.27785218E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
4.625000	-2.71132302E-03	+4.04512010E-03	-4.30411151E+00	+1.04234871E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
4.687500	-3.11762696E-03	+4.04256242E-03	-4.24607167E+00	+8.21065686E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
4.750000	-3.44775636E-03	+4.03895624E-03	-4.20147830E+00	+6.10441894E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
4.812500	-3.69353176E-03	+4.03440309E-03	-4.16976643E+00	+4.07461344E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
4.875000	-3.84889370E-03	+4.02901491E-03	-4.15054563E+00	+2.09478110E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
4.937500	-3.91005016E-03	+4.02291141E-03	-4.14358167E+00	+1.40785776E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
5.000000	-3.87556718E-03	+4.01621736E-03	-4.14878581E+00	-1.81033766E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
5.062500	-3.74640079E-03	+4.00905997E-03	-4.16621089E+00	-3.78142346E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
5.125000	-3.52586971E-03	+4.00156639E-03	-4.19605361E+00	-5.79619964E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
5.187500	-3.21956969E-03	+3.99386138E-03	-4.23866338E+00	-7.88039028E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
5.250000	-2.83523173E-03	+3.98606517E-03	-4.29455848E+00	-1.00629989E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
5.312500	-2.38252793E-03	+3.97829161E-03	-4.36445087E+00	-1.23779015E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
5.375000	-1.87282956E-03	+3.97064655E-03	-4.44928225E+00	-1.48659203E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
5.437500	-1.31892353E-03	+3.96322653E-03	-4.55027488E+00	-1.75776163E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
5.500000	-7.34693946E-04	+3.95611777E-03	-4.66900246E+00	-2.05771315E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
5.562500	-1.34776806E-04	+3.94939546E-03	-4.80748902E+00	-2.39475163E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
5.625000	+4.65804018E-04	+3.94312334E-03	-4.96834641E+00	-2.77980202E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
5.687500	+1.05201049E-03	+3.93735362E-03	-5.15496427E+00	-3.22734776E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
5.750000	+1.60916477E-03	+3.93212706E-03	-5.37176488E+00	-3.75639680E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
5.812500	+2.12331502E-03	+3.92747343E-03	-5.62451387E+00	-4.39048064E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
5.875000	+2.58158372E-03	+3.92341209E-03	-5.92057496E+00	-5.15249399E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
5.937500	+2.97248993E-03	+3.91995280E-03	-6.26857562E+00	-6.03764449E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
6.000000	+3.28623740E-03	+3.91709670E-03	-6.67528052E+00	-6.90106898E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
6.062500	+3.51496148E-03	+3.91483734E-03	-7.13120924E+00	-7.08402896E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
6.125000	+3.65292838E-03	+3.91316186E-03	-7.56078414E+00	-4.95035876E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
6.187500	+3.69668179E-03	+3.91205218E-03	-7.75000409E+00	-1.10467952E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
1.562500	+2.76785661E-03	+4.09524537E-03	-5.93139443E+00	+5.36564218E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
1.593750	+2.53511084E-03	+4.09360376E-03	-5.77088882E+00	+4.90671658E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
1.625000	+2.28764786E-03	+4.09142604E-03	-5.62472464E+00	+4.47712927E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
1.656250	+2.02700605E-03	+4.08872454E-03	-5.49106824E+00	+4.10061870E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
1.687500	+1.75480573E-03	+4.08551383E-03	-5.36843597E+00	+3.76727352E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
1.718750	+1.47273909E-03	+4.08181070E-03	-5.25561365E+00	+3.46941932E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
1.750000	+1.18255955E-03	+4.07763402E-03	-5.15159727E+00	+3.20103708E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
1.781250	+8.86070859E-04	+4.07300467E-03	-5.05554883E+00	+2.95734775E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
1.812500	+5.85115849E-04	+4.06794545E-03	-4.96676303E+00	+2.73451247E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
1.843750	+2.81564941E-04	+4.06248090E-03	-4.88464180E+00	+2.52941382E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
1.875000	-2.26955022E-05	+4.05663724E-03	-4.80867467E+00	+2.33949410E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
1.906250	-3.25774919E-04	+4.05044220E-03	-4.73842342E+00	+2.16263454E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
1.937500	-6.25790321E-04	+4.04392490E-03	-4.67351001E+00	+1.99706384E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
1.968750	-9.20878011E-04	+4.03711572E-03	-4.61360693E+00	+1.84128828E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.000000	-1.20920519E-03	+4.03004612E-03	-4.55842949E+00	+1.69403765E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.031250	-1.48898135E-03	+4.02274850E-03	-4.50772958E+00	+1.55422308E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.062500	-1.75846948E-03	+4.01525608E-03	-4.46129055E+00	+1.42090372E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.093750	-2.01599681E-03	+4.00760270E-03	-4.41892309E+00	+1.29326028E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.125000	-2.25996534E-03	+3.99982265E-03	-4.38046178E+00	+1.17057371E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.156250	-2.48886174E-03	+3.99195059E-03	-4.34576224E+00	+1.05220798E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.187500	-2.70126688E-03	+3.98402129E-03	-4.31469878E+00	+9.37595931E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.218750	-2.89586465E-03	+3.97606954E-03	-4.28716249E+00	+8.26227649E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.250000	-3.07145030E-03	+3.96812995E-03	-4.26305955E+00	+7.17640720E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.281250	-3.22693791E-03	+3.96023684E-03	-4.24230995E+00	+6.11412045E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.312500	-3.36136736E-03	+3.95242403E-03	-4.22484630E+00	+5.07150853E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.343750	-3.47391029E-03	+3.94472474E-03	-4.21061302E+00	+4.04492677E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.375000	-3.56387544E-03	+3.93717140E-03	-4.19956551E+00	+3.03094068E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.406250	-3.63071303E-03	+3.92979555E-03	-4.19166964E+00	+2.02627900E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.437500	-3.67401832E-03	+3.92262767E-03	-4.18690127E+00	+1.02779111E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.468750	-3.69353424E-03	+3.91569707E-03	-4.18524594E+00	+3.24076913E-03	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.500000	-3.68915308E-03	+3.90903175E-03	-4.18669872E+00	-9.62896467E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.531250	-3.66091737E-03	+3.90265831E-03	-4.19126405E+00	-1.96113842E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.562500	-3.60901963E-03	+3.89660182E-03	-4.19895583E+00	-2.96536271E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.593750	-3.53380135E-03	+3.89088570E-03	-4.20979756E+00	-3.97867747E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.625000	-3.43575093E-03	+3.88553167E-03	-4.22382257E+00	-5.00429204E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.656250	-3.31550075E-03	+3.88055965E-03	-4.24107439E+00	-6.04555685E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.687500	-3.17382328E-03	+3.87598767E-03	-4.26160730E+00	-7.10600663E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.718750	-3.01162637E-03	+3.87183181E-03	-4.28548693E+00	-8.18940820E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.750000	-2.82994759E-03	+3.86810616E-03	-4.31279110E+00	-9.29981394E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.781250	-2.62994785E-03	+3.86482276E-03	-4.34361077E+00	-1.04416226E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.812500	-2.41290411E-03	+3.86199157E-03	-4.37805124E+00	-1.16196495E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.843750	-2.18020146E-03	+3.85962042E-03	-4.41623358E+00	-1.28392076E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.875000	-1.93332447E-03	+3.85771504E-03	-4.45829629E+00	-1.41062029E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.906250	-1.67384782E-03	+3.85627903E-03	-4.50439734E+00	-1.54272476E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.937500	-1.40342647E-03	+3.85531384E-03	-4.55471658E+00	-1.68097932E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
2.968750	-1.12378524E-03	+3.85481883E-03	-4.60945855E+00	-1.82622914E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.000000	-8.36707942E-04	+3.85479127E-03	-4.66885591E+00	-1.97943854E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.031250	-5.44026123E-04	+3.85522636E-03	-4.73317346E+00	-2.14171418E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.062500	-2.47607517E-04	+3.85611731E-03	-4.80271304E+00	-2.31433282E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02
3.093750	+5.06557703E-05	+3.85745537E-03	-4.87781926E+00	-2.49246533E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644019E-05	-5.11768004E-03	-1.26941117E-02


==> anc/otoc_to_plot_bosonic_M600_L1.1225_n200_beta1.0000.dat <==
50.000000	+1.88429759E-01	+1.76608674E+00	+1.14908800E+00	-6.02497447E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
51.000000	+5.15380665E-01	+1.61816685E+00	+7.90987055E-01	-1.13704452E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
52.000000	+3.69207139E-01	+1.62596078E+00	+9.21679101E-01	+1.20854077E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
53.000000	+6.82976922E-01	+2.08728966E+00	+1.03269521E+00	+4.31425269E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
54.000000	+4.15434055E-01	+1.78544260E+00	+1.00796415E+00	-6.90403318E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
55.000000	+1.20125494E-01	+1.34332181E+00	+8.94614545E-01	+9.82678286E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
56.000000	+3.55972939E-01	+2.02351818E+00	+1.20449981E+00	+2.24501905E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
57.000000	+2.58240665E-01	+2.17468426E+00	+1.34361835E+00	-1.15387370E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
58.000000	+2.15940448E-01	+1.53983511E+00	+9.73725071E-01	-1.06536551E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
59.000000	-1.49110570E-01	+1.39956187E+00	+1.13054525E+00	+1.29910607E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
60.000000	+2.50690987E-03	+1.71919877E+00	+1.23354628E+00	+4.74483929E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
61.000000	+3.58922100E-02	+1.73872780E+00	+1.22544204E+00	-1.88936232E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
62.000000	+1.73066108E-01	+1.34954577E+00	+8.55673821E-01	-2.13422653E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
63.000000	+3.38918493E-01	+1.45012854E+00	+7.98596733E-01	+1.52027048E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
64.000000	+1.99961005E-01	+1.79449374E+00	+1.15972792E+00	+6.33132176E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
65.000000	+3.03012840E-01	+1.56422840E+00	+9.25223168E-01	-1.11307888E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
66.000000	+2.09894403E-01	+1.48619401E+00	+9.37112140E-01	+6.14991790E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
67.000000	+1.78411988E-01	+1.60469868E+00	+1.04822153E+00	+4.63527135E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
68.000000	+3.40572265E-01	+1.74084970E+00	+1.02981757E+00	+1.86786901E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
69.000000	-1.72714662E-01	+1.89956264E+00	+1.42179533E+00	+8.05947297E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
70.000000	-6.55429932E-02	+1.57965353E+00	+1.19100703E+00	-2.20882606E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
71.000000	+1.01711273E-01	+1.43397952E+00	+9.80030116E-01	+5.02244568E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
72.000000	-1.71396225E-01	+1.64764354E+00	+1.29145594E+00	+1.04394974E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
73.000000	-3.88906317E-02	+1.60271184E+00	+1.18882006E+00	-1.80082471E-03	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
74.000000	-1.17430812E-01	+1.69506919E+00	+1.28785429E+00	-5.29117385E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
75.000000	+2.18005639E-01	+1.69476403E+00	+1.08299659E+00	-1.30483397E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
76.000000	-2.41060896E-02	+1.37207444E+00	+1.02688750E+00	+2.19445707E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
77.000000	-2.16542853E-01	+1.32647254E+00	+1.12688573E+00	+7.30411037E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
78.000000	+2.10386582E-01	+1.82617419E+00	+1.17296970E+00	+1.45905307E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
79.000000	+1.89673323E-01	+2.25553860E+00	+1.41869634E+00	-8.51434310E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
80.000000	+2.44391193E-01	+1.60718336E+00	+1.00268284E+00	-3.00635597E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
81.000000	+7.69129671E-02	+1.20924355E+00	+8.17425148E-01	+1.48340594E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
82.000000	+2.69069423E-01	+2.10255135E+00	+1.29936403E+00	+1.60582286E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
83.000000	+7.17401709E-01	+2.27858264E+00	+1.13858972E+00	-2.63260862E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
84.000000	+4.66518230E-01	+1.54947508E+00	+7.72842305E-01	-2.18072965E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
85.000000	+3.95246239E-01	+1.40458620E+00	+7.02443790E-01	+1.05110084E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
86.000000	+3.09464047E-01	+1.64577833E+00	+9.83062472E-01	+1.14111882E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
87.000000	+4.81689334E-01	+1.74979017E+00	+9.30667554E-01	-3.63017536E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
88.000000	+3.16122602E-01	+1.55885411E+00	+9.10458965E-01	+1.33273366E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
89.000000	-1.70148662E-01	+1.48529179E+00	+1.19721429E+00	+7.14912747E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
90.000000	+4.62176035E-02	+1.47996896E+00	+1.05344151E+00	-8.15556942E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
91.000000	-8.30866297E-02	+1.32320434E+00	+1.03410290E+00	+7.71234410E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
92.000000	-1.03260209E-01	+1.56961063E+00	+1.20768840E+00	+1.51318299E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
93.000000	-1.83449754E-01	+1.71985614E+00	+1.33673950E+00	+5.04523077E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
94.000000	-3.61608590E-01	+1.48887283E+00	+1.30859301E+00	-1.96584693E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
95.000000	+2.74216460E-01	+1.55878504E+00	+9.43570111E-01	-5.26064041E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
96.000000	-3.98312934E-02	+1.62584800E+00	+1.20338020E+00	+2.29484077E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
97.000000	-3.85967112E-01	+1.64678599E+00	+1.40253826E+00	-9.81162704E-03	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
98.000000	-3.61088542E-02	+1.59720301E+00	+1.18375695E+00	-1.70102358E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
99.000000	-8.33225434E-02	+1.36323463E+00	+1.06233355E+00	-7.27444432E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
25.000000	-9.86099627E-01	+1.77712582E+00	+1.70954582E+00	-8.08330524E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
25.500000	-6.15426563E-01	+1.38021206E+00	+1.38411129E+00	-4.93407586E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
26.000000	-4.85959366E-01	+1.20110685E+00	+1.21613823E+00	+7.84143617E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
26.500000	-7.27491506E-01	+1.43093281E+00	+1.46252565E+00	+5.63453403E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
27.000000	-1.09436182E+00	+1.86935587E+00	+1.77959164E+00	+4.50686040E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
27.500000	-1.24477659E+00	+2.14262967E+00	+1.91321169E+00	+3.82343784E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
28.000000	-9.84507226E-01	+2.09472052E+00	+1.81782602E+00	-3.26828627E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
28.500000	-6.32480185E-01	+1.81054203E+00	+1.58638307E+00	-4.34533100E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
29.000000	-4.38124908E-01	+1.55588120E+00	+1.38329292E+00	-2.10269305E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
29.500000	-4.50518568E-01	+1.52922353E+00	+1.37611376E+00	+5.89620282E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
30.000000	-4.69253804E-01	+1.64585819E+00	+1.44225494E+00	+5.16971277E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
30.500000	-3.40350659E-01	+1.74443012E+00	+1.42781089E+00	-3.69201770E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
31.000000	-3.08548545E-01	+1.72989712E+00	+1.40533477E+00	-9.07503708E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
31.500000	-2.95720151E-01	+1.60819684E+00	+1.33706052E+00	-1.60482519E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
32.000000	-2.79680925E-01	+1.45652993E+00	+1.24485225E+00	-2.45963564E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
32.500000	-1.29900923E-01	+1.35886833E+00	+1.09109696E+00	-2.88290473E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
33.000000	+9.24691361E-02	+1.39383528E+00	+9.56561774E-01	-5.71224225E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
33.500000	+1.09812036E-01	+1.51592249E+00	+1.03397453E+00	+2.36558430E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
34.000000	+5.98051890E-04	+1.64927485E+00	+1.19312020E+00	+2.66478242E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
34.500000	-1.04774606E-01	+1.73070460E+00	+1.30045278E+00	+7.39305007E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
35.000000	-1.38902233E-01	+1.63628078E+00	+1.26705070E+00	-1.48697169E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
35.500000	-1.78454408E-01	+1.40341675E+00	+1.15175561E+00	-2.90959632E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
36.000000	-1.24779525E-01	+1.20225118E+00	+9.76091073E-01	-1.72070354E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
36.500000	-1.73485651E-01	+1.15832322E+00	+9.79685253E-01	+1.85180928E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
37.000000	-2.49188348E-01	+1.34780838E+00	+1.16127200E+00	+3.22628226E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
37.500000	-2.14841128E-01	+1.62405654E+00	+1.30231348E+00	+2.06040489E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
38.000000	-2.00476841E-01	+1.76191746E+00	+1.36731249E+00	+4.32542845E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
38.500000	-2.04593678E-01	+1.71558949E+00	+1.34556776E+00	-7.91726796E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
39.000000	-2.62330153E-01	+1.55068743E+00	+1.28813981E+00	-1.05461305E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
39.500000	-2.78191471E-01	+1.44979921E+00	+1.24010646E+00	-1.70914040E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
40.000000	-7.46350887E-02	+1.45354660E+00	+1.11722577E+00	-2.07403798E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
40.500000	+7.27762574E-02	+1.47709946E+00	+1.03270266E+00	-5.23854661E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
41.000000	+8.28506834E-02	+1.53303857E+00	+1.06484030E+00	+1.96139088E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
41.500000	-9.61284410E-02	+1.61250615E+00	+1.22884175E+00	+2.65491108E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
42.000000	-1.74257572E-01	+1.71689077E+00	+1.33033141E+00	+5.75091122E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
42.500000	+7.98393694E-03	+1.81776102E+00	+1.28635086E+00	-2.05465214E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
43.000000	+2.42894925E-01	+1.78279729E+00	+1.12486620E+00	-3.47674452E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
43.500000	+3.13515696E-01	+1.59181334E+00	+9.38676410E-01	-1.95801490E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
44.000000	+8.45223031E-02	+1.35059219E+00	+9.29064707E-01	+1.90202800E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
44.500000	-6.54534899E-02	+1.23739043E+00	+9.57696690E-01	+6.57951218E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
45.000000	+3.30843134E-03	+1.35548105E+00	+9.94859829E-01	+9.03565872E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
45.500000	+1.68370002E-01	+1.59441674E+00	+1.04805328E+00	+1.37199077E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
46.000000	+2.32046874E-01	+1.78306524E+00	+1.13205891E+00	+8.75846226E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
46.500000	+2.08937565E-01	+1.76551696E+00	+1.13563790E+00	-9.50981798E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
47.000000	+1.66508789E-01	+1.57682444E+00	+1.03696073E+00	-2.29672542E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
47.500000	+1.78271119E-01	+1.41543081E+00	+9.05965358E-01	-2.58370866E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
48.000000	+2.45367069E-01	+1.33456620E+00	+7.78589860E-01	+1.27156638E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
48.500000	+1.08034692E-01	+1.36102613E+00	+9.18681021E-01	+3.42721232E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
49.000000	-2.85736787E-02	+1.50586389E+00	+1.12131109E+00	+2.56150336E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
49.500000	+4.67237672E-02	+1.66552222E+00	+1.17483136E+00	-4.20692767E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
12.500000	-1.18505090E-02	+1.75929739E+00	+1.26477505E+00	-2.16354992E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
12.750000	-3.67758430E-02	+1.70981853E+00	+1.25081500E+00	-9.00448597E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
13.000000	-2.92193889E-02	+1.66395556E+00	+1.21975262E+00	-1.25105020E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
13.250000	-5.22601610E-04	+1.64016482E+00	+1.18826249E+00	-6.32280922E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
13.500000	+1.28951259E-03	+1.64177363E+00	+1.18813857E+00	+6.07265607E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
13.750000	-4.09853822E-02	+1.65028270E+00	+1.21862577E+00	+1.63412981E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
14.000000	-1.28293648E-01	+1.65185680E+00	+1.26984506E+00	+2.04130420E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
14.250000	-2.27830793E-01	+1.64517366E+00	+1.32069098E+00	+1.54214778E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
14.500000	-2.88291070E-01	+1.63455279E+00	+1.34695245E+00	+3.92898876E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
14.750000	-2.84374118E-01	+1.62578920E+00	+1.34033593E+00	-6.67640460E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
15.000000	-2.42810631E-01	+1.61690436E+00	+1.31357043E+00	-1.04913814E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
15.250000	-2.09890734E-01	+1.60265409E+00	+1.28787902E+00	-9.57471583E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
15.500000	-1.83504960E-01	+1.58927634E+00	+1.26569685E+00	-8.71723256E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
15.750000	-1.44273808E-01	+1.59096609E+00	+1.24429286E+00	-2.79887471E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
16.000000	-1.30760307E-01	+1.61738481E+00	+1.25170247E+00	+1.04899512E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
16.250000	-1.66423126E-01	+1.66225877E+00	+1.29674261E+00	+2.18494429E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
16.500000	-2.47654916E-01	+1.70229270E+00	+1.36094969E+00	+2.35806605E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
16.750000	-3.41474437E-01	+1.71604013E+00	+1.41464591E+00	+1.35658672E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
17.000000	-3.94687760E-01	+1.69211235E+00	+1.42877902E+00	-4.18761382E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
17.250000	-3.84005766E-01	+1.63087630E+00	+1.39370785E+00	-2.18693822E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
17.500000	-3.28579722E-01	+1.54206835E+00	+1.31943211E+00	-3.53866456E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
17.750000	-2.47846516E-01	+1.44029366E+00	+1.21677462E+00	-4.56958043E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
18.000000	-1.37039984E-01	+1.35151511E+00	+1.09095309E+00	-4.85816675E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
18.250000	-1.82040719E-02	+1.30587754E+00	+9.73866279E-01	-3.03655766E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
18.500000	+4.07393004E-02	+1.31961077E+00	+9.39125209E-01	+9.00913154E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
18.750000	+2.26439656E-03	+1.38735389E+00	+1.01891194E+00	+4.31998384E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
19.000000	-9.33334868E-02	+1.49387566E+00	+1.15512440E+00	+5.54497661E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
19.250000	-2.08924596E-01	+1.61869360E+00	+1.29616077E+00	+5.09657259E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
19.500000	-3.11755858E-01	+1.73612565E+00	+1.40995303E+00	+3.68552317E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
19.750000	-3.67869730E-01	+1.82956302E+00	+1.48043693E+00	+2.15371846E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
20.000000	-3.99028647E-01	+1.88169270E+00	+1.51763895E+00	+8.52755680E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
20.250000	-4.20131286E-01	+1.87302126E+00	+1.52307471E+00	-8.70447297E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
20.500000	-3.78637024E-01	+1.80495100E+00	+1.47411659E+00	-2.98393486E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
20.750000	-2.81570143E-01	+1.69375060E+00	+1.37387797E+00	-3.97548190E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
21.000000	-2.28953441E-01	+1.56101021E+00	+1.27534249E+00	-3.51039878E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
21.250000	-2.30070781E-01	+1.42726415E+00	+1.19835803E+00	-2.91225042E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
21.500000	-2.46042554E-01	+1.30136780E+00	+1.12972997E+00	-2.45981723E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
21.750000	-2.70870731E-01	+1.19466372E+00	+1.07536717E+00	-1.78736593E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
22.000000	-2.87975705E-01	+1.12714452E+00	+1.04036168E+00	-9.06646002E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
22.250000	-2.77363040E-01	+1.12321871E+00	+1.03003487E+00	+6.78621943E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
22.500000	-2.67171129E-01	+1.19678960E+00	+1.07429277E+00	+2.83609265E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
22.750000	-2.80614325E-01	+1.33334815E+00	+1.17183950E+00	+4.48608709E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
23.000000	-3.22335532E-01	+1.50974083E+00	+1.29859713E+00	+5.33273654E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
23.250000	-4.01343968E-01	+1.70579091E+00	+1.43847633E+00	+5.58598976E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
23.500000	-5.23842014E-01	+1.89853534E+00	+1.57789662E+00	+5.11386204E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
23.750000	-6.59481956E-01	+2.06158005E+00	+1.69416943E+00	+4.02256895E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
24.000000	-7.96065007E-01	+2.16597399E+00	+1.77902506E+00	+2.71298834E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
24.250000	-9.30365709E-01	+2.18601302E+00	+1.82981885E+00	+1.21806734E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
24.500000	-1.03388480E+00	+2.11415902E+00	+1.83992843E+00	-5.16946173E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
24.750000	-1.06849100E+00	+1.96836981E+00	+1.80397154E+00	-2.35960531E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.250000	+6.12496773E-01	+1.67560095E+00	+7.54340275E-01	-8.47178607E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.375000	+6.08918282E-01	+1.66838734E+00	+7.50915075E-01	+2.99146620E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.500000	+5.89217903E-01	+1.66030248E+00	+7.61818941E-01	+1.67678578E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.625000	+5.47230189E-01	+1.65205584E+00	+7.92834720E-01	+3.22806332E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.750000	+4.82875499E-01	+1.64398190E+00	+8.42520524E-01	+4.38856220E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.875000	+4.03345790E-01	+1.63628583E+00	+9.02548775E-01	+4.76571206E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
7.000000	+3.21040924E-01	+1.62906302E+00	+9.61663325E-01	+4.31490831E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
7.125000	+2.48963523E-01	+1.62234276E+00	+1.01042148E+00	+3.30998069E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
7.250000	+1.95575691E-01	+1.61644044E+00	+1.04441284E+00	+2.16964789E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
7.375000	+1.62378248E-01	+1.61230857E+00	+1.06466268E+00	+1.24625055E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
7.500000	+1.45656099E-01	+1.61148652E+00	+1.07556911E+00	+7.04483369E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
7.625000	+1.39960726E-01	+1.61565354E+00	+1.08227476E+00	+5.36831522E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
7.750000	+1.40317712E-01	+1.62595334E+00	+1.08898989E+00	+6.50595985E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
7.875000	+1.42479932E-01	+1.64237100E+00	+1.09853966E+00	+9.28738036E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
8.000000	+1.43060178E-01	+1.66359353E+00	+1.11220835E+00	+1.22773798E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
8.125000	+1.40868452E-01	+1.68751015E+00	+1.12923311E+00	+1.38022819E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
8.250000	+1.37933680E-01	+1.71184982E+00	+1.14671405E+00	+1.25028355E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
8.375000	+1.38520802E-01	+1.73426949E+00	+1.16049020E+00	+7.83655393E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
8.500000	+1.46985534E-01	+1.75204090E+00	+1.16630543E+00	+2.44805400E-03	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
8.625000	+1.65522454E-01	+1.76224806E+00	+1.16110222E+00	-8.57894001E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
8.750000	+1.91749516E-01	+1.76274723E+00	+1.14485808E+00	-1.57929661E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
8.875000	+2.18024001E-01	+1.75293534E+00	+1.12161980E+00	-1.87443036E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
9.000000	+2.34447851E-01	+1.73352569E+00	+1.09799733E+00	-1.68991396E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
9.125000	+2.34270925E-01	+1.70568629E+00	+1.07937195E+00	-1.25282828E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
9.250000	+2.17548499E-01	+1.67040183E+00	+1.06667662E+00	-9.03282583E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
9.375000	+1.90020425E-01	+1.62858056E+00	+1.05678989E+00	-8.48926648E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
9.500000	+1.59352374E-01	+1.58169646E+00	+1.04545345E+00	-1.09839589E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
9.625000	+1.32651067E-01	+1.53224593E+00	+1.02932999E+00	-1.56082477E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
9.750000	+1.15712699E-01	+1.48362492E+00	+1.00643283E+00	-2.10919774E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
9.875000	+1.11893833E-01	+1.43960013E+00	+9.76600046E-01	-2.54874673E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
10.000000	+1.20202656E-01	+1.40367219E+00	+9.42714165E-01	-2.63246031E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
10.125000	+1.35492835E-01	+1.37863398E+00	+9.10788539E-01	-2.22499998E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
10.250000	+1.52445938E-01	+1.36647179E+00	+8.87089166E-01	-1.45932509E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
10.375000	+1.69745380E-01	+1.36835020E+00	+8.74305411E-01	-6.36721954E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
10.500000	+1.89602946E-01	+1.38445687E+00	+8.71171117E-01	+6.79576419E-03	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
10.625000	+2.13139486E-01	+1.41378240E+00	+8.76004352E-01	+7.32773820E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
10.750000	+2.36974650E-01	+1.45391924E+00	+8.89490462E-01	+1.48140469E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
10.875000	+2.55198184E-01	+1.50114071E+00	+9.13039470E-01	+2.23589708E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
11.000000	+2.64244880E-01	+1.55115065E+00	+9.45387889E-01	+2.78388195E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
11.125000	+2.64514957E-01	+1.60026016E+00	+9.82636518E-01	+3.04534658E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
11.250000	+2.57407587E-01	+1.64611636E+00	+1.02152155E+00	+3.13863124E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
11.375000	+2.42693516E-01	+1.68747071E+00	+1.06110230E+00	+3.20585811E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
11.500000	+2.18825612E-01	+1.72341620E+00	+1.10166801E+00	+3.28048030E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
11.625000	+1.84712718E-01	+1.75297335E+00	+1.14311431E+00	+3.29152965E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
11.750000	+1.41737926E-01	+1.77537533E+00	+1.18395625E+00	+3.10768086E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
11.875000	+9.55199098E-02	+1.79047992E+00	+1.22080633E+00	+2.60657941E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
12.000000	+5.49125028E-02	+1.79855018E+00	+1.24912073E+00	+1.79519585E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
12.125000	+2.68135136E-02	+1.79957598E+00	+1.26568622E+00	+8.76293564E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
12.250000	+1.09015210E-02	+1.79315915E+00	+1.27102807E+00	+1.41735068E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
12.375000	+2.71181741E-04	+1.77932635E+00	+1.26922960E+00	-4.29490394E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.125000	+1.16762644E+00	+1.84253982E+00	+2.99976260E-01	+1.37253820E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.187500	+1.11513333E+00	+1.79625706E+00	+3.09135877E-01	+1.55853922E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.250000	+1.06353202E+00	+1.75172280E+00	+3.19458000E-01	+1.69272613E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.312500	+1.01347528E+00	+1.70916451E+00	+3.30294954E-01	+1.72739957E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.375000	+9.65586384E-01	+1.66879851E+00	+3.41050495E-01	+1.67608176E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.437500	+9.20413870E-01	+1.63083226E+00	+3.51245976E-01	+1.56133148E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.500000	+8.78393712E-01	+1.59546498E+00	+3.60567138E-01	+1.41358849E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.562500	+8.39802246E-01	+1.56288518E+00	+3.68915832E-01	+1.27309800E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.625000	+8.04690661E-01	+1.53326449E+00	+3.76480863E-01	+1.19148196E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.687500	+7.72816280E-01	+1.50674907E+00	+3.83809356E-01	+1.22806623E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.750000	+7.43606952E-01	+1.48345127E+00	+3.91831691E-01	+1.43891831E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.812500	+7.16191246E-01	+1.46344433E+00	+4.01795835E-01	+1.86152456E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.875000	+6.89499823E-01	+1.44676148E+00	+4.15100748E-01	+2.50105733E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.937500	+6.62414470E-01	+1.43339811E+00	+4.33059052E-01	+3.32328777E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.000000	+6.33931307E-01	+1.42331298E+00	+4.56641845E-01	+4.25602656E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.062500	+6.03313916E-01	+1.41642479E+00	+4.86259384E-01	+5.19849734E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.125000	+5.70223768E-01	+1.41260372E+00	+5.21623062E-01	+6.03727010E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.187500	+5.34814688E-01	+1.41166242E+00	+5.61725260E-01	+6.66655558E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.250000	+4.97768864E-01	+1.41335377E+00	+6.04955007E-01	+7.00839984E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.312500	+4.60251236E-01	+1.41738041E+00	+6.49330258E-01	+7.02661923E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.375000	+4.23775535E-01	+1.42341617E+00	+6.92787747E-01	+6.73018146E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.437500	+3.89999983E-01	+1.43113382E+00	+7.33457526E-01	+6.16647056E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.500000	+3.60489621E-01	+1.44023089E+00	+7.69868629E-01	+5.40866610E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.562500	+3.36489482E-01	+1.45044663E+00	+8.01065852E-01	+4.54196201E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.625000	+3.18750345E-01	+1.46156701E+00	+8.26643154E-01	+3.65130202E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.687500	+3.07442027E-01	+1.47341971E+00	+8.46707128E-01	+2.81088531E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.750000	+3.02179594E-01	+1.48586410E+00	+8.61779221E-01	+2.07485509E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.812500	+3.02168065E-01	+1.49878175E+00	+8.72642816E-01	+1.46995068E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.875000	+3.06434626E-01	+1.51206966E+00	+8.80153604E-01	+9.92805308E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.937500	+3.14078726E-01	+1.52563499E+00	+8.85052883E-01	+6.14206341E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.000000	+3.24460924E-01	+1.53938794E+00	+8.87831183E-01	+2.89595421E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.062500	+3.37281353E-01	+1.55323133E+00	+8.88672825E-01	-2.76214141E-03	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.125000	+3.52541553E-01	+1.56704916E+00	+8.87485916E-01	-3.73429752E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.187500	+3.70411570E-01	+1.58069887E+00	+8.84004954E-01	-7.63422311E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.250000	+3.91039236E-01	+1.59401219E+00	+8.77943137E-01	-1.18746342E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.312500	+4.14350946E-01	+1.60680627E+00	+8.69161661E-01	-1.61005073E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.375000	+4.39898097E-01	+1.61890246E+00	+8.57817503E-01	-1.97668297E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.437500	+4.66793869E-01	+1.63014639E+00	+8.44453124E-01	-2.22574089E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.500000	+4.93767542E-01	+1.64042203E+00	+8.29995742E-01	-2.30499675E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.562500	+5.19342646E-01	+1.64965440E+00	+8.15640664E-01	-2.19016514E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.625000	+5.42112167E-01	+1.65780044E+00	+8.02618677E-01	-1.89921759E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.687500	+5.61038469E-01	+1.66483239E+00	+7.91900445E-01	-1.49405719E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.750000	+5.75676378E-01	+1.67072173E+00	+7.83942962E-01	-1.06520468E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.812500	+5.86237056E-01	+1.67543131E+00	+7.78585386E-01	-7.04251458E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.875000	+5.93472244E-01	+1.67892006E+00	+7.75139819E-01	-4.75804238E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.937500	+5.98423756E-01	+1.68115919E+00	+7.72637833E-01	-4.00090216E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.000000	+6.02120587E-01	+1.68215349E+00	+7.70138692E-01	-4.51061570E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.062500	+6.05311083E-01	+1.68195895E+00	+7.66999563E-01	-5.67994195E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.125000	+6.08296998E-01	+1.68068891E+00	+7.63038764E-01	-6.74271795E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.187500	+6.10894217E-01	+1.67850580E+00	+7.58571166E-01	-7.55359582E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.562500	+2.15343917E+00	+2.44308830E+00	-5.45937805E-01	+1.71371623E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.593750	+2.15786210E+00	+2.46330037E+00	-4.92860389E-01	+1.68323839E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.625000	+2.16009500E+00	+2.48187648E+00	-4.40735406E-01	+1.65112470E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.656250	+2.16014071E+00	+2.49878254E+00	-3.89665096E-01	+1.61570275E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.687500	+2.15801633E+00	+2.51398905E+00	-3.39753984E-01	+1.57689137E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.718750	+2.15375430E+00	+2.52747126E+00	-2.91109385E-01	+1.53460756E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.750000	+2.14740321E+00	+2.53920932E+00	-2.43841012E-01	+1.48879234E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.781250	+2.13902803E+00	+2.54918840E+00	-1.98059864E-01	+1.43943136E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.812500	+2.12870989E+00	+2.55739882E+00	-1.53876551E-01	+1.38656955E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.843750	+2.11654531E+00	+2.56383606E+00	-1.11399266E-01	+1.33031950E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.875000	+2.10264496E+00	+2.56850094E+00	-7.07315827E-02	+1.27086406E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.906250	+2.08713191E+00	+2.57139960E+00	-3.19702630E-02	+1.20845375E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.937500	+2.07013952E+00	+2.57254367E+00	+4.79677656E-03	+1.14339998E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.968750	+2.05180905E+00	+2.57195026E+00	+3.94922358E-02	+1.07606537E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.000000	+2.03228704E+00	+2.56964204E+00	+7.20508621E-02	+1.00685252E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.031250	+2.01172263E+00	+2.56564725E+00	+1.02420518E-01	+9.36192687E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.062500	+1.99026489E+00	+2.55999970E+00	+1.30562905E-01	+8.64535428E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.093750	+1.96806025E+00	+2.55273872E+00	+1.56453983E-01	+7.92340315E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.125000	+1.94525004E+00	+2.54390911E+00	+1.80084175E-01	+7.20071240E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.156250	+1.92196830E+00	+2.53356100E+00	+2.01458435E-01	+6.48193559E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.187500	+1.89833973E+00	+2.52174970E+00	+2.20596272E-01	+5.77173855E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.218750	+1.87447787E+00	+2.50853553E+00	+2.37531801E-01	+5.07481694E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.250000	+1.85048356E+00	+2.49398353E+00	+2.52313878E-01	+4.39592381E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.281250	+1.82644353E+00	+2.47816314E+00	+2.65006325E-01	+3.73989437E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.312500	+1.80242930E+00	+2.46114783E+00	+2.75688218E-01	+3.11165351E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.343750	+1.77849636E+00	+2.44301455E+00	+2.84454159E-01	+2.51619182E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.375000	+1.75468361E+00	+2.42384316E+00	+2.91414417E-01	+1.95849800E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.406250	+1.73101338E+00	+2.40371567E+00	+2.96694772E-01	+1.44344040E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.437500	+1.70749177E+00	+2.38271545E+00	+3.00435919E-01	+9.75597701E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.468750	+1.68410974E+00	+2.36092635E+00	+3.02792258E-01	+5.59047618E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.500000	+1.66084465E+00	+2.33843173E+00	+3.03929967E-01	+1.97132384E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.531250	+1.63766254E+00	+2.31531356E+00	+3.04024335E-01	-1.07771599E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.562500	+1.61452077E+00	+2.29165159E+00	+3.03256394E-01	-3.54447398E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.593750	+1.59137111E+00	+2.26752259E+00	+3.01809039E-01	-5.42962096E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.625000	+1.56816289E+00	+2.24299975E+00	+2.99862881E-01	-6.74696859E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.656250	+1.54484607E+00	+2.21815233E+00	+2.97592183E-01	-7.52270703E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.687500	+1.52137396E+00	+2.19304539E+00	+2.95161189E-01	-7.79364378E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.718750	+1.49770533E+00	+2.16773987E+00	+2.92721156E-01	-7.60469747E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.750000	+1.47380602E+00	+2.14229262E+00	+2.90408253E-01	-7.00605145E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.781250	+1.44964978E+00	+2.11675679E+00	+2.88342374E-01	-6.05043947E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.812500	+1.42521861E+00	+2.09118209E+00	+2.86626729E-01	-4.79099425E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.843750	+1.40050281E+00	+2.06561524E+00	+2.85348002E-01	-3.27994253E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.875000	+1.37550070E+00	+2.04010037E+00	+2.84576765E-01	-1.56821150E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.906250	+1.35021852E+00	+2.01467937E+00	+2.84367870E-01	+2.94222919E-03	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.937500	+1.32467036E+00	+1.98939225E+00	+2.84760654E-01	+2.25760156E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.968750	+1.29887833E+00	+1.96427740E+00	+2.85778871E-01	+4.27170646E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.000000	+1.27287284E+00	+1.93937179E+00	+2.87430471E-01	+6.28565808E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.031250	+1.24669291E+00	+1.91471117E+00	+2.89707407E-01	+8.24845895E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.062500	+1.22038630E+00	+1.89033012E+00	+2.92585757E-01	+1.01103475E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.093750	+1.19400936E+00	+1.86626217E+00	+2.96026375E-01	+1.19096032E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.781250	+1.46148962E+00	+1.56343878E+00	-1.59013390E+00	+3.81378886E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.796875	+1.48242888E+00	+1.58449366E+00	-1.58900043E+00	+1.06946037E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.812500	+1.50329701E+00	+1.60558746E+00	-1.58679184E+00	+1.76538962E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.828125	+1.52407633E+00	+1.62670574E+00	-1.58348359E+00	+2.47620673E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.843750	+1.54474921E+00	+1.64783426E+00	-1.57905369E+00	+3.20011508E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.859375	+1.56529810E+00	+1.66895899E+00	-1.57348323E+00	+3.93496138E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.875000	+1.58570564E+00	+1.69006613E+00	-1.56675694E+00	+4.67825322E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.890625	+1.60595469E+00	+1.71114218E+00	-1.55886369E+00	+5.42718792E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.906250	+1.62602837E+00	+1.73217391E+00	-1.54979697E+00	+6.17869224E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.921875	+1.64591019E+00	+1.75314842E+00	-1.53955527E+00	+6.92947192E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.937500	+1.66558399E+00	+1.77405314E+00	-1.52814237E+00	+7.67606965E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.953125	+1.68503411E+00	+1.79487584E+00	-1.51556756E+00	+8.41492954E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.968750	+1.70424531E+00	+1.81560466E+00	-1.50184572E+00	+9.14246587E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.984375	+1.72320290E+00	+1.83622809E+00	-1.48699735E+00	+9.85513356E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.000000	+1.74189271E+00	+1.85673498E+00	-1.47104843E+00	+1.05494979E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.015625	+1.76030112E+00	+1.87711454E+00	-1.45403017E+00	+1.12223008E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.031250	+1.77841510E+00	+1.89735632E+00	-1.43597874E+00	+1.18705218E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.046875	+1.79622218E+00	+1.91745021E+00	-1.41693479E+00	+1.24914306E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.062500	+1.81371044E+00	+1.93738642E+00	-1.39694302E+00	+1.30826312E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.078125	+1.83086854E+00	+1.95715547E+00	-1.37605157E+00	+1.36420948E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.093750	+1.84768567E+00	+1.97674815E+00	-1.35431147E+00	+1.41681825E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.109375	+1.86415155E+00	+1.99615553E+00	-1.33177600E+00	+1.46596560E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.125000	+1.88025637E+00	+2.01536890E+00	-1.30850004E+00	+1.51156783E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.140625	+1.89599077E+00	+2.03437977E+00	-1.28453950E+00	+1.55358037E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.156250	+1.91134582E+00	+2.05317983E+00	-1.25995066E+00	+1.59199599E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.171875	+1.92631297E+00	+2.07176094E+00	-1.23478963E+00	+1.62684216E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.187500	+1.94088399E+00	+2.09011511E+00	-1.20911184E+00	+1.65817791E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.203125	+1.95505096E+00	+2.10823446E+00	-1.18297157E+00	+1.68609009E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.218750	+1.96880622E+00	+2.12611121E+00	-1.15642152E+00	+1.71068955E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.234375	+1.98214230E+00	+2.14373768E+00	-1.12951252E+00	+1.73210694E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.250000	+1.99505192E+00	+2.16110624E+00	-1.10229318E+00	+1.75048866E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.265625	+2.00752797E+00	+2.17820932E+00	-1.07480975E+00	+1.76599279E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.281250	+2.01956344E+00	+2.19503942E+00	-1.04710591E+00	+1.77878524E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.296875	+2.03115140E+00	+2.21158907E+00	-1.01922271E+00	+1.78903618E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.312500	+2.04228503E+00	+2.22785083E+00	-9.91198528E-01	+1.79691671E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.328125	+2.05295756E+00	+2.24381734E+00	-9.63069063E-01	+1.80259595E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.343750	+2.06316228E+00	+2.25948125E+00	-9.34867404E-01	+1.80623846E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.359375	+2.07289257E+00	+2.27483527E+00	-9.06624111E-01	+1.80800209E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.375000	+2.08214185E+00	+2.28987218E+00	-8.78367339E-01	+1.80803611E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.390625	+2.09090364E+00	+2.30458483E+00	-8.50122983E-01	+1.80647984E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.406250	+2.09917159E+00	+2.31896614E+00	-8.21914844E-01	+1.80346155E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.421875	+2.10693946E+00	+2.33300914E+00	-7.93764810E-01	+1.79909770E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.437500	+2.11420120E+00	+2.34670697E+00	-7.65693041E-01	+1.79349252E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.453125	+2.12095096E+00	+2.36005288E+00	-7.37718168E-01	+1.78673782E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.468750	+2.12718315E+00	+2.37304029E+00	-7.09857484E-01	+1.77891306E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.484375	+2.13289249E+00	+2.38566274E+00	-6.82127135E-01	+1.77008568E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.500000	+2.13807404E+00	+2.39791398E+00	-6.54542307E-01	+1.76031154E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.515625	+2.14272328E+00	+2.40978792E+00	-6.27117399E-01	+1.74963562E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.531250	+2.14683615E+00	+2.42127868E+00	-5.99866194E-01	+1.73809273E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.546875	+2.15040909E+00	+2.43238062E+00	-5.72802002E-01	+1.72612384E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.390625	+9.62738197E-01	+1.09273880E+00	-1.34706900E+00	-1.11394261E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.398438	+9.71465160E-01	+1.10034540E+00	-1.35572450E+00	-1.10186355E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.406250	+9.80273369E-01	+1.10805496E+00	-1.36428562E+00	-1.08941537E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.414062	+9.89160594E-01	+1.11586559E+00	-1.37274661E+00	-1.07624881E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.421875	+9.98124670E-01	+1.12377540E+00	-1.38110201E+00	-1.06240261E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.429688	+1.00716349E+00	+1.13178254E+00	-1.38934665E+00	-1.04791361E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.437500	+1.01627502E+00	+1.13988514E+00	-1.39747566E+00	-1.03281667E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.445312	+1.02545724E+00	+1.14808135E+00	-1.40548441E+00	-1.01714461E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.453125	+1.03470822E+00	+1.15636935E+00	-1.41336854E+00	-1.00092812E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.460938	+1.04402605E+00	+1.16474730E+00	-1.42112392E+00	-9.84195755E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.468750	+1.05340885E+00	+1.17321338E+00	-1.42874660E+00	-9.66973909E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.476562	+1.06285479E+00	+1.18176578E+00	-1.43623288E+00	-9.49286773E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.484375	+1.07236206E+00	+1.19040269E+00	-1.44357921E+00	-9.31156356E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.492188	+1.08192888E+00	+1.19912232E+00	-1.45078220E+00	-9.12602486E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.500000	+1.09155348E+00	+1.20792286E+00	-1.45783862E+00	-8.93642829E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.507812	+1.10123411E+00	+1.21680253E+00	-1.46474537E+00	-8.74292923E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.515625	+1.11096904E+00	+1.22575953E+00	-1.47149945E+00	-8.54566212E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.523438	+1.12075655E+00	+1.23479208E+00	-1.47809797E+00	-8.34474099E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.531250	+1.13059491E+00	+1.24389840E+00	-1.48453811E+00	-8.14026004E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.539062	+1.14048241E+00	+1.25307670E+00	-1.49081712E+00	-7.93229423E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.546875	+1.15041734E+00	+1.26232519E+00	-1.49693232E+00	-7.72090011E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.554688	+1.16039797E+00	+1.27164209E+00	-1.50288103E+00	-7.50611655E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.562500	+1.17042259E+00	+1.28102562E+00	-1.50866062E+00	-7.28796568E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.570312	+1.18048945E+00	+1.29047397E+00	-1.51426848E+00	-7.06645377E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.578125	+1.19059683E+00	+1.29998537E+00	-1.51970196E+00	-6.84157234E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.585938	+1.20074295E+00	+1.30955800E+00	-1.52495843E+00	-6.61329912E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.593750	+1.21092607E+00	+1.31919009E+00	-1.53003524E+00	-6.38159928E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.601562	+1.22114439E+00	+1.32887981E+00	-1.53492968E+00	-6.14642654E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.609375	+1.23139612E+00	+1.33862537E+00	-1.53963903E+00	-5.90772446E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.617188	+1.24167943E+00	+1.34842494E+00	-1.54416050E+00	-5.66542768E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.625000	+1.25199250E+00	+1.35827672E+00	-1.54849126E+00	-5.41946329E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.632812	+1.26233346E+00	+1.36817888E+00	-1.55262841E+00	-5.16975218E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.640625	+1.27270044E+00	+1.37812959E+00	-1.55656900E+00	-4.91621043E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.648438	+1.28309155E+00	+1.38812702E+00	-1.56030999E+00	-4.65875081E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.656250	+1.29350485E+00	+1.39816933E+00	-1.56384830E+00	-4.39728419E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.664062	+1.30393841E+00	+1.40825469E+00	-1.56718075E+00	-4.13172109E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.671875	+1.31439027E+00	+1.41838124E+00	-1.57030411E+00	-3.86197313E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.679688	+1.32485845E+00	+1.42854713E+00	-1.57321508E+00	-3.58795465E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.687500	+1.33534092E+00	+1.43875052E+00	-1.57591029E+00	-3.30958416E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.695312	+1.34583567E+00	+1.44898955E+00	-1.57838631E+00	-3.02678595E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.703125	+1.35634065E+00	+1.45926235E+00	-1.58063964E+00	-2.73949155E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.710938	+1.36685380E+00	+1.46956707E+00	-1.58266676E+00	-2.44764132E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.718750	+1.37737301E+00	+1.47990184E+00	-1.58446408E+00	-2.15118588E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.726562	+1.38789620E+00	+1.49026481E+00	-1.58602799E+00	-1.85008760E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.734375	+1.39842123E+00	+1.50065411E+00	-1.58735484E+00	-1.54432200E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.742188	+1.40894598E+00	+1.51106787E+00	-1.58844099E+00	-1.23387913E-01	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.750000	+1.41946828E+00	+1.52150425E+00	-1.58928278E+00	-9.18764841E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.757812	+1.42998598E+00	+1.53196137E+00	-1.58987656E+00	-5.99002026E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.765625	+1.44049690E+00	+1.54243740E+00	-1.59021872E+00	-2.74631749E-02	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.773438	+1.45099884E+00	+1.55293048E+00	-1.59030567E+00	+5.20296540E-03	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.195312	+7.79339626E-01	+9.41794819E-01	-1.12420587E+00	-1.02510055E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.199219	+7.82167368E-01	+9.43969890E-01	-1.12823151E+00	-1.03602958E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.203125	+7.85037800E-01	+9.46183391E-01	-1.13229985E+00	-1.04673889E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.207031	+7.87950331E-01	+9.48435084E-01	-1.13640916E+00	-1.05700925E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.210938	+7.90904380E-01	+9.50724729E-01	-1.14055773E+00	-1.06684180E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.214844	+7.93899363E-01	+9.53052082E-01	-1.14474386E+00	-1.07623797E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.218750	+7.96934705E-01	+9.55416901E-01	-1.14896584E+00	-1.08519954E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.222656	+8.00009832E-01	+9.57818939E-01	-1.15322198E+00	-1.09372857E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.226562	+8.03124176E-01	+9.60257950E-01	-1.15751060E+00	-1.10182743E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.230469	+8.06277174E-01	+9.62733686E-01	-1.16183001E+00	-1.10949874E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.234375	+8.09468268E-01	+9.65245898E-01	-1.16617855E+00	-1.11674541E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.238281	+8.12696904E-01	+9.67794336E-01	-1.17055458E+00	-1.12357062E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.242188	+8.15962535E-01	+9.70378750E-01	-1.17495645E+00	-1.12997778E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.246094	+8.19264621E-01	+9.72998886E-01	-1.17938253E+00	-1.13597055E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.250000	+8.22602625E-01	+9.75654494E-01	-1.18383122E+00	-1.14155281E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.253906	+8.25976018E-01	+9.78345319E-01	-1.18830091E+00	-1.14672868E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.257812	+8.29384279E-01	+9.81071108E-01	-1.19279004E+00	-1.15150245E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.261719	+8.32826891E-01	+9.83831607E-01	-1.19729703E+00	-1.15587864E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.265625	+8.36303344E-01	+9.86626561E-01	-1.20182034E+00	-1.15986193E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.269531	+8.39813136E-01	+9.89455716E-01	-1.20635845E+00	-1.16345719E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.273438	+8.43355772E-01	+9.92318816E-01	-1.21090985E+00	-1.16666945E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.277344	+8.46930762E-01	+9.95215606E-01	-1.21547305E+00	-1.16950387E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.281250	+8.50537625E-01	+9.98145830E-01	-1.22004660E+00	-1.17196579E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.285156	+8.54175887E-01	+1.00110923E+00	-1.22462904E+00	-1.17406064E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.289062	+8.57845081E-01	+1.00410556E+00	-1.22921895E+00	-1.17579400E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.292969	+8.61544746E-01	+1.00713456E+00	-1.23381493E+00	-1.17717155E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.296875	+8.65274429E-01	+1.01019597E+00	-1.23841560E+00	-1.17819906E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.300781	+8.69033686E-01	+1.01328954E+00	-1.24301961E+00	-1.17888239E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.304688	+8.72822077E-01	+1.01641502E+00	-1.24762562E+00	-1.17922748E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.308594	+8.76639172E-01	+1.01957214E+00	-1.25223232E+00	-1.17924035E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.312500	+8.80484546E-01	+1.02276066E+00	-1.25683843E+00	-1.17892706E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.316406	+8.84357783E-01	+1.02598033E+00	-1.26144269E+00	-1.17829374E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.320312	+8.88258472E-01	+1.02923089E+00	-1.26604385E+00	-1.17734653E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.324219	+8.92186211E-01	+1.03251208E+00	-1.27064071E+00	-1.17609163E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.328125	+8.96140604E-01	+1.03582367E+00	-1.27523207E+00	-1.17453524E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.332031	+9.00121261E-01	+1.03916539E+00	-1.27981677E+00	-1.17268359E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.335938	+9.04127802E-01	+1.04253699E+00	-1.28439366E+00	-1.17054289E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.339844	+9.08159849E-01	+1.04593823E+00	-1.28896163E+00	-1.16811937E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.343750	+9.12217035E-01	+1.04936886E+00	-1.29351959E+00	-1.16541925E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.347656	+9.16298995E-01	+1.05282862E+00	-1.29806647E+00	-1.16244869E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.351562	+9.20405376E-01	+1.05631727E+00	-1.30260122E+00	-1.15921387E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.355469	+9.24535825E-01	+1.05983457E+00	-1.30712283E+00	-1.15572092E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.359375	+9.28690001E-01	+1.06338027E+00	-1.31163029E+00	-1.15197591E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.363281	+9.32867564E-01	+1.06695411E+00	-1.31612264E+00	-1.14798488E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.367188	+9.37068183E-01	+1.07055586E+00	-1.32059892E+00	-1.14375380E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.371094	+9.41291532E-01	+1.07418528E+00	-1.32505822E+00	-1.13928861E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.375000	+9.45537291E-01	+1.07784211E+00	-1.32949962E+00	-1.13459514E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.378906	+9.49805144E-01	+1.08152612E+00	-1.33392224E+00	-1.12967918E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.382812	+9.54094781E-01	+1.08523706E+00	-1.33832523E+00	-1.12454643E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.386719	+9.58405899E-01	+1.08897470E+00	-1.34270776E+00	-1.11930669E+00	+1.32844321E+00	-7.12769740E-01	-1.86377610E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00


==> anc/otoc_to_plot_bosonic_M600_L1.1225_n200_beta1.5000.dat <==
100.000000	+2.73667161E-02	+5.58886533E-01	+6.11323836E-02	-7.73085874E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
102.000000	-5.78495228E-02	+4.67695495E-01	+4.98277548E-02	+6.60039586E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
104.000000	-9.58171392E-02	+5.96300761E-01	+3.25148218E-01	+4.94011192E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
106.000000	-1.11516079E-01	+5.28850204E-01	+2.47432231E-01	+7.05486790E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
108.000000	-9.81674264E-02	+8.19606445E-01	+6.07342934E-01	+9.60563780E-03	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
110.000000	-1.47323791E-01	+5.18125795E-01	+2.85854783E-01	-1.16335964E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
112.000000	-2.24396645E-01	+6.51647643E-01	+5.60808548E-01	+4.70889255E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
114.000000	-2.18778792E-01	+5.84593782E-01	+4.74210485E-01	-7.73768054E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
116.000000	-1.03547651E-01	+5.39301070E-01	+2.51301327E-01	-9.98605615E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
118.000000	+2.84972922E-02	+5.67314476E-01	+7.47682388E-02	-1.05324585E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
120.000000	+7.87910051E-02	+5.00624674E-01	-1.69997012E-01	+3.23200191E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
122.000000	+1.63163929E-02	+6.29495095E-01	+2.04048315E-01	+1.60232131E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
124.000000	-1.09654784E-01	+6.91087866E-01	+4.70931512E-01	-4.44841599E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
126.000000	+9.38354705E-02	+6.07063257E-01	+2.61116757E-02	-1.98984773E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
128.000000	+1.13128234E-01	+4.74389173E-01	-3.25007579E-01	-4.57360734E-03	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
130.000000	+1.16505857E-01	+6.20429798E-01	+7.81724634E-03	+2.63290143E-03	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
132.000000	+1.37100802E-01	+5.02186503E-01	-3.14475974E-01	+6.50368231E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
134.000000	+1.26279210E-01	+7.79929601E-01	+2.67964539E-01	+3.54307506E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
136.000000	+1.20950576E-01	+5.41623289E-01	-1.72752971E-01	-1.40744396E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
138.000000	+2.97059344E-01	+6.69320281E-01	-2.95013047E-01	-2.03689721E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
140.000000	+2.87776117E-01	+6.75533266E-01	-2.54228860E-01	+3.99492445E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
142.000000	+1.08613993E-01	+5.45377567E-01	-1.35216069E-01	+8.72078275E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
144.000000	+7.17837160E-03	+5.56789258E-01	+9.46024503E-02	+2.87086203E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
146.000000	-2.03893541E-02	+4.69523002E-01	-2.03815877E-02	+1.58376464E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
148.000000	+3.07943688E-02	+6.16349965E-01	+1.57953036E-01	+1.74228132E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
150.000000	+1.55374338E-01	+6.80647147E-01	+4.93096649E-02	+7.19351935E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
152.000000	-1.51130335E-01	+6.29656292E-01	+4.45693810E-01	+4.82899308E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
154.000000	-1.55279482E-01	+4.81916637E-01	+2.42469388E-01	+2.30725177E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
156.000000	-2.17318421E-01	+6.38956915E-01	+5.37983881E-01	-7.69089799E-03	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
158.000000	-1.40119130E-01	+4.77772999E-01	+2.11705796E-01	-3.88820524E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
160.000000	-4.08026215E-02	+6.92137324E-01	+3.82455671E-01	-3.72960590E-03	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
162.000000	-7.87241633E-02	+5.30018408E-01	+1.96787373E-01	+3.50806235E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
164.000000	-1.98811200E-01	+6.44542348E-01	+5.22778165E-01	+1.48795642E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
166.000000	-3.71959462E-01	+7.31911169E-01	+7.91969939E-01	-8.02200485E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
168.000000	-6.37655458E-02	+5.48096027E-01	+2.01897971E-01	-1.78523266E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
170.000000	+5.66789330E-03	+5.46162670E-01	+7.78768753E-02	-1.25309429E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
172.000000	+7.50658749E-02	+4.45719630E-01	-2.99339746E-01	+4.06612351E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
174.000000	-4.42545487E-02	+5.91701792E-01	+2.40521816E-01	+1.84565213E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
176.000000	-1.51395395E-01	+6.24121064E-01	+4.38921108E-01	-3.45390712E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
178.000000	+9.24954147E-02	+6.46389579E-01	+1.02365531E-01	-2.08191643E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
180.000000	+1.55038515E-01	+4.92267653E-01	-3.93845464E-01	-1.10950318E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
182.000000	+3.20571148E-01	+6.75945717E-01	-3.41435741E-01	-7.25170342E-03	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
184.000000	+1.72127419E-01	+4.99715124E-01	-4.22852277E-01	+1.50573301E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
186.000000	-4.47877270E-02	+6.04233590E-01	+2.60857463E-01	+1.13418137E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
188.000000	+4.18264578E-02	+5.57476523E-01	+3.08202693E-02	-3.73262533E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
190.000000	+3.64185444E-02	+5.95424735E-01	+1.11552450E-01	-1.01753627E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
192.000000	+4.63156580E-01	+8.06391071E-01	-3.76194239E-01	-8.24810467E-03	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
194.000000	+2.62235904E-02	+5.67087736E-01	+7.85600313E-02	+1.40728342E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
196.000000	-8.10076880E-03	+5.94543585E-01	+1.86719130E-01	+3.33666947E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
198.000000	-1.50905912E-01	+4.67184602E-01	+2.12026810E-01	-8.05901447E-03	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
50.000000	+1.17408363E-01	+6.67033254E-01	+9.46279304E-02	-1.38843000E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
51.000000	+2.96317842E-01	+5.49905223E-01	-6.78899637E-01	-1.58625136E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
52.000000	+1.03833090E-01	+5.04041628E-01	-2.22622342E-01	+2.27615006E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
53.000000	+4.35988097E-01	+8.35777723E-01	-2.23669625E-01	+8.95712684E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
54.000000	+2.22429041E-01	+7.01154986E-01	-4.34798051E-02	-5.10676866E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
55.000000	+7.45489346E-02	+4.35521912E-01	-3.25804998E-01	+1.16637496E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
56.000000	+1.75174341E-01	+7.79675317E-01	+1.89795186E-01	+3.99745444E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
57.000000	-1.50162645E-02	+7.87934975E-01	+4.73685891E-01	-1.69488896E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
58.000000	+6.12462294E-02	+4.91952130E-01	-1.49182606E-01	-6.65750221E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
59.000000	-1.83089248E-01	+5.19761066E-01	+3.40535847E-01	+2.28700509E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
60.000000	-4.96558861E-02	+6.30843222E-01	+3.08218413E-01	-7.49322291E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
61.000000	-6.75206079E-04	+6.04355667E-01	+1.90671389E-01	-1.73326178E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
62.000000	-5.03101131E-02	+4.30837522E-01	-3.84339424E-02	-3.39975470E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
63.000000	+2.07325033E-01	+5.13858993E-01	-4.89279551E-01	+1.28229439E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
64.000000	+4.71159970E-02	+6.68925035E-01	+2.18024935E-01	+1.41928655E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
65.000000	+1.17661854E-01	+5.24813561E-01	-2.05422240E-01	-7.50710632E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
66.000000	+4.59100378E-02	+5.81029977E-01	+6.78828085E-02	+2.60346632E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
67.000000	-4.72191673E-02	+6.38096200E-01	+3.15271023E-01	-7.83545830E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
68.000000	+1.55703358E-01	+6.13205580E-01	-8.88263576E-02	+1.75306522E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
69.000000	-2.53796798E-01	+7.19308372E-01	+6.65884067E-01	+1.77482535E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
70.000000	-8.26358487E-02	+5.69822179E-01	+2.66138713E-01	-3.18380333E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
71.000000	+3.49371045E-02	+5.49712922E-01	+2.91234011E-02	+1.01884953E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
72.000000	-1.21168791E-01	+6.78755205E-01	+4.69908619E-01	-8.48054531E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
73.000000	+7.28618432E-02	+5.07329104E-01	-1.40487505E-01	-1.20791801E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
74.000000	-1.07271767E-01	+5.20975054E-01	+2.28325017E-01	+9.36510858E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
75.000000	+1.04985040E-01	+6.28948927E-01	+4.68146666E-02	-7.36256147E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
76.000000	-7.81187796E-03	+5.34413578E-01	+8.10737871E-02	+7.25499186E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
77.000000	-1.54464079E-01	+4.51319386E-01	+1.91914504E-01	-1.03887419E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
78.000000	+4.97804904E-02	+5.80856100E-01	+6.02963033E-02	+2.49583114E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
79.000000	-1.59538065E-01	+8.38397619E-01	+6.91080731E-01	+5.39294626E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
80.000000	+9.61584622E-03	+6.01175971E-01	+1.68155228E-01	-4.21561399E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
81.000000	-1.70734237E-02	+4.12402650E-01	-1.52042066E-01	+1.71578663E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
82.000000	+6.43989800E-03	+8.40179105E-01	+5.11312554E-01	+1.11545562E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
83.000000	+2.68502336E-01	+8.05319284E-01	+7.10490586E-02	-3.81443920E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
84.000000	+1.07445275E-01	+4.96232732E-01	-2.51575286E-01	-2.66475699E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
85.000000	+2.83040215E-01	+5.98082151E-01	-4.61902339E-01	+1.26304015E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
86.000000	+1.41341568E-01	+6.41858207E-01	+1.03274502E-03	+1.66412464E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
87.000000	+1.31857908E-01	+5.71310871E-01	-1.29077410E-01	-1.99874265E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
88.000000	+1.61914423E-01	+4.97505139E-01	-3.98715786E-01	+2.21177887E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
89.000000	-1.46817397E-01	+5.37133729E-01	+3.13278363E-01	+2.19349782E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
90.000000	+6.10678456E-02	+5.81464791E-01	+3.99837783E-02	-1.43323410E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
91.000000	-6.39434451E-02	+4.49551220E-01	+2.66315424E-02	+8.50664678E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
92.000000	-4.20029879E-02	+5.74908040E-01	+2.10116714E-01	+1.00728735E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
93.000000	+2.79810914E-02	+6.56079660E-01	+2.28089013E-01	+5.53870236E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
94.000000	-1.46907339E-01	+5.42270162E-01	+3.20890761E-01	-2.82037452E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
95.000000	+2.80980998E-01	+6.38297592E-01	-3.35985892E-01	-8.91659687E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
96.000000	+3.68510763E-02	+6.13461534E-01	+1.42558824E-01	+3.64571783E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
97.000000	-1.22764479E-01	+6.18061515E-01	+3.93157674E-01	+1.61974534E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
98.000000	+7.51325054E-02	+6.70728055E-01	+1.74953731E-01	-1.40685130E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
99.000000	-9.30552677E-02	+4.66082285E-01	+1.11787414E-01	+1.43524972E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
25.000000	-4.81164664E-01	+6.52598295E-01	+8.18689333E-01	-1.20623951E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
25.500000	-2.40417908E-01	+4.59564955E-01	+3.36447754E-01	-7.22726808E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
26.000000	-1.52761873E-01	+3.97597034E-01	+9.59625253E-02	+2.46567935E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
26.500000	-3.46187730E-01	+5.49528619E-01	+5.83015690E-01	+9.22465694E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
27.000000	-6.00174227E-01	+7.84245440E-01	+1.01842822E+00	+5.52134854E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
27.500000	-6.58331241E-01	+8.97489732E-01	+1.13515054E+00	-9.68316088E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
28.000000	-4.45667824E-01	+8.10982150E-01	+9.21596611E-01	-6.19078799E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
28.500000	-2.22833323E-01	+6.14883266E-01	+5.16071745E-01	-6.67891749E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
29.000000	-1.61174463E-01	+4.83221225E-01	+2.53704861E-01	-1.30323565E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
29.500000	-2.20618485E-01	+5.14738650E-01	+3.85748180E-01	+2.73037366E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
30.000000	-2.11997073E-01	+6.34706217E-01	+5.26742228E-01	+7.10774118E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
30.500000	-7.89802522E-02	+7.10546478E-01	+4.56825592E-01	-1.77857314E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
31.000000	-2.12590401E-02	+6.87483984E-01	+3.48884914E-01	-1.78059065E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
31.500000	-5.93153962E-02	+6.01433991E-01	+2.78766527E-01	-1.13830155E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
32.000000	-1.17415057E-01	+5.15073961E-01	+2.35054759E-01	-2.50150568E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
32.500000	-4.37179295E-02	+4.70796735E-01	+2.86159593E-02	-5.61594330E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
33.000000	+1.18062057E-01	+4.78769971E-01	-3.26539571E-01	-3.02181905E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
33.500000	+1.40482502E-01	+5.20813588E-01	-2.73565946E-01	+4.44765343E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
34.000000	+1.76467879E-02	+5.80395882E-01	+1.18225772E-01	+6.64567684E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
34.500000	-1.07295367E-01	+6.31935174E-01	+3.91001738E-01	+2.29078729E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
35.000000	-9.70566019E-02	+6.10567201E-01	+3.47304502E-01	-3.42495817E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
35.500000	-1.59985707E-02	+5.08852223E-01	+4.85059213E-02	-5.85528214E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
36.000000	+1.76833432E-02	+4.11696533E-01	-2.38223713E-01	-4.34531457E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
36.500000	-9.50943823E-02	+4.07438399E-01	+5.05277561E-03	+6.27471866E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
37.000000	-2.21039340E-01	+5.16896034E-01	+3.89248153E-01	+5.16725366E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
37.500000	-1.88944757E-01	+6.53565840E-01	+5.21778142E-01	+7.81252770E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
38.000000	-9.61827107E-02	+7.01715895E-01	+4.67373430E-01	-1.80222686E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
38.500000	-6.05742208E-02	+6.42993092E-01	+3.41555456E-01	-1.69658855E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
39.000000	-1.16095016E-01	+5.57293649E-01	+2.97714575E-01	-3.19726110E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
39.500000	-1.38603502E-01	+5.42824735E-01	+3.09582845E-01	-1.35894322E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
40.000000	+5.83766751E-04	+5.88408218E-01	+1.61820253E-01	-3.64052541E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
40.500000	+1.44649129E-01	+6.18142732E-01	-5.44696963E-02	-2.29896613E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
41.000000	+1.41903321E-01	+6.08997889E-01	-6.80763597E-02	+2.47313749E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
41.500000	-1.52844428E-02	+5.91062388E-01	+1.92844052E-01	+4.14152852E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
42.000000	-8.60331005E-02	+6.20722266E-01	+3.46076492E-01	+5.04965116E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
42.500000	+5.77943809E-02	+6.95545851E-01	+2.43340564E-01	-3.99514568E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
43.000000	+2.45534206E-01	+7.19516526E-01	-5.34380763E-02	-5.70064358E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
43.500000	+2.72951080E-01	+6.33592549E-01	-3.26723794E-01	-1.43845625E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
44.000000	+8.52616161E-02	+4.95740463E-01	-1.97283701E-01	+2.72864175E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
44.500000	-4.70862045E-02	+4.26696354E-01	-5.38596195E-02	+1.26131626E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
45.000000	+1.70701605E-02	+4.82730286E-01	-7.11520757E-02	-3.79401211E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
45.500000	+1.48751300E-01	+6.04895213E-01	-9.17997406E-02	+1.15995184E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
46.000000	+1.58386176E-01	+6.81318056E-01	+4.48431080E-02	+2.91328499E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
46.500000	+3.15526740E-02	+6.41966333E-01	+1.99528759E-01	+1.24070750E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
47.000000	-5.86136547E-02	+5.33395416E-01	+1.68913858E-01	-2.88262596E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
47.500000	-1.81727910E-03	+4.55727273E-01	-8.87338371E-02	-6.13921777E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
48.000000	+1.19539742E-01	+4.39949343E-01	-4.45007919E-01	-1.67214652E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
48.500000	+9.04277786E-02	+4.77518702E-01	-2.55948489E-01	+5.78970198E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
49.000000	-1.94822404E-02	+5.52192605E-01	+1.33962279E-01	+5.03755914E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
49.500000	-1.27588902E-02	+6.27847700E-01	+2.47807426E-01	-4.83753293E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.500000	+7.07736556E-03	+6.45897400E-01	+2.45014680E-01	-2.43987037E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.750000	+1.43790355E-02	+6.10731193E-01	+1.76223262E-01	-3.06344309E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
13.000000	+3.95895724E-02	+5.87685666E-01	+9.18425257E-02	-2.87512631E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
13.250000	+6.81625696E-02	+5.84662444E-01	+3.24669460E-02	-7.56077783E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
13.500000	+7.26686653E-02	+6.00431357E-01	+5.40386366E-02	+2.53019096E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
13.750000	+3.85884494E-02	+6.24743644E-01	+1.58976494E-01	+5.00847175E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
14.000000	-3.24123436E-02	+6.45535476E-01	+3.04462224E-01	+5.58952651E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
14.250000	-1.20876914E-01	+6.54276465E-01	+4.38452820E-01	+4.24760164E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
14.500000	-1.90575916E-01	+6.47786433E-01	+5.16842306E-01	+1.67259239E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
14.750000	-2.14354812E-01	+6.28412198E-01	+5.22082439E-01	-1.04466339E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
15.000000	-1.94528177E-01	+6.01167848E-01	+4.64609136E-01	-3.09625404E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
15.250000	-1.48891801E-01	+5.73001854E-01	+3.67269737E-01	-4.21359291E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
15.500000	-9.09207305E-02	+5.53619724E-01	+2.53929491E-01	-4.08119815E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
15.750000	-3.63770026E-02	+5.52264844E-01	+1.63209830E-01	-1.85359543E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
16.000000	-1.44405057E-02	+5.73048668E-01	+1.61249719E-01	+2.17436894E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
16.250000	-4.51527436E-02	+6.11093687E-01	+2.71928276E-01	+5.44507791E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
16.500000	-1.18698559E-01	+6.52627905E-01	+4.33503615E-01	+5.96265287E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
16.750000	-2.02697298E-01	+6.81490091E-01	+5.70060920E-01	+4.15749926E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
17.000000	-2.64111994E-01	+6.85436571E-01	+6.41378578E-01	+1.24384692E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
17.250000	-2.81131734E-01	+6.59791319E-01	+6.32253266E-01	-2.04584341E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
17.500000	-2.48594147E-01	+6.08625777E-01	+5.39086407E-01	-5.39918903E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
17.750000	-1.75206748E-01	+5.43103742E-01	+3.62293815E-01	-8.71465225E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
18.000000	-7.50139676E-02	+4.79427861E-01	+1.03353794E-01	-1.11096376E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
18.250000	+2.23759728E-02	+4.34539438E-01	-1.93188066E-01	-9.48594044E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
18.500000	+7.39505899E-02	+4.18992149E-01	-3.70943228E-01	-1.88976905E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
18.750000	+5.88157998E-02	+4.33817882E-01	-2.87676519E-01	+6.57049151E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
19.000000	-5.55976705E-03	+4.73674449E-01	-4.24186522E-02	+9.92043298E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
19.250000	-8.71971205E-02	+5.28621965E-01	+2.08345130E-01	+8.69905820E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
19.500000	-1.54165592E-01	+5.86198703E-01	+3.92534258E-01	+5.69692981E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
19.750000	-1.83356400E-01	+6.35410738E-01	+4.93191620E-01	+2.55666117E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
20.000000	-1.75151503E-01	+6.66171297E-01	+5.20367316E-01	-2.79778227E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
20.250000	-1.36279383E-01	+6.71113834E-01	+4.79202709E-01	-3.22323804E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
20.500000	-6.54173628E-02	+6.50678119E-01	+3.59205415E-01	-5.97994622E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
20.750000	+1.30776468E-02	+6.11809294E-01	+1.80205398E-01	-6.72701597E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
21.000000	+5.28132437E-02	+5.64372136E-01	+2.28546163E-02	-4.55359257E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
21.250000	+4.02451259E-02	+5.17062650E-01	-4.74742308E-02	-1.22903418E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
21.500000	-7.13616667E-03	+4.73932975E-01	-3.85970928E-02	+1.25423351E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
21.750000	-7.00466395E-02	+4.37630424E-01	+1.52374449E-02	+2.23125902E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
22.000000	-1.25227063E-01	+4.12619842E-01	+7.29658580E-02	+1.79460864E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
22.250000	-1.50302825E-01	+4.05034641E-01	+1.04967877E-01	+9.57883447E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
22.500000	-1.43997265E-01	+4.20236210E-01	+1.20860030E-01	+8.69110219E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
22.750000	-1.20858934E-01	+4.59143028E-01	+1.48423388E-01	+1.87721976E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
23.000000	-1.00527649E-01	+5.19230375E-01	+2.14721018E-01	+3.76923872E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
23.250000	-1.04899281E-01	+5.95389939E-01	+3.36885324E-01	+5.81218105E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
23.500000	-1.50791895E-01	+6.77974371E-01	+5.05330071E-01	+6.91876510E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
23.750000	-2.36144925E-01	+7.53584578E-01	+6.82823578E-01	+6.51754633E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
24.000000	-3.40605209E-01	+8.07439459E-01	+8.31207388E-01	+4.94099106E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
24.250000	-4.40614801E-01	+8.26479024E-01	+9.29873132E-01	+2.77697877E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
24.500000	-5.14903099E-01	+8.04143425E-01	+9.70056326E-01	+1.89008306E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
24.750000	-5.36366365E-01	+7.42758783E-01	+9.39323547E-01	-2.64763064E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.250000	+1.93602761E-01	+5.74102732E-01	-2.73121998E-01	-2.08909061E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.375000	+1.82292547E-01	+5.58695110E-01	-2.83948883E-01	+3.56789109E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.500000	+1.59021585E-01	+5.42930693E-01	-2.64202271E-01	+2.78606182E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.625000	+1.23865220E-01	+5.27419403E-01	-2.14297337E-01	+4.83056993E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.750000	+7.95739043E-02	+5.12761152E-01	-1.43438022E-01	+5.94730542E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.875000	+3.13182533E-02	+4.99564065E-01	-6.56147017E-02	+5.97204159E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.000000	-1.45163285E-02	+4.88423791E-01	+5.86301749E-03	+5.09219607E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.125000	-5.19206543E-02	+4.79895736E-01	+6.16902000E-02	+3.65728495E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.250000	-7.65827665E-02	+4.74510046E-01	+9.72951412E-02	+2.01409126E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.375000	-8.64671563E-02	+4.72813033E-01	+1.12042482E-01	+4.26476474E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.500000	-8.16428205E-02	+4.75357130E-01	+1.07957053E-01	-9.35039533E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.625000	-6.37740517E-02	+4.82584032E-01	+8.86664933E-02	-1.96548433E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.750000	-3.56620499E-02	+4.94630080E-01	+5.88199449E-02	-2.59716616E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.875000	-8.51667376E-04	+5.11158989E-01	+2.37373393E-02	-2.80179987E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.000000	+3.69090659E-02	+5.31327923E-01	-1.12250519E-02	-2.62255371E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.125000	+7.43783080E-02	+5.53896386E-01	-4.18265035E-02	-2.19579611E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.250000	+1.09364845E-01	+5.77374134E-01	-6.61199545E-02	-1.71419452E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.375000	+1.40705122E-01	+6.00107622E-01	-8.46813665E-02	-1.32837770E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.500000	+1.67610804E-01	+6.20333008E-01	-9.93293971E-02	-1.04850386E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.625000	+1.88794268E-01	+6.36311093E-01	-1.10893963E-01	-7.29643320E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.750000	+2.02040212E-01	+6.46579136E-01	-1.17570480E-01	-1.81359617E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.875000	+2.04711954E-01	+6.50204336E-01	-1.15427953E-01	+6.52797725E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.000000	+1.95036724E-01	+6.46890021E-01	-1.01250537E-01	+1.58791211E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.125000	+1.73370260E-01	+6.36903430E-01	-7.57301508E-02	+2.27913063E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.250000	+1.42591084E-01	+6.20937805E-01	-4.42722712E-02	+2.43699218E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.375000	+1.07398243E-01	+6.00050100E-01	-1.48053462E-02	+1.98289278E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.500000	+7.30390279E-02	+5.75696087E-01	+5.30004830E-03	+1.03443948E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.625000	+4.41837171E-02	+5.49742207E-01	+1.10556407E-02	-2.05591685E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.750000	+2.42506257E-02	+5.24330760E-01	+1.60256171E-04	-1.53462916E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.875000	+1.50795276E-02	+5.01609258E-01	-2.73100883E-02	-2.77445914E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.000000	+1.68828956E-02	+4.83452342E-01	-6.92012223E-02	-3.77562785E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.125000	+2.85897690E-02	+4.71296398E-01	-1.21700785E-01	-4.43697846E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.250000	+4.85167161E-02	+4.66099335E-01	-1.80125684E-01	-4.71819577E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.375000	+7.48921102E-02	+4.68341490E-01	-2.39655679E-01	-4.60275801E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.500000	+1.05798373E-01	+4.77991718E-01	-2.95194634E-01	-4.03302810E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.625000	+1.38740605E-01	+4.94454491E-01	-3.40481381E-01	-2.91657834E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.750000	+1.70558979E-01	+5.16579819E-01	-3.68109093E-01	-1.25108135E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.875000	+1.98032407E-01	+5.42792807E-01	-3.71758415E-01	+7.63750924E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.000000	+2.18621604E-01	+5.71312766E-01	-3.49015320E-01	+2.80261252E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.125000	+2.30576402E-01	+6.00358903E-01	-3.01693102E-01	+4.60942659E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.250000	+2.32484527E-01	+6.28252631E-01	-2.33779655E-01	+6.06299384E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.375000	+2.23126191E-01	+6.53429290E-01	-1.50118256E-01	+7.07345732E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.500000	+2.02141668E-01	+6.74465519E-01	-5.69432220E-02	+7.50907698E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.625000	+1.71039707E-01	+6.90202119E-01	+3.76086682E-02	+7.25664292E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.750000	+1.33636889E-01	+6.99912526E-01	+1.24472851E-01	+6.31869069E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.875000	+9.53771876E-02	+7.03382752E-01	+1.95575936E-01	+4.84334920E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.000000	+6.16751756E-02	+7.00841481E-01	+2.45556581E-01	+3.08411523E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.125000	+3.60943907E-02	+6.92833545E-01	+2.72678816E-01	+1.32718777E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.250000	+1.94487754E-02	+6.80178174E-01	+2.78736275E-01	-1.90180675E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.375000	+1.04039247E-02	+6.64028013E-01	+2.67924299E-01	-1.53973546E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.125000	+2.53729605E-01	+5.06265707E-01	-6.83053882E-01	-5.51092915E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.187500	+2.50178445E-01	+4.94772346E-01	-7.15008809E-01	-4.71464769E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.250000	+2.47159712E-01	+4.85243133E-01	-7.41986978E-01	-3.85427750E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.312500	+2.44582003E-01	+4.77671111E-01	-7.63187278E-01	-2.87718026E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.375000	+2.42351214E-01	+4.72024170E-01	-7.77951731E-01	-1.80242244E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.437500	+2.40349425E-01	+4.68245688E-01	-7.85717559E-01	-6.41529905E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.500000	+2.38417059E-01	+4.66255604E-01	-7.85970855E-01	+5.99944436E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.562500	+2.36340496E-01	+4.65952247E-01	-7.78218253E-01	+1.91837664E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.625000	+2.33846992E-01	+4.67215072E-01	-7.61991147E-01	+3.30606736E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.687500	+2.30608741E-01	+4.69908188E-01	-7.36892411E-01	+4.74444521E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.750000	+2.26257623E-01	+4.73884360E-01	-7.02685582E-01	+6.19852344E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.812500	+2.20411089E-01	+4.78989048E-01	-6.59410868E-01	+7.61509101E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.875000	+2.12707762E-01	+4.85064067E-01	-6.07496944E-01	+8.92635155E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.937500	+2.02849382E-01	+4.91950531E-01	-5.47831474E-01	+1.00587358E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.000000	+1.90644201E-01	+4.99490998E-01	-4.81762746E-01	+1.09444230E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.062500	+1.76046158E-01	+5.07530943E-01	-4.11026186E-01	+1.15320531E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.125000	+1.59183900E-01	+5.15919901E-01	-3.37612083E-01	+1.17937512E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.187500	+1.40374017E-01	+5.24512762E-01	-2.63604296E-01	+1.17273114E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.250000	+1.20113872E-01	+5.33171619E-01	-1.91020691E-01	+1.13540773E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.312500	+9.90518122E-02	+5.41768382E-01	-1.21678329E-01	+1.07139825E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.375000	+7.79362632E-02	+5.50188002E-01	-5.70959094E-02	+9.85932040E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.437500	+5.75496431E-02	+5.58331842E-01	+1.56317555E-03	+8.84845446E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.500000	+3.86368647E-02	+5.66120515E-01	+5.35097714E-02	+7.74017983E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.562500	+2.18401373E-02	+5.73495507E-01	+9.83154235E-02	+6.58902539E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.625000	+7.65114022E-03	+5.80419105E-01	+1.35872589E-01	+5.44153168E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.687500	-3.61162889E-03	+5.86872447E-01	+1.66334569E-01	+4.33348798E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.750000	-1.17978189E-02	+5.92851884E-01	+1.90041189E-01	+3.28822034E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.812500	-1.68961988E-02	+5.98364096E-01	+2.07437324E-01	+2.31616589E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.875000	-1.89908724E-02	+6.03420572E-01	+2.18993262E-01	+1.41599120E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.937500	-1.82151384E-02	+6.08032144E-01	+2.25137214E-01	+5.77321522E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.000000	-1.47151072E-02	+6.12204228E-01	+2.26209781E-01	-2.15201947E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.062500	-8.63155837E-03	+6.15933367E-01	+2.22447189E-01	-9.77163894E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.125000	-1.02885900E-04	+6.19205489E-01	+2.13995233E-01	-1.71973298E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.187500	+1.07139281E-02	+6.21996071E-01	+2.00950527E-01	-2.44595203E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.250000	+2.36121584E-02	+6.24272086E-01	+1.83420832E-01	-3.14864061E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.312500	+3.83046766E-02	+6.25995276E-01	+1.61592519E-01	-3.81038668E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.375000	+5.44048391E-02	+6.27126074E-01	+1.35790999E-01	-4.40584965E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.437500	+7.14276472E-02	+6.27627400E-01	+1.06519399E-01	-4.90625377E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.500000	+8.88150373E-02	+6.27467685E-01	+7.44628265E-02	-5.28546278E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.562500	+1.05982577E-01	+6.26622780E-01	+4.04511142E-02	-5.52640358E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.625000	+1.22378140E-01	+6.25076788E-01	+5.38278174E-03	-5.62603577E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.687500	+1.37538470E-01	+6.22822217E-01	-2.98743330E-02	-5.59692514E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.750000	+1.51128881E-01	+6.19860009E-01	-6.45787826E-02	-5.46414941E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.812500	+1.62955340E-01	+6.16199923E-01	-9.81762006E-02	-5.25776106E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.875000	+1.72945787E-01	+6.11861458E-01	-1.30300796E-01	-5.00281637E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.937500	+1.81106189E-01	+6.06875082E-01	-1.60711405E-01	-4.71018014E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.000000	+1.87463664E-01	+6.01283231E-01	-1.89178048E-01	-4.37129520E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.062500	+1.92011914E-01	+5.95140467E-01	-2.15352595E-01	-3.95889251E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.125000	+1.94672707E-01	+5.88512376E-01	-2.38664204E-01	-3.43383285E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.187500	+1.95282009E-01	+5.81473213E-01	-2.58275506E-01	-2.84178379E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.562500	+7.67849176E-01	+9.17955249E-01	-1.20326590E+00	+1.87951280E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.593750	+7.61856516E-01	+9.20918998E-01	-1.14531100E+00	+1.82960070E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.625000	+7.54754811E-01	+9.23045410E-01	-1.08891586E+00	+1.77757464E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.656250	+7.46580409E-01	+9.24333510E-01	-1.03421259E+00	+1.72174585E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.687500	+7.37374598E-01	+9.24785091E-01	-9.81306741E-01	+1.66287781E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.718750	+7.27183697E-01	+9.24404785E-01	-9.30282724E-01	+1.60157353E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.750000	+7.16059117E-01	+9.23200113E-01	-8.81208396E-01	+1.53830160E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.781250	+7.04057370E-01	+9.21181501E-01	-8.34138874E-01	+1.47342066E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.812500	+6.91240007E-01	+9.18362274E-01	-7.89119604E-01	+1.40720159E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.843750	+6.77673477E-01	+9.14758618E-01	-7.46188775E-01	+1.33984704E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.875000	+6.63428885E-01	+9.10389516E-01	-7.05379164E-01	+1.27150836E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.906250	+6.48581660E-01	+9.05276656E-01	-6.66719502E-01	+1.20229993E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.937500	+6.33211107E-01	+8.99444324E-01	-6.30235418E-01	+1.13231099E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.968750	+6.17399868E-01	+8.92919265E-01	-5.95950065E-01	+1.06161535E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.000000	+6.01233275E-01	+8.85730539E-01	-5.63884459E-01	+9.90279146E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.031250	+5.84798622E-01	+8.77909359E-01	-5.34057618E-01	+9.18367002E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.062500	+5.68184364E-01	+8.69488922E-01	-5.06486522E-01	+8.45946819E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.093750	+5.51479247E-01	+8.60504240E-01	-4.81185942E-01	+7.73093578E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.125000	+5.34771404E-01	+8.50991957E-01	-4.58168173E-01	+6.99892376E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.156250	+5.18147412E-01	+8.40990183E-01	-4.37442669E-01	+6.26440930E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.187500	+5.01691352E-01	+8.30538314E-01	-4.19015615E-01	+5.52851749E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.218750	+4.85483868E-01	+8.19676866E-01	-4.02889434E-01	+4.79254073E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.250000	+4.69601256E-01	+8.08447302E-01	-3.89062235E-01	+4.05795660E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.281250	+4.54114595E-01	+7.96891870E-01	-3.77527206E-01	+3.32644385E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.312500	+4.39088939E-01	+7.85053428E-01	-3.68271961E-01	+2.59989601E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.343750	+4.24582590E-01	+7.72975273E-01	-3.61277856E-01	+1.88043142E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.375000	+4.10646470E-01	+7.60700962E-01	-3.56519265E-01	+1.17039842E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.406250	+3.97323610E-01	+7.48274126E-01	-3.53962865E-01	+4.72374337E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.437500	+3.84648772E-01	+7.35738271E-01	-3.53566925E-01	-2.10842756E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.468750	+3.72648229E-01	+7.23136578E-01	-3.55280633E-01	-8.76250118E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.500000	+3.61339697E-01	+7.10511687E-01	-3.59043489E-01	-1.52066435E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.531250	+3.50732449E-01	+6.97905483E-01	-3.64784785E-01	-2.14075281E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.562500	+3.40827589E-01	+6.85358876E-01	-3.72423194E-01	-2.73307159E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.593750	+3.31618500E-01	+6.72911592E-01	-3.81866482E-01	-3.29410872E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.625000	+3.23091427E-01	+6.60601962E-01	-3.93011373E-01	-3.82033166E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.656250	+3.15226211E-01	+6.48466741E-01	-4.05743555E-01	-4.30823815E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.687500	+3.07997107E-01	+6.36540931E-01	-4.19937862E-01	-4.75441025E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.718750	+3.01373697E-01	+6.24857640E-01	-4.35458619E-01	-5.15557169E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.750000	+2.95321842E-01	+6.13447964E-01	-4.52160185E-01	-5.50864954E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.781250	+2.89804656E-01	+6.02340893E-01	-4.69887679E-01	-5.81084078E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.812500	+2.84783479E-01	+5.91563258E-01	-4.88477939E-01	-6.05968417E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.843750	+2.80218808E-01	+5.81139694E-01	-5.07760705E-01	-6.25313645E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.875000	+2.76071190E-01	+5.71092637E-01	-5.27560042E-01	-6.38965037E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.906250	+2.72302032E-01	+5.61442344E-01	-5.47696020E-01	-6.46824974E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.937500	+2.68874319E-01	+5.52206925E-01	-5.67986603E-01	-6.48859473E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.968750	+2.65753226E-01	+5.43402402E-01	-5.88249737E-01	-6.45102933E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.000000	+2.62906598E-01	+5.35042767E-01	-6.08305536E-01	-6.35660247E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.031250	+2.60305287E-01	+5.27140048E-01	-6.27978502E-01	-6.20705533E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.062500	+2.57923336E-01	+5.19704386E-01	-6.47099632E-01	-6.00477015E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.093750	+2.55737999E-01	+5.12744090E-01	-6.65508316E-01	-5.77678722E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.781250	+5.51639828E-01	+6.22502152E-01	-1.95386920E+00	-1.08100464E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.796875	+5.61192928E-01	+6.30901520E-01	-1.97028452E+00	-1.02015609E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.812500	+5.70653348E-01	+6.39292220E-01	-1.98574908E+00	-9.56671927E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.828125	+5.80011588E-01	+6.47667016E-01	-2.00018052E+00	-8.87879664E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.843750	+5.89258158E-01	+6.56018738E-01	-2.01349532E+00	-8.13730959E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.859375	+5.98383588E-01	+6.64340289E-01	-2.02560961E+00	-7.34232341E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.875000	+6.07378444E-01	+6.72624658E-01	-2.03644008E+00	-6.49453160E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.890625	+6.16233349E-01	+6.80864924E-01	-2.04590502E+00	-5.59532673E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.906250	+6.24938995E-01	+6.89054269E-01	-2.05392548E+00	-4.64685850E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.921875	+6.33486173E-01	+6.97185987E-01	-2.06042646E+00	-3.65207456E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.937500	+6.41865784E-01	+7.05253487E-01	-2.06533821E+00	-2.61474013E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.953125	+6.50068869E-01	+7.13250309E-01	-2.06859752E+00	-1.53943297E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.968750	+6.58086629E-01	+7.21170124E-01	-2.07014894E+00	-4.31511244E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.984375	+6.65910445E-01	+7.29006743E-01	-2.06994599E+00	+7.02946985E-02	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.000000	+6.73531902E-01	+7.36754125E-01	-2.06795223E+00	+1.85723229E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.015625	+6.80942812E-01	+7.44406377E-01	-2.06414214E+00	+3.02411844E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.031250	+6.88135235E-01	+7.51957763E-01	-2.05850186E+00	+4.19599940E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.046875	+6.95101494E-01	+7.59402705E-01	-2.05102964E+00	+5.36504353E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.062500	+7.01834202E-01	+7.66735784E-01	-2.04173610E+00	+6.52335859E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.078125	+7.08326269E-01	+7.73951743E-01	-2.03064415E+00	+7.66316051E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.093750	+7.14570927E-01	+7.81045491E-01	-2.01778872E+00	+8.77693824E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.109375	+7.20561740E-01	+7.88012097E-01	-2.00321622E+00	+9.85760779E-01	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.125000	+7.26292612E-01	+7.94846794E-01	-1.98698370E+00	+1.08986488E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.140625	+7.31757805E-01	+8.01544973E-01	-1.96915794E+00	+1.18942189E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.156250	+7.36951940E-01	+8.08102190E-01	-1.94981426E+00	+1.28392415E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.171875	+7.41870007E-01	+8.14514151E-01	-1.92903531E+00	+1.37294665E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.187500	+7.46507367E-01	+8.20776722E-01	-1.90690968E+00	+1.45615015E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.203125	+7.50859758E-01	+8.26885918E-01	-1.88353062E+00	+1.53328168E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.218750	+7.54923292E-01	+8.32837900E-01	-1.85899463E+00	+1.60417256E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.234375	+7.58694453E-01	+8.38628979E-01	-1.83340022E+00	+1.66873431E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.250000	+7.62170101E-01	+8.44255603E-01	-1.80684668E+00	+1.72695282E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.265625	+7.65347461E-01	+8.49714361E-01	-1.77943295E+00	+1.77888131E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.281250	+7.68224123E-01	+8.55001978E-01	-1.75125664E+00	+1.82463231E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.296875	+7.70798036E-01	+8.60115311E-01	-1.72241319E+00	+1.86436931E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.312500	+7.73067500E-01	+8.65051348E-01	-1.69299510E+00	+1.89829821E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.328125	+7.75031159E-01	+8.69807208E-01	-1.66309137E+00	+1.92665894E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.343750	+7.76687997E-01	+8.74380136E-01	-1.63278701E+00	+1.94971758E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.359375	+7.78037328E-01	+8.78767503E-01	-1.60216269E+00	+1.96775894E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.375000	+7.79078790E-01	+8.82966807E-01	-1.57129454E+00	+1.98107995E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.390625	+7.79812340E-01	+8.86975673E-01	-1.54025395E+00	+1.98998374E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.406250	+7.80238244E-01	+8.90791853E-01	-1.50910755E+00	+1.99477454E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.421875	+7.80357076E-01	+8.94413224E-01	-1.47791724E+00	+1.99575339E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.437500	+7.80169709E-01	+8.97837796E-01	-1.44674026E+00	+1.99321454E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.453125	+7.79677314E-01	+9.01063709E-01	-1.41562929E+00	+1.98744261E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.468750	+7.78881353E-01	+9.04089237E-01	-1.38463267E+00	+1.97871034E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.484375	+7.77783582E-01	+9.06912790E-01	-1.35379459E+00	+1.96727696E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.500000	+7.76386044E-01	+9.09532917E-01	-1.32315527E+00	+1.95338701E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.515625	+7.74691069E-01	+9.11948312E-01	-1.29275124E+00	+1.93726963E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.531250	+7.72701278E-01	+9.14157814E-01	-1.26261559E+00	+1.91913816E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.546875	+7.70419580E-01	+9.16160412E-01	-1.23277818E+00	+1.90005102E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.390625	+3.10635293E-01	+4.31261094E-01	-1.42191490E+00	-1.32208244E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.398438	+3.14972436E-01	+4.34353192E-01	-1.43229009E+00	-1.33396603E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.406250	+3.19351751E-01	+4.37489343E-01	-1.44275812E+00	-1.34553849E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.414062	+3.23771615E-01	+4.40668705E-01	-1.45331413E+00	-1.35648947E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.421875	+3.28230429E-01	+4.43890427E-01	-1.46395326E+00	-1.36682047E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.429688	+3.32726616E-01	+4.47153655E-01	-1.47467069E+00	-1.37653282E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.437500	+3.37258623E-01	+4.50457530E-01	-1.48546159E+00	-1.38562769E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.445312	+3.41824920E-01	+4.53801190E-01	-1.49632113E+00	-1.39410599E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.453125	+3.46424000E-01	+4.57183768E-01	-1.50724450E+00	-1.40196833E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.460938	+3.51054377E-01	+4.60604393E-01	-1.51822688E+00	-1.40921497E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.468750	+3.55714587E-01	+4.64062192E-01	-1.52926348E+00	-1.41584572E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.476562	+3.60403190E-01	+4.67556287E-01	-1.54034947E+00	-1.42185997E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.484375	+3.65118762E-01	+4.71085797E-01	-1.55148004E+00	-1.42725653E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.492188	+3.69859902E-01	+4.74649839E-01	-1.56265036E+00	-1.43203368E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.500000	+3.74625227E-01	+4.78247525E-01	-1.57385557E+00	-1.43618903E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.507812	+3.79413373E-01	+4.81877965E-01	-1.58509081E+00	-1.43971954E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.515625	+3.84222993E-01	+4.85540266E-01	-1.59635119E+00	-1.44262141E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.523438	+3.89052756E-01	+4.89233534E-01	-1.60763177E+00	-1.44489008E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.531250	+3.93901349E-01	+4.92956869E-01	-1.61892759E+00	-1.44652017E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.539062	+3.98767471E-01	+4.96709372E-01	-1.63023365E+00	-1.44750541E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.546875	+4.03649837E-01	+5.00490138E-01	-1.64154487E+00	-1.44783865E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.554688	+4.08547175E-01	+5.04298262E-01	-1.65285613E+00	-1.44751179E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.562500	+4.13458225E-01	+5.08132836E-01	-1.66416224E+00	-1.44651576E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.570312	+4.18381738E-01	+5.11992951E-01	-1.67545793E+00	-1.44484047E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.578125	+4.23316476E-01	+5.15877693E-01	-1.68673787E+00	-1.44247483E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.585938	+4.28261210E-01	+5.19786149E-01	-1.69799660E+00	-1.43940668E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.593750	+4.33214719E-01	+5.23717403E-01	-1.70922860E+00	-1.43562280E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.601562	+4.38175792E-01	+5.27670535E-01	-1.72042821E+00	-1.43110890E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.609375	+4.43143223E-01	+5.31644628E-01	-1.73158968E+00	-1.42584963E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.617188	+4.48115814E-01	+5.35638759E-01	-1.74270711E+00	-1.41982856E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.625000	+4.53092369E-01	+5.39652005E-01	-1.75377450E+00	-1.41302817E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.632812	+4.58071701E-01	+5.43683441E-01	-1.76478568E+00	-1.40542994E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.640625	+4.63052625E-01	+5.47732143E-01	-1.77573434E+00	-1.39701432E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.648438	+4.68033958E-01	+5.51797183E-01	-1.78661402E+00	-1.38776075E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.656250	+4.73014522E-01	+5.55877634E-01	-1.79741810E+00	-1.37764777E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.664062	+4.77993139E-01	+5.59972567E-01	-1.80813977E+00	-1.36665302E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.671875	+4.82968635E-01	+5.64081051E-01	-1.81877205E+00	-1.35475331E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.679688	+4.87939835E-01	+5.68202158E-01	-1.82930779E+00	-1.34192472E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.687500	+4.92905565E-01	+5.72334957E-01	-1.83973963E+00	-1.32814265E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.695312	+4.97864652E-01	+5.76478517E-01	-1.85006002E+00	-1.31338195E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.703125	+5.02815922E-01	+5.80631907E-01	-1.86026122E+00	-1.29761703E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.710938	+5.07758200E-01	+5.84794197E-01	-1.87033529E+00	-1.28082195E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.718750	+5.12690311E-01	+5.88964457E-01	-1.88027406E+00	-1.26297058E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.726562	+5.17611081E-01	+5.93141758E-01	-1.89006920E+00	-1.24403674E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.734375	+5.22519330E-01	+5.97325170E-01	-1.89971214E+00	-1.22399437E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.742188	+5.27413882E-01	+6.01513767E-01	-1.90919411E+00	-1.20281770E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.750000	+5.32293555E-01	+6.05706622E-01	-1.91850616E+00	-1.18048144E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.757812	+5.37157170E-01	+6.09902809E-01	-1.92763914E+00	-1.15696097E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.765625	+5.42003543E-01	+6.14101407E-01	-1.93658368E+00	-1.13223254E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.773438	+5.46831491E-01	+6.18301494E-01	-1.94533027E+00	-1.10689434E+00	+6.29866491E-01	-5.28815477E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01


==> anc/otoc_to_plot_bosonic_M600_L1.1225_n200_beta10.0000.dat <==
400.000000	-2.47604821E-05	+7.79893014E-04	-6.43195163E+00	+1.61287878E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
408.000000	-7.87201475E-04	+7.91831165E-04	-5.75779569E+00	+7.25110699E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
416.000000	-1.22309364E-04	+7.81329196E-04	-6.31593392E+00	-2.56097013E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
424.000000	+7.66646429E-04	+7.92879359E-04	-9.85534790E+00	-3.50996375E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
432.000000	+2.67566555E-04	+7.82910873E-04	-6.87752812E+00	+2.53276922E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
440.000000	-7.16729633E-04	+7.92638261E-04	-5.80291715E+00	+5.20488693E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
448.000000	-4.01939686E-04	+7.83201469E-04	-6.04474621E+00	-1.43396451E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
456.000000	+6.38291955E-04	+7.90477887E-04	-8.09726037E+00	-9.41555738E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
464.000000	+5.20111891E-04	+7.82842179E-04	-7.55123539E+00	+1.35339099E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
472.000000	-5.38849217E-04	+7.87955135E-04	-5.93183479E+00	+1.04567676E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
480.000000	-6.17123055E-04	+7.82853548E-04	-5.87815257E+00	-8.13484471E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
488.000000	+4.24397429E-04	+7.85424677E-04	-7.23340994E+00	-1.70598358E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
496.000000	+6.91913894E-04	+7.83258303E-04	-8.60772630E+00	+6.85446666E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
504.000000	-2.97301463E-04	+7.83726948E-04	-6.13669528E+00	+1.76227307E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
512.000000	-7.46654319E-04	+7.85260868E-04	-5.78808939E+00	-3.44784235E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
520.000000	+1.60994483E-04	+7.83662391E-04	-6.68835005E+00	-3.15051150E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
528.000000	+7.78260869E-04	+7.88169990E-04	-1.08289078E+01	+1.57166441E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
536.000000	-1.69424142E-05	+7.83752208E-04	-6.43688375E+00	+3.16705207E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
544.000000	-7.82409894E-04	+7.90588549E-04	-5.76162446E+00	+8.36798290E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
552.000000	-1.31737016E-04	+7.83668684E-04	-6.30299602E+00	-2.38318717E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
560.000000	+7.57683627E-04	+7.92414863E-04	-9.57472394E+00	-3.68620542E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
568.000000	+2.75440984E-04	+7.82980457E-04	-6.89278889E+00	+2.35158070E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
576.000000	-7.02964796E-04	+7.92464433E-04	-5.81219482E+00	+5.31245043E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
584.000000	-4.06455071E-04	+7.80998642E-04	-6.04279682E+00	-1.36270731E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
592.000000	+6.22219322E-04	+7.91208867E-04	-7.99252653E+00	-9.52478079E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
600.000000	+5.20655435E-04	+7.79337984E-04	-7.56676175E+00	+1.28159247E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
608.000000	-5.23276094E-04	+7.90137466E-04	-5.94197858E+00	+1.05220778E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
616.000000	-6.14317377E-04	+7.78569945E-04	-5.88322930E+00	-7.75331205E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
624.000000	+4.09332341E-04	+7.89212135E-04	-7.18250851E+00	-1.70634066E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
632.000000	+6.88118872E-04	+7.78948817E-04	-8.61337436E+00	+6.48055938E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
640.000000	-2.82070703E-04	+7.89353819E-04	-6.14561901E+00	+1.76228198E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
648.000000	-7.42112180E-04	+7.81196764E-04	-5.79372319E+00	-3.16448090E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
656.000000	+1.44418158E-04	+7.90177841E-04	-6.65193595E+00	-2.97632189E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
664.000000	+7.70690122E-04	+7.83710623E-04	-1.05558382E+01	+1.24585317E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
672.000000	+1.86166548E-06	+7.90071179E-04	-6.45259944E+00	+2.98961004E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
680.000000	-7.70347169E-04	+7.85695650E-04	-5.77246215E+00	+1.09776028E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
688.000000	-1.50370590E-04	+7.89183677E-04	-6.27695780E+00	-2.19184393E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
696.000000	+7.40368935E-04	+7.87031906E-04	-9.27941244E+00	-3.99122455E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
704.000000	+2.90827916E-04	+7.86943857E-04	-6.91555373E+00	+2.15551365E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
712.000000	-6.81253458E-04	+7.86917677E-04	-5.83059060E+00	+5.52860505E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
720.000000	-4.17818012E-04	+7.83754565E-04	-6.03097692E+00	-1.28651845E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
728.000000	+5.99354471E-04	+7.86772816E-04	-7.88902012E+00	-9.72826586E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
736.000000	+5.28102834E-04	+7.81476141E-04	-7.58749946E+00	+1.20474378E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
744.000000	-5.00687124E-04	+7.87425452E-04	-5.96143007E+00	+1.06808142E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
752.000000	-6.19294041E-04	+7.80099439E-04	-5.87856918E+00	-7.26733179E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
760.000000	+3.85942692E-04	+7.88629947E-04	-7.12420316E+00	-1.73054235E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
768.000000	+6.92303448E-04	+7.80091590E-04	-8.64743694E+00	+5.97794333E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
776.000000	-2.57041477E-04	+7.90950441E-04	-6.16773222E+00	+1.78437708E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
784.000000	-7.43965426E-04	+7.81309216E-04	-5.79243361E+00	-2.73896909E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
792.000000	+1.16770957E-04	+7.92908214E-04	-6.60596728E+00	-1.75993726E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
200.000000	-5.48645975E-04	+7.81626999E-04	-5.92922393E+00	-2.41212838E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
204.000000	+7.73488463E-04	+7.84303191E-04	-1.07414545E+01	+6.01311461E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
208.000000	-6.03360041E-04	+7.92469766E-04	-5.88111902E+00	+5.17662957E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
212.000000	+1.06313897E-04	+7.86395341E-04	-6.60015082E+00	-1.74257381E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
216.000000	+4.34429046E-04	+7.80687445E-04	-7.27517806E+00	+1.02429212E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
220.000000	-7.58628946E-04	+7.84621664E-04	-5.78071712E+00	-1.46170697E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
224.000000	+6.83114635E-04	+7.90649996E-04	-8.44454364E+00	-4.95745283E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
228.000000	-2.48769088E-04	+7.89229839E-04	-6.17731335E+00	+2.89118453E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
232.000000	-3.07039945E-04	+7.79514986E-04	-6.13159602E+00	-3.37973988E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
236.000000	+7.14907161E-04	+7.84402392E-04	-8.88110526E+00	+4.25249066E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
240.000000	-7.38285646E-04	+7.88571287E-04	-5.79139677E+00	+2.20353094E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
244.000000	+3.86160093E-04	+7.91239402E-04	-7.11828050E+00	-1.14998587E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
248.000000	+1.71175453E-04	+7.79663895E-04	-6.71138546E+00	+1.57415093E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
252.000000	-6.43304199E-04	+7.83801406E-04	-5.85895976E+00	-4.50986731E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
256.000000	+7.71332193E-04	+7.87827634E-04	-1.03192793E+01	-1.15104729E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
260.000000	-5.09318958E-04	+7.92242360E-04	-5.95104354E+00	+4.87137865E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
264.000000	-3.10706976E-05	+7.81487058E-04	-6.42217638E+00	-2.13903842E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
268.000000	+5.47053257E-04	+7.82171631E-04	-7.66227427E+00	+8.21537564E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
272.000000	-7.80114388E-04	+7.87667434E-04	-5.76494633E+00	-3.29611395E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
276.000000	+6.10813112E-04	+7.91433945E-04	-7.92596339E+00	-6.97859243E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
280.000000	-1.13151159E-04	+7.83915034E-04	-6.32323372E+00	+2.37845242E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
284.000000	-4.31086914E-04	+7.79864867E-04	-6.02320145E+00	-4.47410710E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
288.000000	+7.62740428E-04	+7.87764643E-04	-9.90251941E+00	+2.50657065E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
292.000000	-6.89547579E-04	+7.90289942E-04	-5.82267580E+00	+3.81409229E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
296.000000	+2.57823770E-04	+7.86892210E-04	-6.85124558E+00	-1.42091295E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
300.000000	+3.03824798E-04	+7.78654975E-04	-6.95940616E+00	+1.30713568E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
304.000000	-7.17742954E-04	+7.87675744E-04	-5.80553703E+00	-2.94476966E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
308.000000	+7.44665478E-04	+7.89687038E-04	-9.31522188E+00	-3.01242310E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
312.000000	-3.94125794E-04	+7.88902162E-04	-6.04653088E+00	+3.80833583E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
316.000000	-1.69007664E-04	+7.78476436E-04	-6.26855322E+00	-2.64503169E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
320.000000	+6.43387693E-04	+7.85953991E-04	-8.16255623E+00	+6.27932439E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
324.000000	-7.76303924E-04	+7.89502266E-04	-5.76620727E+00	+8.15663394E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
328.000000	+5.15554238E-04	+7.89337796E-04	-7.51002552E+00	-9.15229419E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
332.000000	+2.68656765E-05	+7.79795910E-04	-6.49839081E+00	+1.97416563E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
336.000000	-5.44820610E-04	+7.83499525E-04	-5.93069301E+00	-6.18809857E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
340.000000	+7.85077195E-04	+7.90407955E-04	-1.14488697E+01	+7.07087826E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
344.000000	-6.16311129E-04	+7.89313969E-04	-5.87412598E+00	+6.03061509E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
348.000000	+1.18597566E-04	+7.82400813E-04	-6.62437759E+00	-1.73388027E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
352.000000	+4.29903050E-04	+7.81024852E-04	-7.26123020E+00	+1.06616861E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
356.000000	-7.66629940E-04	+7.91000004E-04	-5.77144270E+00	-1.62143023E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
360.000000	+6.92847890E-04	+7.88813413E-04	-8.55837439E+00	-4.96169283E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
364.000000	-2.62895736E-04	+7.84419502E-04	-6.16837813E+00	+3.02756094E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
368.000000	-3.02476111E-04	+7.78951967E-04	-6.13632564E+00	-3.34128791E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
372.000000	+7.17970579E-04	+7.90280037E-04	-8.84140845E+00	+4.39008092E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
376.000000	-7.47455951E-04	+7.89016136E-04	-5.78511916E+00	+2.09409641E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
380.000000	+3.99670815E-04	+7.85823195E-04	-7.16613132E+00	-1.15019429E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
384.000000	+1.66600745E-04	+7.78818961E-04	-6.70527460E+00	+1.63724945E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
388.000000	-6.42203767E-04	+7.88657201E-04	-5.85633176E+00	-5.10596688E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
392.000000	+7.80185609E-04	+7.90487375E-04	-1.07900481E+01	-1.14636103E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
396.000000	-5.19163135E-04	+7.86312513E-04	-5.94804064E+00	+2.43246734E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
100.000000	+7.11867573E-04	+7.80844052E-04	-8.88859782E+00	+1.68941205E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
102.000000	-1.95628254E-05	+7.88262640E-04	-6.42801735E+00	+7.71168419E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
104.000000	-7.23421087E-04	+7.84427646E-04	-5.80392414E+00	+1.16295848E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
106.000000	-5.02337970E-04	+7.83967510E-04	-5.96283396E+00	-3.12654804E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
108.000000	+3.60987700E-04	+7.92726173E-04	-7.05454336E+00	-1.06265803E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
110.000000	+7.61842896E-04	+7.80179464E-04	-1.02134661E+01	+8.22590420E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
112.000000	+1.85211493E-04	+7.85167414E-04	-6.72550719E+00	+1.08767601E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
114.000000	-6.31628594E-04	+7.90061022E-04	-5.86276206E+00	+2.16708462E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
116.000000	-6.45407576E-04	+7.82106835E-04	-5.85867334E+00	-2.03661249E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
118.000000	+1.60717941E-04	+7.90237119E-04	-6.67740706E+00	-1.01338129E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
120.000000	+7.57467204E-04	+7.82250376E-04	-9.91219851E+00	-1.11980305E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
122.000000	+3.81403180E-04	+7.83637619E-04	-7.12532828E+00	+9.86112889E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
124.000000	-4.86745486E-04	+7.93255887E-04	-5.96774695E+00	+3.31660371E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
126.000000	-7.35068737E-04	+7.80697844E-04	-5.79868679E+00	-1.07635440E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
128.000000	-4.57689411E-05	+7.86432617E-04	-6.39828871E+00	-7.18914746E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
130.000000	+7.01510407E-04	+7.86967772E-04	-8.67434578E+00	-3.22272794E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
132.000000	+5.53586248E-04	+7.82875311E-04	-7.68737988E+00	+6.37175986E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
134.000000	-3.00880289E-04	+7.92163494E-04	-6.12564183E+00	+4.77633395E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
136.000000	-7.67861834E-04	+7.81373992E-04	-5.77684630E+00	-1.43051163E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
138.000000	-2.48808331E-04	+7.83446742E-04	-6.18286230E+00	-5.12381497E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
140.000000	+5.92405960E-04	+7.91941244E-04	-7.82637229E+00	-5.83012592E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
142.000000	+6.81587638E-04	+7.81815951E-04	-8.51491267E+00	+3.72104253E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
144.000000	-9.56453792E-05	+7.88311336E-04	-6.33795528E+00	+6.81705227E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
146.000000	-7.47294083E-04	+7.84617478E-04	-5.78809176E+00	+8.09624839E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
148.000000	-4.39680577E-04	+7.82336399E-04	-6.01410535E+00	-3.61539358E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
150.000000	+4.32893085E-04	+7.93617469E-04	-7.23424919E+00	-9.42409967E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
152.000000	+7.53143492E-04	+7.81323652E-04	-9.78374522E+00	+1.55842931E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
154.000000	+1.11525789E-04	+7.84351223E-04	-6.61087747E+00	+9.87528423E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
156.000000	-6.74365582E-04	+7.89347736E-04	-5.83363152E+00	+1.80196598E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
158.000000	-6.01040205E-04	+7.82322151E-04	-5.89009107E+00	-2.43512082E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
160.000000	+2.38183152E-04	+7.90810294E-04	-6.80767985E+00	-1.14006915E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
162.000000	+7.68587952E-04	+7.83056768E-04	-1.04503677E+01	-4.04431012E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
164.000000	+3.11906059E-04	+7.81989928E-04	-6.96945226E+00	+1.13231129E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
166.000000	-5.48032228E-04	+7.93061615E-04	-5.92112252E+00	+2.89248279E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
168.000000	-7.12811899E-04	+7.82222115E-04	-5.81245914E+00	-1.43191706E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
170.000000	+2.96468649E-05	+7.85974027E-04	-6.49388934E+00	-8.24137111E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
172.000000	+7.31682974E-04	+7.87015217E-04	-9.10900758E+00	-2.43117699E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
174.000000	+4.95614650E-04	+7.81617918E-04	-7.46636014E+00	+7.62408576E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
176.000000	-3.74935398E-04	+7.92996784E-04	-6.05937328E+00	+4.22276283E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
178.000000	-7.66003328E-04	+7.82599450E-04	-5.77725501E+00	-4.91165680E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
180.000000	-1.77300168E-04	+7.82306832E-04	-6.25583955E+00	-5.84383412E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
182.000000	+6.41722958E-04	+7.91264574E-04	-8.11478865E+00	-4.84237345E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
184.000000	+6.44085184E-04	+7.82405821E-04	-8.19278893E+00	+4.65362829E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
186.000000	-1.73199530E-04	+7.88811616E-04	-6.25333734E+00	+6.03939663E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
188.000000	-7.63960761E-04	+7.84990068E-04	-5.77703028E+00	+4.57122218E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
190.000000	-3.74004934E-04	+7.81017359E-04	-6.07048845E+00	-4.14917369E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
192.000000	+4.98690512E-04	+7.93303804E-04	-7.43669976E+00	-8.13570309E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
194.000000	+7.38626427E-04	+7.83220176E-04	-9.32476969E+00	+2.32445438E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
196.000000	+3.70042762E-05	+7.83541422E-04	-6.50691800E+00	+8.78817638E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
198.000000	-7.10349907E-04	+7.89115967E-04	-5.80949914E+00	-1.81398774E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
50.000000	-1.47827289E-04	+7.90313697E-04	-6.27846313E+00	-3.11025969E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
51.000000	+5.61893764E-04	+7.85850406E-04	-7.71091090E+00	+2.45364153E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
52.000000	-7.52352888E-04	+7.80105552E-04	-5.78773483E+00	-5.81916723E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
53.000000	+7.21580322E-04	+7.91519014E-04	-8.87474435E+00	-1.31478756E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
54.000000	-3.91089468E-04	+7.87025595E-04	-6.05069234E+00	+1.22831973E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
55.000000	-3.70097044E-05	+7.78863125E-04	-6.41810488E+00	-6.53149463E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
56.000000	+4.72333159E-04	+7.91390906E-04	-7.35699127E+00	+3.15464981E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
57.000000	-7.45841176E-04	+7.87475544E-04	-5.78717492E+00	-9.72641410E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
58.000000	+7.34317331E-04	+7.79925611E-04	-9.30227409E+00	-8.62690529E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
59.000000	-5.01280626E-04	+7.89045600E-04	-5.95971302E+00	+1.38702827E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
60.000000	+5.75679129E-05	+7.88372304E-04	-6.52821754E+00	-5.87876046E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
61.000000	+3.84131307E-04	+7.82308957E-04	-7.13546512E+00	+3.52568016E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
62.000000	-6.94249447E-04	+7.84987807E-04	-5.82308151E+00	-1.69743423E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
63.000000	+7.76790634E-04	+7.90147490E-04	-1.05303336E+01	-4.77071141E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
64.000000	-5.59963197E-04	+7.84658031E-04	-5.91849574E+00	+1.90838558E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
65.000000	+1.73818182E-04	+7.80983411E-04	-6.71356242E+00	-4.89465182E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
66.000000	+2.86730791E-04	+7.91922143E-04	-6.89742610E+00	+4.31816410E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
67.000000	-6.53895150E-04	+7.86155807E-04	-5.84992960E+00	-1.72282799E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
68.000000	+7.62809350E-04	+7.78916791E-04	-1.03430821E+01	+1.07274745E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
69.000000	-6.50986660E-04	+7.92157235E-04	-5.84778410E+00	+1.74423712E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
70.000000	+2.59687649E-04	+7.86980207E-04	-6.85460784E+00	-4.38420883E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
71.000000	+1.78992201E-04	+7.79477108E-04	-6.72462587E+00	+4.77736864E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
72.000000	-5.80922052E-04	+7.89986892E-04	-5.89913412E+00	-1.95282310E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
73.000000	+7.75858231E-04	+7.87944757E-04	-1.06302721E+01	+3.33164448E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
74.000000	-6.83602374E-04	+7.81766310E-04	-5.83250123E+00	+1.76179688E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
75.000000	+3.76225357E-04	+7.86031844E-04	-7.10667831E+00	-3.65514644E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
76.000000	+8.41591861E-05	+7.89607045E-04	-6.56353052E+00	+5.74021330E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
77.000000	-5.07605613E-04	+7.84111522E-04	-5.95863565E+00	-1.41390702E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
78.000000	+7.40321941E-04	+7.82043535E-04	-9.39134455E+00	+8.68874339E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
79.000000	-7.45328512E-04	+7.91540615E-04	-5.78486079E+00	+1.04522689E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
80.000000	+4.47956832E-04	+7.85425478E-04	-7.30089077E+00	-3.18440386E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
81.000000	-3.31919380E-05	+7.79719215E-04	-6.42174156E+00	+6.38734256E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
82.000000	-4.18233955E-04	+7.92450471E-04	-6.02342226E+00	-1.26217959E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
83.000000	+7.20851403E-04	+7.85973416E-04	-8.94610075E+00	+1.17131831E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
84.000000	-7.50618216E-04	+7.79659912E-04	-5.78915860E+00	+6.44888776E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
85.000000	+5.54630792E-04	+7.91152545E-04	-7.65632319E+00	-2.60807129E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
86.000000	-1.21418632E-04	+7.86895722E-04	-6.31077285E+00	+7.68611775E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
87.000000	-3.19015066E-04	+7.81203057E-04	-6.11909964E+00	-1.00355122E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
88.000000	+6.65585780E-04	+7.87642772E-04	-8.31787529E+00	+1.77818996E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
89.000000	-7.81177338E-04	+7.88933864E-04	-5.76346165E+00	+1.89675886E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
90.000000	+6.04726748E-04	+7.83093147E-04	-7.93852352E+00	-2.13340060E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
91.000000	-2.41416733E-04	+7.83351350E-04	-6.19014177E+00	+8.69910345E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
92.000000	-2.24538955E-04	+7.91493473E-04	-6.19870283E+00	-8.86884110E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
93.000000	+6.10550321E-04	+7.84445620E-04	-7.96390999E+00	+2.08843117E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
94.000000	-7.62536956E-04	+7.80251556E-04	-5.78101660E+00	-2.51463147E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
95.000000	+6.87796452E-04	+7.92961088E-04	-8.46683629E+00	-1.66174268E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
96.000000	-3.21262816E-04	+7.85282645E-04	-6.11336513E+00	+1.06733529E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
97.000000	-1.09555052E-04	+7.79534244E-04	-6.33216570E+00	-7.32243908E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
98.000000	+5.36151227E-04	+7.91980527E-04	-7.57785295E+00	+2.77522478E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
99.000000	-7.62466327E-04	+7.86344383E-04	-5.77712075E+00	+3.32394193E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
25.000000	-6.10986302E-04	+7.87715475E-04	-5.87906359E+00	+1.69631041E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
25.500000	+2.81145588E-04	+7.81134221E-04	-6.90777801E+00	-4.28448872E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
26.000000	+7.59569311E-04	+7.78844352E-04	-1.01635523E+01	+2.39275185E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
26.500000	+1.48389563E-04	+7.83539155E-04	-6.66850283E+00	+4.34230863E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
27.000000	-6.91182910E-04	+7.90775438E-04	-5.82124368E+00	+7.68751473E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
27.500000	-5.76775495E-04	+7.93287532E-04	-5.89975135E+00	-1.17812976E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
28.000000	+3.32297300E-04	+7.88524047E-04	-6.99937344E+00	-4.16626881E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
28.500000	+7.60072588E-04	+7.81322297E-04	-1.00660202E+01	+3.86385265E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
29.000000	+1.07424378E-04	+7.78831172E-04	-6.61298817E+00	+4.24706373E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
29.500000	-7.02165658E-04	+7.83186168E-04	-5.81895643E+00	+6.70433908E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
30.000000	-5.22958991E-04	+7.89698672E-04	-5.94255427E+00	-1.32237224E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
30.500000	+3.96233736E-04	+7.92083481E-04	-7.14132867E+00	-3.99919337E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
31.000000	+7.64643211E-04	+7.88704776E-04	-9.94174764E+00	+5.92865018E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
31.500000	+6.72470605E-05	+7.83404281E-04	-6.54846365E+00	+4.12865278E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
32.000000	-7.13093502E-04	+7.80990392E-04	-5.81309486E+00	+5.64828728E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
32.500000	-4.77004128E-04	+7.82821314E-04	-5.98363493E+00	-1.47006156E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
33.000000	+4.43083468E-04	+7.86590285E-04	-7.28315642E+00	-3.43112439E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
33.500000	+7.48496584E-04	+7.89252624E-04	-9.41475932E+00	+8.24026661E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
34.000000	+6.29256171E-06	+7.89371588E-04	-6.45912976E+00	+3.62438441E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
34.500000	-7.41195557E-04	+7.87222406E-04	-5.79037491E+00	+4.51837345E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
35.000000	-4.46325165E-04	+7.84045754E-04	-6.00729241E+00	-1.59592160E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
35.500000	+4.71933311E-04	+7.81776669E-04	-7.38629651E+00	-2.94457324E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
36.000000	+7.17690803E-04	+7.82438473E-04	-8.95186565E+00	+1.00360413E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
36.500000	-5.89560013E-05	+7.86326595E-04	-6.38269237E+00	+3.17960231E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
37.000000	-7.65704959E-04	+7.90647246E-04	-5.77226335E+00	+3.49044450E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
37.500000	-4.07167219E-04	+7.91200236E-04	-6.03364792E+00	-1.73297051E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
38.000000	+5.11482094E-04	+7.86580677E-04	-7.50523386E+00	-2.68791224E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
38.500000	+6.99063223E-04	+7.80579540E-04	-8.72156016E+00	+1.16733957E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
39.000000	-1.04817726E-04	+7.79192908E-04	-6.33789429E+00	+2.94490332E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
39.500000	-7.65115813E-04	+7.84413559E-04	-5.77665684E+00	+2.52895891E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
40.000000	-3.46892473E-04	+7.91491517E-04	-6.08499839E+00	-1.91965155E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
40.500000	+5.66095780E-04	+7.93346746E-04	-7.69630839E+00	-2.46906471E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
41.000000	+6.91530260E-04	+7.87910410E-04	-8.55406311E+00	+1.40182292E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
41.500000	-1.42727248E-04	+7.80502304E-04	-6.29448547E+00	+2.76924556E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
42.000000	-7.58483209E-04	+7.78452366E-04	-5.78481755E+00	+1.48804920E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
42.500000	-2.87768971E-04	+7.83589611E-04	-6.14568055E+00	-2.12948844E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
43.000000	+6.07843574E-04	+7.90582297E-04	-7.91430599E+00	-2.14058783E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
43.500000	+6.66702325E-04	+7.92678776E-04	-8.28626838E+00	+1.68510233E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
44.000000	-1.97073142E-04	+7.88437303E-04	-6.22920365E+00	+2.51110746E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
44.500000	-7.69363638E-04	+7.82485437E-04	-5.77516093E+00	+4.23883009E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
45.000000	-2.47881812E-04	+7.80300757E-04	-6.18681535E+00	-2.30167367E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
45.500000	+6.27746030E-04	+7.83072441E-04	-8.07683460E+00	-1.82013771E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
46.000000	+6.20994669E-04	+7.87563783E-04	-8.00695306E+00	+1.91338148E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
46.500000	-2.62519298E-04	+7.89966693E-04	-6.16345312E+00	+2.24462270E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
47.000000	-7.82807633E-04	+7.89080828E-04	-5.76233036E+00	-5.63706764E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
47.500000	-2.08586820E-04	+7.86211058E-04	-6.21982380E+00	-2.46979620E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
48.000000	+6.50366480E-04	+7.83351543E-04	-8.23212656E+00	-1.61218476E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
48.500000	+5.83702442E-04	+7.82116256E-04	-7.83200856E+00	+2.10901936E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
49.000000	-3.12349387E-04	+7.83468372E-04	-6.12310720E+00	+2.06243817E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
49.500000	-7.73538159E-04	+7.87010892E-04	-5.76957038E+00	-6.48290902E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
12.500000	-7.26320591E-04	+7.81299490E-04	-5.80407580E+00	-3.52708394E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
12.750000	-4.29922674E-04	+7.78861576E-04	-6.02499300E+00	-1.41462920E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
13.000000	+3.50241157E-05	+7.78229907E-04	-6.51139040E+00	-2.83514372E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
13.250000	+4.86719816E-04	+7.79610229E-04	-7.44256486E+00	-6.15640061E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
13.500000	+7.48440019E-04	+7.82658733E-04	-9.58959070E+00	-2.88443769E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
13.750000	+7.17330597E-04	+7.86570663E-04	-8.88478370E+00	+4.84440285E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
14.000000	+4.04635119E-04	+7.90302042E-04	-7.16738928E+00	+5.04170217E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
14.250000	-6.84291317E-05	+7.92860438E-04	-6.36393261E+00	+2.44771611E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
14.500000	-5.17795855E-04	+7.93580031E-04	-5.94353122E+00	+1.18898499E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
14.750000	-7.68450958E-04	+7.92301396E-04	-5.76944012E+00	+2.85179210E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
15.000000	-7.22947041E-04	+7.89405610E-04	-5.80094161E+00	-5.50454770E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
15.250000	-3.99538372E-04	+7.85696072E-04	-6.04466750E+00	-1.52050256E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
15.500000	+7.50671730E-05	+7.82166032E-04	-6.56119289E+00	-3.00090031E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
15.750000	+5.15379186E-04	+7.79721715E-04	-7.54511766E+00	-6.36464985E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
16.000000	+7.49604340E-04	+7.78941224E-04	-9.74351782E+00	-2.08101457E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
16.250000	+6.86550071E-04	+7.79935790E-04	-8.58562494E+00	+5.37629334E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
16.500000	+3.50966262E-04	+7.82347496E-04	-7.05537114E+00	+4.55715948E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
16.750000	-1.26230287E-04	+7.85476267E-04	-6.30704520E+00	+2.27787932E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
17.000000	-5.58908172E-04	+7.88491567E-04	-5.91643148E+00	+1.08543747E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
17.250000	-7.78091718E-04	+7.90662216E-04	-5.76432647E+00	+2.00271129E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
17.500000	-6.97771403E-04	+7.91537487E-04	-5.81629592E+00	-6.39141642E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
17.750000	-3.48605030E-04	+7.91033132E-04	-6.08389729E+00	-1.64094705E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
18.000000	+1.33780754E-04	+7.89409003E-04	-6.63676944E+00	-3.23966647E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
18.250000	+5.61588079E-04	+7.87158603E-04	-7.70373052E+00	-7.35231968E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
18.500000	+7.68253531E-04	+7.84854052E-04	-1.03129293E+01	-1.44841658E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
18.750000	+6.73660609E-04	+7.82996484E-04	-8.42793881E+00	+6.67144846E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
19.000000	+3.15458489E-04	+7.81911985E-04	-6.97720505E+00	+4.31885060E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
19.250000	-1.65809220E-04	+7.81712506E-04	-6.26851351E+00	+2.14618490E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
19.500000	-5.81782830E-04	+7.82318029E-04	-5.90411260E+00	+9.88650207E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
19.750000	-7.69840616E-04	+7.83518396E-04	-5.77418841E+00	+1.10269909E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
20.000000	-6.56376668E-04	+7.85045805E-04	-5.84897764E+00	-7.41918281E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
20.250000	-2.85296732E-04	+7.86633041E-04	-6.14514755E+00	-1.79028674E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
20.500000	+1.99153331E-04	+7.88045071E-04	-6.74412101E+00	-3.56174571E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
20.750000	+6.08476383E-04	+7.89086918E-04	-7.92602040E+00	-9.05153773E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
21.000000	+7.83226564E-04	+7.89602134E-04	-1.12698899E+01	-5.92191212E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
21.250000	+6.55155790E-04	+7.89478793E-04	-8.22211601E+00	+8.78206992E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
21.500000	+2.74011742E-04	+7.88672756E-04	-6.87885492E+00	+4.01278479E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
21.750000	-2.11641001E-04	+7.87244107E-04	-6.21572361E+00	+1.99817470E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
22.000000	-6.12328450E-04	+7.85389022E-04	-5.87976757E+00	+8.85457294E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
22.250000	-7.71770964E-04	+7.83442999E-04	-5.77299497E+00	+1.73802149E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
22.500000	-6.28079831E-04	+7.81836885E-04	-5.87107746E+00	-8.45733187E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
22.750000	-2.37919601E-04	+7.81003758E-04	-6.19586156E+00	-1.93640858E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
23.000000	+2.45820122E-04	+7.81256259E-04	-6.83928175E+00	-3.84820660E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
23.250000	+6.33901801E-04	+7.82671360E-04	-8.11996486E+00	-7.87281282E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
23.500000	+7.74573975E-04	+7.85024741E-04	-1.07756882E+01	+3.27497479E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
23.750000	+6.12568173E-04	+7.87806560E-04	-7.95621612E+00	+8.03222436E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
24.000000	+2.10466680E-04	+7.90327085E-04	-6.75957598E+00	+3.61400680E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
24.250000	-2.75689238E-04	+7.91891804E-04	-6.14921272E+00	+1.83174609E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
24.500000	-6.57045180E-04	+7.92000457E-04	-5.84370294E+00	+7.78866177E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
24.750000	-7.85391823E-04	+7.90511222E-04	-5.75977963E+00	-1.07479685E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
6.250000	+7.58360147E-04	+7.82160096E-04	-9.95267992E+00	+1.40174021E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
6.375000	+6.79127752E-04	+7.82115397E-04	-8.48775435E+00	+9.42140715E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
6.500000	+5.31340461E-04	+7.82235641E-04	-7.59732814E+00	+5.92257268E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
6.625000	+3.29800122E-04	+7.82510329E-04	-7.00711118E+00	+4.03630114E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
6.750000	+9.47038907E-05	+7.82925247E-04	-6.58825285E+00	+2.89619656E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
6.875000	-1.50373326E-04	+7.83463148E-04	-6.28306204E+00	+2.10526792E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
7.000000	-3.80838934E-04	+7.84104144E-04	-6.06193587E+00	+1.49897100E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
7.125000	-5.73548715E-04	+7.84825850E-04	-5.90831929E+00	+9.97104291E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
7.250000	-7.09130699E-04	+7.85603351E-04	-5.81265980E+00	+5.54462984E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
7.375000	-7.73932159E-04	+7.86409108E-04	-5.76970354E+00	+1.41626283E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
7.500000	-7.61392575E-04	+7.87212956E-04	-5.77725323E+00	-2.63994455E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
7.625000	-6.72703315E-04	+7.87982329E-04	-5.83570215E+00	-6.83473514E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
7.750000	-5.16687119E-04	+7.88682835E-04	-5.94812161E+00	-1.14097353E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
7.875000	-3.08909830E-04	+7.89279284E-04	-6.12094554E+00	-1.66992578E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
8.000000	-7.01148575E-05	+7.89737179E-04	-6.36560305E+00	-2.32462270E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
8.125000	+1.75860552E-04	+7.90024659E-04	-6.70210121E+00	-3.20743867E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
8.250000	+4.04476189E-04	+7.90114787E-04	-7.16746272E+00	-4.54737586E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
8.375000	+5.92945750E-04	+7.89988006E-04	-7.83894517E+00	-6.99359161E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
8.500000	+7.22513174E-04	+7.89634563E-04	-8.91586062E+00	-1.24642317E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
8.625000	+7.80321431E-04	+7.89056626E-04	-1.09550031E+01	-3.55749348E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
8.750000	+7.60688778E-04	+7.88269840E-04	-9.80523399E+00	+1.05347109E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
8.875000	+6.65667463E-04	+7.87304074E-04	-8.32132538E+00	+9.29018714E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
9.000000	+5.04831562E-04	+7.86203149E-04	-7.48268721E+00	+5.57923239E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
9.125000	+2.94316992E-04	+7.85023446E-04	-6.92651728E+00	+3.80591053E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
9.250000	+5.52102702E-05	+7.83831340E-04	-6.53120958E+00	+2.73096451E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
9.375000	-1.88553667E-04	+7.82699560E-04	-6.24377615E+00	+1.97657657E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
9.500000	-4.12576343E-04	+7.81702670E-04	-6.03706543E+00	+1.39147431E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
9.625000	-5.94427439E-04	+7.80911943E-04	-5.89590757E+00	+9.01737866E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
9.750000	-7.15882643E-04	+7.80390034E-04	-5.81163097E+00	+4.65115896E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
9.875000	-7.64745544E-04	+7.80185840E-04	-5.77962860E+00	+5.34524018E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
10.000000	-7.36071700E-04	+7.80330013E-04	-5.79826786E+00	-3.55634422E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
10.125000	-6.32671309E-04	+7.80831510E-04	-5.86853721E+00	-7.83959223E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
10.250000	-4.64837918E-04	+7.81675549E-04	-5.99425767E+00	-1.25770479E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
10.375000	-2.49327510E-04	+7.82823201E-04	-6.18296340E+00	-1.81468010E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
10.500000	-7.68768602E-06	+7.84212758E-04	-6.44792770E+00	-2.51890430E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
10.625000	+2.35897274E-04	+7.85762880E-04	-6.81268948E+00	-3.49716229E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
10.750000	+4.57029858E-04	+7.87377351E-04	-7.32221827E+00	-5.05459089E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
10.875000	+6.33547502E-04	+7.88951191E-04	-8.07633720E+00	-8.19041434E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
11.000000	+7.47748422E-04	+7.90377710E-04	-9.36982185E+00	-1.53055708E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
11.125000	+7.88170080E-04	+7.91556026E-04	-1.19027299E+01	-9.21851297E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
11.250000	+7.50740421E-04	+7.92398496E-04	-9.39286813E+00	+1.52602246E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
11.375000	+6.39185602E-04	+7.92837497E-04	-8.08767375E+00	+8.25623930E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
11.500000	+4.64653370E-04	+7.92831017E-04	-7.32880831E+00	+5.08470602E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
11.625000	+2.44590759E-04	+7.92366586E-04	-6.81649725E+00	+3.51630549E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
11.750000	+9.90219447E-07	+7.91463173E-04	-6.44973194E+00	+2.53350828E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
11.875000	-2.41818062E-04	+7.90170846E-04	-6.18312018E+00	+1.82721805E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
12.000000	-4.59604629E-04	+7.88568113E-04	-5.99292742E+00	+1.26940629E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
12.125000	-6.30664567E-04	+7.86757098E-04	-5.86576861E+00	+7.95587363E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
12.250000	-7.37983939E-04	+7.84856828E-04	-5.79403058E+00	+3.67786519E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
12.375000	-7.70933220E-04	+7.82995096E-04	-5.77382198E+00	-4.44488206E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.125000	+6.69795339E-05	+7.79775033E-04	-6.55316882E+00	-2.71600730E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.187500	+1.88174921E-04	+7.79981867E-04	-6.73918290E+00	-3.23644336E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.250000	+3.04649981E-04	+7.80279458E-04	-6.95772424E+00	-3.81816402E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.312500	+4.13459909E-04	+7.80661127E-04	-7.21645340E+00	-4.55150360E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.375000	+5.11852538E-04	+7.81118929E-04	-7.52666219E+00	-5.51450423E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.437500	+5.97337911E-04	+7.81643824E-04	-7.90576643E+00	-6.84278558E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.500000	+6.67751255E-04	+7.82225858E-04	-8.38201038E+00	-8.77441810E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.562500	+7.21307761E-04	+7.82854365E-04	-9.00256869E+00	-1.15946215E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.625000	+7.56647768E-04	+7.83518168E-04	-9.83133807E+00	-1.35354849E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.687500	+7.72871199E-04	+7.84205789E-04	-1.06945043E+01	-4.48173112E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.750000	+7.69560363E-04	+7.84905658E-04	-1.03915545E+01	+9.84774211E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.812500	+7.46790538E-04	+7.85606317E-04	-9.46353654E+00	+1.33257508E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.875000	+7.05128069E-04	+7.86296611E-04	-8.72583561E+00	+1.03392898E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.937500	+6.45616022E-04	+7.86965879E-04	-8.17112531E+00	+7.89846473E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
4.000000	+5.69747771E-04	+7.87604112E-04	-7.73852752E+00	+6.25094495E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
4.062500	+4.79429175E-04	+7.88202115E-04	-7.38975719E+00	+5.09402899E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
4.125000	+3.76930341E-04	+7.88751628E-04	-7.10177389E+00	+4.23745171E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
4.187500	+2.64828189E-04	+7.89245440E-04	-6.86007573E+00	+3.57359613E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
4.250000	+1.45941284E-04	+7.89677475E-04	-6.65507438E+00	+3.03934235E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
4.312500	+2.32586180E-05	+7.90042846E-04	-6.48015793E+00	+2.59571711E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
4.375000	-1.00135861E-04	+7.90337902E-04	-6.33060974E+00	+2.21746548E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
4.437500	-2.21141046E-04	+7.90560233E-04	-6.20297475E+00	+1.88750678E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
4.500000	-3.36716826E-04	+7.90708666E-04	-6.09467139E+00	+1.59384149E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
4.562500	-4.43960618E-04	+7.90783226E-04	-6.00374456E+00	+1.32774294E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
4.625000	-5.40180350E-04	+7.90785091E-04	-5.92870352E+00	+1.08265355E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
4.687500	-6.22962062E-04	+7.90716517E-04	-5.86841287E+00	+8.53483713E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
4.750000	-6.90230436E-04	+7.90580753E-04	-5.82201806E+00	+6.36148874E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
4.812500	-7.40300749E-04	+7.90381939E-04	-5.78889426E+00	+4.27251431E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
4.875000	-7.71920950E-04	+7.90124999E-04	-5.76861163E+00	+2.23852053E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
4.937500	-7.84302842E-04	+7.89815518E-04	-5.76091275E+00	+2.32958327E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
5.000000	-7.77141601E-04	+7.89459622E-04	-5.76569965E+00	-1.76929536E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
5.062500	-7.50623154E-04	+7.89063851E-04	-5.78302895E+00	-3.79320112E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
5.125000	-7.05419271E-04	+7.88635030E-04	-5.81311467E+00	-5.86480236E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
5.187500	-6.42670490E-04	+7.88180153E-04	-5.85633898E+00	-8.01258504E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
5.250000	-5.63957329E-04	+7.87706257E-04	-5.91327198E+00	-1.02691057E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
5.312500	-4.71260511E-04	+7.87220318E-04	-5.98470280E+00	-1.26730926E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
5.375000	-3.66911202E-04	+7.86729145E-04	-6.07168564E+00	-1.52723232E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
5.437500	-2.53532505E-04	+7.86239291E-04	-6.17560684E+00	-1.81277509E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
5.500000	-1.33973677E-04	+7.85756972E-04	-6.29828252E+00	-2.13196717E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
5.562500	-1.12386972E-05	+7.85287998E-04	-6.44210273E+00	-2.49572845E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
5.625000	+1.11589021E-04	+7.84837719E-04	-6.61024858E+00	-2.91940830E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
5.687500	+2.31423918E-04	+7.84410981E-04	-6.80702877E+00	-3.42536237E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
5.750000	+3.45255636E-04	+7.84012097E-04	-7.03841888E+00	-4.04744572E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
5.812500	+4.50224516E-04	+7.83644828E-04	-7.31295948E+00	-4.83915378E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
5.875000	+5.43693347E-04	+7.83312375E-04	-7.64331310E+00	-5.88866467E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
5.937500	+6.23313589E-04	+7.83017383E-04	-8.04904257E+00	-7.34453298E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
6.000000	+6.87084405E-04	+7.82761952E-04	-8.56137972E+00	-9.42842391E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
6.062500	+7.33403019E-04	+7.82547661E-04	-9.22759556E+00	-1.20293197E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
6.125000	+7.61105137E-04	+7.82375585E-04	-1.00650447E+01	-1.07926801E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
6.187500	+7.69494406E-04	+7.82246338E-04	-1.05766806E+01	-5.57966828E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
1.562500	+5.35510084E-04	+7.93021298E-04	-7.57130011E+00	+5.63139521E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
1.593750	+4.88304949E-04	+7.92950189E-04	-7.40321542E+00	+5.12602460E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
1.625000	+4.38090507E-04	+7.92849904E-04	-7.25092357E+00	+4.65582542E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
1.656250	+3.85181839E-04	+7.92721005E-04	-7.11222634E+00	+4.24860858E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
1.687500	+3.29910932E-04	+7.92564177E-04	-6.98538553E+00	+3.89154743E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
1.718750	+2.72624592E-04	+7.92380221E-04	-6.86900462E+00	+3.57503344E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
1.750000	+2.13682268E-04	+7.92170053E-04	-6.76194594E+00	+3.29172826E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
1.781250	+1.53453793E-04	+7.91934700E-04	-6.66327160E+00	+3.03593059E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
1.812500	+9.23170636E-05	+7.91675289E-04	-6.57220028E+00	+2.80314284E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
1.843750	+3.06556694E-05	+7.91393049E-04	-6.48807518E+00	+2.58976788E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
1.875000	-3.11435171E-05	+7.91089299E-04	-6.41033979E+00	+2.39289268E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
1.906250	-9.26927668E-05	+7.90765445E-04	-6.33851939E+00	+2.21013106E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
1.937500	-1.53605927E-04	+7.90422971E-04	-6.27220660E+00	+2.03950767E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
1.968750	-2.13500847E-04	+7.90063433E-04	-6.21105016E+00	+1.87937106E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.000000	-2.72001774E-04	+7.89688452E-04	-6.15474591E+00	+1.72832765E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.031250	-3.28741712E-04	+7.89299706E-04	-6.10302968E+00	+1.58519095E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.062500	-3.83364729E-04	+7.88898923E-04	-6.05567147E+00	+1.44894215E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.093750	-4.35528191E-04	+7.88487869E-04	-6.01247079E+00	+1.31869899E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.125000	-4.84904910E-04	+7.88068347E-04	-5.97325279E+00	+1.19369113E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.156250	-5.31185208E-04	+7.87642182E-04	-5.93786510E+00	+1.07324033E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.187500	-5.74078856E-04	+7.87211216E-04	-5.90617527E+00	+9.56744354E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.218750	-6.13316904E-04	+7.86777300E-04	-5.87806858E+00	+8.43663849E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.250000	-6.48653373E-04	+7.86342284E-04	-5.85344628E+00	+7.33511404E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.281250	-6.79866803E-04	+7.85908010E-04	-5.83222411E+00	+6.25842442E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.312500	-7.06761649E-04	+7.85476305E-04	-5.81433112E+00	+5.20247483E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.343750	-7.29169515E-04	+7.85048968E-04	-5.79970865E+00	+4.16345496E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.375000	-7.46950218E-04	+7.84627771E-04	-5.78830953E+00	+3.13778108E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.406250	-7.59992675E-04	+7.84214441E-04	-5.78009751E+00	+2.12204471E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.437500	-7.68215608E-04	+7.83810663E-04	-5.77504675E+00	+1.11296610E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.468750	-7.71568062E-04	+7.83418063E-04	-5.77314148E+00	+1.07351433E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.500000	-7.70029736E-04	+7.83038211E-04	-5.77437580E+00	-8.97947780E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.531250	-7.63611111E-04	+7.82672605E-04	-5.77875365E+00	-1.90607398E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.562500	-7.52353402E-04	+7.82322673E-04	-5.78628877E+00	-2.92020268E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.593750	-7.36328298E-04	+7.81989762E-04	-5.79700492E+00	-3.94358237E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.625000	-7.15637526E-04	+7.81675135E-04	-5.81093616E+00	-4.97957640E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.656250	-6.90412215E-04	+7.81379968E-04	-5.82812727E+00	-6.03170781E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.687500	-6.60812079E-04	+7.81105340E-04	-5.84863433E+00	-7.10370862E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.718750	-6.27024421E-04	+7.80852234E-04	-5.87252545E+00	-8.19957481E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.750000	-5.89262962E-04	+7.80621533E-04	-5.89988167E+00	-9.32362904E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.781250	-5.47766498E-04	+7.80414015E-04	-5.93079813E+00	-1.04805931E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.812500	-5.02797406E-04	+7.80230350E-04	-5.96538538E+00	-1.16756725E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.843750	-4.54639998E-04	+7.80071104E-04	-6.00377108E+00	-1.29146575E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.875000	-4.03598730E-04	+7.79936728E-04	-6.04610199E+00	-1.42040435E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.906250	-3.49996293E-04	+7.79827567E-04	-6.09254635E+00	-1.55511770E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.937500	-2.94171582E-04	+7.79743852E-04	-6.14329684E+00	-1.69644346E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.968750	-2.36477561E-04	+7.79685703E-04	-6.19857407E+00	-1.84534434E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.000000	-1.77279039E-04	+7.79653131E-04	-6.25863087E+00	-2.00293562E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.031250	-1.16950376E-04	+7.79646037E-04	-6.32375755E+00	-2.17051969E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.062500	-5.58731185E-05	+7.79664215E-04	-6.39428835E+00	-2.34963003E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.093750	+5.56640797E-06	+7.79707352E-04	-6.47060942E+00	-2.53491883E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03


==> anc/otoc_to_plot_bosonic_M600_L1.1225_n200_beta15.0000.dat <==
500.000000	-1.13981179E-05	+3.24438077E-05	-9.34177281E+00	-1.86196978E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
510.000000	-2.68530754E-06	+3.24477565E-05	-9.56322069E+00	-2.56698782E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
520.000000	+6.21711244E-06	+3.24546994E-05	-9.85517038E+00	-3.39298982E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
530.000000	+1.46398152E-05	+3.24637948E-05	-1.02418187E+01	-4.57331165E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
540.000000	+2.19634112E-05	+3.24755501E-05	-1.07698327E+01	-6.51320253E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
550.000000	+2.76397181E-05	+3.24845097E-05	-1.15444592E+01	-1.06263791E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
560.000000	+3.12269007E-05	+3.24820504E-05	-1.28951085E+01	-2.66378263E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
570.000000	+3.24445903E-05	+3.24681160E-05	-1.68720244E+01	-5.53749971E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
580.000000	+3.12104216E-05	+3.24517472E-05	-1.29061835E+01	+2.66007244E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
590.000000	+2.76318833E-05	+3.24408576E-05	-1.15518796E+01	+1.06576720E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
600.000000	+2.19771594E-05	+3.24387892E-05	-1.07746491E+01	+6.53996886E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
610.000000	+1.46593174E-05	+3.24464907E-05	-1.02438858E+01	+4.59653952E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
620.000000	+6.22692492E-06	+3.24600298E-05	-9.85534122E+00	+3.40473198E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
630.000000	-2.67192918E-06	+3.24710196E-05	-9.56293938E+00	+2.56675705E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
640.000000	-1.13567701E-05	+3.24756429E-05	-9.34198981E+00	+1.92598196E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
650.000000	-1.91795718E-05	+3.24771530E-05	-9.17774299E+00	+1.40372035E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
660.000000	-2.55625786E-05	+3.24765629E-05	-9.06124574E+00	+9.52230574E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
670.000000	-3.00238232E-05	+3.24699236E-05	-8.98729688E+00	+5.41104225E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
680.000000	-3.22154498E-05	+3.24572059E-05	-8.95302490E+00	+1.51236609E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
690.000000	-3.19680339E-05	+3.24448596E-05	-8.95704955E+00	-2.31329708E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
700.000000	-2.93099992E-05	+3.24386771E-05	-8.99929084E+00	-6.20733506E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
710.000000	-2.44513345E-05	+3.24413702E-05	-9.08119626E+00	-1.03445645E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
720.000000	-1.77543670E-05	+3.24539781E-05	-9.20618213E+00	-1.49552093E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
730.000000	-9.71321484E-06	+3.24717104E-05	-9.38030044E+00	-2.03568298E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
740.000000	-9.32964390E-07	+3.24833639E-05	-9.61331872E+00	-2.70302964E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
750.000000	+7.91410843E-06	+3.24824088E-05	-9.92090637E+00	-3.58362549E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
760.000000	+1.61545917E-05	+3.24734201E-05	-1.03300438E+01	-4.86323017E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
770.000000	+2.31744587E-05	+3.24632736E-05	-1.08935524E+01	-7.03142242E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
780.000000	+2.84549143E-05	+3.24538773E-05	-1.17363283E+01	-1.19551874E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
790.000000	+3.15962247E-05	+3.24464733E-05	-1.32845899E+01	-1.87778393E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
800.000000	+3.23503817E-05	+3.24439061E-05	-1.54918962E+01	+3.72156976E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
810.000000	+3.06566774E-05	+3.24464480E-05	-1.25402759E+01	+2.06373192E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
820.000000	+2.66524898E-05	+3.24529141E-05	-1.13644323E+01	+9.43670507E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
830.000000	+2.06485916E-05	+3.24642833E-05	-1.06529349E+01	+6.03327249E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
840.000000	+1.30918396E-05	+3.24785065E-05	-1.01577778E+01	+4.30436410E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
850.000000	+4.53953196E-06	+3.24862919E-05	-9.79206211E+00	+3.21060023E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
860.000000	-4.36390490E-06	+3.24805675E-05	-9.51565777E+00	+2.42607827E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
870.000000	-1.29346899E-05	+3.24655289E-05	-9.30684645E+00	+1.81518452E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
880.000000	-2.05204104E-05	+3.24504791E-05	-9.15262087E+00	+1.31013833E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
890.000000	-2.65592860E-05	+3.24411356E-05	-9.04481879E+00	+8.70736491E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
900.000000	-3.06072315E-05	+3.24403565E-05	-8.97847357E+00	+4.68949533E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
910.000000	-3.23533591E-05	+3.24485132E-05	-8.95102888E+00	+8.36502061E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
920.000000	-3.16510344E-05	+3.24602150E-05	-8.96174353E+00	-3.00635535E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
930.000000	-2.85515658E-05	+3.24687826E-05	-9.01115599E+00	-6.96299405E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
940.000000	-2.33027942E-05	+3.24741148E-05	-9.10100341E+00	-1.11877527E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
950.000000	-1.63078494E-05	+3.24785871E-05	-9.23491104E+00	-1.59277475E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
960.000000	-8.08214988E-06	+3.24787691E-05	-9.41955836E+00	-2.15527442E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
970.000000	+7.67542755E-07	+3.24701033E-05	-9.66596593E+00	-2.86096040E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
980.000000	+9.56767816E-06	+3.24556823E-05	-9.99175044E+00	-3.80706423E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
990.000000	+1.76377879E-05	+3.24430787E-05	-1.04273788E+01	-4.90550236E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
250.000000	-2.67008894E-05	+3.24817717E-05	-9.04173477E+00	-9.34361277E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
255.000000	-2.38442670E-05	+3.24428414E-05	-9.09189785E+00	-1.07216207E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
260.000000	-2.06835794E-05	+3.24820649E-05	-9.14895097E+00	-1.30171203E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
265.000000	-1.69638709E-05	+3.24531207E-05	-9.22206905E+00	-1.54371028E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
270.000000	-1.30899573E-05	+3.24705547E-05	-9.30332200E+00	-1.80245490E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
275.000000	-8.80178274E-06	+3.24646266E-05	-9.40231454E+00	-2.09221757E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
280.000000	-4.50561044E-06	+3.24537750E-05	-9.51254376E+00	-2.40108907E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
285.000000	+1.41319453E-08	+3.24719042E-05	-9.64242345E+00	-2.76384601E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
290.000000	+4.40681427E-06	+3.24412897E-05	-9.78892836E+00	-3.16312715E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
295.000000	+8.81983849E-06	+3.24760852E-05	-9.95873616E+00	-3.65242853E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
300.000000	+1.29810508E-05	+3.24377640E-05	-1.01541712E+01	-4.21790895E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
305.000000	+1.69634589E-05	+3.24789092E-05	-1.03805271E+01	-4.95290067E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
310.000000	+2.05874996E-05	+3.24443062E-05	-1.06494613E+01	-5.85438348E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
315.000000	+2.38361839E-05	+3.24761440E-05	-1.09659654E+01	-7.14007030E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
320.000000	+2.66525179E-05	+3.24585365E-05	-1.13634683E+01	-8.88439412E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
325.000000	+2.89110119E-05	+3.24646026E-05	-1.18544048E+01	-1.18662634E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
330.000000	+3.07000129E-05	+3.24722962E-05	-1.25500946E+01	-1.69383694E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
335.000000	+3.17964567E-05	+3.24496525E-05	-1.35482418E+01	-3.34256680E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
340.000000	+3.24154806E-05	+3.24781239E-05	-1.58926614E+01	-1.40754093E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
345.000000	+3.22796741E-05	+3.24395401E-05	-1.49557827E+01	+2.53953399E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
350.000000	+3.16833775E-05	+3.24773043E-05	-1.33531275E+01	+2.57664492E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
355.000000	+3.03357012E-05	+3.24384083E-05	-1.23791378E+01	+1.59202371E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
360.000000	+2.85733280E-05	+3.24744322E-05	-1.17611038E+01	+1.10280852E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
365.000000	+2.61127420E-05	+3.24473892E-05	-1.12763293E+01	+8.53246714E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
370.000000	+2.33117620E-05	+3.24686495E-05	-1.09078570E+01	+6.83275917E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
375.000000	+1.99190543E-05	+3.24639020E-05	-1.05930533E+01	+5.69286733E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
380.000000	+1.62777061E-05	+3.24579837E-05	-1.03385703E+01	+4.79522443E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
385.000000	+1.22149520E-05	+3.24786799E-05	-1.01135309E+01	+4.12576300E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
390.000000	+8.00286738E-06	+3.24464905E-05	-9.92599401E+00	+3.54824567E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
395.000000	+3.58803796E-06	+3.24827051E-05	-9.75870633E+00	+3.09475583E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
400.000000	-8.69375481E-07	+3.24402014E-05	-9.61651843E+00	+2.68078318E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
405.000000	-5.30120405E-06	+3.24771151E-05	-9.49062801E+00	+2.34284770E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
410.000000	-9.66173140E-06	+3.24417201E-05	-9.38223366E+00	+2.02399167E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
415.000000	-1.37845010E-05	+3.24688787E-05	-9.28822884E+00	+1.75434522E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
420.000000	-1.77254582E-05	+3.24519175E-05	-9.20679913E+00	+1.49170506E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
425.000000	-2.12337506E-05	+3.24604523E-05	-9.13905834E+00	+1.26325978E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
430.000000	-2.44651003E-05	+3.24687584E-05	-9.08047316E+00	+1.03391181E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
435.000000	-2.70914664E-05	+3.24513838E-05	-9.03566715E+00	+8.27465001E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
440.000000	-2.93622517E-05	+3.24830864E-05	-8.99772666E+00	+6.19938898E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
445.000000	-3.09064643E-05	+3.24444991E-05	-8.97367326E+00	+4.22595521E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
450.000000	-3.20298400E-05	+3.24850644E-05	-8.95546710E+00	+2.30020752E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
455.000000	-3.23819717E-05	+3.24430839E-05	-8.95067119E+00	+3.54562569E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
460.000000	-3.22685952E-05	+3.24754609E-05	-8.95192148E+00	-1.50108139E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
465.000000	-3.14118844E-05	+3.24473613E-05	-8.96568200E+00	-3.46113491E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
470.000000	-3.00786592E-05	+3.24628542E-05	-8.98653283E+00	-5.33984339E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
475.000000	-2.80811546E-05	+3.24575521E-05	-9.01908044E+00	-7.39428033E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
480.000000	-2.56313535E-05	+3.24525018E-05	-9.06047563E+00	-9.38850301E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
485.000000	-2.26409432E-05	+3.24727340E-05	-9.11296547E+00	-1.16560998E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
490.000000	-1.92476906E-05	+3.24455354E-05	-9.17703663E+00	-1.38746689E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
495.000000	-1.54885373E-05	+3.24850801E-05	-9.25171216E+00	-1.59955419E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
125.000000	+3.09643313E-05	+3.24587732E-05	-1.27206105E+01	+1.69475994E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
127.500000	+3.02564772E-05	+3.24797730E-05	-1.23233727E+01	+1.48314258E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
130.000000	+2.93286261E-05	+3.24658057E-05	-1.19790392E+01	+1.25707505E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
132.500000	+2.82749482E-05	+3.24433313E-05	-1.16948352E+01	+1.04455814E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
135.000000	+2.71616032E-05	+3.24504659E-05	-1.14567601E+01	+9.06331020E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
137.500000	+2.59188273E-05	+3.24768800E-05	-1.12416697E+01	+8.27666874E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
140.000000	+2.44812465E-05	+3.24812075E-05	-1.10429267E+01	+7.50659070E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
142.500000	+2.29112430E-05	+3.24562983E-05	-1.08663401E+01	+6.63392838E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
145.000000	+2.12981294E-05	+3.24447134E-05	-1.07112303E+01	+5.95220927E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
147.500000	+1.96146187E-05	+3.24683445E-05	-1.05687297E+01	+5.54934749E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
150.000000	+1.77756206E-05	+3.24866933E-05	-1.04337629E+01	+5.18914730E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
152.500000	+1.58062481E-05	+3.24675883E-05	-1.03092723E+01	+4.71799833E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
155.000000	+1.38193082E-05	+3.24442265E-05	-1.01978630E+01	+4.27361286E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
157.500000	+1.18239921E-05	+3.24545160E-05	-1.00955917E+01	+4.00713453E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
160.000000	+9.72170822E-06	+3.24783512E-05	-9.99750628E+00	+3.81446126E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
162.500000	+7.50989203E-06	+3.24753899E-05	-9.90486859E+00	+3.52491685E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
165.000000	+5.30641957E-06	+3.24489787E-05	-9.82126043E+00	+3.19773956E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
167.500000	+3.14638750E-06	+3.24403596E-05	-9.74498161E+00	+2.99209091E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
170.000000	+9.41000209E-07	+3.24636866E-05	-9.67165589E+00	+2.87130207E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
172.500000	-1.33757697E-06	+3.24788560E-05	-9.60141651E+00	+2.68435248E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
175.000000	-3.59306388E-06	+3.24575941E-05	-9.53743826E+00	+2.43642185E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
177.500000	-5.76141936E-06	+3.24360001E-05	-9.47959542E+00	+2.25525556E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
180.000000	-7.90250055E-06	+3.24513933E-05	-9.42467549E+00	+2.16000573E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
182.500000	-1.00772613E-05	+3.24764999E-05	-9.37159513E+00	+2.04183326E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
185.000000	-1.22212385E-05	+3.24700929E-05	-9.32258382E+00	+1.85198954E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
187.500000	-1.42369066E-05	+3.24455169E-05	-9.27899565E+00	+1.67686289E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
190.000000	-1.61557364E-05	+3.24442232E-05	-9.23874068E+00	+1.58740232E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
192.500000	-1.80687081E-05	+3.24699141E-05	-9.19962554E+00	+1.51342768E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
195.000000	-1.99377018E-05	+3.24826067E-05	-9.16306929E+00	+1.36490175E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
197.500000	-2.16466155E-05	+3.24614320E-05	-9.13138045E+00	+1.19476279E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
200.000000	-2.32042075E-05	+3.24430182E-05	-9.10333115E+00	+1.10119296E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
202.500000	-2.47093676E-05	+3.24613922E-05	-9.07632080E+00	+1.04689584E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
205.000000	-2.61519330E-05	+3.24857190E-05	-9.05098636E+00	+9.32169146E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
207.500000	-2.74240890E-05	+3.24743852E-05	-9.02971234E+00	+7.74509848E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
210.000000	-2.85047886E-05	+3.24481768E-05	-9.01226087E+00	+6.67376103E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
212.500000	-2.94803611E-05	+3.24505754E-05	-8.99634354E+00	+6.15172449E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
215.000000	-3.03816582E-05	+3.24752680E-05	-8.98150225E+00	+5.32977069E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
217.500000	-3.11227034E-05	+3.24808088E-05	-8.96969469E+00	+3.91619026E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
220.000000	-3.16433105E-05	+3.24565432E-05	-8.96192130E+00	+2.65867618E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
222.500000	-3.20145756E-05	+3.24400871E-05	-8.95640131E+00	+2.07728064E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
225.000000	-3.23105216E-05	+3.24585685E-05	-8.95153489E+00	+1.51446431E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
227.500000	-3.24647708E-05	+3.24798159E-05	-8.94882898E+00	+2.56920799E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
230.000000	-3.23875520E-05	+3.24647942E-05	-8.95025029E+00	-1.14319224E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
232.500000	-3.21360791E-05	+3.24383457E-05	-8.95454495E+00	-1.85592702E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
235.000000	-3.18079631E-05	+3.24453606E-05	-8.95952992E+00	-2.31179828E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
237.500000	-3.13603172E-05	+3.24719898E-05	-8.96610394E+00	-3.39834728E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
240.000000	-3.06971610E-05	+3.24736104E-05	-8.97652166E+00	-4.86345071E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
242.500000	-2.98493494E-05	+3.24494521E-05	-8.99042119E+00	-5.82755855E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
245.000000	-2.89168726E-05	+3.24397998E-05	-9.00565945E+00	-6.32641103E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
247.500000	-2.78970292E-05	+3.24619748E-05	-9.02205325E+00	-6.78862293E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
62.500000	+4.92143507E-06	+3.24729785E-05	-9.80630482E+00	+5.65503256E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
63.750000	-5.95753931E-06	+3.24624125E-05	-9.47378648E+00	-3.34739045E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
65.000000	+7.10613953E-06	+3.24458765E-05	-9.88998958E+00	+2.27281495E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
66.250000	-8.18116212E-06	+3.24850377E-05	-9.41696610E+00	-3.48262569E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
67.500000	+9.21269231E-06	+3.24395241E-05	-9.97705522E+00	+2.07574039E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
68.750000	-1.03608117E-05	+3.24714153E-05	-9.36507259E+00	-3.76600652E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
70.000000	+1.13268811E-05	+3.24666910E-05	-1.00712054E+01	+1.85366266E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
71.250000	-1.24199178E-05	+3.24439323E-05	-9.31873103E+00	-4.18839346E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
72.500000	+1.34431672E-05	+3.24813799E-05	-1.01759152E+01	+1.73766239E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
73.750000	-1.44073926E-05	+3.24483658E-05	-9.27528947E+00	-4.52498703E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
75.000000	+1.54591983E-05	+3.24610707E-05	-1.02890399E+01	+1.68174116E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
76.250000	-1.63938928E-05	+3.24738460E-05	-9.23324594E+00	-4.73131211E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
77.500000	+1.73377700E-05	+3.24429945E-05	-1.04073227E+01	+1.55588482E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
78.750000	-1.83300223E-05	+3.24759830E-05	-9.19434882E+00	-5.09528660E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
80.000000	+1.91591640E-05	+3.24577606E-05	-1.05347049E+01	+1.36057625E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
81.250000	-2.01129300E-05	+3.24509382E-05	-9.16033441E+00	-5.74733592E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
82.500000	+2.09633076E-05	+3.24820457E-05	-1.06783883E+01	+1.22365279E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
83.750000	-2.17585923E-05	+3.24381221E-05	-9.12974309E+00	-6.37008982E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
85.000000	+2.26546523E-05	+3.24776158E-05	-1.08376405E+01	+1.18173107E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
86.250000	-2.33638103E-05	+3.24579389E-05	-9.10019981E+00	-6.77674285E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
87.500000	+2.41593515E-05	+3.24514602E-05	-1.10070591E+01	+1.10744174E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
88.750000	-2.49108897E-05	+3.24779359E-05	-9.07251377E+00	-7.37700105E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
90.000000	+2.55521190E-05	+3.24476896E-05	-1.11914841E+01	+9.35228299E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
91.250000	-2.62833758E-05	+3.24630501E-05	-9.04913306E+00	-8.52754079E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
92.500000	+2.69026266E-05	+3.24742739E-05	-1.14046726E+01	+7.85212127E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
93.750000	-2.74730055E-05	+3.24380239E-05	-9.02950276E+00	-9.86917166E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
95.000000	+2.81314830E-05	+3.24849018E-05	-1.16514019E+01	+7.39382112E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
96.250000	-2.85812571E-05	+3.24474994E-05	-9.01101821E+00	-1.09611060E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
97.500000	+2.91498785E-05	+3.24598309E-05	-1.19254296E+01	+6.92104102E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
98.750000	-2.96180257E-05	+3.24758754E-05	-8.99371560E+00	-1.23569149E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
100.000000	+3.00114485E-05	+3.24417394E-05	-1.22343524E+01	+5.51063787E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
101.250000	-3.04796144E-05	+3.24756490E-05	-8.97993901E+00	-1.52428915E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
102.500000	+3.07988688E-05	+3.24590698E-05	-1.26154247E+01	+3.95715245E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
103.750000	-3.11306780E-05	+3.24504852E-05	-8.97004613E+00	-1.99102476E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
105.000000	+3.14703876E-05	+3.24796123E-05	-1.31131809E+01	+3.24176785E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
106.250000	-3.16542318E-05	+3.24443135E-05	-8.96194171E+00	-2.53365233E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
107.500000	+3.19328441E-05	+3.24685175E-05	-1.37465940E+01	+2.89828372E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
108.750000	-3.20968202E-05	+3.24678511E-05	-8.95469600E+00	-3.16357140E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
110.000000	+3.21999237E-05	+3.24428194E-05	-1.45374869E+01	+1.87271080E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
111.250000	-3.23832522E-05	+3.24844052E-05	-8.95001422E+00	-4.55382176E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
112.500000	+3.23650741E-05	+3.24428768E-05	-1.56759423E+01	+2.65316313E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
113.750000	-3.24431050E-05	+3.24675929E-05	-8.94935093E+00	-3.30318862E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
115.000000	+3.24346597E-05	+3.24687284E-05	-1.65017394E+01	-7.95359677E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
116.250000	-3.23366471E-05	+3.24451106E-05	-8.95133933E+00	+6.35433718E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
117.500000	+3.23096575E-05	+3.24764855E-05	-1.49131552E+01	-1.08230208E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
118.750000	-3.21501813E-05	+3.24565298E-05	-8.95404509E+00	+4.28288525E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
120.000000	+3.19643523E-05	+3.24510703E-05	-1.38424338E+01	-1.79010788E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
121.250000	-3.18348459E-05	+3.24833788E-05	-8.95852036E+00	+2.61100069E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
122.500000	+3.15015221E-05	+3.24364178E-05	-1.31896837E+01	-3.41021718E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
123.750000	-3.12939117E-05	+3.24782960E-05	-8.96704590E+00	+6.75963065E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
31.250000	+2.11663982E-05	+3.24642545E-05	-1.06977504E+01	+3.96771712E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
31.875000	-2.49218391E-05	+3.24447612E-05	-9.07290112E+00	+1.23180051E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
32.500000	-2.02393676E-05	+3.24473630E-05	-9.15799975E+00	-1.70858871E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
33.125000	+2.56878492E-05	+3.24661494E-05	-1.12086370E+01	-1.11489688E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
33.750000	+1.94023908E-05	+3.24779207E-05	-1.05516208E+01	+1.72827987E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
34.375000	-2.63261127E-05	+3.24700267E-05	-9.04828718E+00	+1.08803026E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
35.000000	-1.84950740E-05	+3.24516451E-05	-9.19158301E+00	-1.89437901E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
35.625000	+2.69362770E-05	+3.24437309E-05	-1.14162609E+01	-9.81521334E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
36.250000	+1.75197726E-05	+3.24573304E-05	-1.04184847E+01	+1.91175521E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
36.875000	-2.76091939E-05	+3.24779826E-05	-9.02656693E+00	+9.52284070E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
37.500000	-1.66397875E-05	+3.24786161E-05	-9.22812959E+00	-2.10118450E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
38.125000	+2.81088324E-05	+3.24550930E-05	-1.16530475E+01	-8.57227356E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
38.750000	+1.56154364E-05	+3.24376389E-05	-1.02996638E+01	+2.11500550E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
39.375000	-2.86821277E-05	+3.24521488E-05	-9.00929068E+00	+8.23953564E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
40.000000	-1.46367846E-05	+3.24805769E-05	-9.26972183E+00	-2.34219068E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
40.625000	+2.92111891E-05	+3.24829696E-05	-1.19370290E+01	-7.36011299E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
41.250000	+1.36781727E-05	+3.24550732E-05	-1.01897360E+01	+2.35398113E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
41.875000	-2.96059589E-05	+3.24359911E-05	-8.99455261E+00	+6.99665159E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
42.500000	-1.25726143E-05	+3.24519795E-05	-9.31515451E+00	-2.61948101E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
43.125000	+3.01317614E-05	+3.24795163E-05	-1.22689039E+01	-6.15507930E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
43.750000	+1.16211565E-05	+3.24809585E-05	-1.00845394E+01	+2.63074721E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
44.375000	-3.04648596E-05	+3.24569935E-05	-8.98046985E+00	+5.78040215E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
45.000000	-1.05234138E-05	+3.24410875E-05	-9.36198915E+00	-2.93257689E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
45.625000	+3.08418239E-05	+3.24517245E-05	-1.26461910E+01	-4.99233350E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
46.250000	+9.45307872E-06	+3.24723682E-05	-9.98603084E+00	+2.94218350E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
46.875000	-3.12041492E-05	+3.24778403E-05	-8.96846159E+00	+4.59746616E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
47.500000	-8.43142558E-06	+3.24639016E-05	-9.41134757E+00	-3.31278517E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
48.125000	+3.14345293E-05	+3.24475334E-05	-1.31094431E+01	-3.88593841E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
48.750000	+7.28674146E-06	+3.24471962E-05	-9.89708987E+00	+3.31918818E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
49.375000	-3.17295999E-05	+3.24641304E-05	-8.96045783E+00	+3.44501938E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
50.000000	-6.22332925E-06	+3.24790442E-05	-9.46646245E+00	-3.84337065E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
50.625000	+3.19458137E-05	+3.24718907E-05	-1.37646711E+01	-2.79245816E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
51.250000	+5.15034688E-06	+3.24491718E-05	-9.81551972E+00	+3.84730868E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
51.875000	-3.20695441E-05	+3.24409614E-05	-8.95553529E+00	+2.30831044E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
52.500000	-3.96861632E-06	+3.24610140E-05	-9.52698091E+00	-4.65198390E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
53.125000	+3.22906514E-05	+3.24830566E-05	-1.47705152E+01	-1.68081723E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
53.750000	+2.94878004E-06	+3.24750481E-05	-9.73708307E+00	+4.65508887E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
54.375000	-3.23143946E-05	+3.24469763E-05	-8.95165408E+00	+1.17817418E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
55.000000	-1.77236245E-06	+3.24388036E-05	-9.58981129E+00	-5.72155201E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
55.625000	+3.24116105E-05	+3.24623408E-05	-1.61035941E+01	-5.79001846E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
56.250000	+6.61183668E-07	+3.24837876E-05	-9.66218653E+00	+5.72361348E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
56.875000	-3.24550038E-05	+3.24734613E-05	-8.94907725E+00	+5.52148018E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
57.500000	+4.04473777E-07	+3.24474722E-05	-9.65528467E+00	-5.51852686E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
58.125000	+3.23761548E-05	+3.24417094E-05	-1.58472358E+01	+4.88433169E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
58.750000	-1.59883049E-06	+3.24614820E-05	-9.59423053E+00	+5.51786784E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
59.375000	-3.23960740E-05	+3.24789265E-05	-8.94990103E+00	-1.06303912E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
60.000000	+2.65105470E-06	+3.24732510E-05	-9.72711042E+00	-4.64397859E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
60.625000	+3.22585754E-05	+3.24540136E-05	-1.47548743E+01	+1.55535379E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
61.250000	-3.77775771E-06	+3.24444420E-05	-9.53269119E+00	+4.64029675E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
61.875000	-3.21224955E-05	+3.24546171E-05	-8.95450332E+00	-2.79009557E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
15.625000	+1.34924532E-05	+3.24456281E-05	-1.01803919E+01	-1.16433575E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
15.937500	+3.04602774E-05	+3.24382720E-05	-1.24402799E+01	-2.81992545E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
16.250000	+2.91869143E-05	+3.24397205E-05	-1.19428453E+01	+3.85532102E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
16.562500	+1.04353940E-05	+3.24489654E-05	-1.00307042E+01	+4.27446751E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
16.875000	-1.45807617E-05	+3.24621522E-05	-9.27130313E+00	+1.69187427E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
17.187500	-3.09014522E-05	+3.24742512E-05	-8.97328282E+00	+4.22106797E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
17.500000	-2.87636544E-05	+3.24810260E-05	-9.00748638E+00	-6.61264490E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
17.812500	-9.44063696E-06	+3.24805039E-05	-9.38657312E+00	-2.05469378E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
18.125000	+1.55162300E-05	+3.24734446E-05	-1.02916700E+01	-5.58439001E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
18.437500	+3.11844479E-05	+3.24627676E-05	-1.28768169E+01	-2.21200949E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
18.750000	+2.81969075E-05	+3.24523019E-05	-1.16741759E+01	+4.69865633E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
19.062500	+8.34553872E-06	+3.24454149E-05	-9.94015667E+00	+3.90772799E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
19.375000	-1.64921918E-05	+3.24440102E-05	-9.23184593E+00	+1.56036599E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
19.687500	-3.14592761E-05	+3.24481423E-05	-8.96492793E+00	+3.27720361E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
20.000000	-2.76036865E-05	+3.24562302E-05	-9.02702070E+00	-7.61954662E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
20.312500	-7.22887612E-06	+3.24656694E-05	-9.44114959E+00	-2.22085730E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
20.625000	+1.74847468E-05	+3.24736008E-05	-1.04150565E+01	-6.42364825E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
20.937500	+3.17612873E-05	+3.24776516E-05	-1.34559297E+01	-1.62950102E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
21.250000	+2.70631814E-05	+3.24765346E-05	-1.14334947E+01	+5.76332799E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
21.562500	+6.19816839E-06	+3.24704281E-05	-9.85384976E+00	+3.58300465E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
21.875000	-1.83567555E-05	+3.24610416E-05	-9.19411675E+00	+1.43376462E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
22.187500	-3.19167219E-05	+3.24512714E-05	-8.95774687E+00	+2.33927350E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
22.500000	-2.63737717E-05	+3.24444219E-05	-9.04791216E+00	-8.64863746E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
22.812500	-5.04696332E-06	+3.24431281E-05	-9.49828671E+00	-2.39765065E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
23.125000	+1.93049111E-05	+3.24483089E-05	-1.05464438E+01	-7.51247915E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
23.437500	+3.21159935E-05	+3.24585828E-05	-1.41935862E+01	-1.06679708E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
23.750000	+2.57230013E-05	+3.24704967E-05	-1.12131920E+01	+7.07574402E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
24.062500	+3.94503578E-06	+3.24796308E-05	-9.77124617E+00	+3.28818771E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
24.375000	-2.02005249E-05	+3.24822586E-05	-9.15807466E+00	+1.31122705E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
24.687500	-3.22795754E-05	+3.24769269E-05	-8.95172926E+00	+1.41008487E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
25.000000	-2.50712123E-05	+3.24652583E-05	-9.06994436E+00	-9.69016491E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
25.312500	-2.88787545E-06	+3.24515359E-05	-9.55736457E+00	-2.58445794E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
25.625000	+2.10009324E-05	+3.24411248E-05	-1.06852306E+01	-8.92642474E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
25.937500	+3.23048654E-05	+3.24383169E-05	-1.51363800E+01	-5.36177037E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
26.250000	+2.42617942E-05	+3.24444941E-05	-1.10203412E+01	+8.70514766E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
26.562500	+1.68249094E-06	+3.24574281E-05	-9.69566275E+00	+3.03097971E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
26.875000	-2.19290255E-05	+3.24720801E-05	-9.12597890E+00	+1.19471756E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
27.187500	-3.24531878E-05	+3.24826135E-05	-8.94896427E+00	+4.86781575E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
27.500000	-2.35968407E-05	+3.24847903E-05	-9.09555505E+00	-1.07666331E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
27.812500	-6.53770185E-07	+3.24777315E-05	-9.62187883E+00	-2.79047809E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
28.125000	+2.26605862E-05	+3.24642828E-05	-1.08396039E+01	-1.06792628E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
28.437500	+3.24079944E-05	+3.24498280E-05	-1.62964181E+01	-2.05595764E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
28.750000	+2.27615375E-05	+3.24400651E-05	-1.08524536E+01	+1.06702810E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
29.062500	-5.07337871E-07	+3.24386957E-05	-9.62749250E+00	+2.80653651E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
29.375000	-2.34780835E-05	+3.24459991E-05	-9.09836827E+00	+1.08393023E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
29.687500	-3.24073861E-05	+3.24588519E-05	-8.95003611E+00	-4.35281612E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
30.000000	-2.19510497E-05	+3.24721214E-05	-9.12557338E+00	-1.18958115E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
30.312500	+1.63996722E-06	+3.24807847E-05	-9.69352432E+00	-3.02410957E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
30.625000	+2.42606201E-05	+3.24818640E-05	-1.10156419E+01	-9.38801120E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
30.937500	+3.23881371E-05	+3.24754141E-05	-1.55610313E+01	-1.97024814E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
7.812500	-1.75029250E-05	+3.24760195E-05	-9.21076157E+00	-1.30514020E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
7.968750	-5.58050676E-06	+3.24781185E-05	-9.48323564E+00	-2.18252784E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
8.125000	+7.21027883E-06	+3.24788621E-05	-9.89280152E+00	-3.29347488E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
8.281250	+1.88802214E-05	+3.24781414E-05	-1.05124465E+01	-5.27442053E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
8.437500	+2.76146630E-05	+3.24759608E-05	-1.15410579E+01	-1.11528051E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
8.593750	+3.20557238E-05	+3.24724463E-05	-1.39976981E+01	-5.20939831E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
8.750000	+3.15134047E-05	+3.24678437E-05	-1.31689949E+01	+8.73608428E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
8.906250	+2.60727794E-05	+3.24625067E-05	-1.12676718E+01	+8.99665140E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
9.062500	+1.65806595E-05	+3.24568738E-05	-1.03575413E+01	+4.72090051E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
9.218750	+4.51384770E-06	+3.24514350E-05	-9.79239038E+00	+3.01227991E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
9.375000	-8.25051772E-06	+3.24466909E-05	-9.41620387E+00	+1.99850717E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
9.531250	-1.97268352E-05	+3.24431059E-05	-9.16785689E+00	+1.27249319E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
9.687500	-2.81297799E-05	+3.24410623E-05	-9.01854975E+00	+6.83506708E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
9.843750	-3.21519426E-05	+3.24408176E-05	-8.95426104E+00	+1.56646680E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
10.000000	-3.11672121E-05	+3.24424713E-05	-8.96959766E+00	-3.56991716E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
10.156250	-2.53282612E-05	+3.24459454E-05	-9.06582095E+00	-9.01412784E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
10.312500	-1.55429328E-05	+3.24509815E-05	-9.25128916E+00	-1.53236964E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
10.468750	-3.33314353E-06	+3.24571565E-05	-9.54468647E+00	-2.34522544E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
10.625000	+9.40180024E-06	+3.24639162E-05	-9.98417211E+00	-3.55337490E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
10.781250	+2.06806772E-05	+3.24706246E-05	-1.06551161E+01	-5.83143755E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
10.937500	+2.87486428E-05	+3.24766246E-05	-1.18064963E+01	-1.44001341E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
11.093750	+3.23503356E-05	+3.24813046E-05	-1.51551580E+01	-2.79003106E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
11.250000	+3.09252595E-05	+3.24841624E-05	-1.26783810E+01	+1.30739754E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
11.406250	+2.46950039E-05	+3.24848622E-05	-1.10695407E+01	+7.80248383E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
11.562500	+1.46287223E-05	+3.24832750E-05	-1.02401048E+01	+4.33470925E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
11.718750	+2.29226010E-06	+3.24794996E-05	-9.71494407E+00	+2.80287973E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
11.875000	-1.03955470E-05	+3.24738599E-05	-9.36420493E+00	+1.85675661E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
12.031250	-2.14614413E-05	+3.24668779E-05	-9.13470763E+00	+1.16229179E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
12.187500	-2.91846966E-05	+3.24592250E-05	-9.00098875E+00	+5.88487291E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
12.343750	-3.23647028E-05	+3.24516560E-05	-8.95080536E+00	+6.72199947E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
12.500000	-3.05075936E-05	+3.24449318E-05	-8.97998250E+00	-4.48338326E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
12.656250	-2.39029373E-05	+3.24397408E-05	-9.09091108E+00	-1.00290609E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
12.812500	-1.35786189E-05	+3.24366246E-05	-9.29339065E+00	-1.65636658E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
12.968750	-1.14096013E-06	+3.24359200E-05	-9.60852564E+00	-2.51593566E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
13.125000	+1.14750587E-05	+3.24377201E-05	-1.00796205E+01	-3.83303380E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
13.281250	+2.23066609E-05	+3.24418625E-05	-1.08063487E+01	-6.46555005E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
13.437500	+2.96684786E-05	+3.24479435E-05	-1.21001049E+01	-1.76573144E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
13.593750	+3.24146738E-05	+3.24553588E-05	-1.63242595E+01	-5.42354759E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
13.750000	+3.01172228E-05	+3.24633656E-05	-1.22695908E+01	+1.73953492E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
13.906250	+2.31326139E-05	+3.24711597E-05	-1.08882128E+01	+6.84648019E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
14.062500	+1.25465346E-05	+3.24779597E-05	-1.01300657E+01	+3.98851892E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
14.218750	+5.09518271E-09	+3.24830877E-05	-9.64180067E+00	+2.60790408E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
14.375000	-1.25412016E-05	+3.24860394E-05	-9.31509572E+00	+1.72196583E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
14.531250	-2.31409277E-05	+3.24865359E-05	-9.10368635E+00	+1.05592305E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
14.687500	-3.01454015E-05	+3.24845495E-05	-8.98511976E+00	+4.95592412E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
14.843750	-3.24652730E-05	+3.24803049E-05	-8.94881372E+00	-2.13076326E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
15.000000	-2.97400544E-05	+3.24742520E-05	-8.99177840E+00	-5.39978159E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
15.156250	-2.23941905E-05	+3.24670163E-05	-9.11755690E+00	-1.10626372E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
15.312500	-1.15709477E-05	+3.24593317E-05	-9.33748581E+00	-1.78494275E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
15.468750	+1.04555761E-06	+3.24519632E-05	-9.67535150E+00	-2.53973812E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.906250	+2.84357980E-05	+3.24611536E-05	-1.17297501E+01	+9.33142602E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.984375	+2.48070458E-05	+3.24641417E-05	-1.10867306E+01	+7.12987430E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
4.062500	+2.02031661E-05	+3.24670184E-05	-1.06157073E+01	+5.35000792E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
4.140625	+1.48049623E-05	+3.24697193E-05	-1.02507919E+01	+4.20231571E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
4.218750	+8.82443650E-06	+3.24721856E-05	-9.95909544E+00	+3.38489047E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
4.296875	+2.49645862E-06	+3.24743652E-05	-9.72190272E+00	+2.76149902E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
4.375000	-3.93046159E-06	+3.24762141E-05	-9.52761122E+00	+2.26117158E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
4.453125	-1.02039376E-05	+3.24776969E-05	-9.36859466E+00	+1.84303363E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
4.531250	-1.60776198E-05	+3.24787875E-05	-9.23963722E+00	+1.48167088E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
4.609375	-2.13208713E-05	+3.24794692E-05	-9.13708358E+00	+1.16025006E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
4.687500	-2.57278243E-05	+3.24797350E-05	-9.05834815E+00	+8.66969915E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
4.765625	-2.91254627E-05	+3.24795872E-05	-9.00161953E+00	+5.93083876E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
4.843750	-3.13804133E-05	+3.24790374E-05	-8.96567879E+00	+3.31717053E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
4.921875	-3.24041799E-05	+3.24781056E-05	-8.94978874E+00	+7.71022683E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
5.000000	-3.21566135E-05	+3.24768195E-05	-8.95363156E+00	-1.75962846E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
5.078125	-3.06474855E-05	+3.24752139E-05	-8.97728294E+00	-4.32554323E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
5.156250	-2.79360998E-05	+3.24733293E-05	-9.02121817E+00	-6.98037763E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
5.234375	-2.41289618E-05	+3.24712112E-05	-9.08635134E+00	-9.78536283E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
5.312500	-1.93755940E-05	+3.24689089E-05	-9.17411447E+00	-1.28154193E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
5.390625	-1.38626649E-05	+3.24664741E-05	-9.28659226E+00	-1.61681125E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
5.468750	-7.80665912E-06	+3.24639601E-05	-9.42674123E+00	-1.99779549E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
5.546875	-1.44537906E-06	+3.24614204E-05	-9.59874781E+00	-2.44409713E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
5.625000	+4.97139078E-06	+3.24589078E-05	-9.80863140E+00	-2.98600444E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
5.703125	+1.11916891E-05	+3.24564732E-05	-1.00653110E+01	-3.67357466E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
5.781250	+1.69712690E-05	+3.24541650E-05	-1.03826274E+01	-4.59678114E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
5.859375	+2.20831862E-05	+3.24520280E-05	-1.07835581E+01	-5.93676545E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
5.937500	+2.63267096E-05	+3.24501025E-05	-1.13102470E+01	-8.12509336E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
6.015625	+2.95352028E-05	+3.24484242E-05	-1.20531039E+01	-1.25304843E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
6.093750	+3.15826684E-05	+3.24470233E-05	-1.32681352E+01	-2.51520217E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
6.171875	+3.23886981E-05	+3.24459243E-05	-1.59831073E+01	-3.20910279E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
6.250000	+3.19216330E-05	+3.24451456E-05	-1.37695575E+01	+2.34841595E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
6.328125	+3.01998104E-05	+3.24446993E-05	-1.23137074E+01	+1.46362709E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
6.406250	+2.72908487E-05	+3.24445914E-05	-1.14826402E+01	+8.98270456E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
6.484375	+2.33089955E-05	+3.24448215E-05	-1.09101598E+01	+6.41159921E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
6.562500	+1.84106449E-05	+3.24453830E-05	-1.04808278E+01	+4.90421810E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
6.640625	+1.27881987E-05	+3.24462636E-05	-1.01438757E+01	+3.89283054E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
6.718750	+6.66251227E-06	+3.24474452E-05	-9.87257305E+00	+3.15323025E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
6.796875	+2.74221029E-07	+3.24489043E-05	-9.65118347E+00	+2.57822963E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
6.875000	-6.12571079E-06	+3.24506127E-05	-9.46972467E+00	+2.10977266E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
6.953125	-1.22858488E-05	+3.24525375E-05	-9.32153149E+00	+1.71344381E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
7.031250	-1.79641667E-05	+3.24546423E-05	-9.20199908E+00	+1.36734333E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
7.109375	-2.29375560E-05	+3.24568871E-05	-9.10788409E+00	+1.05666998E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
7.187500	-2.70105925E-05	+3.24592292E-05	-9.03689439E+00	+7.70846050E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
7.265625	-3.00232168E-05	+3.24616239E-05	-8.98743940E+00	+5.01874846E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
7.343750	-3.18570235E-05	+3.24640252E-05	-8.95847645E+00	+2.43332738E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
7.421875	-3.24399151E-05	+3.24663866E-05	-8.94941866E+00	-1.03018864E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
7.500000	-3.17489348E-05	+3.24686616E-05	-8.96008612E+00	-2.64145228E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
7.578125	-2.98111682E-05	+3.24708048E-05	-8.99069135E+00	-5.23331074E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
7.656250	-2.67026788E-05	+3.24727724E-05	-9.04185660E+00	-7.93437020E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
7.734375	-2.25455173E-05	+3.24745232E-05	-9.11466589E+00	-1.07048075E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
1.953125	-8.00357729E-06	+3.24767489E-05	-9.42154729E+00	+1.96723157E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
1.992188	-1.10782011E-05	+3.24753657E-05	-9.34837178E+00	+1.77935488E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.031250	-1.40435805E-05	+3.24739008E-05	-9.28253519E+00	+1.59747042E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.070312	-1.68705406E-05	+3.24723639E-05	-9.22356940E+00	+1.42661936E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.109375	-1.95312682E-05	+3.24707651E-05	-9.17108056E+00	+1.26505294E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.148438	-2.19995859E-05	+3.24691148E-05	-9.12473714E+00	+1.11129543E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.187500	-2.42512091E-05	+3.24674237E-05	-9.08426060E+00	+9.64084718E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.226562	-2.62639855E-05	+3.24657025E-05	-9.04941802E+00	+8.22326587E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.265625	-2.80181128E-05	+3.24639623E-05	-9.02001634E+00	+6.85058829E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.304688	-2.94963337E-05	+3.24622141E-05	-8.99589780E+00	+5.51422628E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.343750	-3.06841059E-05	+3.24604688E-05	-8.97693644E+00	+4.20639281E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.382812	-3.15697449E-05	+3.24587374E-05	-8.96303536E+00	+2.91990817E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.421875	-3.21445395E-05	+3.24570307E-05	-8.95412466E+00	+1.64803462E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.460938	-3.24028373E-05	+3.24553590E-05	-8.95016009E+00	+3.84330707E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.500000	-3.23421006E-05	+3.24537327E-05	-8.95112208E+00	-8.77481293E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.539062	-3.19629315E-05	+3.24521615E-05	-8.95701541E+00	-2.14364107E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.578125	-3.12690660E-05	+3.24506549E-05	-8.96786927E+00	-3.42047423E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.617188	-3.02673373E-05	+3.24492218E-05	-8.98373786E+00	-4.71451999E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.656250	-2.89676091E-05	+3.24478707E-05	-9.00470146E+00	-6.03266796E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.695312	-2.73826781E-05	+3.24466093E-05	-9.03086808E+00	-7.38231040E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.734375	-2.55281484E-05	+3.24454448E-05	-9.06237576E+00	-8.77151727E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.773438	-2.34222783E-05	+3.24443838E-05	-9.09939556E+00	-1.02092434E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.812500	-2.10858002E-05	+3.24434321E-05	-9.14213547E+00	-1.17055794E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.851562	-1.85417172E-05	+3.24425948E-05	-9.19084540E+00	-1.32720628E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.890625	-1.58150764E-05	+3.24418762E-05	-9.24582346E+00	-1.49220704E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.929688	-1.29327223E-05	+3.24412799E-05	-9.30742407E+00	-1.66713215E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.968750	-9.92303332E-06	+3.24408086E-05	-9.37606816E+00	-1.85385354E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.007812	-6.81564160E-06	+3.24404643E-05	-9.45225638E+00	-2.05463030E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.046875	-3.64114199E-06	+3.24402481E-05	-9.53658616E+00	-2.27222628E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.085938	-4.30790656E-07	+3.24401603E-05	-9.62977406E+00	-2.51007155E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.125000	+2.78380263E-06	+3.24402005E-05	-9.73268550E+00	-2.77248841E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.164062	+5.97098565E-06	+3.24403674E-05	-9.84637472E+00	-3.06501447E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.203125	+9.09937535E-06	+3.24406591E-05	-9.97213975E+00	-3.39487546E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.242188	+1.21381669E-05	+3.24410726E-05	-1.01115994E+01	-3.77169589E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.281250	+1.50574370E-05	+3.24416046E-05	-1.02668035E+01	-4.20860012E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.320312	+1.78284385E-05	+3.24422508E-05	-1.04403962E+01	-4.72397998E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.359375	+2.04238835E-05	+3.24430064E-05	-1.06358644E+01	-5.34445263E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.398438	+2.28182123E-05	+3.24438658E-05	-1.08579316E+01	-6.11006308E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.437500	+2.49878448E-05	+3.24448230E-05	-1.11132131E+01	-7.08400642E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.476562	+2.69114128E-05	+3.24458715E-05	-1.14113696E+01	-8.37222395E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.515625	+2.85699706E-05	+3.24470040E-05	-1.17672931E+01	-1.01669190E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.554688	+2.99471818E-05	+3.24482132E-05	-1.22056602E+01	-1.28563876E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.593750	+3.10294795E-05	+3.24494910E-05	-1.27716984E+01	-1.73540382E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.632812	+3.18062008E-05	+3.24508293E-05	-1.35614444E+01	-2.62593833E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.671875	+3.22696911E-05	+3.24522195E-05	-1.48232127E+01	-3.61463301E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.710938	+3.24153800E-05	+3.24536529E-05	-1.63853764E+01	+1.99382980E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.750000	+3.22418261E-05	+3.24551206E-05	-1.46674447E+01	+3.73082439E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.789062	+3.17507311E-05	+3.24566136E-05	-1.34706699E+01	+2.50622095E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.828125	+3.09469232E-05	+3.24581227E-05	-1.27094596E+01	+1.67934486E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.867188	+2.98383095E-05	+3.24596391E-05	-1.21586817E+01	+1.14063811E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04


==> anc/otoc_to_plot_bosonic_M600_L1.1225_n200_beta2.0000.dat <==
100.000000	+4.98963110E-02	+2.65561541E-01	-8.40880755E-01	+1.38721942E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
102.000000	-3.36782634E-02	+2.45328562E-01	-5.83371854E-01	+1.18786959E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
104.000000	-6.41594664E-02	+2.82684558E-01	-3.65732918E-01	+1.17092200E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
106.000000	-3.06997670E-02	+2.61685729E-01	-5.36534974E-01	+4.63960586E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
108.000000	-6.51898718E-04	+4.16921116E-01	-1.80148684E-01	-3.86038015E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
110.000000	-1.59798249E-02	+2.34570029E-01	-6.90950181E-01	+9.34855968E-03	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
112.000000	-1.14299729E-01	+3.19183736E-01	-1.42754445E-01	+1.43196896E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
114.000000	-1.48054597E-01	+2.96221186E-01	-1.18162597E-01	-4.96780704E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
116.000000	-8.44165094E-02	+2.70947048E-01	-3.41466727E-01	-1.22958742E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
118.000000	+1.85832986E-02	+2.90259395E-01	-6.09997565E-01	-1.53436896E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
120.000000	+5.20011290E-02	+2.44365971E-01	-9.55214310E-01	+4.79738602E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
122.000000	-1.80494489E-02	+3.11098050E-01	-4.18102124E-01	+2.20170607E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
124.000000	-9.74497896E-02	+3.66639151E-01	-7.45318829E-02	-3.11450181E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
126.000000	+2.82115003E-04	+2.90875766E-01	-5.42682196E-01	-2.49266359E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
128.000000	+6.04867642E-02	+2.31717295E-01	-1.07159732E+00	-8.15738852E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
130.000000	+9.66209360E-02	+3.06310959E-01	-8.68977737E-01	+1.31331031E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
132.000000	+5.86965175E-02	+2.39162662E-01	-1.01906491E+00	+1.45272461E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
134.000000	+1.76395517E-02	+3.92562377E-01	-2.87887893E-01	+6.12732775E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
136.000000	+1.58672163E-02	+2.46456077E-01	-7.73971796E-01	-1.95574869E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
138.000000	+1.41995727E-01	+3.13467854E-01	-1.07018737E+00	-9.90701839E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
140.000000	+1.91626790E-01	+3.46771077E-01	-1.17025253E+00	-2.01256029E-03	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
142.000000	+9.00080357E-02	+2.60105312E-01	-1.07823761E+00	+1.62251091E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
144.000000	-1.32847727E-02	+2.83604702E-01	-5.21248169E-01	+1.22753184E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
146.000000	-4.75030865E-02	+2.30430789E-01	-5.87224872E-01	-7.09948955E-03	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
148.000000	+1.85205673E-02	+3.07097574E-01	-5.49646127E-01	-3.04284666E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
150.000000	+1.12339770E-01	+3.58422888E-01	-7.08938739E-01	+3.81250292E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
152.000000	-2.67709995E-02	+3.09346933E-01	-3.97146010E-01	+5.41005611E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
154.000000	-7.53134053E-02	+2.30223815E-01	-4.92536494E-01	+9.00125951E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
156.000000	-1.53243795E-01	+3.28548197E-01	-3.70956297E-02	+5.52954858E-03	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
158.000000	-7.92090419E-02	+2.33161400E-01	-4.70418300E-01	-8.39958111E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
160.000000	+3.88529733E-03	+3.48190756E-01	-3.73078874E-01	-3.94245144E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
162.000000	-9.31523733E-03	+2.57482742E-01	-6.28116357E-01	+4.29795694E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
164.000000	-1.14797424E-01	+2.94093120E-01	-2.01160596E-01	+2.15274664E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
166.000000	-2.42697083E-01	+3.88482484E-01	+2.32982298E-01	-4.17802908E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
168.000000	-8.64277286E-02	+2.59533371E-01	-3.68281760E-01	-2.16719138E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
170.000000	+1.49519698E-02	+2.80212863E-01	-6.33894253E-01	-2.04691815E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
172.000000	+7.49882316E-02	+2.27548402E-01	-1.18704902E+00	+3.65790739E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
174.000000	-1.06109099E-02	+2.96445090E-01	-4.87577957E-01	+2.71011159E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
176.000000	-1.13503926E-01	+3.37557583E-01	-1.03004384E-01	+3.29537528E-03	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
178.000000	+5.96846943E-03	+3.17098722E-01	-4.74396456E-01	-2.52888576E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
180.000000	+7.41147717E-02	+2.38144784E-01	-1.11455869E+00	-2.01334121E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
182.000000	+2.09036934E-01	+3.48092715E-01	-1.27973294E+00	-3.68829020E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
184.000000	+1.08978914E-01	+2.50509776E-01	-1.26209030E+00	+2.12212891E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
186.000000	-2.85078959E-02	+2.96460106E-01	-4.30881377E-01	+1.74555205E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
188.000000	-9.83963547E-03	+2.74661892E-01	-5.63869477E-01	-1.12700272E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
190.000000	+5.86863153E-02	+2.65729135E-01	-8.81682466E-01	-1.81038326E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
192.000000	+2.79961703E-01	+4.17869499E-01	-1.28802278E+00	-2.97384254E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
194.000000	+8.49795639E-02	+2.68802305E-01	-1.00063617E+00	+1.87138525E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
196.000000	-8.24049918E-03	+2.83288480E-01	-5.39468683E-01	+1.66969381E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
198.000000	-1.14593141E-01	+2.43878465E-01	-3.32758645E-01	+3.97406568E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
50.000000	+5.38614750E-02	+3.30925055E-01	-5.90361087E-01	-2.04441196E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
51.000000	+1.80771894E-01	+2.74012044E-01	-1.67942967E+00	-1.33725200E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
52.000000	+1.60449759E-02	+2.28089572E-01	-8.57811486E-01	+1.78735748E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
53.000000	+2.76169886E-01	+4.09476245E-01	-1.32195817E+00	+6.14784458E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
54.000000	+1.06177297E-01	+3.45964890E-01	-7.34854595E-01	+1.00862324E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
55.000000	+4.31536871E-02	+2.06255492E-01	-1.12023352E+00	+8.83745270E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
56.000000	+1.00175943E-01	+3.86322054E-01	-5.58105541E-01	+4.94948965E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
57.000000	-7.48106492E-02	+3.64089750E-01	-1.30335591E-01	-2.18528883E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
58.000000	+4.61446716E-02	+2.30976207E-01	-9.95163306E-01	-2.00676158E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
59.000000	-1.40333894E-01	+2.81299953E-01	-1.70470823E-01	+3.07500626E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
60.000000	-3.58112749E-02	+3.06064023E-01	-3.80162053E-01	-2.38138479E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
61.000000	+2.17747471E-02	+2.83647921E-01	-6.46747781E-01	-7.65686911E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
62.000000	-7.27633823E-02	+2.20569671E-01	-5.33299436E-01	-3.91787182E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
63.000000	+1.51433229E-01	+2.71049151E-01	-1.43032214E+00	+7.11161771E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
64.000000	-9.14379016E-03	+3.29023602E-01	-3.91067081E-01	+2.37178637E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
65.000000	+5.28292551E-02	+2.45049770E-01	-9.55964870E-01	-6.72465833E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
66.000000	+1.40194253E-02	+3.09631445E-01	-5.25560248E-01	+3.96923755E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
67.000000	-9.80269837E-02	+3.27143717E-01	-1.62117361E-01	-1.65975605E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
68.000000	+7.16373192E-02	+2.83745544E-01	-8.57511458E-01	+1.51023925E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
69.000000	-2.08676976E-01	+3.66419947E-01	+1.39930489E-01	+2.40464700E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
70.000000	-5.82743055E-02	+2.84827098E-01	-3.76582059E-01	-3.81926557E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
71.000000	+1.32990631E-03	+2.69249115E-01	-6.23922625E-01	+1.40254835E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
72.000000	-9.93618308E-02	+3.54837297E-01	-9.60723900E-02	-2.81936159E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
73.000000	+9.47042264E-02	+2.47150641E-01	-1.18779494E+00	-1.71291367E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
74.000000	-8.00305381E-02	+2.42421038E-01	-4.38655124E-01	+2.26082283E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
75.000000	+6.99659960E-02	+3.09567639E-01	-7.35630377E-01	-6.91323786E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
76.000000	-1.92703354E-04	+2.80620086E-01	-5.76919881E-01	+1.87228640E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
77.000000	-1.14108108E-01	+2.34321074E-01	-3.61173098E-01	-1.07063910E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
78.000000	+3.21609815E-02	+2.58845757E-01	-7.91047701E-01	+2.54135150E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
79.000000	-1.83359984E-01	+3.95873297E-01	+1.47097202E-01	+1.74841835E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
80.000000	-2.11008242E-02	+3.00478443E-01	-4.41364032E-01	-4.37896125E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
81.000000	-3.35857009E-02	+2.07683433E-01	-7.28695048E-01	+1.82332977E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
82.000000	-4.55666439E-02	+4.17518077E-01	-7.66980776E-02	-4.15133483E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
83.000000	+1.39518356E-01	+3.61564753E-01	-8.11721745E-01	-3.51968399E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
84.000000	-1.59213927E-03	+2.27465397E-01	-7.80634875E-01	-2.36236418E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
85.000000	+1.91491398E-01	+3.29928145E-01	-1.28419458E+00	+3.16296569E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
86.000000	+7.28131762E-02	+3.16828869E-01	-7.17375561E-01	+2.60457788E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
87.000000	+2.96326382E-02	+2.62700367E-01	-7.63279005E-01	-2.79930736E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
88.000000	+1.10711215E-01	+2.50114501E-01	-1.27723703E+00	+2.64067186E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
89.000000	-1.18029893E-01	+2.77198364E-01	-2.35144632E-01	+2.65688063E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
90.000000	+5.92250790E-02	+2.96387966E-01	-7.45860908E-01	-1.88281050E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
91.000000	-4.70654110E-02	+2.24146742E-01	-6.11706732E-01	+1.50261320E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
92.000000	-2.14698524E-02	+2.98833919E-01	-4.45338268E-01	-5.32849812E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
93.000000	+8.39433167E-02	+3.27739218E-01	-7.18276695E-01	+2.01611550E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
94.000000	-6.90941116E-02	+2.64388972E-01	-4.05015958E-01	-3.25157253E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
95.000000	+2.17447396E-01	+3.44679995E-01	-1.36859120E+00	-1.19234316E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
96.000000	+4.03919713E-02	+3.03121083E-01	-6.43484590E-01	+4.56791406E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
97.000000	-2.32455855E-02	+2.93975738E-01	-4.55008388E-01	+2.32755206E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
98.000000	+8.74613475E-02	+3.62709909E-01	-5.96933549E-01	+2.40363055E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
99.000000	-9.20546972E-02	+2.40788773E-01	-4.06935777E-01	+3.55959238E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
25.000000	-2.60878480E-01	+3.23299907E-01	+1.55598295E-01	-1.35923196E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
25.500000	-1.04257254E-01	+2.27535760E-01	-4.10096777E-01	-9.03548326E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
26.000000	-3.83135210E-02	+1.98354420E-01	-7.47950032E-01	+2.96578138E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
26.500000	-1.68090731E-01	+2.78253048E-01	-1.13518638E-01	+1.12688093E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
27.000000	-3.33356860E-01	+3.97004187E-01	+3.78930898E-01	+5.72091794E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
27.500000	-3.44943508E-01	+4.45964177E-01	+4.58573156E-01	-2.47323067E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
28.000000	-1.85213905E-01	+3.85116545E-01	+1.31607831E-01	-8.88870207E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
28.500000	-4.98205846E-02	+2.75337360E-01	-4.30297051E-01	-7.28115632E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
29.000000	-5.90387918E-02	+2.16326981E-01	-5.96507801E-01	+1.72535579E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
29.500000	-1.34272640E-01	+2.52117130E-01	-2.57761472E-01	+4.75538005E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
30.000000	-1.13628346E-01	+3.29402015E-01	-1.20969796E-01	-7.36504236E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
30.500000	+7.44772718E-03	+3.66402429E-01	-3.31411896E-01	-4.64373067E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
31.000000	+6.25776510E-02	+3.41035093E-01	-5.85342864E-01	-2.32845965E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
31.500000	+4.23087127E-03	+2.88621924E-01	-5.64257860E-01	+1.43228664E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
32.000000	-7.18546370E-02	+2.49483482E-01	-4.42114199E-01	-6.22391348E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
32.500000	-2.82863336E-02	+2.38944038E-01	-6.26496995E-01	-7.60014525E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
33.000000	+9.68139583E-02	+2.47090825E-01	-1.20212872E+00	-6.34780276E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
33.500000	+1.20883100E-01	+2.62529077E-01	-1.26127727E+00	+6.10786451E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
34.000000	+8.75761437E-03	+2.85549477E-01	-5.91342273E-01	+1.06930024E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
34.500000	-1.03132436E-01	+3.09530475E-01	-1.91977034E-01	+3.34401124E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
35.000000	-8.22167435E-02	+3.04490121E-01	-2.56941149E-01	-5.32177955E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
35.500000	+1.75684927E-02	+2.59935493E-01	-7.24154990E-01	-8.17535462E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
36.000000	+4.49794571E-02	+2.15717674E-01	-1.07447661E+00	+1.50181900E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
36.500000	-6.20048818E-02	+2.19636625E-01	-5.73973089E-01	+9.62414708E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
37.000000	-1.70248607E-01	+2.76745851E-01	-1.12061904E-01	+5.19983306E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
37.500000	-1.34142297E-01	+3.39578596E-01	-5.39897833E-02	-1.75838561E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
38.000000	-2.50691594E-02	+3.49848952E-01	-2.87900465E-01	-4.86732915E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
38.500000	+1.35786877E-02	+3.04742314E-01	-5.40722698E-01	-1.84601055E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
39.000000	-4.86393646E-02	+2.63081019E-01	-4.72501520E-01	+2.27142472E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
39.500000	-8.92765666E-02	+2.76136306E-01	-3.13580226E-01	+2.56134236E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
40.000000	+2.49021835E-03	+3.22297958E-01	-4.46888096E-01	-5.26527995E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
40.500000	+1.27956273E-01	+3.43788176E-01	-8.40108221E-01	-5.42973575E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
41.000000	+1.33306280E-01	+3.19120327E-01	-9.89861671E-01	+2.13493001E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
41.500000	+1.46636198E-02	+2.81862401E-01	-6.26615220E-01	+5.79758413E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
42.000000	-4.63685935E-02	+2.85422270E-01	-4.10103257E-01	+4.60732502E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
42.500000	+5.48887232E-02	+3.34686224E-01	-5.80541970E-01	-6.65510923E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
43.000000	+1.97990856E-01	+3.68534957E-01	-1.07561418E+00	-7.72938145E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
43.500000	+2.07057856E-01	+3.36227678E-01	-1.35348011E+00	+1.78639297E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
44.000000	+5.87677809E-02	+2.62668502E-01	-8.96974883E-01	+7.22688944E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
44.500000	-4.70017005E-02	+2.19083598E-01	-6.30791171E-01	+1.37193874E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
45.000000	+8.18206524E-03	+2.42066492E-01	-7.59781009E-01	-3.47290457E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
45.500000	+1.15344545E-01	+3.03360433E-01	-9.78081628E-01	-2.26520973E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
46.000000	+1.11103340E-01	+3.39749348E-01	-7.82433107E-01	+5.62526381E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
46.500000	-1.37791313E-02	+3.16207734E-01	-4.15555248E-01	+4.49074347E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
47.000000	-9.59982942E-02	+2.62258252E-01	-3.33358759E-01	-2.41899108E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
47.500000	-3.17084218E-02	+2.27375943E-01	-6.57454356E-01	-9.21613181E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
48.000000	+8.26713606E-02	+2.25213284E-01	-1.25497194E+00	-4.30825914E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
48.500000	+7.54101688E-02	+2.43807765E-01	-1.08828027E+00	+7.42013629E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
49.000000	-2.55091678E-02	+2.73851708E-01	-5.12958311E-01	+7.57017944E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
49.500000	-5.07325628E-02	+3.08275832E-01	-3.31262326E-01	-3.02340028E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
12.500000	-2.65525999E-02	+3.08476752E-01	-4.00389952E-01	-3.99502864E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
12.750000	-1.13960878E-02	+2.86058626E-01	-5.19346107E-01	-5.52146372E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
13.000000	+2.06931782E-02	+2.74899178E-01	-6.76463138E-01	-5.47665406E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
13.250000	+5.26097946E-02	+2.78811994E-01	-7.93178810E-01	-1.77042718E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
13.500000	+6.32864295E-02	+2.95957002E-01	-7.64984497E-01	+4.17001188E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
13.750000	+4.08792105E-02	+3.19521790E-01	-5.84678216E-01	+8.37358600E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
14.000000	-1.29720585E-02	+3.40676236E-01	-3.46305197E-01	+8.91619843E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
14.250000	-8.33371440E-02	+3.51834181E-01	-1.38868294E-01	+6.64291854E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
14.500000	-1.43881626E-01	+3.49088624E-01	-1.41592702E-02	+2.93744910E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
14.750000	-1.70757443E-01	+3.33260697E-01	+8.00416079E-03	-1.09605961E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
15.000000	-1.57671488E-01	+3.09009468E-01	-6.89622506E-02	-4.75489392E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
15.250000	-1.13998556E-01	+2.83371335E-01	-2.29740535E-01	-7.54866708E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
15.500000	-5.57598493E-02	+2.64205432E-01	-4.46395605E-01	-8.32754610E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
15.750000	-4.08460725E-03	+2.57953583E-01	-6.46117841E-01	-4.93306994E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
16.000000	+1.73961816E-02	+2.67420702E-01	-6.93049102E-01	+2.32165729E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
16.250000	-4.11824078E-03	+2.90173951E-01	-5.30034976E-01	+8.34641201E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
16.500000	-6.08873110E-02	+3.18622177E-01	-2.75728501E-01	+9.49313383E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
16.750000	-1.30335652E-01	+3.42727936E-01	-5.53782844E-02	+7.07241938E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
17.000000	-1.86779168E-01	+3.53724037E-01	+7.78924677E-02	+3.24254111E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
17.250000	-2.09261044E-01	+3.47066300E-01	+1.06748771E-01	-1.07502376E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
17.500000	-1.88384889E-01	+3.23832631E-01	+2.41412795E-02	-5.65932550E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
17.750000	-1.29161129E-01	+2.90056671E-01	-1.76217504E-01	-1.05006062E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
18.000000	-4.82918525E-02	+2.54703986E-01	-5.00889029E-01	-1.48356659E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
18.250000	+2.72357345E-02	+2.26894014E-01	-9.18000798E-01	-1.47866107E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
18.500000	+6.81301288E-02	+2.12790472E-01	-1.24021956E+00	-5.24599499E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
18.750000	+6.05656160E-02	+2.14158816E-01	-1.18030055E+00	+7.92766985E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
19.000000	+1.40329667E-02	+2.29061778E-01	-8.43836072E-01	+1.34448907E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
19.250000	-4.80832295E-02	+2.52748806E-01	-5.08056011E-01	+1.13210414E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
19.500000	-9.97565834E-02	+2.78973623E-01	-2.77784004E-01	+6.80664847E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
19.750000	-1.21033839E-01	+3.01759928E-01	-1.67723588E-01	+2.15670198E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
20.000000	-1.05594329E-01	+3.16259633E-01	-1.69948905E-01	-2.20834363E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
20.250000	-5.87235295E-02	+3.19871583E-01	-2.78140769E-01	-6.39614922E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
20.500000	+6.97261555E-03	+3.13360450E-01	-4.89756366E-01	-9.76078689E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
20.750000	+6.76845266E-02	+3.00077081E-01	-7.66180113E-01	-9.74727563E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
21.000000	+9.60279384E-02	+2.84224687E-01	-9.77120147E-01	-4.28581658E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
21.250000	+8.13917785E-02	+2.68958974E-01	-9.80470942E-01	+3.30970105E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
21.500000	+3.31542054E-02	+2.55219843E-01	-8.11635095E-01	+7.48855937E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
21.750000	-2.99903124E-02	+2.42762279E-01	-6.06042974E-01	+7.10321408E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
22.000000	-8.49331208E-02	+2.31823496E-01	-4.56474391E-01	+4.07947953E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
22.250000	-1.10463466E-01	+2.24003829E-01	-4.02068997E-01	+3.27080232E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
22.500000	-9.98020180E-02	+2.22177431E-01	-4.40120379E-01	-2.63321619E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
22.750000	-6.38806429E-02	+2.29326195E-01	-5.33729807E-01	-3.47443198E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
23.000000	-2.32214640E-02	+2.47412202E-01	-6.13841978E-01	-1.19366147E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
23.250000	-3.16124316E-05	+2.76187716E-01	-5.93412880E-01	+3.60678191E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
23.500000	-1.20274990E-02	+3.12089713E-01	-4.33502883E-01	+7.97532967E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
23.750000	-6.28347167E-02	+3.48728116E-01	-1.94646397E-01	+9.32154455E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
24.000000	-1.38153043E-01	+3.78402305E-01	+3.25743444E-02	+7.85829662E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
24.250000	-2.15876995E-01	+3.93767830E-01	+1.98268434E-01	+5.03682367E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
24.500000	-2.74748379E-01	+3.89744144E-01	+2.84415528E-01	+1.55704567E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
24.750000	-2.93947802E-01	+3.65055679E-01	+2.76120717E-01	-2.22063051E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.250000	+1.02642348E-01	+2.70181651E-01	-1.09339013E+00	-9.45293284E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.375000	+9.31491543E-02	+2.63115760E-01	-1.07900612E+00	+3.24673531E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.500000	+7.42705627E-02	+2.55975900E-01	-1.01222175E+00	+6.82113517E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.625000	+4.74140710E-02	+2.48982790E-01	-9.08477740E-01	+8.92502623E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.750000	+1.52810676E-02	+2.42408675E-01	-7.89096093E-01	+9.41374403E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.875000	-1.84769788E-02	+2.36576683E-01	-6.73134139E-01	+8.61389839E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
7.000000	-4.98633609E-02	+2.31841369E-01	-5.73748633E-01	+6.98690227E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
7.125000	-7.51720618E-02	+2.28560176E-01	-4.98461582E-01	+4.91610106E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
7.250000	-9.14743437E-02	+2.27070095E-01	-4.50846107E-01	+2.65406806E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
7.375000	-9.68979417E-02	+2.27671081E-01	-4.32109880E-01	+3.50616983E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
7.500000	-9.07464488E-02	+2.30602441E-01	-4.42080682E-01	-1.89797589E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
7.625000	-7.35285082E-02	+2.35999574E-01	-4.79559278E-01	-4.00386631E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
7.750000	-4.69033474E-02	+2.43837048E-01	-5.42177340E-01	-5.85738755E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
7.875000	-1.34821682E-02	+2.53882662E-01	-6.25993966E-01	-7.31759998E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
8.000000	+2.35528232E-02	+2.65686694E-01	-7.25117340E-01	-8.22502225E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
8.125000	+6.09371268E-02	+2.78608960E-01	-8.31619523E-01	-8.43046231E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
8.250000	+9.57434490E-02	+2.91863936E-01	-9.35878897E-01	-7.82519158E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
8.375000	+1.25570281E-01	+3.04565445E-01	-1.02724931E+00	-6.35980312E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
8.500000	+1.48484666E-01	+3.15775551E-01	-1.09487398E+00	-4.06602195E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
8.625000	+1.62883583E-01	+3.24578000E-01	-1.12889986E+00	-1.11864502E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
8.750000	+1.67505307E-01	+3.30182528E-01	-1.12284010E+00	+2.08236588E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
8.875000	+1.61700674E-01	+3.32035725E-01	-1.07684071E+00	+4.93941571E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
9.000000	+1.45841115E-01	+3.29899569E-01	-9.99354708E-01	+6.87777271E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
9.125000	+1.21584425E-01	+3.23876325E-01	-9.04896396E-01	+7.60759247E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
9.250000	+9.17762606E-02	+3.14391123E-01	-8.09164896E-01	+7.19723660E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
9.375000	+5.99878787E-02	+3.02158522E-01	-7.24965481E-01	+5.93892375E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
9.500000	+2.98958662E-02	+2.88142816E-01	-6.60691803E-01	+4.16510735E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
9.625000	+4.74871968E-03	+2.73495689E-01	-6.20837798E-01	+2.13529812E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
9.750000	-1.29541211E-02	+2.59453281E-01	-6.07309349E-01	+7.14004574E-04	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
9.875000	-2.15922312E-02	+2.47202714E-01	-6.20659296E-01	-2.14199213E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
10.000000	-2.04476593E-02	+2.37756076E-01	-6.60859153E-01	-4.27416266E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
10.125000	-9.68619711E-03	+2.31868210E-01	-7.27513363E-01	-6.34524582E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
10.250000	+9.67695199E-03	+2.30005052E-01	-8.19490298E-01	-8.25453196E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
10.375000	+3.58272227E-02	+2.32340783E-01	-9.33876662E-01	-9.78654362E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
10.500000	+6.62504945E-02	+2.38760323E-01	-1.06415389E+00	-1.05594337E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
10.625000	+9.79462035E-02	+2.48865554E-01	-1.19786251E+00	-1.00390003E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
10.750000	+1.27781223E-01	+2.62001083E-01	-1.31512890E+00	-7.72557800E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
10.875000	+1.52895608E-01	+2.77308542E-01	-1.39100196E+00	-3.55330802E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
11.000000	+1.70985968E-01	+2.93796957E-01	-1.40396160E+00	+1.76722064E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
11.125000	+1.80373953E-01	+3.10406744E-01	-1.34682144E+00	+6.94160611E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
11.250000	+1.79974490E-01	+3.26059199E-01	-1.23042144E+00	+1.07961196E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
11.375000	+1.69385691E-01	+3.39707501E-01	-1.07691845E+00	+1.28106050E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
11.500000	+1.49181116E-01	+3.50411769E-01	-9.10156319E-01	+1.30833509E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
11.625000	+1.21216291E-01	+3.57438617E-01	-7.49834675E-01	+1.20140991E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
11.750000	+8.86259983E-02	+3.60354730E-01	-6.09803841E-01	+1.00576745E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
11.875000	+5.53236456E-02	+3.59076772E-01	-4.98392811E-01	+7.61815359E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
12.000000	+2.51285413E-02	+3.53865561E-01	-4.19350001E-01	+5.02029281E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
12.125000	+9.13105107E-04	+3.45285153E-01	-3.72885491E-01	+2.50458686E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
12.250000	-1.58242978E-02	+3.34154568E-01	-3.56735330E-01	+2.25430072E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
12.375000	-2.48203509E-02	+3.21497972E-01	-3.67249739E-01	-1.90773557E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.125000	+8.18355051E-02	+2.24597318E-01	-1.25343050E+00	-1.19505260E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.187500	+8.99381616E-02	+2.22675954E-01	-1.32623240E+00	-1.13460832E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.250000	+9.80271468E-02	+2.21911879E-01	-1.39525654E+00	-1.04822031E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.312500	+1.05816223E-01	+2.22252967E-01	-1.45725994E+00	-9.07512787E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.375000	+1.13031064E-01	+2.23630220E-01	-1.50869564E+00	-7.09619245E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.437500	+1.19405947E-01	+2.25959291E-01	-1.54596235E+00	-4.56821161E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.500000	+1.24681750E-01	+2.29142334E-01	-1.56579828E+00	-1.58450566E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.562500	+1.28606570E-01	+2.33070248E-01	-1.56576867E+00	+1.68605104E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.625000	+1.30939812E-01	+2.37625334E-01	-1.54472265E+00	+5.01671165E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.687500	+1.31460044E-01	+2.42684282E-01	-1.50305977E+00	+8.16223285E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.750000	+1.29976284E-01	+2.48121364E-01	-1.44269474E+00	+1.09065219E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.812500	+1.26341780E-01	+2.53811628E-01	-1.36672825E+00	+1.30998066E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.875000	+1.20468823E-01	+2.59633916E-01	-1.27894715E+00	+1.46729946E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.937500	+1.12342764E-01	+2.65473537E-01	-1.18331582E+00	+1.56294846E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.000000	+1.02033296E-01	+2.71224508E-01	-1.08357860E+00	+1.60238721E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.062500	+8.97011486E-02	+2.76791317E-01	-9.83017416E-01	+1.59383943E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.125000	+7.55987267E-02	+2.82090264E-01	-8.84348667E-01	+1.54640311E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.187500	+6.00638071E-02	+2.87050427E-01	-7.89717028E-01	+1.46884221E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.250000	+4.35061762E-02	+2.91614318E-01	-7.00743391E-01	+1.36897304E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.312500	+2.63880104E-02	+2.95738294E-01	-6.18595398E-01	+1.25345132E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.375000	+9.19970977E-03	+2.99392682E-01	-5.44061976E-01	+1.12777771E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.437500	-7.56633300E-03	+3.02561605E-01	-4.77623184E-01	+9.96393979E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.500000	-2.34411254E-02	+3.05242404E-01	-4.19512729E-01	+8.62797343E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.562500	-3.80008005E-02	+3.07444594E-01	-3.69773516E-01	+7.29641876E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.625000	-5.08824663E-02	+3.09188307E-01	-3.28307494E-01	+5.98821816E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.687500	-6.17930440E-02	+3.10502239E-01	-2.94920789E-01	+4.71545757E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.750000	-7.05112726E-02	+3.11421202E-01	-2.69364274E-01	+3.48415964E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.812500	-7.68842966E-02	+3.11983451E-01	-2.51368793E-01	+2.29526126E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.875000	-8.08211206E-02	+3.12227999E-01	-2.40673509E-01	+1.14585377E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.937500	-8.22854946E-02	+3.12192152E-01	-2.37045621E-01	+3.06841866E-03	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.000000	-8.12904191E-02	+3.11909484E-01	-2.40289956E-01	-1.05616832E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.062500	-7.78955567E-02	+3.11408382E-01	-2.50247725E-01	-2.11959045E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.125000	-7.22076516E-02	+3.10711265E-01	-2.66784837E-01	-3.16188702E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.187500	-6.43829153E-02	+3.09834437E-01	-2.89771313E-01	-4.18155977E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.250000	-5.46295163E-02	+3.08788512E-01	-3.19054334E-01	-5.17254683E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.312500	-4.32080170E-02	+3.07579246E-01	-3.54428148E-01	-6.12399978E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.375000	-3.04278959E-02	+3.06208622E-01	-3.95604331E-01	-7.02060461E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.437500	-1.66391279E-02	+3.04676014E-01	-4.42185706E-01	-7.84337105E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.500000	-2.21897443E-03	+3.02979295E-01	-4.93646470E-01	-8.57072199E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.562500	+1.24446092E-02	+3.01115822E-01	-5.49319731E-01	-9.17962083E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.625000	+2.69705481E-02	+2.99083262E-01	-6.08391730E-01	-9.64640967E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.687500	+4.10003594E-02	+2.96880273E-01	-6.69899852E-01	-9.94704751E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.750000	+5.42094405E-02	+2.94507069E-01	-7.32729824E-01	-1.00566003E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.812500	+6.63123564E-02	+2.91965880E-01	-7.95607356E-01	-9.94818747E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.875000	+7.70620061E-02	+2.89261307E-01	-8.57082167E-01	-9.59210969E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.937500	+8.62440790E-02	+2.86400541E-01	-9.15508727E-01	-8.95643116E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.000000	+9.36693956E-02	+2.83393425E-01	-9.69037557E-01	-8.01057557E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.062500	+9.91672244E-02	+2.80252341E-01	-1.01564092E+00	-6.73311429E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.125000	+1.02582350E-01	+2.76991960E-01	-1.05320149E+00	-5.12350297E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.187500	+1.03777633E-01	+2.73628940E-01	-1.07968471E+00	-3.35112851E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.562500	+3.47213686E-01	+4.37373900E-01	-1.71301985E+00	+2.29579191E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.593750	+3.40602793E-01	+4.37345946E-01	-1.64254854E+00	+2.21437202E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.625000	+3.33344969E-01	+4.36887918E-01	-1.57462160E+00	+2.13082001E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.656250	+3.25480583E-01	+4.36004928E-01	-1.50937229E+00	+2.04379243E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.687500	+3.17052529E-01	+4.34703636E-01	-1.44688458E+00	+1.95468248E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.718750	+3.08105967E-01	+4.32992234E-01	-1.38720464E+00	+1.86454928E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.750000	+2.98688096E-01	+4.30880418E-01	-1.33035025E+00	+1.77418085E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.781250	+2.88847932E-01	+4.28379346E-01	-1.27631833E+00	+1.68414728E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.812500	+2.78636112E-01	+4.25501591E-01	-1.22509104E+00	+1.59484480E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.843750	+2.68104702E-01	+4.22261085E-01	-1.17664053E+00	+1.50653197E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.875000	+2.57307013E-01	+4.18673050E-01	-1.13093279E+00	+1.41935934E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.906250	+2.46297423E-01	+4.14753918E-01	-1.08793057E+00	+1.33339363E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.937500	+2.35131188E-01	+4.10521247E-01	-1.04759569E+00	+1.24863751E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.968750	+2.23864243E-01	+4.05993632E-01	-1.00989073E+00	+1.16504573E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.000000	+2.12552993E-01	+4.01190602E-01	-9.74780333E-01	+1.08253847E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.031250	+2.01254076E-01	+3.96132524E-01	-9.42232076E-01	+1.00101229E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.062500	+1.90024102E-01	+3.90840497E-01	-9.12217064E-01	+9.20349318E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.093750	+1.78919364E-01	+3.85336253E-01	-8.84710244E-01	+8.40424810E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.125000	+1.67995517E-01	+3.79642050E-01	-8.59690514E-01	+7.61113630E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.156250	+1.57307227E-01	+3.73780579E-01	-8.37140642E-01	+6.82295642E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.187500	+1.46907784E-01	+3.67774862E-01	-8.17047036E-01	+6.03860314E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.218750	+1.36848697E-01	+3.61648159E-01	-7.99399373E-01	+5.25710606E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.250000	+1.27179256E-01	+3.55423883E-01	-7.84190123E-01	+4.47766266E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.281250	+1.17946084E-01	+3.49125503E-01	-7.71413981E-01	+3.69966586E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.312500	+1.09192673E-01	+3.42776470E-01	-7.61067212E-01	+2.92272689E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.343750	+1.00958936E-01	+3.36400126E-01	-7.53146938E-01	+2.14669375E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.375000	+9.32807544E-02	+3.30019625E-01	-7.47650376E-01	+1.37166561E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.406250	+8.61895673E-02	+3.23657851E-01	-7.44574028E-01	+5.98003563E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.437500	+7.97119888E-02	+3.17337332E-01	-7.43912853E-01	-1.73661993E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.468750	+7.38694845E-02	+3.11080162E-01	-7.45659415E-01	-9.42426961E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.500000	+6.86781092E-02	+3.04907913E-01	-7.49803022E-01	-1.70711158E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.531250	+6.41483230E-02	+2.98841548E-01	-7.56328863E-01	-2.46626036E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.562500	+6.02848907E-02	+2.92901338E-01	-7.65217149E-01	-3.21814316E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.593750	+5.70868738E-02	+2.87106777E-01	-7.76442257E-01	-3.96075677E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.625000	+5.45477167E-02	+2.81476496E-01	-7.89971879E-01	-4.69182598E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.656250	+5.26554274E-02	+2.76028184E-01	-8.05766170E-01	-5.40880342E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.687500	+5.13928484E-02	+2.70778511E-01	-8.23776900E-01	-6.10886718E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.718750	+5.07380115E-02	+2.65743060E-01	-8.43946590E-01	-6.78891543E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.750000	+5.06645642E-02	+2.60936258E-01	-8.66207622E-01	-7.44555724E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.781250	+5.11422557E-02	+2.56371327E-01	-8.90481322E-01	-8.07509891E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.812500	+5.21374671E-02	+2.52060230E-01	-9.16676990E-01	-8.67352546E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.843750	+5.36137672E-02	+2.48013641E-01	-9.44690857E-01	-9.23647685E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.875000	+5.55324793E-02	+2.44240910E-01	-9.74404970E-01	-9.75921945E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.906250	+5.78532384E-02	+2.40750050E-01	-1.00568598E+00	-1.02366132E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.937500	+6.05345252E-02	+2.37547723E-01	-1.03838380E+00	-1.06630759E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.968750	+6.35341607E-02	+2.34639245E-01	-1.07233020E+00	-1.10325483E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.000000	+6.68097485E-02	+2.32028584E-01	-1.10733723E+00	-1.13384616E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.031250	+7.03190564E-02	+2.29718378E-01	-1.14319559E+00	-1.15737165E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.062500	+7.40203288E-02	+2.27709953E-01	-1.17967296E+00	-1.17306793E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.093750	+7.78725285E-02	+2.26003343E-01	-1.21651233E+00	-1.18465212E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.781250	+2.63591915E-01	+3.15431944E-01	-2.26644548E+00	-2.06359689E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.796875	+2.69145815E-01	+3.19350340E-01	-2.29850293E+00	-2.03975667E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.812500	+2.74618717E-01	+3.23257451E-01	-2.33018788E+00	-2.01179253E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.828125	+2.80004038E-01	+3.27149447E-01	-2.36137145E+00	-1.97521176E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.843750	+2.85295260E-01	+3.31022531E-01	-2.39191325E+00	-1.92927761E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.859375	+2.90485938E-01	+3.34872942E-01	-2.42166137E+00	-1.87326500E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.875000	+2.95569700E-01	+3.38696961E-01	-2.45045278E+00	-1.80648284E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.890625	+3.00540259E-01	+3.42490917E-01	-2.47811396E+00	-1.72830051E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.906250	+3.05391418E-01	+3.46251187E-01	-2.50446217E+00	-1.63817822E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.921875	+3.10117081E-01	+3.49974201E-01	-2.52930703E+00	-1.53570055E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.937500	+3.14711260E-01	+3.53656450E-01	-2.55245281E+00	-1.42061204E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.953125	+3.19168088E-01	+3.57294487E-01	-2.57370116E+00	-1.29285297E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.968750	+3.23481829E-01	+3.60884931E-01	-2.59285447E+00	-1.15259324E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.984375	+3.27646890E-01	+3.64424470E-01	-2.60971970E+00	-1.00026158E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.000000	+3.31657833E-01	+3.67909866E-01	-2.62411264E+00	-8.36567132E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.015625	+3.35509385E-01	+3.71337957E-01	-2.63586242E+00	-6.62510570E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.031250	+3.39196456E-01	+3.74705662E-01	-2.64481610E+00	-4.79382155E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.046875	+3.42714146E-01	+3.78009982E-01	-2.65084311E+00	-2.88744889E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.062500	+3.46057764E-01	+3.81248002E-01	-2.65383937E+00	-9.24021426E-02	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.078125	+3.49222832E-01	+3.84416896E-01	-2.65373068E+00	+1.07649591E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.093750	+3.52205107E-01	+3.87513926E-01	-2.65047532E+00	+3.09280618E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.109375	+3.55000583E-01	+3.90536447E-01	-2.64406566E+00	+5.10297116E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.125000	+3.57605510E-01	+3.93481905E-01	-2.63452854E+00	+7.08514768E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.140625	+3.60016402E-01	+3.96347843E-01	-2.62192457E+00	+9.01831845E-01	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.156250	+3.62230044E-01	+3.99131899E-01	-2.60634629E+00	+1.08829669E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.171875	+3.64243507E-01	+4.01831805E-01	-2.58791530E+00	+1.26616521E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.187500	+3.66054149E-01	+4.04445395E-01	-2.56677863E+00	+1.43394509E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.203125	+3.67659630E-01	+4.06970599E-01	-2.54310452E+00	+1.59042487E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.218750	+3.69057911E-01	+4.09405443E-01	-2.51707785E+00	+1.73468750E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.234375	+3.70247263E-01	+4.11748057E-01	-2.48889553E+00	+1.86610932E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.250000	+3.71226272E-01	+4.13996668E-01	-2.45876194E+00	+1.98434642E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.265625	+3.71993840E-01	+4.16149600E-01	-2.42688471E+00	+2.08931116E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.281250	+3.72549184E-01	+4.18205280E-01	-2.39347096E+00	+2.18114160E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.296875	+3.72891843E-01	+4.20162231E-01	-2.35872403E+00	+2.26016698E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.312500	+3.73021673E-01	+4.22019079E-01	-2.32284075E+00	+2.32687162E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.328125	+3.72938848E-01	+4.23774545E-01	-2.28600929E+00	+2.38185961E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.343750	+3.72643856E-01	+4.25427452E-01	-2.24840763E+00	+2.42582166E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.359375	+3.72137494E-01	+4.26976719E-01	-2.21020237E+00	+2.45950537E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.375000	+3.71420869E-01	+4.28421367E-01	-2.17154809E+00	+2.48368950E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.390625	+3.70495387E-01	+4.29760512E-01	-2.13258707E+00	+2.49916236E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.406250	+3.69362750E-01	+4.30993370E-01	-2.09344927E+00	+2.50670440E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.421875	+3.68024950E-01	+4.32119256E-01	-2.05425256E+00	+2.50707461E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.437500	+3.66484258E-01	+4.33137582E-01	-2.01510318E+00	+2.50100039E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.453125	+3.64743222E-01	+4.34047858E-01	-1.97609630E+00	+2.48917038E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.468750	+3.62804652E-01	+4.34849693E-01	-1.93731661E+00	+2.47222987E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.484375	+3.60671617E-01	+4.35542794E-01	-1.89883911E+00	+2.45077815E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.500000	+3.58347434E-01	+4.36126965E-01	-1.86072979E+00	+2.42536758E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.515625	+3.55835655E-01	+4.36602111E-01	-1.82304638E+00	+2.39650385E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.531250	+3.53140067E-01	+4.36968232E-01	-1.78583905E+00	+2.36464718E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.546875	+3.50264672E-01	+4.37225429E-01	-1.74915115E+00	+2.33140350E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.390625	+1.18984661E-01	+2.25174195E-01	-1.54938255E+00	-1.37728694E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.398438	+1.21592979E-01	+2.26636464E-01	-1.56023369E+00	-1.40060595E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.406250	+1.24229037E-01	+2.28119913E-01	-1.57126702E+00	-1.42382045E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.414062	+1.26891766E-01	+2.29624131E-01	-1.58248089E+00	-1.44682443E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.421875	+1.29580100E-01	+2.31148702E-01	-1.59387365E+00	-1.46961477E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.429688	+1.32292977E-01	+2.32693206E-01	-1.60544362E+00	-1.49218804E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.437500	+1.35029339E-01	+2.34257218E-01	-1.61718909E+00	-1.51454047E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.445312	+1.37788131E-01	+2.35840311E-01	-1.62910831E+00	-1.53666790E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.453125	+1.40568304E-01	+2.37442053E-01	-1.64119952E+00	-1.55856576E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.460938	+1.43368812E-01	+2.39062008E-01	-1.65346090E+00	-1.58022901E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.468750	+1.46188618E-01	+2.40699738E-01	-1.66589060E+00	-1.60165207E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.476562	+1.49026686E-01	+2.42354799E-01	-1.67848672E+00	-1.62282880E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.484375	+1.51881989E-01	+2.44026747E-01	-1.69124730E+00	-1.64375243E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.492188	+1.54753504E-01	+2.45715132E-01	-1.70417035E+00	-1.66441552E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.500000	+1.57640214E-01	+2.47419502E-01	-1.71725379E+00	-1.68480988E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.507812	+1.60541109E-01	+2.49139403E-01	-1.73049550E+00	-1.70492652E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.515625	+1.63455186E-01	+2.50874376E-01	-1.74389327E+00	-1.72475558E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.523438	+1.66381444E-01	+2.52623961E-01	-1.75744481E+00	-1.74428628E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.531250	+1.69318894E-01	+2.54387695E-01	-1.77114774E+00	-1.76350683E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.539062	+1.72266549E-01	+2.56165113E-01	-1.78499960E+00	-1.78240436E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.546875	+1.75223429E-01	+2.57955745E-01	-1.79899781E+00	-1.80096487E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.554688	+1.78188563E-01	+2.59759123E-01	-1.81313968E+00	-1.81917313E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.562500	+1.81160981E-01	+2.61574774E-01	-1.82742239E+00	-1.83701259E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.570312	+1.84139724E-01	+2.63402222E-01	-1.84184300E+00	-1.85446533E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.578125	+1.87123837E-01	+2.65240992E-01	-1.85639841E+00	-1.87151195E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.585938	+1.90112370E-01	+2.67090605E-01	-1.87108537E+00	-1.88813147E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.593750	+1.93104380E-01	+2.68950582E-01	-1.88590047E+00	-1.90430129E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.601562	+1.96098929E-01	+2.70820440E-01	-1.90084008E+00	-1.91999705E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.609375	+1.99095086E-01	+2.72699697E-01	-1.91590042E+00	-1.93519255E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.617188	+2.02091923E-01	+2.74587869E-01	-1.93107746E+00	-1.94985968E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.625000	+2.05088520E-01	+2.76484468E-01	-1.94636698E+00	-1.96396828E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.632812	+2.08083959E-01	+2.78389009E-01	-1.96176447E+00	-1.97748608E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.640625	+2.11077329E-01	+2.80301003E-01	-1.97726520E+00	-1.99037858E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.648438	+2.14067725E-01	+2.82219961E-01	-1.99286413E+00	-2.00260898E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.656250	+2.17054245E-01	+2.84145394E-01	-2.00855596E+00	-2.01413808E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.664062	+2.20035990E-01	+2.86076811E-01	-2.02433504E+00	-2.02492414E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.671875	+2.23012069E-01	+2.88013722E-01	-2.04019540E+00	-2.03492289E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.679688	+2.25981593E-01	+2.89955634E-01	-2.05613071E+00	-2.04408734E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.687500	+2.28943678E-01	+2.91902056E-01	-2.07213427E+00	-2.05236779E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.695312	+2.31897444E-01	+2.93852495E-01	-2.08819896E+00	-2.05971171E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.703125	+2.34842015E-01	+2.95806461E-01	-2.10431726E+00	-2.06606369E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.710938	+2.37776518E-01	+2.97763460E-01	-2.12048120E+00	-2.07136541E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.718750	+2.40700085E-01	+2.99723000E-01	-2.13668235E+00	-2.07555557E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.726562	+2.43611852E-01	+3.01684591E-01	-2.15291176E+00	-2.07856989E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.734375	+2.46510957E-01	+3.03647740E-01	-2.16916000E+00	-2.08034113E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.742188	+2.49396542E-01	+3.05611957E-01	-2.18541709E+00	-2.08079905E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.750000	+2.52267754E-01	+3.07576752E-01	-2.20167249E+00	-2.07987051E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.757812	+2.55123742E-01	+3.09541636E-01	-2.21791507E+00	-2.07747949E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.765625	+2.57963660E-01	+3.11506121E-01	-2.23413310E+00	-2.07354722E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.773438	+2.60786664E-01	+3.13469719E-01	-2.25031424E+00	-2.06882429E+00	+4.26573516E-01	-4.48302085E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01


==> anc/otoc_to_plot_bosonic_M600_L1.1225_n200_beta20.0000.dat <==
500.000000	-4.76369878E-07	+1.35405511E-06	-1.25178152E+01	-1.85536737E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
510.000000	-1.13486872E-07	+1.35407366E-06	-1.27387619E+01	-2.56356576E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
520.000000	+2.57922256E-07	+1.35410622E-06	-1.30305284E+01	-3.39461232E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
530.000000	+6.09848923E-07	+1.35414160E-06	-1.34176843E+01	-4.58226338E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
540.000000	+9.15778940E-07	+1.35418152E-06	-1.39469810E+01	-6.53127267E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
550.000000	+1.15263070E-06	+1.35420939E-06	-1.47239389E+01	-1.06885497E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
560.000000	+1.30249816E-06	+1.35419660E-06	-1.60846910E+01	-3.87625192E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
570.000000	+1.35406062E-06	+1.35414724E-06	-2.24764427E+01	-1.03768864E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
580.000000	+1.30345817E-06	+1.35409473E-06	-1.61054447E+01	+3.87112751E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
590.000000	+1.15453625E-06	+1.35405954E-06	-1.47341877E+01	+1.07594455E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
600.000000	+9.18517627E-07	+1.35404733E-06	-1.39535557E+01	+6.55957122E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
610.000000	+6.13182855E-07	+1.35406772E-06	-1.34222734E+01	+4.59849843E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
620.000000	+2.61573425E-07	+1.35411577E-06	-1.30338560E+01	+3.40512065E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
630.000000	-1.09753998E-07	+1.35416061E-06	-1.27412493E+01	+2.57072070E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
640.000000	-4.72774172E-07	+1.35418248E-06	-1.25197118E+01	+1.93177929E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
650.000000	-8.00118678E-07	+1.35419015E-06	-1.23548934E+01	+1.40825138E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
660.000000	-1.06710775E-06	+1.35418557E-06	-1.22380616E+01	+9.55077202E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
670.000000	-1.25358905E-06	+1.35415470E-06	-1.21638780E+01	+5.43973090E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
680.000000	-1.34547634E-06	+1.35410431E-06	-1.21292669E+01	+1.55099596E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
690.000000	-1.33583937E-06	+1.35406408E-06	-1.21328581E+01	-2.27556961E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
700.000000	-1.22542334E-06	+1.35404950E-06	-1.21747783E+01	-6.19111637E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
710.000000	-1.02256843E-06	+1.35406027E-06	-1.22566804E+01	-1.03616955E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
720.000000	-7.42571240E-07	+1.35410038E-06	-1.23820122E+01	-1.49984307E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
730.000000	-4.06545001E-07	+1.35416011E-06	-1.25566490E+01	-2.04070937E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
740.000000	-3.98423149E-08	+1.35420223E-06	-1.27901541E+01	-2.70831681E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
750.000000	+3.29859589E-07	+1.35420215E-06	-1.30983124E+01	-3.59294006E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
760.000000	+6.74661818E-07	+1.35417493E-06	-1.35087421E+01	-4.88525474E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
770.000000	+9.68558081E-07	+1.35414064E-06	-1.40753633E+01	-7.08587961E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
780.000000	+1.18938893E-06	+1.35410128E-06	-1.49259180E+01	-1.22056270E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
790.000000	+1.32049645E-06	+1.35406636E-06	-1.65164887E+01	-2.18593370E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
800.000000	+1.35197655E-06	+1.35405648E-06	-1.92977855E+01	+3.85867399E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
810.000000	+1.28144377E-06	+1.35407280E-06	-1.57447539E+01	+2.37388856E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
820.000000	+1.11422855E-06	+1.35410172E-06	-1.45500083E+01	+9.55721182E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
830.000000	+8.62963994E-07	+1.35414224E-06	-1.38333116E+01	+6.06968779E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
840.000000	+5.46605111E-07	+1.35418976E-06	-1.33360708E+01	+4.31927505E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
850.000000	+1.88997183E-07	+1.35421358E-06	-1.29694566E+01	+3.21796631E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
860.000000	-1.82890861E-07	+1.35419120E-06	-1.26924775E+01	+2.43188713E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
870.000000	-5.40982787E-07	+1.35414117E-06	-1.24830791E+01	+1.82081366E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
880.000000	-8.58241772E-07	+1.35409338E-06	-1.23283148E+01	+1.31413959E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
890.000000	-1.11074439E-06	+1.35405930E-06	-1.22202512E+01	+8.71359024E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
900.000000	-1.27946867E-06	+1.35404879E-06	-1.21540430E+01	+4.66346387E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
910.000000	-1.35168300E-06	+1.35407323E-06	-1.21269819E+01	+8.00577769E-04	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
920.000000	-1.32190517E-06	+1.35411840E-06	-1.21380314E+01	-3.03264668E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
930.000000	-1.19236668E-06	+1.35415533E-06	-1.21876349E+01	-6.98660164E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
940.000000	-9.72868133E-07	+1.35417848E-06	-1.22777635E+01	-1.12315509E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
950.000000	-6.79994864E-07	+1.35419470E-06	-1.24122659E+01	-1.59932149E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
960.000000	-3.35821501E-07	+1.35419048E-06	-1.25976278E+01	-2.16070224E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
970.000000	+3.37230746E-08	+1.35415255E-06	-1.28444063E+01	-2.86255254E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
980.000000	+4.00751828E-07	+1.35410020E-06	-1.31701383E+01	-3.80801882E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
990.000000	+7.37530994E-07	+1.35406196E-06	-1.36060101E+01	-4.90941778E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
250.000000	-1.11333788E-06	+1.35420208E-06	-1.22191417E+01	-8.64086588E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
255.000000	-9.96670976E-07	+1.35405528E-06	-1.22676391E+01	-1.07580783E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
260.000000	-8.61662489E-07	+1.35419820E-06	-1.23267225E+01	-1.30174791E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
265.000000	-7.09711508E-07	+1.35408971E-06	-1.23978138E+01	-1.54267707E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
270.000000	-5.44932587E-07	+1.35415432E-06	-1.24809902E+01	-1.80280168E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
275.000000	-3.69212265E-07	+1.35413652E-06	-1.25780940E+01	-2.08831101E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
280.000000	-1.87072293E-07	+1.35409806E-06	-1.26898213E+01	-2.40431243E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
285.000000	-8.80774566E-10	+1.35416891E-06	-1.28185253E+01	-2.76236088E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
290.000000	+1.84875901E-07	+1.35405983E-06	-1.29660574E+01	-3.17245460E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
295.000000	+3.67503958E-07	+1.35418610E-06	-1.31357707E+01	-3.65560770E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
300.000000	+5.42858415E-07	+1.35404696E-06	-1.33316181E+01	-4.23509059E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
305.000000	+7.08168733E-07	+1.35419417E-06	-1.35592798E+01	-4.95655663E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
310.000000	+8.59910489E-07	+1.35406332E-06	-1.38272738E+01	-5.88169472E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
315.000000	+9.95412850E-07	+1.35417851E-06	-1.41474492E+01	-7.13928248E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
320.000000	+1.11211523E-06	+1.35411012E-06	-1.45412021E+01	-8.95083986E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
325.000000	+1.20754981E-06	+1.35413187E-06	-1.50425332E+01	-1.18801078E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
330.000000	+1.28039596E-06	+1.35416254E-06	-1.57292128E+01	-1.74843128E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
335.000000	+1.32856815E-06	+1.35408028E-06	-1.67909645E+01	-3.53045986E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
340.000000	+1.35202839E-06	+1.35418912E-06	-1.92596727E+01	-1.69099870E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
345.000000	+1.34934876E-06	+1.35405155E-06	-1.84819632E+01	+2.71226379E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
350.000000	+1.32164223E-06	+1.35419003E-06	-1.65474089E+01	+2.90284698E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
355.000000	+1.26833746E-06	+1.35405028E-06	-1.55791162E+01	+1.60864991E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
360.000000	+1.19156900E-06	+1.35417981E-06	-1.49387590E+01	+1.11898701E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
365.000000	+1.09164602E-06	+1.35407735E-06	-1.44601292E+01	+8.55504025E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
370.000000	+9.71602010E-07	+1.35415367E-06	-1.40832550E+01	+6.86792138E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
375.000000	+8.32593681E-07	+1.35413139E-06	-1.37733371E+01	+5.69059738E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
380.000000	+6.78290378E-07	+1.35410813E-06	-1.35141952E+01	+4.80739504E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
385.000000	+5.10717555E-07	+1.35418481E-06	-1.32925976E+01	+4.11927272E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
390.000000	+3.33767802E-07	+1.35406650E-06	-1.31022679E+01	+3.55796716E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
395.000000	+1.50307768E-07	+1.35420322E-06	-1.29368009E+01	+3.09188120E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
400.000000	-3.59205219E-08	+1.35405140E-06	-1.27930798E+01	+2.69086810E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
405.000000	-2.21432992E-07	+1.35418776E-06	-1.26677141E+01	+2.34281015E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
410.000000	-4.02861811E-07	+1.35406221E-06	-1.25587988E+01	+2.03191153E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
415.000000	-5.76458004E-07	+1.35416061E-06	-1.24645229E+01	+1.75275511E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
420.000000	-7.39409555E-07	+1.35409624E-06	-1.23835233E+01	+1.49582499E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
425.000000	-8.87996100E-07	+1.35412643E-06	-1.23149404E+01	+1.25885334E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
430.000000	-1.02020250E-06	+1.35415152E-06	-1.22576380E+01	+1.03509283E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
435.000000	-1.13255412E-06	+1.35408553E-06	-1.22114311E+01	+8.23762417E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
440.000000	-1.22402525E-06	+1.35420097E-06	-1.21752617E+01	+6.20149463E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
445.000000	-1.29167262E-06	+1.35405787E-06	-1.21494162E+01	+4.23147987E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
450.000000	-1.33545488E-06	+1.35420958E-06	-1.21329469E+01	+2.30371746E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
455.000000	-1.35332900E-06	+1.35405913E-06	-1.21263790E+01	+3.93673990E-04	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
460.000000	-1.34609446E-06	+1.35417937E-06	-1.21290102E+01	-1.50478122E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
465.000000	-1.31287131E-06	+1.35408154E-06	-1.21414268E+01	-3.42607118E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
470.000000	-1.25518880E-06	+1.35413857E-06	-1.21632709E+01	-5.37098875E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
475.000000	-1.17337157E-06	+1.35411834E-06	-1.21951367E+01	-7.37945737E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
480.000000	-1.06960652E-06	+1.35409979E-06	-1.22370655E+01	-9.45211172E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
485.000000	-9.45363128E-07	+1.35416873E-06	-1.22896578E+01	-1.16404964E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
490.000000	-8.03310078E-07	+1.35406651E-06	-1.23534704E+01	-1.39439752E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
495.000000	-6.46027856E-07	+1.35420942E-06	-1.24290976E+01	-1.63068765E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
125.000000	+1.29245621E-06	+1.35412302E-06	-1.59083727E+01	+1.75969472E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
127.500000	+1.26170799E-06	+1.35419797E-06	-1.55030184E+01	+1.48313946E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
130.000000	+1.22469111E-06	+1.35414383E-06	-1.51668029E+01	+1.24244578E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
132.500000	+1.18191909E-06	+1.35406168E-06	-1.48817955E+01	+1.06310161E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
135.000000	+1.13381333E-06	+1.35408608E-06	-1.46352521E+01	+9.28565459E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
137.500000	+1.08032233E-06	+1.35417928E-06	-1.44175128E+01	+8.25025065E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
140.000000	+1.02144928E-06	+1.35419516E-06	-1.42227396E+01	+7.39779176E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
142.500000	+9.57675215E-07	+1.35410362E-06	-1.40476232E+01	+6.67015137E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
145.000000	+8.89593475E-07	+1.35405867E-06	-1.38892320E+01	+6.06034216E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
147.500000	+8.17406508E-07	+1.35414585E-06	-1.37446061E+01	+5.55266463E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
150.000000	+7.41119324E-07	+1.35421429E-06	-1.36115988E+01	+5.11033623E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
152.500000	+6.61143641E-07	+1.35414322E-06	-1.34890893E+01	+4.70799651E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
155.000000	+5.78239996E-07	+1.35405933E-06	-1.33761990E+01	+4.34807774E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
157.500000	+4.92808160E-07	+1.35409989E-06	-1.32716854E+01	+4.03690819E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
160.000000	+4.04848772E-07	+1.35418695E-06	-1.31743536E+01	+3.76019612E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
162.500000	+3.14731801E-07	+1.35417772E-06	-1.30836756E+01	+3.49827599E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
165.000000	+2.23286619E-07	+1.35408465E-06	-1.29994398E+01	+3.25272507E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
167.500000	+1.31032294E-07	+1.35405333E-06	-1.29210393E+01	+3.03500332E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
170.000000	+3.80380459E-08	+1.35413930E-06	-1.28476896E+01	+2.83939589E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
172.500000	-5.53852261E-08	+1.35419768E-06	-1.27790695E+01	+2.65048529E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
175.000000	-1.48482080E-07	+1.35411956E-06	-1.27151653E+01	+2.46738000E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
177.500000	-2.40624125E-07	+1.35403955E-06	-1.26557005E+01	+2.29990614E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
180.000000	-3.31623561E-07	+1.35409740E-06	-1.26001700E+01	+2.14829974E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
182.500000	-4.21304428E-07	+1.35418805E-06	-1.25482855E+01	+2.00219551E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
185.000000	-5.09052403E-07	+1.35416190E-06	-1.25000603E+01	+1.85657365E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
187.500000	-5.94129004E-07	+1.35407226E-06	-1.24554569E+01	+1.71798949E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
190.000000	-6.76272578E-07	+1.35406605E-06	-1.24141608E+01	+1.59207035E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
192.500000	-7.55468204E-07	+1.35415644E-06	-1.23758533E+01	+1.47227677E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
195.000000	-8.31235862E-07	+1.35420250E-06	-1.23405469E+01	+1.34999011E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
197.500000	-9.02814883E-07	+1.35412428E-06	-1.23083538E+01	+1.22934754E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
200.000000	-9.69932234E-07	+1.35405375E-06	-1.22790796E+01	+1.11876634E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
202.500000	-1.03266550E-06	+1.35412090E-06	-1.22524155E+01	+1.01447014E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
205.000000	-1.09069698E-06	+1.35421058E-06	-1.22283561E+01	+9.07246287E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
207.500000	-1.14338257E-06	+1.35416724E-06	-1.22070532E+01	+7.98529903E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
210.000000	-1.19042692E-06	+1.35407217E-06	-1.21884296E+01	+6.96185359E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
212.500000	-1.23193511E-06	+1.35408341E-06	-1.21722439E+01	+6.00136128E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
215.000000	-1.26783521E-06	+1.35417326E-06	-1.21584228E+01	+5.02854125E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
217.500000	-1.29766753E-06	+1.35419477E-06	-1.21471012E+01	+4.01601843E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
220.000000	-1.32108124E-06	+1.35410957E-06	-1.21383427E+01	+3.02488981E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
222.500000	-1.33822525E-06	+1.35404985E-06	-1.21319768E+01	+2.09948936E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
225.000000	-1.34930309E-06	+1.35411831E-06	-1.21278452E+01	+1.18145278E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
227.500000	-1.35402672E-06	+1.35419942E-06	-1.21260695E+01	+2.04201748E-04	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
230.000000	-1.35203816E-06	+1.35414487E-06	-1.21268242E+01	-7.85852237E-04	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
232.500000	-1.34355799E-06	+1.35404770E-06	-1.21299988E+01	-1.71609990E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
235.000000	-1.32898636E-06	+1.35407560E-06	-1.21354047E+01	-2.62782331E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
237.500000	-1.30822073E-06	+1.35417265E-06	-1.21431379E+01	-3.60169881E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
240.000000	-1.28100010E-06	+1.35417642E-06	-1.21534132E+01	-4.61566565E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
242.500000	-1.24756461E-06	+1.35408876E-06	-1.21662162E+01	-5.59562429E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
245.000000	-1.20841859E-06	+1.35405247E-06	-1.21813913E+01	-6.54860842E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
247.500000	-1.16371672E-06	+1.35413014E-06	-1.21989593E+01	-7.50574120E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
62.500000	+2.04340342E-07	+1.35417650E-06	-1.29827439E+01	+5.66044450E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
63.750000	-2.50061544E-07	+1.35412411E-06	-1.26497471E+01	-3.32495949E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
65.000000	+2.95953576E-07	+1.35407540E-06	-1.30658679E+01	+2.21288862E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
66.250000	-3.41223702E-07	+1.35420980E-06	-1.25944249E+01	-3.55888730E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
67.500000	+3.86005009E-07	+1.35405001E-06	-1.31548401E+01	+2.05708591E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
68.750000	-4.30745306E-07	+1.35416044E-06	-1.25429978E+01	-3.82613466E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
70.000000	+4.74410843E-07	+1.35414978E-06	-1.32504935E+01	+1.90630717E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
71.250000	-5.17969416E-07	+1.35406037E-06	-1.24953401E+01	-4.13002465E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
72.500000	+5.60763828E-07	+1.35420118E-06	-1.33537441E+01	+1.77090895E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
73.750000	-6.02691489E-07	+1.35408019E-06	-1.24510674E+01	-4.45582019E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
75.000000	+6.44326750E-07	+1.35412380E-06	-1.34651396E+01	+1.64597766E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
76.250000	-6.84796671E-07	+1.35417470E-06	-1.24099179E+01	-4.80476032E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
77.500000	+7.24599237E-07	+1.35405783E-06	-1.35852586E+01	+1.51995029E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
78.750000	-7.63758099E-07	+1.35418252E-06	-1.23719192E+01	-5.20969187E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
80.000000	+8.01519427E-07	+1.35411023E-06	-1.37155009E+01	+1.39217458E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
81.250000	-8.38858015E-07	+1.35409397E-06	-1.23371148E+01	-5.69270407E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
82.500000	+8.74908820E-07	+1.35419610E-06	-1.38578185E+01	+1.27305188E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
83.750000	-9.09819710E-07	+1.35404833E-06	-1.23052885E+01	-6.23819109E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
85.000000	+9.44103407E-07	+1.35418059E-06	-1.40137733E+01	+1.16573287E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
86.250000	-9.76695885E-07	+1.35411958E-06	-1.22761452E+01	-6.84717286E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
87.500000	+1.00852511E-06	+1.35408504E-06	-1.41849526E+01	+1.05870370E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
88.750000	-1.03913599E-06	+1.35419421E-06	-1.22496776E+01	-7.58142454E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
90.000000	+1.06817272E-06	+1.35406939E-06	-1.43744882E+01	+9.45476854E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
91.250000	-1.09643480E-06	+1.35414024E-06	-1.22260407E+01	-8.50790343E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
92.500000	+1.12304917E-06	+1.35416820E-06	-1.45871858E+01	+8.36500294E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
93.750000	-1.14831626E-06	+1.35404606E-06	-1.22051282E+01	-9.64699311E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
95.000000	+1.17261778E-06	+1.35420898E-06	-1.48283606E+01	+7.38864872E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
96.250000	-1.19493412E-06	+1.35408043E-06	-1.21866565E+01	-1.10450676E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
97.500000	+1.21634037E-06	+1.35411667E-06	-1.51044873E+01	+6.42653032E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
98.750000	-1.23611459E-06	+1.35418402E-06	-1.21705902E+01	-1.28902563E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
100.000000	+1.25423201E-06	+1.35405265E-06	-1.54267437E+01	+5.39600626E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
101.250000	-1.27129883E-06	+1.35417970E-06	-1.21571002E+01	-1.55343170E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
102.500000	+1.28642384E-06	+1.35411915E-06	-1.58151016E+01	+4.36744224E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
103.750000	-1.30021590E-06	+1.35408627E-06	-1.21461816E+01	-1.95003639E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
105.000000	+1.31261885E-06	+1.35419422E-06	-1.63026107E+01	+3.42135951E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
106.250000	-1.32303924E-06	+1.35406360E-06	-1.21376282E+01	-2.58567103E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
107.500000	+1.33237317E-06	+1.35415531E-06	-1.69490285E+01	+2.51386915E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
108.750000	-1.33983407E-06	+1.35414647E-06	-1.21313435E+01	-3.80371805E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
110.000000	+1.34564831E-06	+1.35406453E-06	-1.78999580E+01	+1.55415353E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
111.250000	-1.35026260E-06	+1.35420545E-06	-1.21274581E+01	-7.33460698E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
112.500000	+1.35271925E-06	+1.35406440E-06	-1.97336097E+01	+5.46956199E-04	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
113.750000	-1.35402375E-06	+1.35414490E-06	-1.21260907E+01	-3.41389873E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
115.000000	+1.35358621E-06	+1.35415915E-06	-2.05870844E+01	-4.13190359E-04	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
116.250000	-1.35131173E-06	+1.35406088E-06	-1.21271237E+01	+9.59218395E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
117.500000	+1.34788640E-06	+1.35418975E-06	-1.81890384E+01	-1.30485631E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
118.750000	-1.34245995E-06	+1.35410174E-06	-1.21303859E+01	+4.31856303E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
120.000000	+1.33554096E-06	+1.35409562E-06	-1.71093977E+01	-2.23519905E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
121.250000	-1.32733310E-06	+1.35420223E-06	-1.21359739E+01	+2.76704381E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
122.500000	+1.31698245E-06	+1.35404036E-06	-1.64176367E+01	-3.25277227E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
123.750000	-1.30563403E-06	+1.35418366E-06	-1.21441058E+01	+6.84090226E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
31.250000	+8.82414757E-07	+1.35414273E-06	-1.38737162E+01	+3.96860626E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
31.875000	-1.04199683E-06	+1.35406746E-06	-1.22485359E+01	+1.23197070E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
32.500000	-8.46266811E-07	+1.35407030E-06	-1.23337528E+01	-1.70966196E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
33.125000	+1.07140938E-06	+1.35414304E-06	-1.43856133E+01	-1.11697751E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
33.750000	+8.09543252E-07	+1.35419357E-06	-1.37299747E+01	+1.72855887E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
34.375000	-1.09917484E-06	+1.35416096E-06	-1.22249147E+01	+1.08939479E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
35.000000	-7.71681101E-07	+1.35408484E-06	-1.23682312E+01	-1.89927133E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
35.625000	+1.12565453E-06	+1.35405825E-06	-1.45990039E+01	-9.83955664E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
36.250000	+7.32737894E-07	+1.35411794E-06	-1.35981758E+01	+1.91605415E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
36.875000	-1.15115350E-06	+1.35419334E-06	-1.22039362E+01	+9.53960018E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
37.500000	-6.93351227E-07	+1.35418580E-06	-1.24057258E+01	-2.10950260E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
38.125000	+1.17475408E-06	+1.35409780E-06	-1.48408144E+01	-8.57089361E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
38.750000	+6.52675755E-07	+1.35404269E-06	-1.34770875E+01	+2.12409802E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
39.375000	-1.19737573E-06	+1.35409882E-06	-1.21856919E+01	+8.24450087E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
40.000000	-6.11485277E-07	+1.35419529E-06	-1.24465248E+01	-2.34726793E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
40.625000	+1.21851503E-06	+1.35420082E-06	-1.51197768E+01	-7.34902133E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
41.250000	+5.69668943E-07	+1.35410585E-06	-1.33651525E+01	+2.35984731E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
41.875000	-1.23787220E-06	+1.35403937E-06	-1.21699677E+01	+6.99603255E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
42.500000	-5.26742889E-07	+1.35409043E-06	-1.24906484E+01	-2.62133687E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
43.125000	+1.25633261E-06	+1.35418693E-06	-1.54466388E+01	-6.16382182E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
43.750000	+4.83765465E-07	+1.35419994E-06	-1.32611262E+01	+2.63206209E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
44.375000	-1.27277577E-06	+1.35411830E-06	-1.21565612E+01	+5.78490546E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
45.000000	-4.39772264E-07	+1.35405305E-06	-1.25380130E+01	-2.94545239E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
45.625000	+1.28794619E-06	+1.35408410E-06	-1.58383767E+01	-5.01134411E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
46.250000	+3.95359966E-07	+1.35416490E-06	-1.31644310E+01	+2.95424337E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
46.875000	-1.30172578E-06	+1.35419372E-06	-1.21455725E+01	+4.60452548E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
47.500000	-3.50746155E-07	+1.35413953E-06	-1.25888653E+01	-3.34641941E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
48.125000	+1.31356221E-06	+1.35407112E-06	-1.63285967E+01	-3.88663019E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
48.750000	+3.05247939E-07	+1.35407167E-06	-1.30746941E+01	+3.35316242E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
49.375000	-1.32425878E-06	+1.35414143E-06	-1.21371437E+01	+3.44821277E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
50.000000	-2.59773620E-07	+1.35419460E-06	-1.26436675E+01	-3.87992297E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
50.625000	+1.33319124E-06	+1.35416079E-06	-1.69870474E+01	-2.78030429E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
51.250000	+2.13931284E-07	+1.35407902E-06	-1.29912055E+01	+3.88470056E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
51.875000	-1.34038608E-06	+1.35405738E-06	-1.21311717E+01	+2.30900017E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
52.500000	-1.67501044E-07	+1.35413008E-06	-1.27025805E+01	-4.67996213E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
53.125000	+1.34644116E-06	+1.35420125E-06	-1.79811244E+01	-1.68447486E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
53.750000	+1.21450333E-07	+1.35417082E-06	-1.29131399E+01	+4.68292369E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
54.375000	-1.35035869E-06	+1.35407794E-06	-1.21274698E+01	+1.18073770E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
55.000000	-7.47210780E-08	+1.35405148E-06	-1.27655477E+01	-6.26334401E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
55.625000	+1.35305242E-06	+1.35412866E-06	-1.99566498E+01	-5.96731304E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
56.250000	+2.81257975E-08	+1.35420193E-06	-1.28401391E+01	+6.26447801E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
56.875000	-1.35410148E-06	+1.35417142E-06	-1.21260523E+01	+5.82696051E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
57.500000	+1.83119806E-08	+1.35408212E-06	-1.28328554E+01	-6.48000467E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
58.125000	+1.35323312E-06	+1.35405518E-06	-2.02260581E+01	+4.85451973E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
58.750000	-6.52145702E-08	+1.35412193E-06	-1.27721739E+01	+6.47917061E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
59.375000	-1.35125964E-06	+1.35419115E-06	-1.21270948E+01	-1.06354820E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
60.000000	+1.11526288E-07	+1.35417602E-06	-1.29051174E+01	-4.78325513E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
60.625000	+1.34725206E-06	+1.35410005E-06	-1.81061637E+01	+1.56967625E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
61.250000	-1.57975169E-07	+1.35405845E-06	-1.27089079E+01	+4.78042147E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
61.875000	-1.34178373E-06	+1.35410111E-06	-1.21306369E+01	-2.92995438E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
15.625000	+5.64979008E-07	+1.35407572E-06	-1.33592298E+01	-1.17648945E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
15.937500	+1.27350600E-06	+1.35404692E-06	-1.56413533E+01	-2.84069589E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
16.250000	+1.22036704E-06	+1.35404772E-06	-1.51346647E+01	+3.89127488E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
16.562500	+4.37347500E-07	+1.35407677E-06	-1.32093065E+01	+4.29755092E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
16.875000	-6.07296121E-07	+1.35412251E-06	-1.24486954E+01	+1.69418418E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
17.187500	-1.28885158E-06	+1.35416795E-06	-1.21504414E+01	+4.22340047E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
17.500000	-1.19972572E-06	+1.35419709E-06	-1.21847328E+01	-6.62072459E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
17.812500	-3.93195600E-07	+1.35420050E-06	-1.25642366E+01	-2.05781796E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
18.125000	+6.48436351E-07	+1.35417825E-06	-1.34708691E+01	-5.62722950E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
18.437500	+1.30226279E-06	+1.35413917E-06	-1.60812551E+01	-2.21473199E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
18.750000	+1.17729325E-06	+1.35409731E-06	-1.48550766E+01	+4.74345473E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
19.062500	+3.48282653E-07	+1.35406683E-06	-1.31165959E+01	+3.91544316E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
19.375000	-6.88982371E-07	+1.35405743E-06	-1.24079246E+01	+1.56105355E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
19.687500	-1.31418699E-06	+1.35407144E-06	-1.21409374E+01	+3.27787214E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
20.000000	-1.15344552E-06	+1.35410354E-06	-1.22030576E+01	-7.62248923E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
20.312500	-3.02876570E-07	+1.35414277E-06	-1.26173430E+01	-2.22214401E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
20.625000	+7.28882665E-07	+1.35417613E-06	-1.35918976E+01	-6.45326899E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
20.937500	+1.32483709E-06	+1.35419267E-06	-1.66506361E+01	-1.63119108E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
21.250000	+1.12859521E-06	+1.35418689E-06	-1.46113920E+01	+5.79286207E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
21.562500	+2.57503937E-07	+1.35416052E-06	-1.30300973E+01	+3.58594433E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
21.875000	-7.67511957E-07	+1.35412212E-06	-1.23701768E+01	+1.43418572E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
22.187500	-1.33347125E-06	+1.35408455E-06	-1.21337312E+01	+2.34145906E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
22.500000	-1.10192381E-06	+1.35406087E-06	-1.22238356E+01	-8.64768671E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
22.812500	-2.11356308E-07	+1.35405990E-06	-1.26742116E+01	-2.39871076E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
23.125000	+8.05636805E-07	+1.35408281E-06	-1.37230298E+01	-7.63437760E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
23.437500	+1.34086664E-06	+1.35412225E-06	-1.74456976E+01	-1.07617879E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
23.750000	+1.07425196E-06	+1.35416447E-06	-1.43956416E+01	+7.19428214E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
24.062500	+1.65218404E-07	+1.35419397E-06	-1.29492713E+01	+3.29647800E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
24.375000	-8.42642050E-07	+1.35419925E-06	-1.23353428E+01	+1.31273585E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
24.687500	-1.34663323E-06	+1.35417743E-06	-1.21288114E+01	+1.41186182E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
25.000000	-1.04536784E-06	+1.35413584E-06	-1.22471015E+01	-9.69891191E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
25.312500	-1.19011673E-07	+1.35408973E-06	-1.27349934E+01	-2.58946653E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
25.625000	+8.78445473E-07	+1.35405663E-06	-1.38655180E+01	-9.64024809E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
25.937500	+1.35048885E-06	+1.35404960E-06	-1.87601485E+01	-5.40572463E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
26.250000	+1.01482003E-06	+1.35407191E-06	-1.42033758E+01	+9.41784989E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
26.562500	+7.21798884E-08	+1.35411546E-06	-1.28739923E+01	+3.03976907E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
26.875000	-9.13711198E-07	+1.35416369E-06	-1.23035202E+01	+1.19623287E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
27.187500	-1.35327750E-06	+1.35419798E-06	-1.21263467E+01	+4.86286371E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
27.500000	-9.83655301E-07	+1.35420502E-06	-1.22731273E+01	-1.07822614E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
27.812500	-2.58756598E-08	+1.35418204E-06	-1.28002381E+01	-2.79777583E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
28.125000	+9.47313625E-07	+1.35413797E-06	-1.40217372E+01	-1.46603107E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
28.437500	+1.35394512E-06	+1.35408986E-06	-2.19629322E+01	-1.43024053E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
28.750000	+9.50852204E-07	+1.35405615E-06	-1.40306762E+01	+1.46543786E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
29.062500	-2.09011301E-08	+1.35404944E-06	-1.28039456E+01	+2.80959961E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
29.375000	-9.80169687E-07	+1.35407177E-06	-1.22746764E+01	+1.08410375E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
29.687500	-1.35326927E-06	+1.35411411E-06	-1.21263808E+01	-4.37883967E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
30.000000	-9.17064626E-07	+1.35416014E-06	-1.23020441E+01	-1.19036590E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
30.312500	+6.75916313E-08	+1.35419273E-06	-1.28703594E+01	-3.02766594E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
30.625000	+1.01186755E-06	+1.35420033E-06	-1.41943354E+01	-9.64979658E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
30.937500	+1.35108959E-06	+1.35418103E-06	-1.89014823E+01	-2.04759439E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
7.812500	-7.30814697E-07	+1.35418777E-06	-1.23875933E+01	-1.30573550E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
7.968750	-2.33219798E-07	+1.35419485E-06	-1.26602567E+01	-2.18435542E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
8.125000	+3.00652863E-07	+1.35419607E-06	-1.30702044E+01	-3.29761522E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
8.281250	+7.87759137E-07	+1.35419123E-06	-1.36907614E+01	-5.28764459E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
8.437500	+1.15233054E-06	+1.35418063E-06	-1.47225933E+01	-1.13142113E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
8.593750	+1.33766003E-06	+1.35416507E-06	-1.72264525E+01	-5.24240619E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
8.750000	+1.31492243E-06	+1.35414582E-06	-1.63608453E+01	+8.90106861E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
8.906250	+1.08765757E-06	+1.35412449E-06	-1.44448686E+01	+9.04744389E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
9.062500	+6.91219199E-07	+1.35410292E-06	-1.35335191E+01	+4.72568521E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
9.218750	+1.87275464E-07	+1.35408304E-06	-1.29680919E+01	+3.01342645E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
9.375000	-3.45783441E-07	+1.35406668E-06	-1.25918233E+01	+1.99884065E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
9.531250	-8.25038527E-07	+1.35405540E-06	-1.23434542E+01	+1.27256094E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
9.687500	-1.17593972E-06	+1.35405034E-06	-1.21941480E+01	+6.83470725E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
9.843750	-1.34390199E-06	+1.35405215E-06	-1.21298696E+01	+1.56571252E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
10.000000	-1.30279632E-06	+1.35406080E-06	-1.21452195E+01	-3.57073855E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
10.156250	-1.05901455E-06	+1.35407569E-06	-1.22414552E+01	-9.01483636E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
10.312500	-6.50475796E-07	+1.35409557E-06	-1.24269331E+01	-1.53242912E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
10.468750	-1.40728609E-07	+1.35411872E-06	-1.27203393E+01	-2.34532811E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
10.625000	+3.90933969E-07	+1.35414305E-06	-1.31598482E+01	-3.55383794E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
10.781250	+8.61808835E-07	+1.35416630E-06	-1.38309137E+01	-5.83481410E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
10.937500	+1.19864810E-06	+1.35418625E-06	-1.49832276E+01	-1.45943554E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
11.093750	+1.34905368E-06	+1.35420096E-06	-1.83916497E+01	-2.81273830E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
11.250000	+1.28962856E-06	+1.35420893E-06	-1.58622083E+01	+1.32611285E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
11.406250	+1.02961640E-06	+1.35420925E-06	-1.42475470E+01	+7.82439224E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
11.562500	+6.09463417E-07	+1.35420177E-06	-1.34170857E+01	+4.33928371E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
11.718750	+9.45262397E-08	+1.35418706E-06	-1.28915209E+01	+2.80488106E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
11.875000	-4.35095147E-07	+1.35416642E-06	-1.25405604E+01	+1.85792921E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
12.031250	-8.97017670E-07	+1.35414173E-06	-1.23109180E+01	+1.16309109E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
12.187500	-1.21939015E-06	+1.35411532E-06	-1.21770944E+01	+5.89072104E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
12.343750	-1.35206962E-06	+1.35408970E-06	-1.21268330E+01	+6.76472991E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
12.500000	-1.27442057E-06	+1.35406735E-06	-1.21559546E+01	-4.48064178E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
12.656250	-9.98524247E-07	+1.35405046E-06	-1.22668530E+01	-1.00283530E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
12.812500	-5.67299007E-07	+1.35404072E-06	-1.24693407E+01	-1.65666558E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
12.968750	-4.78242992E-08	+1.35403911E-06	-1.27845610E+01	-2.51714681E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
13.125000	+4.79093326E-07	+1.35404584E-06	-1.32559490E+01	-3.83744040E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
13.281250	+9.31489302E-07	+1.35406031E-06	-1.39837611E+01	-6.49103454E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
13.437500	+1.23899036E-06	+1.35408116E-06	-1.52843973E+01	-2.27515051E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
13.593750	+1.35376112E-06	+1.35410637E-06	-2.10936065E+01	-5.74123814E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
13.750000	+1.25794523E-06	+1.35413352E-06	-1.54638110E+01	+2.24760384E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
13.906250	+9.66443587E-07	+1.35415999E-06	-1.40698445E+01	+6.89478182E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
14.062500	+5.24597093E-07	+1.35418323E-06	-1.33091917E+01	+3.99953534E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
14.218750	+1.13425848E-09	+1.35420100E-06	-1.28199897E+01	+2.61235165E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
14.375000	-5.22519620E-07	+1.35421161E-06	-1.24928318E+01	+1.72420910E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
14.531250	-9.64908736E-07	+1.35421409E-06	-1.22811744E+01	+1.05716798E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
14.687500	-1.25721808E-06	+1.35420823E-06	-1.21624668E+01	+4.96272885E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
14.843750	-1.35397848E-06	+1.35419468E-06	-1.21260891E+01	-2.10373458E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
15.000000	-1.24013987E-06	+1.35417479E-06	-1.21690410E+01	-5.40119313E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
15.156250	-9.33412362E-07	+1.35415053E-06	-1.22948764E+01	-1.10698173E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
15.312500	-4.81510956E-07	+1.35412427E-06	-1.25149728E+01	-1.78672799E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
15.468750	+4.52673295E-08	+1.35409852E-06	-1.28532289E+01	-2.54294978E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.906250	+1.18796400E-06	+1.35412065E-06	-1.49171877E+01	+9.41071578E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.984375	+1.03653416E-06	+1.35413159E-06	-1.42693340E+01	+7.17433762E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
4.062500	+8.44391903E-07	+1.35414233E-06	-1.37961974E+01	+5.37075186E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
4.140625	+6.19083446E-07	+1.35415263E-06	-1.34301540E+01	+4.21389144E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
4.218750	+3.69457566E-07	+1.35416226E-06	-1.31377769E+01	+3.39210317E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
4.296875	+1.05318071E-07	+1.35417100E-06	-1.29001379E+01	+2.76633863E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
4.375000	-1.62961256E-07	+1.35417866E-06	-1.27055365E+01	+2.26459092E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
4.453125	-4.24844092E-07	+1.35418507E-06	-1.25462956E+01	+1.84553710E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
4.531250	-6.70045386E-07	+1.35419011E-06	-1.24171713E+01	+1.48354528E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
4.609375	-8.88935294E-07	+1.35419368E-06	-1.23144916E+01	+1.16166666E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
4.687500	-1.07291737E-06	+1.35419570E-06	-1.22356609E+01	+8.68033934E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
4.765625	-1.21476618E-06	+1.35419615E-06	-1.21788613E+01	+5.93860013E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
4.843750	-1.30891105E-06	+1.35419503E-06	-1.21428702E+01	+3.32243241E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
4.921875	-1.35165483E-06	+1.35419238E-06	-1.21269483E+01	+7.73970300E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
5.000000	-1.34131904E-06	+1.35418827E-06	-1.21307770E+01	-1.75896900E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
5.078125	-1.27830984E-06	+1.35418281E-06	-1.21544322E+01	-4.32729789E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
5.156250	-1.16510199E-06	+1.35417613E-06	-1.21983910E+01	-6.98484328E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
5.234375	-1.00614169E-06	+1.35416838E-06	-1.22635704E+01	-9.79305833E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
5.312500	-8.07671927E-07	+1.35415975E-06	-1.23514075E+01	-1.28271857E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
5.390625	-5.77487321E-07	+1.35415043E-06	-1.24639952E+01	-1.61852998E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
5.468750	-3.24627976E-07	+1.35414063E-06	-1.26043028E+01	-2.00027772E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
5.546875	-5.90244771E-08	+1.35413057E-06	-1.27765386E+01	-2.44772160E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
5.625000	+2.08892108E-07	+1.35412046E-06	-1.29867593E+01	-2.99145994E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
5.703125	+4.68599877E-07	+1.35411053E-06	-1.32439542E+01	-3.68222389E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
5.781250	+7.09899308E-07	+1.35410099E-06	-1.35621068E+01	-4.61165491E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
5.859375	+9.23313813E-07	+1.35409204E-06	-1.39645252E+01	-5.96586882E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
5.937500	+1.10046191E-06	+1.35408388E-06	-1.44942738E+01	-8.19639029E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
6.015625	+1.23438639E-06	+1.35407667E-06	-1.52452112E+01	-1.28151157E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
6.093750	+1.31982753E-06	+1.35407056E-06	-1.64966356E+01	-3.35201858E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
6.171875	+1.35342973E-06	+1.35406569E-06	-2.04827403E+01	-3.38143672E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
6.250000	+1.33387323E-06	+1.35406214E-06	-1.70249851E+01	+3.18455378E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
6.328125	+1.26192603E-06	+1.35406000E-06	-1.55068750E+01	+1.50987837E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
6.406250	+1.14041372E-06	+1.35405930E-06	-1.46658002E+01	+9.06752020E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
6.484375	+9.74108525E-07	+1.35406006E-06	-1.40900749E+01	+6.44142798E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
6.562500	+7.69541908E-07	+1.35406226E-06	-1.36593271E+01	+4.91794109E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
6.640625	+5.34748078E-07	+1.35406584E-06	-1.33216467E+01	+3.90014783E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
6.718750	+2.78948453E-07	+1.35407074E-06	-1.30499290E+01	+3.15750634E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
6.796875	+1.21895095E-08	+1.35407685E-06	-1.28282863E+01	+2.58088237E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
6.875000	-2.55051788E-07	+1.35408405E-06	-1.26466661E+01	+2.11148260E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
6.953125	-5.12279470E-07	+1.35409217E-06	-1.24983671E+01	+1.71456936E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
7.031250	-7.49390798E-07	+1.35410105E-06	-1.23787646E+01	+1.36808648E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
7.109375	-9.57073057E-07	+1.35411050E-06	-1.22846036E+01	+1.05715009E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
7.187500	-1.12716933E-06	+1.35412034E-06	-1.22135849E+01	+7.71135567E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
7.265625	-1.25299886E-06	+1.35413033E-06	-1.21641137E+01	+5.02017653E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
7.343750	-1.32961947E-06	+1.35414029E-06	-1.21351447E+01	+2.43353958E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
7.421875	-1.35402168E-06	+1.35414999E-06	-1.21260896E+01	-1.03907075E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
7.500000	-1.32524686E-06	+1.35415923E-06	-1.21367682E+01	-2.64343675E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
7.578125	-1.24442494E-06	+1.35416780E-06	-1.21673933E+01	-5.23649358E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
7.656250	-1.11473001E-06	+1.35417553E-06	-1.22185884E+01	-7.93897244E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
7.734375	-9.41255599E-07	+1.35418223E-06	-1.22914398E+01	-1.07109721E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
1.953125	-3.35130215E-07	+1.35418193E-06	-1.25980419E+01	+1.96854416E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
1.992188	-4.63473588E-07	+1.35417750E-06	-1.25248183E+01	+1.78050551E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.031250	-5.87254523E-07	+1.35417278E-06	-1.24589400E+01	+1.59847109E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.070312	-7.05254733E-07	+1.35416778E-06	-1.23999378E+01	+1.42749166E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.109375	-8.16312823E-07	+1.35416255E-06	-1.23474172E+01	+1.26581419E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.148438	-9.19335725E-07	+1.35415711E-06	-1.23010460E+01	+1.11195965E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.187500	-1.01330945E-06	+1.35415151E-06	-1.22605453E+01	+9.64663352E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.226562	-1.09730909E-06	+1.35414577E-06	-1.22256817E+01	+8.22829014E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.265625	-1.17050789E-06	+1.35413993E-06	-1.21962618E+01	+6.85492763E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.304688	-1.23218540E-06	+1.35413402E-06	-1.21721276E+01	+5.51794408E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.343750	-1.28173457E-06	+1.35412809E-06	-1.21531529E+01	+4.20954079E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.382812	-1.31866773E-06	+1.35412216E-06	-1.21392405E+01	+2.92252799E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.421875	-1.34262137E-06	+1.35411628E-06	-1.21303206E+01	+1.65015889E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.460938	-1.35335973E-06	+1.35411047E-06	-1.21263487E+01	+3.85983681E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.500000	-1.35077714E-06	+1.35410479E-06	-1.21273051E+01	-8.76283474E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.539062	-1.33489901E-06	+1.35409925E-06	-1.21331946E+01	-2.14289042E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.578125	-1.30588166E-06	+1.35409389E-06	-1.21440464E+01	-3.42017136E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.617188	-1.26401068E-06	+1.35408874E-06	-1.21599147E+01	-4.71467495E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.656250	-1.20969821E-06	+1.35408384E-06	-1.21808798E+01	-6.03330152E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.695312	-1.14347884E-06	+1.35407921E-06	-1.22070499E+01	-7.38345598E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.734375	-1.06600436E-06	+1.35407488E-06	-1.22385631E+01	-8.77322355E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.773438	-9.78037331E-07	+1.35407087E-06	-1.22755907E+01	-1.02115779E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.812500	-8.80443608E-07	+1.35406720E-06	-1.23183410E+01	-1.17086336E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.851562	-7.74183791E-07	+1.35406391E-06	-1.23670644E+01	-1.32759587E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.890625	-6.60303784E-07	+1.35406100E-06	-1.24220595E+01	-1.49269700E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.929688	-5.39924498E-07	+1.35405849E-06	-1.24836814E+01	-1.66774400E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.968750	-4.14230819E-07	+1.35405639E-06	-1.25523520E+01	-1.85461595E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.007812	-2.84459946E-07	+1.35405472E-06	-1.26285732E+01	-2.05558176E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.046875	-1.51889210E-07	+1.35405348E-06	-1.27129443E+01	-2.27341896E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.085938	-1.78235065E-08	+1.35405268E-06	-1.28061841E+01	-2.51157707E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.125000	+1.16417551E-07	+1.35405232E-06	-1.29091613E+01	-2.77440663E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.164062	+2.49512620E-07	+1.35405241E-06	-1.30229346E+01	-3.06748720E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.203125	+3.80151634E-07	+1.35405293E-06	-1.31488087E+01	-3.39810852E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.242188	+5.07048699E-07	+1.35405388E-06	-1.32884118E+01	-3.77599579E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.281250	+6.28954750E-07	+1.35405527E-06	-1.34438084E+01	-4.21443745E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.320312	+7.44669846E-07	+1.35405706E-06	-1.36176648E+01	-4.73210414E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.359375	+8.53054981E-07	+1.35405927E-06	-1.38135040E+01	-5.35611113E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.398438	+9.53043295E-07	+1.35406185E-06	-1.40361109E+01	-6.12744958E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.437500	+1.04365058E-06	+1.35406482E-06	-1.42922110E+01	-7.11125565E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.476562	+1.12398496E-06	+1.35406813E-06	-1.45916778E+01	-8.41787091E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.515625	+1.19325567E-06	+1.35407177E-06	-1.49498572E+01	-1.02509211E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.554688	+1.25078086E-06	+1.35407572E-06	-1.53925310E+01	-1.30347819E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.593750	+1.29599428E-06	+1.35407996E-06	-1.59681995E+01	-1.78391575E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.632812	+1.32845086E-06	+1.35408445E-06	-1.67862152E+01	-2.85190369E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.671875	+1.34783112E-06	+1.35408917E-06	-1.81962493E+01	-6.58187183E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.710938	+1.35394425E-06	+1.35409409E-06	-2.19283026E+01	+2.09187435E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.750000	+1.34673008E-06	+1.35409919E-06	-1.80328216E+01	+6.68778490E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.789062	+1.32625957E-06	+1.35410442E-06	-1.67034706E+01	+2.71323476E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.828125	+1.29273420E-06	+1.35410976E-06	-1.59131069E+01	+1.73064053E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.867188	+1.24648394E-06	+1.35411518E-06	-1.53514077E+01	+1.14525959E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06


==> anc/otoc_to_plot_bosonic_M600_L1.1225_n200_beta3.5000.dat <==
300.000000	+5.53106234E-03	+5.43002683E-02	-2.32750901E+00	-2.65320864E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
306.000000	+1.93918958E-03	+6.25271347E-02	-2.11051215E+00	+7.49854954E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
312.000000	-4.50903631E-02	+7.48416510E-02	-1.42768307E+00	-1.29390852E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
318.000000	+6.06095103E-02	+7.34346300E-02	-3.66320237E+00	+1.52155237E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
324.000000	-4.92895959E-02	+7.28523258E-02	-1.40942444E+00	-3.39429810E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
330.000000	+6.69367358E-02	+7.54710069E-02	-4.07051815E+00	-1.99312295E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
336.000000	-3.15715427E-02	+6.45880186E-02	-1.64859919E+00	+1.47156497E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
342.000000	+6.80466470E-03	+5.67020156E-02	-2.30464018E+00	-4.79887774E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
348.000000	+5.88058759E-03	+5.99432387E-02	-2.22446452E+00	+8.13157961E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
354.000000	-5.59266803E-02	+7.64640287E-02	-1.32885063E+00	-8.04227402E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
360.000000	+4.94071026E-02	+7.00025633E-02	-3.18953740E+00	-1.80347042E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
366.000000	-5.69395490E-02	+7.26167881E-02	-1.35049228E+00	-4.93451060E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
372.000000	+6.99745964E-02	+8.13668022E-02	-3.78167867E+00	-3.32361412E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
378.000000	-2.60808931E-02	+6.08646628E-02	-1.74932597E+00	+1.07254642E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
384.000000	+1.45571238E-02	+5.58209045E-02	-2.49462297E+00	-3.90154026E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
390.000000	+1.16833853E-02	+6.61232829E-02	-2.21751080E+00	+8.92288404E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
396.000000	-5.08438944E-02	+6.95454730E-02	-1.42387688E+00	-8.29517911E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
402.000000	+4.76698473E-02	+6.77890719E-02	-3.21293229E+00	+1.87135896E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
408.000000	-7.06598116E-02	+8.00406688E-02	-1.19931380E+00	-2.84958004E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
414.000000	+6.20626614E-02	+7.63550367E-02	-3.55488190E+00	-4.67121762E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
420.000000	-2.37581757E-02	+6.22763072E-02	-1.75985992E+00	+9.09389406E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
426.000000	+1.66688574E-02	+5.92322045E-02	-2.46361461E+00	-5.84726514E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
432.000000	+2.04784778E-02	+6.31305715E-02	-2.46153174E+00	+8.12970922E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
438.000000	-4.32319928E-02	+6.96743434E-02	-1.48804951E+00	-6.64024785E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
444.000000	+4.62707091E-02	+6.54963840E-02	-3.25836148E+00	+2.56830713E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
450.000000	-7.22690222E-02	+8.13929875E-02	-1.17985265E+00	+1.83393624E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
456.000000	+5.45696424E-02	+7.85280418E-02	-3.03828913E+00	-4.85436328E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
462.000000	-2.68011697E-02	+5.90170946E-02	-1.76237624E+00	+5.42542313E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
468.000000	+1.66874931E-02	+6.26290343E-02	-2.38723835E+00	-6.50004312E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
474.000000	+2.65740333E-02	+6.59134380E-02	-2.54238142E+00	+6.58454561E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
480.000000	-4.01324195E-02	+6.11097352E-02	-1.59709288E+00	-5.06684169E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
486.000000	+4.76396636E-02	+6.90571065E-02	-3.15040242E+00	+3.84879148E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
492.000000	-7.61107867E-02	+8.45620450E-02	-1.13523790E+00	+1.99181187E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
498.000000	+4.43166106E-02	+7.15167773E-02	-2.91138500E+00	-4.70330168E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
504.000000	-2.63269462E-02	+6.50482436E-02	-1.69963410E+00	+4.73421550E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
510.000000	+1.64535102E-02	+6.44596522E-02	-2.34327914E+00	-9.01200853E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
516.000000	+3.08349960E-02	+6.18209179E-02	-2.78107513E+00	+5.40708293E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
522.000000	-2.98158604E-02	+6.20361695E-02	-1.69442919E+00	-6.35918697E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
528.000000	+5.36253863E-02	+6.80715738E-02	-3.54417756E+00	+4.42406234E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
534.000000	-7.19188526E-02	+8.42700819E-02	-1.16354171E+00	+7.85376982E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
540.000000	+3.51164547E-02	+7.21892312E-02	-2.60172519E+00	-3.82392104E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
546.000000	-3.42248435E-02	+6.44861051E-02	-1.62241223E+00	+4.24454799E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
552.000000	+6.79233694E-03	+6.84889275E-02	-2.09237943E+00	-9.32265206E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
558.000000	+2.86034530E-02	+6.08521494E-02	-2.74113048E+00	+2.63280660E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
564.000000	-2.85498458E-02	+5.60697157E-02	-1.77644263E+00	-5.85007147E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
570.000000	+5.85379962E-02	+7.45200914E-02	-3.44313905E+00	+3.82178369E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
576.000000	-5.25292188E-02	+8.13287772E-02	-1.31782859E+00	+6.58562456E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
582.000000	+3.22595893E-02	+6.74841643E-02	-2.65286411E+00	-1.56174815E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
588.000000	-3.75005707E-02	+7.34816182E-02	-1.50523837E+00	+5.62799705E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
594.000000	-3.08183582E-03	+6.61252766E-02	-1.97750446E+00	-2.13702001E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
150.000000	+3.81583260E-02	+8.24087276E-02	-2.42474365E+00	+5.68121888E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
153.000000	-5.27662554E-02	+8.16066297E-02	-1.31398944E+00	+1.72380920E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
156.000000	-5.01970755E-02	+7.42835353E-02	-1.39045813E+00	-1.77492468E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
159.000000	+1.96406233E-02	+6.59647933E-02	-2.37894424E+00	-2.26971869E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
162.000000	+2.95191415E-02	+6.14099793E-02	-2.75228935E+00	+8.63542854E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
165.000000	-1.65889556E-02	+6.11836742E-02	-1.86081853E+00	+1.99184321E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
168.000000	-4.23980449E-02	+6.29663405E-02	-1.55718342E+00	+2.33511655E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
171.000000	-2.43892990E-02	+6.50800914E-02	-1.72071154E+00	-1.19336668E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
174.000000	+1.41201304E-02	+6.56110086E-02	-2.27320343E+00	-2.01603118E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
177.000000	+3.63058027E-02	+6.29955062E-02	-2.93033024E+00	-1.73453663E-04	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
180.000000	+7.92299090E-03	+5.93603094E-02	-2.27424415E+00	+2.21072145E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
183.000000	-3.95601473E-02	+6.09954442E-02	-1.60389737E+00	+8.30889696E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
186.000000	-1.36602248E-02	+7.10213266E-02	-1.77571033E+00	-3.15063404E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
189.000000	+6.76128753E-02	+8.27982124E-02	-3.49427780E+00	-1.86433736E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
192.000000	+5.85118437E-02	+8.61803649E-02	-2.89431275E+00	+3.34045334E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
195.000000	-3.42175561E-02	+7.84681188E-02	-1.49000579E+00	+2.37017809E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
198.000000	-4.72253241E-02	+6.74841019E-02	-1.47220590E+00	-1.61771938E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
201.000000	+2.06160252E-02	+6.33062803E-02	-2.46063742E+00	-2.19597893E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
204.000000	+3.57856365E-02	+6.65025934E-02	-2.78979326E+00	+1.12206894E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
207.000000	-1.43028641E-02	+6.93948816E-02	-1.78739605E+00	+2.17018995E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
210.000000	-4.59379784E-02	+6.70101662E-02	-1.48767928E+00	+1.47520514E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
213.000000	-2.95201322E-02	+6.19236473E-02	-1.69888375E+00	-1.31281557E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
216.000000	+7.34932558E-03	+5.87288366E-02	-2.27536862E+00	-1.82736386E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
219.000000	+2.78985933E-02	+5.84468017E-02	-2.79530206E+00	+1.73139678E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
222.000000	+3.84973895E-03	+6.08538439E-02	-2.17148482E+00	+2.09877331E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
225.000000	-4.15627539E-02	+6.60533204E-02	-1.53603807E+00	+8.97464887E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
228.000000	-2.41712272E-02	+7.34995312E-02	-1.63300588E+00	-2.49459664E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
231.000000	+5.58537181E-02	+7.99440849E-02	-3.03279606E+00	-2.68658768E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
234.000000	+6.12438780E-02	+8.07289690E-02	-3.24495849E+00	+2.38191087E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
237.000000	-2.46543523E-02	+7.59261639E-02	-1.60364954E+00	+2.96063124E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
240.000000	-4.47270782E-02	+7.03990566E-02	-1.46857975E+00	-1.42806319E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
243.000000	+2.56073066E-02	+6.83039646E-02	-2.46048745E+00	-2.97202381E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
246.000000	+4.93213895E-02	+6.86737435E-02	-3.25179403E+00	+8.67086178E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
249.000000	-3.61794439E-03	+6.82170942E-02	-1.94023574E+00	+2.89710755E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
252.000000	-4.38320110E-02	+6.62338145E-02	-1.51352950E+00	+4.52266212E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
255.000000	-3.07800092E-02	+6.34493768E-02	-1.66887601E+00	-1.20698143E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
258.000000	+6.62076817E-03	+5.99716092E-02	-2.23771836E+00	-1.93946405E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
261.000000	+2.69769699E-02	+5.64081205E-02	-2.83255444E+00	-1.01531524E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
264.000000	+3.65011666E-03	+5.66769381E-02	-2.24381025E+00	+2.18209376E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
267.000000	-4.44144783E-02	+6.45813831E-02	-1.52329819E+00	+1.25574580E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
270.000000	-3.60591956E-02	+7.65862608E-02	-1.49036277E+00	-1.59259726E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
273.000000	+4.15144404E-02	+8.34339589E-02	-2.47885654E+00	-2.99680512E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
276.000000	+6.09701886E-02	+7.96260851E-02	-3.28844584E+00	+1.23576845E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
279.000000	-1.77526731E-02	+7.02363990E-02	-1.73739547E+00	+2.99999997E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
282.000000	-4.66873945E-02	+6.61742001E-02	-1.48844586E+00	-9.54266913E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
285.000000	+2.10930950E-02	+7.07259234E-02	-2.30995562E+00	-2.64782040E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
288.000000	+5.31764297E-02	+7.62219176E-02	-3.07713810E+00	+5.76731335E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
291.000000	+4.10593018E-03	+7.42598217E-02	-1.96391682E+00	+2.51222189E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
294.000000	-3.83803840E-02	+6.56624971E-02	-1.56980497E+00	+3.30459719E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
297.000000	-2.80814501E-02	+5.74570964E-02	-1.76564099E+00	-1.63603320E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
75.000000	+2.69204700E-02	+6.96467615E-02	-2.45979364E+00	+1.44893670E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
76.500000	-4.82554071E-02	+6.89075171E-02	-1.45104262E+00	-1.03935334E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
78.000000	+2.89913326E-02	+6.02722566E-02	-2.77159964E+00	+3.79164950E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
79.500000	-5.05762629E-02	+8.07014422E-02	-1.33729313E+00	+2.52328055E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
81.000000	-1.13113646E-02	+5.53744743E-02	-2.01461548E+00	-3.07394167E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
82.500000	+3.26617945E-02	+8.48644030E-02	-2.25947563E+00	+8.41040152E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
84.000000	-2.93098402E-02	+5.65146728E-02	-1.76230343E+00	-4.09194615E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
85.500000	+6.27153116E-02	+7.80106579E-02	-3.48705948E+00	-6.47379730E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
87.000000	-8.98810598E-03	+6.16868122E-02	-1.95651735E+00	+5.55487905E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
88.500000	-1.25312036E-02	+6.84334217E-02	-1.82059576E+00	-2.18399521E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
90.000000	+3.10520544E-02	+6.77562908E-02	-2.61171591E+00	+1.09723307E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
91.500000	-4.70212447E-02	+6.55045247E-02	-1.49142584E+00	-1.46414256E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
93.000000	+4.69255224E-02	+7.05822944E-02	-3.05095868E+00	-2.31817938E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
94.500000	+1.35777841E-02	+6.97110405E-02	-2.18687965E+00	+3.32064081E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
96.000000	+3.95202458E-03	+6.80134029E-02	-2.05476644E+00	-3.20971705E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
97.500000	+5.19356205E-02	+7.33660817E-02	-3.14979477E+00	+1.78753831E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
99.000000	-4.54258882E-02	+6.40936705E-02	-1.51850495E+00	+2.91248081E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
100.500000	+1.91660147E-02	+7.05105018E-02	-2.27605053E+00	-1.30497628E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
102.000000	-7.82547123E-03	+6.62148825E-02	-1.90999783E+00	+1.73933408E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
103.500000	-2.37144650E-02	+6.28039945E-02	-1.75425030E+00	-5.06511555E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
105.000000	+5.96570660E-02	+7.58581087E-02	-3.42953250E+00	+8.65326290E-04	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
106.500000	-3.04112375E-02	+5.63321138E-02	-1.75165432E+00	+4.54280649E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
108.000000	+2.12434689E-02	+8.45455084E-02	-2.06669055E+00	-1.29247080E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
109.500000	-3.87294973E-03	+5.49900400E-02	-2.13939556E+00	+2.81847795E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
111.000000	-6.38846626E-02	+8.35611788E-02	-1.22114717E+00	-2.03374581E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
112.500000	+2.64206170E-02	+5.83999162E-02	-2.74951931E+00	-6.33307259E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
114.000000	-4.83840598E-02	+7.35485793E-02	-1.41113934E+00	+1.64934835E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
115.500000	+1.31326974E-02	+6.55844262E-02	-2.25471480E+00	-3.64671655E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
117.000000	+2.24319610E-02	+6.32634589E-02	-2.50515431E+00	+2.73094701E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
118.500000	-4.51550366E-02	+7.38513783E-02	-1.43543070E+00	-1.08547406E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
120.000000	+3.04435595E-02	+5.99264930E-02	-2.83079653E+00	+4.49117263E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
121.500000	-5.77749317E-02	+7.83962220E-02	-1.30069552E+00	+3.00657640E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
123.000000	-1.08965201E-02	+6.17630051E-02	-1.92882361E+00	-2.86169323E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
124.500000	+1.91829611E-02	+7.68914687E-02	-2.15920349E+00	+9.49610707E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
126.000000	-3.35234078E-02	+6.30851864E-02	-1.64394039E+00	-4.98044123E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
127.500000	+5.94467788E-02	+7.23990641E-02	-3.65333586E+00	-6.68457149E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
129.000000	-1.63473393E-02	+6.27066129E-02	-1.84447754E+00	+6.08658020E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
130.500000	-9.71199446E-03	+7.07066704E-02	-1.82736180E+00	-2.35119569E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
132.000000	+2.40184931E-02	+6.30657198E-02	-2.54983624E+00	+1.41476706E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
133.500000	-4.99554511E-02	+7.29820884E-02	-1.40293168E+00	-2.51833532E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
135.000000	+4.63878665E-02	+6.47312925E-02	-3.30533684E+00	-2.24998057E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
136.500000	+1.22683552E-02	+7.48631577E-02	-2.07792585E+00	+3.53418261E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
138.000000	+1.25912346E-02	+6.55506588E-02	-2.24508206E+00	-5.49997587E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
139.500000	+6.02264443E-02	+7.22478575E-02	-3.72791861E+00	+2.23925833E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
141.000000	-3.76794049E-02	+6.60000048E-02	-1.57330456E+00	+3.76461030E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
142.500000	+2.91936830E-02	+6.63848980E-02	-2.59853552E+00	-9.71269292E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
144.000000	-8.12397743E-03	+6.93485007E-02	-1.86468535E+00	+2.52694449E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
145.500000	-1.78474861E-02	+6.15253283E-02	-1.84045218E+00	-6.25070157E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
147.000000	+6.44692318E-02	+7.63475208E-02	-3.73989582E+00	+2.34032933E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
148.500000	-2.63664150E-02	+5.87794464E-02	-1.77024230E+00	+2.60280140E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
37.500000	-3.85105942E-02	+7.79495643E-02	-1.45705887E+00	-2.84036576E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
38.250000	+3.43593236E-02	+6.90781427E-02	-2.66732622E+00	-3.87013838E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
39.000000	-7.31488246E-03	+5.78570225E-02	-2.03757963E+00	+7.34762465E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
39.750000	-3.30876361E-02	+7.14372905E-02	-1.56518252E+00	-4.35166114E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
40.500000	+4.79260852E-02	+8.18553971E-02	-2.69032880E+00	-8.08717369E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
41.250000	+3.53081347E-02	+6.63814531E-02	-2.77825858E+00	+6.04086023E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
42.000000	-2.55155620E-02	+5.84501340E-02	-1.78419976E+00	+1.36721518E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
42.750000	+3.70507294E-02	+7.51971450E-02	-2.57317630E+00	-1.16503277E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
43.500000	+6.46151846E-02	+7.92420390E-02	-3.53174891E+00	+5.17986240E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
44.250000	-2.03739093E-02	+6.25904540E-02	-1.79619694E+00	+9.91259985E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
45.000000	-5.10299986E-03	+5.95962211E-02	-2.04485894E+00	-9.21864003E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
45.750000	+5.11589543E-02	+7.19727320E-02	-3.17899294E+00	+2.09663092E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
46.500000	-1.56440419E-02	+7.29658766E-02	-1.73036430E+00	+1.08547171E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
47.250000	-4.09187574E-02	+6.51219153E-02	-1.55078537E+00	-7.90388654E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
48.000000	+3.58802161E-02	+6.29565706E-02	-2.91594728E+00	-4.43869897E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
48.750000	+9.06549980E-03	+6.35555370E-02	-2.21659022E+00	+9.32666597E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
49.500000	-4.12196339E-02	+6.84706411E-02	-1.51694739E+00	-1.45801031E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
50.250000	+3.16777664E-02	+7.54638629E-02	-2.43529176E+00	-1.19314898E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
51.000000	+5.04828572E-02	+6.88018291E-02	-3.30667086E+00	+3.87585438E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
51.750000	-2.23729609E-02	+5.59385414E-02	-1.85391361E+00	+6.30118591E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
52.500000	+2.00159724E-02	+6.71556532E-02	-2.36149297E+00	-1.33564538E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
53.250000	+7.48062669E-02	+8.53678842E-02	-3.85738168E+00	+2.90490156E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
54.000000	+3.79049134E-04	+7.32616806E-02	-1.92575774E+00	+1.26686829E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
54.750000	-1.70446304E-02	+5.35905876E-02	-1.95707924E+00	-9.45710501E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
55.500000	+4.88590049E-02	+6.65010434E-02	-3.34432349E+00	+1.15852968E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
56.250000	+7.51949917E-04	+8.47932472E-02	-1.78329979E+00	+1.29016099E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
57.000000	-4.95709188E-02	+7.26128347E-02	-1.40908201E+00	-4.72846220E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
57.750000	+1.59458056E-02	+5.72944229E-02	-2.49256912E+00	-5.32386561E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
58.500000	+1.01284772E-02	+6.51071997E-02	-2.20766185E+00	+7.88418195E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
59.250000	-6.06704724E-02	+7.42474044E-02	-1.30994183E+00	+2.16364122E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
60.000000	-6.50941589E-03	+6.95482968E-02	-1.88311567E+00	-1.04926314E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
60.750000	+3.72827968E-02	+6.52427031E-02	-2.88383653E+00	+1.48205993E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
61.500000	-3.12733099E-02	+6.37195205E-02	-1.66080668E+00	+6.97628158E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
62.250000	-1.60136543E-02	+6.36022442E-02	-1.83739430E+00	-1.26793242E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
63.000000	+5.62610399E-02	+7.04420363E-02	-3.56270531E+00	-6.55261189E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
63.750000	+1.51573935E-03	+7.36785355E-02	-1.93568347E+00	+1.27916097E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
64.500000	-3.39068746E-02	+6.26994525E-02	-1.64396386E+00	-6.82161839E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
65.250000	+3.46166557E-02	+6.05539500E-02	-2.95892623E+00	-2.48229054E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
66.000000	+9.75975922E-03	+7.63328635E-02	-2.01630744E+00	+1.10711598E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
66.750000	-5.89815189E-02	+7.75227425E-02	-1.29825227E+00	-3.72913381E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
67.500000	-2.38004147E-03	+6.05713994E-02	-2.07224445E+00	-6.93911169E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
68.250000	+1.49670543E-02	+6.31733235E-02	-2.33911902E+00	+5.71053093E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
69.000000	-6.71160606E-02	+8.11403514E-02	-1.21566481E+00	+5.71105128E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
69.750000	-3.85980048E-02	+7.49410385E-02	-1.48246133E+00	-1.09202260E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
70.500000	+2.92574304E-02	+5.80728138E-02	-2.85369871E+00	-1.29254948E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
71.250000	-2.85095684E-02	+6.50187582E-02	-1.67634375E+00	+9.47635981E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
72.000000	-4.08265459E-02	+7.85596240E-02	-1.43224473E+00	-7.63387869E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
72.750000	+4.05922679E-02	+7.03527838E-02	-2.82142555E+00	-6.10855513E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
73.500000	+1.20428492E-02	+5.97976735E-02	-2.34852800E+00	+8.37338712E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
74.250000	-4.05546537E-02	+6.39457166E-02	-1.56541748E+00	+1.25095601E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
18.750000	+3.43810531E-02	+5.97098918E-02	-2.98266448E+00	+2.80541436E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
19.125000	+6.90103679E-04	+6.14021855E-02	-2.10846538E+00	+1.85698087E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
19.500000	-3.67209926E-02	+6.52490699E-02	-1.58992883E+00	+8.32429676E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
19.875000	-4.46873864E-02	+6.86608679E-02	-1.48414312E+00	-2.34937995E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
20.250000	-1.53174890E-02	+7.01790392E-02	-1.76613233E+00	-1.33547631E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
20.625000	+2.84792311E-02	+7.01107584E-02	-2.48575035E+00	-2.03948212E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
21.000000	+5.11151452E-02	+6.96353851E-02	-3.29574392E+00	-2.12131620E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
21.375000	+3.37119481E-02	+6.92199839E-02	-2.64484907E+00	+1.90663287E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
21.750000	-9.34793395E-03	+6.80406160E-02	-1.86576926E+00	+1.47777574E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
22.125000	-4.23504200E-02	+6.52140984E-02	-1.53651726E+00	+3.36818117E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
22.500000	-3.81058895E-02	+6.15230246E-02	-1.61315567E+00	-7.21703043E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
22.875000	-3.01716135E-03	+5.95858610E-02	-2.07779454E+00	-1.52310101E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
23.250000	+3.01393788E-02	+6.19285806E-02	-2.75548143E+00	-6.62994598E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
23.625000	+3.05302164E-02	+6.86055861E-02	-2.57504049E+00	+1.26259475E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
24.000000	-5.37764475E-03	+7.65693580E-02	-1.80853537E+00	+1.65790484E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
24.375000	-5.08281143E-02	+8.11975381E-02	-1.33161186E+00	+8.04666937E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
24.750000	-7.08825652E-02	+7.89581653E-02	-1.20503517E+00	-1.30816140E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
25.125000	-4.96096582E-02	+7.00778365E-02	-1.42972396E+00	-1.10567628E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
25.500000	-5.99598356E-03	+5.93905106E-02	-2.03429237E+00	-1.75840011E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
25.875000	+2.17553524E-02	+5.37664952E-02	-2.74852404E+00	-3.95641807E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
26.250000	+8.78401707E-03	+5.73821139E-02	-2.33102373E+00	+1.56176309E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
26.625000	-3.46846250E-02	+6.85915153E-02	-1.57720172E+00	+1.53305297E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
27.000000	-7.25636894E-02	+8.08862059E-02	-1.18123400E+00	+5.96074094E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
27.375000	-7.45204289E-02	+8.69725949E-02	-1.13014615E+00	-3.10171209E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
27.750000	-3.83448794E-02	+8.32561812E-02	-1.41386241E+00	-1.22938301E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
28.125000	+7.83087922E-03	+7.20579437E-02	-2.05218341E+00	-1.79717446E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
28.500000	+2.85143472E-02	+6.01051126E-02	-2.76174325E+00	-4.94978940E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
28.875000	+9.98633846E-03	+5.42954565E-02	-2.42341762E+00	+1.33149035E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
29.250000	-2.81957483E-02	+5.75582412E-02	-1.76312549E+00	+1.29036910E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
29.625000	-4.94395544E-02	+6.71858707E-02	-1.45564079E+00	+3.19778441E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
30.000000	-3.22347039E-02	+7.67618690E-02	-1.52329166E+00	-6.92827790E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
30.375000	+1.12580972E-02	+8.06206033E-02	-1.97526164E+00	-1.65785567E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
30.750000	+4.59942245E-02	+7.74293116E-02	-2.76668341E+00	-1.36459803E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
31.125000	+4.52804777E-02	+7.02061413E-02	-2.99871016E+00	+6.67029615E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
31.500000	+1.16543781E-02	+6.34961848E-02	-2.26641120E+00	+1.65723952E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
31.875000	-2.59269671E-02	+6.04592020E-02	-1.75578052E+00	+8.26494353E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
32.250000	-3.48804684E-02	+6.14772661E-02	-1.64654043E+00	-2.64902049E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
32.625000	-6.23837144E-03	+6.45823084E-02	-1.95445705E+00	-1.48084068E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
33.000000	+3.55910515E-02	+6.73265905E-02	-2.75717094E+00	-2.09439116E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
33.375000	+5.38999483E-02	+6.86221647E-02	-3.52525042E+00	+2.07794379E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
33.750000	+3.19433104E-02	+6.90309200E-02	-2.60132516E+00	+2.30842159E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
34.125000	-1.36104598E-02	+6.95418405E-02	-1.79393423E+00	+1.52652769E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
34.500000	-4.64166893E-02	+7.01168019E-02	-1.45642939E+00	+3.89084633E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
34.875000	-4.18592398E-02	+6.94694889E-02	-1.50212075E+00	-6.31376431E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
35.250000	-5.97790524E-03	+6.65989728E-02	-1.92996171E+00	-1.62783244E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
35.625000	+2.96484139E-02	+6.24872883E-02	-2.72299509E+00	-1.34450411E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
36.000000	+3.34358967E-02	+5.99126816E-02	-2.93833979E+00	+8.30594900E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
36.375000	+1.14791894E-04	+6.13400113E-02	-2.10004891E+00	+1.90737951E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
36.750000	-4.38319092E-02	+6.68657774E-02	-1.50780516E+00	+1.05525405E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
37.125000	-6.13031576E-02	+7.37947457E-02	-1.30860837E+00	+7.12878987E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
9.375000	+4.20780416E-03	+6.75163903E-02	-2.06658714E+00	+1.46749939E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
9.562500	-1.48901075E-02	+6.40762722E-02	-1.84558591E+00	+8.89847014E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
9.750000	-2.73896455E-02	+6.09963551E-02	-1.73289451E+00	+3.28400820E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
9.937500	-3.04441816E-02	+5.88710907E-02	-1.72243560E+00	-2.21341529E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
10.125000	-2.31997323E-02	+5.81461747E-02	-1.81589758E+00	-8.02161350E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
10.312500	-7.07884486E-03	+5.90339297E-02	-2.02324611E+00	-1.45783035E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
10.500000	+1.43896690E-02	+6.14779490E-02	-2.36258396E+00	-2.21467372E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
10.687500	+3.63485876E-02	+6.51625290E-02	-2.85374875E+00	-2.92340814E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
10.875000	+5.38254659E-02	+6.95582404E-02	-3.45886201E+00	-2.54842955E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
11.062500	+6.29156495E-02	+7.39962765E-02	-3.80940984E+00	+7.61862191E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
11.250000	+6.15755014E-02	+7.77642410E-02	-3.43029218E+00	+2.67552872E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
11.437500	+4.99966303E-02	+8.02171615E-02	-2.80608657E+00	+3.02156806E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
11.625000	+3.06249841E-02	+8.08947559E-02	-2.29720416E+00	+2.31167477E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
11.812500	+7.71448991E-03	+7.96233563E-02	-1.93920853E+00	+1.56084421E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
12.000000	-1.36910943E-02	+7.65712635E-02	-1.71188758E+00	+9.14424333E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
12.187500	-2.90865836E-02	+7.22359365E-02	-1.59629940E+00	+3.50670201E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
12.375000	-3.55846275E-02	+6.73631497E-02	-1.58038626E+00	-1.66169516E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
12.562500	-3.23868297E-02	+6.28146162E-02	-1.65861297E+00	-6.67346576E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
12.750000	-2.07459203E-02	+5.94094497E-02	-1.83064122E+00	-1.16773305E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
12.937500	-3.67092851E-03	+5.77711694E-02	-2.09651286E+00	-1.62291120E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
13.125000	+1.45977884E-02	+5.82116566E-02	-2.43923292E+00	-1.80542455E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
13.312500	+2.94535020E-02	+6.06735680E-02	-2.77354707E+00	-1.20772435E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
13.500000	+3.70110636E-02	+6.47400566E-02	-2.89212955E+00	+2.80109021E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
13.687500	+3.50316700E-02	+6.97095463E-02	-2.66850619E+00	+1.64210077E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
13.875000	+2.33923226E-02	+7.47218583E-02	-2.27634177E+00	+2.04986353E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
14.062500	+4.11344311E-03	+7.89121603E-02	-1.89980736E+00	+1.79250953E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
14.250000	-1.89653125E-02	+8.15648097E-02	-1.60415069E+00	+1.32983875E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
14.437500	-4.09219904E-02	+8.22387416E-02	-1.40111783E+00	+8.40232904E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
14.625000	-5.69248700E-02	+8.08394977E-02	-1.28906335E+00	+3.63448743E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
14.812500	-6.35195046E-02	+7.76249046E-02	-1.26482455E+00	-1.01078316E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
15.000000	-5.94912184E-02	+7.31490052E-02	-1.32696772E+00	-5.65360746E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
15.187500	-4.60187905E-02	+6.81608800E-02	-1.47683483E+00	-1.04159964E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
15.375000	-2.62731748E-02	+6.34779456E-02	-1.71756759E+00	-1.51937586E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
15.562500	-4.73334553E-03	+5.98532776E-02	-2.04660078E+00	-1.89148782E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
15.750000	+1.36993743E-02	+5.78555403E-02	-2.42687552E+00	-1.79058190E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
15.937500	+2.47756889E-02	+5.77767299E-02	-2.71806899E+00	-7.24917418E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
16.125000	+2.59347609E-02	+5.95805713E-02	-2.69871955E+00	+8.85113882E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
16.312500	+1.69131659E-02	+6.29046758E-02	-2.38615129E+00	+1.85290669E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
16.500000	-2.81022007E-04	+6.71246087E-02	-2.00387954E+00	+1.88842250E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
16.687500	-2.19019813E-02	+7.14722348E-02	-1.67799285E+00	+1.50325862E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
16.875000	-4.32622516E-02	+7.51829641E-02	-1.44015756E+00	+1.02806041E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
17.062500	-5.96570702E-02	+7.76387546E-02	-1.29247020E+00	+5.54419211E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
17.250000	-6.73415176E-02	+7.84762599E-02	-1.23225036E+00	+9.01616359E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
17.437500	-6.43792023E-02	+7.76380459E-02	-1.25865958E+00	-3.79575003E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
17.625000	-5.11122549E-02	+7.53592616E-02	-1.37459098E+00	-8.76762349E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
17.812500	-3.01243708E-02	+7.20992357E-02	-1.58744546E+00	-1.42297502E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
18.000000	-5.73469312E-03	+6.84384020E-02	-1.90820661E+00	-2.01211318E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
18.187500	+1.68955717E-02	+6.49637409E-02	-2.34198790E+00	-2.48319572E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
18.375000	+3.29360911E-02	+6.21663107E-02	-2.83940501E+00	-2.17187441E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
18.562500	+3.90829206E-02	+6.03714263E-02	-3.15644081E+00	-1.20984080E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.687500	-4.11282127E-02	+7.42079064E-02	-1.46675746E+00	+5.90598483E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.781250	-4.69674933E-02	+7.35689039E-02	-1.42265634E+00	+3.50225392E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.875000	-5.03750832E-02	+7.27890523E-02	-1.40109020E+00	+1.12439778E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.968750	-5.11901462E-02	+7.19144313E-02	-1.40157388E+00	-1.21921205E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.062500	-4.93915253E-02	+7.09889886E-02	-1.42395042E+00	-3.56235613E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.156250	-4.50980872E-02	+7.00524211E-02	-1.46836806E+00	-5.93582199E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.250000	-3.85625757E-02	+6.91386552E-02	-1.53524709E+00	-8.36586864E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.343750	-3.01584516E-02	+6.82749313E-02	-1.62522809E+00	-1.08709781E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.437500	-2.03597227E-02	+6.74814364E-02	-1.73907793E+00	-1.34544799E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.531250	-9.71466929E-03	+6.67713909E-02	-1.87749959E+00	-1.60882400E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.625000	+1.18473234E-03	+6.61514871E-02	-2.04073243E+00	-1.86781398E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.718750	+1.17353602E-02	+6.56225823E-02	-2.22771472E+00	-2.09953443E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.812500	+2.13551938E-02	+6.51805680E-02	-2.43439513E+00	-2.25547765E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.906250	+2.95135304E-02	+6.48173557E-02	-2.65061678E+00	-2.24584860E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.000000	+3.57581788E-02	+6.45219415E-02	-2.85549174E+00	-1.93915221E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.093750	+3.97391776E-02	+6.42815297E-02	-3.01420781E+00	-1.22660011E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.187500	+4.12286417E-02	+6.40827030E-02	-3.08547926E+00	-1.69037888E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.281250	+4.01359328E-02	+6.39126225E-02	-3.04590242E+00	+9.36987835E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.375000	+3.65167448E-02	+6.37602201E-02	-2.90979404E+00	+1.75521427E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.468750	+3.05743558E-02	+6.36173100E-02	-2.71679974E+00	+2.15761739E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.562500	+2.26515562E-02	+6.34795233E-02	-2.50524078E+00	+2.22344320E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.656250	+1.32127254E-02	+6.33469527E-02	-2.29990414E+00	+2.08931136E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.750000	+2.81691799E-03	+6.32244135E-02	-2.11349490E+00	+1.85865811E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.843750	-7.91583366E-03	+6.31212717E-02	-1.95140575E+00	+1.59026015E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.937500	-1.83419670E-02	+6.30508457E-02	-1.81532113E+00	+1.31273906E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.031250	-2.78324718E-02	+6.30294421E-02	-1.70526717E+00	+1.03819929E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.125000	-3.58090684E-02	+6.30751188E-02	-1.62065876E+00	+7.70443411E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.218750	-4.17767954E-02	+6.32062709E-02	-1.56080903E+00	+5.09278268E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.312500	-4.53520103E-02	+6.34401216E-02	-1.52516908E+00	+2.52660935E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.406250	-4.62850318E-02	+6.37911832E-02	-1.51343511E+00	-2.25455000E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.500000	-4.44764040E-02	+6.42697482E-02	-1.52559181E+00	-2.58620889E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.593750	-3.99853275E-02	+6.48804867E-02	-1.56192653E+00	-5.19676513E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.687500	-3.30286253E-02	+6.56212472E-02	-1.62303116E+00	-7.88644456E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.781250	-2.39690519E-02	+6.64821715E-02	-1.70979736E+00	-1.06861845E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.875000	-1.32929064E-02	+6.74452257E-02	-1.82339712E+00	-1.36223952E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.968750	-1.57850263E-03	+6.84842164E-02	-1.96521727E+00	-1.67076834E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.062500	+1.05414445E-02	+6.95653132E-02	-2.13666618E+00	-1.99168582E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.156250	+2.24195880E-02	+7.06480688E-02	-2.33865836E+00	-2.31291273E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.250000	+3.34320370E-02	+7.16869034E-02	-2.57033732E+00	-2.59980083E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.343750	+4.30119257E-02	+7.26330296E-02	-2.82612102E+00	-2.76949168E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.437500	+5.06770932E-02	+7.34367855E-02	-3.08961701E+00	-2.65706806E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.531250	+5.60518554E-02	+7.40503265E-02	-3.32432128E+00	-2.03265212E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.625000	+5.88835524E-02	+7.44305699E-02	-3.47073928E+00	-8.01250970E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.718750	+5.90544179E-02	+7.45422124E-02	-3.47455584E+00	+7.13373335E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.812500	+5.65885417E-02	+7.43605797E-02	-3.33698178E+00	+1.92531226E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.906250	+5.16528029E-02	+7.38740367E-02	-3.11355979E+00	+2.52545311E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
9.000000	+4.45502204E-02	+7.30857161E-02	-2.86345932E+00	+2.61887813E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
9.093750	+3.57045788E-02	+7.20143890E-02	-2.62252014E+00	+2.43627543E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
9.187500	+2.56363941E-02	+7.06943883E-02	-2.40665768E+00	+2.14069637E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
9.281250	+1.49318690E-02	+6.91745748E-02	-2.22113957E+00	+1.81702326E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.343750	-2.50135696E-02	+6.73672637E-02	-1.68868857E+00	+3.05204501E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.390625	-2.73832258E-02	+6.60321719E-02	-1.67755191E+00	+1.69959795E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.437500	-2.91181608E-02	+6.47464334E-02	-1.67275484E+00	+3.49159874E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.484375	-3.02003141E-02	+6.35213681E-02	-1.67427854E+00	-1.00023287E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.531250	-3.06209824E-02	+6.23675402E-02	-1.68213203E+00	-2.35429930E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.578125	-3.03810960E-02	+6.12946642E-02	-1.69635009E+00	-3.71833564E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.625000	-2.94913284E-02	+6.03115184E-02	-1.71699142E+00	-5.09726222E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.671875	-2.79720245E-02	+5.94258683E-02	-1.74413693E+00	-6.49563857E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.718750	-2.58529420E-02	+5.86443988E-02	-1.77788803E+00	-7.91763008E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.765625	-2.31728066E-02	+5.79726570E-02	-1.81836471E+00	-9.36690138E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.812500	-1.99786921E-02	+5.74150065E-02	-1.86570273E+00	-1.08463989E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.859375	-1.63252445E-02	+5.69745937E-02	-1.92004970E+00	-1.23579675E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.906250	-1.22737735E-02	+5.66533262E-02	-1.98155868E+00	-1.39017171E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.953125	-7.89124163E-03	+5.64518649E-02	-2.05037829E+00	-1.54750170E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.000000	-3.24918154E-03	+5.63696288E-02	-2.12663696E+00	-1.70709351E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.046875	+1.57742889E-03	+5.64048134E-02	-2.21041831E+00	-1.86758567E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.093750	+6.51130486E-03	+5.65544221E-02	-2.30172312E+00	-2.02659126E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.140625	+1.14739839E-02	+5.68143108E-02	-2.40041124E+00	-2.18017289E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.187500	+1.63869277E-02	+5.71792453E-02	-2.50611433E+00	-2.32209383E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.234375	+2.11725850E-02	+5.76429699E-02	-2.61810754E+00	-2.44280289E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.281250	+2.57554088E-02	+5.81982886E-02	-2.73512710E+00	-2.52818018E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.328125	+3.00628262E-02	+5.88371561E-02	-2.85512443E+00	-2.55826807E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.375000	+3.40261620E-02	+5.95507792E-02	-2.97496473E+00	-2.50663794E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.421875	+3.75815192E-02	+6.03297269E-02	-3.09012174E+00	-2.34174917E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.468750	+4.06706176E-02	+6.11640483E-02	-3.19450372E+00	-2.03235704E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.515625	+4.32415919E-02	+6.20433972E-02	-3.28065521E+00	-1.55862192E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.562500	+4.52497442E-02	+6.29571609E-02	-3.34062452E+00	-9.27278445E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.609375	+4.66582437E-02	+6.38945938E-02	-3.36758756E+00	-1.83015308E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.656250	+4.74387603E-02	+6.48449504E-02	-3.35778221E+00	+5.95273337E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.703125	+4.75720151E-02	+6.57976189E-02	-3.31178069E+00	+1.31722083E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.750000	+4.70482256E-02	+6.67422517E-02	-3.23429275E+00	+1.91093043E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.796875	+4.58674262E-02	+6.76688905E-02	-3.13263096E+00	+2.34152742E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.843750	+4.40396377E-02	+6.85680845E-02	-3.01477456E+00	+2.61031322E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.890625	+4.15848692E-02	+6.94309993E-02	-2.88791410E+00	+2.74139743E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.937500	+3.85329359E-02	+7.02495151E-02	-2.75776855E+00	+2.76705386E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.984375	+3.49230823E-02	+7.10163119E-02	-2.62850280E+00	+2.71804534E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.031250	+3.08034124E-02	+7.17249411E-02	-2.50295180E+00	+2.61940870E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.078125	+2.62301316E-02	+7.23698831E-02	-2.38293323E+00	+2.48974930E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.125000	+2.12666175E-02	+7.29465884E-02	-2.26953780E+00	+2.34211859E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.171875	+1.59823424E-02	+7.34515040E-02	-2.16335961E+00	+2.18531250E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.218750	+1.04516776E-02	+7.38820840E-02	-2.06466476E+00	+2.02507171E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.265625	+4.75261441E-03	+7.42367844E-02	-1.97350914E+00	+1.86502540E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.312500	-1.03456218E-03	+7.45150438E-02	-1.88981862E+00	+1.70737701E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.359375	-6.82861003E-03	+7.47172492E-02	-1.81344255E+00	+1.55338135E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.406250	-1.25486422E-02	+7.48446888E-02	-1.74418912E+00	+1.40366834E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.453125	-1.81153852E-02	+7.48994928E-02	-1.68184864E+00	+1.25845952E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.500000	-2.34523582E-02	+7.48845632E-02	-1.62620854E+00	+1.11771158E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.546875	-2.84869555E-02	+7.48034942E-02	-1.57706318E+00	+9.81211053E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.593750	-3.31514202E-02	+7.46604851E-02	-1.53422001E+00	+8.48636673E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.640625	-3.73837041E-02	+7.44602471E-02	-1.49750349E+00	+7.17934677E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.171875	+7.66118165E-02	+8.22352799E-02	-4.48766037E+00	+1.94903549E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.195312	+7.69804491E-02	+8.26969450E-02	-4.47125209E+00	+1.20526911E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.218750	+7.71754870E-02	+8.31258053E-02	-4.43116338E+00	+2.15759996E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.242188	+7.71960434E-02	+8.35209389E-02	-4.37011459E+00	+2.97162999E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.265625	+7.70418416E-02	+8.38815143E-02	-4.29186822E+00	+3.61712087E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.289062	+7.67132166E-02	+8.42067921E-02	-4.20056205E+00	+4.08977104E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.312500	+7.62111159E-02	+8.44961262E-02	-4.10016020E+00	+4.40419711E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.335938	+7.55370959E-02	+8.47489651E-02	-3.99411531E+00	+4.58514519E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.359375	+7.46933163E-02	+8.49648523E-02	-3.88523152E+00	+4.66022589E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.382812	+7.36825313E-02	+8.51434270E-02	-3.77566723E+00	+4.65533790E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.406250	+7.25080779E-02	+8.52844245E-02	-3.66701256E+00	+4.59249995E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.429688	+7.11738620E-02	+8.53876760E-02	-3.56039379E+00	+4.48929496E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.453125	+6.96843410E-02	+8.54531084E-02	-3.45657686E+00	+4.35917782E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.476562	+6.80445044E-02	+8.54807439E-02	-3.35605733E+00	+4.21213429E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.500000	+6.62598528E-02	+8.54706992E-02	-3.25913306E+00	+4.05540307E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.523438	+6.43363731E-02	+8.54231844E-02	-3.16596031E+00	+3.89412783E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.546875	+6.22805139E-02	+8.53385023E-02	-3.07659582E+00	+3.73189362E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.570312	+6.00991572E-02	+8.52170462E-02	-2.99102780E+00	+3.57114561E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.593750	+5.77995906E-02	+8.50592990E-02	-2.90919837E+00	+3.41350569E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.617188	+5.53894769E-02	+8.48658308E-02	-2.83101972E+00	+3.26000695E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.640625	+5.28768235E-02	+8.46372972E-02	-2.75638554E+00	+3.11126503E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.664062	+5.02699508E-02	+8.43744367E-02	-2.68517917E+00	+2.96760232E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.687500	+4.75774607E-02	+8.40780685E-02	-2.61727919E+00	+2.82913729E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.710938	+4.48082040E-02	+8.37490894E-02	-2.55256336E+00	+2.69584860E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.734375	+4.19712484E-02	+8.33884717E-02	-2.49091128E+00	+2.56762080E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.757812	+3.90758466E-02	+8.29972594E-02	-2.43220613E+00	+2.44427683E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.781250	+3.61314040E-02	+8.25765654E-02	-2.37633581E+00	+2.32560104E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.804688	+3.31474475E-02	+8.21275681E-02	-2.32319359E+00	+2.21135542E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.828125	+3.01335945E-02	+8.16515078E-02	-2.27267852E+00	+2.10129081E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.851562	+2.70995223E-02	+8.11496832E-02	-2.22469558E+00	+1.99515478E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.875000	+2.40549383E-02	+8.06234476E-02	-2.17915564E+00	+1.89269688E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.898438	+2.10095503E-02	+8.00742050E-02	-2.13597541E+00	+1.79367218E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.921875	+1.79730382E-02	+7.95034062E-02	-2.09507726E+00	+1.69784350E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.945312	+1.49550256E-02	+7.89125448E-02	-2.05638900E+00	+1.60498279E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.968750	+1.19650517E-02	+7.83031528E-02	-2.01984369E+00	+1.51487186E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.992188	+9.01254464E-03	+7.76767969E-02	-1.98537938E+00	+1.42730266E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.015625	+6.10679422E-03	+7.70350739E-02	-1.95293888E+00	+1.34207733E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.039062	+3.25692557E-03	+7.63796067E-02	-1.92246950E+00	+1.25900798E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.062500	+4.71872920E-04	+7.57120397E-02	-1.89392288E+00	+1.17791638E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.085938	-2.23964643E-03	+7.50340350E-02	-1.86725467E+00	+1.09863360E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.109375	-4.86915781E-03	+7.43472678E-02	-1.84242443E+00	+1.02099954E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.132812	-7.40845486E-03	+7.36534222E-02	-1.81939532E+00	+9.44862507E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.156250	-9.84962489E-03	+7.29541873E-02	-1.79813400E+00	+8.70078747E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.179688	-1.21850742E-02	+7.22512524E-02	-1.77861038E+00	+7.96512000E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.203125	-1.44075531E-02	+7.15463035E-02	-1.76079750E+00	+7.24033065E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.226562	-1.65101806E-02	+7.08410189E-02	-1.74467133E+00	+6.52519378E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.250000	-1.84864692E-02	+7.01370652E-02	-1.73021065E+00	+5.81854612E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.273438	-2.03303483E-02	+6.94360933E-02	-1.71739689E+00	+5.11928285E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.296875	-2.20361882E-02	+6.87397348E-02	-1.70621401E+00	+4.42635394E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.320312	-2.35988224E-02	+6.80495979E-02	-1.69664836E+00	+3.73633633E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01


==> anc/otoc_to_plot_bosonic_M600_L1.1225_n200_beta5.0000.dat <==
300.000000	+4.88768232E-03	+1.93485264E-02	-3.54316351E+00	+2.04582763E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
306.000000	+1.21368529E-03	+2.05295376E-02	-3.25368198E+00	+7.60355683E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
312.000000	-1.30815812E-02	+2.29311099E-02	-2.63073669E+00	-1.37665705E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
318.000000	+1.90650035E-02	+2.27672420E-02	-4.90567044E+00	+1.24745679E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
324.000000	-1.93111405E-02	+2.25168701E-02	-2.48104187E+00	-6.46687390E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
330.000000	+2.13440465E-02	+2.30479346E-02	-5.68169531E+00	-1.73899133E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
336.000000	-1.28064494E-02	+2.11434966E-02	-2.68972083E+00	+1.79730052E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
342.000000	+4.65595557E-03	+1.93828212E-02	-3.52493468E+00	-5.35746567E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
348.000000	+2.79953306E-03	+2.06493167E-02	-3.33261671E+00	+7.89882124E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
354.000000	-1.52471033E-02	+2.27508376E-02	-2.57707613E+00	-1.27640044E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
360.000000	+1.83561083E-02	+2.22147331E-02	-4.86429724E+00	+1.14529972E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
366.000000	-2.07451016E-02	+2.28510088E-02	-2.43964016E+00	-4.03298635E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
372.000000	+2.12109357E-02	+2.35891562E-02	-5.34825560E+00	-2.55645538E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
378.000000	-1.13520156E-02	+2.07267176E-02	-2.74641481E+00	+1.52904324E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
384.000000	+4.56952314E-03	+1.94671867E-02	-3.51340371E+00	-5.56836168E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
390.000000	+4.72257854E-03	+2.11670590E-02	-3.41461821E+00	+7.76841643E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
396.000000	-1.58609708E-02	+2.19808310E-02	-2.58119374E+00	-1.26524670E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
402.000000	+1.82607381E-02	+2.18634752E-02	-4.93291425E+00	+1.61272723E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
408.000000	-2.23109458E-02	+2.36109313E-02	-2.38766647E+00	-2.74715660E-03	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
414.000000	+1.98896536E-02	+2.33755595E-02	-4.96588013E+00	-3.35002948E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
420.000000	-1.00845827E-02	+2.06361602E-02	-2.78967001E+00	+1.24569899E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
426.000000	+4.40850029E-03	+1.99508224E-02	-3.47104134E+00	-6.54799537E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
432.000000	+7.08836827E-03	+2.10900668E-02	-3.57542945E+00	+7.27605415E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
438.000000	-1.57289131E-02	+2.14853930E-02	-2.59791484E+00	-1.18785247E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
444.000000	+1.83275073E-02	+2.16936103E-02	-5.00085241E+00	+1.93921455E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
450.000000	-2.29541208E-02	+2.40107083E-02	-2.36520909E+00	+3.99269899E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
456.000000	+1.79102639E-02	+2.33453728E-02	-4.52172853E+00	-3.67226146E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
462.000000	-9.77476910E-03	+2.04519911E-02	-2.80588047E+00	+9.58326520E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
468.000000	+3.36464658E-03	+2.05296288E-02	-3.37173671E+00	-7.60880689E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
474.000000	+9.01188829E-03	+2.11417558E-02	-3.71893730E+00	+6.15788145E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
480.000000	-1.53593611E-02	+2.05794271E-02	-2.63279093E+00	-1.11558221E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
486.000000	+1.88045114E-02	+2.19848007E-02	-5.05763594E+00	+2.28646506E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
492.000000	-2.29264240E-02	+2.43585689E-02	-2.35841513E+00	+6.60915967E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
498.000000	+1.57046975E-02	+2.27338863E-02	-4.26453678E+00	-3.74647906E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
504.000000	-9.22773712E-03	+2.09352470E-02	-2.80799262E+00	+8.31852423E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
510.000000	+1.96181425E-03	+2.10352053E-02	-3.26631387E+00	-9.07884521E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
516.000000	+1.05222696E-02	+2.06690256E-02	-3.89745404E+00	+4.98824803E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
522.000000	-1.44104657E-02	+2.02945418E-02	-2.66772411E+00	-1.20629610E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
528.000000	+1.97642846E-02	+2.21502379E-02	-5.34500936E+00	+2.33731704E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
534.000000	-2.16325605E-02	+2.43086264E-02	-2.38724607E+00	+1.09591870E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
540.000000	+1.36260331E-02	+2.25140252E-02	-4.02990693E+00	-3.45382456E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
546.000000	-9.09310336E-03	+2.12601311E-02	-2.80170501E+00	+7.57805555E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
552.000000	-5.11804280E-04	+2.15548550E-02	-3.12054026E+00	-9.85350315E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
558.000000	+1.09706718E-02	+2.02750281E-02	-3.98412539E+00	+3.66242268E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
564.000000	-1.44051718E-02	+1.98404443E-02	-2.68104954E+00	-1.14668897E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
570.000000	+2.03386435E-02	+2.26887389E-02	-5.36015215E+00	+1.86283850E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
576.000000	-1.89105327E-02	+2.39134881E-02	-2.45750892E+00	+1.20175575E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
582.000000	+1.21776283E-02	+2.21175868E-02	-3.91804525E+00	-2.82502663E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
588.000000	-8.31613553E-03	+2.21951302E-02	-2.79651212E+00	+7.58185399E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
594.000000	-3.11172298E-03	+2.15779566E-02	-3.00822277E+00	-1.46388759E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
150.000000	+1.24919966E-02	+2.42560350E-02	-3.74956081E+00	+6.12185208E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
153.000000	-1.60830151E-02	+2.39934886E-02	-2.52381788E+00	+2.04976750E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
156.000000	-1.74865802E-02	+2.27552814E-02	-2.51970031E+00	-1.70590465E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
159.000000	+6.96835796E-03	+2.13686348E-02	-3.54736067E+00	-3.55098040E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
162.000000	+1.57998956E-02	+2.05793172E-02	-4.65028855E+00	+6.99613819E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
165.000000	-1.37386531E-03	+2.05377247E-02	-3.12759238E+00	+3.43729529E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
168.000000	-1.67304448E-02	+2.08580013E-02	-2.58791138E+00	+5.87270966E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
171.000000	-1.00878379E-02	+2.10797375E-02	-2.77522980E+00	-1.90948483E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
174.000000	+8.96934726E-03	+2.09226285E-02	-3.73360228E+00	-3.07964075E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
177.000000	+1.55869897E-02	+2.04985607E-02	-4.62301424E+00	+9.46444961E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
180.000000	-7.82731181E-04	+2.03088253E-02	-3.16573530E+00	+3.42600559E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
183.000000	-1.74138038E-02	+2.09531767E-02	-2.56741089E+00	+4.43034799E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
186.000000	-5.06637023E-03	+2.24475943E-02	-2.89991442E+00	-3.98269034E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
189.000000	+2.04524426E-02	+2.39693535E-02	-4.95702510E+00	-1.94508185E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
192.000000	+1.58786757E-02	+2.44433368E-02	-4.06696353E+00	+3.89756805E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
195.000000	-1.28732785E-02	+2.35833695E-02	-2.61848427E+00	+2.56749473E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
198.000000	-1.78023162E-02	+2.21681727E-02	-2.52646669E+00	-1.45266478E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
201.000000	+6.01569702E-03	+2.12648653E-02	-3.49008314E+00	-3.73652191E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
204.000000	+1.69474008E-02	+2.11944662E-02	-4.76837984E+00	+5.54889222E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
207.000000	+1.63370287E-04	+2.14367922E-02	-3.15714960E+00	+3.66170700E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
210.000000	-1.68554148E-02	+2.13605158E-02	-2.57135564E+00	+7.07738753E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
213.000000	-1.16906898E-02	+2.08373262E-02	-2.73250635E+00	-1.78096439E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
216.000000	+7.06635041E-03	+2.01933852E-02	-3.63993427E+00	-3.08051254E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
219.000000	+1.47501016E-02	+1.98733784E-02	-4.58081387E+00	+7.32060066E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
222.000000	-1.39629202E-04	+2.02272470E-02	-3.20069823E+00	+3.37530899E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
225.000000	-1.74901828E-02	+2.13315269E-02	-2.55562848E+00	+6.67427009E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
228.000000	-7.59657468E-03	+2.28010987E-02	-2.80024203E+00	-3.31520387E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
231.000000	+1.85631153E-02	+2.38745250E-02	-4.54475080E+00	-2.67772716E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
234.000000	+1.78477432E-02	+2.39443342E-02	-4.40687832E+00	+3.05562404E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
237.000000	-1.00943877E-02	+2.31282572E-02	-2.71137638E+00	+3.13651137E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
240.000000	-1.78550170E-02	+2.21752803E-02	-2.52497150E+00	-1.19586850E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
243.000000	+5.52000111E-03	+2.17313350E-02	-3.42889748E+00	-4.39320320E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
246.000000	+1.89104922E-02	+2.17787783E-02	-5.16089342E+00	+2.64891731E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
249.000000	+2.81092317E-03	+2.18148505E-02	-3.26996244E+00	+4.28436912E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
252.000000	-1.60461700E-02	+2.14536508E-02	-2.59027194E+00	+9.36715828E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
255.000000	-1.26383716E-02	+2.06988706E-02	-2.70793294E+00	-1.61770973E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
258.000000	+5.68653793E-03	+1.98931901E-02	-3.56089778E+00	-3.05202833E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
261.000000	+1.41857032E-02	+1.95269449E-02	-4.53914994E+00	+5.41597427E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
264.000000	+3.90374926E-04	+2.00520001E-02	-3.23593932E+00	+3.32623537E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
267.000000	-1.78364700E-02	+2.14625419E-02	-2.54340872E+00	+8.94555298E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
270.000000	-1.05527711E-02	+2.30766717E-02	-2.69920614E+00	-2.62238245E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
273.000000	+1.57449356E-02	+2.38929145E-02	-4.11683819E+00	-3.25772886E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
276.000000	+1.87445743E-02	+2.35070357E-02	-4.65384346E+00	+2.19965660E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
279.000000	-7.97107421E-03	+2.25239602E-02	-2.79704423E+00	+3.56885918E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
282.000000	-1.85459611E-02	+2.19855672E-02	-2.51252795E+00	-8.55933848E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
285.000000	+3.99191478E-03	+2.22389672E-02	-3.31060454E+00	-4.58421795E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
288.000000	+2.00757926E-02	+2.26655116E-02	-5.26305872E+00	-1.24418065E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
291.000000	+5.49046561E-03	+2.24249615E-02	-3.38525538E+00	+4.38681613E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
294.000000	-1.46285752E-02	+2.13757493E-02	-2.63096904E+00	+1.11066520E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
297.000000	-1.28751153E-02	+2.00999552E-02	-2.71885626E+00	-1.69657999E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
75.000000	+9.95892234E-03	+2.18902751E-02	-3.73543847E+00	+1.87218591E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
76.500000	-1.77428127E-02	+2.22168338E-02	-2.52673799E+00	-2.60585270E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
78.000000	+1.49162670E-02	+2.03760761E-02	-4.51719428E+00	-1.09479760E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
79.500000	-1.49753510E-02	+2.36931824E-02	-2.55958192E+00	+4.67579559E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
81.000000	-2.61960876E-03	+1.95817277E-02	-3.11445561E+00	-4.03055495E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
82.500000	+1.26034997E-02	+2.41439663E-02	-3.76874840E+00	+1.49654293E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
84.000000	-1.50335817E-02	+1.97489525E-02	-2.66549273E+00	-4.32925052E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
85.500000	+2.02369481E-02	+2.33859469E-02	-5.06752356E+00	-9.10514616E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
87.000000	-5.90649585E-03	+2.05621534E-02	-2.93864711E+00	+7.17927411E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
88.500000	-4.87299775E-03	+2.22631518E-02	-2.91374133E+00	-3.89106163E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
90.000000	+1.31810163E-02	+2.14180682E-02	-4.10596560E+00	+1.33659385E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
91.500000	-1.87884851E-02	+2.17335104E-02	-2.51276317E+00	-1.51169511E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
93.000000	+1.65448384E-02	+2.17786194E-02	-4.55947414E+00	-2.10229810E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
94.500000	+3.82582743E-04	+2.19493914E-02	-3.14345260E+00	+5.21309310E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
96.000000	-3.42974450E-03	+2.15749077E-02	-2.99554620E+00	-6.18702033E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
97.500000	+1.88466876E-02	+2.22171482E-02	-4.99955870E+00	+1.53934451E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
99.000000	-1.83125231E-02	+2.13681896E-02	-2.53374285E+00	+4.27373678E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
100.500000	+9.71434670E-03	+2.18624182E-02	-3.71743766E+00	-1.73148045E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
102.000000	-1.74907812E-03	+2.18550380E-02	-3.05318699E+00	+3.15780689E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
103.500000	-1.04601654E-02	+2.08678420E-02	-2.77009560E+00	-7.61969592E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
105.000000	+2.06753899E-02	+2.30754946E-02	-5.33909577E+00	+2.94269008E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
106.500000	-1.43956429E-02	+1.98237731E-02	-2.68181490E+00	+6.17546168E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
108.000000	+8.86319642E-03	+2.41677566E-02	-3.48645726E+00	-2.09304555E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
109.500000	+1.12105317E-03	+1.93840967E-02	-3.30972856E+00	+3.43538414E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
111.000000	-1.87278259E-02	+2.41676378E-02	-2.45584202E+00	-4.25837489E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
112.500000	+1.47892477E-02	+1.98797020E-02	-4.58724103E+00	-2.70439748E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
114.000000	-1.66015274E-02	+2.29511803E-02	-2.53697394E+00	+3.74018864E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
115.500000	+5.52459507E-03	+2.11582141E-02	-3.46518443E+00	-3.67921956E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
117.000000	+8.24413871E-03	+2.13606034E-02	-3.64073981E+00	+3.08060428E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
118.500000	-1.67751505E-02	+2.26185117E-02	-2.54100315E+00	-3.15140843E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
120.000000	+1.52384272E-02	+2.03343754E-02	-4.58616234E+00	+1.01664489E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
121.500000	-1.71347890E-02	+2.34788641E-02	-2.51050380E+00	+4.90834431E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
123.000000	-2.05987015E-03	+2.01591581E-02	-3.11365905E+00	-3.54089990E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
124.500000	+9.34612369E-03	+2.33850557E-02	-3.57277377E+00	+1.64086033E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
126.000000	-1.58724536E-02	+2.04780170E-02	-2.62140095E+00	-5.59424544E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
127.500000	+2.01110594E-02	+2.27320719E-02	-5.25104741E+00	-7.76715315E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
129.000000	-7.93292385E-03	+2.08618111E-02	-2.85441554E+00	+7.60206479E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
130.500000	-3.33979002E-03	+2.23008894E-02	-2.97042797E+00	-3.61326562E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
132.000000	+1.13232912E-02	+2.10630160E-02	-3.93839523E+00	+1.64901365E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
133.500000	-1.96273274E-02	+2.24237170E-02	-2.47572387E+00	-2.64131145E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
135.000000	+1.66374951E-02	+2.10472515E-02	-4.73078866E+00	-1.82877454E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
136.500000	-1.58708453E-03	+2.27074610E-02	-3.02435623E+00	+5.41058110E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
138.000000	-1.38093499E-03	+2.09728077E-02	-3.10761433E+00	-6.66568621E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
139.500000	+1.92334159E-02	+2.25222923E-02	-5.02406210E+00	+1.81596646E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
141.000000	-1.73020201E-02	+2.12413346E-02	-2.56282440E+00	+3.57954251E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
142.500000	+1.20601573E-02	+2.16855892E-02	-3.95019935E+00	-1.42815195E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
144.000000	-2.97036833E-03	+2.21414382E-02	-2.99126998E+00	+3.69181234E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
145.500000	-8.57698048E-03	+2.05583765E-02	-2.84265565E+00	-7.77880004E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
147.000000	+2.09828748E-02	+2.34172694E-02	-5.32490999E+00	+4.61950143E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
148.500000	-1.37919363E-02	+1.96743147E-02	-2.70407060E+00	+3.44825751E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
37.500000	-1.20338401E-02	+2.34678050E-02	-2.64502906E+00	-4.81856313E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
38.250000	+1.62643193E-02	+2.14527713E-02	-4.56817271E+00	-3.09819919E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
39.000000	-2.65714754E-03	+1.96487065E-02	-3.10975894E+00	+1.31956777E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
39.750000	-1.52225268E-02	+2.23317415E-02	-2.58882106E+00	-6.64557867E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
40.500000	+1.59495928E-02	+2.41814558E-02	-4.10659574E+00	-8.78186108E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
41.250000	+1.11325871E-02	+2.11919907E-02	-3.90610022E+00	+9.39482285E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
42.000000	-1.41264339E-02	+1.95647360E-02	-2.69737232E+00	+2.01261346E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
42.750000	+8.98982872E-03	+2.25943189E-02	-3.60420820E+00	-1.45033329E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
43.500000	+1.99638761E-02	+2.37895546E-02	-4.87287226E+00	+5.82886761E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
44.250000	-1.15483500E-02	+2.10652715E-02	-2.72987806E+00	+1.23314856E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
45.000000	-4.16946111E-03	+2.01544213E-02	-3.02314941E+00	-1.57414672E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
45.750000	+1.90257790E-02	+2.21014096E-02	-5.09109814E+00	+1.22867313E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
46.500000	-6.53848937E-03	+2.27080032E-02	-2.83884844E+00	+1.66452597E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
47.250000	-1.56359860E-02	+2.17127440E-02	-2.59430919E+00	-1.00313987E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
48.000000	+1.46192697E-02	+2.11143814E-02	-4.34355825E+00	-5.08800254E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
48.750000	+3.50925039E-03	+2.09201866E-02	-3.35750957E+00	+1.20600511E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
49.500000	-1.78980512E-02	+2.17506231E-02	-2.53455059E+00	-1.67523978E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
50.250000	+9.55391279E-03	+2.30961375E-02	-3.60879554E+00	-1.26688227E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
51.000000	+1.60549133E-02	+2.19831933E-02	-4.43487398E+00	+5.89161408E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
51.750000	-1.30442278E-02	+1.97271228E-02	-2.72505342E+00	+7.83271821E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
52.500000	+2.18138539E-03	+2.13762322E-02	-3.25996625E+00	-2.02674447E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
53.250000	+2.27165881E-02	+2.42840191E-02	-5.76517014E+00	+2.51401522E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
54.000000	-5.64659426E-03	+2.23405181E-02	-2.88286397E+00	+1.93956414E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
54.750000	-9.51275627E-03	+1.92414532E-02	-2.85582393E+00	-1.45639069E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
55.500000	+1.82454965E-02	+2.13947269E-02	-5.06745000E+00	-1.09562009E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
56.250000	-1.09959489E-04	+2.42865766E-02	-3.02016694E+00	+1.71636819E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
57.000000	-1.91495926E-02	+2.21854400E-02	-2.49289771E+00	-5.18374562E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
57.750000	+8.55822273E-03	+1.97690420E-02	-3.79772878E+00	-7.16893564E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
58.500000	+7.27233737E-03	+2.13750906E-02	-3.56823806E+00	+9.09076834E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
59.250000	-2.07999224E-02	+2.30377947E-02	-2.43411353E+00	+3.11159905E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
60.000000	-4.26129332E-04	+2.20647508E-02	-3.10149820E+00	-1.43643754E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
60.750000	+1.59978396E-02	+2.10805175E-02	-4.58876983E+00	+2.63609395E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
61.500000	-1.23455119E-02	+2.10534224E-02	-2.70608411E+00	+1.15751794E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
62.250000	-7.38236031E-03	+2.14677892E-02	-2.85249292E+00	-1.80040750E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
63.000000	+2.02763669E-02	+2.25195878E-02	-5.40669536E+00	-1.23272187E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
63.750000	-1.49519386E-03	+2.24844883E-02	-3.03740120E+00	+1.83636756E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
64.500000	-1.47625146E-02	+2.04874343E-02	-2.65214402E+00	-8.69318919E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
65.250000	+1.40311897E-02	+2.05404675E-02	-4.34137958E+00	-4.57636125E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
66.000000	+5.65599163E-03	+2.33993255E-02	-3.33859821E+00	+1.27644821E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
66.750000	-2.09399657E-02	+2.32236302E-02	-2.42670727E+00	+1.51309525E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
67.500000	+1.79335376E-03	+1.99440028E-02	-3.31590178E+00	-9.89640172E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
68.250000	+1.04594394E-02	+2.04679978E-02	-3.91116753E+00	+5.92739142E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
69.000000	-2.02643892E-02	+2.38954178E-02	-2.42679307E+00	+7.90412755E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
69.750000	-9.71027607E-03	+2.30448575E-02	-2.72554840E+00	-1.47315026E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
70.500000	+1.50324824E-02	+1.98781724E-02	-4.63651845E+00	-5.82407175E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
71.250000	-9.23668329E-03	+2.07783578E-02	-2.81290947E+00	+1.37474032E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
72.000000	-1.47603709E-02	+2.33390899E-02	-2.57440797E+00	-1.06725877E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
72.750000	+1.64292684E-02	+2.24838209E-02	-4.41379762E+00	-5.61117649E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
73.500000	+4.24880948E-03	+2.06691962E-02	-3.41608444E+00	+1.22215775E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
74.250000	-1.68874592E-02	+2.09782944E-02	-2.58056100E+00	+1.00590477E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
18.750000	+1.50334095E-02	+2.05867349E-02	-4.50021118E+00	+4.19948609E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
19.125000	+1.30123402E-03	+2.06442259E-02	-3.25227792E+00	+2.45615795E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
19.500000	-1.39281239E-02	+2.11127563E-02	-2.65809271E+00	+9.38809408E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
19.875000	-1.74762975E-02	+2.16360118E-02	-2.54817086E+00	-2.94969066E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
20.250000	-6.09281680E-03	+2.19936706E-02	-2.87931951E+00	-1.66945940E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
20.625000	+1.10037176E-02	+2.21861351E-02	-3.80026542E+00	-3.18346544E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
21.000000	+1.97225450E-02	+2.23022873E-02	-5.26691859E+00	-2.09207880E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
21.375000	+1.27658713E-02	+2.23244282E-02	-3.95717133E+00	+3.09160703E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
21.750000	-4.12336818E-03	+2.20932838E-02	-2.94821332E+00	+1.85103673E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
22.125000	-1.68066549E-02	+2.15034739E-02	-2.56889378E+00	+4.03153515E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
22.500000	-1.47321049E-02	+2.07404720E-02	-2.64584818E+00	-8.40002075E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
22.875000	-1.24702540E-04	+2.02789262E-02	-3.19889533E+00	-2.28252555E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
23.250000	+1.41645305E-02	+2.05681653E-02	-4.35774234E+00	-1.63813087E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
23.625000	+1.56711479E-02	+2.16433434E-02	-4.42749349E+00	+1.54252439E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
24.000000	+2.62952361E-03	+2.29933283E-02	-3.20084905E+00	+2.48240030E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
24.375000	-1.46246492E-02	+2.38082883E-02	-2.56569326E+00	+1.07617728E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
24.750000	-2.21708752E-02	+2.34740306E-02	-2.39371609E+00	-8.72466371E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
25.125000	-1.39643072E-02	+2.20342860E-02	-2.63112824E+00	-1.28052068E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
25.500000	+2.81521066E-03	+2.02854968E-02	-3.35410660E+00	-2.47201272E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
25.875000	+1.36950214E-02	+1.93326883E-02	-4.48513778E+00	-6.62206400E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
26.250000	+9.22045473E-03	+1.98522249E-02	-3.85076140E+00	+2.16077691E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
26.625000	-6.90268332E-03	+2.16015611E-02	-2.86455510E+00	+1.91268399E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
27.000000	-2.10838731E-02	+2.35440481E-02	-2.41624840E+00	+6.37999294E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
27.375000	-2.14986851E-02	+2.44972246E-02	-2.38605563E+00	-4.63056550E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
27.750000	-7.65556549E-03	+2.38784647E-02	-2.76354081E+00	-1.70504159E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
28.125000	+9.26970849E-03	+2.20738833E-02	-3.66483682E+00	-2.56848047E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
28.500000	+1.55944631E-02	+2.01882602E-02	-4.68990117E+00	+3.41951103E-03	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
28.875000	+6.50514600E-03	+1.93422010E-02	-3.66227219E+00	+2.48956041E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
29.250000	-9.74237407E-03	+1.99793207E-02	-2.82273086E+00	+1.52636411E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
29.625000	-1.87130485E-02	+2.16174913E-02	-2.51749911E+00	+2.33444578E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
30.000000	-1.22099349E-02	+2.31988757E-02	-2.64764742E+00	-9.98066062E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
30.375000	+4.72432264E-03	+2.38027730E-02	-3.26604865E+00	-2.61623703E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
30.750000	+1.82331865E-02	+2.32099655E-02	-4.60982520E+00	-1.93387720E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
31.125000	+1.74604488E-02	+2.19338613E-02	-4.71645655E+00	+1.66669996E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
31.500000	+3.41049474E-03	+2.07815941E-02	-3.35980023E+00	+2.63749466E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
31.875000	-1.20114650E-02	+2.03274900E-02	-2.73833556E+00	+9.85129734E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
32.250000	-1.57329441E-02	+2.06338160E-02	-2.62095293E+00	-3.01643153E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
32.625000	-4.45944075E-03	+2.13319353E-02	-2.96456792E+00	-1.75822682E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
33.000000	+1.22280006E-02	+2.19557743E-02	-3.93962304E+00	-3.21934166E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
33.375000	+1.99534798E-02	+2.22595248E-02	-5.37907417E+00	+8.77564003E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
33.750000	+1.18989159E-02	+2.22884853E-02	-3.87380574E+00	+3.31249763E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
34.125000	-5.45442369E-03	+2.22033588E-02	-2.89470095E+00	+1.79656237E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
34.500000	-1.79132789E-02	+2.20605169E-02	-2.52638396E+00	+4.00706471E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
34.875000	-1.55855355E-02	+2.17683526E-02	-2.59417109E+00	-7.87568147E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
35.250000	-8.76771239E-04	+2.12668179E-02	-3.11706007E+00	-2.20125312E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
35.625000	+1.35627275E-02	+2.07297992E-02	-4.24511093E+00	-1.90649944E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
36.000000	+1.52350854E-02	+2.05349085E-02	-4.54693465E+00	+1.27674904E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
36.375000	+2.30621586E-03	+2.09788483E-02	-3.28754915E+00	+2.57502028E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
36.750000	-1.45771788E-02	+2.19822330E-02	-2.61566944E+00	+1.14962551E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
37.125000	-2.11863883E-02	+2.30380737E-02	-2.42533002E+00	-1.34481952E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
9.375000	-1.81416596E-03	+2.12956488E-02	-3.07435069E+00	+1.75123255E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
9.562500	-9.35837087E-03	+2.07470867E-02	-2.80990163E+00	+1.06955747E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
9.750000	-1.42159917E-02	+2.02971945E-02	-2.67326664E+00	+4.25357041E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
9.937500	-1.52776596E-02	+2.00340760E-02	-2.65039274E+00	-1.77892186E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
10.125000	-1.22656383E-02	+2.00203032E-02	-2.73997621E+00	-8.06818632E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
10.312500	-5.81310519E-03	+2.02796677E-02	-2.95294972E+00	-1.53830894E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
10.500000	+2.65718209E-03	+2.07907724E-02	-3.31684206E+00	-2.49396462E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
10.687500	+1.12470988E-02	+2.14883279E-02	-3.88818646E+00	-3.86796591E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
10.875000	+1.80201977E-02	+2.22717272E-02	-4.76732928E+00	-4.99513185E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
11.062500	+2.14462335E-02	+2.30196466E-02	-5.76136090E+00	-1.05168944E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
11.250000	+2.07428981E-02	+2.36088349E-02	-5.16171282E+00	+4.29908849E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
11.437500	+1.60461931E-02	+2.39346882E-02	-4.14920272E+00	+4.50967744E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
11.625000	+8.38110141E-03	+2.39305367E-02	-3.47058378E+00	+2.98352469E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
11.812500	-5.66610279E-04	+2.35820074E-02	-3.03038096E+00	+1.90535193E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
12.000000	-8.83728937E-03	+2.29329916E-02	-2.75607681E+00	+1.11844049E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
12.187500	-1.46506890E-02	+2.20810912E-02	-2.61096577E+00	+4.75190840E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
12.375000	-1.68047283E-02	+2.11626701E-02	-2.57788024E+00	-1.09515087E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
12.562500	-1.49238513E-02	+2.03299784E-02	-2.65203393E+00	-6.96136838E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
12.750000	-9.51948349E-03	+1.97245784E-02	-2.83893156E+00	-1.34080706E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
12.937500	-1.87055731E-03	+1.94521275E-02	-3.15483658E+00	-2.09829586E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
13.125000	+6.24929854E-03	+1.95632916E-02	-3.62579250E+00	-2.93612989E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
13.312500	+1.29540460E-02	+2.00443117E-02	-4.25588528E+00	-3.10403914E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
13.500000	+1.66618493E-02	+2.08188795E-02	-4.78980718E+00	-7.69959575E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
13.687500	+1.64488503E-02	+2.17609542E-02	-4.54462013E+00	+2.46031883E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
13.875000	+1.22576945E-02	+2.27162514E-02	-3.86718762E+00	+3.34305547E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
14.062500	+4.91983924E-03	+2.35286241E-02	-3.29097433E+00	+2.63359190E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
14.250000	-4.01220993E-03	+2.40666631E-02	-2.87959065E+00	+1.82158036E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
14.437500	-1.25994875E-02	+2.42457513E-02	-2.60788169E+00	+1.13646766E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
14.625000	-1.89580524E-02	+2.40416338E-02	-2.45341528E+00	+5.44721329E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
14.812500	-2.17022219E-02	+2.34932501E-02	-2.40361119E+00	-2.31782071E-03	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
15.000000	-2.02675993E-02	+2.26947285E-02	-2.45428446E+00	-5.47375193E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
15.187500	-1.50301578E-02	+2.17784310E-02	-2.60887689E+00	-1.13222160E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
15.375000	-7.20687205E-03	+2.08923118E-02	-2.87886757E+00	-1.79842261E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
15.562500	+1.42306518E-03	+2.01754837E-02	-3.28328537E+00	-2.54430755E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
15.750000	+8.91339767E-03	+1.97358750E-02	-3.83298290E+00	-3.01684859E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
15.937500	+1.35836999E-02	+1.96333747E-02	-4.41460359E+00	-1.81651399E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
16.125000	+1.43947589E-02	+1.98710740E-02	-4.51417564E+00	+1.12404183E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
16.312500	+1.11748159E-02	+2.03961544E-02	-3.99308790E+00	+2.93549373E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
16.500000	+4.64538888E-03	+2.11104826E-02	-3.41336549E+00	+2.72661772E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
16.687500	-3.74699353E-03	+2.18891149E-02	-2.97060626E+00	+1.99172334E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
16.875000	-1.21454317E-02	+2.26031535E-02	-2.66646924E+00	+1.30507408E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
17.062500	-1.86788573E-02	+2.31423943E-02	-2.48120348E+00	+7.07074532E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
17.250000	-2.18660101E-02	+2.34333002E-02	-2.40131629E+00	+1.59215336E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
17.437500	-2.09452792E-02	+2.34489893E-02	-2.42149773E+00	-3.81282292E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
17.625000	-1.60542782E-02	+2.32098348E-02	-2.54429715E+00	-9.58667293E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
17.812500	-8.21291931E-03	+2.27753938E-02	-2.78099796E+00	-1.62615253E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
18.000000	+8.91809105E-04	+2.22301127E-02	-3.15410435E+00	-2.44492880E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
18.187500	+9.27781399E-03	+2.16662299E-02	-3.69784626E+00	-3.36149974E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
18.375000	+1.51181453E-02	+2.11674379E-02	-4.41466675E+00	-3.27185345E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
18.562500	+1.71641183E-02	+2.07962394E-02	-4.92479131E+00	-2.16947511E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.687500	-1.59667256E-02	+2.29449456E-02	-2.55331386E+00	+7.13220671E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.781250	-1.82496496E-02	+2.28165107E-02	-2.49942367E+00	+4.36436846E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.875000	-1.95700329E-02	+2.26597676E-02	-2.47148195E+00	+1.63246966E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.968750	-1.98595499E-02	+2.24830317E-02	-2.46881486E+00	-1.05645712E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
5.062500	-1.91069337E-02	+2.22945853E-02	-2.49129053E+00	-3.75956781E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
5.156250	-1.73582589E-02	+2.21022873E-02	-2.53930676E+00	-6.53437488E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
5.250000	-1.47142047E-02	+2.19132484E-02	-2.61381005E+00	-9.44199653E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
5.343750	-1.13244283E-02	+2.17335820E-02	-2.71634419E+00	-1.25499991E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
5.437500	-7.37931434E-03	+2.15682354E-02	-2.84912254E+00	-1.59337354E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
5.531250	-3.09952328E-03	+2.14208998E-02	-3.01510173E+00	-1.96724952E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
5.625000	+1.27610766E-03	+2.12939957E-02	-3.21798182E+00	-2.38291810E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
5.718750	+5.50365523E-03	+2.11887239E-02	-3.46189888E+00	-2.83796789E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
5.812500	+9.34748728E-03	+2.11051750E-02	-3.75010080E+00	-3.29935935E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
5.906250	+1.25932205E-02	+2.10424845E-02	-4.08052875E+00	-3.64209647E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
6.000000	+1.50595893E-02	+2.09990255E-02	-4.43299389E+00	-3.52367053E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
6.093750	+1.66086155E-02	+2.09726244E-02	-4.74121698E+00	-2.37176177E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
6.187500	+1.71535344E-02	+2.09607910E-02	-4.87769922E+00	-8.26145161E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
6.281250	+1.66640181E-02	+2.09609484E-02	-4.75670720E+00	+2.24719239E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
6.375000	+1.51683336E-02	+2.09706514E-02	-4.45635065E+00	+3.46965625E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
6.468750	+1.27522187E-02	+2.09877793E-02	-4.10614665E+00	+3.62815285E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
6.562500	+9.55443413E-03	+2.10106919E-02	-3.77607199E+00	+3.29615198E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
6.656250	+5.75917425E-03	+2.10383363E-02	-3.48811816E+00	+2.83246003E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
6.750000	+1.58573846E-03	+2.10702986E-02	-3.24498573E+00	+2.37059013E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
6.843750	-2.72392642E-03	+2.11067956E-02	-3.04363251E+00	+1.94664454E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
6.937500	-6.91905829E-03	+2.11486071E-02	-2.87998988E+00	+1.56395062E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
7.031250	-1.07544556E-02	+2.11969551E-02	-2.75039177E+00	+1.21638049E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
7.125000	-1.40045604E-02	+2.12533376E-02	-2.65191854E+00	+8.95900621E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
7.218750	-1.64764590E-02	+2.13193302E-02	-2.58241040E+00	+5.94768557E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
7.312500	-1.80210843E-02	+2.13963677E-02	-2.54039944E+00	+3.05969867E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
7.406250	-1.85419917E-02	+2.14855215E-02	-2.52504105E+00	+2.30886199E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
7.500000	-1.80011776E-02	+2.15872871E-02	-2.53607032E+00	-2.60005429E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
7.593750	-1.64215370E-02	+2.17013965E-02	-2.57379207E+00	-5.49547039E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
7.687500	-1.38857207E-02	+2.18266701E-02	-2.63911039E+00	-8.52336162E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
7.781250	-1.05313749E-02	+2.19609206E-02	-2.73360510E+00	-1.17629961E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
7.875000	-6.54301097E-03	+2.21009184E-02	-2.85966657E+00	-1.53119140E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
7.968750	-2.14102226E-03	+2.22424274E-02	-3.02070349E+00	-1.92942208E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
8.062500	+2.43139571E-03	+2.23803134E-02	-3.22143321E+00	-2.38676215E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
8.156250	+6.92251306E-03	+2.25087255E-02	-3.46822139E+00	-2.92164250E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
8.250000	+1.10865648E-02	+2.26213461E-02	-3.76924117E+00	-3.54763882E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
8.343750	+1.46975846E-02	+2.27117001E-02	-4.13340367E+00	-4.23712115E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
8.437500	+1.75618091E-02	+2.27735123E-02	-4.56370139E+00	-4.77593213E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
8.531250	+1.95280597E-02	+2.28010930E-02	-5.02889094E+00	-4.37642215E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
8.625000	+2.04956635E-02	+2.27897336E-02	-5.38428054E+00	-1.84357022E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
8.718750	+2.04196067E-02	+2.27360842E-02	-5.37456036E+00	+1.98066494E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
8.812500	+1.93127157E-02	+2.26384890E-02	-5.01290587E+00	+4.36616157E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
8.906250	+1.72447561E-02	+2.24972502E-02	-4.55590506E+00	+4.66547928E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
9.000000	+1.43384589E-02	+2.23147984E-02	-4.13812850E+00	+4.10146930E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
9.093750	+1.07626395E-02	+2.20957495E-02	-3.78687957E+00	+3.41231119E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
9.187500	+6.72276051E-03	+2.18468371E-02	-3.49832015E+00	+2.79138700E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
9.281250	+2.44947503E-03	+2.15767168E-02	-3.26349451E+00	+2.21822676E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.343750	-1.48347329E-02	+2.13434745E-02	-2.62615116E+00	+3.62722739E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.390625	-1.55430645E-02	+2.11307979E-02	-2.61254380E+00	+2.17858358E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.437500	-1.59974852E-02	+2.09272315E-02	-2.60572694E+00	+7.34370422E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.484375	-1.61925780E-02	+2.07346449E-02	-2.60565907E+00	-7.05357639E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.531250	-1.61265768E-02	+2.05547723E-02	-2.61233967E+00	-2.14927360E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.578125	-1.58014099E-02	+2.03891962E-02	-2.62580851E+00	-3.60598246E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.625000	-1.52226896E-02	+2.02393331E-02	-2.64614576E+00	-5.08419982E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.671875	-1.43996476E-02	+2.01064211E-02	-2.67347289E+00	-6.59292629E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.718750	-1.33450166E-02	+1.99915089E-02	-2.70795444E+00	-8.14161990E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.765625	-1.20748583E-02	+1.98954474E-02	-2.74980057E+00	-9.74036592E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.812500	-1.06083406E-02	+1.98188831E-02	-2.79927037E+00	-1.14000386E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.859375	-8.96746714E-03	+1.97622539E-02	-2.85667593E+00	-1.31324420E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.906250	-7.17676338E-03	+1.97257868E-02	-2.92238702E+00	-1.49504016E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.953125	-5.26292520E-03	+1.97094981E-02	-2.99683595E+00	-1.68677561E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.000000	-3.25443478E-03	+1.97131961E-02	-3.08052223E+00	-1.88991497E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.046875	-1.18115071E-03	+1.97364851E-02	-3.17401548E+00	-2.10594454E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.093750	+9.26121231E-04	+1.97787728E-02	-3.27795453E+00	-2.33624280E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.140625	+3.03607015E-03	+1.98392788E-02	-3.39303824E+00	-2.58181851E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.187500	+5.11732835E-03	+1.99170457E-02	-3.52000002E+00	-2.84280470E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.234375	+7.13891959E-03	+2.00109519E-02	-3.65955118E+00	-3.11750330E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.281250	+9.07070129E-03	+2.01197258E-02	-3.81226595E+00	-3.40061222E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.328125	+1.08837949E-02	+2.02419627E-02	-3.97835858E+00	-3.68000238E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.375000	+1.25509989E-02	+2.03761412E-02	-4.15726617E+00	-3.93107447E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.421875	+1.40471796E-02	+2.05206432E-02	-4.34689681E+00	-4.10763820E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.468750	+1.53496342E-02	+2.06737723E-02	-4.54235725E+00	-4.12974200E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.515625	+1.64384218E-02	+2.08337754E-02	-4.73406012E+00	-3.87543799E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.562500	+1.72966577E-02	+2.09988625E-02	-4.90567956E+00	-3.19900373E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.609375	+1.79107664E-02	+2.11672285E-02	-5.03396672E+00	-2.00991224E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.656250	+1.82706891E-02	+2.13370739E-02	-5.09410884E+00	-4.00080355E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.703125	+1.83700427E-02	+2.15066253E-02	-5.07147425E+00	+1.31262645E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.750000	+1.82062252E-02	+2.16741556E-02	-4.97105011E+00	+2.74605010E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.796875	+1.77804666E-02	+2.18380032E-02	-4.81403206E+00	+3.68454010E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.843750	+1.70978221E-02	+2.19965896E-02	-4.62562447E+00	+4.13937825E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.890625	+1.61671072E-02	+2.21484360E-02	-4.42596535E+00	+4.24226783E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.937500	+1.50007741E-02	+2.22921789E-02	-4.22791186E+00	+4.13285146E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.984375	+1.36147308E-02	+2.24265823E-02	-4.03851052E+00	+3.91268480E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.031250	+1.20281063E-02	+2.25505496E-02	-3.86109766E+00	+3.64386702E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.078125	+1.02629633E-02	+2.26631324E-02	-3.69689799E+00	+3.36081047E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.125000	+8.34396597E-03	+2.27635375E-02	-3.54602168E+00	+3.08122451E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.171875	+6.29800672E-03	+2.28511318E-02	-3.40803319E+00	+2.81345140E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.218750	+4.15379940E-03	+2.29254444E-02	-3.28226061E+00	+2.56079803E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.265625	+1.94144666E-03	+2.29861672E-02	-3.16795838E+00	+2.32395735E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.312500	-3.08011023E-04	+2.30331527E-02	-3.06438961E+00	+2.10232546E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.359375	-2.56305655E-03	+2.30664102E-02	-2.97086536E+00	+1.89470566E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.406250	-4.79215966E-03	+2.30860995E-02	-2.88676096E+00	+1.69967788E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.453125	-6.96423510E-03	+2.30925232E-02	-2.81152056E+00	+1.51578704E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.500000	-9.04908823E-03	+2.30861174E-02	-2.74465592E+00	+1.34163368E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.546875	-1.10178419E-02	+2.30674407E-02	-2.68574240E+00	+1.17591250E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.593750	-1.28433383E-02	+2.30371618E-02	-2.63441412E+00	+1.01742357E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.640625	-1.45005114E-02	+2.29960470E-02	-2.59035895E+00	+8.62264044E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.171875	+2.28442731E-02	+2.38345981E-02	-6.22433020E+00	-3.71934391E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.195312	+2.29702370E-02	+2.39070236E-02	-6.27990785E+00	-1.02328170E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.218750	+2.30301870E-02	+2.39741310E-02	-6.27229653E+00	+1.64554408E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.242188	+2.30238644E-02	+2.40357699E-02	-6.20277297E+00	+4.03647423E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.265625	+2.29512422E-02	+2.40918044E-02	-6.08308681E+00	+5.82473727E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.289062	+2.28125249E-02	+2.41421137E-02	-5.92973841E+00	+6.93158878E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.312500	+2.26081483E-02	+2.41865923E-02	-5.75816858E+00	+7.46210446E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.335938	+2.23387772E-02	+2.42251500E-02	-5.57995226E+00	+7.58529944E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.359375	+2.20053031E-02	+2.42577124E-02	-5.40260767E+00	+7.45462317E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.382812	+2.16088409E-02	+2.42842206E-02	-5.23051680E+00	+7.18168609E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.406250	+2.11507248E-02	+2.43046317E-02	-5.06596613E+00	+6.83868353E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.429688	+2.06325029E-02	+2.43189185E-02	-4.90995351E+00	+6.46908220E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.453125	+2.00559322E-02	+2.43270697E-02	-4.76272791E+00	+6.09767552E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.476562	+1.94229713E-02	+2.43290899E-02	-4.62412497E+00	+5.73782479E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.500000	+1.87357737E-02	+2.43249992E-02	-4.49376737E+00	+5.39613633E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.523438	+1.79966797E-02	+2.43148333E-02	-4.37118108E+00	+5.07532853E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.546875	+1.72082079E-02	+2.42986433E-02	-4.25586134E+00	+4.77594245E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.570312	+1.63730461E-02	+2.42764956E-02	-4.14730878E+00	+4.49734649E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.593750	+1.54940412E-02	+2.42484713E-02	-4.04504823E+00	+4.23831983E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.617188	+1.45741895E-02	+2.42146662E-02	-3.94863754E+00	+3.99738674E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.640625	+1.36166254E-02	+2.41751903E-02	-3.85767072E+00	+3.77300451E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.664062	+1.26246106E-02	+2.41301677E-02	-3.77177795E+00	+3.56366557E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.687500	+1.16015224E-02	+2.40797358E-02	-3.69062390E+00	+3.36794967E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.710938	+1.05508417E-02	+2.40240452E-02	-3.61390531E+00	+3.18454710E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.734375	+9.47614096E-03	+2.39632590E-02	-3.54134825E+00	+3.01226566E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.757812	+8.38107162E-03	+2.38975525E-02	-3.47270536E+00	+2.85002850E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.781250	+7.26935153E-03	+2.38271125E-02	-3.40775317E+00	+2.69686741E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.804688	+6.14475208E-03	+2.37521368E-02	-3.34628970E+00	+2.55191386E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.828125	+5.01108529E-03	+2.36728337E-02	-3.28813221E+00	+2.41438948E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.851562	+3.87219079E-03	+2.35894215E-02	-3.23311519E+00	+2.28359654E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.875000	+2.73192282E-03	+2.35021272E-02	-3.18108862E+00	+2.15890903E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.898438	+1.59413713E-03	+2.34111870E-02	-3.13191633E+00	+2.03976447E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.921875	+4.62678029E-04	+2.33168445E-02	-3.08547466E+00	+1.92565652E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.945312	-6.58634580E-04	+2.32193507E-02	-3.04165118E+00	+1.81612837E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.968750	-1.76601798E-03	+2.31189632E-02	-3.00034364E+00	+1.71076692E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.992188	-2.85573935E-03	+2.30159453E-02	-2.96145898E+00	+1.60919763E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.015625	-3.92412824E-03	+2.29105656E-02	-2.92491250E+00	+1.51107996E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.039062	-4.96758888E-03	+2.28030967E-02	-2.89062711E+00	+1.41610343E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.062500	-5.98261226E-03	+2.26938152E-02	-2.85853265E+00	+1.32398411E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.085938	-6.96578790E-03	+2.25830006E-02	-2.82856535E+00	+1.23446151E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.109375	-7.91381538E-03	+2.24709343E-02	-2.80066727E+00	+1.14729595E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.132812	-8.82351548E-03	+2.23578994E-02	-2.77478586E+00	+1.06226609E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.156250	-9.69184107E-03	+2.22441797E-02	-2.75087355E+00	+9.79166916E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.179688	-1.05158875E-02	+2.21300588E-02	-2.72888741E+00	+8.97807786E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.203125	-1.12929025E-02	+2.20158197E-02	-2.70878881E+00	+8.18010827E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.226562	-1.20202960E-02	+2.19017439E-02	-2.69054315E+00	+7.39609438E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.250000	-1.26956491E-02	+2.17881107E-02	-2.67411962E+00	+6.62446964E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.273438	-1.33167225E-02	+2.16751965E-02	-2.65949095E+00	+5.86375506E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.296875	-1.38814648E-02	+2.15632742E-02	-2.64663326E+00	+5.11254842E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.320312	-1.43880197E-02	+2.14526123E-02	-2.63552588E+00	+4.36575416E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02


==> anc/otoc_to_plot_bosonic_M600_L1.1225_n200_beta7.5000.dat <==
400.000000	-1.88108991E-04	+3.86284493E-03	-4.81565571E+00	+1.66379933E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
408.000000	-4.00275675E-03	+4.06787959E-03	-4.12637577E+00	+5.94005302E-03	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
416.000000	-5.57961568E-04	+3.89688775E-03	-4.72061486E+00	-2.51992245E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
424.000000	+3.94900995E-03	+4.09219126E-03	-8.15825169E+00	-3.40404148E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
432.000000	+1.34013902E-03	+3.92415973E-03	-5.26526150E+00	+2.49721678E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
440.000000	-3.69542553E-03	+4.08727397E-03	-4.16270484E+00	+5.24212966E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
448.000000	-2.04855520E-03	+3.92945246E-03	-4.42652075E+00	-1.41874365E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
456.000000	+3.24463496E-03	+4.04869077E-03	-6.43269468E+00	-9.59557440E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
464.000000	+2.63041276E-03	+3.91803261E-03	-5.96181266E+00	+1.32482993E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
472.000000	-2.70180550E-03	+3.99507156E-03	-4.31296679E+00	+1.05494315E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
480.000000	-3.05648607E-03	+3.90716896E-03	-4.27390361E+00	-8.20521465E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
488.000000	+2.14502214E-03	+3.94685962E-03	-5.62580113E+00	-1.59372859E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
496.000000	+3.36871472E-03	+3.91246713E-03	-6.82386936E+00	+6.96140643E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
504.000000	-1.56689268E-03	+3.92148107E-03	-4.51197611E+00	+1.64791770E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
512.000000	-3.64785281E-03	+3.94651626E-03	-4.18720104E+00	-3.84099415E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
520.000000	+9.54746080E-04	+3.92329403E-03	-5.12653517E+00	-2.51829859E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
528.000000	+3.86575347E-03	+4.00083582E-03	-8.21647879E+00	+2.16357655E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
536.000000	-2.61460502E-04	+3.93501571E-03	-4.78036292E+00	+2.55106481E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
544.000000	-3.95006236E-03	+4.05306994E-03	-4.13477510E+00	+3.86765322E-03	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
552.000000	-5.25040082E-04	+3.93932778E-03	-4.71848047E+00	-2.21262937E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
560.000000	+3.85252911E-03	+4.08467855E-03	-7.67498209E+00	-3.30561844E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
568.000000	+1.29353999E-03	+3.92418397E-03	-5.24737942E+00	+2.18239074E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
576.000000	-3.54259787E-03	+4.08254594E-03	-4.18315692E+00	+4.98652043E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
584.000000	-1.95335810E-03	+3.88863456E-03	-4.44953615E+00	-1.28928127E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
592.000000	+3.08600520E-03	+4.05509417E-03	-6.24600695E+00	-9.06208438E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
600.000000	+2.48157304E-03	+3.85202207E-03	-5.89946965E+00	+1.20057740E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
608.000000	-2.59081991E-03	+4.02540526E-03	-4.32508311E+00	+9.93140746E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
616.000000	-2.88072132E-03	+3.83306881E-03	-4.31044446E+00	-7.69770562E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
624.000000	+2.07917242E-03	+4.00989068E-03	-5.55671601E+00	-1.48307777E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
632.000000	+3.21738168E-03	+3.84315893E-03	-6.68336889E+00	+6.58623644E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
640.000000	-1.52080671E-03	+4.01750619E-03	-4.50291818E+00	+1.54488338E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
648.000000	-3.52834370E-03	+3.88330285E-03	-4.21155548E+00	-3.52813284E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
656.000000	+8.88244213E-04	+4.03757087E-03	-5.06741943E+00	-2.26679742E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
664.000000	+3.73662333E-03	+3.93376686E-03	-7.83843135E+00	+1.79399000E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
672.000000	-1.50008907E-04	+4.04639132E-03	-4.78038103E+00	+2.29447232E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
680.000000	-3.77323552E-03	+3.97397202E-03	-4.16727564E+00	+6.75092148E-03	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
688.000000	-6.44390535E-04	+4.03066860E-03	-4.67236629E+00	-1.88413362E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
696.000000	+3.61189636E-03	+3.99201140E-03	-7.18188943E+00	-3.61666800E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
704.000000	+1.36568481E-03	+3.98673463E-03	-5.25103317E+00	+1.84237349E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
712.000000	-3.26046518E-03	+3.98601781E-03	-4.23409185E+00	+5.06304305E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
720.000000	-1.96402442E-03	+3.92836637E-03	-4.44094628E+00	-1.14978805E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
728.000000	+2.82353425E-03	+3.97479237E-03	-6.07375274E+00	-8.82604517E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
736.000000	+2.44591333E-03	+3.88138660E-03	-5.85311350E+00	+1.06746487E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
744.000000	-2.37411447E-03	+3.97807253E-03	-4.36580894E+00	+9.62633014E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
752.000000	-2.83771513E-03	+3.85960467E-03	-4.31290068E+00	-6.84639324E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
760.000000	+1.87943039E-03	+4.00359000E-03	-5.46123185E+00	-1.44619553E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
768.000000	+3.20437267E-03	+3.86656090E-03	-6.62681353E+00	+5.77771196E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
776.000000	-1.30564243E-03	+4.04817667E-03	-4.53679794E+00	+1.50956313E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
784.000000	-3.52087992E-03	+3.89108501E-03	-4.21151252E+00	-2.72196875E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
792.000000	+6.25543338E-04	+4.08909709E-03	-4.97231294E+00	-1.62980417E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
200.000000	-2.59774455E-03	+3.90387115E-03	-4.34255738E+00	-1.75592612E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
204.000000	+3.73493465E-03	+3.93390432E-03	-7.82921097E+00	+1.25993203E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
208.000000	-3.11092627E-03	+4.08018183E-03	-4.24176282E+00	+3.54095513E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
212.000000	+5.87835859E-04	+3.96880105E-03	-4.99644687E+00	-1.66467757E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
216.000000	+1.97965072E-03	+3.87822499E-03	-5.57350488E+00	+1.02384582E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
220.000000	-3.72458838E-03	+3.94480778E-03	-4.17737021E+00	-1.44253587E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
224.000000	+3.44073066E-03	+4.03947207E-03	-6.72753358E+00	-4.55454805E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
228.000000	-1.30176720E-03	+4.02568995E-03	-4.54173406E+00	+2.70078079E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
232.000000	-1.34101146E-03	+3.85400168E-03	-4.56690894E+00	-3.20868833E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
236.000000	+3.54213593E-03	+3.95112100E-03	-7.10868472E+00	+4.81909931E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
240.000000	-3.63735256E-03	+4.00134490E-03	-4.18138100E+00	+2.00000363E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
244.000000	+2.04127469E-03	+4.06699690E-03	-5.50868181E+00	-1.11039662E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
248.000000	+7.10513236E-04	+3.85267117E-03	-5.06969829E+00	+1.56924903E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
252.000000	-3.16839612E-03	+3.94034737E-03	-4.25328259E+00	-3.40260289E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
256.000000	+3.77959120E-03	+3.98614952E-03	-7.79178061E+00	-6.11172189E-03	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
260.000000	-2.69009456E-03	+4.07943591E-03	-4.30217637E+00	+3.69479372E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
264.000000	-8.69497589E-05	+3.88263888E-03	-4.83594563E+00	-2.08762695E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
268.000000	+2.63353171E-03	+3.90774654E-03	-5.97227793E+00	+8.51942328E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
272.000000	-3.85619275E-03	+3.99147459E-03	-4.15439177E+00	-4.42285599E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
276.000000	+3.16675853E-03	+4.06125143E-03	-6.32610641E+00	-6.85733789E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
280.000000	-6.00531990E-04	+3.93358023E-03	-4.70297880E+00	+2.35138274E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
284.000000	-2.00364901E-03	+3.86490275E-03	-4.44500021E+00	-4.02561349E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
288.000000	+3.82248913E-03	+4.00356096E-03	-7.92346959E+00	+3.10778164E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
292.000000	-3.49226082E-03	+4.03273620E-03	-4.19637768E+00	+3.34536414E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
296.000000	+1.35783116E-03	+3.98900433E-03	-5.24717828E+00	-1.40122766E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
300.000000	+1.38263567E-03	+3.83547996E-03	-5.31735981E+00	+1.33130033E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
304.000000	-3.62906300E-03	+4.00385406E-03	-4.18213801E+00	-2.58904319E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
308.000000	+3.70621405E-03	+4.01534625E-03	-7.38859436E+00	-2.77278869E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
312.000000	-2.08883140E-03	+4.02557071E-03	-4.40396111E+00	+3.37772274E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
316.000000	-7.77239974E-04	+3.83259440E-03	-4.68641617E+00	-2.61471452E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
320.000000	+3.22165776E-03	+3.97659201E-03	-6.49573272E+00	+6.68768101E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
324.000000	-3.85282680E-03	+4.01834077E-03	-4.15140169E+00	+6.93367919E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
328.000000	+2.71805510E-03	+4.03270411E-03	-5.94103839E+00	-9.30863199E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
332.000000	+1.22596811E-04	+3.86046651E-03	-4.89609225E+00	+2.01537732E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
336.000000	-2.66347916E-03	+3.92861823E-03	-4.32873653E+00	-4.65408270E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
340.000000	+3.94931871E-03	+4.03960675E-03	-8.61935841E+00	+1.11196753E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
344.000000	-3.18469676E-03	+4.02069044E-03	-4.23977913E+00	+4.50411982E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
348.000000	+5.92792138E-04	+3.90808362E-03	-5.01606255E+00	-1.72488892E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
352.000000	+2.06453729E-03	+3.87741927E-03	-5.61969026E+00	+1.09730764E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
356.000000	-3.91808605E-03	+4.05755209E-03	-4.13821644E+00	-1.57023955E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
360.000000	+3.48926564E-03	+4.00545903E-03	-6.87588191E+00	-5.09718054E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
364.000000	-1.35383496E-03	+3.95099236E-03	-4.54599088E+00	+2.91039898E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
368.000000	-1.45439583E-03	+3.84209967E-03	-4.54756272E+00	-3.31837639E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
372.000000	+3.67864122E-03	+4.05167590E-03	-7.20069199E+00	+4.72121846E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
376.000000	-3.71983124E-03	+4.00734002E-03	-4.16986525E+00	+2.02146515E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
380.000000	+2.09535590E-03	+3.97501087E-03	-5.58351987E+00	-1.18319458E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
384.000000	+8.40306350E-04	+3.83903132E-03	-5.11642091E+00	+1.69118997E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
388.000000	-3.25461964E-03	+4.01744471E-03	-4.23056789E+00	-3.96689802E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
392.000000	+3.90775959E-03	+4.03327444E-03	-8.28993933E+00	-1.08068700E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
396.000000	-2.69373588E-03	+3.97603325E-03	-4.31702285E+00	+1.99726511E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
100.000000	+3.40832431E-03	+3.88536644E-03	-6.95475856E+00	+1.47890946E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
102.000000	-1.62011434E-04	+3.99336130E-03	-4.79020597E+00	+6.85643136E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
104.000000	-3.47071953E-03	+3.93625512E-03	-4.21218602E+00	+1.02985788E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
106.000000	-2.33314578E-03	+3.94042241E-03	-4.37826282E+00	-2.92183604E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
108.000000	+1.78735691E-03	+4.08914824E-03	-5.38092044E+00	-7.90376631E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
110.000000	+3.59670448E-03	+3.86246458E-03	-7.53976934E+00	+8.35552464E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
112.000000	+7.31606300E-04	+3.94686765E-03	-5.04669945E+00	+8.24269537E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
114.000000	-3.14598143E-03	+4.03845376E-03	-4.24269119E+00	+1.94896391E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
116.000000	-3.09859092E-03	+3.91250629E-03	-4.26711389E+00	-1.99863219E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
118.000000	+8.03269651E-04	+4.03321116E-03	-5.04214407E+00	-7.79881111E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
120.000000	+3.58479997E-03	+3.89453743E-03	-7.38663833E+00	-9.07054575E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
122.000000	+1.68357492E-03	+3.93067875E-03	-5.40496590E+00	+7.63361238E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
124.000000	-2.46407293E-03	+4.09870984E-03	-4.33319338E+00	+2.97946021E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
126.000000	-3.51782296E-03	+3.88177956E-03	-4.21318181E+00	-1.19019900E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
128.000000	-1.15221909E-04	+3.96167084E-03	-4.80927298E+00	-6.46416538E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
130.000000	+3.42380066E-03	+3.98133015E-03	-6.79884796E+00	-2.83927116E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
132.000000	+2.61343031E-03	+3.92290578E-03	-5.94498145E+00	+5.76107846E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
134.000000	-1.50876080E-03	+4.07683729E-03	-4.49441658E+00	+4.36931328E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
136.000000	-3.63746402E-03	+3.88092556E-03	-4.19725614E+00	-3.06871168E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
138.000000	-1.02056288E-03	+3.91982106E-03	-4.61716505E+00	-4.86027129E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
140.000000	+2.99746348E-03	+4.07345593E-03	-6.14136465E+00	-5.21930579E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
142.000000	+3.29297230E-03	+3.90542763E-03	-6.70488737E+00	+3.58538182E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
144.000000	-5.15400290E-04	+3.99955901E-03	-4.70721193E+00	+6.26899447E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
146.000000	-3.58494628E-03	+3.93319185E-03	-4.19728958E+00	+6.68383835E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
148.000000	-1.98661303E-03	+3.91219148E-03	-4.43985839E+00	-3.45390817E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
150.000000	+2.21516699E-03	+4.10361484E-03	-5.57885285E+00	-7.59743275E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
152.000000	+3.60789403E-03	+3.89035260E-03	-7.47883149E+00	+1.55845365E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
154.000000	+4.04960376E-04	+3.92733972E-03	-4.95547139E+00	+8.15664261E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
156.000000	-3.35383475E-03	+4.02365656E-03	-4.21617445E+00	+1.64267871E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
158.000000	-2.88055238E-03	+3.91459132E-03	-4.29839990E+00	-2.39153066E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
160.000000	+1.21601225E-03	+4.05038706E-03	-5.17278671E+00	-8.30424772E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
162.000000	+3.66299067E-03	+3.90823730E-03	-7.62009899E+00	-2.45304647E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
164.000000	+1.32748904E-03	+3.89695871E-03	-5.27090857E+00	+8.34606793E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
166.000000	-2.81433151E-03	+4.09543801E-03	-4.28167182E+00	+2.63566398E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
168.000000	-3.46436785E-03	+3.90966769E-03	-4.21664298E+00	-1.53613720E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
170.000000	+2.21883879E-04	+3.95962482E-03	-4.89612670E+00	-7.23562956E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
172.000000	+3.56548919E-03	+3.97357137E-03	-7.11089480E+00	-2.10684882E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
174.000000	+2.29326951E-03	+3.90247709E-03	-5.73886622E+00	+6.73183225E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
176.000000	-1.93640509E-03	+4.09178128E-03	-4.41816190E+00	+3.87744180E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
178.000000	-3.68024976E-03	+3.90889265E-03	-4.18788950E+00	-6.75011482E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
180.000000	-7.06790065E-04	+3.89498267E-03	-4.68816649E+00	-5.60661851E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
182.000000	+3.25222809E-03	+4.05802076E-03	-6.43053691E+00	-4.40864906E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
184.000000	+3.12802368E-03	+3.91700075E-03	-6.45162612E+00	+4.52399728E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
186.000000	-9.08906158E-04	+4.01287310E-03	-4.62093800E+00	+5.66728140E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
188.000000	-3.67291826E-03	+3.94036520E-03	-4.18471355E+00	+2.91918447E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
190.000000	-1.64926631E-03	+3.88211452E-03	-4.50417062E+00	-4.04852126E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
192.000000	+2.59417457E-03	+4.10172491E-03	-5.80412206E+00	-7.16852004E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
194.000000	+3.60934308E-03	+3.92378040E-03	-7.37157863E+00	+2.33713814E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
196.000000	+7.89179830E-05	+3.91841471E-03	-4.86926680E+00	+7.93965622E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
198.000000	-3.51944417E-03	+4.01053259E-03	-4.19571614E+00	-1.20414965E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
50.000000	-6.87827589E-04	+4.03352211E-03	-4.66251339E+00	-3.11169278E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
51.000000	+2.85959755E-03	+3.97362031E-03	-6.10663053E+00	+2.23458495E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
52.000000	-3.52221118E-03	+3.85954595E-03	-4.21559640E+00	-5.71115019E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
53.000000	+3.70958767E-03	+4.06507969E-03	-7.24886057E+00	-1.24867022E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
54.000000	-1.76062384E-03	+3.98982355E-03	-4.46533044E+00	+1.20309324E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
55.000000	-1.05089150E-04	+3.83787990E-03	-4.84267409E+00	-5.89973888E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
56.000000	+2.30145668E-03	+4.06853918E-03	-5.64527821E+00	+3.35575576E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
57.000000	-3.72558565E-03	+3.98878692E-03	-4.17152294E+00	-7.52090354E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
58.000000	+3.47060837E-03	+3.86325281E-03	-7.14945892E+00	-7.75841827E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
59.000000	-2.58066044E-03	+4.02493308E-03	-4.32669131E+00	+1.13434981E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
60.000000	+2.01150926E-04	+3.99677479E-03	-4.88075931E+00	-5.85328403E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
61.000000	+1.86451414E-03	+3.91332588E-03	-5.49734811E+00	+3.27054617E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
62.000000	-3.35257915E-03	+3.94803169E-03	-4.22665008E+00	-1.34971176E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
63.000000	+3.88989609E-03	+4.02766693E-03	-8.19677164E+00	-4.95330394E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
64.000000	-2.65482945E-03	+3.95720865E-03	-4.32571616E+00	+1.53950702E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
65.000000	+8.80655694E-04	+3.87537500E-03	-5.11775759E+00	-4.47268386E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
66.000000	+1.36352068E-03	+4.06650150E-03	-5.22025293E+00	+4.44793878E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
67.000000	-3.31282511E-03	+3.97669899E-03	-4.22816984E+00	-1.11714838E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
68.000000	+3.55252037E-03	+3.84192149E-03	-7.45454970E+00	+1.19262636E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
69.000000	-3.38591934E-03	+4.07956858E-03	-4.20431731E+00	+1.14833003E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
70.000000	+1.10184934E-03	+3.97876414E-03	-5.15788963E+00	-4.41157032E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
71.000000	+7.67595021E-04	+3.85699449E-03	-5.08663137E+00	+4.38502417E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
72.000000	-2.87095846E-03	+4.04425134E-03	-4.28088479E+00	-1.51107981E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
73.000000	+3.83668412E-03	+3.98712533E-03	-8.10879099E+00	+1.87181856E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
74.000000	-3.27740661E-03	+3.90159036E-03	-4.24344842E+00	+1.31067911E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
75.000000	+1.90105784E-03	+3.97028530E-03	-5.48743277E+00	-3.46506618E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
76.000000	+4.28343726E-04	+4.01832304E-03	-4.93646166E+00	+5.71131856E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
77.000000	-2.54047657E-03	+3.94418118E-03	-4.34516906E+00	-1.10725265E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
78.000000	+3.50189554E-03	+3.89394830E-03	-7.15096696E+00	+9.62846441E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
79.000000	-3.79962267E-03	+4.06212025E-03	-4.15259977E+00	+7.93678963E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
80.000000	+2.04663724E-03	+3.96409278E-03	-5.56360903E+00	-3.25102241E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
81.000000	-2.51738312E-04	+3.85161223E-03	-4.80280425E+00	+5.81740549E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
82.000000	-2.05178834E-03	+4.08609633E-03	-4.40012793E+00	-1.20599602E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
83.000000	+3.59824160E-03	+3.96605181E-03	-7.21479630E+00	+9.32919865E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
84.000000	-3.54093523E-03	+3.85598803E-03	-4.21354396E+00	+5.85598100E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
85.000000	+2.87633494E-03	+4.06283519E-03	-6.04360009E+00	-2.55908384E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
86.000000	-4.59882138E-04	+3.97387515E-03	-4.72536073E+00	+7.56076376E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
87.000000	-1.49061308E-03	+3.89192893E-03	-4.53144734E+00	-9.00817136E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
88.000000	+3.26311261E-03	+3.99481098E-03	-6.52699500E+00	+1.90581015E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
89.000000	-3.87331700E-03	+4.00664267E-03	-4.15028531E+00	+1.78599771E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
90.000000	+2.88469323E-03	+3.93052512E-03	-6.16979546E+00	-2.13510464E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
91.000000	-1.22621278E-03	+3.91506610E-03	-4.57730624E+00	+7.96361085E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
92.000000	-1.08604963E-03	+4.05642706E-03	-4.57707329E+00	-8.82566290E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
93.000000	+3.07088551E-03	+3.95088784E-03	-6.34243882E+00	+1.84315036E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
94.000000	-3.57208582E-03	+3.86266365E-03	-4.20844322E+00	-2.57971575E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
95.000000	+3.56534675E-03	+4.09065299E-03	-6.85838197E+00	-1.65257288E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
96.000000	-1.38795769E-03	+3.95431045E-03	-4.53895779E+00	+1.04645367E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
97.000000	-4.02963863E-04	+3.85645813E-03	-4.76547463E+00	-6.71178833E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
98.000000	+2.68236174E-03	+4.07791737E-03	-5.88131546E+00	+2.97006371E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
99.000000	-3.75297269E-03	+3.96187090E-03	-4.17146189E+00	+3.12270077E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
25.000000	-3.14214161E-03	+4.00509231E-03	-4.24788268E+00	-7.65024656E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
25.500000	+1.20514610E-03	+3.88402923E-03	-5.22920813E+00	-3.16027714E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
26.000000	+3.53401587E-03	+3.83715854E-03	-7.40815982E+00	+2.35643173E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
26.500000	+5.30201925E-04	+3.92092482E-03	-4.99356496E+00	+3.22502509E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
27.000000	-3.57040968E-03	+4.05490330E-03	-4.18313473E+00	+7.38237622E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
27.500000	-2.99238880E-03	+4.10183401E-03	-4.25532733E+00	-1.10220926E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
28.000000	+1.48051826E-03	+4.01316301E-03	-5.28534399E+00	-3.29690648E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
28.500000	+3.61839732E-03	+3.88086543E-03	-7.55223382E+00	+2.85362646E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
29.000000	+4.69775935E-04	+3.83881230E-03	-4.99998134E+00	+3.33603647E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
29.500000	-3.45474804E-03	+3.92257435E-03	-4.21619735E+00	+6.68573204E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
30.000000	-2.53518527E-03	+4.03932415E-03	-4.33140814E+00	-1.26679354E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
30.500000	+1.99549248E-03	+4.07393164E-03	-5.48299089E+00	-3.55125269E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
31.000000	+3.81789096E-03	+4.00650495E-03	-7.88266083E+00	+5.17895423E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
31.500000	+4.27053830E-04	+3.91569612E-03	-4.96509547E+00	+3.65183733E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
32.000000	-3.38595065E-03	+3.88425515E-03	-4.23082350E+00	+5.69218403E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
32.500000	-2.24138091E-03	+3.92265063E-03	-4.39587706E+00	-1.43488031E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
33.000000	+2.24998046E-03	+3.98133537E-03	-5.66570381E+00	-3.03739974E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
33.500000	+3.71854359E-03	+4.01416706E-03	-7.43327680E+00	+8.27663624E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
34.000000	+5.09385940E-05	+4.01222139E-03	-4.83804019E+00	+3.24960671E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
34.500000	-3.63515991E-03	+3.98607188E-03	-4.18367009E+00	+4.43381677E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
35.000000	-2.22682353E-03	+3.94472379E-03	-4.39465851E+00	-1.51642488E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
35.500000	+2.23286878E-03	+3.90569264E-03	-5.70009497E+00	-2.54296587E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
36.000000	+3.41868298E-03	+3.90396927E-03	-6.93762438E+00	+9.57582592E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
36.500000	-3.98377168E-04	+3.95998232E-03	-4.74251238E+00	+2.79030453E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
37.000000	-3.86555958E-03	+4.03780253E-03	-4.14731985E+00	+3.45935051E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
37.500000	-2.09912657E-03	+4.06059006E-03	-4.39657732E+00	-1.61227773E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
38.000000	+2.41246489E-03	+3.98865486E-03	-5.75959758E+00	-2.46889407E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
38.500000	+3.35805535E-03	+3.87965064E-03	-6.86547139E+00	+1.02101470E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
39.000000	-5.29674004E-04	+3.84584532E-03	-4.73858288E+00	+2.68615149E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
39.500000	-3.72038144E-03	+3.93407635E-03	-4.17931990E+00	+2.64080560E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
40.000000	-1.63530672E-03	+4.06263938E-03	-4.47450232E+00	-1.83307469E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
40.500000	+2.87523828E-03	+4.09934762E-03	-6.01239459E+00	-2.46279320E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
41.000000	+3.51699119E-03	+4.00243710E-03	-6.93729552E+00	+1.28173417E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
41.500000	-5.41069162E-04	+3.86925271E-03	-4.73066043E+00	+2.71935745E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
42.000000	-3.52913173E-03	+3.83535994E-03	-4.21793807E+00	+1.55473716E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
42.500000	-1.22064760E-03	+3.93153994E-03	-4.57518671E+00	-2.10348685E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
43.000000	+3.15627888E-03	+4.05496916E-03	-6.32142492E+00	-2.06987200E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
43.500000	+3.43292358E-03	+4.08313961E-03	-6.64505871E+00	+1.68078660E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
44.000000	-8.26037976E-04	+3.99972944E-03	-4.64063833E+00	+2.45330812E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
44.500000	-3.66231376E-03	+3.89758280E-03	-4.19175059E+00	+3.83040368E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
45.000000	-1.14238325E-03	+3.87181636E-03	-4.60233429E+00	-2.20975362E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
45.500000	+3.09992527E-03	+3.92945517E-03	-6.40150421E+00	-1.64248184E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
46.000000	+3.03219411E-03	+4.00243778E-03	-6.24481613E+00	+1.86281015E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
46.500000	-1.31437762E-03	+4.02929963E-03	-4.53869406E+00	+2.09600809E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
47.000000	-3.88551100E-03	+4.00609811E-03	-4.14880804E+00	-5.65516962E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
47.500000	-1.08541622E-03	+3.96445300E-03	-4.59524575E+00	-2.28268577E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
48.000000	+3.12396971E-03	+3.92899168E-03	-6.43149381E+00	-1.51816500E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
48.500000	+2.80462477E-03	+3.91111975E-03	-6.11341075E+00	+1.91825826E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
49.000000	-1.55704554E-03	+3.92442027E-03	-4.51323555E+00	+1.94697721E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
49.500000	-3.77868755E-03	+3.97504660E-03	-4.16643354E+00	-5.59769192E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
12.500000	-3.49820159E-03	+3.88907420E-03	-4.21484907E+00	-3.70401857E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
12.750000	-2.07134641E-03	+3.84332390E-03	-4.43717234E+00	-1.40818433E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
13.000000	+1.76694996E-04	+3.83012650E-03	-4.91894123E+00	-2.75329099E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
13.250000	+2.36084821E-03	+3.85385231E-03	-5.81381783E+00	-5.07485780E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
13.500000	+3.61956110E-03	+3.90843586E-03	-7.45637013E+00	-2.07140533E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
13.750000	+3.44901739E-03	+3.97899930E-03	-6.84952050E+00	+4.00977381E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
14.000000	+1.90113207E-03	+4.04610057E-03	-5.45148323E+00	+4.28873364E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
14.250000	-4.32928715E-04	+4.09133304E-03	-4.70515368E+00	+2.29383476E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
14.500000	-2.65078433E-03	+4.10258977E-03	-4.30456585E+00	+1.13239789E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
14.750000	-3.89233137E-03	+4.07742053E-03	-4.13895474E+00	+2.63029644E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
15.000000	-3.67907454E-03	+4.02351880E-03	-4.17305103E+00	-5.48333799E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
15.250000	-2.10237415E-03	+3.95627257E-03	-4.41312164E+00	-1.47736277E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
15.500000	+2.14329280E-04	+3.89419287E-03	-4.91173241E+00	-2.80312814E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
15.750000	+2.36191275E-03	+3.85362167E-03	-5.81468571E+00	-4.74758155E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
16.000000	+3.50157426E-03	+3.84426903E-03	-7.28552319E+00	-1.58253986E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
16.250000	+3.19068732E-03	+3.86683245E-03	-6.60595564E+00	+3.85987160E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
16.500000	+1.55246149E-03	+3.91330910E-03	-5.35558739E+00	+3.89637106E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
16.750000	-7.74001927E-04	+3.96979565E-03	-4.65777011E+00	+2.14567401E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
17.000000	-2.88150727E-03	+4.02081363E-03	-4.28275038E+00	+1.04492029E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
17.250000	-3.94509642E-03	+4.05375645E-03	-4.13530996E+00	+1.93702653E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
17.500000	-3.54216990E-03	+4.06209335E-03	-4.18589905E+00	-6.20266939E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
17.750000	-1.81948048E-03	+4.04647083E-03	-4.44544343E+00	-1.57872304E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
18.000000	+5.60254168E-04	+4.01361366E-03	-4.97526057E+00	-3.01593801E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
18.250000	+2.67516278E-03	+3.97364449E-03	-5.95341243E+00	-5.41012808E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
18.500000	+3.70594543E-03	+3.93685791E-03	-7.68032462E+00	-1.37771069E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
18.750000	+3.25896477E-03	+3.91099805E-03	-6.64226778E+00	+4.66490601E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
19.000000	+1.52062600E-03	+3.89975984E-03	-5.34787161E+00	+3.95933922E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
19.250000	-8.18216086E-04	+3.90273336E-03	-4.66259817E+00	+2.08617147E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
19.500000	-2.83536421E-03	+3.91652414E-03	-4.30478588E+00	+9.71758643E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
19.750000	-3.73794008E-03	+3.93645331E-03	-4.17671884E+00	+1.08287979E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
20.000000	-3.16939319E-03	+3.95814722E-03	-4.25064189E+00	-7.31298425E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
20.250000	-1.34560281E-03	+3.97847780E-03	-4.54236806E+00	-1.75366882E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
20.500000	+1.02989045E-03	+3.99564593E-03	-5.12747630E+00	-3.40368806E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
20.750000	+3.03775870E-03	+4.00858862E-03	-6.24421209E+00	-6.45128713E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
21.000000	+3.89835687E-03	+4.01618695E-03	-8.35311986E+00	-5.38456690E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
21.250000	+3.27514726E-03	+4.01683101E-03	-6.51344043E+00	+6.18842077E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
21.500000	+1.40822639E-03	+4.00871309E-03	-5.25890948E+00	+3.80331940E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
21.750000	-9.76222294E-04	+3.99083399E-03	-4.61178073E+00	+1.95526610E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
22.000000	-2.94821664E-03	+3.96428544E-03	-4.28127643E+00	+8.69616269E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
22.250000	-3.73932890E-03	+3.93311735E-03	-4.17697260E+00	+1.09126161E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
22.500000	-3.04616051E-03	+3.90416140E-03	-4.27582012E+00	-8.42574684E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
22.750000	-1.14910186E-03	+3.88556903E-03	-4.59825994E+00	-1.90319199E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
23.000000	+1.20069111E-03	+3.88437915E-03	-5.22741612E+00	-3.61475518E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
23.250000	+3.07780177E-03	+3.90391005E-03	-6.40563753E+00	-5.20776843E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
23.500000	+3.74339366E-03	+3.94194805E-03	-7.83130033E+00	+4.98416503E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
23.750000	+2.93059704E-03	+3.99050156E-03	-6.15642928E+00	+5.49049328E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
24.000000	+9.46213186E-04	+4.03739786E-03	-5.08605369E+00	+3.29969982E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
24.250000	-1.44866024E-03	+4.06941290E-03	-4.50657937E+00	+1.74815032E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
24.500000	-3.33239059E-03	+4.07612109E-03	-4.21197853E+00	+7.50931963E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
24.750000	-3.97914291E-03	+4.05334825E-03	-4.13111339E+00	-1.04010806E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
6.250000	+3.64513303E-03	+3.91148620E-03	-7.53754023E+00	+7.68626159E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
6.375000	+3.26373831E-03	+3.91188370E-03	-6.64824833E+00	+6.54240877E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
6.500000	+2.54706874E-03	+3.91413914E-03	-5.90193804E+00	+5.15370102E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
6.625000	+1.56716851E-03	+3.91803744E-03	-5.35982308E+00	+3.76117611E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
6.750000	+4.22679595E-04	+3.92338357E-03	-4.96164401E+00	+2.77196432E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
6.875000	-7.70992700E-04	+3.93001128E-03	-4.66683200E+00	+2.04091868E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
7.000000	-1.89325038E-03	+3.93778018E-03	-4.45141434E+00	+1.46303853E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
7.125000	-2.83044565E-03	+3.94656251E-03	-4.30107237E+00	+9.76635910E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
7.250000	-3.48736410E-03	+3.95622197E-03	-4.20725537E+00	+5.43570935E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
7.375000	-3.79687433E-03	+3.96658841E-03	-4.16517963E+00	+1.37642413E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
7.500000	-3.72674958E-03	+3.97743270E-03	-4.17284476E+00	-2.61919889E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
7.625000	-3.28295128E-03	+3.98844615E-03	-4.23065961E+00	-6.74767265E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
7.750000	-2.50902709E-03	+3.99922886E-03	-4.34153658E+00	-1.12337290E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
7.875000	-1.48168162E-03	+4.00929026E-03	-4.51150283E+00	-1.63829616E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
8.000000	-3.02981912E-04	+4.01806398E-03	-4.75111062E+00	-2.26756553E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
8.125000	+9.09985350E-04	+4.02493779E-03	-5.07839422E+00	-3.09668985E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
8.250000	+2.03692695E-03	+4.02929721E-03	-5.52528308E+00	-4.29607522E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
8.375000	+2.96641007E-03	+4.03057999E-03	-6.15241302E+00	-6.21424276E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
8.500000	+3.60696329E-03	+4.02833678E-03	-7.07884378E+00	-8.52903643E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
8.625000	+3.89611423E-03	+4.02229193E-03	-8.28467213E+00	-2.86442152E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
8.750000	+3.80649291E-03	+4.01239777E-03	-7.79494916E+00	+6.55986000E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
8.875000	+3.34843078E-03	+3.99887546E-03	-6.64470713E+00	+7.70537178E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
9.000000	+2.56883081E-03	+3.98223610E-03	-5.86860621E+00	+5.25022949E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
9.125000	+1.54644371E-03	+3.96327752E-03	-5.33214975E+00	+3.69394015E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
9.250000	+3.84028112E-04	+3.94305416E-03	-4.94512117E+00	+2.68134177E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
9.375000	-8.01831287E-04	+3.92282013E-03	-4.66181431E+00	+1.95086416E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
9.500000	-1.89225385E-03	+3.90394867E-03	-4.45740513E+00	+1.37669856E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
9.625000	-2.77782290E-03	+3.88783344E-03	-4.31763967E+00	+8.92554540E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
9.750000	-3.36943775E-03	+3.87577979E-03	-4.23426650E+00	+4.58970863E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
9.875000	-3.60720401E-03	+3.86889505E-03	-4.20289696E+00	+4.89756183E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
10.000000	-3.46648473E-03	+3.86798786E-03	-4.22202259E+00	-3.59217053E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
10.125000	-2.96049218E-03	+3.87348543E-03	-4.29270122E+00	-7.87005286E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
10.250000	-2.13912130E-03	+3.88537687E-03	-4.41877391E+00	-1.26006542E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
10.375000	-1.08409120E-03	+3.90318807E-03	-4.60771758E+00	-1.81518883E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
10.500000	+9.91608157E-05	+3.92599155E-03	-4.87257112E+00	-2.51363607E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
10.625000	+1.29203834E-03	+3.95245169E-03	-5.23612659E+00	-3.47272913E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
10.750000	+2.37472967E-03	+3.98090325E-03	-5.74075341E+00	-4.95341782E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
10.875000	+3.23830891E-03	+4.00945846E-03	-6.47448105E+00	-7.59741388E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
11.000000	+3.79574742E-03	+4.03613595E-03	-7.64010688E+00	-9.69611524E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
11.125000	+3.99070642E-03	+4.05900258E-03	-8.89850986E+00	+5.10330090E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
11.250000	+3.80321803E-03	+4.07631830E-03	-7.51252436E+00	+1.00142632E+01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
11.375000	+3.25168350E-03	+4.08667314E-03	-6.39494405E+00	+7.30974003E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
11.500000	+2.39099047E-03	+4.08910537E-03	-5.68508935E+00	+4.80574619E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
11.625000	+1.30694211E-03	+4.08319071E-03	-5.19350750E+00	+3.38844427E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
11.750000	+1.07566296E-04	+4.06909433E-03	-4.83797828E+00	+2.46021514E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
11.875000	-1.08780333E-03	+4.04757942E-03	-4.57845372E+00	+1.77909009E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
12.000000	-2.16054951E-03	+4.01997006E-03	-4.39320576E+00	+1.23486663E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
12.125000	-3.00466069E-03	+3.98806931E-03	-4.26973706E+00	+7.69369526E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
12.250000	-3.53728019E-03	+3.95403761E-03	-4.20086338E+00	+3.47351341E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
12.375000	-3.70686888E-03	+3.92024010E-03	-4.18289923E+00	-5.99249441E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.125000	+3.48859252E-04	+3.85922987E-03	-4.95888648E+00	-2.66849257E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.187500	+9.37479156E-04	+3.86403659E-03	-5.14078130E+00	-3.15214186E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.250000	+1.50322652E-03	+3.87041721E-03	-5.35290421E+00	-3.68392285E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.312500	+2.03164429E-03	+3.87822643E-03	-5.60127166E+00	-4.32806790E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.375000	+2.50921140E-03	+3.88729716E-03	-5.89391270E+00	-5.11943890E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.437500	+2.92368710E-03	+3.89744416E-03	-6.24120152E+00	-6.08545863E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.500000	+3.26442311E-03	+3.90846795E-03	-6.65459503E+00	-7.16727314E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.562500	+3.52263587E-03	+3.92015884E-03	-7.13711067E+00	-7.87474345E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.625000	+3.69163147E-03	+3.93230116E-03	-7.63893796E+00	-6.44125085E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.687500	+3.76697749E-03	+3.94467742E-03	-7.94226702E+00	-1.07321986E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.750000	+3.74661724E-03	+3.95707247E-03	-7.77309044E+00	+5.15197791E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.812500	+3.63092307E-03	+3.96927738E-03	-7.29826978E+00	+7.80650289E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.875000	+3.42268750E-03	+3.98109323E-03	-6.79727758E+00	+7.51169807E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.937500	+3.12705213E-03	+3.99233447E-03	-6.35930753E+00	+6.45581604E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
4.000000	+2.75137615E-03	+4.00283197E-03	-5.99030057E+00	+5.43731145E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
4.062500	+2.30504794E-03	+4.01243558E-03	-5.67964359E+00	+4.59197910E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
4.125000	+1.79924465E-03	+4.02101629E-03	-5.41630319E+00	+3.90513174E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
4.187500	+1.24664618E-03	+4.02846780E-03	-5.19150213E+00	+3.34139598E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
4.250000	+6.61111071E-04	+4.03470765E-03	-4.99862869E+00	+2.87013849E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
4.312500	+5.73230163E-05	+4.03967774E-03	-4.83273481E+00	+2.46830532E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
4.375000	-5.49582861E-04	+4.04334443E-03	-4.69009052E+00	+2.11904061E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
4.437500	-1.14440406E-03	+4.04569800E-03	-4.56785474E+00	+1.80997992E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
4.500000	-1.71225520E-03	+4.04675179E-03	-4.46384303E+00	+1.53191584E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
4.562500	-2.23894312E-03	+4.04654084E-03	-4.37636526E+00	+1.27785217E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
4.625000	-2.71132303E-03	+4.04512009E-03	-4.30411151E+00	+1.04234871E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
4.687500	-3.11762696E-03	+4.04256241E-03	-4.24607167E+00	+8.21065678E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
4.750000	-3.44775636E-03	+4.03895623E-03	-4.20147830E+00	+6.10441886E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
4.812500	-3.69353176E-03	+4.03440308E-03	-4.16976643E+00	+4.07461337E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
4.875000	-3.84889370E-03	+4.02901490E-03	-4.15054564E+00	+2.09478103E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
4.937500	-3.91005015E-03	+4.02291140E-03	-4.14358167E+00	+1.40785702E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
5.000000	-3.87556717E-03	+4.01621735E-03	-4.14878582E+00	-1.81033773E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
5.062500	-3.74640077E-03	+4.00905996E-03	-4.16621089E+00	-3.78142353E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
5.125000	-3.52586970E-03	+4.00156638E-03	-4.19605361E+00	-5.79619973E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
5.187500	-3.21956966E-03	+3.99386137E-03	-4.23866339E+00	-7.88039037E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
5.250000	-2.83523170E-03	+3.98606516E-03	-4.29455849E+00	-1.00629990E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
5.312500	-2.38252790E-03	+3.97829160E-03	-4.36445088E+00	-1.23779016E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
5.375000	-1.87282954E-03	+3.97064654E-03	-4.44928226E+00	-1.48659204E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
5.437500	-1.31892350E-03	+3.96322652E-03	-4.55027488E+00	-1.75776164E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
5.500000	-7.34693918E-04	+3.95611776E-03	-4.66900246E+00	-2.05771316E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
5.562500	-1.34776780E-04	+3.94939545E-03	-4.80748903E+00	-2.39475164E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
5.625000	+4.65804042E-04	+3.94312333E-03	-4.96834642E+00	-2.77980204E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
5.687500	+1.05201052E-03	+3.93735361E-03	-5.15496428E+00	-3.22734779E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
5.750000	+1.60916479E-03	+3.93212705E-03	-5.37176489E+00	-3.75639683E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
5.812500	+2.12331504E-03	+3.92747342E-03	-5.62451389E+00	-4.39048068E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
5.875000	+2.58158373E-03	+3.92341208E-03	-5.92057498E+00	-5.15249403E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
5.937500	+2.97248994E-03	+3.91995279E-03	-6.26857564E+00	-6.03764454E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
6.000000	+3.28623741E-03	+3.91709669E-03	-6.67528055E+00	-6.90106902E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
6.062500	+3.51496149E-03	+3.91483733E-03	-7.13120927E+00	-7.08402894E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
6.125000	+3.65292837E-03	+3.91316185E-03	-7.56078416E+00	-4.95035858E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
6.187500	+3.69668178E-03	+3.91205217E-03	-7.75000409E+00	-1.10467914E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
1.562500	+2.76785660E-03	+4.09524536E-03	-5.93139443E+00	+5.36564217E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
1.593750	+2.53511083E-03	+4.09360375E-03	-5.77088882E+00	+4.90671657E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
1.625000	+2.28764785E-03	+4.09142603E-03	-5.62472464E+00	+4.47712926E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
1.656250	+2.02700603E-03	+4.08872453E-03	-5.49106824E+00	+4.10061869E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
1.687500	+1.75480572E-03	+4.08551382E-03	-5.36843597E+00	+3.76727352E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
1.718750	+1.47273908E-03	+4.08181069E-03	-5.25561365E+00	+3.46941932E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
1.750000	+1.18255954E-03	+4.07763401E-03	-5.15159727E+00	+3.20103708E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
1.781250	+8.86070848E-04	+4.07300466E-03	-5.05554883E+00	+2.95734774E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
1.812500	+5.85115838E-04	+4.06794544E-03	-4.96676303E+00	+2.73451247E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
1.843750	+2.81564931E-04	+4.06248089E-03	-4.88464180E+00	+2.52941382E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
1.875000	-2.26955113E-05	+4.05663723E-03	-4.80867467E+00	+2.33949410E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
1.906250	-3.25774928E-04	+4.05044219E-03	-4.73842342E+00	+2.16263454E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
1.937500	-6.25790329E-04	+4.04392489E-03	-4.67351001E+00	+1.99706384E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
1.968750	-9.20878018E-04	+4.03711571E-03	-4.61360693E+00	+1.84128828E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.000000	-1.20920519E-03	+4.03004611E-03	-4.55842949E+00	+1.69403765E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.031250	-1.48898136E-03	+4.02274849E-03	-4.50772958E+00	+1.55422308E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.062500	-1.75846948E-03	+4.01525607E-03	-4.46129055E+00	+1.42090372E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.093750	-2.01599681E-03	+4.00760269E-03	-4.41892309E+00	+1.29326028E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.125000	-2.25996534E-03	+3.99982265E-03	-4.38046178E+00	+1.17057371E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.156250	-2.48886174E-03	+3.99195058E-03	-4.34576224E+00	+1.05220798E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.187500	-2.70126688E-03	+3.98402128E-03	-4.31469878E+00	+9.37595928E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.218750	-2.89586465E-03	+3.97606953E-03	-4.28716249E+00	+8.26227646E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.250000	-3.07145029E-03	+3.96812994E-03	-4.26305956E+00	+7.17640717E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.281250	-3.22693791E-03	+3.96023683E-03	-4.24230995E+00	+6.11412041E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.312500	-3.36136735E-03	+3.95242402E-03	-4.22484630E+00	+5.07150850E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.343750	-3.47391028E-03	+3.94472473E-03	-4.21061302E+00	+4.04492673E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.375000	-3.56387543E-03	+3.93717139E-03	-4.19956551E+00	+3.03094064E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.406250	-3.63071303E-03	+3.92979554E-03	-4.19166964E+00	+2.02627896E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.437500	-3.67401832E-03	+3.92262766E-03	-4.18690127E+00	+1.02779107E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.468750	-3.69353423E-03	+3.91569706E-03	-4.18524595E+00	+3.24076537E-03	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.500000	-3.68915307E-03	+3.90903174E-03	-4.18669872E+00	-9.62896506E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.531250	-3.66091736E-03	+3.90265830E-03	-4.19126405E+00	-1.96113846E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.562500	-3.60901962E-03	+3.89660181E-03	-4.19895584E+00	-2.96536275E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.593750	-3.53380134E-03	+3.89088569E-03	-4.20979757E+00	-3.97867751E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.625000	-3.43575092E-03	+3.88553166E-03	-4.22382257E+00	-5.00429209E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.656250	-3.31550074E-03	+3.88055964E-03	-4.24107439E+00	-6.04555689E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.687500	-3.17382327E-03	+3.87598766E-03	-4.26160730E+00	-7.10600668E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.718750	-3.01162636E-03	+3.87183180E-03	-4.28548693E+00	-8.18940825E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.750000	-2.82994758E-03	+3.86810615E-03	-4.31279110E+00	-9.29981399E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.781250	-2.62994783E-03	+3.86482275E-03	-4.34361077E+00	-1.04416227E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.812500	-2.41290409E-03	+3.86199156E-03	-4.37805124E+00	-1.16196496E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.843750	-2.18020145E-03	+3.85962041E-03	-4.41623358E+00	-1.28392076E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.875000	-1.93332445E-03	+3.85771503E-03	-4.45829629E+00	-1.41062030E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.906250	-1.67384780E-03	+3.85627902E-03	-4.50439735E+00	-1.54272477E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.937500	-1.40342646E-03	+3.85531383E-03	-4.55471659E+00	-1.68097933E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.968750	-1.12378523E-03	+3.85481882E-03	-4.60945856E+00	-1.82622915E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.000000	-8.36707927E-04	+3.85479126E-03	-4.66885591E+00	-1.97943855E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.031250	-5.44026108E-04	+3.85522635E-03	-4.73317347E+00	-2.14171419E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.062500	-2.47607503E-04	+3.85611730E-03	-4.80271305E+00	-2.31433283E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.093750	+5.06557841E-05	+3.85745536E-03	-4.87781927E+00	-2.49246534E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02


==> anc/otoc_to_plot_bosonic_M600_L1.1225_n400_beta1.0000.dat <==
50.000000	+1.88429764E-01	+1.76608836E+00	+1.14908903E+00	-6.02496210E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
51.000000	+5.15380676E-01	+1.61816885E+00	+7.90988856E-01	-1.13704130E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
52.000000	+3.69207145E-01	+1.62596288E+00	+9.21680767E-01	+1.20853840E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
53.000000	+6.82976919E-01	+2.08729152E+00	+1.03269654E+00	+4.31422311E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
54.000000	+4.15434044E-01	+1.78544406E+00	+1.00796523E+00	-6.90405143E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
55.000000	+1.20125487E-01	+1.34332298E+00	+8.94615508E-01	+9.82676323E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
56.000000	+3.55972934E-01	+2.02351931E+00	+1.20450049E+00	+2.24501753E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
57.000000	+2.58240659E-01	+2.17468552E+00	+1.34361902E+00	-1.15387193E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
58.000000	+2.15940447E-01	+1.53983648E+00	+9.73726108E-01	-1.06536444E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
59.000000	-1.49110570E-01	+1.39956322E+00	+1.13054613E+00	+1.29910460E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
60.000000	+2.50691646E-03	+1.71920006E+00	+1.23354703E+00	+4.74483031E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
61.000000	+3.58922082E-02	+1.73872899E+00	+1.22544273E+00	-1.88936133E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
62.000000	+1.73066123E-01	+1.34954689E+00	+8.55674762E-01	-2.13422451E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
63.000000	+3.38918501E-01	+1.45012977E+00	+7.98597833E-01	+1.52027019E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
64.000000	+1.99961009E-01	+1.79449515E+00	+1.15972880E+00	+6.33132703E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
65.000000	+3.03012832E-01	+1.56422991E+00	+9.25224373E-01	-1.11307754E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
66.000000	+2.09894396E-01	+1.48619548E+00	+9.37113293E-01	+6.14990439E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
67.000000	+1.78411982E-01	+1.60470000E+00	+1.04822246E+00	+4.63525441E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
68.000000	+3.40572254E-01	+1.74085083E+00	+1.02981838E+00	+1.86786687E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
69.000000	-1.72714691E-01	+1.89956366E+00	+1.42179583E+00	+8.05946586E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
70.000000	-6.55430107E-02	+1.57965462E+00	+1.19100770E+00	-2.20882408E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
71.000000	+1.01711261E-01	+1.43398071E+00	+9.80031019E-01	+5.02244439E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
72.000000	-1.71396224E-01	+1.64764471E+00	+1.29145659E+00	+1.04394827E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
73.000000	-3.88906266E-02	+1.60271285E+00	+1.18882067E+00	-1.80092261E-03	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
74.000000	-1.17430805E-01	+1.69507002E+00	+1.28785474E+00	-5.29117755E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
75.000000	+2.18005651E-01	+1.69476483E+00	+1.08299712E+00	-1.30483288E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
76.000000	-2.41060784E-02	+1.37207539E+00	+1.02688817E+00	+2.19446781E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
77.000000	-2.16542843E-01	+1.32647370E+00	+1.12688648E+00	+7.30411779E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
78.000000	+2.10386583E-01	+1.82617552E+00	+1.17297052E+00	+1.45905243E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
79.000000	+1.89673319E-01	+2.25553988E+00	+1.41869696E+00	-8.51434497E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
80.000000	+2.44391184E-01	+1.60718442E+00	+1.00268362E+00	-3.00635540E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
81.000000	+7.69129590E-02	+1.20924437E+00	+8.17425883E-01	+1.48340393E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
82.000000	+2.69069422E-01	+2.10255204E+00	+1.29936441E+00	+1.60582141E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
83.000000	+7.17401706E-01	+2.27858333E+00	+1.13859017E+00	-2.63260651E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
84.000000	+4.66518227E-01	+1.54947595E+00	+7.72843107E-01	-2.18072631E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
85.000000	+3.95246241E-01	+1.40458732E+00	+7.02444903E-01	+1.05110182E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
86.000000	+3.09464044E-01	+1.64577966E+00	+9.83063471E-01	+1.14111860E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
87.000000	+4.81689346E-01	+1.74979153E+00	+9.30668623E-01	-3.63017736E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
88.000000	+3.16122611E-01	+1.55885531E+00	+9.10459923E-01	+1.33273129E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
89.000000	-1.70148664E-01	+1.48529277E+00	+1.19721488E+00	+7.14911176E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
90.000000	+4.62175882E-02	+1.47996987E+00	+1.05344216E+00	-8.15555891E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
91.000000	-8.30866434E-02	+1.32320545E+00	+1.03410370E+00	+7.71235448E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
92.000000	-1.03260207E-01	+1.56961206E+00	+1.20768925E+00	+1.51318326E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
93.000000	-1.83449754E-01	+1.71985777E+00	+1.33674035E+00	+5.04523023E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
94.000000	-3.61608593E-01	+1.48887438E+00	+1.30859385E+00	-1.96584651E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
95.000000	+2.74216469E-01	+1.55878626E+00	+9.43571052E-01	-5.26065712E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
96.000000	-3.98312748E-02	+1.62584886E+00	+1.20338071E+00	+2.29483777E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
97.000000	-3.85967088E-01	+1.64678671E+00	+1.40253861E+00	-9.81162131E-03	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
98.000000	-3.61088397E-02	+1.59720387E+00	+1.18375747E+00	-1.70102119E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
99.000000	-8.33225466E-02	+1.36323581E+00	+1.06233437E+00	-7.27440802E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
25.000000	-9.86099633E-01	+1.77712674E+00	+1.70954615E+00	-8.08330343E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
25.500000	-6.15426569E-01	+1.38021285E+00	+1.38411169E+00	-4.93407520E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
26.000000	-4.85959367E-01	+1.20110752E+00	+1.21613863E+00	+7.84142568E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
26.500000	-7.27491502E-01	+1.43093345E+00	+1.46252595E+00	+5.63453232E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
27.000000	-1.09436181E+00	+1.86935656E+00	+1.77959187E+00	+4.50685995E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
27.500000	-1.24477658E+00	+2.14263051E+00	+1.91321194E+00	+3.82344988E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
28.000000	-9.84507215E-01	+2.09472161E+00	+1.81782637E+00	-3.26828310E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
28.500000	-6.32480179E-01	+1.81054341E+00	+1.58638363E+00	-4.34532603E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
29.000000	-4.38124908E-01	+1.55588289E+00	+1.38329376E+00	-2.10268878E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
29.500000	-4.50518569E-01	+1.52922549E+00	+1.37611475E+00	+5.89621957E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
30.000000	-4.69253797E-01	+1.64586034E+00	+1.44225596E+00	+5.16972057E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
30.500000	-3.40350648E-01	+1.74443236E+00	+1.42781196E+00	-3.69201201E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
31.000000	-3.08548533E-01	+1.72989931E+00	+1.40533584E+00	-9.07503787E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
31.500000	-2.95720132E-01	+1.60819888E+00	+1.33706158E+00	-1.60482577E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
32.000000	-2.79680898E-01	+1.45653171E+00	+1.24485326E+00	-2.45963638E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
32.500000	-1.29900897E-01	+1.35886982E+00	+1.09109794E+00	-2.88290575E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
33.000000	+9.24691545E-02	+1.39383649E+00	+9.56562687E-01	-5.71227183E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
33.500000	+1.09812041E-01	+1.51592347E+00	+1.03397522E+00	+2.36558031E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
34.000000	+5.98047281E-04	+1.64927569E+00	+1.19312072E+00	+2.66478012E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
34.500000	-1.04774617E-01	+1.73070543E+00	+1.30045323E+00	+7.39305221E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
35.000000	-1.38902244E-01	+1.63628172E+00	+1.26705124E+00	-1.48696909E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
35.500000	-1.78454413E-01	+1.40341789E+00	+1.15175633E+00	-2.90959144E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
36.000000	-1.24779525E-01	+1.20225254E+00	+9.76092095E-01	-1.72069893E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
36.500000	-1.73485648E-01	+1.15832479E+00	+9.79686432E-01	+1.85180993E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
37.000000	-2.49188347E-01	+1.34781012E+00	+1.16127309E+00	+3.22628044E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
37.500000	-2.14841133E-01	+1.62405837E+00	+1.30231448E+00	+2.06040334E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
38.000000	-2.00476852E-01	+1.76191928E+00	+1.36731342E+00	+4.32541917E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
38.500000	-2.04593688E-01	+1.71559122E+00	+1.34556867E+00	-7.91727505E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
39.000000	-2.62330159E-01	+1.55068899E+00	+1.28814067E+00	-1.05461425E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
39.500000	-2.78191477E-01	+1.44980056E+00	+1.24010724E+00	-1.70914153E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
40.000000	-7.46350948E-02	+1.45354774E+00	+1.11722652E+00	-2.07403878E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
40.500000	+7.27762533E-02	+1.47710044E+00	+1.03270336E+00	-5.23855774E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
41.000000	+8.28506790E-02	+1.53303949E+00	+1.06484094E+00	+1.96138963E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
41.500000	-9.61284521E-02	+1.61250713E+00	+1.22884233E+00	+2.65491082E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
42.000000	-1.74257583E-01	+1.71689191E+00	+1.33033202E+00	+5.75093188E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
42.500000	+7.98392806E-03	+1.81776243E+00	+1.28635165E+00	-2.05464702E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
43.000000	+2.42894916E-01	+1.78279901E+00	+1.12486732E+00	-3.47673647E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
43.500000	+3.13515688E-01	+1.59181537E+00	+9.38677999E-01	-1.95800819E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
44.000000	+8.45222964E-02	+1.35059446E+00	+9.29066503E-01	+1.90205476E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
44.500000	-6.54534954E-02	+1.23739285E+00	+9.57698547E-01	+6.57951383E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
45.000000	+3.30842953E-03	+1.35548350E+00	+9.94861641E-01	+9.03563864E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
45.500000	+1.68370004E-01	+1.59441910E+00	+1.04805493E+00	+1.37198664E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
46.000000	+2.32046877E-01	+1.78306741E+00	+1.13206031E+00	+8.75841847E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
46.500000	+2.08937577E-01	+1.76551887E+00	+1.13563912E+00	-9.50984467E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
47.000000	+1.66508810E-01	+1.57682606E+00	+1.03696186E+00	-2.29672675E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
47.500000	+1.78271141E-01	+1.41543217E+00	+9.05966443E-01	-2.58370908E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
48.000000	+2.45367085E-01	+1.33456740E+00	+7.78590951E-01	+1.27154966E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
48.500000	+1.08034705E-01	+1.36102729E+00	+9.18681940E-01	+3.42720940E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
49.000000	-2.85736656E-02	+1.50586513E+00	+1.12131189E+00	+2.56150278E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
49.500000	+4.67237786E-02	+1.66552362E+00	+1.17483222E+00	-4.20689713E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
12.500000	-1.18505115E-02	+1.75929773E+00	+1.26477524E+00	-2.16354796E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
12.750000	-3.67758443E-02	+1.70981888E+00	+1.25081520E+00	-9.00448091E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
13.000000	-2.92193900E-02	+1.66395593E+00	+1.21975284E+00	-1.25104945E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
13.250000	-5.22603316E-04	+1.64016521E+00	+1.18826273E+00	-6.32280155E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
13.500000	+1.28951115E-03	+1.64177405E+00	+1.18813883E+00	+6.07266167E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
13.750000	-4.09853838E-02	+1.65028315E+00	+1.21862604E+00	+1.63413016E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
14.000000	-1.28293649E-01	+1.65185728E+00	+1.26984534E+00	+2.04130445E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
14.250000	-2.27830795E-01	+1.64517418E+00	+1.32069126E+00	+1.54214815E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
14.500000	-2.88291071E-01	+1.63455336E+00	+1.34695274E+00	+3.92899562E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
14.750000	-2.84374119E-01	+1.62578980E+00	+1.34033624E+00	-6.67639464E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
15.000000	-2.42810632E-01	+1.61690500E+00	+1.31357077E+00	-1.04913705E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
15.250000	-2.09890734E-01	+1.60265476E+00	+1.28787939E+00	-9.57470572E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
15.500000	-1.83504958E-01	+1.58927704E+00	+1.26569724E+00	-8.71722351E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
15.750000	-1.44273804E-01	+1.59096682E+00	+1.24429327E+00	-2.79886929E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
16.000000	-1.30760300E-01	+1.61738555E+00	+1.25170289E+00	+1.04899496E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
16.250000	-1.66423118E-01	+1.66225952E+00	+1.29674302E+00	+2.18494352E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
16.500000	-2.47654908E-01	+1.70229345E+00	+1.36095007E+00	+2.35806510E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
16.750000	-3.41474430E-01	+1.71604088E+00	+1.41464627E+00	+1.35658603E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
17.000000	-3.94687752E-01	+1.69211308E+00	+1.42877937E+00	-4.18761569E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
17.250000	-3.84005759E-01	+1.63087701E+00	+1.39370819E+00	-2.18693792E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
17.500000	-3.28579716E-01	+1.54206903E+00	+1.31943248E+00	-3.53866389E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
17.750000	-2.47846510E-01	+1.44029431E+00	+1.21677500E+00	-4.56957946E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
18.000000	-1.37039978E-01	+1.35151572E+00	+1.09095350E+00	-4.85816570E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
18.250000	-1.82040694E-02	+1.30587812E+00	+9.73866715E-01	-3.03655741E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
18.500000	+4.07393010E-02	+1.31961132E+00	+9.39125633E-01	+9.00911774E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
18.750000	+2.26439626E-03	+1.38735440E+00	+1.01891230E+00	+4.31998142E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
19.000000	-9.33334882E-02	+1.49387614E+00	+1.15512470E+00	+5.54497432E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
19.250000	-2.08924599E-01	+1.61869406E+00	+1.29616102E+00	+5.09657097E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
19.500000	-3.11755865E-01	+1.73612610E+00	+1.40995325E+00	+3.68552228E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
19.750000	-3.67869740E-01	+1.82956346E+00	+1.48043713E+00	+2.15371816E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
20.000000	-3.99028659E-01	+1.88169316E+00	+1.51763916E+00	+8.52755837E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
20.250000	-4.20131298E-01	+1.87302175E+00	+1.52307493E+00	-8.70446589E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
20.500000	-3.78637033E-01	+1.80495152E+00	+1.47411683E+00	-2.98393338E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
20.750000	-2.81570150E-01	+1.69375117E+00	+1.37387826E+00	-3.97547976E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
21.000000	-2.28953446E-01	+1.56101083E+00	+1.27534284E+00	-3.51039631E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
21.250000	-2.30070783E-01	+1.42726483E+00	+1.19835844E+00	-2.91224773E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
21.500000	-2.46042553E-01	+1.30136855E+00	+1.12973046E+00	-2.45981439E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
21.750000	-2.70870727E-01	+1.19466453E+00	+1.07536772E+00	-1.78736316E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
22.000000	-2.87975699E-01	+1.12714541E+00	+1.04036230E+00	-9.06643613E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
22.250000	-2.77363035E-01	+1.12321966E+00	+1.03003554E+00	+6.78623228E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
22.500000	-2.67171126E-01	+1.19679061E+00	+1.07429346E+00	+2.83609224E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
22.750000	-2.80614324E-01	+1.33334921E+00	+1.17184015E+00	+4.48608532E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
23.000000	-3.22335531E-01	+1.50974192E+00	+1.29859773E+00	+5.33273409E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
23.250000	-4.01343968E-01	+1.70579203E+00	+1.43847686E+00	+5.58598716E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
23.500000	-5.23842015E-01	+1.89853647E+00	+1.57789708E+00	+5.11385971E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
23.750000	-6.59481958E-01	+2.06158118E+00	+1.69416984E+00	+4.02256713E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
24.000000	-7.96065012E-01	+2.16597510E+00	+1.77902544E+00	+2.71298699E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
24.250000	-9.30365714E-01	+2.18601410E+00	+1.82981919E+00	+1.21806643E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
24.500000	-1.03388480E+00	+2.11416006E+00	+1.83992876E+00	-5.16946641E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
24.750000	-1.06849101E+00	+1.96837079E+00	+1.80397186E+00	-2.35960533E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.250000	+6.12496770E-01	+1.67560110E+00	+7.54340423E-01	-8.47178226E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.375000	+6.08918284E-01	+1.66838751E+00	+7.50915230E-01	+2.99147385E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.500000	+5.89217902E-01	+1.66030266E+00	+7.61819108E-01	+1.67678634E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.625000	+5.47230190E-01	+1.65205603E+00	+7.92834889E-01	+3.22806359E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.750000	+4.82875497E-01	+1.64398210E+00	+8.42520698E-01	+4.38856226E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.875000	+4.03345791E-01	+1.63628604E+00	+9.02548945E-01	+4.76571197E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
7.000000	+3.21040923E-01	+1.62906324E+00	+9.61663497E-01	+4.31490833E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
7.125000	+2.48963523E-01	+1.62234300E+00	+1.01042165E+00	+3.30998076E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
7.250000	+1.95575692E-01	+1.61644068E+00	+1.04441302E+00	+2.16964820E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
7.375000	+1.62378247E-01	+1.61230882E+00	+1.06466286E+00	+1.24625093E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
7.500000	+1.45656100E-01	+1.61148679E+00	+1.07556929E+00	+7.04483881E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
7.625000	+1.39960724E-01	+1.61565382E+00	+1.08227496E+00	+5.36832017E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
7.750000	+1.40317714E-01	+1.62595363E+00	+1.08899009E+00	+6.50596469E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
7.875000	+1.42479929E-01	+1.64237130E+00	+1.09853987E+00	+9.28738424E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
8.000000	+1.43060180E-01	+1.66359385E+00	+1.11220855E+00	+1.22773829E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
8.125000	+1.40868450E-01	+1.68751047E+00	+1.12923332E+00	+1.38022847E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
8.250000	+1.37933681E-01	+1.71185015E+00	+1.14671426E+00	+1.25028376E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
8.375000	+1.38520801E-01	+1.73426983E+00	+1.16049042E+00	+7.83655719E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
8.500000	+1.46985535E-01	+1.75204126E+00	+1.16630565E+00	+2.44809870E-03	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
8.625000	+1.65522453E-01	+1.76224842E+00	+1.16110244E+00	-8.57893399E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
8.750000	+1.91749517E-01	+1.76274760E+00	+1.14485832E+00	-1.57929581E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
8.875000	+2.18023999E-01	+1.75293572E+00	+1.12162005E+00	-1.87442953E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
9.000000	+2.34447853E-01	+1.73352608E+00	+1.09799758E+00	-1.68991321E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
9.125000	+2.34270924E-01	+1.70568668E+00	+1.07937222E+00	-1.25282760E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
9.250000	+2.17548499E-01	+1.67040223E+00	+1.06667689E+00	-9.03282173E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
9.375000	+1.90020426E-01	+1.62858096E+00	+1.05679016E+00	-8.48926158E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
9.500000	+1.59352371E-01	+1.58169686E+00	+1.04545374E+00	-1.09839553E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
9.625000	+1.32651071E-01	+1.53224633E+00	+1.02933027E+00	-1.56082420E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
9.750000	+1.15712694E-01	+1.48362533E+00	+1.00643313E+00	-2.10919718E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
9.875000	+1.11893839E-01	+1.43960053E+00	+9.76600345E-01	-2.54874595E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
10.000000	+1.20202649E-01	+1.40367259E+00	+9.42714484E-01	-2.63245969E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
10.125000	+1.35492843E-01	+1.37863438E+00	+9.10788853E-01	-2.22499938E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
10.250000	+1.52445929E-01	+1.36647218E+00	+8.87089499E-01	-1.45932492E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
10.375000	+1.69745390E-01	+1.36835059E+00	+8.74305730E-01	-6.36722052E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
10.500000	+1.89602937E-01	+1.38445725E+00	+8.71171448E-01	+6.79573546E-03	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
10.625000	+2.13139493E-01	+1.41378278E+00	+8.76004664E-01	+7.32773147E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
10.750000	+2.36974644E-01	+1.45391961E+00	+8.89490776E-01	+1.48140391E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
10.875000	+2.55198190E-01	+1.50114108E+00	+9.13039762E-01	+2.23589607E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
11.000000	+2.64244873E-01	+1.55115101E+00	+9.45388178E-01	+2.78388076E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
11.125000	+2.64514965E-01	+1.60026051E+00	+9.82636781E-01	+3.04534544E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
11.250000	+2.57407578E-01	+1.64611671E+00	+1.02152181E+00	+3.13863012E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
11.375000	+2.42693525E-01	+1.68747106E+00	+1.06110253E+00	+3.20585704E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
11.500000	+2.18825603E-01	+1.72341654E+00	+1.10166824E+00	+3.28047935E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
11.625000	+1.84712726E-01	+1.75297369E+00	+1.14311452E+00	+3.29152870E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
11.750000	+1.41737919E-01	+1.77537567E+00	+1.18395646E+00	+3.10768014E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
11.875000	+9.55199165E-02	+1.79048025E+00	+1.22080652E+00	+2.60657878E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
12.000000	+5.49124969E-02	+1.79855052E+00	+1.24912093E+00	+1.79519553E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
12.125000	+2.68135187E-02	+1.79957631E+00	+1.26568641E+00	+8.76293392E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
12.250000	+1.09015169E-02	+1.79315948E+00	+1.27102826E+00	+1.41735172E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
12.375000	+2.71184958E-04	+1.77932669E+00	+1.26922979E+00	-4.29490876E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.125000	+1.16762644E+00	+1.84253984E+00	+2.99976284E-01	+1.37253827E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.187500	+1.11513333E+00	+1.79625708E+00	+3.09135902E-01	+1.55853930E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.250000	+1.06353202E+00	+1.75172282E+00	+3.19458025E-01	+1.69272636E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.312500	+1.01347528E+00	+1.70916453E+00	+3.30294981E-01	+1.72739988E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.375000	+9.65586383E-01	+1.66879853E+00	+3.41050524E-01	+1.67608181E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.437500	+9.20413871E-01	+1.63083228E+00	+3.51246004E-01	+1.56133145E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.500000	+8.78393713E-01	+1.59546500E+00	+3.60567167E-01	+1.41358882E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.562500	+8.39802246E-01	+1.56288521E+00	+3.68915864E-01	+1.27309845E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.625000	+8.04690660E-01	+1.53326451E+00	+3.76480898E-01	+1.19148202E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.687500	+7.72816280E-01	+1.50674909E+00	+3.83809389E-01	+1.22806613E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.750000	+7.43606953E-01	+1.48345130E+00	+3.91831724E-01	+1.43891851E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.812500	+7.16191246E-01	+1.46344436E+00	+4.01795871E-01	+1.86152488E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.875000	+6.89499822E-01	+1.44676151E+00	+4.15100785E-01	+2.50105752E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.937500	+6.62414470E-01	+1.43339814E+00	+4.33059090E-01	+3.32328788E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.000000	+6.33931307E-01	+1.42331301E+00	+4.56641884E-01	+4.25602658E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.062500	+6.03313916E-01	+1.41642483E+00	+4.86259422E-01	+5.19849729E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.125000	+5.70223769E-01	+1.41260375E+00	+5.21623100E-01	+6.03727018E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.187500	+5.34814688E-01	+1.41166246E+00	+5.61725299E-01	+6.66655579E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.250000	+4.97768863E-01	+1.41335381E+00	+6.04955048E-01	+7.00839988E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.312500	+4.60251235E-01	+1.41738044E+00	+6.49330298E-01	+7.02661905E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.375000	+4.23775536E-01	+1.42341621E+00	+6.92787786E-01	+6.73018142E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.437500	+3.89999984E-01	+1.43113386E+00	+7.33457566E-01	+6.16647078E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.500000	+3.60489620E-01	+1.44023094E+00	+7.69868670E-01	+5.40866631E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.562500	+3.36489481E-01	+1.45044667E+00	+8.01065894E-01	+4.54196206E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.625000	+3.18750345E-01	+1.46156706E+00	+8.26643196E-01	+3.65130208E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.687500	+3.07442028E-01	+1.47341976E+00	+8.46707170E-01	+2.81088555E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.750000	+3.02179594E-01	+1.48586416E+00	+8.61779266E-01	+2.07485550E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.812500	+3.02168064E-01	+1.49878180E+00	+8.72642864E-01	+1.46995106E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.875000	+3.06434625E-01	+1.51206971E+00	+8.80153654E-01	+9.92805531E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.937500	+3.14078727E-01	+1.52563505E+00	+8.85052933E-01	+6.14206579E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.000000	+3.24460926E-01	+1.53938800E+00	+8.87831236E-01	+2.89595910E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.062500	+3.37281353E-01	+1.55323140E+00	+8.88672882E-01	-2.76207591E-03	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.125000	+3.52541551E-01	+1.56704923E+00	+8.87485977E-01	-3.73429213E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.187500	+3.70411569E-01	+1.58069895E+00	+8.84005017E-01	-7.63421949E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.250000	+3.91039238E-01	+1.59401227E+00	+8.77943202E-01	-1.18746299E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.312500	+4.14350948E-01	+1.60680636E+00	+8.69161730E-01	-1.61004997E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.375000	+4.39898097E-01	+1.61890255E+00	+8.57817578E-01	-1.97668198E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.437500	+4.66793867E-01	+1.63014648E+00	+8.44453205E-01	-2.22574012E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.500000	+4.93767542E-01	+1.64042213E+00	+8.29995826E-01	-2.30499628E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.562500	+5.19342649E-01	+1.64965450E+00	+8.15640751E-01	-2.19016446E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.625000	+5.42112168E-01	+1.65780054E+00	+8.02618770E-01	-1.89921640E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.687500	+5.61038467E-01	+1.66483250E+00	+7.91900546E-01	-1.49405612E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.750000	+5.75676376E-01	+1.67072185E+00	+7.83943069E-01	-1.06520419E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.812500	+5.86237058E-01	+1.67543143E+00	+7.78585494E-01	-7.04251023E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.875000	+5.93472246E-01	+1.67892019E+00	+7.75139931E-01	-4.75803230E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.937500	+5.98423755E-01	+1.68115932E+00	+7.72637954E-01	-4.00089031E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.000000	+6.02120584E-01	+1.68215363E+00	+7.70138818E-01	-4.51060894E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.062500	+6.05311084E-01	+1.68195908E+00	+7.66999692E-01	-5.67993759E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.125000	+6.08297000E-01	+1.68068905E+00	+7.63038896E-01	-6.74270889E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.187500	+6.10894217E-01	+1.67850595E+00	+7.58571306E-01	-7.55357949E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.562500	+2.15343917E+00	+2.44308831E+00	-5.45937749E-01	+1.71371611E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.593750	+2.15786210E+00	+2.46330039E+00	-4.92860337E-01	+1.68323828E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.625000	+2.16009500E+00	+2.48187649E+00	-4.40735357E-01	+1.65112460E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.656250	+2.16014071E+00	+2.49878256E+00	-3.89665050E-01	+1.61570264E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.687500	+2.15801633E+00	+2.51398907E+00	-3.39753942E-01	+1.57689128E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.718750	+2.15375430E+00	+2.52747127E+00	-2.91109345E-01	+1.53460748E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.750000	+2.14740321E+00	+2.53920933E+00	-2.43840974E-01	+1.48879226E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.781250	+2.13902803E+00	+2.54918842E+00	-1.98059828E-01	+1.43943130E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.812500	+2.12870989E+00	+2.55739883E+00	-1.53876518E-01	+1.38656949E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.843750	+2.11654531E+00	+2.56383608E+00	-1.11399235E-01	+1.33031944E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.875000	+2.10264496E+00	+2.56850095E+00	-7.07315530E-02	+1.27086400E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.906250	+2.08713191E+00	+2.57139962E+00	-3.19702350E-02	+1.20845370E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.937500	+2.07013953E+00	+2.57254369E+00	+4.79680307E-03	+1.14339994E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.968750	+2.05180905E+00	+2.57195028E+00	+3.94922612E-02	+1.07606533E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.000000	+2.03228704E+00	+2.56964206E+00	+7.20508864E-02	+1.00685249E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.031250	+2.01172263E+00	+2.56564727E+00	+1.02420542E-01	+9.36192655E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.062500	+1.99026489E+00	+2.55999971E+00	+1.30562927E-01	+8.64535397E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.093750	+1.96806025E+00	+2.55273874E+00	+1.56454004E-01	+7.92340287E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.125000	+1.94525004E+00	+2.54390913E+00	+1.80084195E-01	+7.20071219E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.156250	+1.92196830E+00	+2.53356101E+00	+2.01458455E-01	+6.48193545E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.187500	+1.89833973E+00	+2.52174972E+00	+2.20596292E-01	+5.77173845E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.218750	+1.87447787E+00	+2.50853554E+00	+2.37531820E-01	+5.07481684E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.250000	+1.85048356E+00	+2.49398354E+00	+2.52313897E-01	+4.39592367E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.281250	+1.82644353E+00	+2.47816315E+00	+2.65006343E-01	+3.73989420E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.312500	+1.80242930E+00	+2.46114784E+00	+2.75688236E-01	+3.11165336E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.343750	+1.77849636E+00	+2.44301456E+00	+2.84454177E-01	+2.51619175E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.375000	+1.75468361E+00	+2.42384317E+00	+2.91414434E-01	+1.95849802E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.406250	+1.73101338E+00	+2.40371568E+00	+2.96694790E-01	+1.44344048E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.437500	+1.70749177E+00	+2.38271547E+00	+3.00435937E-01	+9.75597769E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.468750	+1.68410974E+00	+2.36092636E+00	+3.02792276E-01	+5.59047614E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.500000	+1.66084465E+00	+2.33843174E+00	+3.03929985E-01	+1.97132295E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.531250	+1.63766254E+00	+2.31531357E+00	+3.04024352E-01	-1.07771719E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.562500	+1.61452077E+00	+2.29165160E+00	+3.03256412E-01	-3.54447459E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.593750	+1.59137111E+00	+2.26752260E+00	+3.01809056E-01	-5.42962032E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.625000	+1.56816289E+00	+2.24299976E+00	+2.99862899E-01	-6.74696673E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.656250	+1.54484607E+00	+2.21815234E+00	+2.97592202E-01	-7.52270474E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.687500	+1.52137396E+00	+2.19304541E+00	+2.95161208E-01	-7.79364211E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.718750	+1.49770533E+00	+2.16773988E+00	+2.92721175E-01	-7.60469701E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.750000	+1.47380602E+00	+2.14229264E+00	+2.90408273E-01	-7.00605191E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.781250	+1.44964978E+00	+2.11675680E+00	+2.88342393E-01	-6.05043986E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.812500	+1.42521861E+00	+2.09118210E+00	+2.86626748E-01	-4.79099360E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.843750	+1.40050281E+00	+2.06561526E+00	+2.85348022E-01	-3.27994062E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.875000	+1.37550070E+00	+2.04010038E+00	+2.84576785E-01	-1.56820900E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.906250	+1.35021852E+00	+2.01467939E+00	+2.84367891E-01	+2.94224920E-03	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.937500	+1.32467036E+00	+1.98939227E+00	+2.84760676E-01	+2.25760246E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.968750	+1.29887833E+00	+1.96427741E+00	+2.85778893E-01	+4.27170658E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.000000	+1.27287284E+00	+1.93937181E+00	+2.87430492E-01	+6.28565842E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.031250	+1.24669291E+00	+1.91471118E+00	+2.89707429E-01	+8.24846039E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.062500	+1.22038630E+00	+1.89033013E+00	+2.92585780E-01	+1.01103501E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.093750	+1.19400936E+00	+1.86626219E+00	+2.96026398E-01	+1.19096066E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.781250	+1.46148962E+00	+1.56343880E+00	-1.59013367E+00	+3.81377896E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.796875	+1.48242888E+00	+1.58449368E+00	-1.58900021E+00	+1.06945915E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.812500	+1.50329701E+00	+1.60558748E+00	-1.58679161E+00	+1.76538821E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.828125	+1.52407633E+00	+1.62670576E+00	-1.58348337E+00	+2.47620520E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.843750	+1.54474921E+00	+1.64783429E+00	-1.57905347E+00	+3.20011349E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.859375	+1.56529810E+00	+1.66895901E+00	-1.57348301E+00	+3.93495976E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.875000	+1.58570564E+00	+1.69006616E+00	-1.56675672E+00	+4.67825158E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.890625	+1.60595469E+00	+1.71114220E+00	-1.55886348E+00	+5.42718624E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.906250	+1.62602837E+00	+1.73217393E+00	-1.54979677E+00	+6.17869047E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.921875	+1.64591019E+00	+1.75314844E+00	-1.53955507E+00	+6.92947002E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.937500	+1.66558399E+00	+1.77405316E+00	-1.52814217E+00	+7.67606757E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.953125	+1.68503411E+00	+1.79487586E+00	-1.51556736E+00	+8.41492727E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.968750	+1.70424531E+00	+1.81560468E+00	-1.50184552E+00	+9.14246340E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.984375	+1.72320290E+00	+1.83622812E+00	-1.48699716E+00	+9.85513090E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.000000	+1.74189271E+00	+1.85673500E+00	-1.47104824E+00	+1.05494951E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.015625	+1.76030112E+00	+1.87711456E+00	-1.45402999E+00	+1.12222979E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.031250	+1.77841510E+00	+1.89735634E+00	-1.43597856E+00	+1.18705188E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.046875	+1.79622218E+00	+1.91745023E+00	-1.41693462E+00	+1.24914276E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.062500	+1.81371044E+00	+1.93738644E+00	-1.39694285E+00	+1.30826282E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.078125	+1.83086854E+00	+1.95715549E+00	-1.37605140E+00	+1.36420919E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.093750	+1.84768567E+00	+1.97674817E+00	-1.35431131E+00	+1.41681796E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.109375	+1.86415155E+00	+1.99615556E+00	-1.33177584E+00	+1.46596532E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.125000	+1.88025637E+00	+2.01536892E+00	-1.30849989E+00	+1.51156755E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.140625	+1.89599077E+00	+2.03437979E+00	-1.28453936E+00	+1.55358009E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.156250	+1.91134582E+00	+2.05317985E+00	-1.25995052E+00	+1.59199571E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.171875	+1.92631297E+00	+2.07176096E+00	-1.23478949E+00	+1.62684189E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.187500	+1.94088399E+00	+2.09011513E+00	-1.20911171E+00	+1.65817763E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.203125	+1.95505096E+00	+2.10823448E+00	-1.18297144E+00	+1.68608981E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.218750	+1.96880622E+00	+2.12611123E+00	-1.15642140E+00	+1.71068927E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.234375	+1.98214230E+00	+2.14373770E+00	-1.12951240E+00	+1.73210667E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.250000	+1.99505192E+00	+2.16110625E+00	-1.10229307E+00	+1.75048839E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.265625	+2.00752797E+00	+2.17820934E+00	-1.07480964E+00	+1.76599253E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.281250	+2.01956344E+00	+2.19503944E+00	-1.04710580E+00	+1.77878499E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.296875	+2.03115140E+00	+2.21158909E+00	-1.01922261E+00	+1.78903594E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.312500	+2.04228503E+00	+2.22785085E+00	-9.91198428E-01	+1.79691648E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.328125	+2.05295756E+00	+2.24381736E+00	-9.63068967E-01	+1.80259573E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.343750	+2.06316228E+00	+2.25948126E+00	-9.34867311E-01	+1.80623826E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.359375	+2.07289257E+00	+2.27483529E+00	-9.06624022E-01	+1.80800189E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.375000	+2.08214185E+00	+2.28987220E+00	-8.78367252E-01	+1.80803591E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.390625	+2.09090364E+00	+2.30458484E+00	-8.50122899E-01	+1.80647965E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.406250	+2.09917159E+00	+2.31896616E+00	-8.21914763E-01	+1.80346136E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.421875	+2.10693946E+00	+2.33300916E+00	-7.93764732E-01	+1.79909752E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.437500	+2.11420120E+00	+2.34670699E+00	-7.65692966E-01	+1.79349234E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.453125	+2.12095096E+00	+2.36005290E+00	-7.37718096E-01	+1.78673764E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.468750	+2.12718315E+00	+2.37304030E+00	-7.09857415E-01	+1.77891289E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.484375	+2.13289249E+00	+2.38566276E+00	-6.82127068E-01	+1.77008552E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.500000	+2.13807404E+00	+2.39791399E+00	-6.54542242E-01	+1.76031139E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.515625	+2.14272328E+00	+2.40978793E+00	-6.27117337E-01	+1.74963548E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.531250	+2.14683615E+00	+2.42127870E+00	-5.99866133E-01	+1.73809259E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.546875	+2.15040909E+00	+2.43238064E+00	-5.72801944E-01	+1.72612371E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.390625	+9.62738197E-01	+1.09273883E+00	-1.34706881E+00	-1.11394246E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.398438	+9.71465160E-01	+1.10034542E+00	-1.35572430E+00	-1.10186340E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.406250	+9.80273369E-01	+1.10805498E+00	-1.36428543E+00	-1.08941522E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.414062	+9.89160594E-01	+1.11586561E+00	-1.37274642E+00	-1.07624865E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.421875	+9.98124670E-01	+1.12377543E+00	-1.38110181E+00	-1.06240244E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.429688	+1.00716349E+00	+1.13178256E+00	-1.38934645E+00	-1.04791344E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.437500	+1.01627502E+00	+1.13988516E+00	-1.39747546E+00	-1.03281650E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.445312	+1.02545724E+00	+1.14808138E+00	-1.40548421E+00	-1.01714443E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.453125	+1.03470822E+00	+1.15636938E+00	-1.41336834E+00	-1.00092793E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.460938	+1.04402605E+00	+1.16474732E+00	-1.42112371E+00	-9.84195567E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.468750	+1.05340885E+00	+1.17321340E+00	-1.42874640E+00	-9.66973718E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.476562	+1.06285479E+00	+1.18176580E+00	-1.43623267E+00	-9.49286582E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.484375	+1.07236206E+00	+1.19040272E+00	-1.44357900E+00	-9.31156166E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.492188	+1.08192888E+00	+1.19912234E+00	-1.45078199E+00	-9.12602299E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.500000	+1.09155348E+00	+1.20792288E+00	-1.45783841E+00	-8.93642648E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.507812	+1.10123411E+00	+1.21680255E+00	-1.46474516E+00	-8.74292749E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.515625	+1.11096904E+00	+1.22575956E+00	-1.47149923E+00	-8.54566047E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.523438	+1.12075655E+00	+1.23479211E+00	-1.47809775E+00	-8.34473945E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.531250	+1.13059491E+00	+1.24389843E+00	-1.48453789E+00	-8.14025861E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.539062	+1.14048241E+00	+1.25307672E+00	-1.49081690E+00	-7.93229293E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.546875	+1.15041734E+00	+1.26232522E+00	-1.49693210E+00	-7.72089893E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.554688	+1.16039797E+00	+1.27164212E+00	-1.50288081E+00	-7.50611550E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.562500	+1.17042259E+00	+1.28102564E+00	-1.50866040E+00	-7.28796474E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.570312	+1.18048945E+00	+1.29047400E+00	-1.51426825E+00	-7.06645294E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.578125	+1.19059683E+00	+1.29998539E+00	-1.51970174E+00	-6.84157160E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.585938	+1.20074295E+00	+1.30955803E+00	-1.52495821E+00	-6.61329847E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.593750	+1.21092607E+00	+1.31919011E+00	-1.53003501E+00	-6.38159870E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.601562	+1.22114439E+00	+1.32887983E+00	-1.53492946E+00	-6.14642601E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.609375	+1.23139612E+00	+1.33862539E+00	-1.53963881E+00	-5.90772397E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.617188	+1.24167943E+00	+1.34842497E+00	-1.54416028E+00	-5.66542722E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.625000	+1.25199250E+00	+1.35827674E+00	-1.54849104E+00	-5.41946285E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.632812	+1.26233346E+00	+1.36817890E+00	-1.55262819E+00	-5.16975174E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.640625	+1.27270044E+00	+1.37812961E+00	-1.55656877E+00	-4.91620999E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.648438	+1.28309155E+00	+1.38812704E+00	-1.56030977E+00	-4.65875037E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.656250	+1.29350485E+00	+1.39816935E+00	-1.56384807E+00	-4.39728375E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.664062	+1.30393842E+00	+1.40825471E+00	-1.56718052E+00	-4.13172064E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.671875	+1.31439028E+00	+1.41838126E+00	-1.57030388E+00	-3.86197269E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.679688	+1.32485845E+00	+1.42854716E+00	-1.57321485E+00	-3.58795422E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.687500	+1.33534092E+00	+1.43875055E+00	-1.57591006E+00	-3.30958376E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.695312	+1.34583567E+00	+1.44898957E+00	-1.57838608E+00	-3.02678558E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.703125	+1.35634066E+00	+1.45926237E+00	-1.58063941E+00	-2.73949124E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.710938	+1.36685380E+00	+1.46956709E+00	-1.58266653E+00	-2.44764108E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.718750	+1.37737301E+00	+1.47990187E+00	-1.58446385E+00	-2.15118572E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.726562	+1.38789620E+00	+1.49026483E+00	-1.58602776E+00	-1.85008755E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.734375	+1.39842123E+00	+1.50065413E+00	-1.58735462E+00	-1.54432207E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.742188	+1.40894598E+00	+1.51106789E+00	-1.58844076E+00	-1.23387934E-01	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.750000	+1.41946828E+00	+1.52150427E+00	-1.58928255E+00	-9.18765195E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.757812	+1.42998598E+00	+1.53196140E+00	-1.58987633E+00	-5.99002534E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.765625	+1.44049690E+00	+1.54243743E+00	-1.59021849E+00	-2.74632414E-02	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.773438	+1.45099884E+00	+1.55293051E+00	-1.59030545E+00	+5.20288311E-03	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.195312	+7.79339626E-01	+9.41794845E-01	-1.12420571E+00	-1.02510042E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.199219	+7.82167369E-01	+9.43969915E-01	-1.12823135E+00	-1.03602944E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.203125	+7.85037800E-01	+9.46183417E-01	-1.13229969E+00	-1.04673875E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.207031	+7.87950332E-01	+9.48435110E-01	-1.13640900E+00	-1.05700911E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.210938	+7.90904380E-01	+9.50724754E-01	-1.14055757E+00	-1.06684164E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.214844	+7.93899363E-01	+9.53052108E-01	-1.14474370E+00	-1.07623781E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.218750	+7.96934705E-01	+9.55416926E-01	-1.14896568E+00	-1.08519938E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.222656	+8.00009832E-01	+9.57818964E-01	-1.15322182E+00	-1.09372841E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.226562	+8.03124176E-01	+9.60257975E-01	-1.15751043E+00	-1.10182725E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.230469	+8.06277174E-01	+9.62733711E-01	-1.16182985E+00	-1.10949856E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.234375	+8.09468268E-01	+9.65245924E-01	-1.16617839E+00	-1.11674523E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.238281	+8.12696904E-01	+9.67794362E-01	-1.17055442E+00	-1.12357043E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.242188	+8.15962535E-01	+9.70378775E-01	-1.17495629E+00	-1.12997759E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.246094	+8.19264621E-01	+9.72998912E-01	-1.17938237E+00	-1.13597035E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.250000	+8.22602625E-01	+9.75654520E-01	-1.18383105E+00	-1.14155261E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.253906	+8.25976019E-01	+9.78345345E-01	-1.18830075E+00	-1.14672847E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.257812	+8.29384279E-01	+9.81071134E-01	-1.19278987E+00	-1.15150225E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.261719	+8.32826891E-01	+9.83831633E-01	-1.19729686E+00	-1.15587843E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.265625	+8.36303344E-01	+9.86626587E-01	-1.20182017E+00	-1.15986172E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.269531	+8.39813136E-01	+9.89455742E-01	-1.20635828E+00	-1.16345698E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.273438	+8.43355772E-01	+9.92318841E-01	-1.21090968E+00	-1.16666923E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.277344	+8.46930762E-01	+9.95215631E-01	-1.21547288E+00	-1.16950366E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.281250	+8.50537625E-01	+9.98145856E-01	-1.22004642E+00	-1.17196558E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.285156	+8.54175887E-01	+1.00110926E+00	-1.22462886E+00	-1.17406043E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.289062	+8.57845081E-01	+1.00410559E+00	-1.22921877E+00	-1.17579379E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.292969	+8.61544746E-01	+1.00713458E+00	-1.23381475E+00	-1.17717134E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.296875	+8.65274429E-01	+1.01019600E+00	-1.23841542E+00	-1.17819885E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.300781	+8.69033686E-01	+1.01328957E+00	-1.24301943E+00	-1.17888218E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.304688	+8.72822077E-01	+1.01641504E+00	-1.24762544E+00	-1.17922727E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.308594	+8.76639172E-01	+1.01957217E+00	-1.25223214E+00	-1.17924014E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.312500	+8.80484546E-01	+1.02276069E+00	-1.25683825E+00	-1.17892686E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.316406	+8.84357783E-01	+1.02598036E+00	-1.26144251E+00	-1.17829354E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.320312	+8.88258472E-01	+1.02923091E+00	-1.26604367E+00	-1.17734633E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.324219	+8.92186211E-01	+1.03251211E+00	-1.27064053E+00	-1.17609144E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.328125	+8.96140604E-01	+1.03582369E+00	-1.27523189E+00	-1.17453505E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.332031	+9.00121261E-01	+1.03916541E+00	-1.27981658E+00	-1.17268340E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.335938	+9.04127802E-01	+1.04253702E+00	-1.28439348E+00	-1.17054271E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.339844	+9.08159849E-01	+1.04593826E+00	-1.28896145E+00	-1.16811919E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.343750	+9.12217034E-01	+1.04936888E+00	-1.29351941E+00	-1.16541907E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.347656	+9.16298995E-01	+1.05282865E+00	-1.29806628E+00	-1.16244852E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.351562	+9.20405376E-01	+1.05631730E+00	-1.30260104E+00	-1.15921370E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.355469	+9.24535825E-01	+1.05983460E+00	-1.30712264E+00	-1.15572075E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.359375	+9.28690001E-01	+1.06338029E+00	-1.31163010E+00	-1.15197574E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.363281	+9.32867564E-01	+1.06695414E+00	-1.31612245E+00	-1.14798471E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.367188	+9.37068183E-01	+1.07055589E+00	-1.32059873E+00	-1.14375364E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.371094	+9.41291532E-01	+1.07418530E+00	-1.32505803E+00	-1.13928845E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.375000	+9.45537291E-01	+1.07784213E+00	-1.32949943E+00	-1.13459499E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.378906	+9.49805144E-01	+1.08152614E+00	-1.33392205E+00	-1.12967903E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.382812	+9.54094781E-01	+1.08523709E+00	-1.33832504E+00	-1.12454627E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.386719	+9.58405899E-01	+1.08897473E+00	-1.34270757E+00	-1.11930653E+00	+1.32847763E+00	-7.12788171E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00


==> anc/otoc_to_plot_bosonic_M600_L1.1225_n400_beta1.5000.dat <==
100.000000	+2.73667161E-02	+5.58886533E-01	+6.11323841E-02	-7.73085874E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
102.000000	-5.78495228E-02	+4.67695495E-01	+4.98277553E-02	+6.60039585E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
104.000000	-9.58171392E-02	+5.96300761E-01	+3.25148218E-01	+4.94011192E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
106.000000	-1.11516079E-01	+5.28850204E-01	+2.47432232E-01	+7.05486790E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
108.000000	-9.81674264E-02	+8.19606445E-01	+6.07342934E-01	+9.60563779E-03	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
110.000000	-1.47323791E-01	+5.18125795E-01	+2.85854783E-01	-1.16335964E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
112.000000	-2.24396645E-01	+6.51647644E-01	+5.60808549E-01	+4.70889255E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
114.000000	-2.18778792E-01	+5.84593782E-01	+4.74210485E-01	-7.73768053E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
116.000000	-1.03547651E-01	+5.39301070E-01	+2.51301327E-01	-9.98605615E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
118.000000	+2.84972922E-02	+5.67314476E-01	+7.47682392E-02	-1.05324585E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
120.000000	+7.87910051E-02	+5.00624674E-01	-1.69997011E-01	+3.23200191E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
122.000000	+1.63163929E-02	+6.29495095E-01	+2.04048315E-01	+1.60232131E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
124.000000	-1.09654784E-01	+6.91087866E-01	+4.70931512E-01	-4.44841598E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
126.000000	+9.38354705E-02	+6.07063257E-01	+2.61116762E-02	-1.98984773E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
128.000000	+1.13128234E-01	+4.74389173E-01	-3.25007579E-01	-4.57360737E-03	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
130.000000	+1.16505857E-01	+6.20429798E-01	+7.81724675E-03	+2.63290141E-03	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
132.000000	+1.37100802E-01	+5.02186503E-01	-3.14475973E-01	+6.50368231E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
134.000000	+1.26279210E-01	+7.79929601E-01	+2.67964539E-01	+3.54307505E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
136.000000	+1.20950576E-01	+5.41623289E-01	-1.72752971E-01	-1.40744396E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
138.000000	+2.97059344E-01	+6.69320281E-01	-2.95013047E-01	-2.03689720E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
140.000000	+2.87776117E-01	+6.75533266E-01	-2.54228859E-01	+3.99492445E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
142.000000	+1.08613993E-01	+5.45377568E-01	-1.35216068E-01	+8.72078274E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
144.000000	+7.17837160E-03	+5.56789258E-01	+9.46024505E-02	+2.87086203E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
146.000000	-2.03893541E-02	+4.69523002E-01	-2.03815875E-02	+1.58376464E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
148.000000	+3.07943688E-02	+6.16349965E-01	+1.57953036E-01	+1.74228132E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
150.000000	+1.55374338E-01	+6.80647147E-01	+4.93096652E-02	+7.19351935E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
152.000000	-1.51130335E-01	+6.29656292E-01	+4.45693810E-01	+4.82899308E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
154.000000	-1.55279482E-01	+4.81916637E-01	+2.42469388E-01	+2.30725177E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
156.000000	-2.17318421E-01	+6.38956915E-01	+5.37983881E-01	-7.69089797E-03	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
158.000000	-1.40119130E-01	+4.77772999E-01	+2.11705796E-01	-3.88820524E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
160.000000	-4.08026215E-02	+6.92137325E-01	+3.82455671E-01	-3.72960592E-03	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
162.000000	-7.87241633E-02	+5.30018408E-01	+1.96787373E-01	+3.50806235E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
164.000000	-1.98811200E-01	+6.44542348E-01	+5.22778165E-01	+1.48795642E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
166.000000	-3.71959462E-01	+7.31911169E-01	+7.91969939E-01	-8.02200485E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
168.000000	-6.37655458E-02	+5.48096028E-01	+2.01897971E-01	-1.78523266E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
170.000000	+5.66789329E-03	+5.46162670E-01	+7.78768755E-02	-1.25309429E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
172.000000	+7.50658749E-02	+4.45719630E-01	-2.99339745E-01	+4.06612352E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
174.000000	-4.42545487E-02	+5.91701792E-01	+2.40521816E-01	+1.84565213E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
176.000000	-1.51395395E-01	+6.24121064E-01	+4.38921108E-01	-3.45390712E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
178.000000	+9.24954147E-02	+6.46389579E-01	+1.02365531E-01	-2.08191643E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
180.000000	+1.55038515E-01	+4.92267653E-01	-3.93845463E-01	-1.10950318E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
182.000000	+3.20571148E-01	+6.75945717E-01	-3.41435740E-01	-7.25170348E-03	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
184.000000	+1.72127419E-01	+4.99715124E-01	-4.22852277E-01	+1.50573301E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
186.000000	-4.47877270E-02	+6.04233590E-01	+2.60857464E-01	+1.13418137E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
188.000000	+4.18264578E-02	+5.57476523E-01	+3.08202697E-02	-3.73262534E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
190.000000	+3.64185444E-02	+5.95424736E-01	+1.11552450E-01	-1.01753627E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
192.000000	+4.63156580E-01	+8.06391071E-01	-3.76194239E-01	-8.24810466E-03	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
194.000000	+2.62235904E-02	+5.67087736E-01	+7.85600316E-02	+1.40728342E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
196.000000	-8.10076880E-03	+5.94543585E-01	+1.86719130E-01	+3.33666947E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
198.000000	-1.50905912E-01	+4.67184602E-01	+2.12026810E-01	-8.05901451E-03	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
50.000000	+1.17408363E-01	+6.67033254E-01	+9.46279308E-02	-1.38843000E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
51.000000	+2.96317842E-01	+5.49905223E-01	-6.78899636E-01	-1.58625136E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
52.000000	+1.03833090E-01	+5.04041629E-01	-2.22622341E-01	+2.27615006E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
53.000000	+4.35988097E-01	+8.35777723E-01	-2.23669624E-01	+8.95712683E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
54.000000	+2.22429041E-01	+7.01154986E-01	-4.34798047E-02	-5.10676867E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
55.000000	+7.45489346E-02	+4.35521912E-01	-3.25804998E-01	+1.16637495E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
56.000000	+1.75174341E-01	+7.79675317E-01	+1.89795186E-01	+3.99745444E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
57.000000	-1.50162645E-02	+7.87934975E-01	+4.73685891E-01	-1.69488896E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
58.000000	+6.12462294E-02	+4.91952130E-01	-1.49182606E-01	-6.65750220E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
59.000000	-1.83089248E-01	+5.19761066E-01	+3.40535847E-01	+2.28700509E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
60.000000	-4.96558861E-02	+6.30843222E-01	+3.08218413E-01	-7.49322291E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
61.000000	-6.75206077E-04	+6.04355667E-01	+1.90671389E-01	-1.73326178E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
62.000000	-5.03101131E-02	+4.30837522E-01	-3.84339421E-02	-3.39975469E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
63.000000	+2.07325033E-01	+5.13858993E-01	-4.89279550E-01	+1.28229439E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
64.000000	+4.71159970E-02	+6.68925036E-01	+2.18024935E-01	+1.41928655E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
65.000000	+1.17661854E-01	+5.24813561E-01	-2.05422239E-01	-7.50710631E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
66.000000	+4.59100378E-02	+5.81029977E-01	+6.78828089E-02	+2.60346632E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
67.000000	-4.72191673E-02	+6.38096200E-01	+3.15271024E-01	-7.83545830E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
68.000000	+1.55703358E-01	+6.13205580E-01	-8.88263572E-02	+1.75306522E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
69.000000	-2.53796798E-01	+7.19308373E-01	+6.65884067E-01	+1.77482535E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
70.000000	-8.26358487E-02	+5.69822179E-01	+2.66138714E-01	-3.18380333E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
71.000000	+3.49371045E-02	+5.49712922E-01	+2.91234015E-02	+1.01884953E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
72.000000	-1.21168791E-01	+6.78755205E-01	+4.69908619E-01	-8.48054531E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
73.000000	+7.28618432E-02	+5.07329104E-01	-1.40487505E-01	-1.20791801E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
74.000000	-1.07271767E-01	+5.20975054E-01	+2.28325017E-01	+9.36510858E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
75.000000	+1.04985040E-01	+6.28948927E-01	+4.68146669E-02	-7.36256147E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
76.000000	-7.81187795E-03	+5.34413578E-01	+8.10737874E-02	+7.25499186E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
77.000000	-1.54464079E-01	+4.51319386E-01	+1.91914504E-01	-1.03887419E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
78.000000	+4.97804904E-02	+5.80856100E-01	+6.02963036E-02	+2.49583114E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
79.000000	-1.59538065E-01	+8.38397619E-01	+6.91080731E-01	+5.39294626E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
80.000000	+9.61584622E-03	+6.01175972E-01	+1.68155229E-01	-4.21561398E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
81.000000	-1.70734237E-02	+4.12402650E-01	-1.52042066E-01	+1.71578663E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
82.000000	+6.43989800E-03	+8.40179105E-01	+5.11312554E-01	+1.11545562E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
83.000000	+2.68502336E-01	+8.05319284E-01	+7.10490588E-02	-3.81443920E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
84.000000	+1.07445275E-01	+4.96232732E-01	-2.51575285E-01	-2.66475699E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
85.000000	+2.83040215E-01	+5.98082151E-01	-4.61902339E-01	+1.26304015E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
86.000000	+1.41341568E-01	+6.41858207E-01	+1.03274547E-03	+1.66412464E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
87.000000	+1.31857908E-01	+5.71310871E-01	-1.29077410E-01	-1.99874265E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
88.000000	+1.61914423E-01	+4.97505140E-01	-3.98715785E-01	+2.21177887E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
89.000000	-1.46817397E-01	+5.37133729E-01	+3.13278364E-01	+2.19349782E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
90.000000	+6.10678455E-02	+5.81464791E-01	+3.99837785E-02	-1.43323410E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
91.000000	-6.39434451E-02	+4.49551221E-01	+2.66315428E-02	+8.50664679E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
92.000000	-4.20029879E-02	+5.74908040E-01	+2.10116714E-01	+1.00728735E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
93.000000	+2.79810914E-02	+6.56079661E-01	+2.28089013E-01	+5.53870236E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
94.000000	-1.46907339E-01	+5.42270163E-01	+3.20890761E-01	-2.82037452E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
95.000000	+2.80980998E-01	+6.38297592E-01	-3.35985892E-01	-8.91659688E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
96.000000	+3.68510763E-02	+6.13461534E-01	+1.42558824E-01	+3.64571783E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
97.000000	-1.22764479E-01	+6.18061516E-01	+3.93157674E-01	+1.61974534E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
98.000000	+7.51325054E-02	+6.70728055E-01	+1.74953731E-01	-1.40685130E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
99.000000	-9.30552677E-02	+4.66082285E-01	+1.11787414E-01	+1.43524974E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
25.000000	-4.81164664E-01	+6.52598296E-01	+8.18689333E-01	-1.20623951E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
25.500000	-2.40417908E-01	+4.59564955E-01	+3.36447754E-01	-7.22726808E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
26.000000	-1.52761873E-01	+3.97597034E-01	+9.59625255E-02	+2.46567935E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
26.500000	-3.46187730E-01	+5.49528619E-01	+5.83015690E-01	+9.22465694E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
27.000000	-6.00174227E-01	+7.84245440E-01	+1.01842822E+00	+5.52134854E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
27.500000	-6.58331241E-01	+8.97489732E-01	+1.13515054E+00	-9.68316087E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
28.000000	-4.45667824E-01	+8.10982151E-01	+9.21596611E-01	-6.19078799E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
28.500000	-2.22833323E-01	+6.14883266E-01	+5.16071745E-01	-6.67891749E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
29.000000	-1.61174463E-01	+4.83221225E-01	+2.53704862E-01	-1.30323565E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
29.500000	-2.20618485E-01	+5.14738650E-01	+3.85748181E-01	+2.73037366E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
30.000000	-2.11997073E-01	+6.34706218E-01	+5.26742228E-01	+7.10774118E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
30.500000	-7.89802522E-02	+7.10546479E-01	+4.56825592E-01	-1.77857314E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
31.000000	-2.12590401E-02	+6.87483984E-01	+3.48884914E-01	-1.78059065E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
31.500000	-5.93153962E-02	+6.01433991E-01	+2.78766528E-01	-1.13830155E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
32.000000	-1.17415057E-01	+5.15073961E-01	+2.35054759E-01	-2.50150568E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
32.500000	-4.37179295E-02	+4.70796735E-01	+2.86159597E-02	-5.61594330E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
33.000000	+1.18062057E-01	+4.78769971E-01	-3.26539570E-01	-3.02181905E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
33.500000	+1.40482502E-01	+5.20813588E-01	-2.73565945E-01	+4.44765343E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
34.000000	+1.76467879E-02	+5.80395883E-01	+1.18225773E-01	+6.64567683E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
34.500000	-1.07295367E-01	+6.31935174E-01	+3.91001738E-01	+2.29078729E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
35.000000	-9.70566019E-02	+6.10567201E-01	+3.47304502E-01	-3.42495817E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
35.500000	-1.59985707E-02	+5.08852223E-01	+4.85059216E-02	-5.85528214E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
36.000000	+1.76833432E-02	+4.11696533E-01	-2.38223712E-01	-4.34531456E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
36.500000	-9.50943823E-02	+4.07438399E-01	+5.05277607E-03	+6.27471866E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
37.000000	-2.21039340E-01	+5.16896035E-01	+3.89248154E-01	+5.16725366E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
37.500000	-1.88944757E-01	+6.53565840E-01	+5.21778142E-01	+7.81252770E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
38.000000	-9.61827107E-02	+7.01715895E-01	+4.67373431E-01	-1.80222686E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
38.500000	-6.05742208E-02	+6.42993092E-01	+3.41555456E-01	-1.69658855E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
39.000000	-1.16095016E-01	+5.57293649E-01	+2.97714575E-01	-3.19726110E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
39.500000	-1.38603502E-01	+5.42824735E-01	+3.09582845E-01	-1.35894322E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
40.000000	+5.83766750E-04	+5.88408218E-01	+1.61820253E-01	-3.64052541E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
40.500000	+1.44649129E-01	+6.18142732E-01	-5.44696961E-02	-2.29896613E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
41.000000	+1.41903321E-01	+6.08997889E-01	-6.80763595E-02	+2.47313749E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
41.500000	-1.52844428E-02	+5.91062388E-01	+1.92844053E-01	+4.14152852E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
42.000000	-8.60331005E-02	+6.20722267E-01	+3.46076492E-01	+5.04965117E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
42.500000	+5.77943809E-02	+6.95545851E-01	+2.43340564E-01	-3.99514568E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
43.000000	+2.45534206E-01	+7.19516527E-01	-5.34380758E-02	-5.70064358E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
43.500000	+2.72951080E-01	+6.33592549E-01	-3.26723793E-01	-1.43845625E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
44.000000	+8.52616161E-02	+4.95740463E-01	-1.97283701E-01	+2.72864174E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
44.500000	-4.70862045E-02	+4.26696354E-01	-5.38596188E-02	+1.26131626E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
45.000000	+1.70701605E-02	+4.82730286E-01	-7.11520750E-02	-3.79401211E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
45.500000	+1.48751300E-01	+6.04895213E-01	-9.17997399E-02	+1.15995183E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
46.000000	+1.58386176E-01	+6.81318056E-01	+4.48431085E-02	+2.91328499E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
46.500000	+3.15526740E-02	+6.41966333E-01	+1.99528759E-01	+1.24070750E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
47.000000	-5.86136547E-02	+5.33395416E-01	+1.68913858E-01	-2.88262596E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
47.500000	-1.81727909E-03	+4.55727273E-01	-8.87338367E-02	-6.13921777E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
48.000000	+1.19539742E-01	+4.39949343E-01	-4.45007919E-01	-1.67214652E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
48.500000	+9.04277786E-02	+4.77518702E-01	-2.55948488E-01	+5.78970198E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
49.000000	-1.94822404E-02	+5.52192605E-01	+1.33962280E-01	+5.03755914E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
49.500000	-1.27588902E-02	+6.27847700E-01	+2.47807426E-01	-4.83753292E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.500000	+7.07736556E-03	+6.45897400E-01	+2.45014680E-01	-2.43987037E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.750000	+1.43790355E-02	+6.10731193E-01	+1.76223262E-01	-3.06344309E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
13.000000	+3.95895724E-02	+5.87685666E-01	+9.18425258E-02	-2.87512631E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
13.250000	+6.81625696E-02	+5.84662444E-01	+3.24669462E-02	-7.56077783E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
13.500000	+7.26686653E-02	+6.00431357E-01	+5.40386367E-02	+2.53019096E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
13.750000	+3.85884494E-02	+6.24743645E-01	+1.58976494E-01	+5.00847175E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
14.000000	-3.24123436E-02	+6.45535476E-01	+3.04462224E-01	+5.58952651E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
14.250000	-1.20876914E-01	+6.54276465E-01	+4.38452820E-01	+4.24760164E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
14.500000	-1.90575916E-01	+6.47786433E-01	+5.16842306E-01	+1.67259239E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
14.750000	-2.14354812E-01	+6.28412198E-01	+5.22082439E-01	-1.04466339E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
15.000000	-1.94528177E-01	+6.01167848E-01	+4.64609137E-01	-3.09625404E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
15.250000	-1.48891801E-01	+5.73001854E-01	+3.67269737E-01	-4.21359291E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
15.500000	-9.09207305E-02	+5.53619724E-01	+2.53929491E-01	-4.08119815E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
15.750000	-3.63770026E-02	+5.52264844E-01	+1.63209830E-01	-1.85359543E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
16.000000	-1.44405057E-02	+5.73048668E-01	+1.61249719E-01	+2.17436894E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
16.250000	-4.51527436E-02	+6.11093687E-01	+2.71928277E-01	+5.44507791E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
16.500000	-1.18698559E-01	+6.52627905E-01	+4.33503615E-01	+5.96265287E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
16.750000	-2.02697298E-01	+6.81490091E-01	+5.70060920E-01	+4.15749926E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
17.000000	-2.64111994E-01	+6.85436571E-01	+6.41378578E-01	+1.24384692E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
17.250000	-2.81131734E-01	+6.59791319E-01	+6.32253266E-01	-2.04584341E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
17.500000	-2.48594147E-01	+6.08625777E-01	+5.39086407E-01	-5.39918903E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
17.750000	-1.75206748E-01	+5.43103742E-01	+3.62293815E-01	-8.71465225E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
18.000000	-7.50139676E-02	+4.79427861E-01	+1.03353795E-01	-1.11096376E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
18.250000	+2.23759728E-02	+4.34539439E-01	-1.93188066E-01	-9.48594044E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
18.500000	+7.39505899E-02	+4.18992149E-01	-3.70943227E-01	-1.88976905E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
18.750000	+5.88157998E-02	+4.33817882E-01	-2.87676519E-01	+6.57049151E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
19.000000	-5.55976705E-03	+4.73674449E-01	-4.24186520E-02	+9.92043298E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
19.250000	-8.71971205E-02	+5.28621965E-01	+2.08345130E-01	+8.69905820E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
19.500000	-1.54165592E-01	+5.86198703E-01	+3.92534258E-01	+5.69692981E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
19.750000	-1.83356400E-01	+6.35410738E-01	+4.93191620E-01	+2.55666117E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
20.000000	-1.75151503E-01	+6.66171297E-01	+5.20367317E-01	-2.79778227E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
20.250000	-1.36279383E-01	+6.71113834E-01	+4.79202709E-01	-3.22323803E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
20.500000	-6.54173628E-02	+6.50678119E-01	+3.59205415E-01	-5.97994622E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
20.750000	+1.30776468E-02	+6.11809294E-01	+1.80205398E-01	-6.72701597E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
21.000000	+5.28132437E-02	+5.64372136E-01	+2.28546165E-02	-4.55359257E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
21.250000	+4.02451259E-02	+5.17062650E-01	-4.74742306E-02	-1.22903418E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
21.500000	-7.13616667E-03	+4.73932975E-01	-3.85970926E-02	+1.25423351E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
21.750000	-7.00466395E-02	+4.37630424E-01	+1.52374451E-02	+2.23125902E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
22.000000	-1.25227063E-01	+4.12619842E-01	+7.29658582E-02	+1.79460864E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
22.250000	-1.50302825E-01	+4.05034641E-01	+1.04967877E-01	+9.57883448E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
22.500000	-1.43997265E-01	+4.20236210E-01	+1.20860031E-01	+8.69110220E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
22.750000	-1.20858934E-01	+4.59143029E-01	+1.48423388E-01	+1.87721976E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
23.000000	-1.00527649E-01	+5.19230375E-01	+2.14721019E-01	+3.76923872E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
23.250000	-1.04899281E-01	+5.95389939E-01	+3.36885324E-01	+5.81218105E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
23.500000	-1.50791895E-01	+6.77974372E-01	+5.05330071E-01	+6.91876510E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
23.750000	-2.36144925E-01	+7.53584579E-01	+6.82823579E-01	+6.51754633E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
24.000000	-3.40605209E-01	+8.07439459E-01	+8.31207388E-01	+4.94099106E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
24.250000	-4.40614801E-01	+8.26479024E-01	+9.29873132E-01	+2.77697877E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
24.500000	-5.14903099E-01	+8.04143425E-01	+9.70056326E-01	+1.89008305E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
24.750000	-5.36366366E-01	+7.42758783E-01	+9.39323547E-01	-2.64763064E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.250000	+1.93602761E-01	+5.74102732E-01	-2.73121998E-01	-2.08909061E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.375000	+1.82292547E-01	+5.58695110E-01	-2.83948883E-01	+3.56789109E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.500000	+1.59021585E-01	+5.42930693E-01	-2.64202270E-01	+2.78606182E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.625000	+1.23865220E-01	+5.27419403E-01	-2.14297337E-01	+4.83056993E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.750000	+7.95739043E-02	+5.12761152E-01	-1.43438022E-01	+5.94730542E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.875000	+3.13182533E-02	+4.99564065E-01	-6.56147016E-02	+5.97204159E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.000000	-1.45163285E-02	+4.88423791E-01	+5.86301757E-03	+5.09219607E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.125000	-5.19206543E-02	+4.79895736E-01	+6.16902001E-02	+3.65728495E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.250000	-7.65827665E-02	+4.74510047E-01	+9.72951412E-02	+2.01409126E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.375000	-8.64671563E-02	+4.72813033E-01	+1.12042482E-01	+4.26476474E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.500000	-8.16428205E-02	+4.75357130E-01	+1.07957053E-01	-9.35039532E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.625000	-6.37740517E-02	+4.82584032E-01	+8.86664934E-02	-1.96548433E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.750000	-3.56620499E-02	+4.94630080E-01	+5.88199449E-02	-2.59716616E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.875000	-8.51667376E-04	+5.11158989E-01	+2.37373394E-02	-2.80179987E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.000000	+3.69090659E-02	+5.31327923E-01	-1.12250518E-02	-2.62255371E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.125000	+7.43783080E-02	+5.53896386E-01	-4.18265034E-02	-2.19579611E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.250000	+1.09364845E-01	+5.77374134E-01	-6.61199544E-02	-1.71419452E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.375000	+1.40705122E-01	+6.00107622E-01	-8.46813664E-02	-1.32837770E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.500000	+1.67610804E-01	+6.20333008E-01	-9.93293970E-02	-1.04850386E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.625000	+1.88794268E-01	+6.36311093E-01	-1.10893963E-01	-7.29643319E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.750000	+2.02040212E-01	+6.46579136E-01	-1.17570480E-01	-1.81359616E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.875000	+2.04711954E-01	+6.50204336E-01	-1.15427953E-01	+6.52797725E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.000000	+1.95036724E-01	+6.46890021E-01	-1.01250537E-01	+1.58791211E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.125000	+1.73370260E-01	+6.36903430E-01	-7.57301507E-02	+2.27913063E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.250000	+1.42591084E-01	+6.20937805E-01	-4.42722710E-02	+2.43699218E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.375000	+1.07398243E-01	+6.00050100E-01	-1.48053461E-02	+1.98289278E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.500000	+7.30390279E-02	+5.75696087E-01	+5.30004841E-03	+1.03443948E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.625000	+4.41837171E-02	+5.49742207E-01	+1.10556408E-02	-2.05591685E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.750000	+2.42506257E-02	+5.24330760E-01	+1.60256291E-04	-1.53462916E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.875000	+1.50795276E-02	+5.01609258E-01	-2.73100882E-02	-2.77445914E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.000000	+1.68828956E-02	+4.83452342E-01	-6.92012222E-02	-3.77562785E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.125000	+2.85897690E-02	+4.71296398E-01	-1.21700784E-01	-4.43697846E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.250000	+4.85167161E-02	+4.66099335E-01	-1.80125684E-01	-4.71819577E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.375000	+7.48921102E-02	+4.68341490E-01	-2.39655679E-01	-4.60275801E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.500000	+1.05798373E-01	+4.77991718E-01	-2.95194634E-01	-4.03302810E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.625000	+1.38740605E-01	+4.94454491E-01	-3.40481381E-01	-2.91657834E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.750000	+1.70558979E-01	+5.16579819E-01	-3.68109093E-01	-1.25108135E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.875000	+1.98032407E-01	+5.42792807E-01	-3.71758415E-01	+7.63750924E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.000000	+2.18621604E-01	+5.71312766E-01	-3.49015319E-01	+2.80261252E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.125000	+2.30576402E-01	+6.00358903E-01	-3.01693102E-01	+4.60942659E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.250000	+2.32484527E-01	+6.28252631E-01	-2.33779655E-01	+6.06299384E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.375000	+2.23126191E-01	+6.53429290E-01	-1.50118256E-01	+7.07345732E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.500000	+2.02141668E-01	+6.74465520E-01	-5.69432218E-02	+7.50907698E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.625000	+1.71039707E-01	+6.90202119E-01	+3.76086683E-02	+7.25664292E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.750000	+1.33636889E-01	+6.99912526E-01	+1.24472851E-01	+6.31869069E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.875000	+9.53771876E-02	+7.03382752E-01	+1.95575936E-01	+4.84334920E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.000000	+6.16751756E-02	+7.00841481E-01	+2.45556581E-01	+3.08411523E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.125000	+3.60943907E-02	+6.92833545E-01	+2.72678816E-01	+1.32718777E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.250000	+1.94487754E-02	+6.80178174E-01	+2.78736275E-01	-1.90180675E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.375000	+1.04039247E-02	+6.64028013E-01	+2.67924300E-01	-1.53973546E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.125000	+2.53729605E-01	+5.06265707E-01	-6.83053882E-01	-5.51092915E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.187500	+2.50178445E-01	+4.94772346E-01	-7.15008809E-01	-4.71464768E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.250000	+2.47159712E-01	+4.85243133E-01	-7.41986978E-01	-3.85427750E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.312500	+2.44582003E-01	+4.77671111E-01	-7.63187278E-01	-2.87718026E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.375000	+2.42351214E-01	+4.72024170E-01	-7.77951731E-01	-1.80242244E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.437500	+2.40349425E-01	+4.68245688E-01	-7.85717559E-01	-6.41529905E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.500000	+2.38417059E-01	+4.66255604E-01	-7.85970855E-01	+5.99944436E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.562500	+2.36340496E-01	+4.65952247E-01	-7.78218253E-01	+1.91837665E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.625000	+2.33846992E-01	+4.67215072E-01	-7.61991147E-01	+3.30606736E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.687500	+2.30608741E-01	+4.69908188E-01	-7.36892411E-01	+4.74444521E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.750000	+2.26257623E-01	+4.73884360E-01	-7.02685582E-01	+6.19852344E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.812500	+2.20411089E-01	+4.78989048E-01	-6.59410868E-01	+7.61509101E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.875000	+2.12707762E-01	+4.85064067E-01	-6.07496944E-01	+8.92635155E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.937500	+2.02849382E-01	+4.91950531E-01	-5.47831474E-01	+1.00587358E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.000000	+1.90644201E-01	+4.99490998E-01	-4.81762746E-01	+1.09444230E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.062500	+1.76046158E-01	+5.07530943E-01	-4.11026186E-01	+1.15320531E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.125000	+1.59183900E-01	+5.15919901E-01	-3.37612083E-01	+1.17937512E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.187500	+1.40374017E-01	+5.24512762E-01	-2.63604296E-01	+1.17273114E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.250000	+1.20113872E-01	+5.33171619E-01	-1.91020691E-01	+1.13540773E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.312500	+9.90518122E-02	+5.41768382E-01	-1.21678329E-01	+1.07139825E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.375000	+7.79362632E-02	+5.50188002E-01	-5.70959094E-02	+9.85932040E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.437500	+5.75496431E-02	+5.58331842E-01	+1.56317558E-03	+8.84845446E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.500000	+3.86368647E-02	+5.66120515E-01	+5.35097714E-02	+7.74017983E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.562500	+2.18401373E-02	+5.73495507E-01	+9.83154235E-02	+6.58902539E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.625000	+7.65114022E-03	+5.80419105E-01	+1.35872589E-01	+5.44153168E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.687500	-3.61162889E-03	+5.86872447E-01	+1.66334569E-01	+4.33348798E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.750000	-1.17978189E-02	+5.92851884E-01	+1.90041189E-01	+3.28822034E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.812500	-1.68961988E-02	+5.98364096E-01	+2.07437324E-01	+2.31616589E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.875000	-1.89908724E-02	+6.03420572E-01	+2.18993262E-01	+1.41599120E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.937500	-1.82151384E-02	+6.08032144E-01	+2.25137214E-01	+5.77321522E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.000000	-1.47151072E-02	+6.12204228E-01	+2.26209781E-01	-2.15201947E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.062500	-8.63155837E-03	+6.15933367E-01	+2.22447189E-01	-9.77163893E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.125000	-1.02885900E-04	+6.19205489E-01	+2.13995233E-01	-1.71973298E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.187500	+1.07139281E-02	+6.21996071E-01	+2.00950527E-01	-2.44595203E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.250000	+2.36121584E-02	+6.24272086E-01	+1.83420832E-01	-3.14864061E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.312500	+3.83046766E-02	+6.25995276E-01	+1.61592520E-01	-3.81038668E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.375000	+5.44048391E-02	+6.27126074E-01	+1.35790999E-01	-4.40584965E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.437500	+7.14276472E-02	+6.27627400E-01	+1.06519399E-01	-4.90625377E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.500000	+8.88150373E-02	+6.27467685E-01	+7.44628265E-02	-5.28546278E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.562500	+1.05982577E-01	+6.26622780E-01	+4.04511142E-02	-5.52640358E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.625000	+1.22378140E-01	+6.25076788E-01	+5.38278180E-03	-5.62603577E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.687500	+1.37538470E-01	+6.22822217E-01	-2.98743329E-02	-5.59692514E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.750000	+1.51128881E-01	+6.19860009E-01	-6.45787825E-02	-5.46414941E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.812500	+1.62955340E-01	+6.16199923E-01	-9.81762005E-02	-5.25776106E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.875000	+1.72945787E-01	+6.11861458E-01	-1.30300796E-01	-5.00281637E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.937500	+1.81106189E-01	+6.06875082E-01	-1.60711405E-01	-4.71018014E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.000000	+1.87463664E-01	+6.01283231E-01	-1.89178048E-01	-4.37129520E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.062500	+1.92011914E-01	+5.95140468E-01	-2.15352595E-01	-3.95889251E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.125000	+1.94672707E-01	+5.88512376E-01	-2.38664204E-01	-3.43383285E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.187500	+1.95282009E-01	+5.81473213E-01	-2.58275506E-01	-2.84178379E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.562500	+7.67849176E-01	+9.17955249E-01	-1.20326590E+00	+1.87951280E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.593750	+7.61856516E-01	+9.20918998E-01	-1.14531100E+00	+1.82960070E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.625000	+7.54754811E-01	+9.23045410E-01	-1.08891586E+00	+1.77757464E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.656250	+7.46580409E-01	+9.24333510E-01	-1.03421259E+00	+1.72174585E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.687500	+7.37374598E-01	+9.24785091E-01	-9.81306741E-01	+1.66287781E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.718750	+7.27183697E-01	+9.24404785E-01	-9.30282724E-01	+1.60157353E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.750000	+7.16059117E-01	+9.23200113E-01	-8.81208396E-01	+1.53830160E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.781250	+7.04057370E-01	+9.21181501E-01	-8.34138874E-01	+1.47342066E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.812500	+6.91240007E-01	+9.18362274E-01	-7.89119604E-01	+1.40720159E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.843750	+6.77673477E-01	+9.14758618E-01	-7.46188775E-01	+1.33984704E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.875000	+6.63428885E-01	+9.10389516E-01	-7.05379164E-01	+1.27150836E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.906250	+6.48581660E-01	+9.05276656E-01	-6.66719502E-01	+1.20229993E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.937500	+6.33211107E-01	+8.99444324E-01	-6.30235418E-01	+1.13231099E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.968750	+6.17399868E-01	+8.92919265E-01	-5.95950065E-01	+1.06161535E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.000000	+6.01233275E-01	+8.85730539E-01	-5.63884459E-01	+9.90279146E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.031250	+5.84798622E-01	+8.77909359E-01	-5.34057618E-01	+9.18367002E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.062500	+5.68184364E-01	+8.69488922E-01	-5.06486522E-01	+8.45946819E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.093750	+5.51479247E-01	+8.60504240E-01	-4.81185942E-01	+7.73093578E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.125000	+5.34771404E-01	+8.50991957E-01	-4.58168173E-01	+6.99892375E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.156250	+5.18147412E-01	+8.40990183E-01	-4.37442669E-01	+6.26440930E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.187500	+5.01691352E-01	+8.30538314E-01	-4.19015615E-01	+5.52851749E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.218750	+4.85483868E-01	+8.19676866E-01	-4.02889434E-01	+4.79254073E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.250000	+4.69601256E-01	+8.08447302E-01	-3.89062235E-01	+4.05795660E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.281250	+4.54114595E-01	+7.96891870E-01	-3.77527206E-01	+3.32644385E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.312500	+4.39088939E-01	+7.85053428E-01	-3.68271961E-01	+2.59989601E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.343750	+4.24582590E-01	+7.72975273E-01	-3.61277856E-01	+1.88043142E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.375000	+4.10646470E-01	+7.60700962E-01	-3.56519265E-01	+1.17039842E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.406250	+3.97323610E-01	+7.48274126E-01	-3.53962865E-01	+4.72374337E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.437500	+3.84648772E-01	+7.35738271E-01	-3.53566925E-01	-2.10842756E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.468750	+3.72648229E-01	+7.23136578E-01	-3.55280633E-01	-8.76250118E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.500000	+3.61339697E-01	+7.10511687E-01	-3.59043488E-01	-1.52066435E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.531250	+3.50732449E-01	+6.97905483E-01	-3.64784785E-01	-2.14075281E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.562500	+3.40827589E-01	+6.85358876E-01	-3.72423194E-01	-2.73307159E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.593750	+3.31618500E-01	+6.72911592E-01	-3.81866482E-01	-3.29410872E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.625000	+3.23091427E-01	+6.60601962E-01	-3.93011373E-01	-3.82033166E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.656250	+3.15226211E-01	+6.48466741E-01	-4.05743555E-01	-4.30823815E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.687500	+3.07997107E-01	+6.36540931E-01	-4.19937862E-01	-4.75441025E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.718750	+3.01373697E-01	+6.24857640E-01	-4.35458619E-01	-5.15557169E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.750000	+2.95321842E-01	+6.13447964E-01	-4.52160185E-01	-5.50864954E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.781250	+2.89804656E-01	+6.02340893E-01	-4.69887679E-01	-5.81084078E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.812500	+2.84783479E-01	+5.91563258E-01	-4.88477939E-01	-6.05968417E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.843750	+2.80218808E-01	+5.81139694E-01	-5.07760705E-01	-6.25313645E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.875000	+2.76071190E-01	+5.71092637E-01	-5.27560042E-01	-6.38965037E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.906250	+2.72302032E-01	+5.61442344E-01	-5.47696020E-01	-6.46824974E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.937500	+2.68874319E-01	+5.52206925E-01	-5.67986603E-01	-6.48859473E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.968750	+2.65753226E-01	+5.43402402E-01	-5.88249737E-01	-6.45102933E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.000000	+2.62906598E-01	+5.35042767E-01	-6.08305536E-01	-6.35660247E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.031250	+2.60305287E-01	+5.27140048E-01	-6.27978502E-01	-6.20705533E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.062500	+2.57923336E-01	+5.19704386E-01	-6.47099632E-01	-6.00477015E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.093750	+2.55737999E-01	+5.12744090E-01	-6.65508316E-01	-5.77678722E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.781250	+5.51639828E-01	+6.22502152E-01	-1.95386920E+00	-1.08100463E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.796875	+5.61192928E-01	+6.30901520E-01	-1.97028452E+00	-1.02015609E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.812500	+5.70653348E-01	+6.39292220E-01	-1.98574908E+00	-9.56671927E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.828125	+5.80011588E-01	+6.47667016E-01	-2.00018052E+00	-8.87879664E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.843750	+5.89258158E-01	+6.56018738E-01	-2.01349532E+00	-8.13730959E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.859375	+5.98383588E-01	+6.64340289E-01	-2.02560961E+00	-7.34232341E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.875000	+6.07378444E-01	+6.72624658E-01	-2.03644008E+00	-6.49453160E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.890625	+6.16233349E-01	+6.80864924E-01	-2.04590502E+00	-5.59532672E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.906250	+6.24938995E-01	+6.89054270E-01	-2.05392548E+00	-4.64685850E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.921875	+6.33486173E-01	+6.97185987E-01	-2.06042646E+00	-3.65207456E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.937500	+6.41865784E-01	+7.05253487E-01	-2.06533821E+00	-2.61474013E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.953125	+6.50068869E-01	+7.13250309E-01	-2.06859752E+00	-1.53943297E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.968750	+6.58086629E-01	+7.21170124E-01	-2.07014894E+00	-4.31511246E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.984375	+6.65910445E-01	+7.29006743E-01	-2.06994599E+00	+7.02946983E-02	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.000000	+6.73531902E-01	+7.36754125E-01	-2.06795223E+00	+1.85723229E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.015625	+6.80942812E-01	+7.44406377E-01	-2.06414214E+00	+3.02411844E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.031250	+6.88135235E-01	+7.51957763E-01	-2.05850186E+00	+4.19599940E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.046875	+6.95101494E-01	+7.59402705E-01	-2.05102964E+00	+5.36504352E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.062500	+7.01834202E-01	+7.66735784E-01	-2.04173610E+00	+6.52335859E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.078125	+7.08326269E-01	+7.73951743E-01	-2.03064415E+00	+7.66316051E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.093750	+7.14570927E-01	+7.81045491E-01	-2.01778872E+00	+8.77693824E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.109375	+7.20561740E-01	+7.88012097E-01	-2.00321622E+00	+9.85760778E-01	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.125000	+7.26292612E-01	+7.94846794E-01	-1.98698370E+00	+1.08986488E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.140625	+7.31757805E-01	+8.01544973E-01	-1.96915794E+00	+1.18942189E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.156250	+7.36951940E-01	+8.08102190E-01	-1.94981426E+00	+1.28392415E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.171875	+7.41870007E-01	+8.14514151E-01	-1.92903531E+00	+1.37294665E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.187500	+7.46507367E-01	+8.20776722E-01	-1.90690968E+00	+1.45615015E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.203125	+7.50859758E-01	+8.26885918E-01	-1.88353062E+00	+1.53328168E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.218750	+7.54923292E-01	+8.32837901E-01	-1.85899463E+00	+1.60417256E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.234375	+7.58694453E-01	+8.38628979E-01	-1.83340022E+00	+1.66873431E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.250000	+7.62170101E-01	+8.44255603E-01	-1.80684668E+00	+1.72695282E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.265625	+7.65347461E-01	+8.49714361E-01	-1.77943295E+00	+1.77888131E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.281250	+7.68224123E-01	+8.55001978E-01	-1.75125664E+00	+1.82463231E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.296875	+7.70798036E-01	+8.60115311E-01	-1.72241319E+00	+1.86436931E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.312500	+7.73067500E-01	+8.65051348E-01	-1.69299510E+00	+1.89829821E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.328125	+7.75031159E-01	+8.69807208E-01	-1.66309137E+00	+1.92665894E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.343750	+7.76687997E-01	+8.74380136E-01	-1.63278701E+00	+1.94971758E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.359375	+7.78037328E-01	+8.78767503E-01	-1.60216269E+00	+1.96775894E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.375000	+7.79078790E-01	+8.82966807E-01	-1.57129454E+00	+1.98107995E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.390625	+7.79812340E-01	+8.86975673E-01	-1.54025395E+00	+1.98998374E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.406250	+7.80238244E-01	+8.90791853E-01	-1.50910755E+00	+1.99477454E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.421875	+7.80357076E-01	+8.94413224E-01	-1.47791724E+00	+1.99575339E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.437500	+7.80169709E-01	+8.97837796E-01	-1.44674026E+00	+1.99321454E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.453125	+7.79677314E-01	+9.01063709E-01	-1.41562929E+00	+1.98744261E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.468750	+7.78881353E-01	+9.04089237E-01	-1.38463267E+00	+1.97871034E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.484375	+7.77783582E-01	+9.06912790E-01	-1.35379459E+00	+1.96727696E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.500000	+7.76386044E-01	+9.09532917E-01	-1.32315527E+00	+1.95338701E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.515625	+7.74691069E-01	+9.11948312E-01	-1.29275124E+00	+1.93726963E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.531250	+7.72701278E-01	+9.14157814E-01	-1.26261559E+00	+1.91913816E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.546875	+7.70419580E-01	+9.16160412E-01	-1.23277818E+00	+1.90005102E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.390625	+3.10635293E-01	+4.31261094E-01	-1.42191490E+00	-1.32208244E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.398438	+3.14972436E-01	+4.34353192E-01	-1.43229009E+00	-1.33396603E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.406250	+3.19351751E-01	+4.37489343E-01	-1.44275812E+00	-1.34553849E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.414062	+3.23771615E-01	+4.40668705E-01	-1.45331412E+00	-1.35648947E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.421875	+3.28230429E-01	+4.43890427E-01	-1.46395326E+00	-1.36682047E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.429688	+3.32726616E-01	+4.47153655E-01	-1.47467069E+00	-1.37653282E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.437500	+3.37258623E-01	+4.50457530E-01	-1.48546159E+00	-1.38562769E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.445312	+3.41824920E-01	+4.53801190E-01	-1.49632113E+00	-1.39410599E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.453125	+3.46424000E-01	+4.57183768E-01	-1.50724450E+00	-1.40196833E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.460938	+3.51054377E-01	+4.60604393E-01	-1.51822688E+00	-1.40921497E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.468750	+3.55714587E-01	+4.64062192E-01	-1.52926348E+00	-1.41584572E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.476562	+3.60403190E-01	+4.67556287E-01	-1.54034947E+00	-1.42185997E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.484375	+3.65118762E-01	+4.71085797E-01	-1.55148004E+00	-1.42725653E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.492188	+3.69859902E-01	+4.74649839E-01	-1.56265036E+00	-1.43203368E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.500000	+3.74625227E-01	+4.78247525E-01	-1.57385557E+00	-1.43618903E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.507812	+3.79413373E-01	+4.81877965E-01	-1.58509081E+00	-1.43971954E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.515625	+3.84222993E-01	+4.85540266E-01	-1.59635119E+00	-1.44262141E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.523438	+3.89052756E-01	+4.89233534E-01	-1.60763177E+00	-1.44489008E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.531250	+3.93901349E-01	+4.92956869E-01	-1.61892759E+00	-1.44652017E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.539062	+3.98767471E-01	+4.96709372E-01	-1.63023365E+00	-1.44750541E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.546875	+4.03649837E-01	+5.00490138E-01	-1.64154486E+00	-1.44783865E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.554688	+4.08547175E-01	+5.04298262E-01	-1.65285613E+00	-1.44751179E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.562500	+4.13458225E-01	+5.08132836E-01	-1.66416224E+00	-1.44651576E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.570312	+4.18381738E-01	+5.11992951E-01	-1.67545793E+00	-1.44484047E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.578125	+4.23316476E-01	+5.15877693E-01	-1.68673787E+00	-1.44247483E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.585938	+4.28261210E-01	+5.19786149E-01	-1.69799660E+00	-1.43940668E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.593750	+4.33214719E-01	+5.23717403E-01	-1.70922860E+00	-1.43562280E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.601562	+4.38175792E-01	+5.27670535E-01	-1.72042821E+00	-1.43110890E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.609375	+4.43143223E-01	+5.31644628E-01	-1.73158967E+00	-1.42584963E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.617188	+4.48115814E-01	+5.35638759E-01	-1.74270711E+00	-1.41982856E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.625000	+4.53092369E-01	+5.39652005E-01	-1.75377450E+00	-1.41302817E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.632812	+4.58071701E-01	+5.43683441E-01	-1.76478568E+00	-1.40542994E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.640625	+4.63052625E-01	+5.47732143E-01	-1.77573434E+00	-1.39701432E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.648438	+4.68033958E-01	+5.51797183E-01	-1.78661402E+00	-1.38776075E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.656250	+4.73014522E-01	+5.55877634E-01	-1.79741810E+00	-1.37764777E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.664062	+4.77993139E-01	+5.59972567E-01	-1.80813977E+00	-1.36665302E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.671875	+4.82968635E-01	+5.64081051E-01	-1.81877205E+00	-1.35475331E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.679688	+4.87939835E-01	+5.68202158E-01	-1.82930779E+00	-1.34192472E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.687500	+4.92905565E-01	+5.72334957E-01	-1.83973963E+00	-1.32814265E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.695312	+4.97864652E-01	+5.76478517E-01	-1.85006002E+00	-1.31338195E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.703125	+5.02815922E-01	+5.80631907E-01	-1.86026122E+00	-1.29761703E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.710938	+5.07758200E-01	+5.84794197E-01	-1.87033529E+00	-1.28082195E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.718750	+5.12690311E-01	+5.88964457E-01	-1.88027406E+00	-1.26297057E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.726562	+5.17611081E-01	+5.93141758E-01	-1.89006920E+00	-1.24403674E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.734375	+5.22519330E-01	+5.97325171E-01	-1.89971214E+00	-1.22399437E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.742188	+5.27413882E-01	+6.01513767E-01	-1.90919411E+00	-1.20281770E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.750000	+5.32293555E-01	+6.05706622E-01	-1.91850616E+00	-1.18048144E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.757812	+5.37157170E-01	+6.09902809E-01	-1.92763914E+00	-1.15696097E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.765625	+5.42003543E-01	+6.14101407E-01	-1.93658368E+00	-1.13223254E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.773438	+5.46831491E-01	+6.18301494E-01	-1.94533027E+00	-1.10689434E+00	+6.29866617E-01	-5.28815582E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01


==> anc/otoc_to_plot_bosonic_M600_L1.1225_n400_beta10.0000.dat <==
400.000000	-2.47604821E-05	+7.79893014E-04	-6.43195163E+00	+1.61287878E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
408.000000	-7.87201475E-04	+7.91831165E-04	-5.75779569E+00	+7.25110699E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
416.000000	-1.22309364E-04	+7.81329196E-04	-6.31593392E+00	-2.56097013E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
424.000000	+7.66646429E-04	+7.92879359E-04	-9.85534790E+00	-3.50996375E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
432.000000	+2.67566555E-04	+7.82910873E-04	-6.87752812E+00	+2.53276922E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
440.000000	-7.16729633E-04	+7.92638261E-04	-5.80291715E+00	+5.20488693E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
448.000000	-4.01939686E-04	+7.83201469E-04	-6.04474621E+00	-1.43396451E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
456.000000	+6.38291955E-04	+7.90477887E-04	-8.09726037E+00	-9.41555738E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
464.000000	+5.20111891E-04	+7.82842179E-04	-7.55123539E+00	+1.35339099E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
472.000000	-5.38849217E-04	+7.87955135E-04	-5.93183479E+00	+1.04567676E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
480.000000	-6.17123055E-04	+7.82853548E-04	-5.87815257E+00	-8.13484471E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
488.000000	+4.24397429E-04	+7.85424677E-04	-7.23340994E+00	-1.70598358E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
496.000000	+6.91913894E-04	+7.83258303E-04	-8.60772630E+00	+6.85446666E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
504.000000	-2.97301463E-04	+7.83726948E-04	-6.13669528E+00	+1.76227307E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
512.000000	-7.46654319E-04	+7.85260868E-04	-5.78808939E+00	-3.44784235E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
520.000000	+1.60994483E-04	+7.83662391E-04	-6.68835005E+00	-3.15051150E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
528.000000	+7.78260869E-04	+7.88169990E-04	-1.08289078E+01	+1.57166441E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
536.000000	-1.69424142E-05	+7.83752208E-04	-6.43688375E+00	+3.16705207E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
544.000000	-7.82409894E-04	+7.90588549E-04	-5.76162446E+00	+8.36798290E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
552.000000	-1.31737016E-04	+7.83668684E-04	-6.30299602E+00	-2.38318717E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
560.000000	+7.57683627E-04	+7.92414863E-04	-9.57472394E+00	-3.68620542E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
568.000000	+2.75440984E-04	+7.82980457E-04	-6.89278889E+00	+2.35158070E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
576.000000	-7.02964796E-04	+7.92464433E-04	-5.81219482E+00	+5.31245043E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
584.000000	-4.06455071E-04	+7.80998642E-04	-6.04279682E+00	-1.36270731E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
592.000000	+6.22219322E-04	+7.91208867E-04	-7.99252653E+00	-9.52478079E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
600.000000	+5.20655435E-04	+7.79337984E-04	-7.56676175E+00	+1.28159247E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
608.000000	-5.23276094E-04	+7.90137466E-04	-5.94197858E+00	+1.05220778E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
616.000000	-6.14317377E-04	+7.78569945E-04	-5.88322930E+00	-7.75331205E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
624.000000	+4.09332341E-04	+7.89212135E-04	-7.18250851E+00	-1.70634066E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
632.000000	+6.88118872E-04	+7.78948817E-04	-8.61337436E+00	+6.48055938E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
640.000000	-2.82070703E-04	+7.89353819E-04	-6.14561901E+00	+1.76228198E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
648.000000	-7.42112180E-04	+7.81196764E-04	-5.79372319E+00	-3.16448090E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
656.000000	+1.44418158E-04	+7.90177841E-04	-6.65193595E+00	-2.97632189E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
664.000000	+7.70690122E-04	+7.83710623E-04	-1.05558382E+01	+1.24585317E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
672.000000	+1.86166548E-06	+7.90071179E-04	-6.45259944E+00	+2.98961004E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
680.000000	-7.70347169E-04	+7.85695650E-04	-5.77246215E+00	+1.09776028E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
688.000000	-1.50370590E-04	+7.89183677E-04	-6.27695780E+00	-2.19184393E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
696.000000	+7.40368935E-04	+7.87031906E-04	-9.27941244E+00	-3.99122455E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
704.000000	+2.90827916E-04	+7.86943857E-04	-6.91555373E+00	+2.15551365E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
712.000000	-6.81253458E-04	+7.86917677E-04	-5.83059060E+00	+5.52860505E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
720.000000	-4.17818012E-04	+7.83754565E-04	-6.03097692E+00	-1.28651845E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
728.000000	+5.99354471E-04	+7.86772816E-04	-7.88902012E+00	-9.72826586E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
736.000000	+5.28102834E-04	+7.81476141E-04	-7.58749946E+00	+1.20474378E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
744.000000	-5.00687124E-04	+7.87425452E-04	-5.96143007E+00	+1.06808142E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
752.000000	-6.19294041E-04	+7.80099439E-04	-5.87856918E+00	-7.26733179E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
760.000000	+3.85942692E-04	+7.88629947E-04	-7.12420316E+00	-1.73054235E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
768.000000	+6.92303448E-04	+7.80091590E-04	-8.64743694E+00	+5.97794333E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
776.000000	-2.57041477E-04	+7.90950441E-04	-6.16773222E+00	+1.78437708E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
784.000000	-7.43965426E-04	+7.81309216E-04	-5.79243361E+00	-2.73896909E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
792.000000	+1.16770957E-04	+7.92908214E-04	-6.60596728E+00	-1.75993726E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
200.000000	-5.48645975E-04	+7.81626999E-04	-5.92922393E+00	-2.41212838E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
204.000000	+7.73488463E-04	+7.84303191E-04	-1.07414545E+01	+6.01311461E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
208.000000	-6.03360041E-04	+7.92469766E-04	-5.88111902E+00	+5.17662957E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
212.000000	+1.06313897E-04	+7.86395341E-04	-6.60015082E+00	-1.74257381E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
216.000000	+4.34429046E-04	+7.80687445E-04	-7.27517806E+00	+1.02429212E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
220.000000	-7.58628946E-04	+7.84621664E-04	-5.78071712E+00	-1.46170697E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
224.000000	+6.83114635E-04	+7.90649996E-04	-8.44454364E+00	-4.95745283E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
228.000000	-2.48769088E-04	+7.89229839E-04	-6.17731335E+00	+2.89118453E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
232.000000	-3.07039945E-04	+7.79514986E-04	-6.13159602E+00	-3.37973988E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
236.000000	+7.14907161E-04	+7.84402392E-04	-8.88110526E+00	+4.25249066E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
240.000000	-7.38285646E-04	+7.88571287E-04	-5.79139677E+00	+2.20353094E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
244.000000	+3.86160093E-04	+7.91239402E-04	-7.11828050E+00	-1.14998587E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
248.000000	+1.71175453E-04	+7.79663895E-04	-6.71138546E+00	+1.57415093E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
252.000000	-6.43304199E-04	+7.83801406E-04	-5.85895976E+00	-4.50986731E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
256.000000	+7.71332193E-04	+7.87827634E-04	-1.03192793E+01	-1.15104729E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
260.000000	-5.09318958E-04	+7.92242360E-04	-5.95104354E+00	+4.87137865E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
264.000000	-3.10706976E-05	+7.81487058E-04	-6.42217638E+00	-2.13903842E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
268.000000	+5.47053257E-04	+7.82171631E-04	-7.66227427E+00	+8.21537564E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
272.000000	-7.80114388E-04	+7.87667434E-04	-5.76494633E+00	-3.29611395E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
276.000000	+6.10813112E-04	+7.91433945E-04	-7.92596339E+00	-6.97859243E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
280.000000	-1.13151159E-04	+7.83915034E-04	-6.32323372E+00	+2.37845242E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
284.000000	-4.31086914E-04	+7.79864867E-04	-6.02320145E+00	-4.47410710E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
288.000000	+7.62740428E-04	+7.87764643E-04	-9.90251941E+00	+2.50657065E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
292.000000	-6.89547579E-04	+7.90289942E-04	-5.82267580E+00	+3.81409229E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
296.000000	+2.57823770E-04	+7.86892210E-04	-6.85124558E+00	-1.42091295E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
300.000000	+3.03824798E-04	+7.78654975E-04	-6.95940616E+00	+1.30713568E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
304.000000	-7.17742954E-04	+7.87675744E-04	-5.80553703E+00	-2.94476966E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
308.000000	+7.44665478E-04	+7.89687038E-04	-9.31522188E+00	-3.01242310E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
312.000000	-3.94125794E-04	+7.88902162E-04	-6.04653088E+00	+3.80833583E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
316.000000	-1.69007664E-04	+7.78476436E-04	-6.26855322E+00	-2.64503169E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
320.000000	+6.43387693E-04	+7.85953991E-04	-8.16255623E+00	+6.27932439E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
324.000000	-7.76303924E-04	+7.89502266E-04	-5.76620727E+00	+8.15663394E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
328.000000	+5.15554238E-04	+7.89337796E-04	-7.51002552E+00	-9.15229419E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
332.000000	+2.68656765E-05	+7.79795910E-04	-6.49839081E+00	+1.97416563E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
336.000000	-5.44820610E-04	+7.83499525E-04	-5.93069301E+00	-6.18809857E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
340.000000	+7.85077195E-04	+7.90407955E-04	-1.14488697E+01	+7.07087826E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
344.000000	-6.16311129E-04	+7.89313969E-04	-5.87412598E+00	+6.03061509E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
348.000000	+1.18597566E-04	+7.82400813E-04	-6.62437759E+00	-1.73388027E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
352.000000	+4.29903050E-04	+7.81024852E-04	-7.26123020E+00	+1.06616861E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
356.000000	-7.66629940E-04	+7.91000004E-04	-5.77144270E+00	-1.62143023E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
360.000000	+6.92847890E-04	+7.88813413E-04	-8.55837439E+00	-4.96169283E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
364.000000	-2.62895736E-04	+7.84419502E-04	-6.16837813E+00	+3.02756094E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
368.000000	-3.02476111E-04	+7.78951967E-04	-6.13632564E+00	-3.34128791E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
372.000000	+7.17970579E-04	+7.90280037E-04	-8.84140845E+00	+4.39008092E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
376.000000	-7.47455951E-04	+7.89016136E-04	-5.78511916E+00	+2.09409641E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
380.000000	+3.99670815E-04	+7.85823195E-04	-7.16613132E+00	-1.15019429E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
384.000000	+1.66600745E-04	+7.78818961E-04	-6.70527460E+00	+1.63724945E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
388.000000	-6.42203767E-04	+7.88657201E-04	-5.85633176E+00	-5.10596688E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
392.000000	+7.80185609E-04	+7.90487375E-04	-1.07900481E+01	-1.14636103E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
396.000000	-5.19163135E-04	+7.86312513E-04	-5.94804064E+00	+2.43246734E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
100.000000	+7.11867573E-04	+7.80844052E-04	-8.88859782E+00	+1.68941205E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
102.000000	-1.95628254E-05	+7.88262640E-04	-6.42801735E+00	+7.71168419E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
104.000000	-7.23421087E-04	+7.84427646E-04	-5.80392414E+00	+1.16295848E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
106.000000	-5.02337970E-04	+7.83967510E-04	-5.96283396E+00	-3.12654804E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
108.000000	+3.60987700E-04	+7.92726173E-04	-7.05454336E+00	-1.06265803E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
110.000000	+7.61842896E-04	+7.80179464E-04	-1.02134661E+01	+8.22590420E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
112.000000	+1.85211493E-04	+7.85167414E-04	-6.72550719E+00	+1.08767601E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
114.000000	-6.31628594E-04	+7.90061022E-04	-5.86276206E+00	+2.16708462E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
116.000000	-6.45407576E-04	+7.82106835E-04	-5.85867334E+00	-2.03661249E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
118.000000	+1.60717941E-04	+7.90237119E-04	-6.67740706E+00	-1.01338129E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
120.000000	+7.57467204E-04	+7.82250376E-04	-9.91219851E+00	-1.11980305E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
122.000000	+3.81403180E-04	+7.83637619E-04	-7.12532828E+00	+9.86112889E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
124.000000	-4.86745486E-04	+7.93255887E-04	-5.96774695E+00	+3.31660371E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
126.000000	-7.35068737E-04	+7.80697844E-04	-5.79868679E+00	-1.07635440E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
128.000000	-4.57689411E-05	+7.86432617E-04	-6.39828871E+00	-7.18914746E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
130.000000	+7.01510407E-04	+7.86967772E-04	-8.67434578E+00	-3.22272794E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
132.000000	+5.53586248E-04	+7.82875311E-04	-7.68737988E+00	+6.37175986E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
134.000000	-3.00880289E-04	+7.92163494E-04	-6.12564183E+00	+4.77633395E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
136.000000	-7.67861834E-04	+7.81373992E-04	-5.77684630E+00	-1.43051163E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
138.000000	-2.48808331E-04	+7.83446742E-04	-6.18286230E+00	-5.12381497E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
140.000000	+5.92405960E-04	+7.91941244E-04	-7.82637229E+00	-5.83012592E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
142.000000	+6.81587638E-04	+7.81815951E-04	-8.51491267E+00	+3.72104253E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
144.000000	-9.56453792E-05	+7.88311336E-04	-6.33795528E+00	+6.81705227E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
146.000000	-7.47294083E-04	+7.84617478E-04	-5.78809176E+00	+8.09624839E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
148.000000	-4.39680577E-04	+7.82336399E-04	-6.01410535E+00	-3.61539358E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
150.000000	+4.32893085E-04	+7.93617469E-04	-7.23424919E+00	-9.42409967E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
152.000000	+7.53143492E-04	+7.81323652E-04	-9.78374522E+00	+1.55842931E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
154.000000	+1.11525789E-04	+7.84351223E-04	-6.61087747E+00	+9.87528423E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
156.000000	-6.74365582E-04	+7.89347736E-04	-5.83363152E+00	+1.80196598E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
158.000000	-6.01040205E-04	+7.82322151E-04	-5.89009107E+00	-2.43512082E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
160.000000	+2.38183152E-04	+7.90810294E-04	-6.80767985E+00	-1.14006915E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
162.000000	+7.68587952E-04	+7.83056768E-04	-1.04503677E+01	-4.04431012E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
164.000000	+3.11906059E-04	+7.81989928E-04	-6.96945226E+00	+1.13231129E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
166.000000	-5.48032228E-04	+7.93061615E-04	-5.92112252E+00	+2.89248279E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
168.000000	-7.12811899E-04	+7.82222115E-04	-5.81245914E+00	-1.43191706E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
170.000000	+2.96468649E-05	+7.85974027E-04	-6.49388934E+00	-8.24137111E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
172.000000	+7.31682974E-04	+7.87015217E-04	-9.10900758E+00	-2.43117699E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
174.000000	+4.95614650E-04	+7.81617918E-04	-7.46636014E+00	+7.62408576E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
176.000000	-3.74935398E-04	+7.92996784E-04	-6.05937328E+00	+4.22276283E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
178.000000	-7.66003328E-04	+7.82599450E-04	-5.77725501E+00	-4.91165680E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
180.000000	-1.77300168E-04	+7.82306832E-04	-6.25583955E+00	-5.84383412E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
182.000000	+6.41722958E-04	+7.91264574E-04	-8.11478865E+00	-4.84237345E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
184.000000	+6.44085184E-04	+7.82405821E-04	-8.19278893E+00	+4.65362829E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
186.000000	-1.73199530E-04	+7.88811616E-04	-6.25333734E+00	+6.03939663E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
188.000000	-7.63960761E-04	+7.84990068E-04	-5.77703028E+00	+4.57122218E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
190.000000	-3.74004934E-04	+7.81017359E-04	-6.07048845E+00	-4.14917369E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
192.000000	+4.98690512E-04	+7.93303804E-04	-7.43669976E+00	-8.13570309E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
194.000000	+7.38626427E-04	+7.83220176E-04	-9.32476969E+00	+2.32445438E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
196.000000	+3.70042762E-05	+7.83541422E-04	-6.50691800E+00	+8.78817638E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
198.000000	-7.10349907E-04	+7.89115967E-04	-5.80949914E+00	-1.81398774E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
50.000000	-1.47827289E-04	+7.90313697E-04	-6.27846313E+00	-3.11025969E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
51.000000	+5.61893764E-04	+7.85850406E-04	-7.71091090E+00	+2.45364153E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
52.000000	-7.52352888E-04	+7.80105552E-04	-5.78773483E+00	-5.81916723E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
53.000000	+7.21580322E-04	+7.91519014E-04	-8.87474435E+00	-1.31478756E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
54.000000	-3.91089468E-04	+7.87025595E-04	-6.05069234E+00	+1.22831973E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
55.000000	-3.70097044E-05	+7.78863125E-04	-6.41810488E+00	-6.53149463E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
56.000000	+4.72333159E-04	+7.91390906E-04	-7.35699127E+00	+3.15464981E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
57.000000	-7.45841176E-04	+7.87475544E-04	-5.78717492E+00	-9.72641410E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
58.000000	+7.34317331E-04	+7.79925611E-04	-9.30227409E+00	-8.62690529E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
59.000000	-5.01280626E-04	+7.89045600E-04	-5.95971302E+00	+1.38702827E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
60.000000	+5.75679129E-05	+7.88372304E-04	-6.52821754E+00	-5.87876046E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
61.000000	+3.84131307E-04	+7.82308957E-04	-7.13546512E+00	+3.52568016E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
62.000000	-6.94249447E-04	+7.84987807E-04	-5.82308151E+00	-1.69743423E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
63.000000	+7.76790634E-04	+7.90147490E-04	-1.05303336E+01	-4.77071141E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
64.000000	-5.59963197E-04	+7.84658031E-04	-5.91849574E+00	+1.90838558E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
65.000000	+1.73818182E-04	+7.80983411E-04	-6.71356242E+00	-4.89465182E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
66.000000	+2.86730791E-04	+7.91922143E-04	-6.89742610E+00	+4.31816410E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
67.000000	-6.53895150E-04	+7.86155807E-04	-5.84992960E+00	-1.72282799E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
68.000000	+7.62809350E-04	+7.78916791E-04	-1.03430821E+01	+1.07274745E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
69.000000	-6.50986660E-04	+7.92157235E-04	-5.84778410E+00	+1.74423712E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
70.000000	+2.59687649E-04	+7.86980207E-04	-6.85460784E+00	-4.38420883E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
71.000000	+1.78992201E-04	+7.79477108E-04	-6.72462587E+00	+4.77736864E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
72.000000	-5.80922052E-04	+7.89986892E-04	-5.89913412E+00	-1.95282310E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
73.000000	+7.75858231E-04	+7.87944757E-04	-1.06302721E+01	+3.33164448E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
74.000000	-6.83602374E-04	+7.81766310E-04	-5.83250123E+00	+1.76179688E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
75.000000	+3.76225357E-04	+7.86031844E-04	-7.10667831E+00	-3.65514644E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
76.000000	+8.41591861E-05	+7.89607045E-04	-6.56353052E+00	+5.74021330E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
77.000000	-5.07605613E-04	+7.84111522E-04	-5.95863565E+00	-1.41390702E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
78.000000	+7.40321941E-04	+7.82043535E-04	-9.39134455E+00	+8.68874339E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
79.000000	-7.45328512E-04	+7.91540615E-04	-5.78486079E+00	+1.04522689E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
80.000000	+4.47956832E-04	+7.85425478E-04	-7.30089077E+00	-3.18440386E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
81.000000	-3.31919380E-05	+7.79719215E-04	-6.42174156E+00	+6.38734256E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
82.000000	-4.18233955E-04	+7.92450471E-04	-6.02342226E+00	-1.26217959E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
83.000000	+7.20851403E-04	+7.85973416E-04	-8.94610075E+00	+1.17131831E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
84.000000	-7.50618216E-04	+7.79659912E-04	-5.78915860E+00	+6.44888776E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
85.000000	+5.54630792E-04	+7.91152545E-04	-7.65632319E+00	-2.60807129E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
86.000000	-1.21418632E-04	+7.86895722E-04	-6.31077285E+00	+7.68611775E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
87.000000	-3.19015066E-04	+7.81203057E-04	-6.11909964E+00	-1.00355122E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
88.000000	+6.65585780E-04	+7.87642772E-04	-8.31787529E+00	+1.77818996E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
89.000000	-7.81177338E-04	+7.88933864E-04	-5.76346165E+00	+1.89675886E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
90.000000	+6.04726748E-04	+7.83093147E-04	-7.93852352E+00	-2.13340060E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
91.000000	-2.41416733E-04	+7.83351350E-04	-6.19014177E+00	+8.69910345E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
92.000000	-2.24538955E-04	+7.91493473E-04	-6.19870283E+00	-8.86884110E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
93.000000	+6.10550321E-04	+7.84445620E-04	-7.96390999E+00	+2.08843117E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
94.000000	-7.62536956E-04	+7.80251556E-04	-5.78101660E+00	-2.51463147E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
95.000000	+6.87796452E-04	+7.92961088E-04	-8.46683629E+00	-1.66174268E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
96.000000	-3.21262816E-04	+7.85282645E-04	-6.11336513E+00	+1.06733529E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
97.000000	-1.09555052E-04	+7.79534244E-04	-6.33216570E+00	-7.32243908E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
98.000000	+5.36151227E-04	+7.91980527E-04	-7.57785295E+00	+2.77522478E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
99.000000	-7.62466327E-04	+7.86344383E-04	-5.77712075E+00	+3.32394193E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
25.000000	-6.10986302E-04	+7.87715475E-04	-5.87906359E+00	+1.69631041E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
25.500000	+2.81145588E-04	+7.81134221E-04	-6.90777801E+00	-4.28448872E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
26.000000	+7.59569311E-04	+7.78844352E-04	-1.01635523E+01	+2.39275185E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
26.500000	+1.48389563E-04	+7.83539155E-04	-6.66850283E+00	+4.34230863E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
27.000000	-6.91182910E-04	+7.90775438E-04	-5.82124368E+00	+7.68751473E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
27.500000	-5.76775495E-04	+7.93287532E-04	-5.89975135E+00	-1.17812976E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
28.000000	+3.32297300E-04	+7.88524047E-04	-6.99937344E+00	-4.16626881E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
28.500000	+7.60072588E-04	+7.81322297E-04	-1.00660202E+01	+3.86385265E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
29.000000	+1.07424378E-04	+7.78831172E-04	-6.61298817E+00	+4.24706373E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
29.500000	-7.02165658E-04	+7.83186168E-04	-5.81895643E+00	+6.70433908E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
30.000000	-5.22958991E-04	+7.89698672E-04	-5.94255427E+00	-1.32237224E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
30.500000	+3.96233736E-04	+7.92083481E-04	-7.14132867E+00	-3.99919337E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
31.000000	+7.64643211E-04	+7.88704776E-04	-9.94174764E+00	+5.92865018E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
31.500000	+6.72470605E-05	+7.83404281E-04	-6.54846365E+00	+4.12865278E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
32.000000	-7.13093502E-04	+7.80990392E-04	-5.81309486E+00	+5.64828728E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
32.500000	-4.77004128E-04	+7.82821314E-04	-5.98363493E+00	-1.47006156E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
33.000000	+4.43083468E-04	+7.86590285E-04	-7.28315642E+00	-3.43112439E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
33.500000	+7.48496584E-04	+7.89252624E-04	-9.41475932E+00	+8.24026661E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
34.000000	+6.29256171E-06	+7.89371588E-04	-6.45912976E+00	+3.62438441E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
34.500000	-7.41195557E-04	+7.87222406E-04	-5.79037491E+00	+4.51837345E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
35.000000	-4.46325165E-04	+7.84045754E-04	-6.00729241E+00	-1.59592160E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
35.500000	+4.71933311E-04	+7.81776669E-04	-7.38629651E+00	-2.94457324E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
36.000000	+7.17690803E-04	+7.82438473E-04	-8.95186565E+00	+1.00360413E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
36.500000	-5.89560013E-05	+7.86326595E-04	-6.38269237E+00	+3.17960231E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
37.000000	-7.65704959E-04	+7.90647246E-04	-5.77226335E+00	+3.49044450E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
37.500000	-4.07167219E-04	+7.91200236E-04	-6.03364792E+00	-1.73297051E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
38.000000	+5.11482094E-04	+7.86580677E-04	-7.50523386E+00	-2.68791224E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
38.500000	+6.99063223E-04	+7.80579540E-04	-8.72156016E+00	+1.16733957E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
39.000000	-1.04817726E-04	+7.79192908E-04	-6.33789429E+00	+2.94490332E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
39.500000	-7.65115813E-04	+7.84413559E-04	-5.77665684E+00	+2.52895891E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
40.000000	-3.46892473E-04	+7.91491517E-04	-6.08499839E+00	-1.91965155E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
40.500000	+5.66095780E-04	+7.93346746E-04	-7.69630839E+00	-2.46906471E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
41.000000	+6.91530260E-04	+7.87910410E-04	-8.55406311E+00	+1.40182292E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
41.500000	-1.42727248E-04	+7.80502304E-04	-6.29448547E+00	+2.76924556E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
42.000000	-7.58483209E-04	+7.78452366E-04	-5.78481755E+00	+1.48804920E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
42.500000	-2.87768971E-04	+7.83589611E-04	-6.14568055E+00	-2.12948844E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
43.000000	+6.07843574E-04	+7.90582297E-04	-7.91430599E+00	-2.14058783E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
43.500000	+6.66702325E-04	+7.92678776E-04	-8.28626838E+00	+1.68510233E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
44.000000	-1.97073142E-04	+7.88437303E-04	-6.22920365E+00	+2.51110746E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
44.500000	-7.69363638E-04	+7.82485437E-04	-5.77516093E+00	+4.23883009E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
45.000000	-2.47881812E-04	+7.80300757E-04	-6.18681535E+00	-2.30167367E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
45.500000	+6.27746030E-04	+7.83072441E-04	-8.07683460E+00	-1.82013771E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
46.000000	+6.20994669E-04	+7.87563783E-04	-8.00695306E+00	+1.91338148E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
46.500000	-2.62519298E-04	+7.89966693E-04	-6.16345312E+00	+2.24462270E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
47.000000	-7.82807633E-04	+7.89080828E-04	-5.76233036E+00	-5.63706764E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
47.500000	-2.08586820E-04	+7.86211058E-04	-6.21982380E+00	-2.46979620E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
48.000000	+6.50366480E-04	+7.83351543E-04	-8.23212656E+00	-1.61218476E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
48.500000	+5.83702442E-04	+7.82116256E-04	-7.83200856E+00	+2.10901936E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
49.000000	-3.12349387E-04	+7.83468372E-04	-6.12310720E+00	+2.06243817E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
49.500000	-7.73538159E-04	+7.87010892E-04	-5.76957038E+00	-6.48290902E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
12.500000	-7.26320591E-04	+7.81299490E-04	-5.80407580E+00	-3.52708394E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
12.750000	-4.29922674E-04	+7.78861576E-04	-6.02499300E+00	-1.41462920E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
13.000000	+3.50241157E-05	+7.78229907E-04	-6.51139040E+00	-2.83514372E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
13.250000	+4.86719816E-04	+7.79610229E-04	-7.44256486E+00	-6.15640061E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
13.500000	+7.48440019E-04	+7.82658733E-04	-9.58959070E+00	-2.88443769E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
13.750000	+7.17330597E-04	+7.86570663E-04	-8.88478370E+00	+4.84440285E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
14.000000	+4.04635119E-04	+7.90302042E-04	-7.16738928E+00	+5.04170217E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
14.250000	-6.84291317E-05	+7.92860438E-04	-6.36393261E+00	+2.44771611E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
14.500000	-5.17795855E-04	+7.93580031E-04	-5.94353122E+00	+1.18898499E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
14.750000	-7.68450958E-04	+7.92301396E-04	-5.76944012E+00	+2.85179210E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
15.000000	-7.22947041E-04	+7.89405610E-04	-5.80094161E+00	-5.50454770E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
15.250000	-3.99538372E-04	+7.85696072E-04	-6.04466750E+00	-1.52050256E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
15.500000	+7.50671730E-05	+7.82166032E-04	-6.56119289E+00	-3.00090031E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
15.750000	+5.15379186E-04	+7.79721715E-04	-7.54511766E+00	-6.36464985E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
16.000000	+7.49604340E-04	+7.78941224E-04	-9.74351782E+00	-2.08101457E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
16.250000	+6.86550071E-04	+7.79935790E-04	-8.58562494E+00	+5.37629334E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
16.500000	+3.50966262E-04	+7.82347496E-04	-7.05537114E+00	+4.55715948E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
16.750000	-1.26230287E-04	+7.85476267E-04	-6.30704520E+00	+2.27787932E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
17.000000	-5.58908172E-04	+7.88491567E-04	-5.91643148E+00	+1.08543747E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
17.250000	-7.78091718E-04	+7.90662216E-04	-5.76432647E+00	+2.00271129E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
17.500000	-6.97771403E-04	+7.91537487E-04	-5.81629592E+00	-6.39141642E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
17.750000	-3.48605030E-04	+7.91033132E-04	-6.08389729E+00	-1.64094705E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
18.000000	+1.33780754E-04	+7.89409003E-04	-6.63676944E+00	-3.23966647E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
18.250000	+5.61588079E-04	+7.87158603E-04	-7.70373052E+00	-7.35231968E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
18.500000	+7.68253531E-04	+7.84854052E-04	-1.03129293E+01	-1.44841658E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
18.750000	+6.73660609E-04	+7.82996484E-04	-8.42793881E+00	+6.67144846E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
19.000000	+3.15458489E-04	+7.81911985E-04	-6.97720505E+00	+4.31885060E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
19.250000	-1.65809220E-04	+7.81712506E-04	-6.26851351E+00	+2.14618490E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
19.500000	-5.81782830E-04	+7.82318029E-04	-5.90411260E+00	+9.88650207E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
19.750000	-7.69840616E-04	+7.83518396E-04	-5.77418841E+00	+1.10269909E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
20.000000	-6.56376668E-04	+7.85045805E-04	-5.84897764E+00	-7.41918281E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
20.250000	-2.85296732E-04	+7.86633041E-04	-6.14514755E+00	-1.79028674E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
20.500000	+1.99153331E-04	+7.88045071E-04	-6.74412101E+00	-3.56174571E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
20.750000	+6.08476383E-04	+7.89086918E-04	-7.92602040E+00	-9.05153773E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
21.000000	+7.83226564E-04	+7.89602134E-04	-1.12698899E+01	-5.92191212E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
21.250000	+6.55155790E-04	+7.89478793E-04	-8.22211601E+00	+8.78206992E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
21.500000	+2.74011742E-04	+7.88672756E-04	-6.87885492E+00	+4.01278479E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
21.750000	-2.11641001E-04	+7.87244107E-04	-6.21572361E+00	+1.99817470E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
22.000000	-6.12328450E-04	+7.85389022E-04	-5.87976757E+00	+8.85457294E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
22.250000	-7.71770964E-04	+7.83442999E-04	-5.77299497E+00	+1.73802149E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
22.500000	-6.28079831E-04	+7.81836885E-04	-5.87107746E+00	-8.45733187E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
22.750000	-2.37919601E-04	+7.81003758E-04	-6.19586156E+00	-1.93640858E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
23.000000	+2.45820122E-04	+7.81256259E-04	-6.83928175E+00	-3.84820660E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
23.250000	+6.33901801E-04	+7.82671360E-04	-8.11996486E+00	-7.87281282E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
23.500000	+7.74573975E-04	+7.85024741E-04	-1.07756882E+01	+3.27497479E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
23.750000	+6.12568173E-04	+7.87806560E-04	-7.95621612E+00	+8.03222436E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
24.000000	+2.10466680E-04	+7.90327085E-04	-6.75957598E+00	+3.61400680E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
24.250000	-2.75689238E-04	+7.91891804E-04	-6.14921272E+00	+1.83174609E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
24.500000	-6.57045180E-04	+7.92000457E-04	-5.84370294E+00	+7.78866177E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
24.750000	-7.85391823E-04	+7.90511222E-04	-5.75977963E+00	-1.07479685E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
6.250000	+7.58360147E-04	+7.82160096E-04	-9.95267992E+00	+1.40174021E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
6.375000	+6.79127752E-04	+7.82115397E-04	-8.48775435E+00	+9.42140715E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
6.500000	+5.31340461E-04	+7.82235641E-04	-7.59732814E+00	+5.92257268E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
6.625000	+3.29800122E-04	+7.82510329E-04	-7.00711118E+00	+4.03630114E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
6.750000	+9.47038907E-05	+7.82925247E-04	-6.58825285E+00	+2.89619656E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
6.875000	-1.50373326E-04	+7.83463148E-04	-6.28306204E+00	+2.10526792E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
7.000000	-3.80838934E-04	+7.84104144E-04	-6.06193587E+00	+1.49897100E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
7.125000	-5.73548715E-04	+7.84825850E-04	-5.90831929E+00	+9.97104291E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
7.250000	-7.09130699E-04	+7.85603351E-04	-5.81265980E+00	+5.54462984E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
7.375000	-7.73932159E-04	+7.86409108E-04	-5.76970354E+00	+1.41626283E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
7.500000	-7.61392575E-04	+7.87212956E-04	-5.77725323E+00	-2.63994455E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
7.625000	-6.72703315E-04	+7.87982329E-04	-5.83570215E+00	-6.83473514E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
7.750000	-5.16687119E-04	+7.88682835E-04	-5.94812161E+00	-1.14097353E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
7.875000	-3.08909830E-04	+7.89279284E-04	-6.12094554E+00	-1.66992578E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
8.000000	-7.01148575E-05	+7.89737179E-04	-6.36560305E+00	-2.32462270E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
8.125000	+1.75860552E-04	+7.90024659E-04	-6.70210121E+00	-3.20743867E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
8.250000	+4.04476189E-04	+7.90114787E-04	-7.16746272E+00	-4.54737586E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
8.375000	+5.92945750E-04	+7.89988006E-04	-7.83894517E+00	-6.99359161E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
8.500000	+7.22513174E-04	+7.89634563E-04	-8.91586062E+00	-1.24642317E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
8.625000	+7.80321431E-04	+7.89056626E-04	-1.09550031E+01	-3.55749348E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
8.750000	+7.60688778E-04	+7.88269840E-04	-9.80523399E+00	+1.05347109E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
8.875000	+6.65667463E-04	+7.87304074E-04	-8.32132538E+00	+9.29018714E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
9.000000	+5.04831562E-04	+7.86203149E-04	-7.48268721E+00	+5.57923239E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
9.125000	+2.94316992E-04	+7.85023446E-04	-6.92651728E+00	+3.80591053E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
9.250000	+5.52102702E-05	+7.83831340E-04	-6.53120958E+00	+2.73096451E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
9.375000	-1.88553667E-04	+7.82699560E-04	-6.24377615E+00	+1.97657657E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
9.500000	-4.12576343E-04	+7.81702670E-04	-6.03706543E+00	+1.39147431E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
9.625000	-5.94427439E-04	+7.80911943E-04	-5.89590757E+00	+9.01737866E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
9.750000	-7.15882643E-04	+7.80390034E-04	-5.81163097E+00	+4.65115896E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
9.875000	-7.64745544E-04	+7.80185840E-04	-5.77962860E+00	+5.34524018E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
10.000000	-7.36071700E-04	+7.80330013E-04	-5.79826786E+00	-3.55634422E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
10.125000	-6.32671309E-04	+7.80831510E-04	-5.86853721E+00	-7.83959223E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
10.250000	-4.64837918E-04	+7.81675549E-04	-5.99425767E+00	-1.25770479E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
10.375000	-2.49327510E-04	+7.82823201E-04	-6.18296340E+00	-1.81468010E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
10.500000	-7.68768602E-06	+7.84212758E-04	-6.44792770E+00	-2.51890430E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
10.625000	+2.35897274E-04	+7.85762880E-04	-6.81268948E+00	-3.49716229E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
10.750000	+4.57029858E-04	+7.87377351E-04	-7.32221827E+00	-5.05459089E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
10.875000	+6.33547502E-04	+7.88951191E-04	-8.07633720E+00	-8.19041434E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
11.000000	+7.47748422E-04	+7.90377710E-04	-9.36982185E+00	-1.53055708E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
11.125000	+7.88170080E-04	+7.91556026E-04	-1.19027299E+01	-9.21851297E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
11.250000	+7.50740421E-04	+7.92398496E-04	-9.39286813E+00	+1.52602246E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
11.375000	+6.39185602E-04	+7.92837497E-04	-8.08767375E+00	+8.25623930E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
11.500000	+4.64653370E-04	+7.92831017E-04	-7.32880831E+00	+5.08470602E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
11.625000	+2.44590759E-04	+7.92366586E-04	-6.81649725E+00	+3.51630549E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
11.750000	+9.90219447E-07	+7.91463173E-04	-6.44973194E+00	+2.53350828E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
11.875000	-2.41818062E-04	+7.90170846E-04	-6.18312018E+00	+1.82721805E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
12.000000	-4.59604629E-04	+7.88568113E-04	-5.99292742E+00	+1.26940629E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
12.125000	-6.30664567E-04	+7.86757098E-04	-5.86576861E+00	+7.95587363E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
12.250000	-7.37983939E-04	+7.84856828E-04	-5.79403058E+00	+3.67786519E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
12.375000	-7.70933220E-04	+7.82995096E-04	-5.77382198E+00	-4.44488206E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.125000	+6.69795339E-05	+7.79775033E-04	-6.55316882E+00	-2.71600730E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.187500	+1.88174921E-04	+7.79981867E-04	-6.73918290E+00	-3.23644336E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.250000	+3.04649981E-04	+7.80279458E-04	-6.95772424E+00	-3.81816402E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.312500	+4.13459909E-04	+7.80661127E-04	-7.21645340E+00	-4.55150360E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.375000	+5.11852538E-04	+7.81118929E-04	-7.52666219E+00	-5.51450423E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.437500	+5.97337911E-04	+7.81643824E-04	-7.90576643E+00	-6.84278558E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.500000	+6.67751255E-04	+7.82225858E-04	-8.38201038E+00	-8.77441810E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.562500	+7.21307761E-04	+7.82854365E-04	-9.00256869E+00	-1.15946215E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.625000	+7.56647768E-04	+7.83518168E-04	-9.83133807E+00	-1.35354849E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.687500	+7.72871199E-04	+7.84205789E-04	-1.06945043E+01	-4.48173112E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.750000	+7.69560363E-04	+7.84905658E-04	-1.03915545E+01	+9.84774211E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.812500	+7.46790538E-04	+7.85606317E-04	-9.46353654E+00	+1.33257508E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.875000	+7.05128069E-04	+7.86296611E-04	-8.72583561E+00	+1.03392898E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.937500	+6.45616022E-04	+7.86965879E-04	-8.17112531E+00	+7.89846473E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
4.000000	+5.69747771E-04	+7.87604112E-04	-7.73852752E+00	+6.25094495E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
4.062500	+4.79429175E-04	+7.88202115E-04	-7.38975719E+00	+5.09402899E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
4.125000	+3.76930341E-04	+7.88751628E-04	-7.10177389E+00	+4.23745171E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
4.187500	+2.64828189E-04	+7.89245440E-04	-6.86007573E+00	+3.57359613E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
4.250000	+1.45941284E-04	+7.89677475E-04	-6.65507438E+00	+3.03934235E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
4.312500	+2.32586180E-05	+7.90042846E-04	-6.48015793E+00	+2.59571711E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
4.375000	-1.00135861E-04	+7.90337902E-04	-6.33060974E+00	+2.21746548E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
4.437500	-2.21141046E-04	+7.90560233E-04	-6.20297475E+00	+1.88750678E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
4.500000	-3.36716826E-04	+7.90708666E-04	-6.09467139E+00	+1.59384149E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
4.562500	-4.43960618E-04	+7.90783226E-04	-6.00374456E+00	+1.32774294E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
4.625000	-5.40180350E-04	+7.90785091E-04	-5.92870352E+00	+1.08265355E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
4.687500	-6.22962062E-04	+7.90716517E-04	-5.86841287E+00	+8.53483713E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
4.750000	-6.90230436E-04	+7.90580753E-04	-5.82201806E+00	+6.36148874E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
4.812500	-7.40300749E-04	+7.90381939E-04	-5.78889426E+00	+4.27251431E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
4.875000	-7.71920950E-04	+7.90124999E-04	-5.76861163E+00	+2.23852053E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
4.937500	-7.84302842E-04	+7.89815518E-04	-5.76091275E+00	+2.32958327E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
5.000000	-7.77141601E-04	+7.89459622E-04	-5.76569965E+00	-1.76929536E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
5.062500	-7.50623154E-04	+7.89063851E-04	-5.78302895E+00	-3.79320112E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
5.125000	-7.05419271E-04	+7.88635030E-04	-5.81311467E+00	-5.86480236E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
5.187500	-6.42670490E-04	+7.88180153E-04	-5.85633898E+00	-8.01258504E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
5.250000	-5.63957329E-04	+7.87706257E-04	-5.91327198E+00	-1.02691057E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
5.312500	-4.71260511E-04	+7.87220318E-04	-5.98470280E+00	-1.26730926E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
5.375000	-3.66911202E-04	+7.86729145E-04	-6.07168564E+00	-1.52723232E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
5.437500	-2.53532505E-04	+7.86239291E-04	-6.17560684E+00	-1.81277509E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
5.500000	-1.33973677E-04	+7.85756972E-04	-6.29828252E+00	-2.13196717E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
5.562500	-1.12386972E-05	+7.85287998E-04	-6.44210273E+00	-2.49572845E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
5.625000	+1.11589021E-04	+7.84837719E-04	-6.61024858E+00	-2.91940830E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
5.687500	+2.31423918E-04	+7.84410981E-04	-6.80702877E+00	-3.42536237E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
5.750000	+3.45255636E-04	+7.84012097E-04	-7.03841888E+00	-4.04744572E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
5.812500	+4.50224516E-04	+7.83644828E-04	-7.31295948E+00	-4.83915378E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
5.875000	+5.43693347E-04	+7.83312375E-04	-7.64331310E+00	-5.88866467E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
5.937500	+6.23313589E-04	+7.83017383E-04	-8.04904257E+00	-7.34453298E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
6.000000	+6.87084405E-04	+7.82761952E-04	-8.56137972E+00	-9.42842391E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
6.062500	+7.33403019E-04	+7.82547661E-04	-9.22759556E+00	-1.20293197E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
6.125000	+7.61105137E-04	+7.82375585E-04	-1.00650447E+01	-1.07926801E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
6.187500	+7.69494406E-04	+7.82246338E-04	-1.05766806E+01	-5.57966828E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
1.562500	+5.35510084E-04	+7.93021298E-04	-7.57130011E+00	+5.63139521E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
1.593750	+4.88304949E-04	+7.92950189E-04	-7.40321542E+00	+5.12602460E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
1.625000	+4.38090507E-04	+7.92849904E-04	-7.25092357E+00	+4.65582542E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
1.656250	+3.85181839E-04	+7.92721005E-04	-7.11222634E+00	+4.24860858E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
1.687500	+3.29910932E-04	+7.92564177E-04	-6.98538553E+00	+3.89154743E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
1.718750	+2.72624592E-04	+7.92380221E-04	-6.86900462E+00	+3.57503344E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
1.750000	+2.13682268E-04	+7.92170053E-04	-6.76194594E+00	+3.29172826E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
1.781250	+1.53453793E-04	+7.91934700E-04	-6.66327160E+00	+3.03593059E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
1.812500	+9.23170636E-05	+7.91675289E-04	-6.57220028E+00	+2.80314284E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
1.843750	+3.06556694E-05	+7.91393049E-04	-6.48807518E+00	+2.58976788E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
1.875000	-3.11435171E-05	+7.91089299E-04	-6.41033979E+00	+2.39289268E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
1.906250	-9.26927668E-05	+7.90765445E-04	-6.33851939E+00	+2.21013106E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
1.937500	-1.53605927E-04	+7.90422971E-04	-6.27220660E+00	+2.03950767E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
1.968750	-2.13500847E-04	+7.90063433E-04	-6.21105016E+00	+1.87937106E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.000000	-2.72001774E-04	+7.89688452E-04	-6.15474591E+00	+1.72832765E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.031250	-3.28741712E-04	+7.89299706E-04	-6.10302968E+00	+1.58519095E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.062500	-3.83364729E-04	+7.88898923E-04	-6.05567147E+00	+1.44894215E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.093750	-4.35528191E-04	+7.88487869E-04	-6.01247079E+00	+1.31869899E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.125000	-4.84904910E-04	+7.88068347E-04	-5.97325279E+00	+1.19369113E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.156250	-5.31185208E-04	+7.87642182E-04	-5.93786510E+00	+1.07324033E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.187500	-5.74078856E-04	+7.87211216E-04	-5.90617527E+00	+9.56744354E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.218750	-6.13316904E-04	+7.86777300E-04	-5.87806858E+00	+8.43663849E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.250000	-6.48653373E-04	+7.86342284E-04	-5.85344628E+00	+7.33511404E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.281250	-6.79866803E-04	+7.85908010E-04	-5.83222411E+00	+6.25842442E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.312500	-7.06761649E-04	+7.85476305E-04	-5.81433112E+00	+5.20247483E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.343750	-7.29169515E-04	+7.85048968E-04	-5.79970865E+00	+4.16345496E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.375000	-7.46950218E-04	+7.84627771E-04	-5.78830953E+00	+3.13778108E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.406250	-7.59992675E-04	+7.84214441E-04	-5.78009751E+00	+2.12204471E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.437500	-7.68215608E-04	+7.83810663E-04	-5.77504675E+00	+1.11296610E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.468750	-7.71568062E-04	+7.83418063E-04	-5.77314148E+00	+1.07351433E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.500000	-7.70029736E-04	+7.83038211E-04	-5.77437580E+00	-8.97947780E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.531250	-7.63611111E-04	+7.82672605E-04	-5.77875365E+00	-1.90607398E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.562500	-7.52353402E-04	+7.82322673E-04	-5.78628877E+00	-2.92020268E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.593750	-7.36328298E-04	+7.81989762E-04	-5.79700492E+00	-3.94358237E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.625000	-7.15637526E-04	+7.81675135E-04	-5.81093616E+00	-4.97957640E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.656250	-6.90412215E-04	+7.81379968E-04	-5.82812727E+00	-6.03170781E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.687500	-6.60812079E-04	+7.81105340E-04	-5.84863433E+00	-7.10370862E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.718750	-6.27024421E-04	+7.80852234E-04	-5.87252545E+00	-8.19957481E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.750000	-5.89262962E-04	+7.80621533E-04	-5.89988167E+00	-9.32362904E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.781250	-5.47766498E-04	+7.80414015E-04	-5.93079813E+00	-1.04805931E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.812500	-5.02797406E-04	+7.80230350E-04	-5.96538538E+00	-1.16756725E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.843750	-4.54639998E-04	+7.80071104E-04	-6.00377108E+00	-1.29146575E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.875000	-4.03598730E-04	+7.79936728E-04	-6.04610199E+00	-1.42040435E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.906250	-3.49996293E-04	+7.79827567E-04	-6.09254635E+00	-1.55511770E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.937500	-2.94171582E-04	+7.79743852E-04	-6.14329684E+00	-1.69644346E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
2.968750	-2.36477561E-04	+7.79685703E-04	-6.19857407E+00	-1.84534434E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.000000	-1.77279039E-04	+7.79653131E-04	-6.25863087E+00	-2.00293562E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.031250	-1.16950376E-04	+7.79646037E-04	-6.32375755E+00	-2.17051969E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.062500	-5.58731185E-05	+7.79664215E-04	-6.39428835E+00	-2.34963003E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03
3.093750	+5.56640797E-06	+7.79707352E-04	-6.47060942E+00	-2.53491883E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848122E-06	+2.70843146E-06	-1.04534398E-03	-2.59094760E-03


==> anc/otoc_to_plot_bosonic_M600_L1.1225_n400_beta15.0000.dat <==
500.000000	-1.13981179E-05	+3.24438077E-05	-9.34177281E+00	-1.86196978E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
510.000000	-2.68530754E-06	+3.24477565E-05	-9.56322069E+00	-2.56698782E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
520.000000	+6.21711244E-06	+3.24546994E-05	-9.85517038E+00	-3.39298982E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
530.000000	+1.46398152E-05	+3.24637948E-05	-1.02418187E+01	-4.57331165E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
540.000000	+2.19634112E-05	+3.24755501E-05	-1.07698327E+01	-6.51320253E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
550.000000	+2.76397181E-05	+3.24845097E-05	-1.15444592E+01	-1.06263791E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
560.000000	+3.12269007E-05	+3.24820504E-05	-1.28951085E+01	-2.66378263E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
570.000000	+3.24445903E-05	+3.24681160E-05	-1.68720244E+01	-5.53749971E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
580.000000	+3.12104216E-05	+3.24517472E-05	-1.29061835E+01	+2.66007244E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
590.000000	+2.76318833E-05	+3.24408576E-05	-1.15518796E+01	+1.06576720E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
600.000000	+2.19771594E-05	+3.24387892E-05	-1.07746491E+01	+6.53996886E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
610.000000	+1.46593174E-05	+3.24464907E-05	-1.02438858E+01	+4.59653952E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
620.000000	+6.22692492E-06	+3.24600298E-05	-9.85534122E+00	+3.40473198E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
630.000000	-2.67192918E-06	+3.24710196E-05	-9.56293938E+00	+2.56675705E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
640.000000	-1.13567701E-05	+3.24756429E-05	-9.34198981E+00	+1.92598196E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
650.000000	-1.91795718E-05	+3.24771530E-05	-9.17774299E+00	+1.40372035E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
660.000000	-2.55625786E-05	+3.24765629E-05	-9.06124574E+00	+9.52230574E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
670.000000	-3.00238232E-05	+3.24699236E-05	-8.98729688E+00	+5.41104225E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
680.000000	-3.22154498E-05	+3.24572059E-05	-8.95302490E+00	+1.51236609E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
690.000000	-3.19680339E-05	+3.24448596E-05	-8.95704955E+00	-2.31329708E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
700.000000	-2.93099992E-05	+3.24386771E-05	-8.99929084E+00	-6.20733506E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
710.000000	-2.44513345E-05	+3.24413702E-05	-9.08119626E+00	-1.03445645E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
720.000000	-1.77543670E-05	+3.24539781E-05	-9.20618213E+00	-1.49552093E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
730.000000	-9.71321484E-06	+3.24717104E-05	-9.38030044E+00	-2.03568298E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
740.000000	-9.32964390E-07	+3.24833639E-05	-9.61331872E+00	-2.70302964E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
750.000000	+7.91410843E-06	+3.24824088E-05	-9.92090637E+00	-3.58362549E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
760.000000	+1.61545917E-05	+3.24734201E-05	-1.03300438E+01	-4.86323017E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
770.000000	+2.31744587E-05	+3.24632736E-05	-1.08935524E+01	-7.03142242E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
780.000000	+2.84549143E-05	+3.24538773E-05	-1.17363283E+01	-1.19551874E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
790.000000	+3.15962247E-05	+3.24464733E-05	-1.32845899E+01	-1.87778393E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
800.000000	+3.23503817E-05	+3.24439061E-05	-1.54918962E+01	+3.72156976E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
810.000000	+3.06566774E-05	+3.24464480E-05	-1.25402759E+01	+2.06373192E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
820.000000	+2.66524898E-05	+3.24529141E-05	-1.13644323E+01	+9.43670507E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
830.000000	+2.06485916E-05	+3.24642833E-05	-1.06529349E+01	+6.03327249E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
840.000000	+1.30918396E-05	+3.24785065E-05	-1.01577778E+01	+4.30436410E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
850.000000	+4.53953196E-06	+3.24862919E-05	-9.79206211E+00	+3.21060023E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
860.000000	-4.36390490E-06	+3.24805675E-05	-9.51565777E+00	+2.42607827E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
870.000000	-1.29346899E-05	+3.24655289E-05	-9.30684645E+00	+1.81518452E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
880.000000	-2.05204104E-05	+3.24504791E-05	-9.15262087E+00	+1.31013833E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
890.000000	-2.65592860E-05	+3.24411356E-05	-9.04481879E+00	+8.70736491E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
900.000000	-3.06072315E-05	+3.24403565E-05	-8.97847357E+00	+4.68949533E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
910.000000	-3.23533591E-05	+3.24485132E-05	-8.95102888E+00	+8.36502061E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
920.000000	-3.16510344E-05	+3.24602150E-05	-8.96174353E+00	-3.00635535E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
930.000000	-2.85515658E-05	+3.24687826E-05	-9.01115599E+00	-6.96299405E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
940.000000	-2.33027942E-05	+3.24741148E-05	-9.10100341E+00	-1.11877527E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
950.000000	-1.63078494E-05	+3.24785871E-05	-9.23491104E+00	-1.59277475E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
960.000000	-8.08214988E-06	+3.24787691E-05	-9.41955836E+00	-2.15527442E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
970.000000	+7.67542755E-07	+3.24701033E-05	-9.66596593E+00	-2.86096040E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
980.000000	+9.56767816E-06	+3.24556823E-05	-9.99175044E+00	-3.80706423E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
990.000000	+1.76377879E-05	+3.24430787E-05	-1.04273788E+01	-4.90550236E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
250.000000	-2.67008894E-05	+3.24817717E-05	-9.04173477E+00	-9.34361277E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
255.000000	-2.38442670E-05	+3.24428414E-05	-9.09189785E+00	-1.07216207E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
260.000000	-2.06835794E-05	+3.24820649E-05	-9.14895097E+00	-1.30171203E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
265.000000	-1.69638709E-05	+3.24531207E-05	-9.22206905E+00	-1.54371028E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
270.000000	-1.30899573E-05	+3.24705547E-05	-9.30332200E+00	-1.80245490E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
275.000000	-8.80178274E-06	+3.24646266E-05	-9.40231454E+00	-2.09221757E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
280.000000	-4.50561044E-06	+3.24537750E-05	-9.51254376E+00	-2.40108907E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
285.000000	+1.41319453E-08	+3.24719042E-05	-9.64242345E+00	-2.76384601E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
290.000000	+4.40681427E-06	+3.24412897E-05	-9.78892836E+00	-3.16312715E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
295.000000	+8.81983849E-06	+3.24760852E-05	-9.95873616E+00	-3.65242853E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
300.000000	+1.29810508E-05	+3.24377640E-05	-1.01541712E+01	-4.21790895E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
305.000000	+1.69634589E-05	+3.24789092E-05	-1.03805271E+01	-4.95290067E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
310.000000	+2.05874996E-05	+3.24443062E-05	-1.06494613E+01	-5.85438348E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
315.000000	+2.38361839E-05	+3.24761440E-05	-1.09659654E+01	-7.14007030E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
320.000000	+2.66525179E-05	+3.24585365E-05	-1.13634683E+01	-8.88439412E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
325.000000	+2.89110119E-05	+3.24646026E-05	-1.18544048E+01	-1.18662634E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
330.000000	+3.07000129E-05	+3.24722962E-05	-1.25500946E+01	-1.69383694E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
335.000000	+3.17964567E-05	+3.24496525E-05	-1.35482418E+01	-3.34256680E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
340.000000	+3.24154806E-05	+3.24781239E-05	-1.58926614E+01	-1.40754093E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
345.000000	+3.22796741E-05	+3.24395401E-05	-1.49557827E+01	+2.53953399E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
350.000000	+3.16833775E-05	+3.24773043E-05	-1.33531275E+01	+2.57664492E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
355.000000	+3.03357012E-05	+3.24384083E-05	-1.23791378E+01	+1.59202371E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
360.000000	+2.85733280E-05	+3.24744322E-05	-1.17611038E+01	+1.10280852E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
365.000000	+2.61127420E-05	+3.24473892E-05	-1.12763293E+01	+8.53246714E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
370.000000	+2.33117620E-05	+3.24686495E-05	-1.09078570E+01	+6.83275917E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
375.000000	+1.99190543E-05	+3.24639020E-05	-1.05930533E+01	+5.69286733E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
380.000000	+1.62777061E-05	+3.24579837E-05	-1.03385703E+01	+4.79522443E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
385.000000	+1.22149520E-05	+3.24786799E-05	-1.01135309E+01	+4.12576300E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
390.000000	+8.00286738E-06	+3.24464905E-05	-9.92599401E+00	+3.54824567E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
395.000000	+3.58803796E-06	+3.24827051E-05	-9.75870633E+00	+3.09475583E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
400.000000	-8.69375481E-07	+3.24402014E-05	-9.61651843E+00	+2.68078318E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
405.000000	-5.30120405E-06	+3.24771151E-05	-9.49062801E+00	+2.34284770E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
410.000000	-9.66173140E-06	+3.24417201E-05	-9.38223366E+00	+2.02399167E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
415.000000	-1.37845010E-05	+3.24688787E-05	-9.28822884E+00	+1.75434522E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
420.000000	-1.77254582E-05	+3.24519175E-05	-9.20679913E+00	+1.49170506E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
425.000000	-2.12337506E-05	+3.24604523E-05	-9.13905834E+00	+1.26325978E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
430.000000	-2.44651003E-05	+3.24687584E-05	-9.08047316E+00	+1.03391181E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
435.000000	-2.70914664E-05	+3.24513838E-05	-9.03566715E+00	+8.27465001E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
440.000000	-2.93622517E-05	+3.24830864E-05	-8.99772666E+00	+6.19938898E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
445.000000	-3.09064643E-05	+3.24444991E-05	-8.97367326E+00	+4.22595521E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
450.000000	-3.20298400E-05	+3.24850644E-05	-8.95546710E+00	+2.30020752E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
455.000000	-3.23819717E-05	+3.24430839E-05	-8.95067119E+00	+3.54562569E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
460.000000	-3.22685952E-05	+3.24754609E-05	-8.95192148E+00	-1.50108139E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
465.000000	-3.14118844E-05	+3.24473613E-05	-8.96568200E+00	-3.46113491E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
470.000000	-3.00786592E-05	+3.24628542E-05	-8.98653283E+00	-5.33984339E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
475.000000	-2.80811546E-05	+3.24575521E-05	-9.01908044E+00	-7.39428033E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
480.000000	-2.56313535E-05	+3.24525018E-05	-9.06047563E+00	-9.38850301E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
485.000000	-2.26409432E-05	+3.24727340E-05	-9.11296547E+00	-1.16560998E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
490.000000	-1.92476906E-05	+3.24455354E-05	-9.17703663E+00	-1.38746689E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
495.000000	-1.54885373E-05	+3.24850801E-05	-9.25171216E+00	-1.59955419E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
125.000000	+3.09643313E-05	+3.24587732E-05	-1.27206105E+01	+1.69475994E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
127.500000	+3.02564772E-05	+3.24797730E-05	-1.23233727E+01	+1.48314258E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
130.000000	+2.93286261E-05	+3.24658057E-05	-1.19790392E+01	+1.25707505E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
132.500000	+2.82749482E-05	+3.24433313E-05	-1.16948352E+01	+1.04455814E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
135.000000	+2.71616032E-05	+3.24504659E-05	-1.14567601E+01	+9.06331020E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
137.500000	+2.59188273E-05	+3.24768800E-05	-1.12416697E+01	+8.27666874E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
140.000000	+2.44812465E-05	+3.24812075E-05	-1.10429267E+01	+7.50659070E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
142.500000	+2.29112430E-05	+3.24562983E-05	-1.08663401E+01	+6.63392838E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
145.000000	+2.12981294E-05	+3.24447134E-05	-1.07112303E+01	+5.95220927E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
147.500000	+1.96146187E-05	+3.24683445E-05	-1.05687297E+01	+5.54934749E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
150.000000	+1.77756206E-05	+3.24866933E-05	-1.04337629E+01	+5.18914730E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
152.500000	+1.58062481E-05	+3.24675883E-05	-1.03092723E+01	+4.71799833E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
155.000000	+1.38193082E-05	+3.24442265E-05	-1.01978630E+01	+4.27361286E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
157.500000	+1.18239921E-05	+3.24545160E-05	-1.00955917E+01	+4.00713453E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
160.000000	+9.72170822E-06	+3.24783512E-05	-9.99750628E+00	+3.81446126E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
162.500000	+7.50989203E-06	+3.24753899E-05	-9.90486859E+00	+3.52491685E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
165.000000	+5.30641957E-06	+3.24489787E-05	-9.82126043E+00	+3.19773956E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
167.500000	+3.14638750E-06	+3.24403596E-05	-9.74498161E+00	+2.99209091E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
170.000000	+9.41000209E-07	+3.24636866E-05	-9.67165589E+00	+2.87130207E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
172.500000	-1.33757697E-06	+3.24788560E-05	-9.60141651E+00	+2.68435248E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
175.000000	-3.59306388E-06	+3.24575941E-05	-9.53743826E+00	+2.43642185E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
177.500000	-5.76141936E-06	+3.24360001E-05	-9.47959542E+00	+2.25525556E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
180.000000	-7.90250055E-06	+3.24513933E-05	-9.42467549E+00	+2.16000573E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
182.500000	-1.00772613E-05	+3.24764999E-05	-9.37159513E+00	+2.04183326E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
185.000000	-1.22212385E-05	+3.24700929E-05	-9.32258382E+00	+1.85198954E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
187.500000	-1.42369066E-05	+3.24455169E-05	-9.27899565E+00	+1.67686289E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
190.000000	-1.61557364E-05	+3.24442232E-05	-9.23874068E+00	+1.58740232E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
192.500000	-1.80687081E-05	+3.24699141E-05	-9.19962554E+00	+1.51342768E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
195.000000	-1.99377018E-05	+3.24826067E-05	-9.16306929E+00	+1.36490175E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
197.500000	-2.16466155E-05	+3.24614320E-05	-9.13138045E+00	+1.19476279E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
200.000000	-2.32042075E-05	+3.24430182E-05	-9.10333115E+00	+1.10119296E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
202.500000	-2.47093676E-05	+3.24613922E-05	-9.07632080E+00	+1.04689584E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
205.000000	-2.61519330E-05	+3.24857190E-05	-9.05098636E+00	+9.32169146E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
207.500000	-2.74240890E-05	+3.24743852E-05	-9.02971234E+00	+7.74509848E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
210.000000	-2.85047886E-05	+3.24481768E-05	-9.01226087E+00	+6.67376103E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
212.500000	-2.94803611E-05	+3.24505754E-05	-8.99634354E+00	+6.15172449E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
215.000000	-3.03816582E-05	+3.24752680E-05	-8.98150225E+00	+5.32977069E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
217.500000	-3.11227034E-05	+3.24808088E-05	-8.96969469E+00	+3.91619026E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
220.000000	-3.16433105E-05	+3.24565432E-05	-8.96192130E+00	+2.65867618E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
222.500000	-3.20145756E-05	+3.24400871E-05	-8.95640131E+00	+2.07728064E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
225.000000	-3.23105216E-05	+3.24585685E-05	-8.95153489E+00	+1.51446431E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
227.500000	-3.24647708E-05	+3.24798159E-05	-8.94882898E+00	+2.56920799E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
230.000000	-3.23875520E-05	+3.24647942E-05	-8.95025029E+00	-1.14319224E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
232.500000	-3.21360791E-05	+3.24383457E-05	-8.95454495E+00	-1.85592702E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
235.000000	-3.18079631E-05	+3.24453606E-05	-8.95952992E+00	-2.31179828E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
237.500000	-3.13603172E-05	+3.24719898E-05	-8.96610394E+00	-3.39834728E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
240.000000	-3.06971610E-05	+3.24736104E-05	-8.97652166E+00	-4.86345071E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
242.500000	-2.98493494E-05	+3.24494521E-05	-8.99042119E+00	-5.82755855E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
245.000000	-2.89168726E-05	+3.24397998E-05	-9.00565945E+00	-6.32641103E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
247.500000	-2.78970292E-05	+3.24619748E-05	-9.02205325E+00	-6.78862293E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
62.500000	+4.92143507E-06	+3.24729785E-05	-9.80630482E+00	+5.65503256E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
63.750000	-5.95753931E-06	+3.24624125E-05	-9.47378648E+00	-3.34739045E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
65.000000	+7.10613953E-06	+3.24458765E-05	-9.88998958E+00	+2.27281495E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
66.250000	-8.18116212E-06	+3.24850377E-05	-9.41696610E+00	-3.48262569E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
67.500000	+9.21269231E-06	+3.24395241E-05	-9.97705522E+00	+2.07574039E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
68.750000	-1.03608117E-05	+3.24714153E-05	-9.36507259E+00	-3.76600652E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
70.000000	+1.13268811E-05	+3.24666910E-05	-1.00712054E+01	+1.85366266E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
71.250000	-1.24199178E-05	+3.24439323E-05	-9.31873103E+00	-4.18839346E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
72.500000	+1.34431672E-05	+3.24813799E-05	-1.01759152E+01	+1.73766239E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
73.750000	-1.44073926E-05	+3.24483658E-05	-9.27528947E+00	-4.52498703E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
75.000000	+1.54591983E-05	+3.24610707E-05	-1.02890399E+01	+1.68174116E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
76.250000	-1.63938928E-05	+3.24738460E-05	-9.23324594E+00	-4.73131211E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
77.500000	+1.73377700E-05	+3.24429945E-05	-1.04073227E+01	+1.55588482E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
78.750000	-1.83300223E-05	+3.24759830E-05	-9.19434882E+00	-5.09528660E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
80.000000	+1.91591640E-05	+3.24577606E-05	-1.05347049E+01	+1.36057625E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
81.250000	-2.01129300E-05	+3.24509382E-05	-9.16033441E+00	-5.74733592E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
82.500000	+2.09633076E-05	+3.24820457E-05	-1.06783883E+01	+1.22365279E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
83.750000	-2.17585923E-05	+3.24381221E-05	-9.12974309E+00	-6.37008982E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
85.000000	+2.26546523E-05	+3.24776158E-05	-1.08376405E+01	+1.18173107E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
86.250000	-2.33638103E-05	+3.24579389E-05	-9.10019981E+00	-6.77674285E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
87.500000	+2.41593515E-05	+3.24514602E-05	-1.10070591E+01	+1.10744174E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
88.750000	-2.49108897E-05	+3.24779359E-05	-9.07251377E+00	-7.37700105E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
90.000000	+2.55521190E-05	+3.24476896E-05	-1.11914841E+01	+9.35228299E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
91.250000	-2.62833758E-05	+3.24630501E-05	-9.04913306E+00	-8.52754079E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
92.500000	+2.69026266E-05	+3.24742739E-05	-1.14046726E+01	+7.85212127E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
93.750000	-2.74730055E-05	+3.24380239E-05	-9.02950276E+00	-9.86917166E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
95.000000	+2.81314830E-05	+3.24849018E-05	-1.16514019E+01	+7.39382112E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
96.250000	-2.85812571E-05	+3.24474994E-05	-9.01101821E+00	-1.09611060E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
97.500000	+2.91498785E-05	+3.24598309E-05	-1.19254296E+01	+6.92104102E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
98.750000	-2.96180257E-05	+3.24758754E-05	-8.99371560E+00	-1.23569149E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
100.000000	+3.00114485E-05	+3.24417394E-05	-1.22343524E+01	+5.51063787E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
101.250000	-3.04796144E-05	+3.24756490E-05	-8.97993901E+00	-1.52428915E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
102.500000	+3.07988688E-05	+3.24590698E-05	-1.26154247E+01	+3.95715245E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
103.750000	-3.11306780E-05	+3.24504852E-05	-8.97004613E+00	-1.99102476E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
105.000000	+3.14703876E-05	+3.24796123E-05	-1.31131809E+01	+3.24176785E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
106.250000	-3.16542318E-05	+3.24443135E-05	-8.96194171E+00	-2.53365233E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
107.500000	+3.19328441E-05	+3.24685175E-05	-1.37465940E+01	+2.89828372E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
108.750000	-3.20968202E-05	+3.24678511E-05	-8.95469600E+00	-3.16357140E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
110.000000	+3.21999237E-05	+3.24428194E-05	-1.45374869E+01	+1.87271080E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
111.250000	-3.23832522E-05	+3.24844052E-05	-8.95001422E+00	-4.55382176E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
112.500000	+3.23650741E-05	+3.24428768E-05	-1.56759423E+01	+2.65316313E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
113.750000	-3.24431050E-05	+3.24675929E-05	-8.94935093E+00	-3.30318862E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
115.000000	+3.24346597E-05	+3.24687284E-05	-1.65017394E+01	-7.95359677E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
116.250000	-3.23366471E-05	+3.24451106E-05	-8.95133933E+00	+6.35433718E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
117.500000	+3.23096575E-05	+3.24764855E-05	-1.49131552E+01	-1.08230208E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
118.750000	-3.21501813E-05	+3.24565298E-05	-8.95404509E+00	+4.28288525E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
120.000000	+3.19643523E-05	+3.24510703E-05	-1.38424338E+01	-1.79010788E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
121.250000	-3.18348459E-05	+3.24833788E-05	-8.95852036E+00	+2.61100069E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
122.500000	+3.15015221E-05	+3.24364178E-05	-1.31896837E+01	-3.41021718E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
123.750000	-3.12939117E-05	+3.24782960E-05	-8.96704590E+00	+6.75963065E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
31.250000	+2.11663982E-05	+3.24642545E-05	-1.06977504E+01	+3.96771712E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
31.875000	-2.49218391E-05	+3.24447612E-05	-9.07290112E+00	+1.23180051E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
32.500000	-2.02393676E-05	+3.24473630E-05	-9.15799975E+00	-1.70858871E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
33.125000	+2.56878492E-05	+3.24661494E-05	-1.12086370E+01	-1.11489688E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
33.750000	+1.94023908E-05	+3.24779207E-05	-1.05516208E+01	+1.72827987E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
34.375000	-2.63261127E-05	+3.24700267E-05	-9.04828718E+00	+1.08803026E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
35.000000	-1.84950740E-05	+3.24516451E-05	-9.19158301E+00	-1.89437901E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
35.625000	+2.69362770E-05	+3.24437309E-05	-1.14162609E+01	-9.81521334E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
36.250000	+1.75197726E-05	+3.24573304E-05	-1.04184847E+01	+1.91175521E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
36.875000	-2.76091939E-05	+3.24779826E-05	-9.02656693E+00	+9.52284070E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
37.500000	-1.66397875E-05	+3.24786161E-05	-9.22812959E+00	-2.10118450E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
38.125000	+2.81088324E-05	+3.24550930E-05	-1.16530475E+01	-8.57227356E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
38.750000	+1.56154364E-05	+3.24376389E-05	-1.02996638E+01	+2.11500550E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
39.375000	-2.86821277E-05	+3.24521488E-05	-9.00929068E+00	+8.23953564E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
40.000000	-1.46367846E-05	+3.24805769E-05	-9.26972183E+00	-2.34219068E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
40.625000	+2.92111891E-05	+3.24829696E-05	-1.19370290E+01	-7.36011299E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
41.250000	+1.36781727E-05	+3.24550732E-05	-1.01897360E+01	+2.35398113E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
41.875000	-2.96059589E-05	+3.24359911E-05	-8.99455261E+00	+6.99665159E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
42.500000	-1.25726143E-05	+3.24519795E-05	-9.31515451E+00	-2.61948101E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
43.125000	+3.01317614E-05	+3.24795163E-05	-1.22689039E+01	-6.15507930E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
43.750000	+1.16211565E-05	+3.24809585E-05	-1.00845394E+01	+2.63074721E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
44.375000	-3.04648596E-05	+3.24569935E-05	-8.98046985E+00	+5.78040215E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
45.000000	-1.05234138E-05	+3.24410875E-05	-9.36198915E+00	-2.93257689E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
45.625000	+3.08418239E-05	+3.24517245E-05	-1.26461910E+01	-4.99233350E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
46.250000	+9.45307872E-06	+3.24723682E-05	-9.98603084E+00	+2.94218350E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
46.875000	-3.12041492E-05	+3.24778403E-05	-8.96846159E+00	+4.59746616E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
47.500000	-8.43142558E-06	+3.24639016E-05	-9.41134757E+00	-3.31278517E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
48.125000	+3.14345293E-05	+3.24475334E-05	-1.31094431E+01	-3.88593841E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
48.750000	+7.28674146E-06	+3.24471962E-05	-9.89708987E+00	+3.31918818E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
49.375000	-3.17295999E-05	+3.24641304E-05	-8.96045783E+00	+3.44501938E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
50.000000	-6.22332925E-06	+3.24790442E-05	-9.46646245E+00	-3.84337065E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
50.625000	+3.19458137E-05	+3.24718907E-05	-1.37646711E+01	-2.79245816E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
51.250000	+5.15034688E-06	+3.24491718E-05	-9.81551972E+00	+3.84730868E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
51.875000	-3.20695441E-05	+3.24409614E-05	-8.95553529E+00	+2.30831044E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
52.500000	-3.96861632E-06	+3.24610140E-05	-9.52698091E+00	-4.65198390E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
53.125000	+3.22906514E-05	+3.24830566E-05	-1.47705152E+01	-1.68081723E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
53.750000	+2.94878004E-06	+3.24750481E-05	-9.73708307E+00	+4.65508887E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
54.375000	-3.23143946E-05	+3.24469763E-05	-8.95165408E+00	+1.17817418E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
55.000000	-1.77236245E-06	+3.24388036E-05	-9.58981129E+00	-5.72155201E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
55.625000	+3.24116105E-05	+3.24623408E-05	-1.61035941E+01	-5.79001846E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
56.250000	+6.61183668E-07	+3.24837876E-05	-9.66218653E+00	+5.72361348E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
56.875000	-3.24550038E-05	+3.24734613E-05	-8.94907725E+00	+5.52148018E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
57.500000	+4.04473777E-07	+3.24474722E-05	-9.65528467E+00	-5.51852686E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
58.125000	+3.23761548E-05	+3.24417094E-05	-1.58472358E+01	+4.88433169E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
58.750000	-1.59883049E-06	+3.24614820E-05	-9.59423053E+00	+5.51786784E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
59.375000	-3.23960740E-05	+3.24789265E-05	-8.94990103E+00	-1.06303912E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
60.000000	+2.65105470E-06	+3.24732510E-05	-9.72711042E+00	-4.64397859E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
60.625000	+3.22585754E-05	+3.24540136E-05	-1.47548743E+01	+1.55535379E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
61.250000	-3.77775771E-06	+3.24444420E-05	-9.53269119E+00	+4.64029675E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
61.875000	-3.21224955E-05	+3.24546171E-05	-8.95450332E+00	-2.79009557E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
15.625000	+1.34924532E-05	+3.24456281E-05	-1.01803919E+01	-1.16433575E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
15.937500	+3.04602774E-05	+3.24382720E-05	-1.24402799E+01	-2.81992545E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
16.250000	+2.91869143E-05	+3.24397205E-05	-1.19428453E+01	+3.85532102E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
16.562500	+1.04353940E-05	+3.24489654E-05	-1.00307042E+01	+4.27446751E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
16.875000	-1.45807617E-05	+3.24621522E-05	-9.27130313E+00	+1.69187427E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
17.187500	-3.09014522E-05	+3.24742512E-05	-8.97328282E+00	+4.22106797E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
17.500000	-2.87636544E-05	+3.24810260E-05	-9.00748638E+00	-6.61264490E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
17.812500	-9.44063696E-06	+3.24805039E-05	-9.38657312E+00	-2.05469378E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
18.125000	+1.55162300E-05	+3.24734446E-05	-1.02916700E+01	-5.58439001E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
18.437500	+3.11844479E-05	+3.24627676E-05	-1.28768169E+01	-2.21200949E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
18.750000	+2.81969075E-05	+3.24523019E-05	-1.16741759E+01	+4.69865633E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
19.062500	+8.34553872E-06	+3.24454149E-05	-9.94015667E+00	+3.90772799E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
19.375000	-1.64921918E-05	+3.24440102E-05	-9.23184593E+00	+1.56036599E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
19.687500	-3.14592761E-05	+3.24481423E-05	-8.96492793E+00	+3.27720361E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
20.000000	-2.76036865E-05	+3.24562302E-05	-9.02702070E+00	-7.61954662E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
20.312500	-7.22887612E-06	+3.24656694E-05	-9.44114959E+00	-2.22085730E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
20.625000	+1.74847468E-05	+3.24736008E-05	-1.04150565E+01	-6.42364825E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
20.937500	+3.17612873E-05	+3.24776516E-05	-1.34559297E+01	-1.62950102E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
21.250000	+2.70631814E-05	+3.24765346E-05	-1.14334947E+01	+5.76332799E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
21.562500	+6.19816839E-06	+3.24704281E-05	-9.85384976E+00	+3.58300465E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
21.875000	-1.83567555E-05	+3.24610416E-05	-9.19411675E+00	+1.43376462E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
22.187500	-3.19167219E-05	+3.24512714E-05	-8.95774687E+00	+2.33927350E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
22.500000	-2.63737717E-05	+3.24444219E-05	-9.04791216E+00	-8.64863746E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
22.812500	-5.04696332E-06	+3.24431281E-05	-9.49828671E+00	-2.39765065E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
23.125000	+1.93049111E-05	+3.24483089E-05	-1.05464438E+01	-7.51247915E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
23.437500	+3.21159935E-05	+3.24585828E-05	-1.41935862E+01	-1.06679708E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
23.750000	+2.57230013E-05	+3.24704967E-05	-1.12131920E+01	+7.07574402E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
24.062500	+3.94503578E-06	+3.24796308E-05	-9.77124617E+00	+3.28818771E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
24.375000	-2.02005249E-05	+3.24822586E-05	-9.15807466E+00	+1.31122705E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
24.687500	-3.22795754E-05	+3.24769269E-05	-8.95172926E+00	+1.41008487E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
25.000000	-2.50712123E-05	+3.24652583E-05	-9.06994436E+00	-9.69016491E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
25.312500	-2.88787545E-06	+3.24515359E-05	-9.55736457E+00	-2.58445794E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
25.625000	+2.10009324E-05	+3.24411248E-05	-1.06852306E+01	-8.92642474E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
25.937500	+3.23048654E-05	+3.24383169E-05	-1.51363800E+01	-5.36177037E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
26.250000	+2.42617942E-05	+3.24444941E-05	-1.10203412E+01	+8.70514766E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
26.562500	+1.68249094E-06	+3.24574281E-05	-9.69566275E+00	+3.03097971E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
26.875000	-2.19290255E-05	+3.24720801E-05	-9.12597890E+00	+1.19471756E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
27.187500	-3.24531878E-05	+3.24826135E-05	-8.94896427E+00	+4.86781575E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
27.500000	-2.35968407E-05	+3.24847903E-05	-9.09555505E+00	-1.07666331E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
27.812500	-6.53770185E-07	+3.24777315E-05	-9.62187883E+00	-2.79047809E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
28.125000	+2.26605862E-05	+3.24642828E-05	-1.08396039E+01	-1.06792628E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
28.437500	+3.24079944E-05	+3.24498280E-05	-1.62964181E+01	-2.05595764E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
28.750000	+2.27615375E-05	+3.24400651E-05	-1.08524536E+01	+1.06702810E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
29.062500	-5.07337871E-07	+3.24386957E-05	-9.62749250E+00	+2.80653651E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
29.375000	-2.34780835E-05	+3.24459991E-05	-9.09836827E+00	+1.08393023E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
29.687500	-3.24073861E-05	+3.24588519E-05	-8.95003611E+00	-4.35281612E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
30.000000	-2.19510497E-05	+3.24721214E-05	-9.12557338E+00	-1.18958115E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
30.312500	+1.63996722E-06	+3.24807847E-05	-9.69352432E+00	-3.02410957E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
30.625000	+2.42606201E-05	+3.24818640E-05	-1.10156419E+01	-9.38801120E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
30.937500	+3.23881371E-05	+3.24754141E-05	-1.55610313E+01	-1.97024814E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
7.812500	-1.75029250E-05	+3.24760195E-05	-9.21076157E+00	-1.30514020E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
7.968750	-5.58050676E-06	+3.24781185E-05	-9.48323564E+00	-2.18252784E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
8.125000	+7.21027883E-06	+3.24788621E-05	-9.89280152E+00	-3.29347488E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
8.281250	+1.88802214E-05	+3.24781414E-05	-1.05124465E+01	-5.27442053E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
8.437500	+2.76146630E-05	+3.24759608E-05	-1.15410579E+01	-1.11528051E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
8.593750	+3.20557238E-05	+3.24724463E-05	-1.39976981E+01	-5.20939831E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
8.750000	+3.15134047E-05	+3.24678437E-05	-1.31689949E+01	+8.73608428E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
8.906250	+2.60727794E-05	+3.24625067E-05	-1.12676718E+01	+8.99665140E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
9.062500	+1.65806595E-05	+3.24568738E-05	-1.03575413E+01	+4.72090051E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
9.218750	+4.51384770E-06	+3.24514350E-05	-9.79239038E+00	+3.01227991E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
9.375000	-8.25051772E-06	+3.24466909E-05	-9.41620387E+00	+1.99850717E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
9.531250	-1.97268352E-05	+3.24431059E-05	-9.16785689E+00	+1.27249319E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
9.687500	-2.81297799E-05	+3.24410623E-05	-9.01854975E+00	+6.83506708E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
9.843750	-3.21519426E-05	+3.24408176E-05	-8.95426104E+00	+1.56646680E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
10.000000	-3.11672121E-05	+3.24424713E-05	-8.96959766E+00	-3.56991716E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
10.156250	-2.53282612E-05	+3.24459454E-05	-9.06582095E+00	-9.01412784E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
10.312500	-1.55429328E-05	+3.24509815E-05	-9.25128916E+00	-1.53236964E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
10.468750	-3.33314353E-06	+3.24571565E-05	-9.54468647E+00	-2.34522544E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
10.625000	+9.40180024E-06	+3.24639162E-05	-9.98417211E+00	-3.55337490E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
10.781250	+2.06806772E-05	+3.24706246E-05	-1.06551161E+01	-5.83143755E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
10.937500	+2.87486428E-05	+3.24766246E-05	-1.18064963E+01	-1.44001341E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
11.093750	+3.23503356E-05	+3.24813046E-05	-1.51551580E+01	-2.79003106E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
11.250000	+3.09252595E-05	+3.24841624E-05	-1.26783810E+01	+1.30739754E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
11.406250	+2.46950039E-05	+3.24848622E-05	-1.10695407E+01	+7.80248383E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
11.562500	+1.46287223E-05	+3.24832750E-05	-1.02401048E+01	+4.33470925E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
11.718750	+2.29226010E-06	+3.24794996E-05	-9.71494407E+00	+2.80287973E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
11.875000	-1.03955470E-05	+3.24738599E-05	-9.36420493E+00	+1.85675661E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
12.031250	-2.14614413E-05	+3.24668779E-05	-9.13470763E+00	+1.16229179E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
12.187500	-2.91846966E-05	+3.24592250E-05	-9.00098875E+00	+5.88487291E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
12.343750	-3.23647028E-05	+3.24516560E-05	-8.95080536E+00	+6.72199947E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
12.500000	-3.05075936E-05	+3.24449318E-05	-8.97998250E+00	-4.48338326E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
12.656250	-2.39029373E-05	+3.24397408E-05	-9.09091108E+00	-1.00290609E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
12.812500	-1.35786189E-05	+3.24366246E-05	-9.29339065E+00	-1.65636658E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
12.968750	-1.14096013E-06	+3.24359200E-05	-9.60852564E+00	-2.51593566E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
13.125000	+1.14750587E-05	+3.24377201E-05	-1.00796205E+01	-3.83303380E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
13.281250	+2.23066609E-05	+3.24418625E-05	-1.08063487E+01	-6.46555005E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
13.437500	+2.96684786E-05	+3.24479435E-05	-1.21001049E+01	-1.76573144E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
13.593750	+3.24146738E-05	+3.24553588E-05	-1.63242595E+01	-5.42354759E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
13.750000	+3.01172228E-05	+3.24633656E-05	-1.22695908E+01	+1.73953492E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
13.906250	+2.31326139E-05	+3.24711597E-05	-1.08882128E+01	+6.84648019E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
14.062500	+1.25465346E-05	+3.24779597E-05	-1.01300657E+01	+3.98851892E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
14.218750	+5.09518271E-09	+3.24830877E-05	-9.64180067E+00	+2.60790408E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
14.375000	-1.25412016E-05	+3.24860394E-05	-9.31509572E+00	+1.72196583E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
14.531250	-2.31409277E-05	+3.24865359E-05	-9.10368635E+00	+1.05592305E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
14.687500	-3.01454015E-05	+3.24845495E-05	-8.98511976E+00	+4.95592412E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
14.843750	-3.24652730E-05	+3.24803049E-05	-8.94881372E+00	-2.13076326E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
15.000000	-2.97400544E-05	+3.24742520E-05	-8.99177840E+00	-5.39978159E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
15.156250	-2.23941905E-05	+3.24670163E-05	-9.11755690E+00	-1.10626372E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
15.312500	-1.15709477E-05	+3.24593317E-05	-9.33748581E+00	-1.78494275E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
15.468750	+1.04555761E-06	+3.24519632E-05	-9.67535150E+00	-2.53973812E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.906250	+2.84357980E-05	+3.24611536E-05	-1.17297501E+01	+9.33142602E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.984375	+2.48070458E-05	+3.24641417E-05	-1.10867306E+01	+7.12987430E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
4.062500	+2.02031661E-05	+3.24670184E-05	-1.06157073E+01	+5.35000792E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
4.140625	+1.48049623E-05	+3.24697193E-05	-1.02507919E+01	+4.20231571E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
4.218750	+8.82443650E-06	+3.24721856E-05	-9.95909544E+00	+3.38489047E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
4.296875	+2.49645862E-06	+3.24743652E-05	-9.72190272E+00	+2.76149902E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
4.375000	-3.93046159E-06	+3.24762141E-05	-9.52761122E+00	+2.26117158E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
4.453125	-1.02039376E-05	+3.24776969E-05	-9.36859466E+00	+1.84303363E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
4.531250	-1.60776198E-05	+3.24787875E-05	-9.23963722E+00	+1.48167088E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
4.609375	-2.13208713E-05	+3.24794692E-05	-9.13708358E+00	+1.16025006E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
4.687500	-2.57278243E-05	+3.24797350E-05	-9.05834815E+00	+8.66969915E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
4.765625	-2.91254627E-05	+3.24795872E-05	-9.00161953E+00	+5.93083876E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
4.843750	-3.13804133E-05	+3.24790374E-05	-8.96567879E+00	+3.31717053E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
4.921875	-3.24041799E-05	+3.24781056E-05	-8.94978874E+00	+7.71022683E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
5.000000	-3.21566135E-05	+3.24768195E-05	-8.95363156E+00	-1.75962846E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
5.078125	-3.06474855E-05	+3.24752139E-05	-8.97728294E+00	-4.32554323E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
5.156250	-2.79360998E-05	+3.24733293E-05	-9.02121817E+00	-6.98037763E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
5.234375	-2.41289618E-05	+3.24712112E-05	-9.08635134E+00	-9.78536283E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
5.312500	-1.93755940E-05	+3.24689089E-05	-9.17411447E+00	-1.28154193E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
5.390625	-1.38626649E-05	+3.24664741E-05	-9.28659226E+00	-1.61681125E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
5.468750	-7.80665912E-06	+3.24639601E-05	-9.42674123E+00	-1.99779549E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
5.546875	-1.44537906E-06	+3.24614204E-05	-9.59874781E+00	-2.44409713E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
5.625000	+4.97139078E-06	+3.24589078E-05	-9.80863140E+00	-2.98600444E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
5.703125	+1.11916891E-05	+3.24564732E-05	-1.00653110E+01	-3.67357466E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
5.781250	+1.69712690E-05	+3.24541650E-05	-1.03826274E+01	-4.59678114E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
5.859375	+2.20831862E-05	+3.24520280E-05	-1.07835581E+01	-5.93676545E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
5.937500	+2.63267096E-05	+3.24501025E-05	-1.13102470E+01	-8.12509336E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
6.015625	+2.95352028E-05	+3.24484242E-05	-1.20531039E+01	-1.25304843E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
6.093750	+3.15826684E-05	+3.24470233E-05	-1.32681352E+01	-2.51520217E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
6.171875	+3.23886981E-05	+3.24459243E-05	-1.59831073E+01	-3.20910279E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
6.250000	+3.19216330E-05	+3.24451456E-05	-1.37695575E+01	+2.34841595E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
6.328125	+3.01998104E-05	+3.24446993E-05	-1.23137074E+01	+1.46362709E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
6.406250	+2.72908487E-05	+3.24445914E-05	-1.14826402E+01	+8.98270456E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
6.484375	+2.33089955E-05	+3.24448215E-05	-1.09101598E+01	+6.41159921E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
6.562500	+1.84106449E-05	+3.24453830E-05	-1.04808278E+01	+4.90421810E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
6.640625	+1.27881987E-05	+3.24462636E-05	-1.01438757E+01	+3.89283054E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
6.718750	+6.66251227E-06	+3.24474452E-05	-9.87257305E+00	+3.15323025E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
6.796875	+2.74221029E-07	+3.24489043E-05	-9.65118347E+00	+2.57822963E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
6.875000	-6.12571079E-06	+3.24506127E-05	-9.46972467E+00	+2.10977266E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
6.953125	-1.22858488E-05	+3.24525375E-05	-9.32153149E+00	+1.71344381E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
7.031250	-1.79641667E-05	+3.24546423E-05	-9.20199908E+00	+1.36734333E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
7.109375	-2.29375560E-05	+3.24568871E-05	-9.10788409E+00	+1.05666998E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
7.187500	-2.70105925E-05	+3.24592292E-05	-9.03689439E+00	+7.70846050E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
7.265625	-3.00232168E-05	+3.24616239E-05	-8.98743940E+00	+5.01874846E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
7.343750	-3.18570235E-05	+3.24640252E-05	-8.95847645E+00	+2.43332738E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
7.421875	-3.24399151E-05	+3.24663866E-05	-8.94941866E+00	-1.03018864E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
7.500000	-3.17489348E-05	+3.24686616E-05	-8.96008612E+00	-2.64145228E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
7.578125	-2.98111682E-05	+3.24708048E-05	-8.99069135E+00	-5.23331074E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
7.656250	-2.67026788E-05	+3.24727724E-05	-9.04185660E+00	-7.93437020E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
7.734375	-2.25455173E-05	+3.24745232E-05	-9.11466589E+00	-1.07048075E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
1.953125	-8.00357729E-06	+3.24767489E-05	-9.42154729E+00	+1.96723157E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
1.992188	-1.10782011E-05	+3.24753657E-05	-9.34837178E+00	+1.77935488E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.031250	-1.40435805E-05	+3.24739008E-05	-9.28253519E+00	+1.59747042E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.070312	-1.68705406E-05	+3.24723639E-05	-9.22356940E+00	+1.42661936E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.109375	-1.95312682E-05	+3.24707651E-05	-9.17108056E+00	+1.26505294E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.148438	-2.19995859E-05	+3.24691148E-05	-9.12473714E+00	+1.11129543E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.187500	-2.42512091E-05	+3.24674237E-05	-9.08426060E+00	+9.64084718E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.226562	-2.62639855E-05	+3.24657025E-05	-9.04941802E+00	+8.22326587E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.265625	-2.80181128E-05	+3.24639623E-05	-9.02001634E+00	+6.85058829E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.304688	-2.94963337E-05	+3.24622141E-05	-8.99589780E+00	+5.51422628E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.343750	-3.06841059E-05	+3.24604688E-05	-8.97693644E+00	+4.20639281E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.382812	-3.15697449E-05	+3.24587374E-05	-8.96303536E+00	+2.91990817E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.421875	-3.21445395E-05	+3.24570307E-05	-8.95412466E+00	+1.64803462E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.460938	-3.24028373E-05	+3.24553590E-05	-8.95016009E+00	+3.84330707E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.500000	-3.23421006E-05	+3.24537327E-05	-8.95112208E+00	-8.77481293E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.539062	-3.19629315E-05	+3.24521615E-05	-8.95701541E+00	-2.14364107E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.578125	-3.12690660E-05	+3.24506549E-05	-8.96786927E+00	-3.42047423E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.617188	-3.02673373E-05	+3.24492218E-05	-8.98373786E+00	-4.71451999E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.656250	-2.89676091E-05	+3.24478707E-05	-9.00470146E+00	-6.03266796E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.695312	-2.73826781E-05	+3.24466093E-05	-9.03086808E+00	-7.38231040E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.734375	-2.55281484E-05	+3.24454448E-05	-9.06237576E+00	-8.77151727E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.773438	-2.34222783E-05	+3.24443838E-05	-9.09939556E+00	-1.02092434E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.812500	-2.10858002E-05	+3.24434321E-05	-9.14213547E+00	-1.17055794E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.851562	-1.85417172E-05	+3.24425948E-05	-9.19084540E+00	-1.32720628E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.890625	-1.58150764E-05	+3.24418762E-05	-9.24582346E+00	-1.49220704E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.929688	-1.29327223E-05	+3.24412799E-05	-9.30742407E+00	-1.66713215E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
2.968750	-9.92303332E-06	+3.24408086E-05	-9.37606816E+00	-1.85385354E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.007812	-6.81564160E-06	+3.24404643E-05	-9.45225638E+00	-2.05463030E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.046875	-3.64114199E-06	+3.24402481E-05	-9.53658616E+00	-2.27222628E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.085938	-4.30790656E-07	+3.24401603E-05	-9.62977406E+00	-2.51007155E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.125000	+2.78380263E-06	+3.24402005E-05	-9.73268550E+00	-2.77248841E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.164062	+5.97098565E-06	+3.24403674E-05	-9.84637472E+00	-3.06501447E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.203125	+9.09937535E-06	+3.24406591E-05	-9.97213975E+00	-3.39487546E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.242188	+1.21381669E-05	+3.24410726E-05	-1.01115994E+01	-3.77169589E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.281250	+1.50574370E-05	+3.24416046E-05	-1.02668035E+01	-4.20860012E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.320312	+1.78284385E-05	+3.24422508E-05	-1.04403962E+01	-4.72397998E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.359375	+2.04238835E-05	+3.24430064E-05	-1.06358644E+01	-5.34445263E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.398438	+2.28182123E-05	+3.24438658E-05	-1.08579316E+01	-6.11006308E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.437500	+2.49878448E-05	+3.24448230E-05	-1.11132131E+01	-7.08400642E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.476562	+2.69114128E-05	+3.24458715E-05	-1.14113696E+01	-8.37222395E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.515625	+2.85699706E-05	+3.24470040E-05	-1.17672931E+01	-1.01669190E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.554688	+2.99471818E-05	+3.24482132E-05	-1.22056602E+01	-1.28563876E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.593750	+3.10294795E-05	+3.24494910E-05	-1.27716984E+01	-1.73540382E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.632812	+3.18062008E-05	+3.24508293E-05	-1.35614444E+01	-2.62593833E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.671875	+3.22696911E-05	+3.24522195E-05	-1.48232127E+01	-3.61463301E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.710938	+3.24153800E-05	+3.24536529E-05	-1.63853764E+01	+1.99382980E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.750000	+3.22418261E-05	+3.24551206E-05	-1.46674447E+01	+3.73082439E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.789062	+3.17507311E-05	+3.24566136E-05	-1.34706699E+01	+2.50622095E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.828125	+3.09469232E-05	+3.24581227E-05	-1.27094596E+01	+1.67934486E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04
3.867188	+2.98383095E-05	+3.24596391E-05	-1.21586817E+01	+1.14063811E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649746E-09	+4.72047264E-09	-4.36423513E-05	-1.08162656E-04


==> anc/otoc_to_plot_bosonic_M600_L1.1225_n400_beta2.0000.dat <==
100.000000	+4.98963110E-02	+2.65561541E-01	-8.40880755E-01	+1.38721942E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
102.000000	-3.36782634E-02	+2.45328562E-01	-5.83371854E-01	+1.18786959E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
104.000000	-6.41594664E-02	+2.82684558E-01	-3.65732918E-01	+1.17092200E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
106.000000	-3.06997670E-02	+2.61685729E-01	-5.36534974E-01	+4.63960586E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
108.000000	-6.51898718E-04	+4.16921116E-01	-1.80148684E-01	-3.86038015E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
110.000000	-1.59798249E-02	+2.34570029E-01	-6.90950181E-01	+9.34855968E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
112.000000	-1.14299729E-01	+3.19183736E-01	-1.42754445E-01	+1.43196896E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
114.000000	-1.48054597E-01	+2.96221186E-01	-1.18162597E-01	-4.96780704E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
116.000000	-8.44165094E-02	+2.70947048E-01	-3.41466727E-01	-1.22958742E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
118.000000	+1.85832986E-02	+2.90259395E-01	-6.09997565E-01	-1.53436896E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
120.000000	+5.20011290E-02	+2.44365971E-01	-9.55214310E-01	+4.79738602E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
122.000000	-1.80494489E-02	+3.11098050E-01	-4.18102124E-01	+2.20170607E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
124.000000	-9.74497896E-02	+3.66639151E-01	-7.45318829E-02	-3.11450181E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
126.000000	+2.82115003E-04	+2.90875766E-01	-5.42682196E-01	-2.49266359E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
128.000000	+6.04867642E-02	+2.31717295E-01	-1.07159732E+00	-8.15738852E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
130.000000	+9.66209360E-02	+3.06310959E-01	-8.68977737E-01	+1.31331031E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
132.000000	+5.86965175E-02	+2.39162662E-01	-1.01906491E+00	+1.45272461E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
134.000000	+1.76395517E-02	+3.92562377E-01	-2.87887893E-01	+6.12732775E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
136.000000	+1.58672163E-02	+2.46456077E-01	-7.73971796E-01	-1.95574869E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
138.000000	+1.41995727E-01	+3.13467854E-01	-1.07018737E+00	-9.90701839E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
140.000000	+1.91626790E-01	+3.46771077E-01	-1.17025253E+00	-2.01256029E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
142.000000	+9.00080357E-02	+2.60105312E-01	-1.07823761E+00	+1.62251091E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
144.000000	-1.32847727E-02	+2.83604702E-01	-5.21248169E-01	+1.22753184E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
146.000000	-4.75030865E-02	+2.30430789E-01	-5.87224872E-01	-7.09948955E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
148.000000	+1.85205673E-02	+3.07097574E-01	-5.49646127E-01	-3.04284666E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
150.000000	+1.12339770E-01	+3.58422888E-01	-7.08938739E-01	+3.81250292E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
152.000000	-2.67709995E-02	+3.09346933E-01	-3.97146010E-01	+5.41005611E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
154.000000	-7.53134053E-02	+2.30223815E-01	-4.92536494E-01	+9.00125951E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
156.000000	-1.53243795E-01	+3.28548197E-01	-3.70956297E-02	+5.52954858E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
158.000000	-7.92090419E-02	+2.33161400E-01	-4.70418300E-01	-8.39958111E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
160.000000	+3.88529733E-03	+3.48190756E-01	-3.73078874E-01	-3.94245144E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
162.000000	-9.31523733E-03	+2.57482742E-01	-6.28116357E-01	+4.29795694E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
164.000000	-1.14797424E-01	+2.94093120E-01	-2.01160596E-01	+2.15274664E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
166.000000	-2.42697083E-01	+3.88482484E-01	+2.32982298E-01	-4.17802908E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
168.000000	-8.64277286E-02	+2.59533371E-01	-3.68281760E-01	-2.16719138E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
170.000000	+1.49519698E-02	+2.80212863E-01	-6.33894253E-01	-2.04691815E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
172.000000	+7.49882316E-02	+2.27548402E-01	-1.18704902E+00	+3.65790739E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
174.000000	-1.06109099E-02	+2.96445090E-01	-4.87577957E-01	+2.71011159E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
176.000000	-1.13503926E-01	+3.37557583E-01	-1.03004384E-01	+3.29537528E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
178.000000	+5.96846943E-03	+3.17098722E-01	-4.74396456E-01	-2.52888576E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
180.000000	+7.41147717E-02	+2.38144784E-01	-1.11455869E+00	-2.01334121E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
182.000000	+2.09036934E-01	+3.48092715E-01	-1.27973294E+00	-3.68829020E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
184.000000	+1.08978914E-01	+2.50509776E-01	-1.26209030E+00	+2.12212891E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
186.000000	-2.85078959E-02	+2.96460106E-01	-4.30881377E-01	+1.74555205E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
188.000000	-9.83963547E-03	+2.74661892E-01	-5.63869477E-01	-1.12700272E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
190.000000	+5.86863153E-02	+2.65729135E-01	-8.81682466E-01	-1.81038326E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
192.000000	+2.79961703E-01	+4.17869499E-01	-1.28802278E+00	-2.97384254E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
194.000000	+8.49795639E-02	+2.68802305E-01	-1.00063617E+00	+1.87138525E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
196.000000	-8.24049918E-03	+2.83288480E-01	-5.39468683E-01	+1.66969381E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
198.000000	-1.14593141E-01	+2.43878465E-01	-3.32758645E-01	+3.97406568E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
50.000000	+5.38614750E-02	+3.30925055E-01	-5.90361087E-01	-2.04441196E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
51.000000	+1.80771894E-01	+2.74012044E-01	-1.67942967E+00	-1.33725200E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
52.000000	+1.60449759E-02	+2.28089572E-01	-8.57811486E-01	+1.78735748E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
53.000000	+2.76169886E-01	+4.09476245E-01	-1.32195817E+00	+6.14784458E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
54.000000	+1.06177297E-01	+3.45964890E-01	-7.34854595E-01	+1.00862324E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
55.000000	+4.31536871E-02	+2.06255492E-01	-1.12023352E+00	+8.83745270E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
56.000000	+1.00175943E-01	+3.86322054E-01	-5.58105541E-01	+4.94948965E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
57.000000	-7.48106492E-02	+3.64089750E-01	-1.30335591E-01	-2.18528883E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
58.000000	+4.61446716E-02	+2.30976207E-01	-9.95163306E-01	-2.00676158E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
59.000000	-1.40333894E-01	+2.81299953E-01	-1.70470823E-01	+3.07500626E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
60.000000	-3.58112749E-02	+3.06064023E-01	-3.80162053E-01	-2.38138479E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
61.000000	+2.17747471E-02	+2.83647921E-01	-6.46747781E-01	-7.65686911E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
62.000000	-7.27633823E-02	+2.20569671E-01	-5.33299436E-01	-3.91787182E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
63.000000	+1.51433229E-01	+2.71049151E-01	-1.43032214E+00	+7.11161771E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
64.000000	-9.14379016E-03	+3.29023602E-01	-3.91067081E-01	+2.37178637E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
65.000000	+5.28292551E-02	+2.45049770E-01	-9.55964870E-01	-6.72465833E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
66.000000	+1.40194253E-02	+3.09631445E-01	-5.25560248E-01	+3.96923755E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
67.000000	-9.80269837E-02	+3.27143717E-01	-1.62117361E-01	-1.65975605E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
68.000000	+7.16373192E-02	+2.83745544E-01	-8.57511458E-01	+1.51023925E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
69.000000	-2.08676976E-01	+3.66419947E-01	+1.39930489E-01	+2.40464700E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
70.000000	-5.82743055E-02	+2.84827098E-01	-3.76582059E-01	-3.81926557E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
71.000000	+1.32990631E-03	+2.69249115E-01	-6.23922625E-01	+1.40254835E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
72.000000	-9.93618308E-02	+3.54837297E-01	-9.60723900E-02	-2.81936159E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
73.000000	+9.47042264E-02	+2.47150641E-01	-1.18779494E+00	-1.71291367E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
74.000000	-8.00305381E-02	+2.42421038E-01	-4.38655124E-01	+2.26082283E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
75.000000	+6.99659960E-02	+3.09567639E-01	-7.35630377E-01	-6.91323786E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
76.000000	-1.92703354E-04	+2.80620086E-01	-5.76919881E-01	+1.87228640E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
77.000000	-1.14108108E-01	+2.34321074E-01	-3.61173098E-01	-1.07063910E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
78.000000	+3.21609815E-02	+2.58845757E-01	-7.91047701E-01	+2.54135150E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
79.000000	-1.83359984E-01	+3.95873297E-01	+1.47097202E-01	+1.74841835E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
80.000000	-2.11008242E-02	+3.00478443E-01	-4.41364032E-01	-4.37896125E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
81.000000	-3.35857009E-02	+2.07683433E-01	-7.28695048E-01	+1.82332977E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
82.000000	-4.55666439E-02	+4.17518077E-01	-7.66980776E-02	-4.15133483E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
83.000000	+1.39518356E-01	+3.61564753E-01	-8.11721745E-01	-3.51968399E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
84.000000	-1.59213927E-03	+2.27465397E-01	-7.80634875E-01	-2.36236418E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
85.000000	+1.91491398E-01	+3.29928145E-01	-1.28419458E+00	+3.16296569E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
86.000000	+7.28131762E-02	+3.16828869E-01	-7.17375561E-01	+2.60457788E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
87.000000	+2.96326382E-02	+2.62700367E-01	-7.63279005E-01	-2.79930736E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
88.000000	+1.10711215E-01	+2.50114501E-01	-1.27723703E+00	+2.64067186E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
89.000000	-1.18029893E-01	+2.77198364E-01	-2.35144632E-01	+2.65688063E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
90.000000	+5.92250790E-02	+2.96387966E-01	-7.45860908E-01	-1.88281050E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
91.000000	-4.70654110E-02	+2.24146742E-01	-6.11706732E-01	+1.50261320E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
92.000000	-2.14698524E-02	+2.98833919E-01	-4.45338268E-01	-5.32849812E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
93.000000	+8.39433167E-02	+3.27739218E-01	-7.18276695E-01	+2.01611550E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
94.000000	-6.90941116E-02	+2.64388972E-01	-4.05015958E-01	-3.25157253E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
95.000000	+2.17447396E-01	+3.44679995E-01	-1.36859120E+00	-1.19234316E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
96.000000	+4.03919713E-02	+3.03121083E-01	-6.43484590E-01	+4.56791406E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
97.000000	-2.32455855E-02	+2.93975738E-01	-4.55008388E-01	+2.32755206E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
98.000000	+8.74613475E-02	+3.62709909E-01	-5.96933549E-01	+2.40363055E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
99.000000	-9.20546972E-02	+2.40788773E-01	-4.06935777E-01	+3.55959238E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
25.000000	-2.60878480E-01	+3.23299907E-01	+1.55598295E-01	-1.35923196E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
25.500000	-1.04257254E-01	+2.27535760E-01	-4.10096777E-01	-9.03548326E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
26.000000	-3.83135210E-02	+1.98354420E-01	-7.47950032E-01	+2.96578138E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
26.500000	-1.68090731E-01	+2.78253048E-01	-1.13518638E-01	+1.12688093E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
27.000000	-3.33356860E-01	+3.97004187E-01	+3.78930898E-01	+5.72091794E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
27.500000	-3.44943508E-01	+4.45964177E-01	+4.58573156E-01	-2.47323067E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
28.000000	-1.85213905E-01	+3.85116545E-01	+1.31607831E-01	-8.88870207E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
28.500000	-4.98205846E-02	+2.75337360E-01	-4.30297051E-01	-7.28115632E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
29.000000	-5.90387918E-02	+2.16326981E-01	-5.96507801E-01	+1.72535579E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
29.500000	-1.34272640E-01	+2.52117130E-01	-2.57761472E-01	+4.75538005E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
30.000000	-1.13628346E-01	+3.29402015E-01	-1.20969796E-01	-7.36504236E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
30.500000	+7.44772718E-03	+3.66402429E-01	-3.31411896E-01	-4.64373067E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
31.000000	+6.25776510E-02	+3.41035093E-01	-5.85342864E-01	-2.32845965E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
31.500000	+4.23087127E-03	+2.88621924E-01	-5.64257860E-01	+1.43228664E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
32.000000	-7.18546370E-02	+2.49483482E-01	-4.42114199E-01	-6.22391348E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
32.500000	-2.82863336E-02	+2.38944038E-01	-6.26496995E-01	-7.60014525E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
33.000000	+9.68139583E-02	+2.47090825E-01	-1.20212872E+00	-6.34780276E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
33.500000	+1.20883100E-01	+2.62529077E-01	-1.26127727E+00	+6.10786451E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
34.000000	+8.75761437E-03	+2.85549477E-01	-5.91342273E-01	+1.06930024E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
34.500000	-1.03132436E-01	+3.09530475E-01	-1.91977034E-01	+3.34401124E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
35.000000	-8.22167435E-02	+3.04490121E-01	-2.56941149E-01	-5.32177955E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
35.500000	+1.75684927E-02	+2.59935493E-01	-7.24154990E-01	-8.17535462E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
36.000000	+4.49794571E-02	+2.15717674E-01	-1.07447661E+00	+1.50181900E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
36.500000	-6.20048818E-02	+2.19636625E-01	-5.73973089E-01	+9.62414708E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
37.000000	-1.70248607E-01	+2.76745851E-01	-1.12061904E-01	+5.19983306E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
37.500000	-1.34142297E-01	+3.39578596E-01	-5.39897833E-02	-1.75838561E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
38.000000	-2.50691594E-02	+3.49848952E-01	-2.87900465E-01	-4.86732915E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
38.500000	+1.35786877E-02	+3.04742314E-01	-5.40722698E-01	-1.84601055E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
39.000000	-4.86393646E-02	+2.63081019E-01	-4.72501520E-01	+2.27142472E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
39.500000	-8.92765666E-02	+2.76136306E-01	-3.13580226E-01	+2.56134236E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
40.000000	+2.49021835E-03	+3.22297958E-01	-4.46888096E-01	-5.26527995E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
40.500000	+1.27956273E-01	+3.43788176E-01	-8.40108221E-01	-5.42973575E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
41.000000	+1.33306280E-01	+3.19120327E-01	-9.89861671E-01	+2.13493001E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
41.500000	+1.46636198E-02	+2.81862401E-01	-6.26615220E-01	+5.79758413E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
42.000000	-4.63685935E-02	+2.85422270E-01	-4.10103257E-01	+4.60732502E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
42.500000	+5.48887232E-02	+3.34686224E-01	-5.80541970E-01	-6.65510923E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
43.000000	+1.97990856E-01	+3.68534957E-01	-1.07561418E+00	-7.72938145E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
43.500000	+2.07057856E-01	+3.36227678E-01	-1.35348011E+00	+1.78639297E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
44.000000	+5.87677809E-02	+2.62668502E-01	-8.96974883E-01	+7.22688944E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
44.500000	-4.70017005E-02	+2.19083598E-01	-6.30791171E-01	+1.37193874E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
45.000000	+8.18206524E-03	+2.42066492E-01	-7.59781009E-01	-3.47290457E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
45.500000	+1.15344545E-01	+3.03360433E-01	-9.78081628E-01	-2.26520973E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
46.000000	+1.11103340E-01	+3.39749348E-01	-7.82433107E-01	+5.62526381E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
46.500000	-1.37791313E-02	+3.16207734E-01	-4.15555248E-01	+4.49074347E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
47.000000	-9.59982942E-02	+2.62258252E-01	-3.33358759E-01	-2.41899108E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
47.500000	-3.17084218E-02	+2.27375943E-01	-6.57454356E-01	-9.21613181E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
48.000000	+8.26713606E-02	+2.25213284E-01	-1.25497194E+00	-4.30825914E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
48.500000	+7.54101688E-02	+2.43807765E-01	-1.08828027E+00	+7.42013629E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
49.000000	-2.55091678E-02	+2.73851708E-01	-5.12958311E-01	+7.57017944E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
49.500000	-5.07325628E-02	+3.08275832E-01	-3.31262326E-01	-3.02340028E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
12.500000	-2.65525999E-02	+3.08476752E-01	-4.00389952E-01	-3.99502864E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
12.750000	-1.13960878E-02	+2.86058626E-01	-5.19346107E-01	-5.52146372E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
13.000000	+2.06931782E-02	+2.74899178E-01	-6.76463138E-01	-5.47665406E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
13.250000	+5.26097946E-02	+2.78811994E-01	-7.93178810E-01	-1.77042718E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
13.500000	+6.32864295E-02	+2.95957002E-01	-7.64984497E-01	+4.17001188E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
13.750000	+4.08792105E-02	+3.19521790E-01	-5.84678216E-01	+8.37358600E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
14.000000	-1.29720585E-02	+3.40676236E-01	-3.46305197E-01	+8.91619843E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
14.250000	-8.33371440E-02	+3.51834181E-01	-1.38868294E-01	+6.64291854E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
14.500000	-1.43881626E-01	+3.49088624E-01	-1.41592702E-02	+2.93744910E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
14.750000	-1.70757443E-01	+3.33260697E-01	+8.00416079E-03	-1.09605961E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
15.000000	-1.57671488E-01	+3.09009468E-01	-6.89622506E-02	-4.75489392E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
15.250000	-1.13998556E-01	+2.83371335E-01	-2.29740535E-01	-7.54866708E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
15.500000	-5.57598493E-02	+2.64205432E-01	-4.46395605E-01	-8.32754610E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
15.750000	-4.08460725E-03	+2.57953583E-01	-6.46117841E-01	-4.93306994E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
16.000000	+1.73961816E-02	+2.67420702E-01	-6.93049102E-01	+2.32165729E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
16.250000	-4.11824078E-03	+2.90173951E-01	-5.30034976E-01	+8.34641201E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
16.500000	-6.08873110E-02	+3.18622177E-01	-2.75728501E-01	+9.49313383E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
16.750000	-1.30335652E-01	+3.42727936E-01	-5.53782844E-02	+7.07241938E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
17.000000	-1.86779168E-01	+3.53724037E-01	+7.78924677E-02	+3.24254111E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
17.250000	-2.09261044E-01	+3.47066300E-01	+1.06748771E-01	-1.07502376E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
17.500000	-1.88384889E-01	+3.23832631E-01	+2.41412795E-02	-5.65932550E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
17.750000	-1.29161129E-01	+2.90056671E-01	-1.76217504E-01	-1.05006062E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
18.000000	-4.82918525E-02	+2.54703986E-01	-5.00889029E-01	-1.48356659E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
18.250000	+2.72357345E-02	+2.26894014E-01	-9.18000798E-01	-1.47866107E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
18.500000	+6.81301288E-02	+2.12790472E-01	-1.24021956E+00	-5.24599499E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
18.750000	+6.05656160E-02	+2.14158816E-01	-1.18030055E+00	+7.92766985E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
19.000000	+1.40329667E-02	+2.29061778E-01	-8.43836072E-01	+1.34448907E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
19.250000	-4.80832295E-02	+2.52748806E-01	-5.08056011E-01	+1.13210414E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
19.500000	-9.97565834E-02	+2.78973623E-01	-2.77784004E-01	+6.80664847E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
19.750000	-1.21033839E-01	+3.01759928E-01	-1.67723588E-01	+2.15670198E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
20.000000	-1.05594329E-01	+3.16259633E-01	-1.69948905E-01	-2.20834363E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
20.250000	-5.87235295E-02	+3.19871583E-01	-2.78140769E-01	-6.39614922E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
20.500000	+6.97261555E-03	+3.13360450E-01	-4.89756366E-01	-9.76078689E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
20.750000	+6.76845266E-02	+3.00077081E-01	-7.66180113E-01	-9.74727563E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
21.000000	+9.60279384E-02	+2.84224687E-01	-9.77120147E-01	-4.28581658E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
21.250000	+8.13917785E-02	+2.68958974E-01	-9.80470942E-01	+3.30970105E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
21.500000	+3.31542054E-02	+2.55219843E-01	-8.11635095E-01	+7.48855937E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
21.750000	-2.99903124E-02	+2.42762279E-01	-6.06042974E-01	+7.10321408E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
22.000000	-8.49331208E-02	+2.31823496E-01	-4.56474391E-01	+4.07947953E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
22.250000	-1.10463466E-01	+2.24003829E-01	-4.02068997E-01	+3.27080232E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
22.500000	-9.98020180E-02	+2.22177431E-01	-4.40120379E-01	-2.63321619E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
22.750000	-6.38806429E-02	+2.29326195E-01	-5.33729807E-01	-3.47443198E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
23.000000	-2.32214640E-02	+2.47412202E-01	-6.13841978E-01	-1.19366147E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
23.250000	-3.16124316E-05	+2.76187716E-01	-5.93412880E-01	+3.60678191E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
23.500000	-1.20274990E-02	+3.12089713E-01	-4.33502883E-01	+7.97532967E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
23.750000	-6.28347167E-02	+3.48728116E-01	-1.94646397E-01	+9.32154455E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
24.000000	-1.38153043E-01	+3.78402305E-01	+3.25743444E-02	+7.85829662E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
24.250000	-2.15876995E-01	+3.93767830E-01	+1.98268434E-01	+5.03682367E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
24.500000	-2.74748379E-01	+3.89744144E-01	+2.84415528E-01	+1.55704567E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
24.750000	-2.93947802E-01	+3.65055679E-01	+2.76120717E-01	-2.22063051E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.250000	+1.02642348E-01	+2.70181651E-01	-1.09339013E+00	-9.45293284E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.375000	+9.31491543E-02	+2.63115760E-01	-1.07900612E+00	+3.24673531E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.500000	+7.42705627E-02	+2.55975900E-01	-1.01222175E+00	+6.82113517E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.625000	+4.74140710E-02	+2.48982790E-01	-9.08477740E-01	+8.92502623E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.750000	+1.52810676E-02	+2.42408675E-01	-7.89096093E-01	+9.41374403E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.875000	-1.84769788E-02	+2.36576683E-01	-6.73134139E-01	+8.61389839E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
7.000000	-4.98633609E-02	+2.31841369E-01	-5.73748633E-01	+6.98690227E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
7.125000	-7.51720618E-02	+2.28560176E-01	-4.98461582E-01	+4.91610106E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
7.250000	-9.14743437E-02	+2.27070095E-01	-4.50846107E-01	+2.65406806E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
7.375000	-9.68979417E-02	+2.27671081E-01	-4.32109880E-01	+3.50616983E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
7.500000	-9.07464488E-02	+2.30602441E-01	-4.42080682E-01	-1.89797589E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
7.625000	-7.35285082E-02	+2.35999574E-01	-4.79559278E-01	-4.00386631E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
7.750000	-4.69033474E-02	+2.43837048E-01	-5.42177340E-01	-5.85738755E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
7.875000	-1.34821682E-02	+2.53882662E-01	-6.25993966E-01	-7.31759998E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
8.000000	+2.35528232E-02	+2.65686694E-01	-7.25117340E-01	-8.22502225E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
8.125000	+6.09371268E-02	+2.78608960E-01	-8.31619523E-01	-8.43046231E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
8.250000	+9.57434490E-02	+2.91863936E-01	-9.35878897E-01	-7.82519158E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
8.375000	+1.25570281E-01	+3.04565445E-01	-1.02724931E+00	-6.35980312E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
8.500000	+1.48484666E-01	+3.15775551E-01	-1.09487398E+00	-4.06602195E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
8.625000	+1.62883583E-01	+3.24578000E-01	-1.12889986E+00	-1.11864502E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
8.750000	+1.67505307E-01	+3.30182528E-01	-1.12284010E+00	+2.08236588E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
8.875000	+1.61700674E-01	+3.32035725E-01	-1.07684071E+00	+4.93941571E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
9.000000	+1.45841115E-01	+3.29899569E-01	-9.99354708E-01	+6.87777271E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
9.125000	+1.21584425E-01	+3.23876325E-01	-9.04896396E-01	+7.60759247E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
9.250000	+9.17762606E-02	+3.14391123E-01	-8.09164896E-01	+7.19723660E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
9.375000	+5.99878787E-02	+3.02158522E-01	-7.24965481E-01	+5.93892375E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
9.500000	+2.98958662E-02	+2.88142816E-01	-6.60691803E-01	+4.16510735E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
9.625000	+4.74871968E-03	+2.73495689E-01	-6.20837798E-01	+2.13529812E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
9.750000	-1.29541211E-02	+2.59453281E-01	-6.07309349E-01	+7.14004574E-04	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
9.875000	-2.15922312E-02	+2.47202714E-01	-6.20659296E-01	-2.14199213E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
10.000000	-2.04476593E-02	+2.37756076E-01	-6.60859153E-01	-4.27416266E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
10.125000	-9.68619711E-03	+2.31868210E-01	-7.27513363E-01	-6.34524582E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
10.250000	+9.67695199E-03	+2.30005052E-01	-8.19490298E-01	-8.25453196E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
10.375000	+3.58272227E-02	+2.32340783E-01	-9.33876662E-01	-9.78654362E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
10.500000	+6.62504945E-02	+2.38760323E-01	-1.06415389E+00	-1.05594337E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
10.625000	+9.79462035E-02	+2.48865554E-01	-1.19786251E+00	-1.00390003E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
10.750000	+1.27781223E-01	+2.62001083E-01	-1.31512890E+00	-7.72557800E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
10.875000	+1.52895608E-01	+2.77308542E-01	-1.39100196E+00	-3.55330802E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
11.000000	+1.70985968E-01	+2.93796957E-01	-1.40396160E+00	+1.76722064E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
11.125000	+1.80373953E-01	+3.10406744E-01	-1.34682144E+00	+6.94160611E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
11.250000	+1.79974490E-01	+3.26059199E-01	-1.23042144E+00	+1.07961196E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
11.375000	+1.69385691E-01	+3.39707501E-01	-1.07691845E+00	+1.28106050E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
11.500000	+1.49181116E-01	+3.50411769E-01	-9.10156319E-01	+1.30833509E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
11.625000	+1.21216291E-01	+3.57438617E-01	-7.49834675E-01	+1.20140991E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
11.750000	+8.86259983E-02	+3.60354730E-01	-6.09803841E-01	+1.00576745E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
11.875000	+5.53236456E-02	+3.59076772E-01	-4.98392811E-01	+7.61815359E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
12.000000	+2.51285413E-02	+3.53865561E-01	-4.19350001E-01	+5.02029281E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
12.125000	+9.13105107E-04	+3.45285153E-01	-3.72885491E-01	+2.50458686E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
12.250000	-1.58242978E-02	+3.34154568E-01	-3.56735330E-01	+2.25430072E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
12.375000	-2.48203509E-02	+3.21497972E-01	-3.67249739E-01	-1.90773557E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.125000	+8.18355051E-02	+2.24597318E-01	-1.25343050E+00	-1.19505260E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.187500	+8.99381616E-02	+2.22675954E-01	-1.32623240E+00	-1.13460832E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.250000	+9.80271468E-02	+2.21911879E-01	-1.39525654E+00	-1.04822031E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.312500	+1.05816223E-01	+2.22252967E-01	-1.45725994E+00	-9.07512787E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.375000	+1.13031064E-01	+2.23630220E-01	-1.50869564E+00	-7.09619245E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.437500	+1.19405947E-01	+2.25959291E-01	-1.54596235E+00	-4.56821161E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.500000	+1.24681750E-01	+2.29142334E-01	-1.56579828E+00	-1.58450566E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.562500	+1.28606570E-01	+2.33070248E-01	-1.56576867E+00	+1.68605104E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.625000	+1.30939812E-01	+2.37625334E-01	-1.54472265E+00	+5.01671165E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.687500	+1.31460044E-01	+2.42684282E-01	-1.50305977E+00	+8.16223285E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.750000	+1.29976284E-01	+2.48121364E-01	-1.44269474E+00	+1.09065219E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.812500	+1.26341780E-01	+2.53811628E-01	-1.36672825E+00	+1.30998066E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.875000	+1.20468823E-01	+2.59633916E-01	-1.27894715E+00	+1.46729946E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.937500	+1.12342764E-01	+2.65473537E-01	-1.18331582E+00	+1.56294846E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.000000	+1.02033296E-01	+2.71224508E-01	-1.08357860E+00	+1.60238721E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.062500	+8.97011486E-02	+2.76791317E-01	-9.83017416E-01	+1.59383943E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.125000	+7.55987267E-02	+2.82090264E-01	-8.84348667E-01	+1.54640311E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.187500	+6.00638071E-02	+2.87050427E-01	-7.89717028E-01	+1.46884221E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.250000	+4.35061762E-02	+2.91614318E-01	-7.00743391E-01	+1.36897304E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.312500	+2.63880104E-02	+2.95738294E-01	-6.18595398E-01	+1.25345132E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.375000	+9.19970977E-03	+2.99392682E-01	-5.44061976E-01	+1.12777771E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.437500	-7.56633300E-03	+3.02561605E-01	-4.77623184E-01	+9.96393979E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.500000	-2.34411254E-02	+3.05242404E-01	-4.19512729E-01	+8.62797343E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.562500	-3.80008005E-02	+3.07444594E-01	-3.69773516E-01	+7.29641876E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.625000	-5.08824663E-02	+3.09188307E-01	-3.28307494E-01	+5.98821816E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.687500	-6.17930440E-02	+3.10502239E-01	-2.94920789E-01	+4.71545757E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.750000	-7.05112726E-02	+3.11421202E-01	-2.69364274E-01	+3.48415964E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.812500	-7.68842966E-02	+3.11983451E-01	-2.51368793E-01	+2.29526126E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.875000	-8.08211206E-02	+3.12227999E-01	-2.40673509E-01	+1.14585377E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.937500	-8.22854946E-02	+3.12192152E-01	-2.37045621E-01	+3.06841866E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.000000	-8.12904191E-02	+3.11909484E-01	-2.40289956E-01	-1.05616832E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.062500	-7.78955567E-02	+3.11408382E-01	-2.50247725E-01	-2.11959045E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.125000	-7.22076516E-02	+3.10711265E-01	-2.66784837E-01	-3.16188702E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.187500	-6.43829153E-02	+3.09834437E-01	-2.89771313E-01	-4.18155977E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.250000	-5.46295163E-02	+3.08788512E-01	-3.19054334E-01	-5.17254683E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.312500	-4.32080170E-02	+3.07579246E-01	-3.54428148E-01	-6.12399978E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.375000	-3.04278959E-02	+3.06208622E-01	-3.95604331E-01	-7.02060461E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.437500	-1.66391279E-02	+3.04676014E-01	-4.42185706E-01	-7.84337105E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.500000	-2.21897443E-03	+3.02979295E-01	-4.93646470E-01	-8.57072199E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.562500	+1.24446092E-02	+3.01115822E-01	-5.49319731E-01	-9.17962083E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.625000	+2.69705481E-02	+2.99083262E-01	-6.08391730E-01	-9.64640967E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.687500	+4.10003594E-02	+2.96880273E-01	-6.69899852E-01	-9.94704751E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.750000	+5.42094405E-02	+2.94507069E-01	-7.32729824E-01	-1.00566003E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.812500	+6.63123564E-02	+2.91965880E-01	-7.95607356E-01	-9.94818747E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.875000	+7.70620061E-02	+2.89261307E-01	-8.57082167E-01	-9.59210969E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.937500	+8.62440790E-02	+2.86400541E-01	-9.15508727E-01	-8.95643116E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.000000	+9.36693956E-02	+2.83393425E-01	-9.69037557E-01	-8.01057557E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.062500	+9.91672244E-02	+2.80252341E-01	-1.01564092E+00	-6.73311429E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.125000	+1.02582350E-01	+2.76991960E-01	-1.05320149E+00	-5.12350297E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.187500	+1.03777633E-01	+2.73628940E-01	-1.07968471E+00	-3.35112851E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.562500	+3.47213686E-01	+4.37373900E-01	-1.71301985E+00	+2.29579191E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.593750	+3.40602793E-01	+4.37345946E-01	-1.64254854E+00	+2.21437202E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.625000	+3.33344969E-01	+4.36887918E-01	-1.57462160E+00	+2.13082001E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.656250	+3.25480583E-01	+4.36004928E-01	-1.50937229E+00	+2.04379243E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.687500	+3.17052529E-01	+4.34703636E-01	-1.44688458E+00	+1.95468248E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.718750	+3.08105967E-01	+4.32992234E-01	-1.38720464E+00	+1.86454928E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.750000	+2.98688096E-01	+4.30880418E-01	-1.33035025E+00	+1.77418085E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.781250	+2.88847932E-01	+4.28379346E-01	-1.27631833E+00	+1.68414728E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.812500	+2.78636112E-01	+4.25501591E-01	-1.22509104E+00	+1.59484480E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.843750	+2.68104702E-01	+4.22261085E-01	-1.17664053E+00	+1.50653197E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.875000	+2.57307013E-01	+4.18673050E-01	-1.13093279E+00	+1.41935934E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.906250	+2.46297423E-01	+4.14753918E-01	-1.08793057E+00	+1.33339363E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.937500	+2.35131188E-01	+4.10521247E-01	-1.04759569E+00	+1.24863751E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.968750	+2.23864243E-01	+4.05993632E-01	-1.00989073E+00	+1.16504573E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.000000	+2.12552993E-01	+4.01190602E-01	-9.74780333E-01	+1.08253847E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.031250	+2.01254076E-01	+3.96132524E-01	-9.42232076E-01	+1.00101229E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.062500	+1.90024102E-01	+3.90840497E-01	-9.12217064E-01	+9.20349318E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.093750	+1.78919364E-01	+3.85336253E-01	-8.84710244E-01	+8.40424810E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.125000	+1.67995517E-01	+3.79642050E-01	-8.59690514E-01	+7.61113630E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.156250	+1.57307227E-01	+3.73780579E-01	-8.37140642E-01	+6.82295642E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.187500	+1.46907784E-01	+3.67774862E-01	-8.17047036E-01	+6.03860314E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.218750	+1.36848697E-01	+3.61648159E-01	-7.99399373E-01	+5.25710606E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.250000	+1.27179256E-01	+3.55423883E-01	-7.84190123E-01	+4.47766266E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.281250	+1.17946084E-01	+3.49125503E-01	-7.71413981E-01	+3.69966586E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.312500	+1.09192673E-01	+3.42776470E-01	-7.61067212E-01	+2.92272689E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.343750	+1.00958936E-01	+3.36400126E-01	-7.53146938E-01	+2.14669375E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.375000	+9.32807544E-02	+3.30019625E-01	-7.47650376E-01	+1.37166561E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.406250	+8.61895673E-02	+3.23657851E-01	-7.44574028E-01	+5.98003563E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.437500	+7.97119888E-02	+3.17337332E-01	-7.43912853E-01	-1.73661993E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.468750	+7.38694845E-02	+3.11080162E-01	-7.45659415E-01	-9.42426961E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.500000	+6.86781092E-02	+3.04907913E-01	-7.49803022E-01	-1.70711158E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.531250	+6.41483230E-02	+2.98841548E-01	-7.56328863E-01	-2.46626036E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.562500	+6.02848907E-02	+2.92901338E-01	-7.65217149E-01	-3.21814316E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.593750	+5.70868738E-02	+2.87106777E-01	-7.76442257E-01	-3.96075677E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.625000	+5.45477167E-02	+2.81476496E-01	-7.89971879E-01	-4.69182598E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.656250	+5.26554274E-02	+2.76028184E-01	-8.05766170E-01	-5.40880342E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.687500	+5.13928484E-02	+2.70778511E-01	-8.23776900E-01	-6.10886718E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.718750	+5.07380115E-02	+2.65743060E-01	-8.43946590E-01	-6.78891543E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.750000	+5.06645642E-02	+2.60936258E-01	-8.66207622E-01	-7.44555724E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.781250	+5.11422557E-02	+2.56371327E-01	-8.90481322E-01	-8.07509891E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.812500	+5.21374671E-02	+2.52060230E-01	-9.16676990E-01	-8.67352546E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.843750	+5.36137672E-02	+2.48013641E-01	-9.44690857E-01	-9.23647685E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.875000	+5.55324793E-02	+2.44240910E-01	-9.74404970E-01	-9.75921945E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.906250	+5.78532384E-02	+2.40750050E-01	-1.00568598E+00	-1.02366132E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.937500	+6.05345252E-02	+2.37547723E-01	-1.03838380E+00	-1.06630759E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.968750	+6.35341607E-02	+2.34639245E-01	-1.07233020E+00	-1.10325483E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.000000	+6.68097485E-02	+2.32028584E-01	-1.10733723E+00	-1.13384616E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.031250	+7.03190564E-02	+2.29718378E-01	-1.14319559E+00	-1.15737165E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.062500	+7.40203288E-02	+2.27709953E-01	-1.17967296E+00	-1.17306793E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.093750	+7.78725285E-02	+2.26003343E-01	-1.21651233E+00	-1.18465212E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.781250	+2.63591915E-01	+3.15431944E-01	-2.26644548E+00	-2.06359689E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.796875	+2.69145815E-01	+3.19350340E-01	-2.29850293E+00	-2.03975667E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.812500	+2.74618717E-01	+3.23257451E-01	-2.33018788E+00	-2.01179253E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.828125	+2.80004038E-01	+3.27149447E-01	-2.36137145E+00	-1.97521176E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.843750	+2.85295260E-01	+3.31022531E-01	-2.39191325E+00	-1.92927761E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.859375	+2.90485938E-01	+3.34872942E-01	-2.42166137E+00	-1.87326500E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.875000	+2.95569700E-01	+3.38696961E-01	-2.45045278E+00	-1.80648284E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.890625	+3.00540259E-01	+3.42490917E-01	-2.47811396E+00	-1.72830051E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.906250	+3.05391418E-01	+3.46251187E-01	-2.50446217E+00	-1.63817822E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.921875	+3.10117081E-01	+3.49974201E-01	-2.52930703E+00	-1.53570055E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.937500	+3.14711260E-01	+3.53656450E-01	-2.55245281E+00	-1.42061204E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.953125	+3.19168088E-01	+3.57294487E-01	-2.57370116E+00	-1.29285297E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.968750	+3.23481829E-01	+3.60884931E-01	-2.59285447E+00	-1.15259324E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.984375	+3.27646890E-01	+3.64424470E-01	-2.60971970E+00	-1.00026158E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.000000	+3.31657833E-01	+3.67909866E-01	-2.62411264E+00	-8.36567132E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.015625	+3.35509385E-01	+3.71337957E-01	-2.63586242E+00	-6.62510570E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.031250	+3.39196456E-01	+3.74705662E-01	-2.64481610E+00	-4.79382155E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.046875	+3.42714146E-01	+3.78009982E-01	-2.65084311E+00	-2.88744889E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.062500	+3.46057764E-01	+3.81248002E-01	-2.65383937E+00	-9.24021426E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.078125	+3.49222832E-01	+3.84416896E-01	-2.65373068E+00	+1.07649591E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.093750	+3.52205107E-01	+3.87513926E-01	-2.65047532E+00	+3.09280618E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.109375	+3.55000583E-01	+3.90536447E-01	-2.64406566E+00	+5.10297116E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.125000	+3.57605510E-01	+3.93481905E-01	-2.63452854E+00	+7.08514768E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.140625	+3.60016402E-01	+3.96347843E-01	-2.62192457E+00	+9.01831845E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.156250	+3.62230044E-01	+3.99131899E-01	-2.60634629E+00	+1.08829669E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.171875	+3.64243507E-01	+4.01831805E-01	-2.58791530E+00	+1.26616521E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.187500	+3.66054149E-01	+4.04445395E-01	-2.56677863E+00	+1.43394509E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.203125	+3.67659630E-01	+4.06970599E-01	-2.54310452E+00	+1.59042487E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.218750	+3.69057911E-01	+4.09405443E-01	-2.51707785E+00	+1.73468750E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.234375	+3.70247263E-01	+4.11748057E-01	-2.48889553E+00	+1.86610932E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.250000	+3.71226272E-01	+4.13996668E-01	-2.45876194E+00	+1.98434642E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.265625	+3.71993840E-01	+4.16149600E-01	-2.42688471E+00	+2.08931116E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.281250	+3.72549184E-01	+4.18205280E-01	-2.39347096E+00	+2.18114160E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.296875	+3.72891843E-01	+4.20162231E-01	-2.35872403E+00	+2.26016698E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.312500	+3.73021673E-01	+4.22019079E-01	-2.32284075E+00	+2.32687162E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.328125	+3.72938848E-01	+4.23774545E-01	-2.28600929E+00	+2.38185961E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.343750	+3.72643856E-01	+4.25427452E-01	-2.24840763E+00	+2.42582166E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.359375	+3.72137494E-01	+4.26976719E-01	-2.21020237E+00	+2.45950537E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.375000	+3.71420869E-01	+4.28421367E-01	-2.17154809E+00	+2.48368950E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.390625	+3.70495387E-01	+4.29760512E-01	-2.13258707E+00	+2.49916236E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.406250	+3.69362750E-01	+4.30993370E-01	-2.09344927E+00	+2.50670440E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.421875	+3.68024950E-01	+4.32119256E-01	-2.05425256E+00	+2.50707461E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.437500	+3.66484258E-01	+4.33137582E-01	-2.01510318E+00	+2.50100039E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.453125	+3.64743222E-01	+4.34047858E-01	-1.97609630E+00	+2.48917038E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.468750	+3.62804652E-01	+4.34849693E-01	-1.93731661E+00	+2.47222987E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.484375	+3.60671617E-01	+4.35542794E-01	-1.89883911E+00	+2.45077815E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.500000	+3.58347434E-01	+4.36126965E-01	-1.86072979E+00	+2.42536758E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.515625	+3.55835655E-01	+4.36602111E-01	-1.82304638E+00	+2.39650385E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.531250	+3.53140067E-01	+4.36968232E-01	-1.78583905E+00	+2.36464718E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.546875	+3.50264672E-01	+4.37225429E-01	-1.74915115E+00	+2.33140350E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.390625	+1.18984661E-01	+2.25174195E-01	-1.54938255E+00	-1.37728694E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.398438	+1.21592979E-01	+2.26636464E-01	-1.56023369E+00	-1.40060595E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.406250	+1.24229037E-01	+2.28119913E-01	-1.57126702E+00	-1.42382045E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.414062	+1.26891766E-01	+2.29624131E-01	-1.58248089E+00	-1.44682443E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.421875	+1.29580100E-01	+2.31148702E-01	-1.59387365E+00	-1.46961477E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.429688	+1.32292977E-01	+2.32693206E-01	-1.60544362E+00	-1.49218804E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.437500	+1.35029339E-01	+2.34257218E-01	-1.61718909E+00	-1.51454047E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.445312	+1.37788131E-01	+2.35840311E-01	-1.62910831E+00	-1.53666790E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.453125	+1.40568304E-01	+2.37442053E-01	-1.64119952E+00	-1.55856576E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.460938	+1.43368812E-01	+2.39062008E-01	-1.65346090E+00	-1.58022901E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.468750	+1.46188618E-01	+2.40699738E-01	-1.66589060E+00	-1.60165207E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.476562	+1.49026686E-01	+2.42354799E-01	-1.67848672E+00	-1.62282880E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.484375	+1.51881989E-01	+2.44026747E-01	-1.69124730E+00	-1.64375243E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.492188	+1.54753504E-01	+2.45715132E-01	-1.70417035E+00	-1.66441552E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.500000	+1.57640214E-01	+2.47419502E-01	-1.71725379E+00	-1.68480988E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.507812	+1.60541109E-01	+2.49139403E-01	-1.73049550E+00	-1.70492652E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.515625	+1.63455186E-01	+2.50874376E-01	-1.74389327E+00	-1.72475558E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.523438	+1.66381444E-01	+2.52623961E-01	-1.75744481E+00	-1.74428628E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.531250	+1.69318894E-01	+2.54387695E-01	-1.77114774E+00	-1.76350683E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.539062	+1.72266549E-01	+2.56165113E-01	-1.78499960E+00	-1.78240436E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.546875	+1.75223429E-01	+2.57955745E-01	-1.79899781E+00	-1.80096487E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.554688	+1.78188563E-01	+2.59759123E-01	-1.81313968E+00	-1.81917313E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.562500	+1.81160981E-01	+2.61574774E-01	-1.82742239E+00	-1.83701259E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.570312	+1.84139724E-01	+2.63402222E-01	-1.84184300E+00	-1.85446533E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.578125	+1.87123837E-01	+2.65240992E-01	-1.85639841E+00	-1.87151195E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.585938	+1.90112370E-01	+2.67090605E-01	-1.87108537E+00	-1.88813147E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.593750	+1.93104380E-01	+2.68950582E-01	-1.88590047E+00	-1.90430129E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.601562	+1.96098929E-01	+2.70820440E-01	-1.90084008E+00	-1.91999705E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.609375	+1.99095086E-01	+2.72699697E-01	-1.91590042E+00	-1.93519255E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.617188	+2.02091923E-01	+2.74587869E-01	-1.93107746E+00	-1.94985968E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.625000	+2.05088520E-01	+2.76484468E-01	-1.94636698E+00	-1.96396828E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.632812	+2.08083959E-01	+2.78389009E-01	-1.96176447E+00	-1.97748608E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.640625	+2.11077329E-01	+2.80301003E-01	-1.97726520E+00	-1.99037858E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.648438	+2.14067725E-01	+2.82219961E-01	-1.99286413E+00	-2.00260898E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.656250	+2.17054245E-01	+2.84145394E-01	-2.00855596E+00	-2.01413808E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.664062	+2.20035990E-01	+2.86076811E-01	-2.02433504E+00	-2.02492414E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.671875	+2.23012069E-01	+2.88013722E-01	-2.04019540E+00	-2.03492289E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.679688	+2.25981593E-01	+2.89955634E-01	-2.05613071E+00	-2.04408734E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.687500	+2.28943678E-01	+2.91902056E-01	-2.07213427E+00	-2.05236779E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.695312	+2.31897444E-01	+2.93852495E-01	-2.08819896E+00	-2.05971171E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.703125	+2.34842015E-01	+2.95806461E-01	-2.10431726E+00	-2.06606369E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.710938	+2.37776518E-01	+2.97763460E-01	-2.12048120E+00	-2.07136541E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.718750	+2.40700085E-01	+2.99723000E-01	-2.13668235E+00	-2.07555557E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.726562	+2.43611852E-01	+3.01684591E-01	-2.15291176E+00	-2.07856989E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.734375	+2.46510957E-01	+3.03647740E-01	-2.16916000E+00	-2.08034113E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.742188	+2.49396542E-01	+3.05611957E-01	-2.18541709E+00	-2.08079905E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.750000	+2.52267754E-01	+3.07576752E-01	-2.20167249E+00	-2.07987051E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.757812	+2.55123742E-01	+3.09541636E-01	-2.21791507E+00	-2.07747949E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.765625	+2.57963660E-01	+3.11506121E-01	-2.23413310E+00	-2.07354722E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.773438	+2.60786664E-01	+3.13469719E-01	-2.25031424E+00	-2.06882429E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01


==> anc/otoc_to_plot_bosonic_M600_L1.1225_n400_beta20.0000.dat <==
500.000000	-4.76369878E-07	+1.35405511E-06	-1.25178152E+01	-1.85536737E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
510.000000	-1.13486872E-07	+1.35407366E-06	-1.27387619E+01	-2.56356576E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
520.000000	+2.57922256E-07	+1.35410622E-06	-1.30305284E+01	-3.39461232E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
530.000000	+6.09848923E-07	+1.35414160E-06	-1.34176843E+01	-4.58226338E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
540.000000	+9.15778940E-07	+1.35418152E-06	-1.39469810E+01	-6.53127267E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
550.000000	+1.15263070E-06	+1.35420939E-06	-1.47239389E+01	-1.06885497E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
560.000000	+1.30249816E-06	+1.35419660E-06	-1.60846910E+01	-3.87625192E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
570.000000	+1.35406062E-06	+1.35414724E-06	-2.24764427E+01	-1.03768864E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
580.000000	+1.30345817E-06	+1.35409473E-06	-1.61054447E+01	+3.87112751E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
590.000000	+1.15453625E-06	+1.35405954E-06	-1.47341877E+01	+1.07594455E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
600.000000	+9.18517627E-07	+1.35404733E-06	-1.39535557E+01	+6.55957122E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
610.000000	+6.13182855E-07	+1.35406772E-06	-1.34222734E+01	+4.59849843E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
620.000000	+2.61573425E-07	+1.35411577E-06	-1.30338560E+01	+3.40512065E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
630.000000	-1.09753998E-07	+1.35416061E-06	-1.27412493E+01	+2.57072070E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
640.000000	-4.72774172E-07	+1.35418248E-06	-1.25197118E+01	+1.93177929E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
650.000000	-8.00118678E-07	+1.35419015E-06	-1.23548934E+01	+1.40825138E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
660.000000	-1.06710775E-06	+1.35418557E-06	-1.22380616E+01	+9.55077202E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
670.000000	-1.25358905E-06	+1.35415470E-06	-1.21638780E+01	+5.43973090E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
680.000000	-1.34547634E-06	+1.35410431E-06	-1.21292669E+01	+1.55099596E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
690.000000	-1.33583937E-06	+1.35406408E-06	-1.21328581E+01	-2.27556961E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
700.000000	-1.22542334E-06	+1.35404950E-06	-1.21747783E+01	-6.19111637E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
710.000000	-1.02256843E-06	+1.35406027E-06	-1.22566804E+01	-1.03616955E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
720.000000	-7.42571240E-07	+1.35410038E-06	-1.23820122E+01	-1.49984307E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
730.000000	-4.06545001E-07	+1.35416011E-06	-1.25566490E+01	-2.04070937E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
740.000000	-3.98423149E-08	+1.35420223E-06	-1.27901541E+01	-2.70831681E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
750.000000	+3.29859589E-07	+1.35420215E-06	-1.30983124E+01	-3.59294006E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
760.000000	+6.74661818E-07	+1.35417493E-06	-1.35087421E+01	-4.88525474E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
770.000000	+9.68558081E-07	+1.35414064E-06	-1.40753633E+01	-7.08587961E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
780.000000	+1.18938893E-06	+1.35410128E-06	-1.49259180E+01	-1.22056270E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
790.000000	+1.32049645E-06	+1.35406636E-06	-1.65164887E+01	-2.18593370E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
800.000000	+1.35197655E-06	+1.35405648E-06	-1.92977855E+01	+3.85867399E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
810.000000	+1.28144377E-06	+1.35407280E-06	-1.57447539E+01	+2.37388856E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
820.000000	+1.11422855E-06	+1.35410172E-06	-1.45500083E+01	+9.55721182E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
830.000000	+8.62963994E-07	+1.35414224E-06	-1.38333116E+01	+6.06968779E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
840.000000	+5.46605111E-07	+1.35418976E-06	-1.33360708E+01	+4.31927505E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
850.000000	+1.88997183E-07	+1.35421358E-06	-1.29694566E+01	+3.21796631E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
860.000000	-1.82890861E-07	+1.35419120E-06	-1.26924775E+01	+2.43188713E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
870.000000	-5.40982787E-07	+1.35414117E-06	-1.24830791E+01	+1.82081366E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
880.000000	-8.58241772E-07	+1.35409338E-06	-1.23283148E+01	+1.31413959E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
890.000000	-1.11074439E-06	+1.35405930E-06	-1.22202512E+01	+8.71359024E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
900.000000	-1.27946867E-06	+1.35404879E-06	-1.21540430E+01	+4.66346387E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
910.000000	-1.35168300E-06	+1.35407323E-06	-1.21269819E+01	+8.00577769E-04	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
920.000000	-1.32190517E-06	+1.35411840E-06	-1.21380314E+01	-3.03264668E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
930.000000	-1.19236668E-06	+1.35415533E-06	-1.21876349E+01	-6.98660164E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
940.000000	-9.72868133E-07	+1.35417848E-06	-1.22777635E+01	-1.12315509E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
950.000000	-6.79994864E-07	+1.35419470E-06	-1.24122659E+01	-1.59932149E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
960.000000	-3.35821501E-07	+1.35419048E-06	-1.25976278E+01	-2.16070224E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
970.000000	+3.37230746E-08	+1.35415255E-06	-1.28444063E+01	-2.86255254E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
980.000000	+4.00751828E-07	+1.35410020E-06	-1.31701383E+01	-3.80801882E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
990.000000	+7.37530994E-07	+1.35406196E-06	-1.36060101E+01	-4.90941778E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
250.000000	-1.11333788E-06	+1.35420208E-06	-1.22191417E+01	-8.64086588E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
255.000000	-9.96670976E-07	+1.35405528E-06	-1.22676391E+01	-1.07580783E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
260.000000	-8.61662489E-07	+1.35419820E-06	-1.23267225E+01	-1.30174791E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
265.000000	-7.09711508E-07	+1.35408971E-06	-1.23978138E+01	-1.54267707E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
270.000000	-5.44932587E-07	+1.35415432E-06	-1.24809902E+01	-1.80280168E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
275.000000	-3.69212265E-07	+1.35413652E-06	-1.25780940E+01	-2.08831101E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
280.000000	-1.87072293E-07	+1.35409806E-06	-1.26898213E+01	-2.40431243E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
285.000000	-8.80774566E-10	+1.35416891E-06	-1.28185253E+01	-2.76236088E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
290.000000	+1.84875901E-07	+1.35405983E-06	-1.29660574E+01	-3.17245460E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
295.000000	+3.67503958E-07	+1.35418610E-06	-1.31357707E+01	-3.65560770E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
300.000000	+5.42858415E-07	+1.35404696E-06	-1.33316181E+01	-4.23509059E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
305.000000	+7.08168733E-07	+1.35419417E-06	-1.35592798E+01	-4.95655663E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
310.000000	+8.59910489E-07	+1.35406332E-06	-1.38272738E+01	-5.88169472E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
315.000000	+9.95412850E-07	+1.35417851E-06	-1.41474492E+01	-7.13928248E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
320.000000	+1.11211523E-06	+1.35411012E-06	-1.45412021E+01	-8.95083986E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
325.000000	+1.20754981E-06	+1.35413187E-06	-1.50425332E+01	-1.18801078E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
330.000000	+1.28039596E-06	+1.35416254E-06	-1.57292128E+01	-1.74843128E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
335.000000	+1.32856815E-06	+1.35408028E-06	-1.67909645E+01	-3.53045986E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
340.000000	+1.35202839E-06	+1.35418912E-06	-1.92596727E+01	-1.69099870E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
345.000000	+1.34934876E-06	+1.35405155E-06	-1.84819632E+01	+2.71226379E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
350.000000	+1.32164223E-06	+1.35419003E-06	-1.65474089E+01	+2.90284698E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
355.000000	+1.26833746E-06	+1.35405028E-06	-1.55791162E+01	+1.60864991E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
360.000000	+1.19156900E-06	+1.35417981E-06	-1.49387590E+01	+1.11898701E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
365.000000	+1.09164602E-06	+1.35407735E-06	-1.44601292E+01	+8.55504025E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
370.000000	+9.71602010E-07	+1.35415367E-06	-1.40832550E+01	+6.86792138E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
375.000000	+8.32593681E-07	+1.35413139E-06	-1.37733371E+01	+5.69059738E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
380.000000	+6.78290378E-07	+1.35410813E-06	-1.35141952E+01	+4.80739504E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
385.000000	+5.10717555E-07	+1.35418481E-06	-1.32925976E+01	+4.11927272E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
390.000000	+3.33767802E-07	+1.35406650E-06	-1.31022679E+01	+3.55796716E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
395.000000	+1.50307768E-07	+1.35420322E-06	-1.29368009E+01	+3.09188120E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
400.000000	-3.59205219E-08	+1.35405140E-06	-1.27930798E+01	+2.69086810E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
405.000000	-2.21432992E-07	+1.35418776E-06	-1.26677141E+01	+2.34281015E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
410.000000	-4.02861811E-07	+1.35406221E-06	-1.25587988E+01	+2.03191153E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
415.000000	-5.76458004E-07	+1.35416061E-06	-1.24645229E+01	+1.75275511E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
420.000000	-7.39409555E-07	+1.35409624E-06	-1.23835233E+01	+1.49582499E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
425.000000	-8.87996100E-07	+1.35412643E-06	-1.23149404E+01	+1.25885334E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
430.000000	-1.02020250E-06	+1.35415152E-06	-1.22576380E+01	+1.03509283E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
435.000000	-1.13255412E-06	+1.35408553E-06	-1.22114311E+01	+8.23762417E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
440.000000	-1.22402525E-06	+1.35420097E-06	-1.21752617E+01	+6.20149463E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
445.000000	-1.29167262E-06	+1.35405787E-06	-1.21494162E+01	+4.23147987E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
450.000000	-1.33545488E-06	+1.35420958E-06	-1.21329469E+01	+2.30371746E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
455.000000	-1.35332900E-06	+1.35405913E-06	-1.21263790E+01	+3.93673990E-04	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
460.000000	-1.34609446E-06	+1.35417937E-06	-1.21290102E+01	-1.50478122E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
465.000000	-1.31287131E-06	+1.35408154E-06	-1.21414268E+01	-3.42607118E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
470.000000	-1.25518880E-06	+1.35413857E-06	-1.21632709E+01	-5.37098875E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
475.000000	-1.17337157E-06	+1.35411834E-06	-1.21951367E+01	-7.37945737E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
480.000000	-1.06960652E-06	+1.35409979E-06	-1.22370655E+01	-9.45211172E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
485.000000	-9.45363128E-07	+1.35416873E-06	-1.22896578E+01	-1.16404964E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
490.000000	-8.03310078E-07	+1.35406651E-06	-1.23534704E+01	-1.39439752E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
495.000000	-6.46027856E-07	+1.35420942E-06	-1.24290976E+01	-1.63068765E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
125.000000	+1.29245621E-06	+1.35412302E-06	-1.59083727E+01	+1.75969472E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
127.500000	+1.26170799E-06	+1.35419797E-06	-1.55030184E+01	+1.48313946E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
130.000000	+1.22469111E-06	+1.35414383E-06	-1.51668029E+01	+1.24244578E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
132.500000	+1.18191909E-06	+1.35406168E-06	-1.48817955E+01	+1.06310161E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
135.000000	+1.13381333E-06	+1.35408608E-06	-1.46352521E+01	+9.28565459E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
137.500000	+1.08032233E-06	+1.35417928E-06	-1.44175128E+01	+8.25025065E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
140.000000	+1.02144928E-06	+1.35419516E-06	-1.42227396E+01	+7.39779176E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
142.500000	+9.57675215E-07	+1.35410362E-06	-1.40476232E+01	+6.67015137E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
145.000000	+8.89593475E-07	+1.35405867E-06	-1.38892320E+01	+6.06034216E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
147.500000	+8.17406508E-07	+1.35414585E-06	-1.37446061E+01	+5.55266463E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
150.000000	+7.41119324E-07	+1.35421429E-06	-1.36115988E+01	+5.11033623E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
152.500000	+6.61143641E-07	+1.35414322E-06	-1.34890893E+01	+4.70799651E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
155.000000	+5.78239996E-07	+1.35405933E-06	-1.33761990E+01	+4.34807774E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
157.500000	+4.92808160E-07	+1.35409989E-06	-1.32716854E+01	+4.03690819E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
160.000000	+4.04848772E-07	+1.35418695E-06	-1.31743536E+01	+3.76019612E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
162.500000	+3.14731801E-07	+1.35417772E-06	-1.30836756E+01	+3.49827599E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
165.000000	+2.23286619E-07	+1.35408465E-06	-1.29994398E+01	+3.25272507E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
167.500000	+1.31032294E-07	+1.35405333E-06	-1.29210393E+01	+3.03500332E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
170.000000	+3.80380459E-08	+1.35413930E-06	-1.28476896E+01	+2.83939589E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
172.500000	-5.53852261E-08	+1.35419768E-06	-1.27790695E+01	+2.65048529E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
175.000000	-1.48482080E-07	+1.35411956E-06	-1.27151653E+01	+2.46738000E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
177.500000	-2.40624125E-07	+1.35403955E-06	-1.26557005E+01	+2.29990614E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
180.000000	-3.31623561E-07	+1.35409740E-06	-1.26001700E+01	+2.14829974E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
182.500000	-4.21304428E-07	+1.35418805E-06	-1.25482855E+01	+2.00219551E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
185.000000	-5.09052403E-07	+1.35416190E-06	-1.25000603E+01	+1.85657365E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
187.500000	-5.94129004E-07	+1.35407226E-06	-1.24554569E+01	+1.71798949E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
190.000000	-6.76272578E-07	+1.35406605E-06	-1.24141608E+01	+1.59207035E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
192.500000	-7.55468204E-07	+1.35415644E-06	-1.23758533E+01	+1.47227677E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
195.000000	-8.31235862E-07	+1.35420250E-06	-1.23405469E+01	+1.34999011E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
197.500000	-9.02814883E-07	+1.35412428E-06	-1.23083538E+01	+1.22934754E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
200.000000	-9.69932234E-07	+1.35405375E-06	-1.22790796E+01	+1.11876634E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
202.500000	-1.03266550E-06	+1.35412090E-06	-1.22524155E+01	+1.01447014E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
205.000000	-1.09069698E-06	+1.35421058E-06	-1.22283561E+01	+9.07246287E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
207.500000	-1.14338257E-06	+1.35416724E-06	-1.22070532E+01	+7.98529903E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
210.000000	-1.19042692E-06	+1.35407217E-06	-1.21884296E+01	+6.96185359E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
212.500000	-1.23193511E-06	+1.35408341E-06	-1.21722439E+01	+6.00136128E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
215.000000	-1.26783521E-06	+1.35417326E-06	-1.21584228E+01	+5.02854125E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
217.500000	-1.29766753E-06	+1.35419477E-06	-1.21471012E+01	+4.01601843E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
220.000000	-1.32108124E-06	+1.35410957E-06	-1.21383427E+01	+3.02488981E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
222.500000	-1.33822525E-06	+1.35404985E-06	-1.21319768E+01	+2.09948936E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
225.000000	-1.34930309E-06	+1.35411831E-06	-1.21278452E+01	+1.18145278E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
227.500000	-1.35402672E-06	+1.35419942E-06	-1.21260695E+01	+2.04201748E-04	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
230.000000	-1.35203816E-06	+1.35414487E-06	-1.21268242E+01	-7.85852237E-04	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
232.500000	-1.34355799E-06	+1.35404770E-06	-1.21299988E+01	-1.71609990E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
235.000000	-1.32898636E-06	+1.35407560E-06	-1.21354047E+01	-2.62782331E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
237.500000	-1.30822073E-06	+1.35417265E-06	-1.21431379E+01	-3.60169881E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
240.000000	-1.28100010E-06	+1.35417642E-06	-1.21534132E+01	-4.61566565E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
242.500000	-1.24756461E-06	+1.35408876E-06	-1.21662162E+01	-5.59562429E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
245.000000	-1.20841859E-06	+1.35405247E-06	-1.21813913E+01	-6.54860842E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
247.500000	-1.16371672E-06	+1.35413014E-06	-1.21989593E+01	-7.50574120E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
62.500000	+2.04340342E-07	+1.35417650E-06	-1.29827439E+01	+5.66044450E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
63.750000	-2.50061544E-07	+1.35412411E-06	-1.26497471E+01	-3.32495949E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
65.000000	+2.95953576E-07	+1.35407540E-06	-1.30658679E+01	+2.21288862E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
66.250000	-3.41223702E-07	+1.35420980E-06	-1.25944249E+01	-3.55888730E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
67.500000	+3.86005009E-07	+1.35405001E-06	-1.31548401E+01	+2.05708591E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
68.750000	-4.30745306E-07	+1.35416044E-06	-1.25429978E+01	-3.82613466E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
70.000000	+4.74410843E-07	+1.35414978E-06	-1.32504935E+01	+1.90630717E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
71.250000	-5.17969416E-07	+1.35406037E-06	-1.24953401E+01	-4.13002465E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
72.500000	+5.60763828E-07	+1.35420118E-06	-1.33537441E+01	+1.77090895E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
73.750000	-6.02691489E-07	+1.35408019E-06	-1.24510674E+01	-4.45582019E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
75.000000	+6.44326750E-07	+1.35412380E-06	-1.34651396E+01	+1.64597766E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
76.250000	-6.84796671E-07	+1.35417470E-06	-1.24099179E+01	-4.80476032E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
77.500000	+7.24599237E-07	+1.35405783E-06	-1.35852586E+01	+1.51995029E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
78.750000	-7.63758099E-07	+1.35418252E-06	-1.23719192E+01	-5.20969187E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
80.000000	+8.01519427E-07	+1.35411023E-06	-1.37155009E+01	+1.39217458E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
81.250000	-8.38858015E-07	+1.35409397E-06	-1.23371148E+01	-5.69270407E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
82.500000	+8.74908820E-07	+1.35419610E-06	-1.38578185E+01	+1.27305188E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
83.750000	-9.09819710E-07	+1.35404833E-06	-1.23052885E+01	-6.23819109E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
85.000000	+9.44103407E-07	+1.35418059E-06	-1.40137733E+01	+1.16573287E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
86.250000	-9.76695885E-07	+1.35411958E-06	-1.22761452E+01	-6.84717286E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
87.500000	+1.00852511E-06	+1.35408504E-06	-1.41849526E+01	+1.05870370E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
88.750000	-1.03913599E-06	+1.35419421E-06	-1.22496776E+01	-7.58142454E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
90.000000	+1.06817272E-06	+1.35406939E-06	-1.43744882E+01	+9.45476854E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
91.250000	-1.09643480E-06	+1.35414024E-06	-1.22260407E+01	-8.50790343E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
92.500000	+1.12304917E-06	+1.35416820E-06	-1.45871858E+01	+8.36500294E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
93.750000	-1.14831626E-06	+1.35404606E-06	-1.22051282E+01	-9.64699311E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
95.000000	+1.17261778E-06	+1.35420898E-06	-1.48283606E+01	+7.38864872E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
96.250000	-1.19493412E-06	+1.35408043E-06	-1.21866565E+01	-1.10450676E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
97.500000	+1.21634037E-06	+1.35411667E-06	-1.51044873E+01	+6.42653032E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
98.750000	-1.23611459E-06	+1.35418402E-06	-1.21705902E+01	-1.28902563E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
100.000000	+1.25423201E-06	+1.35405265E-06	-1.54267437E+01	+5.39600626E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
101.250000	-1.27129883E-06	+1.35417970E-06	-1.21571002E+01	-1.55343170E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
102.500000	+1.28642384E-06	+1.35411915E-06	-1.58151016E+01	+4.36744224E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
103.750000	-1.30021590E-06	+1.35408627E-06	-1.21461816E+01	-1.95003639E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
105.000000	+1.31261885E-06	+1.35419422E-06	-1.63026107E+01	+3.42135951E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
106.250000	-1.32303924E-06	+1.35406360E-06	-1.21376282E+01	-2.58567103E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
107.500000	+1.33237317E-06	+1.35415531E-06	-1.69490285E+01	+2.51386915E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
108.750000	-1.33983407E-06	+1.35414647E-06	-1.21313435E+01	-3.80371805E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
110.000000	+1.34564831E-06	+1.35406453E-06	-1.78999580E+01	+1.55415353E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
111.250000	-1.35026260E-06	+1.35420545E-06	-1.21274581E+01	-7.33460698E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
112.500000	+1.35271925E-06	+1.35406440E-06	-1.97336097E+01	+5.46956199E-04	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
113.750000	-1.35402375E-06	+1.35414490E-06	-1.21260907E+01	-3.41389873E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
115.000000	+1.35358621E-06	+1.35415915E-06	-2.05870844E+01	-4.13190359E-04	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
116.250000	-1.35131173E-06	+1.35406088E-06	-1.21271237E+01	+9.59218395E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
117.500000	+1.34788640E-06	+1.35418975E-06	-1.81890384E+01	-1.30485631E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
118.750000	-1.34245995E-06	+1.35410174E-06	-1.21303859E+01	+4.31856303E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
120.000000	+1.33554096E-06	+1.35409562E-06	-1.71093977E+01	-2.23519905E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
121.250000	-1.32733310E-06	+1.35420223E-06	-1.21359739E+01	+2.76704381E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
122.500000	+1.31698245E-06	+1.35404036E-06	-1.64176367E+01	-3.25277227E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
123.750000	-1.30563403E-06	+1.35418366E-06	-1.21441058E+01	+6.84090226E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
31.250000	+8.82414757E-07	+1.35414273E-06	-1.38737162E+01	+3.96860626E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
31.875000	-1.04199683E-06	+1.35406746E-06	-1.22485359E+01	+1.23197070E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
32.500000	-8.46266811E-07	+1.35407030E-06	-1.23337528E+01	-1.70966196E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
33.125000	+1.07140938E-06	+1.35414304E-06	-1.43856133E+01	-1.11697751E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
33.750000	+8.09543252E-07	+1.35419357E-06	-1.37299747E+01	+1.72855887E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
34.375000	-1.09917484E-06	+1.35416096E-06	-1.22249147E+01	+1.08939479E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
35.000000	-7.71681101E-07	+1.35408484E-06	-1.23682312E+01	-1.89927133E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
35.625000	+1.12565453E-06	+1.35405825E-06	-1.45990039E+01	-9.83955664E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
36.250000	+7.32737894E-07	+1.35411794E-06	-1.35981758E+01	+1.91605415E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
36.875000	-1.15115350E-06	+1.35419334E-06	-1.22039362E+01	+9.53960018E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
37.500000	-6.93351227E-07	+1.35418580E-06	-1.24057258E+01	-2.10950260E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
38.125000	+1.17475408E-06	+1.35409780E-06	-1.48408144E+01	-8.57089361E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
38.750000	+6.52675755E-07	+1.35404269E-06	-1.34770875E+01	+2.12409802E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
39.375000	-1.19737573E-06	+1.35409882E-06	-1.21856919E+01	+8.24450087E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
40.000000	-6.11485277E-07	+1.35419529E-06	-1.24465248E+01	-2.34726793E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
40.625000	+1.21851503E-06	+1.35420082E-06	-1.51197768E+01	-7.34902133E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
41.250000	+5.69668943E-07	+1.35410585E-06	-1.33651525E+01	+2.35984731E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
41.875000	-1.23787220E-06	+1.35403937E-06	-1.21699677E+01	+6.99603255E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
42.500000	-5.26742889E-07	+1.35409043E-06	-1.24906484E+01	-2.62133687E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
43.125000	+1.25633261E-06	+1.35418693E-06	-1.54466388E+01	-6.16382182E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
43.750000	+4.83765465E-07	+1.35419994E-06	-1.32611262E+01	+2.63206209E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
44.375000	-1.27277577E-06	+1.35411830E-06	-1.21565612E+01	+5.78490546E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
45.000000	-4.39772264E-07	+1.35405305E-06	-1.25380130E+01	-2.94545239E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
45.625000	+1.28794619E-06	+1.35408410E-06	-1.58383767E+01	-5.01134411E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
46.250000	+3.95359966E-07	+1.35416490E-06	-1.31644310E+01	+2.95424337E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
46.875000	-1.30172578E-06	+1.35419372E-06	-1.21455725E+01	+4.60452548E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
47.500000	-3.50746155E-07	+1.35413953E-06	-1.25888653E+01	-3.34641941E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
48.125000	+1.31356221E-06	+1.35407112E-06	-1.63285967E+01	-3.88663019E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
48.750000	+3.05247939E-07	+1.35407167E-06	-1.30746941E+01	+3.35316242E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
49.375000	-1.32425878E-06	+1.35414143E-06	-1.21371437E+01	+3.44821277E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
50.000000	-2.59773620E-07	+1.35419460E-06	-1.26436675E+01	-3.87992297E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
50.625000	+1.33319124E-06	+1.35416079E-06	-1.69870474E+01	-2.78030429E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
51.250000	+2.13931284E-07	+1.35407902E-06	-1.29912055E+01	+3.88470056E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
51.875000	-1.34038608E-06	+1.35405738E-06	-1.21311717E+01	+2.30900017E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
52.500000	-1.67501044E-07	+1.35413008E-06	-1.27025805E+01	-4.67996213E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
53.125000	+1.34644116E-06	+1.35420125E-06	-1.79811244E+01	-1.68447486E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
53.750000	+1.21450333E-07	+1.35417082E-06	-1.29131399E+01	+4.68292369E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
54.375000	-1.35035869E-06	+1.35407794E-06	-1.21274698E+01	+1.18073770E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
55.000000	-7.47210780E-08	+1.35405148E-06	-1.27655477E+01	-6.26334401E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
55.625000	+1.35305242E-06	+1.35412866E-06	-1.99566498E+01	-5.96731304E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
56.250000	+2.81257975E-08	+1.35420193E-06	-1.28401391E+01	+6.26447801E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
56.875000	-1.35410148E-06	+1.35417142E-06	-1.21260523E+01	+5.82696051E-03	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
57.500000	+1.83119806E-08	+1.35408212E-06	-1.28328554E+01	-6.48000467E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
58.125000	+1.35323312E-06	+1.35405518E-06	-2.02260581E+01	+4.85451973E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
58.750000	-6.52145702E-08	+1.35412193E-06	-1.27721739E+01	+6.47917061E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
59.375000	-1.35125964E-06	+1.35419115E-06	-1.21270948E+01	-1.06354820E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
60.000000	+1.11526288E-07	+1.35417602E-06	-1.29051174E+01	-4.78325513E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
60.625000	+1.34725206E-06	+1.35410005E-06	-1.81061637E+01	+1.56967625E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
61.250000	-1.57975169E-07	+1.35405845E-06	-1.27089079E+01	+4.78042147E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
61.875000	-1.34178373E-06	+1.35410111E-06	-1.21306369E+01	-2.92995438E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
15.625000	+5.64979008E-07	+1.35407572E-06	-1.33592298E+01	-1.17648945E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
15.937500	+1.27350600E-06	+1.35404692E-06	-1.56413533E+01	-2.84069589E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
16.250000	+1.22036704E-06	+1.35404772E-06	-1.51346647E+01	+3.89127488E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
16.562500	+4.37347500E-07	+1.35407677E-06	-1.32093065E+01	+4.29755092E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
16.875000	-6.07296121E-07	+1.35412251E-06	-1.24486954E+01	+1.69418418E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
17.187500	-1.28885158E-06	+1.35416795E-06	-1.21504414E+01	+4.22340047E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
17.500000	-1.19972572E-06	+1.35419709E-06	-1.21847328E+01	-6.62072459E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
17.812500	-3.93195600E-07	+1.35420050E-06	-1.25642366E+01	-2.05781796E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
18.125000	+6.48436351E-07	+1.35417825E-06	-1.34708691E+01	-5.62722950E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
18.437500	+1.30226279E-06	+1.35413917E-06	-1.60812551E+01	-2.21473199E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
18.750000	+1.17729325E-06	+1.35409731E-06	-1.48550766E+01	+4.74345473E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
19.062500	+3.48282653E-07	+1.35406683E-06	-1.31165959E+01	+3.91544316E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
19.375000	-6.88982371E-07	+1.35405743E-06	-1.24079246E+01	+1.56105355E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
19.687500	-1.31418699E-06	+1.35407144E-06	-1.21409374E+01	+3.27787214E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
20.000000	-1.15344552E-06	+1.35410354E-06	-1.22030576E+01	-7.62248923E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
20.312500	-3.02876570E-07	+1.35414277E-06	-1.26173430E+01	-2.22214401E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
20.625000	+7.28882665E-07	+1.35417613E-06	-1.35918976E+01	-6.45326899E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
20.937500	+1.32483709E-06	+1.35419267E-06	-1.66506361E+01	-1.63119108E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
21.250000	+1.12859521E-06	+1.35418689E-06	-1.46113920E+01	+5.79286207E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
21.562500	+2.57503937E-07	+1.35416052E-06	-1.30300973E+01	+3.58594433E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
21.875000	-7.67511957E-07	+1.35412212E-06	-1.23701768E+01	+1.43418572E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
22.187500	-1.33347125E-06	+1.35408455E-06	-1.21337312E+01	+2.34145906E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
22.500000	-1.10192381E-06	+1.35406087E-06	-1.22238356E+01	-8.64768671E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
22.812500	-2.11356308E-07	+1.35405990E-06	-1.26742116E+01	-2.39871076E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
23.125000	+8.05636805E-07	+1.35408281E-06	-1.37230298E+01	-7.63437760E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
23.437500	+1.34086664E-06	+1.35412225E-06	-1.74456976E+01	-1.07617879E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
23.750000	+1.07425196E-06	+1.35416447E-06	-1.43956416E+01	+7.19428214E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
24.062500	+1.65218404E-07	+1.35419397E-06	-1.29492713E+01	+3.29647800E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
24.375000	-8.42642050E-07	+1.35419925E-06	-1.23353428E+01	+1.31273585E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
24.687500	-1.34663323E-06	+1.35417743E-06	-1.21288114E+01	+1.41186182E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
25.000000	-1.04536784E-06	+1.35413584E-06	-1.22471015E+01	-9.69891191E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
25.312500	-1.19011673E-07	+1.35408973E-06	-1.27349934E+01	-2.58946653E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
25.625000	+8.78445473E-07	+1.35405663E-06	-1.38655180E+01	-9.64024809E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
25.937500	+1.35048885E-06	+1.35404960E-06	-1.87601485E+01	-5.40572463E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
26.250000	+1.01482003E-06	+1.35407191E-06	-1.42033758E+01	+9.41784989E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
26.562500	+7.21798884E-08	+1.35411546E-06	-1.28739923E+01	+3.03976907E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
26.875000	-9.13711198E-07	+1.35416369E-06	-1.23035202E+01	+1.19623287E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
27.187500	-1.35327750E-06	+1.35419798E-06	-1.21263467E+01	+4.86286371E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
27.500000	-9.83655301E-07	+1.35420502E-06	-1.22731273E+01	-1.07822614E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
27.812500	-2.58756598E-08	+1.35418204E-06	-1.28002381E+01	-2.79777583E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
28.125000	+9.47313625E-07	+1.35413797E-06	-1.40217372E+01	-1.46603107E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
28.437500	+1.35394512E-06	+1.35408986E-06	-2.19629322E+01	-1.43024053E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
28.750000	+9.50852204E-07	+1.35405615E-06	-1.40306762E+01	+1.46543786E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
29.062500	-2.09011301E-08	+1.35404944E-06	-1.28039456E+01	+2.80959961E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
29.375000	-9.80169687E-07	+1.35407177E-06	-1.22746764E+01	+1.08410375E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
29.687500	-1.35326927E-06	+1.35411411E-06	-1.21263808E+01	-4.37883967E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
30.000000	-9.17064626E-07	+1.35416014E-06	-1.23020441E+01	-1.19036590E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
30.312500	+6.75916313E-08	+1.35419273E-06	-1.28703594E+01	-3.02766594E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
30.625000	+1.01186755E-06	+1.35420033E-06	-1.41943354E+01	-9.64979658E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
30.937500	+1.35108959E-06	+1.35418103E-06	-1.89014823E+01	-2.04759439E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
7.812500	-7.30814697E-07	+1.35418777E-06	-1.23875933E+01	-1.30573550E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
7.968750	-2.33219798E-07	+1.35419485E-06	-1.26602567E+01	-2.18435542E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
8.125000	+3.00652863E-07	+1.35419607E-06	-1.30702044E+01	-3.29761522E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
8.281250	+7.87759137E-07	+1.35419123E-06	-1.36907614E+01	-5.28764459E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
8.437500	+1.15233054E-06	+1.35418063E-06	-1.47225933E+01	-1.13142113E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
8.593750	+1.33766003E-06	+1.35416507E-06	-1.72264525E+01	-5.24240619E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
8.750000	+1.31492243E-06	+1.35414582E-06	-1.63608453E+01	+8.90106861E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
8.906250	+1.08765757E-06	+1.35412449E-06	-1.44448686E+01	+9.04744389E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
9.062500	+6.91219199E-07	+1.35410292E-06	-1.35335191E+01	+4.72568521E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
9.218750	+1.87275464E-07	+1.35408304E-06	-1.29680919E+01	+3.01342645E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
9.375000	-3.45783441E-07	+1.35406668E-06	-1.25918233E+01	+1.99884065E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
9.531250	-8.25038527E-07	+1.35405540E-06	-1.23434542E+01	+1.27256094E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
9.687500	-1.17593972E-06	+1.35405034E-06	-1.21941480E+01	+6.83470725E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
9.843750	-1.34390199E-06	+1.35405215E-06	-1.21298696E+01	+1.56571252E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
10.000000	-1.30279632E-06	+1.35406080E-06	-1.21452195E+01	-3.57073855E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
10.156250	-1.05901455E-06	+1.35407569E-06	-1.22414552E+01	-9.01483636E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
10.312500	-6.50475796E-07	+1.35409557E-06	-1.24269331E+01	-1.53242912E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
10.468750	-1.40728609E-07	+1.35411872E-06	-1.27203393E+01	-2.34532811E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
10.625000	+3.90933969E-07	+1.35414305E-06	-1.31598482E+01	-3.55383794E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
10.781250	+8.61808835E-07	+1.35416630E-06	-1.38309137E+01	-5.83481410E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
10.937500	+1.19864810E-06	+1.35418625E-06	-1.49832276E+01	-1.45943554E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
11.093750	+1.34905368E-06	+1.35420096E-06	-1.83916497E+01	-2.81273830E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
11.250000	+1.28962856E-06	+1.35420893E-06	-1.58622083E+01	+1.32611285E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
11.406250	+1.02961640E-06	+1.35420925E-06	-1.42475470E+01	+7.82439224E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
11.562500	+6.09463417E-07	+1.35420177E-06	-1.34170857E+01	+4.33928371E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
11.718750	+9.45262397E-08	+1.35418706E-06	-1.28915209E+01	+2.80488106E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
11.875000	-4.35095147E-07	+1.35416642E-06	-1.25405604E+01	+1.85792921E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
12.031250	-8.97017670E-07	+1.35414173E-06	-1.23109180E+01	+1.16309109E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
12.187500	-1.21939015E-06	+1.35411532E-06	-1.21770944E+01	+5.89072104E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
12.343750	-1.35206962E-06	+1.35408970E-06	-1.21268330E+01	+6.76472991E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
12.500000	-1.27442057E-06	+1.35406735E-06	-1.21559546E+01	-4.48064178E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
12.656250	-9.98524247E-07	+1.35405046E-06	-1.22668530E+01	-1.00283530E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
12.812500	-5.67299007E-07	+1.35404072E-06	-1.24693407E+01	-1.65666558E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
12.968750	-4.78242992E-08	+1.35403911E-06	-1.27845610E+01	-2.51714681E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
13.125000	+4.79093326E-07	+1.35404584E-06	-1.32559490E+01	-3.83744040E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
13.281250	+9.31489302E-07	+1.35406031E-06	-1.39837611E+01	-6.49103454E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
13.437500	+1.23899036E-06	+1.35408116E-06	-1.52843973E+01	-2.27515051E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
13.593750	+1.35376112E-06	+1.35410637E-06	-2.10936065E+01	-5.74123814E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
13.750000	+1.25794523E-06	+1.35413352E-06	-1.54638110E+01	+2.24760384E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
13.906250	+9.66443587E-07	+1.35415999E-06	-1.40698445E+01	+6.89478182E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
14.062500	+5.24597093E-07	+1.35418323E-06	-1.33091917E+01	+3.99953534E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
14.218750	+1.13425848E-09	+1.35420100E-06	-1.28199897E+01	+2.61235165E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
14.375000	-5.22519620E-07	+1.35421161E-06	-1.24928318E+01	+1.72420910E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
14.531250	-9.64908736E-07	+1.35421409E-06	-1.22811744E+01	+1.05716798E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
14.687500	-1.25721808E-06	+1.35420823E-06	-1.21624668E+01	+4.96272885E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
14.843750	-1.35397848E-06	+1.35419468E-06	-1.21260891E+01	-2.10373458E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
15.000000	-1.24013987E-06	+1.35417479E-06	-1.21690410E+01	-5.40119313E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
15.156250	-9.33412362E-07	+1.35415053E-06	-1.22948764E+01	-1.10698173E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
15.312500	-4.81510956E-07	+1.35412427E-06	-1.25149728E+01	-1.78672799E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
15.468750	+4.52673295E-08	+1.35409852E-06	-1.28532289E+01	-2.54294978E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.906250	+1.18796400E-06	+1.35412065E-06	-1.49171877E+01	+9.41071578E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.984375	+1.03653416E-06	+1.35413159E-06	-1.42693340E+01	+7.17433762E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
4.062500	+8.44391903E-07	+1.35414233E-06	-1.37961974E+01	+5.37075186E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
4.140625	+6.19083446E-07	+1.35415263E-06	-1.34301540E+01	+4.21389144E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
4.218750	+3.69457566E-07	+1.35416226E-06	-1.31377769E+01	+3.39210317E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
4.296875	+1.05318071E-07	+1.35417100E-06	-1.29001379E+01	+2.76633863E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
4.375000	-1.62961256E-07	+1.35417866E-06	-1.27055365E+01	+2.26459092E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
4.453125	-4.24844092E-07	+1.35418507E-06	-1.25462956E+01	+1.84553710E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
4.531250	-6.70045386E-07	+1.35419011E-06	-1.24171713E+01	+1.48354528E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
4.609375	-8.88935294E-07	+1.35419368E-06	-1.23144916E+01	+1.16166666E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
4.687500	-1.07291737E-06	+1.35419570E-06	-1.22356609E+01	+8.68033934E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
4.765625	-1.21476618E-06	+1.35419615E-06	-1.21788613E+01	+5.93860013E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
4.843750	-1.30891105E-06	+1.35419503E-06	-1.21428702E+01	+3.32243241E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
4.921875	-1.35165483E-06	+1.35419238E-06	-1.21269483E+01	+7.73970300E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
5.000000	-1.34131904E-06	+1.35418827E-06	-1.21307770E+01	-1.75896900E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
5.078125	-1.27830984E-06	+1.35418281E-06	-1.21544322E+01	-4.32729789E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
5.156250	-1.16510199E-06	+1.35417613E-06	-1.21983910E+01	-6.98484328E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
5.234375	-1.00614169E-06	+1.35416838E-06	-1.22635704E+01	-9.79305833E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
5.312500	-8.07671927E-07	+1.35415975E-06	-1.23514075E+01	-1.28271857E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
5.390625	-5.77487321E-07	+1.35415043E-06	-1.24639952E+01	-1.61852998E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
5.468750	-3.24627976E-07	+1.35414063E-06	-1.26043028E+01	-2.00027772E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
5.546875	-5.90244771E-08	+1.35413057E-06	-1.27765386E+01	-2.44772160E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
5.625000	+2.08892108E-07	+1.35412046E-06	-1.29867593E+01	-2.99145994E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
5.703125	+4.68599877E-07	+1.35411053E-06	-1.32439542E+01	-3.68222389E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
5.781250	+7.09899308E-07	+1.35410099E-06	-1.35621068E+01	-4.61165491E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
5.859375	+9.23313813E-07	+1.35409204E-06	-1.39645252E+01	-5.96586882E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
5.937500	+1.10046191E-06	+1.35408388E-06	-1.44942738E+01	-8.19639029E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
6.015625	+1.23438639E-06	+1.35407667E-06	-1.52452112E+01	-1.28151157E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
6.093750	+1.31982753E-06	+1.35407056E-06	-1.64966356E+01	-3.35201858E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
6.171875	+1.35342973E-06	+1.35406569E-06	-2.04827403E+01	-3.38143672E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
6.250000	+1.33387323E-06	+1.35406214E-06	-1.70249851E+01	+3.18455378E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
6.328125	+1.26192603E-06	+1.35406000E-06	-1.55068750E+01	+1.50987837E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
6.406250	+1.14041372E-06	+1.35405930E-06	-1.46658002E+01	+9.06752020E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
6.484375	+9.74108525E-07	+1.35406006E-06	-1.40900749E+01	+6.44142798E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
6.562500	+7.69541908E-07	+1.35406226E-06	-1.36593271E+01	+4.91794109E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
6.640625	+5.34748078E-07	+1.35406584E-06	-1.33216467E+01	+3.90014783E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
6.718750	+2.78948453E-07	+1.35407074E-06	-1.30499290E+01	+3.15750634E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
6.796875	+1.21895095E-08	+1.35407685E-06	-1.28282863E+01	+2.58088237E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
6.875000	-2.55051788E-07	+1.35408405E-06	-1.26466661E+01	+2.11148260E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
6.953125	-5.12279470E-07	+1.35409217E-06	-1.24983671E+01	+1.71456936E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
7.031250	-7.49390798E-07	+1.35410105E-06	-1.23787646E+01	+1.36808648E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
7.109375	-9.57073057E-07	+1.35411050E-06	-1.22846036E+01	+1.05715009E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
7.187500	-1.12716933E-06	+1.35412034E-06	-1.22135849E+01	+7.71135567E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
7.265625	-1.25299886E-06	+1.35413033E-06	-1.21641137E+01	+5.02017653E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
7.343750	-1.32961947E-06	+1.35414029E-06	-1.21351447E+01	+2.43353958E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
7.421875	-1.35402168E-06	+1.35414999E-06	-1.21260896E+01	-1.03907075E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
7.500000	-1.32524686E-06	+1.35415923E-06	-1.21367682E+01	-2.64343675E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
7.578125	-1.24442494E-06	+1.35416780E-06	-1.21673933E+01	-5.23649358E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
7.656250	-1.11473001E-06	+1.35417553E-06	-1.22185884E+01	-7.93897244E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
7.734375	-9.41255599E-07	+1.35418223E-06	-1.22914398E+01	-1.07109721E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
1.953125	-3.35130215E-07	+1.35418193E-06	-1.25980419E+01	+1.96854416E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
1.992188	-4.63473588E-07	+1.35417750E-06	-1.25248183E+01	+1.78050551E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.031250	-5.87254523E-07	+1.35417278E-06	-1.24589400E+01	+1.59847109E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.070312	-7.05254733E-07	+1.35416778E-06	-1.23999378E+01	+1.42749166E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.109375	-8.16312823E-07	+1.35416255E-06	-1.23474172E+01	+1.26581419E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.148438	-9.19335725E-07	+1.35415711E-06	-1.23010460E+01	+1.11195965E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.187500	-1.01330945E-06	+1.35415151E-06	-1.22605453E+01	+9.64663352E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.226562	-1.09730909E-06	+1.35414577E-06	-1.22256817E+01	+8.22829014E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.265625	-1.17050789E-06	+1.35413993E-06	-1.21962618E+01	+6.85492763E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.304688	-1.23218540E-06	+1.35413402E-06	-1.21721276E+01	+5.51794408E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.343750	-1.28173457E-06	+1.35412809E-06	-1.21531529E+01	+4.20954079E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.382812	-1.31866773E-06	+1.35412216E-06	-1.21392405E+01	+2.92252799E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.421875	-1.34262137E-06	+1.35411628E-06	-1.21303206E+01	+1.65015889E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.460938	-1.35335973E-06	+1.35411047E-06	-1.21263487E+01	+3.85983681E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.500000	-1.35077714E-06	+1.35410479E-06	-1.21273051E+01	-8.76283474E-02	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.539062	-1.33489901E-06	+1.35409925E-06	-1.21331946E+01	-2.14289042E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.578125	-1.30588166E-06	+1.35409389E-06	-1.21440464E+01	-3.42017136E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.617188	-1.26401068E-06	+1.35408874E-06	-1.21599147E+01	-4.71467495E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.656250	-1.20969821E-06	+1.35408384E-06	-1.21808798E+01	-6.03330152E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.695312	-1.14347884E-06	+1.35407921E-06	-1.22070499E+01	-7.38345598E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.734375	-1.06600436E-06	+1.35407488E-06	-1.22385631E+01	-8.77322355E-01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.773438	-9.78037331E-07	+1.35407087E-06	-1.22755907E+01	-1.02115779E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.812500	-8.80443608E-07	+1.35406720E-06	-1.23183410E+01	-1.17086336E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.851562	-7.74183791E-07	+1.35406391E-06	-1.23670644E+01	-1.32759587E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.890625	-6.60303784E-07	+1.35406100E-06	-1.24220595E+01	-1.49269700E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.929688	-5.39924498E-07	+1.35405849E-06	-1.24836814E+01	-1.66774400E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
2.968750	-4.14230819E-07	+1.35405639E-06	-1.25523520E+01	-1.85461595E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.007812	-2.84459946E-07	+1.35405472E-06	-1.26285732E+01	-2.05558176E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.046875	-1.51889210E-07	+1.35405348E-06	-1.27129443E+01	-2.27341896E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.085938	-1.78235065E-08	+1.35405268E-06	-1.28061841E+01	-2.51157707E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.125000	+1.16417551E-07	+1.35405232E-06	-1.29091613E+01	-2.77440663E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.164062	+2.49512620E-07	+1.35405241E-06	-1.30229346E+01	-3.06748720E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.203125	+3.80151634E-07	+1.35405293E-06	-1.31488087E+01	-3.39810852E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.242188	+5.07048699E-07	+1.35405388E-06	-1.32884118E+01	-3.77599579E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.281250	+6.28954750E-07	+1.35405527E-06	-1.34438084E+01	-4.21443745E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.320312	+7.44669846E-07	+1.35405706E-06	-1.36176648E+01	-4.73210414E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.359375	+8.53054981E-07	+1.35405927E-06	-1.38135040E+01	-5.35611113E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.398438	+9.53043295E-07	+1.35406185E-06	-1.40361109E+01	-6.12744958E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.437500	+1.04365058E-06	+1.35406482E-06	-1.42922110E+01	-7.11125565E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.476562	+1.12398496E-06	+1.35406813E-06	-1.45916778E+01	-8.41787091E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.515625	+1.19325567E-06	+1.35407177E-06	-1.49498572E+01	-1.02509211E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.554688	+1.25078086E-06	+1.35407572E-06	-1.53925310E+01	-1.30347819E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.593750	+1.29599428E-06	+1.35407996E-06	-1.59681995E+01	-1.78391575E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.632812	+1.32845086E-06	+1.35408445E-06	-1.67862152E+01	-2.85190369E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.671875	+1.34783112E-06	+1.35408917E-06	-1.81962493E+01	-6.58187183E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.710938	+1.35394425E-06	+1.35409409E-06	-2.19283026E+01	+2.09187435E+00	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.750000	+1.34673008E-06	+1.35409919E-06	-1.80328216E+01	+6.68778490E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.789062	+1.32625957E-06	+1.35410442E-06	-1.67034706E+01	+2.71323476E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.828125	+1.29273420E-06	+1.35410976E-06	-1.59131069E+01	+1.73064053E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06
3.867188	+1.24648394E-06	+1.35411518E-06	-1.53514077E+01	+1.14525959E+01	+2.79094796E-01	-3.69407719E-01	-7.55519664E-01	+1.00000000E+00	+9.23247976E-12	+8.22838446E-12	-1.82210245E-06	-4.51587366E-06


==> anc/otoc_to_plot_bosonic_M600_L1.1225_n400_beta3.5000.dat <==
300.000000	+5.53106234E-03	+5.43002683E-02	-2.32750901E+00	-2.65320864E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
306.000000	+1.93918958E-03	+6.25271347E-02	-2.11051215E+00	+7.49854954E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
312.000000	-4.50903631E-02	+7.48416510E-02	-1.42768307E+00	-1.29390852E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
318.000000	+6.06095103E-02	+7.34346300E-02	-3.66320237E+00	+1.52155237E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
324.000000	-4.92895959E-02	+7.28523258E-02	-1.40942444E+00	-3.39429810E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
330.000000	+6.69367358E-02	+7.54710069E-02	-4.07051815E+00	-1.99312295E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
336.000000	-3.15715427E-02	+6.45880186E-02	-1.64859919E+00	+1.47156497E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
342.000000	+6.80466470E-03	+5.67020156E-02	-2.30464018E+00	-4.79887774E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
348.000000	+5.88058759E-03	+5.99432387E-02	-2.22446452E+00	+8.13157961E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
354.000000	-5.59266803E-02	+7.64640287E-02	-1.32885063E+00	-8.04227402E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
360.000000	+4.94071026E-02	+7.00025633E-02	-3.18953740E+00	-1.80347042E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
366.000000	-5.69395490E-02	+7.26167881E-02	-1.35049228E+00	-4.93451060E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
372.000000	+6.99745964E-02	+8.13668022E-02	-3.78167867E+00	-3.32361412E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
378.000000	-2.60808931E-02	+6.08646628E-02	-1.74932597E+00	+1.07254642E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
384.000000	+1.45571238E-02	+5.58209045E-02	-2.49462297E+00	-3.90154026E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
390.000000	+1.16833853E-02	+6.61232829E-02	-2.21751080E+00	+8.92288404E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
396.000000	-5.08438944E-02	+6.95454730E-02	-1.42387688E+00	-8.29517911E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
402.000000	+4.76698473E-02	+6.77890719E-02	-3.21293229E+00	+1.87135896E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
408.000000	-7.06598116E-02	+8.00406688E-02	-1.19931380E+00	-2.84958004E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
414.000000	+6.20626614E-02	+7.63550367E-02	-3.55488190E+00	-4.67121762E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
420.000000	-2.37581757E-02	+6.22763072E-02	-1.75985992E+00	+9.09389406E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
426.000000	+1.66688574E-02	+5.92322045E-02	-2.46361461E+00	-5.84726514E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
432.000000	+2.04784778E-02	+6.31305715E-02	-2.46153174E+00	+8.12970922E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
438.000000	-4.32319928E-02	+6.96743434E-02	-1.48804951E+00	-6.64024785E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
444.000000	+4.62707091E-02	+6.54963840E-02	-3.25836148E+00	+2.56830713E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
450.000000	-7.22690222E-02	+8.13929875E-02	-1.17985265E+00	+1.83393624E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
456.000000	+5.45696424E-02	+7.85280418E-02	-3.03828913E+00	-4.85436328E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
462.000000	-2.68011697E-02	+5.90170946E-02	-1.76237624E+00	+5.42542313E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
468.000000	+1.66874931E-02	+6.26290343E-02	-2.38723835E+00	-6.50004312E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
474.000000	+2.65740333E-02	+6.59134380E-02	-2.54238142E+00	+6.58454561E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
480.000000	-4.01324195E-02	+6.11097352E-02	-1.59709288E+00	-5.06684169E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
486.000000	+4.76396636E-02	+6.90571065E-02	-3.15040242E+00	+3.84879148E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
492.000000	-7.61107867E-02	+8.45620450E-02	-1.13523790E+00	+1.99181187E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
498.000000	+4.43166106E-02	+7.15167773E-02	-2.91138500E+00	-4.70330168E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
504.000000	-2.63269462E-02	+6.50482436E-02	-1.69963410E+00	+4.73421550E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
510.000000	+1.64535102E-02	+6.44596522E-02	-2.34327914E+00	-9.01200853E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
516.000000	+3.08349960E-02	+6.18209179E-02	-2.78107513E+00	+5.40708293E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
522.000000	-2.98158604E-02	+6.20361695E-02	-1.69442919E+00	-6.35918697E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
528.000000	+5.36253863E-02	+6.80715738E-02	-3.54417756E+00	+4.42406234E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
534.000000	-7.19188526E-02	+8.42700819E-02	-1.16354171E+00	+7.85376982E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
540.000000	+3.51164547E-02	+7.21892312E-02	-2.60172519E+00	-3.82392104E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
546.000000	-3.42248435E-02	+6.44861051E-02	-1.62241223E+00	+4.24454799E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
552.000000	+6.79233694E-03	+6.84889275E-02	-2.09237943E+00	-9.32265206E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
558.000000	+2.86034530E-02	+6.08521494E-02	-2.74113048E+00	+2.63280660E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
564.000000	-2.85498458E-02	+5.60697157E-02	-1.77644263E+00	-5.85007147E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
570.000000	+5.85379962E-02	+7.45200914E-02	-3.44313905E+00	+3.82178369E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
576.000000	-5.25292188E-02	+8.13287772E-02	-1.31782859E+00	+6.58562456E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
582.000000	+3.22595893E-02	+6.74841643E-02	-2.65286411E+00	-1.56174815E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
588.000000	-3.75005707E-02	+7.34816182E-02	-1.50523837E+00	+5.62799705E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
594.000000	-3.08183582E-03	+6.61252766E-02	-1.97750446E+00	-2.13702001E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
150.000000	+3.81583260E-02	+8.24087276E-02	-2.42474365E+00	+5.68121888E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
153.000000	-5.27662554E-02	+8.16066297E-02	-1.31398944E+00	+1.72380920E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
156.000000	-5.01970755E-02	+7.42835353E-02	-1.39045813E+00	-1.77492468E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
159.000000	+1.96406233E-02	+6.59647933E-02	-2.37894424E+00	-2.26971869E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
162.000000	+2.95191415E-02	+6.14099793E-02	-2.75228935E+00	+8.63542854E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
165.000000	-1.65889556E-02	+6.11836742E-02	-1.86081853E+00	+1.99184321E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
168.000000	-4.23980449E-02	+6.29663405E-02	-1.55718342E+00	+2.33511655E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
171.000000	-2.43892990E-02	+6.50800914E-02	-1.72071154E+00	-1.19336668E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
174.000000	+1.41201304E-02	+6.56110086E-02	-2.27320343E+00	-2.01603118E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
177.000000	+3.63058027E-02	+6.29955062E-02	-2.93033024E+00	-1.73453663E-04	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
180.000000	+7.92299090E-03	+5.93603094E-02	-2.27424415E+00	+2.21072145E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
183.000000	-3.95601473E-02	+6.09954442E-02	-1.60389737E+00	+8.30889696E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
186.000000	-1.36602248E-02	+7.10213266E-02	-1.77571033E+00	-3.15063404E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
189.000000	+6.76128753E-02	+8.27982124E-02	-3.49427780E+00	-1.86433736E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
192.000000	+5.85118437E-02	+8.61803649E-02	-2.89431275E+00	+3.34045334E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
195.000000	-3.42175561E-02	+7.84681188E-02	-1.49000579E+00	+2.37017809E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
198.000000	-4.72253241E-02	+6.74841019E-02	-1.47220590E+00	-1.61771938E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
201.000000	+2.06160252E-02	+6.33062803E-02	-2.46063742E+00	-2.19597893E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
204.000000	+3.57856365E-02	+6.65025934E-02	-2.78979326E+00	+1.12206894E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
207.000000	-1.43028641E-02	+6.93948816E-02	-1.78739605E+00	+2.17018995E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
210.000000	-4.59379784E-02	+6.70101662E-02	-1.48767928E+00	+1.47520514E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
213.000000	-2.95201322E-02	+6.19236473E-02	-1.69888375E+00	-1.31281557E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
216.000000	+7.34932558E-03	+5.87288366E-02	-2.27536862E+00	-1.82736386E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
219.000000	+2.78985933E-02	+5.84468017E-02	-2.79530206E+00	+1.73139678E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
222.000000	+3.84973895E-03	+6.08538439E-02	-2.17148482E+00	+2.09877331E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
225.000000	-4.15627539E-02	+6.60533204E-02	-1.53603807E+00	+8.97464887E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
228.000000	-2.41712272E-02	+7.34995312E-02	-1.63300588E+00	-2.49459664E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
231.000000	+5.58537181E-02	+7.99440849E-02	-3.03279606E+00	-2.68658768E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
234.000000	+6.12438780E-02	+8.07289690E-02	-3.24495849E+00	+2.38191087E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
237.000000	-2.46543523E-02	+7.59261639E-02	-1.60364954E+00	+2.96063124E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
240.000000	-4.47270782E-02	+7.03990566E-02	-1.46857975E+00	-1.42806319E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
243.000000	+2.56073066E-02	+6.83039646E-02	-2.46048745E+00	-2.97202381E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
246.000000	+4.93213895E-02	+6.86737435E-02	-3.25179403E+00	+8.67086178E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
249.000000	-3.61794439E-03	+6.82170942E-02	-1.94023574E+00	+2.89710755E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
252.000000	-4.38320110E-02	+6.62338145E-02	-1.51352950E+00	+4.52266212E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
255.000000	-3.07800092E-02	+6.34493768E-02	-1.66887601E+00	-1.20698143E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
258.000000	+6.62076817E-03	+5.99716092E-02	-2.23771836E+00	-1.93946405E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
261.000000	+2.69769699E-02	+5.64081205E-02	-2.83255444E+00	-1.01531524E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
264.000000	+3.65011666E-03	+5.66769381E-02	-2.24381025E+00	+2.18209376E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
267.000000	-4.44144783E-02	+6.45813831E-02	-1.52329819E+00	+1.25574580E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
270.000000	-3.60591956E-02	+7.65862608E-02	-1.49036277E+00	-1.59259726E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
273.000000	+4.15144404E-02	+8.34339589E-02	-2.47885654E+00	-2.99680512E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
276.000000	+6.09701886E-02	+7.96260851E-02	-3.28844584E+00	+1.23576845E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
279.000000	-1.77526731E-02	+7.02363990E-02	-1.73739547E+00	+2.99999997E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
282.000000	-4.66873945E-02	+6.61742001E-02	-1.48844586E+00	-9.54266913E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
285.000000	+2.10930950E-02	+7.07259234E-02	-2.30995562E+00	-2.64782040E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
288.000000	+5.31764297E-02	+7.62219176E-02	-3.07713810E+00	+5.76731335E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
291.000000	+4.10593018E-03	+7.42598217E-02	-1.96391682E+00	+2.51222189E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
294.000000	-3.83803840E-02	+6.56624971E-02	-1.56980497E+00	+3.30459719E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
297.000000	-2.80814501E-02	+5.74570964E-02	-1.76564099E+00	-1.63603320E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
75.000000	+2.69204700E-02	+6.96467615E-02	-2.45979364E+00	+1.44893670E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
76.500000	-4.82554071E-02	+6.89075171E-02	-1.45104262E+00	-1.03935334E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
78.000000	+2.89913326E-02	+6.02722566E-02	-2.77159964E+00	+3.79164950E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
79.500000	-5.05762629E-02	+8.07014422E-02	-1.33729313E+00	+2.52328055E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
81.000000	-1.13113646E-02	+5.53744743E-02	-2.01461548E+00	-3.07394167E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
82.500000	+3.26617945E-02	+8.48644030E-02	-2.25947563E+00	+8.41040152E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
84.000000	-2.93098402E-02	+5.65146728E-02	-1.76230343E+00	-4.09194615E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
85.500000	+6.27153116E-02	+7.80106579E-02	-3.48705948E+00	-6.47379730E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
87.000000	-8.98810598E-03	+6.16868122E-02	-1.95651735E+00	+5.55487905E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
88.500000	-1.25312036E-02	+6.84334217E-02	-1.82059576E+00	-2.18399521E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
90.000000	+3.10520544E-02	+6.77562908E-02	-2.61171591E+00	+1.09723307E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
91.500000	-4.70212447E-02	+6.55045247E-02	-1.49142584E+00	-1.46414256E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
93.000000	+4.69255224E-02	+7.05822944E-02	-3.05095868E+00	-2.31817938E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
94.500000	+1.35777841E-02	+6.97110405E-02	-2.18687965E+00	+3.32064081E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
96.000000	+3.95202458E-03	+6.80134029E-02	-2.05476644E+00	-3.20971705E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
97.500000	+5.19356205E-02	+7.33660817E-02	-3.14979477E+00	+1.78753831E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
99.000000	-4.54258882E-02	+6.40936705E-02	-1.51850495E+00	+2.91248081E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
100.500000	+1.91660147E-02	+7.05105018E-02	-2.27605053E+00	-1.30497628E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
102.000000	-7.82547123E-03	+6.62148825E-02	-1.90999783E+00	+1.73933408E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
103.500000	-2.37144650E-02	+6.28039945E-02	-1.75425030E+00	-5.06511555E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
105.000000	+5.96570660E-02	+7.58581087E-02	-3.42953250E+00	+8.65326290E-04	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
106.500000	-3.04112375E-02	+5.63321138E-02	-1.75165432E+00	+4.54280649E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
108.000000	+2.12434689E-02	+8.45455084E-02	-2.06669055E+00	-1.29247080E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
109.500000	-3.87294973E-03	+5.49900400E-02	-2.13939556E+00	+2.81847795E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
111.000000	-6.38846626E-02	+8.35611788E-02	-1.22114717E+00	-2.03374581E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
112.500000	+2.64206170E-02	+5.83999162E-02	-2.74951931E+00	-6.33307259E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
114.000000	-4.83840598E-02	+7.35485793E-02	-1.41113934E+00	+1.64934835E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
115.500000	+1.31326974E-02	+6.55844262E-02	-2.25471480E+00	-3.64671655E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
117.000000	+2.24319610E-02	+6.32634589E-02	-2.50515431E+00	+2.73094701E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
118.500000	-4.51550366E-02	+7.38513783E-02	-1.43543070E+00	-1.08547406E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
120.000000	+3.04435595E-02	+5.99264930E-02	-2.83079653E+00	+4.49117263E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
121.500000	-5.77749317E-02	+7.83962220E-02	-1.30069552E+00	+3.00657640E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
123.000000	-1.08965201E-02	+6.17630051E-02	-1.92882361E+00	-2.86169323E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
124.500000	+1.91829611E-02	+7.68914687E-02	-2.15920349E+00	+9.49610707E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
126.000000	-3.35234078E-02	+6.30851864E-02	-1.64394039E+00	-4.98044123E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
127.500000	+5.94467788E-02	+7.23990641E-02	-3.65333586E+00	-6.68457149E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
129.000000	-1.63473393E-02	+6.27066129E-02	-1.84447754E+00	+6.08658020E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
130.500000	-9.71199446E-03	+7.07066704E-02	-1.82736180E+00	-2.35119569E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
132.000000	+2.40184931E-02	+6.30657198E-02	-2.54983624E+00	+1.41476706E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
133.500000	-4.99554511E-02	+7.29820884E-02	-1.40293168E+00	-2.51833532E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
135.000000	+4.63878665E-02	+6.47312925E-02	-3.30533684E+00	-2.24998057E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
136.500000	+1.22683552E-02	+7.48631577E-02	-2.07792585E+00	+3.53418261E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
138.000000	+1.25912346E-02	+6.55506588E-02	-2.24508206E+00	-5.49997587E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
139.500000	+6.02264443E-02	+7.22478575E-02	-3.72791861E+00	+2.23925833E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
141.000000	-3.76794049E-02	+6.60000048E-02	-1.57330456E+00	+3.76461030E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
142.500000	+2.91936830E-02	+6.63848980E-02	-2.59853552E+00	-9.71269292E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
144.000000	-8.12397743E-03	+6.93485007E-02	-1.86468535E+00	+2.52694449E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
145.500000	-1.78474861E-02	+6.15253283E-02	-1.84045218E+00	-6.25070157E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
147.000000	+6.44692318E-02	+7.63475208E-02	-3.73989582E+00	+2.34032933E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
148.500000	-2.63664150E-02	+5.87794464E-02	-1.77024230E+00	+2.60280140E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
37.500000	-3.85105942E-02	+7.79495643E-02	-1.45705887E+00	-2.84036576E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
38.250000	+3.43593236E-02	+6.90781427E-02	-2.66732622E+00	-3.87013838E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
39.000000	-7.31488246E-03	+5.78570225E-02	-2.03757963E+00	+7.34762465E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
39.750000	-3.30876361E-02	+7.14372905E-02	-1.56518252E+00	-4.35166114E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
40.500000	+4.79260852E-02	+8.18553971E-02	-2.69032880E+00	-8.08717369E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
41.250000	+3.53081347E-02	+6.63814531E-02	-2.77825858E+00	+6.04086023E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
42.000000	-2.55155620E-02	+5.84501340E-02	-1.78419976E+00	+1.36721518E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
42.750000	+3.70507294E-02	+7.51971450E-02	-2.57317630E+00	-1.16503277E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
43.500000	+6.46151846E-02	+7.92420390E-02	-3.53174891E+00	+5.17986240E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
44.250000	-2.03739093E-02	+6.25904540E-02	-1.79619694E+00	+9.91259985E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
45.000000	-5.10299986E-03	+5.95962211E-02	-2.04485894E+00	-9.21864003E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
45.750000	+5.11589543E-02	+7.19727320E-02	-3.17899294E+00	+2.09663092E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
46.500000	-1.56440419E-02	+7.29658766E-02	-1.73036430E+00	+1.08547171E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
47.250000	-4.09187574E-02	+6.51219153E-02	-1.55078537E+00	-7.90388654E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
48.000000	+3.58802161E-02	+6.29565706E-02	-2.91594728E+00	-4.43869897E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
48.750000	+9.06549980E-03	+6.35555370E-02	-2.21659022E+00	+9.32666597E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
49.500000	-4.12196339E-02	+6.84706411E-02	-1.51694739E+00	-1.45801031E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
50.250000	+3.16777664E-02	+7.54638629E-02	-2.43529176E+00	-1.19314898E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
51.000000	+5.04828572E-02	+6.88018291E-02	-3.30667086E+00	+3.87585438E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
51.750000	-2.23729609E-02	+5.59385414E-02	-1.85391361E+00	+6.30118591E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
52.500000	+2.00159724E-02	+6.71556532E-02	-2.36149297E+00	-1.33564538E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
53.250000	+7.48062669E-02	+8.53678842E-02	-3.85738168E+00	+2.90490156E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
54.000000	+3.79049134E-04	+7.32616806E-02	-1.92575774E+00	+1.26686829E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
54.750000	-1.70446304E-02	+5.35905876E-02	-1.95707924E+00	-9.45710501E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
55.500000	+4.88590049E-02	+6.65010434E-02	-3.34432349E+00	+1.15852968E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
56.250000	+7.51949917E-04	+8.47932472E-02	-1.78329979E+00	+1.29016099E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
57.000000	-4.95709188E-02	+7.26128347E-02	-1.40908201E+00	-4.72846220E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
57.750000	+1.59458056E-02	+5.72944229E-02	-2.49256912E+00	-5.32386561E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
58.500000	+1.01284772E-02	+6.51071997E-02	-2.20766185E+00	+7.88418195E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
59.250000	-6.06704724E-02	+7.42474044E-02	-1.30994183E+00	+2.16364122E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
60.000000	-6.50941589E-03	+6.95482968E-02	-1.88311567E+00	-1.04926314E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
60.750000	+3.72827968E-02	+6.52427031E-02	-2.88383653E+00	+1.48205993E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
61.500000	-3.12733099E-02	+6.37195205E-02	-1.66080668E+00	+6.97628158E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
62.250000	-1.60136543E-02	+6.36022442E-02	-1.83739430E+00	-1.26793242E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
63.000000	+5.62610399E-02	+7.04420363E-02	-3.56270531E+00	-6.55261189E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
63.750000	+1.51573935E-03	+7.36785355E-02	-1.93568347E+00	+1.27916097E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
64.500000	-3.39068746E-02	+6.26994525E-02	-1.64396386E+00	-6.82161839E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
65.250000	+3.46166557E-02	+6.05539500E-02	-2.95892623E+00	-2.48229054E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
66.000000	+9.75975922E-03	+7.63328635E-02	-2.01630744E+00	+1.10711598E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
66.750000	-5.89815189E-02	+7.75227425E-02	-1.29825227E+00	-3.72913381E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
67.500000	-2.38004147E-03	+6.05713994E-02	-2.07224445E+00	-6.93911169E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
68.250000	+1.49670543E-02	+6.31733235E-02	-2.33911902E+00	+5.71053093E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
69.000000	-6.71160606E-02	+8.11403514E-02	-1.21566481E+00	+5.71105128E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
69.750000	-3.85980048E-02	+7.49410385E-02	-1.48246133E+00	-1.09202260E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
70.500000	+2.92574304E-02	+5.80728138E-02	-2.85369871E+00	-1.29254948E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
71.250000	-2.85095684E-02	+6.50187582E-02	-1.67634375E+00	+9.47635981E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
72.000000	-4.08265459E-02	+7.85596240E-02	-1.43224473E+00	-7.63387869E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
72.750000	+4.05922679E-02	+7.03527838E-02	-2.82142555E+00	-6.10855513E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
73.500000	+1.20428492E-02	+5.97976735E-02	-2.34852800E+00	+8.37338712E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
74.250000	-4.05546537E-02	+6.39457166E-02	-1.56541748E+00	+1.25095601E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
18.750000	+3.43810531E-02	+5.97098918E-02	-2.98266448E+00	+2.80541436E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
19.125000	+6.90103679E-04	+6.14021855E-02	-2.10846538E+00	+1.85698087E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
19.500000	-3.67209926E-02	+6.52490699E-02	-1.58992883E+00	+8.32429676E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
19.875000	-4.46873864E-02	+6.86608679E-02	-1.48414312E+00	-2.34937995E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
20.250000	-1.53174890E-02	+7.01790392E-02	-1.76613233E+00	-1.33547631E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
20.625000	+2.84792311E-02	+7.01107584E-02	-2.48575035E+00	-2.03948212E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
21.000000	+5.11151452E-02	+6.96353851E-02	-3.29574392E+00	-2.12131620E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
21.375000	+3.37119481E-02	+6.92199839E-02	-2.64484907E+00	+1.90663287E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
21.750000	-9.34793395E-03	+6.80406160E-02	-1.86576926E+00	+1.47777574E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
22.125000	-4.23504200E-02	+6.52140984E-02	-1.53651726E+00	+3.36818117E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
22.500000	-3.81058895E-02	+6.15230246E-02	-1.61315567E+00	-7.21703043E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
22.875000	-3.01716135E-03	+5.95858610E-02	-2.07779454E+00	-1.52310101E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
23.250000	+3.01393788E-02	+6.19285806E-02	-2.75548143E+00	-6.62994598E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
23.625000	+3.05302164E-02	+6.86055861E-02	-2.57504049E+00	+1.26259475E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
24.000000	-5.37764475E-03	+7.65693580E-02	-1.80853537E+00	+1.65790484E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
24.375000	-5.08281143E-02	+8.11975381E-02	-1.33161186E+00	+8.04666937E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
24.750000	-7.08825652E-02	+7.89581653E-02	-1.20503517E+00	-1.30816140E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
25.125000	-4.96096582E-02	+7.00778365E-02	-1.42972396E+00	-1.10567628E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
25.500000	-5.99598356E-03	+5.93905106E-02	-2.03429237E+00	-1.75840011E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
25.875000	+2.17553524E-02	+5.37664952E-02	-2.74852404E+00	-3.95641807E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
26.250000	+8.78401707E-03	+5.73821139E-02	-2.33102373E+00	+1.56176309E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
26.625000	-3.46846250E-02	+6.85915153E-02	-1.57720172E+00	+1.53305297E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
27.000000	-7.25636894E-02	+8.08862059E-02	-1.18123400E+00	+5.96074094E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
27.375000	-7.45204289E-02	+8.69725949E-02	-1.13014615E+00	-3.10171209E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
27.750000	-3.83448794E-02	+8.32561812E-02	-1.41386241E+00	-1.22938301E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
28.125000	+7.83087922E-03	+7.20579437E-02	-2.05218341E+00	-1.79717446E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
28.500000	+2.85143472E-02	+6.01051126E-02	-2.76174325E+00	-4.94978940E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
28.875000	+9.98633846E-03	+5.42954565E-02	-2.42341762E+00	+1.33149035E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
29.250000	-2.81957483E-02	+5.75582412E-02	-1.76312549E+00	+1.29036910E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
29.625000	-4.94395544E-02	+6.71858707E-02	-1.45564079E+00	+3.19778441E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
30.000000	-3.22347039E-02	+7.67618690E-02	-1.52329166E+00	-6.92827790E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
30.375000	+1.12580972E-02	+8.06206033E-02	-1.97526164E+00	-1.65785567E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
30.750000	+4.59942245E-02	+7.74293116E-02	-2.76668341E+00	-1.36459803E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
31.125000	+4.52804777E-02	+7.02061413E-02	-2.99871016E+00	+6.67029615E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
31.500000	+1.16543781E-02	+6.34961848E-02	-2.26641120E+00	+1.65723952E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
31.875000	-2.59269671E-02	+6.04592020E-02	-1.75578052E+00	+8.26494353E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
32.250000	-3.48804684E-02	+6.14772661E-02	-1.64654043E+00	-2.64902049E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
32.625000	-6.23837144E-03	+6.45823084E-02	-1.95445705E+00	-1.48084068E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
33.000000	+3.55910515E-02	+6.73265905E-02	-2.75717094E+00	-2.09439116E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
33.375000	+5.38999483E-02	+6.86221647E-02	-3.52525042E+00	+2.07794379E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
33.750000	+3.19433104E-02	+6.90309200E-02	-2.60132516E+00	+2.30842159E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
34.125000	-1.36104598E-02	+6.95418405E-02	-1.79393423E+00	+1.52652769E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
34.500000	-4.64166893E-02	+7.01168019E-02	-1.45642939E+00	+3.89084633E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
34.875000	-4.18592398E-02	+6.94694889E-02	-1.50212075E+00	-6.31376431E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
35.250000	-5.97790524E-03	+6.65989728E-02	-1.92996171E+00	-1.62783244E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
35.625000	+2.96484139E-02	+6.24872883E-02	-2.72299509E+00	-1.34450411E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
36.000000	+3.34358967E-02	+5.99126816E-02	-2.93833979E+00	+8.30594900E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
36.375000	+1.14791894E-04	+6.13400113E-02	-2.10004891E+00	+1.90737951E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
36.750000	-4.38319092E-02	+6.68657774E-02	-1.50780516E+00	+1.05525405E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
37.125000	-6.13031576E-02	+7.37947457E-02	-1.30860837E+00	+7.12878987E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
9.375000	+4.20780416E-03	+6.75163903E-02	-2.06658714E+00	+1.46749939E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
9.562500	-1.48901075E-02	+6.40762722E-02	-1.84558591E+00	+8.89847014E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
9.750000	-2.73896455E-02	+6.09963551E-02	-1.73289451E+00	+3.28400820E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
9.937500	-3.04441816E-02	+5.88710907E-02	-1.72243560E+00	-2.21341529E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
10.125000	-2.31997323E-02	+5.81461747E-02	-1.81589758E+00	-8.02161350E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
10.312500	-7.07884486E-03	+5.90339297E-02	-2.02324611E+00	-1.45783035E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
10.500000	+1.43896690E-02	+6.14779490E-02	-2.36258396E+00	-2.21467372E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
10.687500	+3.63485876E-02	+6.51625290E-02	-2.85374875E+00	-2.92340814E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
10.875000	+5.38254659E-02	+6.95582404E-02	-3.45886201E+00	-2.54842955E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
11.062500	+6.29156495E-02	+7.39962765E-02	-3.80940984E+00	+7.61862191E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
11.250000	+6.15755014E-02	+7.77642410E-02	-3.43029218E+00	+2.67552872E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
11.437500	+4.99966303E-02	+8.02171615E-02	-2.80608657E+00	+3.02156806E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
11.625000	+3.06249841E-02	+8.08947559E-02	-2.29720416E+00	+2.31167477E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
11.812500	+7.71448991E-03	+7.96233563E-02	-1.93920853E+00	+1.56084421E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
12.000000	-1.36910943E-02	+7.65712635E-02	-1.71188758E+00	+9.14424333E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
12.187500	-2.90865836E-02	+7.22359365E-02	-1.59629940E+00	+3.50670201E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
12.375000	-3.55846275E-02	+6.73631497E-02	-1.58038626E+00	-1.66169516E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
12.562500	-3.23868297E-02	+6.28146162E-02	-1.65861297E+00	-6.67346576E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
12.750000	-2.07459203E-02	+5.94094497E-02	-1.83064122E+00	-1.16773305E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
12.937500	-3.67092851E-03	+5.77711694E-02	-2.09651286E+00	-1.62291120E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
13.125000	+1.45977884E-02	+5.82116566E-02	-2.43923292E+00	-1.80542455E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
13.312500	+2.94535020E-02	+6.06735680E-02	-2.77354707E+00	-1.20772435E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
13.500000	+3.70110636E-02	+6.47400566E-02	-2.89212955E+00	+2.80109021E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
13.687500	+3.50316700E-02	+6.97095463E-02	-2.66850619E+00	+1.64210077E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
13.875000	+2.33923226E-02	+7.47218583E-02	-2.27634177E+00	+2.04986353E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
14.062500	+4.11344311E-03	+7.89121603E-02	-1.89980736E+00	+1.79250953E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
14.250000	-1.89653125E-02	+8.15648097E-02	-1.60415069E+00	+1.32983875E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
14.437500	-4.09219904E-02	+8.22387416E-02	-1.40111783E+00	+8.40232904E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
14.625000	-5.69248700E-02	+8.08394977E-02	-1.28906335E+00	+3.63448743E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
14.812500	-6.35195046E-02	+7.76249046E-02	-1.26482455E+00	-1.01078316E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
15.000000	-5.94912184E-02	+7.31490052E-02	-1.32696772E+00	-5.65360746E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
15.187500	-4.60187905E-02	+6.81608800E-02	-1.47683483E+00	-1.04159964E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
15.375000	-2.62731748E-02	+6.34779456E-02	-1.71756759E+00	-1.51937586E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
15.562500	-4.73334553E-03	+5.98532776E-02	-2.04660078E+00	-1.89148782E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
15.750000	+1.36993743E-02	+5.78555403E-02	-2.42687552E+00	-1.79058190E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
15.937500	+2.47756889E-02	+5.77767299E-02	-2.71806899E+00	-7.24917418E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
16.125000	+2.59347609E-02	+5.95805713E-02	-2.69871955E+00	+8.85113882E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
16.312500	+1.69131659E-02	+6.29046758E-02	-2.38615129E+00	+1.85290669E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
16.500000	-2.81022007E-04	+6.71246087E-02	-2.00387954E+00	+1.88842250E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
16.687500	-2.19019813E-02	+7.14722348E-02	-1.67799285E+00	+1.50325862E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
16.875000	-4.32622516E-02	+7.51829641E-02	-1.44015756E+00	+1.02806041E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
17.062500	-5.96570702E-02	+7.76387546E-02	-1.29247020E+00	+5.54419211E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
17.250000	-6.73415176E-02	+7.84762599E-02	-1.23225036E+00	+9.01616359E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
17.437500	-6.43792023E-02	+7.76380459E-02	-1.25865958E+00	-3.79575003E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
17.625000	-5.11122549E-02	+7.53592616E-02	-1.37459098E+00	-8.76762349E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
17.812500	-3.01243708E-02	+7.20992357E-02	-1.58744546E+00	-1.42297502E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
18.000000	-5.73469312E-03	+6.84384020E-02	-1.90820661E+00	-2.01211318E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
18.187500	+1.68955717E-02	+6.49637409E-02	-2.34198790E+00	-2.48319572E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
18.375000	+3.29360911E-02	+6.21663107E-02	-2.83940501E+00	-2.17187441E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
18.562500	+3.90829206E-02	+6.03714263E-02	-3.15644081E+00	-1.20984080E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.687500	-4.11282127E-02	+7.42079064E-02	-1.46675746E+00	+5.90598483E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.781250	-4.69674933E-02	+7.35689039E-02	-1.42265634E+00	+3.50225392E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.875000	-5.03750832E-02	+7.27890523E-02	-1.40109020E+00	+1.12439778E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.968750	-5.11901462E-02	+7.19144313E-02	-1.40157388E+00	-1.21921205E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.062500	-4.93915253E-02	+7.09889886E-02	-1.42395042E+00	-3.56235613E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.156250	-4.50980872E-02	+7.00524211E-02	-1.46836806E+00	-5.93582199E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.250000	-3.85625757E-02	+6.91386552E-02	-1.53524709E+00	-8.36586864E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.343750	-3.01584516E-02	+6.82749313E-02	-1.62522809E+00	-1.08709781E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.437500	-2.03597227E-02	+6.74814364E-02	-1.73907793E+00	-1.34544799E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.531250	-9.71466929E-03	+6.67713909E-02	-1.87749959E+00	-1.60882400E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.625000	+1.18473234E-03	+6.61514871E-02	-2.04073243E+00	-1.86781398E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.718750	+1.17353602E-02	+6.56225823E-02	-2.22771472E+00	-2.09953443E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.812500	+2.13551938E-02	+6.51805680E-02	-2.43439513E+00	-2.25547765E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.906250	+2.95135304E-02	+6.48173557E-02	-2.65061678E+00	-2.24584860E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.000000	+3.57581788E-02	+6.45219415E-02	-2.85549174E+00	-1.93915221E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.093750	+3.97391776E-02	+6.42815297E-02	-3.01420781E+00	-1.22660011E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.187500	+4.12286417E-02	+6.40827030E-02	-3.08547926E+00	-1.69037888E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.281250	+4.01359328E-02	+6.39126225E-02	-3.04590242E+00	+9.36987835E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.375000	+3.65167448E-02	+6.37602201E-02	-2.90979404E+00	+1.75521427E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.468750	+3.05743558E-02	+6.36173100E-02	-2.71679974E+00	+2.15761739E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.562500	+2.26515562E-02	+6.34795233E-02	-2.50524078E+00	+2.22344320E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.656250	+1.32127254E-02	+6.33469527E-02	-2.29990414E+00	+2.08931136E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.750000	+2.81691799E-03	+6.32244135E-02	-2.11349490E+00	+1.85865811E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.843750	-7.91583366E-03	+6.31212717E-02	-1.95140575E+00	+1.59026015E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.937500	-1.83419670E-02	+6.30508457E-02	-1.81532113E+00	+1.31273906E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.031250	-2.78324718E-02	+6.30294421E-02	-1.70526717E+00	+1.03819929E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.125000	-3.58090684E-02	+6.30751188E-02	-1.62065876E+00	+7.70443411E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.218750	-4.17767954E-02	+6.32062709E-02	-1.56080903E+00	+5.09278268E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.312500	-4.53520103E-02	+6.34401216E-02	-1.52516908E+00	+2.52660935E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.406250	-4.62850318E-02	+6.37911832E-02	-1.51343511E+00	-2.25455000E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.500000	-4.44764040E-02	+6.42697482E-02	-1.52559181E+00	-2.58620889E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.593750	-3.99853275E-02	+6.48804867E-02	-1.56192653E+00	-5.19676513E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.687500	-3.30286253E-02	+6.56212472E-02	-1.62303116E+00	-7.88644456E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.781250	-2.39690519E-02	+6.64821715E-02	-1.70979736E+00	-1.06861845E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.875000	-1.32929064E-02	+6.74452257E-02	-1.82339712E+00	-1.36223952E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.968750	-1.57850263E-03	+6.84842164E-02	-1.96521727E+00	-1.67076834E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.062500	+1.05414445E-02	+6.95653132E-02	-2.13666618E+00	-1.99168582E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.156250	+2.24195880E-02	+7.06480688E-02	-2.33865836E+00	-2.31291273E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.250000	+3.34320370E-02	+7.16869034E-02	-2.57033732E+00	-2.59980083E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.343750	+4.30119257E-02	+7.26330296E-02	-2.82612102E+00	-2.76949168E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.437500	+5.06770932E-02	+7.34367855E-02	-3.08961701E+00	-2.65706806E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.531250	+5.60518554E-02	+7.40503265E-02	-3.32432128E+00	-2.03265212E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.625000	+5.88835524E-02	+7.44305699E-02	-3.47073928E+00	-8.01250970E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.718750	+5.90544179E-02	+7.45422124E-02	-3.47455584E+00	+7.13373335E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.812500	+5.65885417E-02	+7.43605797E-02	-3.33698178E+00	+1.92531226E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.906250	+5.16528029E-02	+7.38740367E-02	-3.11355979E+00	+2.52545311E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
9.000000	+4.45502204E-02	+7.30857161E-02	-2.86345932E+00	+2.61887813E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
9.093750	+3.57045788E-02	+7.20143890E-02	-2.62252014E+00	+2.43627543E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
9.187500	+2.56363941E-02	+7.06943883E-02	-2.40665768E+00	+2.14069637E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
9.281250	+1.49318690E-02	+6.91745748E-02	-2.22113957E+00	+1.81702326E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.343750	-2.50135696E-02	+6.73672637E-02	-1.68868857E+00	+3.05204501E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.390625	-2.73832258E-02	+6.60321719E-02	-1.67755191E+00	+1.69959795E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.437500	-2.91181608E-02	+6.47464334E-02	-1.67275484E+00	+3.49159874E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.484375	-3.02003141E-02	+6.35213681E-02	-1.67427854E+00	-1.00023287E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.531250	-3.06209824E-02	+6.23675402E-02	-1.68213203E+00	-2.35429930E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.578125	-3.03810960E-02	+6.12946642E-02	-1.69635009E+00	-3.71833564E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.625000	-2.94913284E-02	+6.03115184E-02	-1.71699142E+00	-5.09726222E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.671875	-2.79720245E-02	+5.94258683E-02	-1.74413693E+00	-6.49563857E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.718750	-2.58529420E-02	+5.86443988E-02	-1.77788803E+00	-7.91763008E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.765625	-2.31728066E-02	+5.79726570E-02	-1.81836471E+00	-9.36690138E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.812500	-1.99786921E-02	+5.74150065E-02	-1.86570273E+00	-1.08463989E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.859375	-1.63252445E-02	+5.69745937E-02	-1.92004970E+00	-1.23579675E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.906250	-1.22737735E-02	+5.66533262E-02	-1.98155868E+00	-1.39017171E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.953125	-7.89124163E-03	+5.64518649E-02	-2.05037829E+00	-1.54750170E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.000000	-3.24918154E-03	+5.63696288E-02	-2.12663696E+00	-1.70709351E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.046875	+1.57742889E-03	+5.64048134E-02	-2.21041831E+00	-1.86758567E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.093750	+6.51130486E-03	+5.65544221E-02	-2.30172312E+00	-2.02659126E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.140625	+1.14739839E-02	+5.68143108E-02	-2.40041124E+00	-2.18017289E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.187500	+1.63869277E-02	+5.71792453E-02	-2.50611433E+00	-2.32209383E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.234375	+2.11725850E-02	+5.76429699E-02	-2.61810754E+00	-2.44280289E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.281250	+2.57554088E-02	+5.81982886E-02	-2.73512710E+00	-2.52818018E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.328125	+3.00628262E-02	+5.88371561E-02	-2.85512443E+00	-2.55826807E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.375000	+3.40261620E-02	+5.95507792E-02	-2.97496473E+00	-2.50663794E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.421875	+3.75815192E-02	+6.03297269E-02	-3.09012174E+00	-2.34174917E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.468750	+4.06706176E-02	+6.11640483E-02	-3.19450372E+00	-2.03235704E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.515625	+4.32415919E-02	+6.20433972E-02	-3.28065521E+00	-1.55862192E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.562500	+4.52497442E-02	+6.29571609E-02	-3.34062452E+00	-9.27278445E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.609375	+4.66582437E-02	+6.38945938E-02	-3.36758756E+00	-1.83015308E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.656250	+4.74387603E-02	+6.48449504E-02	-3.35778221E+00	+5.95273337E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.703125	+4.75720151E-02	+6.57976189E-02	-3.31178069E+00	+1.31722083E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.750000	+4.70482256E-02	+6.67422517E-02	-3.23429275E+00	+1.91093043E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.796875	+4.58674262E-02	+6.76688905E-02	-3.13263096E+00	+2.34152742E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.843750	+4.40396377E-02	+6.85680845E-02	-3.01477456E+00	+2.61031322E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.890625	+4.15848692E-02	+6.94309993E-02	-2.88791410E+00	+2.74139743E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.937500	+3.85329359E-02	+7.02495151E-02	-2.75776855E+00	+2.76705386E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.984375	+3.49230823E-02	+7.10163119E-02	-2.62850280E+00	+2.71804534E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.031250	+3.08034124E-02	+7.17249411E-02	-2.50295180E+00	+2.61940870E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.078125	+2.62301316E-02	+7.23698831E-02	-2.38293323E+00	+2.48974930E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.125000	+2.12666175E-02	+7.29465884E-02	-2.26953780E+00	+2.34211859E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.171875	+1.59823424E-02	+7.34515040E-02	-2.16335961E+00	+2.18531250E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.218750	+1.04516776E-02	+7.38820840E-02	-2.06466476E+00	+2.02507171E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.265625	+4.75261441E-03	+7.42367844E-02	-1.97350914E+00	+1.86502540E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.312500	-1.03456218E-03	+7.45150438E-02	-1.88981862E+00	+1.70737701E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.359375	-6.82861003E-03	+7.47172492E-02	-1.81344255E+00	+1.55338135E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.406250	-1.25486422E-02	+7.48446888E-02	-1.74418912E+00	+1.40366834E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.453125	-1.81153852E-02	+7.48994928E-02	-1.68184864E+00	+1.25845952E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.500000	-2.34523582E-02	+7.48845632E-02	-1.62620854E+00	+1.11771158E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.546875	-2.84869555E-02	+7.48034942E-02	-1.57706318E+00	+9.81211053E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.593750	-3.31514202E-02	+7.46604851E-02	-1.53422001E+00	+8.48636673E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.640625	-3.73837041E-02	+7.44602471E-02	-1.49750349E+00	+7.17934677E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.171875	+7.66118165E-02	+8.22352799E-02	-4.48766037E+00	+1.94903549E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.195312	+7.69804491E-02	+8.26969450E-02	-4.47125209E+00	+1.20526911E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.218750	+7.71754870E-02	+8.31258053E-02	-4.43116338E+00	+2.15759996E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.242188	+7.71960434E-02	+8.35209389E-02	-4.37011459E+00	+2.97162999E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.265625	+7.70418416E-02	+8.38815143E-02	-4.29186822E+00	+3.61712087E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.289062	+7.67132166E-02	+8.42067921E-02	-4.20056205E+00	+4.08977104E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.312500	+7.62111159E-02	+8.44961262E-02	-4.10016020E+00	+4.40419711E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.335938	+7.55370959E-02	+8.47489651E-02	-3.99411531E+00	+4.58514519E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.359375	+7.46933163E-02	+8.49648523E-02	-3.88523152E+00	+4.66022589E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.382812	+7.36825313E-02	+8.51434270E-02	-3.77566723E+00	+4.65533790E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.406250	+7.25080779E-02	+8.52844245E-02	-3.66701256E+00	+4.59249995E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.429688	+7.11738620E-02	+8.53876760E-02	-3.56039379E+00	+4.48929496E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.453125	+6.96843410E-02	+8.54531084E-02	-3.45657686E+00	+4.35917782E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.476562	+6.80445044E-02	+8.54807439E-02	-3.35605733E+00	+4.21213429E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.500000	+6.62598528E-02	+8.54706992E-02	-3.25913306E+00	+4.05540307E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.523438	+6.43363731E-02	+8.54231844E-02	-3.16596031E+00	+3.89412783E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.546875	+6.22805139E-02	+8.53385023E-02	-3.07659582E+00	+3.73189362E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.570312	+6.00991572E-02	+8.52170462E-02	-2.99102780E+00	+3.57114561E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.593750	+5.77995906E-02	+8.50592990E-02	-2.90919837E+00	+3.41350569E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.617188	+5.53894769E-02	+8.48658308E-02	-2.83101972E+00	+3.26000695E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.640625	+5.28768235E-02	+8.46372972E-02	-2.75638554E+00	+3.11126503E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.664062	+5.02699508E-02	+8.43744367E-02	-2.68517917E+00	+2.96760232E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.687500	+4.75774607E-02	+8.40780685E-02	-2.61727919E+00	+2.82913729E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.710938	+4.48082040E-02	+8.37490894E-02	-2.55256336E+00	+2.69584860E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.734375	+4.19712484E-02	+8.33884717E-02	-2.49091128E+00	+2.56762080E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.757812	+3.90758466E-02	+8.29972594E-02	-2.43220613E+00	+2.44427683E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.781250	+3.61314040E-02	+8.25765654E-02	-2.37633581E+00	+2.32560104E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.804688	+3.31474475E-02	+8.21275681E-02	-2.32319359E+00	+2.21135542E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.828125	+3.01335945E-02	+8.16515078E-02	-2.27267852E+00	+2.10129081E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.851562	+2.70995223E-02	+8.11496832E-02	-2.22469558E+00	+1.99515478E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.875000	+2.40549383E-02	+8.06234476E-02	-2.17915564E+00	+1.89269688E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.898438	+2.10095503E-02	+8.00742050E-02	-2.13597541E+00	+1.79367218E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.921875	+1.79730382E-02	+7.95034062E-02	-2.09507726E+00	+1.69784350E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.945312	+1.49550256E-02	+7.89125448E-02	-2.05638900E+00	+1.60498279E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.968750	+1.19650517E-02	+7.83031528E-02	-2.01984369E+00	+1.51487186E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.992188	+9.01254464E-03	+7.76767969E-02	-1.98537938E+00	+1.42730266E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.015625	+6.10679422E-03	+7.70350739E-02	-1.95293888E+00	+1.34207733E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.039062	+3.25692557E-03	+7.63796067E-02	-1.92246950E+00	+1.25900798E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.062500	+4.71872920E-04	+7.57120397E-02	-1.89392288E+00	+1.17791638E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.085938	-2.23964643E-03	+7.50340350E-02	-1.86725467E+00	+1.09863360E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.109375	-4.86915781E-03	+7.43472678E-02	-1.84242443E+00	+1.02099954E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.132812	-7.40845486E-03	+7.36534222E-02	-1.81939532E+00	+9.44862507E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.156250	-9.84962489E-03	+7.29541873E-02	-1.79813400E+00	+8.70078747E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.179688	-1.21850742E-02	+7.22512524E-02	-1.77861038E+00	+7.96512000E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.203125	-1.44075531E-02	+7.15463035E-02	-1.76079750E+00	+7.24033065E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.226562	-1.65101806E-02	+7.08410189E-02	-1.74467133E+00	+6.52519378E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.250000	-1.84864692E-02	+7.01370652E-02	-1.73021065E+00	+5.81854612E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.273438	-2.03303483E-02	+6.94360933E-02	-1.71739689E+00	+5.11928285E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.296875	-2.20361882E-02	+6.87397348E-02	-1.70621401E+00	+4.42635394E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.320312	-2.35988224E-02	+6.80495979E-02	-1.69664836E+00	+3.73633633E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01


==> anc/otoc_to_plot_bosonic_M600_L1.1225_n400_beta5.0000.dat <==
300.000000	+4.88768232E-03	+1.93485264E-02	-3.54316351E+00	+2.04582763E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
306.000000	+1.21368529E-03	+2.05295376E-02	-3.25368198E+00	+7.60355683E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
312.000000	-1.30815812E-02	+2.29311099E-02	-2.63073669E+00	-1.37665705E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
318.000000	+1.90650035E-02	+2.27672420E-02	-4.90567044E+00	+1.24745679E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
324.000000	-1.93111405E-02	+2.25168701E-02	-2.48104187E+00	-6.46687390E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
330.000000	+2.13440465E-02	+2.30479346E-02	-5.68169531E+00	-1.73899133E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
336.000000	-1.28064494E-02	+2.11434966E-02	-2.68972083E+00	+1.79730052E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
342.000000	+4.65595557E-03	+1.93828212E-02	-3.52493468E+00	-5.35746567E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
348.000000	+2.79953306E-03	+2.06493167E-02	-3.33261671E+00	+7.89882124E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
354.000000	-1.52471033E-02	+2.27508376E-02	-2.57707613E+00	-1.27640044E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
360.000000	+1.83561083E-02	+2.22147331E-02	-4.86429724E+00	+1.14529972E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
366.000000	-2.07451016E-02	+2.28510088E-02	-2.43964016E+00	-4.03298635E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
372.000000	+2.12109357E-02	+2.35891562E-02	-5.34825560E+00	-2.55645538E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
378.000000	-1.13520156E-02	+2.07267176E-02	-2.74641481E+00	+1.52904324E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
384.000000	+4.56952314E-03	+1.94671867E-02	-3.51340371E+00	-5.56836168E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
390.000000	+4.72257854E-03	+2.11670590E-02	-3.41461821E+00	+7.76841643E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
396.000000	-1.58609708E-02	+2.19808310E-02	-2.58119374E+00	-1.26524670E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
402.000000	+1.82607381E-02	+2.18634752E-02	-4.93291425E+00	+1.61272723E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
408.000000	-2.23109458E-02	+2.36109313E-02	-2.38766647E+00	-2.74715660E-03	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
414.000000	+1.98896536E-02	+2.33755595E-02	-4.96588013E+00	-3.35002948E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
420.000000	-1.00845827E-02	+2.06361602E-02	-2.78967001E+00	+1.24569899E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
426.000000	+4.40850029E-03	+1.99508224E-02	-3.47104134E+00	-6.54799537E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
432.000000	+7.08836827E-03	+2.10900668E-02	-3.57542945E+00	+7.27605415E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
438.000000	-1.57289131E-02	+2.14853930E-02	-2.59791484E+00	-1.18785247E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
444.000000	+1.83275073E-02	+2.16936103E-02	-5.00085241E+00	+1.93921455E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
450.000000	-2.29541208E-02	+2.40107083E-02	-2.36520909E+00	+3.99269899E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
456.000000	+1.79102639E-02	+2.33453728E-02	-4.52172853E+00	-3.67226146E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
462.000000	-9.77476910E-03	+2.04519911E-02	-2.80588047E+00	+9.58326520E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
468.000000	+3.36464658E-03	+2.05296288E-02	-3.37173671E+00	-7.60880689E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
474.000000	+9.01188829E-03	+2.11417558E-02	-3.71893730E+00	+6.15788145E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
480.000000	-1.53593611E-02	+2.05794271E-02	-2.63279093E+00	-1.11558221E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
486.000000	+1.88045114E-02	+2.19848007E-02	-5.05763594E+00	+2.28646506E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
492.000000	-2.29264240E-02	+2.43585689E-02	-2.35841513E+00	+6.60915967E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
498.000000	+1.57046975E-02	+2.27338863E-02	-4.26453678E+00	-3.74647906E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
504.000000	-9.22773712E-03	+2.09352470E-02	-2.80799262E+00	+8.31852423E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
510.000000	+1.96181425E-03	+2.10352053E-02	-3.26631387E+00	-9.07884521E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
516.000000	+1.05222696E-02	+2.06690256E-02	-3.89745404E+00	+4.98824803E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
522.000000	-1.44104657E-02	+2.02945418E-02	-2.66772411E+00	-1.20629610E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
528.000000	+1.97642846E-02	+2.21502379E-02	-5.34500936E+00	+2.33731704E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
534.000000	-2.16325605E-02	+2.43086264E-02	-2.38724607E+00	+1.09591870E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
540.000000	+1.36260331E-02	+2.25140252E-02	-4.02990693E+00	-3.45382456E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
546.000000	-9.09310336E-03	+2.12601311E-02	-2.80170501E+00	+7.57805555E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
552.000000	-5.11804280E-04	+2.15548550E-02	-3.12054026E+00	-9.85350315E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
558.000000	+1.09706718E-02	+2.02750281E-02	-3.98412539E+00	+3.66242268E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
564.000000	-1.44051718E-02	+1.98404443E-02	-2.68104954E+00	-1.14668897E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
570.000000	+2.03386435E-02	+2.26887389E-02	-5.36015215E+00	+1.86283850E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
576.000000	-1.89105327E-02	+2.39134881E-02	-2.45750892E+00	+1.20175575E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
582.000000	+1.21776283E-02	+2.21175868E-02	-3.91804525E+00	-2.82502663E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
588.000000	-8.31613553E-03	+2.21951302E-02	-2.79651212E+00	+7.58185399E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
594.000000	-3.11172298E-03	+2.15779566E-02	-3.00822277E+00	-1.46388759E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
150.000000	+1.24919966E-02	+2.42560350E-02	-3.74956081E+00	+6.12185208E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
153.000000	-1.60830151E-02	+2.39934886E-02	-2.52381788E+00	+2.04976750E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
156.000000	-1.74865802E-02	+2.27552814E-02	-2.51970031E+00	-1.70590465E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
159.000000	+6.96835796E-03	+2.13686348E-02	-3.54736067E+00	-3.55098040E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
162.000000	+1.57998956E-02	+2.05793172E-02	-4.65028855E+00	+6.99613819E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
165.000000	-1.37386531E-03	+2.05377247E-02	-3.12759238E+00	+3.43729529E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
168.000000	-1.67304448E-02	+2.08580013E-02	-2.58791138E+00	+5.87270966E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
171.000000	-1.00878379E-02	+2.10797375E-02	-2.77522980E+00	-1.90948483E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
174.000000	+8.96934726E-03	+2.09226285E-02	-3.73360228E+00	-3.07964075E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
177.000000	+1.55869897E-02	+2.04985607E-02	-4.62301424E+00	+9.46444961E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
180.000000	-7.82731181E-04	+2.03088253E-02	-3.16573530E+00	+3.42600559E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
183.000000	-1.74138038E-02	+2.09531767E-02	-2.56741089E+00	+4.43034799E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
186.000000	-5.06637023E-03	+2.24475943E-02	-2.89991442E+00	-3.98269034E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
189.000000	+2.04524426E-02	+2.39693535E-02	-4.95702510E+00	-1.94508185E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
192.000000	+1.58786757E-02	+2.44433368E-02	-4.06696353E+00	+3.89756805E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
195.000000	-1.28732785E-02	+2.35833695E-02	-2.61848427E+00	+2.56749473E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
198.000000	-1.78023162E-02	+2.21681727E-02	-2.52646669E+00	-1.45266478E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
201.000000	+6.01569702E-03	+2.12648653E-02	-3.49008314E+00	-3.73652191E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
204.000000	+1.69474008E-02	+2.11944662E-02	-4.76837984E+00	+5.54889222E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
207.000000	+1.63370287E-04	+2.14367922E-02	-3.15714960E+00	+3.66170700E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
210.000000	-1.68554148E-02	+2.13605158E-02	-2.57135564E+00	+7.07738753E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
213.000000	-1.16906898E-02	+2.08373262E-02	-2.73250635E+00	-1.78096439E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
216.000000	+7.06635041E-03	+2.01933852E-02	-3.63993427E+00	-3.08051254E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
219.000000	+1.47501016E-02	+1.98733784E-02	-4.58081387E+00	+7.32060066E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
222.000000	-1.39629202E-04	+2.02272470E-02	-3.20069823E+00	+3.37530899E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
225.000000	-1.74901828E-02	+2.13315269E-02	-2.55562848E+00	+6.67427009E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
228.000000	-7.59657468E-03	+2.28010987E-02	-2.80024203E+00	-3.31520387E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
231.000000	+1.85631153E-02	+2.38745250E-02	-4.54475080E+00	-2.67772716E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
234.000000	+1.78477432E-02	+2.39443342E-02	-4.40687832E+00	+3.05562404E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
237.000000	-1.00943877E-02	+2.31282572E-02	-2.71137638E+00	+3.13651137E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
240.000000	-1.78550170E-02	+2.21752803E-02	-2.52497150E+00	-1.19586850E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
243.000000	+5.52000111E-03	+2.17313350E-02	-3.42889748E+00	-4.39320320E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
246.000000	+1.89104922E-02	+2.17787783E-02	-5.16089342E+00	+2.64891731E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
249.000000	+2.81092317E-03	+2.18148505E-02	-3.26996244E+00	+4.28436912E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
252.000000	-1.60461700E-02	+2.14536508E-02	-2.59027194E+00	+9.36715828E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
255.000000	-1.26383716E-02	+2.06988706E-02	-2.70793294E+00	-1.61770973E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
258.000000	+5.68653793E-03	+1.98931901E-02	-3.56089778E+00	-3.05202833E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
261.000000	+1.41857032E-02	+1.95269449E-02	-4.53914994E+00	+5.41597427E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
264.000000	+3.90374926E-04	+2.00520001E-02	-3.23593932E+00	+3.32623537E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
267.000000	-1.78364700E-02	+2.14625419E-02	-2.54340872E+00	+8.94555298E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
270.000000	-1.05527711E-02	+2.30766717E-02	-2.69920614E+00	-2.62238245E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
273.000000	+1.57449356E-02	+2.38929145E-02	-4.11683819E+00	-3.25772886E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
276.000000	+1.87445743E-02	+2.35070357E-02	-4.65384346E+00	+2.19965660E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
279.000000	-7.97107421E-03	+2.25239602E-02	-2.79704423E+00	+3.56885918E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
282.000000	-1.85459611E-02	+2.19855672E-02	-2.51252795E+00	-8.55933848E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
285.000000	+3.99191478E-03	+2.22389672E-02	-3.31060454E+00	-4.58421795E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
288.000000	+2.00757926E-02	+2.26655116E-02	-5.26305872E+00	-1.24418065E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
291.000000	+5.49046561E-03	+2.24249615E-02	-3.38525538E+00	+4.38681613E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
294.000000	-1.46285752E-02	+2.13757493E-02	-2.63096904E+00	+1.11066520E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
297.000000	-1.28751153E-02	+2.00999552E-02	-2.71885626E+00	-1.69657999E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
75.000000	+9.95892234E-03	+2.18902751E-02	-3.73543847E+00	+1.87218591E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
76.500000	-1.77428127E-02	+2.22168338E-02	-2.52673799E+00	-2.60585270E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
78.000000	+1.49162670E-02	+2.03760761E-02	-4.51719428E+00	-1.09479760E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
79.500000	-1.49753510E-02	+2.36931824E-02	-2.55958192E+00	+4.67579559E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
81.000000	-2.61960876E-03	+1.95817277E-02	-3.11445561E+00	-4.03055495E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
82.500000	+1.26034997E-02	+2.41439663E-02	-3.76874840E+00	+1.49654293E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
84.000000	-1.50335817E-02	+1.97489525E-02	-2.66549273E+00	-4.32925052E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
85.500000	+2.02369481E-02	+2.33859469E-02	-5.06752356E+00	-9.10514616E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
87.000000	-5.90649585E-03	+2.05621534E-02	-2.93864711E+00	+7.17927411E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
88.500000	-4.87299775E-03	+2.22631518E-02	-2.91374133E+00	-3.89106163E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
90.000000	+1.31810163E-02	+2.14180682E-02	-4.10596560E+00	+1.33659385E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
91.500000	-1.87884851E-02	+2.17335104E-02	-2.51276317E+00	-1.51169511E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
93.000000	+1.65448384E-02	+2.17786194E-02	-4.55947414E+00	-2.10229810E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
94.500000	+3.82582743E-04	+2.19493914E-02	-3.14345260E+00	+5.21309310E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
96.000000	-3.42974450E-03	+2.15749077E-02	-2.99554620E+00	-6.18702033E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
97.500000	+1.88466876E-02	+2.22171482E-02	-4.99955870E+00	+1.53934451E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
99.000000	-1.83125231E-02	+2.13681896E-02	-2.53374285E+00	+4.27373678E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
100.500000	+9.71434670E-03	+2.18624182E-02	-3.71743766E+00	-1.73148045E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
102.000000	-1.74907812E-03	+2.18550380E-02	-3.05318699E+00	+3.15780689E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
103.500000	-1.04601654E-02	+2.08678420E-02	-2.77009560E+00	-7.61969592E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
105.000000	+2.06753899E-02	+2.30754946E-02	-5.33909577E+00	+2.94269008E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
106.500000	-1.43956429E-02	+1.98237731E-02	-2.68181490E+00	+6.17546168E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
108.000000	+8.86319642E-03	+2.41677566E-02	-3.48645726E+00	-2.09304555E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
109.500000	+1.12105317E-03	+1.93840967E-02	-3.30972856E+00	+3.43538414E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
111.000000	-1.87278259E-02	+2.41676378E-02	-2.45584202E+00	-4.25837489E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
112.500000	+1.47892477E-02	+1.98797020E-02	-4.58724103E+00	-2.70439748E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
114.000000	-1.66015274E-02	+2.29511803E-02	-2.53697394E+00	+3.74018864E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
115.500000	+5.52459507E-03	+2.11582141E-02	-3.46518443E+00	-3.67921956E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
117.000000	+8.24413871E-03	+2.13606034E-02	-3.64073981E+00	+3.08060428E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
118.500000	-1.67751505E-02	+2.26185117E-02	-2.54100315E+00	-3.15140843E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
120.000000	+1.52384272E-02	+2.03343754E-02	-4.58616234E+00	+1.01664489E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
121.500000	-1.71347890E-02	+2.34788641E-02	-2.51050380E+00	+4.90834431E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
123.000000	-2.05987015E-03	+2.01591581E-02	-3.11365905E+00	-3.54089990E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
124.500000	+9.34612369E-03	+2.33850557E-02	-3.57277377E+00	+1.64086033E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
126.000000	-1.58724536E-02	+2.04780170E-02	-2.62140095E+00	-5.59424544E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
127.500000	+2.01110594E-02	+2.27320719E-02	-5.25104741E+00	-7.76715315E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
129.000000	-7.93292385E-03	+2.08618111E-02	-2.85441554E+00	+7.60206479E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
130.500000	-3.33979002E-03	+2.23008894E-02	-2.97042797E+00	-3.61326562E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
132.000000	+1.13232912E-02	+2.10630160E-02	-3.93839523E+00	+1.64901365E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
133.500000	-1.96273274E-02	+2.24237170E-02	-2.47572387E+00	-2.64131145E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
135.000000	+1.66374951E-02	+2.10472515E-02	-4.73078866E+00	-1.82877454E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
136.500000	-1.58708453E-03	+2.27074610E-02	-3.02435623E+00	+5.41058110E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
138.000000	-1.38093499E-03	+2.09728077E-02	-3.10761433E+00	-6.66568621E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
139.500000	+1.92334159E-02	+2.25222923E-02	-5.02406210E+00	+1.81596646E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
141.000000	-1.73020201E-02	+2.12413346E-02	-2.56282440E+00	+3.57954251E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
142.500000	+1.20601573E-02	+2.16855892E-02	-3.95019935E+00	-1.42815195E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
144.000000	-2.97036833E-03	+2.21414382E-02	-2.99126998E+00	+3.69181234E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
145.500000	-8.57698048E-03	+2.05583765E-02	-2.84265565E+00	-7.77880004E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
147.000000	+2.09828748E-02	+2.34172694E-02	-5.32490999E+00	+4.61950143E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
148.500000	-1.37919363E-02	+1.96743147E-02	-2.70407060E+00	+3.44825751E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
37.500000	-1.20338401E-02	+2.34678050E-02	-2.64502906E+00	-4.81856313E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
38.250000	+1.62643193E-02	+2.14527713E-02	-4.56817271E+00	-3.09819919E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
39.000000	-2.65714754E-03	+1.96487065E-02	-3.10975894E+00	+1.31956777E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
39.750000	-1.52225268E-02	+2.23317415E-02	-2.58882106E+00	-6.64557867E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
40.500000	+1.59495928E-02	+2.41814558E-02	-4.10659574E+00	-8.78186108E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
41.250000	+1.11325871E-02	+2.11919907E-02	-3.90610022E+00	+9.39482285E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
42.000000	-1.41264339E-02	+1.95647360E-02	-2.69737232E+00	+2.01261346E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
42.750000	+8.98982872E-03	+2.25943189E-02	-3.60420820E+00	-1.45033329E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
43.500000	+1.99638761E-02	+2.37895546E-02	-4.87287226E+00	+5.82886761E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
44.250000	-1.15483500E-02	+2.10652715E-02	-2.72987806E+00	+1.23314856E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
45.000000	-4.16946111E-03	+2.01544213E-02	-3.02314941E+00	-1.57414672E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
45.750000	+1.90257790E-02	+2.21014096E-02	-5.09109814E+00	+1.22867313E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
46.500000	-6.53848937E-03	+2.27080032E-02	-2.83884844E+00	+1.66452597E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
47.250000	-1.56359860E-02	+2.17127440E-02	-2.59430919E+00	-1.00313987E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
48.000000	+1.46192697E-02	+2.11143814E-02	-4.34355825E+00	-5.08800254E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
48.750000	+3.50925039E-03	+2.09201866E-02	-3.35750957E+00	+1.20600511E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
49.500000	-1.78980512E-02	+2.17506231E-02	-2.53455059E+00	-1.67523978E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
50.250000	+9.55391279E-03	+2.30961375E-02	-3.60879554E+00	-1.26688227E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
51.000000	+1.60549133E-02	+2.19831933E-02	-4.43487398E+00	+5.89161408E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
51.750000	-1.30442278E-02	+1.97271228E-02	-2.72505342E+00	+7.83271821E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
52.500000	+2.18138539E-03	+2.13762322E-02	-3.25996625E+00	-2.02674447E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
53.250000	+2.27165881E-02	+2.42840191E-02	-5.76517014E+00	+2.51401522E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
54.000000	-5.64659426E-03	+2.23405181E-02	-2.88286397E+00	+1.93956414E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
54.750000	-9.51275627E-03	+1.92414532E-02	-2.85582393E+00	-1.45639069E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
55.500000	+1.82454965E-02	+2.13947269E-02	-5.06745000E+00	-1.09562009E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
56.250000	-1.09959489E-04	+2.42865766E-02	-3.02016694E+00	+1.71636819E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
57.000000	-1.91495926E-02	+2.21854400E-02	-2.49289771E+00	-5.18374562E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
57.750000	+8.55822273E-03	+1.97690420E-02	-3.79772878E+00	-7.16893564E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
58.500000	+7.27233737E-03	+2.13750906E-02	-3.56823806E+00	+9.09076834E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
59.250000	-2.07999224E-02	+2.30377947E-02	-2.43411353E+00	+3.11159905E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
60.000000	-4.26129332E-04	+2.20647508E-02	-3.10149820E+00	-1.43643754E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
60.750000	+1.59978396E-02	+2.10805175E-02	-4.58876983E+00	+2.63609395E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
61.500000	-1.23455119E-02	+2.10534224E-02	-2.70608411E+00	+1.15751794E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
62.250000	-7.38236031E-03	+2.14677892E-02	-2.85249292E+00	-1.80040750E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
63.000000	+2.02763669E-02	+2.25195878E-02	-5.40669536E+00	-1.23272187E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
63.750000	-1.49519386E-03	+2.24844883E-02	-3.03740120E+00	+1.83636756E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
64.500000	-1.47625146E-02	+2.04874343E-02	-2.65214402E+00	-8.69318919E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
65.250000	+1.40311897E-02	+2.05404675E-02	-4.34137958E+00	-4.57636125E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
66.000000	+5.65599163E-03	+2.33993255E-02	-3.33859821E+00	+1.27644821E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
66.750000	-2.09399657E-02	+2.32236302E-02	-2.42670727E+00	+1.51309525E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
67.500000	+1.79335376E-03	+1.99440028E-02	-3.31590178E+00	-9.89640172E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
68.250000	+1.04594394E-02	+2.04679978E-02	-3.91116753E+00	+5.92739142E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
69.000000	-2.02643892E-02	+2.38954178E-02	-2.42679307E+00	+7.90412755E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
69.750000	-9.71027607E-03	+2.30448575E-02	-2.72554840E+00	-1.47315026E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
70.500000	+1.50324824E-02	+1.98781724E-02	-4.63651845E+00	-5.82407175E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
71.250000	-9.23668329E-03	+2.07783578E-02	-2.81290947E+00	+1.37474032E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
72.000000	-1.47603709E-02	+2.33390899E-02	-2.57440797E+00	-1.06725877E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
72.750000	+1.64292684E-02	+2.24838209E-02	-4.41379762E+00	-5.61117649E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
73.500000	+4.24880948E-03	+2.06691962E-02	-3.41608444E+00	+1.22215775E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
74.250000	-1.68874592E-02	+2.09782944E-02	-2.58056100E+00	+1.00590477E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
18.750000	+1.50334095E-02	+2.05867349E-02	-4.50021118E+00	+4.19948609E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
19.125000	+1.30123402E-03	+2.06442259E-02	-3.25227792E+00	+2.45615795E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
19.500000	-1.39281239E-02	+2.11127563E-02	-2.65809271E+00	+9.38809408E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
19.875000	-1.74762975E-02	+2.16360118E-02	-2.54817086E+00	-2.94969066E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
20.250000	-6.09281680E-03	+2.19936706E-02	-2.87931951E+00	-1.66945940E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
20.625000	+1.10037176E-02	+2.21861351E-02	-3.80026542E+00	-3.18346544E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
21.000000	+1.97225450E-02	+2.23022873E-02	-5.26691859E+00	-2.09207880E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
21.375000	+1.27658713E-02	+2.23244282E-02	-3.95717133E+00	+3.09160703E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
21.750000	-4.12336818E-03	+2.20932838E-02	-2.94821332E+00	+1.85103673E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
22.125000	-1.68066549E-02	+2.15034739E-02	-2.56889378E+00	+4.03153515E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
22.500000	-1.47321049E-02	+2.07404720E-02	-2.64584818E+00	-8.40002075E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
22.875000	-1.24702540E-04	+2.02789262E-02	-3.19889533E+00	-2.28252555E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
23.250000	+1.41645305E-02	+2.05681653E-02	-4.35774234E+00	-1.63813087E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
23.625000	+1.56711479E-02	+2.16433434E-02	-4.42749349E+00	+1.54252439E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
24.000000	+2.62952361E-03	+2.29933283E-02	-3.20084905E+00	+2.48240030E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
24.375000	-1.46246492E-02	+2.38082883E-02	-2.56569326E+00	+1.07617728E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
24.750000	-2.21708752E-02	+2.34740306E-02	-2.39371609E+00	-8.72466371E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
25.125000	-1.39643072E-02	+2.20342860E-02	-2.63112824E+00	-1.28052068E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
25.500000	+2.81521066E-03	+2.02854968E-02	-3.35410660E+00	-2.47201272E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
25.875000	+1.36950214E-02	+1.93326883E-02	-4.48513778E+00	-6.62206400E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
26.250000	+9.22045473E-03	+1.98522249E-02	-3.85076140E+00	+2.16077691E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
26.625000	-6.90268332E-03	+2.16015611E-02	-2.86455510E+00	+1.91268399E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
27.000000	-2.10838731E-02	+2.35440481E-02	-2.41624840E+00	+6.37999294E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
27.375000	-2.14986851E-02	+2.44972246E-02	-2.38605563E+00	-4.63056550E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
27.750000	-7.65556549E-03	+2.38784647E-02	-2.76354081E+00	-1.70504159E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
28.125000	+9.26970849E-03	+2.20738833E-02	-3.66483682E+00	-2.56848047E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
28.500000	+1.55944631E-02	+2.01882602E-02	-4.68990117E+00	+3.41951103E-03	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
28.875000	+6.50514600E-03	+1.93422010E-02	-3.66227219E+00	+2.48956041E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
29.250000	-9.74237407E-03	+1.99793207E-02	-2.82273086E+00	+1.52636411E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
29.625000	-1.87130485E-02	+2.16174913E-02	-2.51749911E+00	+2.33444578E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
30.000000	-1.22099349E-02	+2.31988757E-02	-2.64764742E+00	-9.98066062E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
30.375000	+4.72432264E-03	+2.38027730E-02	-3.26604865E+00	-2.61623703E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
30.750000	+1.82331865E-02	+2.32099655E-02	-4.60982520E+00	-1.93387720E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
31.125000	+1.74604488E-02	+2.19338613E-02	-4.71645655E+00	+1.66669996E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
31.500000	+3.41049474E-03	+2.07815941E-02	-3.35980023E+00	+2.63749466E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
31.875000	-1.20114650E-02	+2.03274900E-02	-2.73833556E+00	+9.85129734E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
32.250000	-1.57329441E-02	+2.06338160E-02	-2.62095293E+00	-3.01643153E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
32.625000	-4.45944075E-03	+2.13319353E-02	-2.96456792E+00	-1.75822682E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
33.000000	+1.22280006E-02	+2.19557743E-02	-3.93962304E+00	-3.21934166E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
33.375000	+1.99534798E-02	+2.22595248E-02	-5.37907417E+00	+8.77564003E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
33.750000	+1.18989159E-02	+2.22884853E-02	-3.87380574E+00	+3.31249763E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
34.125000	-5.45442369E-03	+2.22033588E-02	-2.89470095E+00	+1.79656237E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
34.500000	-1.79132789E-02	+2.20605169E-02	-2.52638396E+00	+4.00706471E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
34.875000	-1.55855355E-02	+2.17683526E-02	-2.59417109E+00	-7.87568147E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
35.250000	-8.76771239E-04	+2.12668179E-02	-3.11706007E+00	-2.20125312E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
35.625000	+1.35627275E-02	+2.07297992E-02	-4.24511093E+00	-1.90649944E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
36.000000	+1.52350854E-02	+2.05349085E-02	-4.54693465E+00	+1.27674904E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
36.375000	+2.30621586E-03	+2.09788483E-02	-3.28754915E+00	+2.57502028E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
36.750000	-1.45771788E-02	+2.19822330E-02	-2.61566944E+00	+1.14962551E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
37.125000	-2.11863883E-02	+2.30380737E-02	-2.42533002E+00	-1.34481952E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
9.375000	-1.81416596E-03	+2.12956488E-02	-3.07435069E+00	+1.75123255E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
9.562500	-9.35837087E-03	+2.07470867E-02	-2.80990163E+00	+1.06955747E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
9.750000	-1.42159917E-02	+2.02971945E-02	-2.67326664E+00	+4.25357041E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
9.937500	-1.52776596E-02	+2.00340760E-02	-2.65039274E+00	-1.77892186E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
10.125000	-1.22656383E-02	+2.00203032E-02	-2.73997621E+00	-8.06818632E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
10.312500	-5.81310519E-03	+2.02796677E-02	-2.95294972E+00	-1.53830894E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
10.500000	+2.65718209E-03	+2.07907724E-02	-3.31684206E+00	-2.49396462E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
10.687500	+1.12470988E-02	+2.14883279E-02	-3.88818646E+00	-3.86796591E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
10.875000	+1.80201977E-02	+2.22717272E-02	-4.76732928E+00	-4.99513185E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
11.062500	+2.14462335E-02	+2.30196466E-02	-5.76136090E+00	-1.05168944E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
11.250000	+2.07428981E-02	+2.36088349E-02	-5.16171282E+00	+4.29908849E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
11.437500	+1.60461931E-02	+2.39346882E-02	-4.14920272E+00	+4.50967744E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
11.625000	+8.38110141E-03	+2.39305367E-02	-3.47058378E+00	+2.98352469E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
11.812500	-5.66610279E-04	+2.35820074E-02	-3.03038096E+00	+1.90535193E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
12.000000	-8.83728937E-03	+2.29329916E-02	-2.75607681E+00	+1.11844049E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
12.187500	-1.46506890E-02	+2.20810912E-02	-2.61096577E+00	+4.75190840E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
12.375000	-1.68047283E-02	+2.11626701E-02	-2.57788024E+00	-1.09515087E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
12.562500	-1.49238513E-02	+2.03299784E-02	-2.65203393E+00	-6.96136838E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
12.750000	-9.51948349E-03	+1.97245784E-02	-2.83893156E+00	-1.34080706E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
12.937500	-1.87055731E-03	+1.94521275E-02	-3.15483658E+00	-2.09829586E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
13.125000	+6.24929854E-03	+1.95632916E-02	-3.62579250E+00	-2.93612989E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
13.312500	+1.29540460E-02	+2.00443117E-02	-4.25588528E+00	-3.10403914E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
13.500000	+1.66618493E-02	+2.08188795E-02	-4.78980718E+00	-7.69959575E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
13.687500	+1.64488503E-02	+2.17609542E-02	-4.54462013E+00	+2.46031883E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
13.875000	+1.22576945E-02	+2.27162514E-02	-3.86718762E+00	+3.34305547E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
14.062500	+4.91983924E-03	+2.35286241E-02	-3.29097433E+00	+2.63359190E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
14.250000	-4.01220993E-03	+2.40666631E-02	-2.87959065E+00	+1.82158036E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
14.437500	-1.25994875E-02	+2.42457513E-02	-2.60788169E+00	+1.13646766E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
14.625000	-1.89580524E-02	+2.40416338E-02	-2.45341528E+00	+5.44721329E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
14.812500	-2.17022219E-02	+2.34932501E-02	-2.40361119E+00	-2.31782071E-03	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
15.000000	-2.02675993E-02	+2.26947285E-02	-2.45428446E+00	-5.47375193E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
15.187500	-1.50301578E-02	+2.17784310E-02	-2.60887689E+00	-1.13222160E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
15.375000	-7.20687205E-03	+2.08923118E-02	-2.87886757E+00	-1.79842261E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
15.562500	+1.42306518E-03	+2.01754837E-02	-3.28328537E+00	-2.54430755E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
15.750000	+8.91339767E-03	+1.97358750E-02	-3.83298290E+00	-3.01684859E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
15.937500	+1.35836999E-02	+1.96333747E-02	-4.41460359E+00	-1.81651399E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
16.125000	+1.43947589E-02	+1.98710740E-02	-4.51417564E+00	+1.12404183E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
16.312500	+1.11748159E-02	+2.03961544E-02	-3.99308790E+00	+2.93549373E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
16.500000	+4.64538888E-03	+2.11104826E-02	-3.41336549E+00	+2.72661772E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
16.687500	-3.74699353E-03	+2.18891149E-02	-2.97060626E+00	+1.99172334E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
16.875000	-1.21454317E-02	+2.26031535E-02	-2.66646924E+00	+1.30507408E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
17.062500	-1.86788573E-02	+2.31423943E-02	-2.48120348E+00	+7.07074532E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
17.250000	-2.18660101E-02	+2.34333002E-02	-2.40131629E+00	+1.59215336E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
17.437500	-2.09452792E-02	+2.34489893E-02	-2.42149773E+00	-3.81282292E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
17.625000	-1.60542782E-02	+2.32098348E-02	-2.54429715E+00	-9.58667293E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
17.812500	-8.21291931E-03	+2.27753938E-02	-2.78099796E+00	-1.62615253E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
18.000000	+8.91809105E-04	+2.22301127E-02	-3.15410435E+00	-2.44492880E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
18.187500	+9.27781399E-03	+2.16662299E-02	-3.69784626E+00	-3.36149974E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
18.375000	+1.51181453E-02	+2.11674379E-02	-4.41466675E+00	-3.27185345E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
18.562500	+1.71641183E-02	+2.07962394E-02	-4.92479131E+00	-2.16947511E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.687500	-1.59667256E-02	+2.29449456E-02	-2.55331386E+00	+7.13220671E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.781250	-1.82496496E-02	+2.28165107E-02	-2.49942367E+00	+4.36436846E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.875000	-1.95700329E-02	+2.26597676E-02	-2.47148195E+00	+1.63246966E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.968750	-1.98595499E-02	+2.24830317E-02	-2.46881486E+00	-1.05645712E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
5.062500	-1.91069337E-02	+2.22945853E-02	-2.49129053E+00	-3.75956781E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
5.156250	-1.73582589E-02	+2.21022873E-02	-2.53930676E+00	-6.53437488E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
5.250000	-1.47142047E-02	+2.19132484E-02	-2.61381005E+00	-9.44199653E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
5.343750	-1.13244283E-02	+2.17335820E-02	-2.71634419E+00	-1.25499991E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
5.437500	-7.37931434E-03	+2.15682354E-02	-2.84912254E+00	-1.59337354E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
5.531250	-3.09952328E-03	+2.14208998E-02	-3.01510173E+00	-1.96724952E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
5.625000	+1.27610766E-03	+2.12939957E-02	-3.21798182E+00	-2.38291810E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
5.718750	+5.50365523E-03	+2.11887239E-02	-3.46189888E+00	-2.83796789E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
5.812500	+9.34748728E-03	+2.11051750E-02	-3.75010080E+00	-3.29935935E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
5.906250	+1.25932205E-02	+2.10424845E-02	-4.08052875E+00	-3.64209647E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
6.000000	+1.50595893E-02	+2.09990255E-02	-4.43299389E+00	-3.52367053E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
6.093750	+1.66086155E-02	+2.09726244E-02	-4.74121698E+00	-2.37176177E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
6.187500	+1.71535344E-02	+2.09607910E-02	-4.87769922E+00	-8.26145161E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
6.281250	+1.66640181E-02	+2.09609484E-02	-4.75670720E+00	+2.24719239E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
6.375000	+1.51683336E-02	+2.09706514E-02	-4.45635065E+00	+3.46965625E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
6.468750	+1.27522187E-02	+2.09877793E-02	-4.10614665E+00	+3.62815285E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
6.562500	+9.55443413E-03	+2.10106919E-02	-3.77607199E+00	+3.29615198E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
6.656250	+5.75917425E-03	+2.10383363E-02	-3.48811816E+00	+2.83246003E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
6.750000	+1.58573846E-03	+2.10702986E-02	-3.24498573E+00	+2.37059013E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
6.843750	-2.72392642E-03	+2.11067956E-02	-3.04363251E+00	+1.94664454E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
6.937500	-6.91905829E-03	+2.11486071E-02	-2.87998988E+00	+1.56395062E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
7.031250	-1.07544556E-02	+2.11969551E-02	-2.75039177E+00	+1.21638049E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
7.125000	-1.40045604E-02	+2.12533376E-02	-2.65191854E+00	+8.95900621E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
7.218750	-1.64764590E-02	+2.13193302E-02	-2.58241040E+00	+5.94768557E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
7.312500	-1.80210843E-02	+2.13963677E-02	-2.54039944E+00	+3.05969867E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
7.406250	-1.85419917E-02	+2.14855215E-02	-2.52504105E+00	+2.30886199E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
7.500000	-1.80011776E-02	+2.15872871E-02	-2.53607032E+00	-2.60005429E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
7.593750	-1.64215370E-02	+2.17013965E-02	-2.57379207E+00	-5.49547039E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
7.687500	-1.38857207E-02	+2.18266701E-02	-2.63911039E+00	-8.52336162E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
7.781250	-1.05313749E-02	+2.19609206E-02	-2.73360510E+00	-1.17629961E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
7.875000	-6.54301097E-03	+2.21009184E-02	-2.85966657E+00	-1.53119140E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
7.968750	-2.14102226E-03	+2.22424274E-02	-3.02070349E+00	-1.92942208E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
8.062500	+2.43139571E-03	+2.23803134E-02	-3.22143321E+00	-2.38676215E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
8.156250	+6.92251306E-03	+2.25087255E-02	-3.46822139E+00	-2.92164250E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
8.250000	+1.10865648E-02	+2.26213461E-02	-3.76924117E+00	-3.54763882E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
8.343750	+1.46975846E-02	+2.27117001E-02	-4.13340367E+00	-4.23712115E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
8.437500	+1.75618091E-02	+2.27735123E-02	-4.56370139E+00	-4.77593213E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
8.531250	+1.95280597E-02	+2.28010930E-02	-5.02889094E+00	-4.37642215E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
8.625000	+2.04956635E-02	+2.27897336E-02	-5.38428054E+00	-1.84357022E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
8.718750	+2.04196067E-02	+2.27360842E-02	-5.37456036E+00	+1.98066494E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
8.812500	+1.93127157E-02	+2.26384890E-02	-5.01290587E+00	+4.36616157E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
8.906250	+1.72447561E-02	+2.24972502E-02	-4.55590506E+00	+4.66547928E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
9.000000	+1.43384589E-02	+2.23147984E-02	-4.13812850E+00	+4.10146930E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
9.093750	+1.07626395E-02	+2.20957495E-02	-3.78687957E+00	+3.41231119E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
9.187500	+6.72276051E-03	+2.18468371E-02	-3.49832015E+00	+2.79138700E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
9.281250	+2.44947503E-03	+2.15767168E-02	-3.26349451E+00	+2.21822676E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.343750	-1.48347329E-02	+2.13434745E-02	-2.62615116E+00	+3.62722739E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.390625	-1.55430645E-02	+2.11307979E-02	-2.61254380E+00	+2.17858358E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.437500	-1.59974852E-02	+2.09272315E-02	-2.60572694E+00	+7.34370422E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.484375	-1.61925780E-02	+2.07346449E-02	-2.60565907E+00	-7.05357639E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.531250	-1.61265768E-02	+2.05547723E-02	-2.61233967E+00	-2.14927360E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.578125	-1.58014099E-02	+2.03891962E-02	-2.62580851E+00	-3.60598246E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.625000	-1.52226896E-02	+2.02393331E-02	-2.64614576E+00	-5.08419982E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.671875	-1.43996476E-02	+2.01064211E-02	-2.67347289E+00	-6.59292629E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.718750	-1.33450166E-02	+1.99915089E-02	-2.70795444E+00	-8.14161990E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.765625	-1.20748583E-02	+1.98954474E-02	-2.74980057E+00	-9.74036592E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.812500	-1.06083406E-02	+1.98188831E-02	-2.79927037E+00	-1.14000386E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.859375	-8.96746714E-03	+1.97622539E-02	-2.85667593E+00	-1.31324420E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.906250	-7.17676338E-03	+1.97257868E-02	-2.92238702E+00	-1.49504016E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.953125	-5.26292520E-03	+1.97094981E-02	-2.99683595E+00	-1.68677561E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.000000	-3.25443478E-03	+1.97131961E-02	-3.08052223E+00	-1.88991497E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.046875	-1.18115071E-03	+1.97364851E-02	-3.17401548E+00	-2.10594454E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.093750	+9.26121231E-04	+1.97787728E-02	-3.27795453E+00	-2.33624280E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.140625	+3.03607015E-03	+1.98392788E-02	-3.39303824E+00	-2.58181851E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.187500	+5.11732835E-03	+1.99170457E-02	-3.52000002E+00	-2.84280470E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.234375	+7.13891959E-03	+2.00109519E-02	-3.65955118E+00	-3.11750330E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.281250	+9.07070129E-03	+2.01197258E-02	-3.81226595E+00	-3.40061222E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.328125	+1.08837949E-02	+2.02419627E-02	-3.97835858E+00	-3.68000238E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.375000	+1.25509989E-02	+2.03761412E-02	-4.15726617E+00	-3.93107447E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.421875	+1.40471796E-02	+2.05206432E-02	-4.34689681E+00	-4.10763820E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.468750	+1.53496342E-02	+2.06737723E-02	-4.54235725E+00	-4.12974200E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.515625	+1.64384218E-02	+2.08337754E-02	-4.73406012E+00	-3.87543799E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.562500	+1.72966577E-02	+2.09988625E-02	-4.90567956E+00	-3.19900373E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.609375	+1.79107664E-02	+2.11672285E-02	-5.03396672E+00	-2.00991224E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.656250	+1.82706891E-02	+2.13370739E-02	-5.09410884E+00	-4.00080355E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.703125	+1.83700427E-02	+2.15066253E-02	-5.07147425E+00	+1.31262645E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.750000	+1.82062252E-02	+2.16741556E-02	-4.97105011E+00	+2.74605010E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.796875	+1.77804666E-02	+2.18380032E-02	-4.81403206E+00	+3.68454010E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.843750	+1.70978221E-02	+2.19965896E-02	-4.62562447E+00	+4.13937825E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.890625	+1.61671072E-02	+2.21484360E-02	-4.42596535E+00	+4.24226783E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.937500	+1.50007741E-02	+2.22921789E-02	-4.22791186E+00	+4.13285146E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
3.984375	+1.36147308E-02	+2.24265823E-02	-4.03851052E+00	+3.91268480E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.031250	+1.20281063E-02	+2.25505496E-02	-3.86109766E+00	+3.64386702E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.078125	+1.02629633E-02	+2.26631324E-02	-3.69689799E+00	+3.36081047E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.125000	+8.34396597E-03	+2.27635375E-02	-3.54602168E+00	+3.08122451E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.171875	+6.29800672E-03	+2.28511318E-02	-3.40803319E+00	+2.81345140E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.218750	+4.15379940E-03	+2.29254444E-02	-3.28226061E+00	+2.56079803E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.265625	+1.94144666E-03	+2.29861672E-02	-3.16795838E+00	+2.32395735E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.312500	-3.08011023E-04	+2.30331527E-02	-3.06438961E+00	+2.10232546E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.359375	-2.56305655E-03	+2.30664102E-02	-2.97086536E+00	+1.89470566E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.406250	-4.79215966E-03	+2.30860995E-02	-2.88676096E+00	+1.69967788E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.453125	-6.96423510E-03	+2.30925232E-02	-2.81152056E+00	+1.51578704E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.500000	-9.04908823E-03	+2.30861174E-02	-2.74465592E+00	+1.34163368E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.546875	-1.10178419E-02	+2.30674407E-02	-2.68574240E+00	+1.17591250E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.593750	-1.28433383E-02	+2.30371618E-02	-2.63441412E+00	+1.01742357E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
4.640625	-1.45005114E-02	+2.29960470E-02	-2.59035895E+00	+8.62264044E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.171875	+2.28442731E-02	+2.38345981E-02	-6.22433020E+00	-3.71934391E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.195312	+2.29702370E-02	+2.39070236E-02	-6.27990785E+00	-1.02328170E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.218750	+2.30301870E-02	+2.39741310E-02	-6.27229653E+00	+1.64554408E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.242188	+2.30238644E-02	+2.40357699E-02	-6.20277297E+00	+4.03647423E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.265625	+2.29512422E-02	+2.40918044E-02	-6.08308681E+00	+5.82473727E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.289062	+2.28125249E-02	+2.41421137E-02	-5.92973841E+00	+6.93158878E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.312500	+2.26081483E-02	+2.41865923E-02	-5.75816858E+00	+7.46210446E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.335938	+2.23387772E-02	+2.42251500E-02	-5.57995226E+00	+7.58529944E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.359375	+2.20053031E-02	+2.42577124E-02	-5.40260767E+00	+7.45462317E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.382812	+2.16088409E-02	+2.42842206E-02	-5.23051680E+00	+7.18168609E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.406250	+2.11507248E-02	+2.43046317E-02	-5.06596613E+00	+6.83868353E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.429688	+2.06325029E-02	+2.43189185E-02	-4.90995351E+00	+6.46908220E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.453125	+2.00559322E-02	+2.43270697E-02	-4.76272791E+00	+6.09767552E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.476562	+1.94229713E-02	+2.43290899E-02	-4.62412497E+00	+5.73782479E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.500000	+1.87357737E-02	+2.43249992E-02	-4.49376737E+00	+5.39613633E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.523438	+1.79966797E-02	+2.43148333E-02	-4.37118108E+00	+5.07532853E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.546875	+1.72082079E-02	+2.42986433E-02	-4.25586134E+00	+4.77594245E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.570312	+1.63730461E-02	+2.42764956E-02	-4.14730878E+00	+4.49734649E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.593750	+1.54940412E-02	+2.42484713E-02	-4.04504823E+00	+4.23831983E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.617188	+1.45741895E-02	+2.42146662E-02	-3.94863754E+00	+3.99738674E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.640625	+1.36166254E-02	+2.41751903E-02	-3.85767072E+00	+3.77300451E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.664062	+1.26246106E-02	+2.41301677E-02	-3.77177795E+00	+3.56366557E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.687500	+1.16015224E-02	+2.40797358E-02	-3.69062390E+00	+3.36794967E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.710938	+1.05508417E-02	+2.40240452E-02	-3.61390531E+00	+3.18454710E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.734375	+9.47614096E-03	+2.39632590E-02	-3.54134825E+00	+3.01226566E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.757812	+8.38107162E-03	+2.38975525E-02	-3.47270536E+00	+2.85002850E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.781250	+7.26935153E-03	+2.38271125E-02	-3.40775317E+00	+2.69686741E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.804688	+6.14475208E-03	+2.37521368E-02	-3.34628970E+00	+2.55191386E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.828125	+5.01108529E-03	+2.36728337E-02	-3.28813221E+00	+2.41438948E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.851562	+3.87219079E-03	+2.35894215E-02	-3.23311519E+00	+2.28359654E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.875000	+2.73192282E-03	+2.35021272E-02	-3.18108862E+00	+2.15890903E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.898438	+1.59413713E-03	+2.34111870E-02	-3.13191633E+00	+2.03976447E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.921875	+4.62678029E-04	+2.33168445E-02	-3.08547466E+00	+1.92565652E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.945312	-6.58634580E-04	+2.32193507E-02	-3.04165118E+00	+1.81612837E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.968750	-1.76601798E-03	+2.31189632E-02	-3.00034364E+00	+1.71076692E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
1.992188	-2.85573935E-03	+2.30159453E-02	-2.96145898E+00	+1.60919763E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.015625	-3.92412824E-03	+2.29105656E-02	-2.92491250E+00	+1.51107996E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.039062	-4.96758888E-03	+2.28030967E-02	-2.89062711E+00	+1.41610343E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.062500	-5.98261226E-03	+2.26938152E-02	-2.85853265E+00	+1.32398411E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.085938	-6.96578790E-03	+2.25830006E-02	-2.82856535E+00	+1.23446151E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.109375	-7.91381538E-03	+2.24709343E-02	-2.80066727E+00	+1.14729595E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.132812	-8.82351548E-03	+2.23578994E-02	-2.77478586E+00	+1.06226609E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.156250	-9.69184107E-03	+2.22441797E-02	-2.75087355E+00	+9.79166916E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.179688	-1.05158875E-02	+2.21300588E-02	-2.72888741E+00	+8.97807786E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.203125	-1.12929025E-02	+2.20158197E-02	-2.70878881E+00	+8.18010827E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.226562	-1.20202960E-02	+2.19017439E-02	-2.69054315E+00	+7.39609438E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.250000	-1.26956491E-02	+2.17881107E-02	-2.67411962E+00	+6.62446964E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.273438	-1.33167225E-02	+2.16751965E-02	-2.65949095E+00	+5.86375506E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.296875	-1.38814648E-02	+2.15632742E-02	-2.64663326E+00	+5.11254842E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02
2.320312	-1.43880197E-02	+2.14526123E-02	-2.63552588E+00	+4.36575416E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780039E-02


==> anc/otoc_to_plot_bosonic_M600_L1.1225_n400_beta7.5000.dat <==
400.000000	-1.88108991E-04	+3.86284493E-03	-4.81565571E+00	+1.66379933E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
408.000000	-4.00275675E-03	+4.06787959E-03	-4.12637577E+00	+5.94005302E-03	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
416.000000	-5.57961568E-04	+3.89688775E-03	-4.72061486E+00	-2.51992245E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
424.000000	+3.94900995E-03	+4.09219126E-03	-8.15825169E+00	-3.40404148E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
432.000000	+1.34013902E-03	+3.92415973E-03	-5.26526150E+00	+2.49721678E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
440.000000	-3.69542553E-03	+4.08727397E-03	-4.16270484E+00	+5.24212966E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
448.000000	-2.04855520E-03	+3.92945246E-03	-4.42652075E+00	-1.41874365E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
456.000000	+3.24463496E-03	+4.04869077E-03	-6.43269468E+00	-9.59557440E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
464.000000	+2.63041276E-03	+3.91803261E-03	-5.96181266E+00	+1.32482993E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
472.000000	-2.70180550E-03	+3.99507156E-03	-4.31296679E+00	+1.05494315E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
480.000000	-3.05648607E-03	+3.90716896E-03	-4.27390361E+00	-8.20521465E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
488.000000	+2.14502214E-03	+3.94685962E-03	-5.62580113E+00	-1.59372859E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
496.000000	+3.36871472E-03	+3.91246713E-03	-6.82386936E+00	+6.96140643E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
504.000000	-1.56689268E-03	+3.92148107E-03	-4.51197611E+00	+1.64791770E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
512.000000	-3.64785281E-03	+3.94651626E-03	-4.18720104E+00	-3.84099415E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
520.000000	+9.54746080E-04	+3.92329403E-03	-5.12653517E+00	-2.51829859E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
528.000000	+3.86575347E-03	+4.00083582E-03	-8.21647879E+00	+2.16357655E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
536.000000	-2.61460502E-04	+3.93501571E-03	-4.78036292E+00	+2.55106481E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
544.000000	-3.95006236E-03	+4.05306994E-03	-4.13477510E+00	+3.86765322E-03	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
552.000000	-5.25040082E-04	+3.93932778E-03	-4.71848047E+00	-2.21262937E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
560.000000	+3.85252911E-03	+4.08467855E-03	-7.67498209E+00	-3.30561844E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
568.000000	+1.29353999E-03	+3.92418397E-03	-5.24737942E+00	+2.18239074E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
576.000000	-3.54259787E-03	+4.08254594E-03	-4.18315692E+00	+4.98652043E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
584.000000	-1.95335810E-03	+3.88863456E-03	-4.44953615E+00	-1.28928127E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
592.000000	+3.08600520E-03	+4.05509417E-03	-6.24600695E+00	-9.06208438E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
600.000000	+2.48157304E-03	+3.85202207E-03	-5.89946965E+00	+1.20057740E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
608.000000	-2.59081991E-03	+4.02540526E-03	-4.32508311E+00	+9.93140746E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
616.000000	-2.88072132E-03	+3.83306881E-03	-4.31044446E+00	-7.69770562E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
624.000000	+2.07917242E-03	+4.00989068E-03	-5.55671601E+00	-1.48307777E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
632.000000	+3.21738168E-03	+3.84315893E-03	-6.68336889E+00	+6.58623644E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
640.000000	-1.52080671E-03	+4.01750619E-03	-4.50291818E+00	+1.54488338E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
648.000000	-3.52834370E-03	+3.88330285E-03	-4.21155548E+00	-3.52813284E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
656.000000	+8.88244213E-04	+4.03757087E-03	-5.06741943E+00	-2.26679742E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
664.000000	+3.73662333E-03	+3.93376686E-03	-7.83843135E+00	+1.79399000E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
672.000000	-1.50008907E-04	+4.04639132E-03	-4.78038103E+00	+2.29447232E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
680.000000	-3.77323552E-03	+3.97397202E-03	-4.16727564E+00	+6.75092148E-03	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
688.000000	-6.44390535E-04	+4.03066860E-03	-4.67236629E+00	-1.88413362E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
696.000000	+3.61189636E-03	+3.99201140E-03	-7.18188943E+00	-3.61666800E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
704.000000	+1.36568481E-03	+3.98673463E-03	-5.25103317E+00	+1.84237349E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
712.000000	-3.26046518E-03	+3.98601781E-03	-4.23409185E+00	+5.06304305E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
720.000000	-1.96402442E-03	+3.92836637E-03	-4.44094628E+00	-1.14978805E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
728.000000	+2.82353425E-03	+3.97479237E-03	-6.07375274E+00	-8.82604517E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
736.000000	+2.44591333E-03	+3.88138660E-03	-5.85311350E+00	+1.06746487E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
744.000000	-2.37411447E-03	+3.97807253E-03	-4.36580894E+00	+9.62633014E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
752.000000	-2.83771513E-03	+3.85960467E-03	-4.31290068E+00	-6.84639324E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
760.000000	+1.87943039E-03	+4.00359000E-03	-5.46123185E+00	-1.44619553E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
768.000000	+3.20437267E-03	+3.86656090E-03	-6.62681353E+00	+5.77771196E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
776.000000	-1.30564243E-03	+4.04817667E-03	-4.53679794E+00	+1.50956313E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
784.000000	-3.52087992E-03	+3.89108501E-03	-4.21151252E+00	-2.72196875E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
792.000000	+6.25543338E-04	+4.08909709E-03	-4.97231294E+00	-1.62980417E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
200.000000	-2.59774455E-03	+3.90387115E-03	-4.34255738E+00	-1.75592612E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
204.000000	+3.73493465E-03	+3.93390432E-03	-7.82921097E+00	+1.25993203E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
208.000000	-3.11092627E-03	+4.08018183E-03	-4.24176282E+00	+3.54095513E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
212.000000	+5.87835859E-04	+3.96880105E-03	-4.99644687E+00	-1.66467757E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
216.000000	+1.97965072E-03	+3.87822499E-03	-5.57350488E+00	+1.02384582E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
220.000000	-3.72458838E-03	+3.94480778E-03	-4.17737021E+00	-1.44253587E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
224.000000	+3.44073066E-03	+4.03947207E-03	-6.72753358E+00	-4.55454805E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
228.000000	-1.30176720E-03	+4.02568995E-03	-4.54173406E+00	+2.70078079E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
232.000000	-1.34101146E-03	+3.85400168E-03	-4.56690894E+00	-3.20868833E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
236.000000	+3.54213593E-03	+3.95112100E-03	-7.10868472E+00	+4.81909931E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
240.000000	-3.63735256E-03	+4.00134490E-03	-4.18138100E+00	+2.00000363E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
244.000000	+2.04127469E-03	+4.06699690E-03	-5.50868181E+00	-1.11039662E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
248.000000	+7.10513236E-04	+3.85267117E-03	-5.06969829E+00	+1.56924903E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
252.000000	-3.16839612E-03	+3.94034737E-03	-4.25328259E+00	-3.40260289E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
256.000000	+3.77959120E-03	+3.98614952E-03	-7.79178061E+00	-6.11172189E-03	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
260.000000	-2.69009456E-03	+4.07943591E-03	-4.30217637E+00	+3.69479372E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
264.000000	-8.69497589E-05	+3.88263888E-03	-4.83594563E+00	-2.08762695E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
268.000000	+2.63353171E-03	+3.90774654E-03	-5.97227793E+00	+8.51942328E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
272.000000	-3.85619275E-03	+3.99147459E-03	-4.15439177E+00	-4.42285599E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
276.000000	+3.16675853E-03	+4.06125143E-03	-6.32610641E+00	-6.85733789E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
280.000000	-6.00531990E-04	+3.93358023E-03	-4.70297880E+00	+2.35138274E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
284.000000	-2.00364901E-03	+3.86490275E-03	-4.44500021E+00	-4.02561349E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
288.000000	+3.82248913E-03	+4.00356096E-03	-7.92346959E+00	+3.10778164E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
292.000000	-3.49226082E-03	+4.03273620E-03	-4.19637768E+00	+3.34536414E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
296.000000	+1.35783116E-03	+3.98900433E-03	-5.24717828E+00	-1.40122766E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
300.000000	+1.38263567E-03	+3.83547996E-03	-5.31735981E+00	+1.33130033E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
304.000000	-3.62906300E-03	+4.00385406E-03	-4.18213801E+00	-2.58904319E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
308.000000	+3.70621405E-03	+4.01534625E-03	-7.38859436E+00	-2.77278869E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
312.000000	-2.08883140E-03	+4.02557071E-03	-4.40396111E+00	+3.37772274E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
316.000000	-7.77239974E-04	+3.83259440E-03	-4.68641617E+00	-2.61471452E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
320.000000	+3.22165776E-03	+3.97659201E-03	-6.49573272E+00	+6.68768101E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
324.000000	-3.85282680E-03	+4.01834077E-03	-4.15140169E+00	+6.93367919E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
328.000000	+2.71805510E-03	+4.03270411E-03	-5.94103839E+00	-9.30863199E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
332.000000	+1.22596811E-04	+3.86046651E-03	-4.89609225E+00	+2.01537732E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
336.000000	-2.66347916E-03	+3.92861823E-03	-4.32873653E+00	-4.65408270E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
340.000000	+3.94931871E-03	+4.03960675E-03	-8.61935841E+00	+1.11196753E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
344.000000	-3.18469676E-03	+4.02069044E-03	-4.23977913E+00	+4.50411982E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
348.000000	+5.92792138E-04	+3.90808362E-03	-5.01606255E+00	-1.72488892E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
352.000000	+2.06453729E-03	+3.87741927E-03	-5.61969026E+00	+1.09730764E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
356.000000	-3.91808605E-03	+4.05755209E-03	-4.13821644E+00	-1.57023955E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
360.000000	+3.48926564E-03	+4.00545903E-03	-6.87588191E+00	-5.09718054E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
364.000000	-1.35383496E-03	+3.95099236E-03	-4.54599088E+00	+2.91039898E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
368.000000	-1.45439583E-03	+3.84209967E-03	-4.54756272E+00	-3.31837639E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
372.000000	+3.67864122E-03	+4.05167590E-03	-7.20069199E+00	+4.72121846E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
376.000000	-3.71983124E-03	+4.00734002E-03	-4.16986525E+00	+2.02146515E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
380.000000	+2.09535590E-03	+3.97501087E-03	-5.58351987E+00	-1.18319458E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
384.000000	+8.40306350E-04	+3.83903132E-03	-5.11642091E+00	+1.69118997E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
388.000000	-3.25461964E-03	+4.01744471E-03	-4.23056789E+00	-3.96689802E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
392.000000	+3.90775959E-03	+4.03327444E-03	-8.28993933E+00	-1.08068700E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
396.000000	-2.69373588E-03	+3.97603325E-03	-4.31702285E+00	+1.99726511E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
100.000000	+3.40832431E-03	+3.88536644E-03	-6.95475856E+00	+1.47890946E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
102.000000	-1.62011434E-04	+3.99336130E-03	-4.79020597E+00	+6.85643136E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
104.000000	-3.47071953E-03	+3.93625512E-03	-4.21218602E+00	+1.02985788E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
106.000000	-2.33314578E-03	+3.94042241E-03	-4.37826282E+00	-2.92183604E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
108.000000	+1.78735691E-03	+4.08914824E-03	-5.38092044E+00	-7.90376631E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
110.000000	+3.59670448E-03	+3.86246458E-03	-7.53976934E+00	+8.35552464E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
112.000000	+7.31606300E-04	+3.94686765E-03	-5.04669945E+00	+8.24269537E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
114.000000	-3.14598143E-03	+4.03845376E-03	-4.24269119E+00	+1.94896391E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
116.000000	-3.09859092E-03	+3.91250629E-03	-4.26711389E+00	-1.99863219E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
118.000000	+8.03269651E-04	+4.03321116E-03	-5.04214407E+00	-7.79881111E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
120.000000	+3.58479997E-03	+3.89453743E-03	-7.38663833E+00	-9.07054575E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
122.000000	+1.68357492E-03	+3.93067875E-03	-5.40496590E+00	+7.63361238E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
124.000000	-2.46407293E-03	+4.09870984E-03	-4.33319338E+00	+2.97946021E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
126.000000	-3.51782296E-03	+3.88177956E-03	-4.21318181E+00	-1.19019900E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
128.000000	-1.15221909E-04	+3.96167084E-03	-4.80927298E+00	-6.46416538E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
130.000000	+3.42380066E-03	+3.98133015E-03	-6.79884796E+00	-2.83927116E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
132.000000	+2.61343031E-03	+3.92290578E-03	-5.94498145E+00	+5.76107846E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
134.000000	-1.50876080E-03	+4.07683729E-03	-4.49441658E+00	+4.36931328E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
136.000000	-3.63746402E-03	+3.88092556E-03	-4.19725614E+00	-3.06871168E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
138.000000	-1.02056288E-03	+3.91982106E-03	-4.61716505E+00	-4.86027129E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
140.000000	+2.99746348E-03	+4.07345593E-03	-6.14136465E+00	-5.21930579E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
142.000000	+3.29297230E-03	+3.90542763E-03	-6.70488737E+00	+3.58538182E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
144.000000	-5.15400290E-04	+3.99955901E-03	-4.70721193E+00	+6.26899447E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
146.000000	-3.58494628E-03	+3.93319185E-03	-4.19728958E+00	+6.68383835E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
148.000000	-1.98661303E-03	+3.91219148E-03	-4.43985839E+00	-3.45390817E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
150.000000	+2.21516699E-03	+4.10361484E-03	-5.57885285E+00	-7.59743275E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
152.000000	+3.60789403E-03	+3.89035260E-03	-7.47883149E+00	+1.55845365E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
154.000000	+4.04960376E-04	+3.92733972E-03	-4.95547139E+00	+8.15664261E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
156.000000	-3.35383475E-03	+4.02365656E-03	-4.21617445E+00	+1.64267871E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
158.000000	-2.88055238E-03	+3.91459132E-03	-4.29839990E+00	-2.39153066E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
160.000000	+1.21601225E-03	+4.05038706E-03	-5.17278671E+00	-8.30424772E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
162.000000	+3.66299067E-03	+3.90823730E-03	-7.62009899E+00	-2.45304647E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
164.000000	+1.32748904E-03	+3.89695871E-03	-5.27090857E+00	+8.34606793E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
166.000000	-2.81433151E-03	+4.09543801E-03	-4.28167182E+00	+2.63566398E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
168.000000	-3.46436785E-03	+3.90966769E-03	-4.21664298E+00	-1.53613720E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
170.000000	+2.21883879E-04	+3.95962482E-03	-4.89612670E+00	-7.23562956E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
172.000000	+3.56548919E-03	+3.97357137E-03	-7.11089480E+00	-2.10684882E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
174.000000	+2.29326951E-03	+3.90247709E-03	-5.73886622E+00	+6.73183225E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
176.000000	-1.93640509E-03	+4.09178128E-03	-4.41816190E+00	+3.87744180E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
178.000000	-3.68024976E-03	+3.90889265E-03	-4.18788950E+00	-6.75011482E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
180.000000	-7.06790065E-04	+3.89498267E-03	-4.68816649E+00	-5.60661851E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
182.000000	+3.25222809E-03	+4.05802076E-03	-6.43053691E+00	-4.40864906E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
184.000000	+3.12802368E-03	+3.91700075E-03	-6.45162612E+00	+4.52399728E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
186.000000	-9.08906158E-04	+4.01287310E-03	-4.62093800E+00	+5.66728140E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
188.000000	-3.67291826E-03	+3.94036520E-03	-4.18471355E+00	+2.91918447E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
190.000000	-1.64926631E-03	+3.88211452E-03	-4.50417062E+00	-4.04852126E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
192.000000	+2.59417457E-03	+4.10172491E-03	-5.80412206E+00	-7.16852004E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
194.000000	+3.60934308E-03	+3.92378040E-03	-7.37157863E+00	+2.33713814E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
196.000000	+7.89179830E-05	+3.91841471E-03	-4.86926680E+00	+7.93965622E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
198.000000	-3.51944417E-03	+4.01053259E-03	-4.19571614E+00	-1.20414965E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
50.000000	-6.87827589E-04	+4.03352211E-03	-4.66251339E+00	-3.11169278E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
51.000000	+2.85959755E-03	+3.97362031E-03	-6.10663053E+00	+2.23458495E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
52.000000	-3.52221118E-03	+3.85954595E-03	-4.21559640E+00	-5.71115019E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
53.000000	+3.70958767E-03	+4.06507969E-03	-7.24886057E+00	-1.24867022E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
54.000000	-1.76062384E-03	+3.98982355E-03	-4.46533044E+00	+1.20309324E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
55.000000	-1.05089150E-04	+3.83787990E-03	-4.84267409E+00	-5.89973888E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
56.000000	+2.30145668E-03	+4.06853918E-03	-5.64527821E+00	+3.35575576E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
57.000000	-3.72558565E-03	+3.98878692E-03	-4.17152294E+00	-7.52090354E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
58.000000	+3.47060837E-03	+3.86325281E-03	-7.14945892E+00	-7.75841827E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
59.000000	-2.58066044E-03	+4.02493308E-03	-4.32669131E+00	+1.13434981E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
60.000000	+2.01150926E-04	+3.99677479E-03	-4.88075931E+00	-5.85328403E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
61.000000	+1.86451414E-03	+3.91332588E-03	-5.49734811E+00	+3.27054617E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
62.000000	-3.35257915E-03	+3.94803169E-03	-4.22665008E+00	-1.34971176E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
63.000000	+3.88989609E-03	+4.02766693E-03	-8.19677164E+00	-4.95330394E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
64.000000	-2.65482945E-03	+3.95720865E-03	-4.32571616E+00	+1.53950702E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
65.000000	+8.80655694E-04	+3.87537500E-03	-5.11775759E+00	-4.47268386E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
66.000000	+1.36352068E-03	+4.06650150E-03	-5.22025293E+00	+4.44793878E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
67.000000	-3.31282511E-03	+3.97669899E-03	-4.22816984E+00	-1.11714838E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
68.000000	+3.55252037E-03	+3.84192149E-03	-7.45454970E+00	+1.19262636E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
69.000000	-3.38591934E-03	+4.07956858E-03	-4.20431731E+00	+1.14833003E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
70.000000	+1.10184934E-03	+3.97876414E-03	-5.15788963E+00	-4.41157032E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
71.000000	+7.67595021E-04	+3.85699449E-03	-5.08663137E+00	+4.38502417E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
72.000000	-2.87095846E-03	+4.04425134E-03	-4.28088479E+00	-1.51107981E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
73.000000	+3.83668412E-03	+3.98712533E-03	-8.10879099E+00	+1.87181856E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
74.000000	-3.27740661E-03	+3.90159036E-03	-4.24344842E+00	+1.31067911E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
75.000000	+1.90105784E-03	+3.97028530E-03	-5.48743277E+00	-3.46506618E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
76.000000	+4.28343726E-04	+4.01832304E-03	-4.93646166E+00	+5.71131856E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
77.000000	-2.54047657E-03	+3.94418118E-03	-4.34516906E+00	-1.10725265E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
78.000000	+3.50189554E-03	+3.89394830E-03	-7.15096696E+00	+9.62846441E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
79.000000	-3.79962267E-03	+4.06212025E-03	-4.15259977E+00	+7.93678963E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
80.000000	+2.04663724E-03	+3.96409278E-03	-5.56360903E+00	-3.25102241E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
81.000000	-2.51738312E-04	+3.85161223E-03	-4.80280425E+00	+5.81740549E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
82.000000	-2.05178834E-03	+4.08609633E-03	-4.40012793E+00	-1.20599602E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
83.000000	+3.59824160E-03	+3.96605181E-03	-7.21479630E+00	+9.32919865E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
84.000000	-3.54093523E-03	+3.85598803E-03	-4.21354396E+00	+5.85598100E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
85.000000	+2.87633494E-03	+4.06283519E-03	-6.04360009E+00	-2.55908384E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
86.000000	-4.59882138E-04	+3.97387515E-03	-4.72536073E+00	+7.56076376E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
87.000000	-1.49061308E-03	+3.89192893E-03	-4.53144734E+00	-9.00817136E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
88.000000	+3.26311261E-03	+3.99481098E-03	-6.52699500E+00	+1.90581015E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
89.000000	-3.87331700E-03	+4.00664267E-03	-4.15028531E+00	+1.78599771E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
90.000000	+2.88469323E-03	+3.93052512E-03	-6.16979546E+00	-2.13510464E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
91.000000	-1.22621278E-03	+3.91506610E-03	-4.57730624E+00	+7.96361085E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
92.000000	-1.08604963E-03	+4.05642706E-03	-4.57707329E+00	-8.82566290E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
93.000000	+3.07088551E-03	+3.95088784E-03	-6.34243882E+00	+1.84315036E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
94.000000	-3.57208582E-03	+3.86266365E-03	-4.20844322E+00	-2.57971575E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
95.000000	+3.56534675E-03	+4.09065299E-03	-6.85838197E+00	-1.65257288E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
96.000000	-1.38795769E-03	+3.95431045E-03	-4.53895779E+00	+1.04645367E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
97.000000	-4.02963863E-04	+3.85645813E-03	-4.76547463E+00	-6.71178833E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
98.000000	+2.68236174E-03	+4.07791737E-03	-5.88131546E+00	+2.97006371E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
99.000000	-3.75297269E-03	+3.96187090E-03	-4.17146189E+00	+3.12270077E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
25.000000	-3.14214161E-03	+4.00509231E-03	-4.24788268E+00	-7.65024656E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
25.500000	+1.20514610E-03	+3.88402923E-03	-5.22920813E+00	-3.16027714E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
26.000000	+3.53401587E-03	+3.83715854E-03	-7.40815982E+00	+2.35643173E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
26.500000	+5.30201925E-04	+3.92092482E-03	-4.99356496E+00	+3.22502509E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
27.000000	-3.57040968E-03	+4.05490330E-03	-4.18313473E+00	+7.38237622E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
27.500000	-2.99238880E-03	+4.10183401E-03	-4.25532733E+00	-1.10220926E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
28.000000	+1.48051826E-03	+4.01316301E-03	-5.28534399E+00	-3.29690648E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
28.500000	+3.61839732E-03	+3.88086543E-03	-7.55223382E+00	+2.85362646E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
29.000000	+4.69775935E-04	+3.83881230E-03	-4.99998134E+00	+3.33603647E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
29.500000	-3.45474804E-03	+3.92257435E-03	-4.21619735E+00	+6.68573204E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
30.000000	-2.53518527E-03	+4.03932415E-03	-4.33140814E+00	-1.26679354E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
30.500000	+1.99549248E-03	+4.07393164E-03	-5.48299089E+00	-3.55125269E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
31.000000	+3.81789096E-03	+4.00650495E-03	-7.88266083E+00	+5.17895423E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
31.500000	+4.27053830E-04	+3.91569612E-03	-4.96509547E+00	+3.65183733E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
32.000000	-3.38595065E-03	+3.88425515E-03	-4.23082350E+00	+5.69218403E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
32.500000	-2.24138091E-03	+3.92265063E-03	-4.39587706E+00	-1.43488031E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
33.000000	+2.24998046E-03	+3.98133537E-03	-5.66570381E+00	-3.03739974E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
33.500000	+3.71854359E-03	+4.01416706E-03	-7.43327680E+00	+8.27663624E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
34.000000	+5.09385940E-05	+4.01222139E-03	-4.83804019E+00	+3.24960671E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
34.500000	-3.63515991E-03	+3.98607188E-03	-4.18367009E+00	+4.43381677E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
35.000000	-2.22682353E-03	+3.94472379E-03	-4.39465851E+00	-1.51642488E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
35.500000	+2.23286878E-03	+3.90569264E-03	-5.70009497E+00	-2.54296587E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
36.000000	+3.41868298E-03	+3.90396927E-03	-6.93762438E+00	+9.57582592E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
36.500000	-3.98377168E-04	+3.95998232E-03	-4.74251238E+00	+2.79030453E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
37.000000	-3.86555958E-03	+4.03780253E-03	-4.14731985E+00	+3.45935051E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
37.500000	-2.09912657E-03	+4.06059006E-03	-4.39657732E+00	-1.61227773E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
38.000000	+2.41246489E-03	+3.98865486E-03	-5.75959758E+00	-2.46889407E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
38.500000	+3.35805535E-03	+3.87965064E-03	-6.86547139E+00	+1.02101470E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
39.000000	-5.29674004E-04	+3.84584532E-03	-4.73858288E+00	+2.68615149E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
39.500000	-3.72038144E-03	+3.93407635E-03	-4.17931990E+00	+2.64080560E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
40.000000	-1.63530672E-03	+4.06263938E-03	-4.47450232E+00	-1.83307469E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
40.500000	+2.87523828E-03	+4.09934762E-03	-6.01239459E+00	-2.46279320E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
41.000000	+3.51699119E-03	+4.00243710E-03	-6.93729552E+00	+1.28173417E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
41.500000	-5.41069162E-04	+3.86925271E-03	-4.73066043E+00	+2.71935745E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
42.000000	-3.52913173E-03	+3.83535994E-03	-4.21793807E+00	+1.55473716E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
42.500000	-1.22064760E-03	+3.93153994E-03	-4.57518671E+00	-2.10348685E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
43.000000	+3.15627888E-03	+4.05496916E-03	-6.32142492E+00	-2.06987200E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
43.500000	+3.43292358E-03	+4.08313961E-03	-6.64505871E+00	+1.68078660E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
44.000000	-8.26037976E-04	+3.99972944E-03	-4.64063833E+00	+2.45330812E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
44.500000	-3.66231376E-03	+3.89758280E-03	-4.19175059E+00	+3.83040368E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
45.000000	-1.14238325E-03	+3.87181636E-03	-4.60233429E+00	-2.20975362E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
45.500000	+3.09992527E-03	+3.92945517E-03	-6.40150421E+00	-1.64248184E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
46.000000	+3.03219411E-03	+4.00243778E-03	-6.24481613E+00	+1.86281015E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
46.500000	-1.31437762E-03	+4.02929963E-03	-4.53869406E+00	+2.09600809E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
47.000000	-3.88551100E-03	+4.00609811E-03	-4.14880804E+00	-5.65516962E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
47.500000	-1.08541622E-03	+3.96445300E-03	-4.59524575E+00	-2.28268577E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
48.000000	+3.12396971E-03	+3.92899168E-03	-6.43149381E+00	-1.51816500E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
48.500000	+2.80462477E-03	+3.91111975E-03	-6.11341075E+00	+1.91825826E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
49.000000	-1.55704554E-03	+3.92442027E-03	-4.51323555E+00	+1.94697721E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
49.500000	-3.77868755E-03	+3.97504660E-03	-4.16643354E+00	-5.59769192E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
12.500000	-3.49820159E-03	+3.88907420E-03	-4.21484907E+00	-3.70401857E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
12.750000	-2.07134641E-03	+3.84332390E-03	-4.43717234E+00	-1.40818433E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
13.000000	+1.76694996E-04	+3.83012650E-03	-4.91894123E+00	-2.75329099E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
13.250000	+2.36084821E-03	+3.85385231E-03	-5.81381783E+00	-5.07485780E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
13.500000	+3.61956110E-03	+3.90843586E-03	-7.45637013E+00	-2.07140533E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
13.750000	+3.44901739E-03	+3.97899930E-03	-6.84952050E+00	+4.00977381E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
14.000000	+1.90113207E-03	+4.04610057E-03	-5.45148323E+00	+4.28873364E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
14.250000	-4.32928715E-04	+4.09133304E-03	-4.70515368E+00	+2.29383476E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
14.500000	-2.65078433E-03	+4.10258977E-03	-4.30456585E+00	+1.13239789E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
14.750000	-3.89233137E-03	+4.07742053E-03	-4.13895474E+00	+2.63029644E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
15.000000	-3.67907454E-03	+4.02351880E-03	-4.17305103E+00	-5.48333799E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
15.250000	-2.10237415E-03	+3.95627257E-03	-4.41312164E+00	-1.47736277E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
15.500000	+2.14329280E-04	+3.89419287E-03	-4.91173241E+00	-2.80312814E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
15.750000	+2.36191275E-03	+3.85362167E-03	-5.81468571E+00	-4.74758155E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
16.000000	+3.50157426E-03	+3.84426903E-03	-7.28552319E+00	-1.58253986E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
16.250000	+3.19068732E-03	+3.86683245E-03	-6.60595564E+00	+3.85987160E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
16.500000	+1.55246149E-03	+3.91330910E-03	-5.35558739E+00	+3.89637106E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
16.750000	-7.74001927E-04	+3.96979565E-03	-4.65777011E+00	+2.14567401E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
17.000000	-2.88150727E-03	+4.02081363E-03	-4.28275038E+00	+1.04492029E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
17.250000	-3.94509642E-03	+4.05375645E-03	-4.13530996E+00	+1.93702653E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
17.500000	-3.54216990E-03	+4.06209335E-03	-4.18589905E+00	-6.20266939E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
17.750000	-1.81948048E-03	+4.04647083E-03	-4.44544343E+00	-1.57872304E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
18.000000	+5.60254168E-04	+4.01361366E-03	-4.97526057E+00	-3.01593801E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
18.250000	+2.67516278E-03	+3.97364449E-03	-5.95341243E+00	-5.41012808E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
18.500000	+3.70594543E-03	+3.93685791E-03	-7.68032462E+00	-1.37771069E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
18.750000	+3.25896477E-03	+3.91099805E-03	-6.64226778E+00	+4.66490601E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
19.000000	+1.52062600E-03	+3.89975984E-03	-5.34787161E+00	+3.95933922E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
19.250000	-8.18216086E-04	+3.90273336E-03	-4.66259817E+00	+2.08617147E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
19.500000	-2.83536421E-03	+3.91652414E-03	-4.30478588E+00	+9.71758643E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
19.750000	-3.73794008E-03	+3.93645331E-03	-4.17671884E+00	+1.08287979E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
20.000000	-3.16939319E-03	+3.95814722E-03	-4.25064189E+00	-7.31298425E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
20.250000	-1.34560281E-03	+3.97847780E-03	-4.54236806E+00	-1.75366882E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
20.500000	+1.02989045E-03	+3.99564593E-03	-5.12747630E+00	-3.40368806E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
20.750000	+3.03775870E-03	+4.00858862E-03	-6.24421209E+00	-6.45128713E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
21.000000	+3.89835687E-03	+4.01618695E-03	-8.35311986E+00	-5.38456690E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
21.250000	+3.27514726E-03	+4.01683101E-03	-6.51344043E+00	+6.18842077E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
21.500000	+1.40822639E-03	+4.00871309E-03	-5.25890948E+00	+3.80331940E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
21.750000	-9.76222294E-04	+3.99083399E-03	-4.61178073E+00	+1.95526610E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
22.000000	-2.94821664E-03	+3.96428544E-03	-4.28127643E+00	+8.69616269E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
22.250000	-3.73932890E-03	+3.93311735E-03	-4.17697260E+00	+1.09126161E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
22.500000	-3.04616051E-03	+3.90416140E-03	-4.27582012E+00	-8.42574684E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
22.750000	-1.14910186E-03	+3.88556903E-03	-4.59825994E+00	-1.90319199E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
23.000000	+1.20069111E-03	+3.88437915E-03	-5.22741612E+00	-3.61475518E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
23.250000	+3.07780177E-03	+3.90391005E-03	-6.40563753E+00	-5.20776843E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
23.500000	+3.74339366E-03	+3.94194805E-03	-7.83130033E+00	+4.98416503E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
23.750000	+2.93059704E-03	+3.99050156E-03	-6.15642928E+00	+5.49049328E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
24.000000	+9.46213186E-04	+4.03739786E-03	-5.08605369E+00	+3.29969982E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
24.250000	-1.44866024E-03	+4.06941290E-03	-4.50657937E+00	+1.74815032E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
24.500000	-3.33239059E-03	+4.07612109E-03	-4.21197853E+00	+7.50931963E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
24.750000	-3.97914291E-03	+4.05334825E-03	-4.13111339E+00	-1.04010806E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
6.250000	+3.64513303E-03	+3.91148620E-03	-7.53754023E+00	+7.68626159E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
6.375000	+3.26373831E-03	+3.91188370E-03	-6.64824833E+00	+6.54240877E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
6.500000	+2.54706874E-03	+3.91413914E-03	-5.90193804E+00	+5.15370102E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
6.625000	+1.56716851E-03	+3.91803744E-03	-5.35982308E+00	+3.76117611E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
6.750000	+4.22679595E-04	+3.92338357E-03	-4.96164401E+00	+2.77196432E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
6.875000	-7.70992700E-04	+3.93001128E-03	-4.66683200E+00	+2.04091868E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
7.000000	-1.89325038E-03	+3.93778018E-03	-4.45141434E+00	+1.46303853E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
7.125000	-2.83044565E-03	+3.94656251E-03	-4.30107237E+00	+9.76635910E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
7.250000	-3.48736410E-03	+3.95622197E-03	-4.20725537E+00	+5.43570935E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
7.375000	-3.79687433E-03	+3.96658841E-03	-4.16517963E+00	+1.37642413E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
7.500000	-3.72674958E-03	+3.97743270E-03	-4.17284476E+00	-2.61919889E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
7.625000	-3.28295128E-03	+3.98844615E-03	-4.23065961E+00	-6.74767265E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
7.750000	-2.50902709E-03	+3.99922886E-03	-4.34153658E+00	-1.12337290E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
7.875000	-1.48168162E-03	+4.00929026E-03	-4.51150283E+00	-1.63829616E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
8.000000	-3.02981912E-04	+4.01806398E-03	-4.75111062E+00	-2.26756553E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
8.125000	+9.09985350E-04	+4.02493779E-03	-5.07839422E+00	-3.09668985E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
8.250000	+2.03692695E-03	+4.02929721E-03	-5.52528308E+00	-4.29607522E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
8.375000	+2.96641007E-03	+4.03057999E-03	-6.15241302E+00	-6.21424276E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
8.500000	+3.60696329E-03	+4.02833678E-03	-7.07884378E+00	-8.52903643E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
8.625000	+3.89611423E-03	+4.02229193E-03	-8.28467213E+00	-2.86442152E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
8.750000	+3.80649291E-03	+4.01239777E-03	-7.79494916E+00	+6.55986000E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
8.875000	+3.34843078E-03	+3.99887546E-03	-6.64470713E+00	+7.70537178E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
9.000000	+2.56883081E-03	+3.98223610E-03	-5.86860621E+00	+5.25022949E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
9.125000	+1.54644371E-03	+3.96327752E-03	-5.33214975E+00	+3.69394015E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
9.250000	+3.84028112E-04	+3.94305416E-03	-4.94512117E+00	+2.68134177E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
9.375000	-8.01831287E-04	+3.92282013E-03	-4.66181431E+00	+1.95086416E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
9.500000	-1.89225385E-03	+3.90394867E-03	-4.45740513E+00	+1.37669856E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
9.625000	-2.77782290E-03	+3.88783344E-03	-4.31763967E+00	+8.92554540E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
9.750000	-3.36943775E-03	+3.87577979E-03	-4.23426650E+00	+4.58970863E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
9.875000	-3.60720401E-03	+3.86889505E-03	-4.20289696E+00	+4.89756183E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
10.000000	-3.46648473E-03	+3.86798786E-03	-4.22202259E+00	-3.59217053E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
10.125000	-2.96049218E-03	+3.87348543E-03	-4.29270122E+00	-7.87005286E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
10.250000	-2.13912130E-03	+3.88537687E-03	-4.41877391E+00	-1.26006542E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
10.375000	-1.08409120E-03	+3.90318807E-03	-4.60771758E+00	-1.81518883E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
10.500000	+9.91608157E-05	+3.92599155E-03	-4.87257112E+00	-2.51363607E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
10.625000	+1.29203834E-03	+3.95245169E-03	-5.23612659E+00	-3.47272913E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
10.750000	+2.37472967E-03	+3.98090325E-03	-5.74075341E+00	-4.95341782E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
10.875000	+3.23830891E-03	+4.00945846E-03	-6.47448105E+00	-7.59741388E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
11.000000	+3.79574742E-03	+4.03613595E-03	-7.64010688E+00	-9.69611524E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
11.125000	+3.99070642E-03	+4.05900258E-03	-8.89850986E+00	+5.10330090E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
11.250000	+3.80321803E-03	+4.07631830E-03	-7.51252436E+00	+1.00142632E+01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
11.375000	+3.25168350E-03	+4.08667314E-03	-6.39494405E+00	+7.30974003E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
11.500000	+2.39099047E-03	+4.08910537E-03	-5.68508935E+00	+4.80574619E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
11.625000	+1.30694211E-03	+4.08319071E-03	-5.19350750E+00	+3.38844427E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
11.750000	+1.07566296E-04	+4.06909433E-03	-4.83797828E+00	+2.46021514E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
11.875000	-1.08780333E-03	+4.04757942E-03	-4.57845372E+00	+1.77909009E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
12.000000	-2.16054951E-03	+4.01997006E-03	-4.39320576E+00	+1.23486663E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
12.125000	-3.00466069E-03	+3.98806931E-03	-4.26973706E+00	+7.69369526E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
12.250000	-3.53728019E-03	+3.95403761E-03	-4.20086338E+00	+3.47351341E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
12.375000	-3.70686888E-03	+3.92024010E-03	-4.18289923E+00	-5.99249441E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.125000	+3.48859252E-04	+3.85922987E-03	-4.95888648E+00	-2.66849257E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.187500	+9.37479156E-04	+3.86403659E-03	-5.14078130E+00	-3.15214186E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.250000	+1.50322652E-03	+3.87041721E-03	-5.35290421E+00	-3.68392285E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.312500	+2.03164429E-03	+3.87822643E-03	-5.60127166E+00	-4.32806790E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.375000	+2.50921140E-03	+3.88729716E-03	-5.89391270E+00	-5.11943890E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.437500	+2.92368710E-03	+3.89744416E-03	-6.24120152E+00	-6.08545863E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.500000	+3.26442311E-03	+3.90846795E-03	-6.65459503E+00	-7.16727314E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.562500	+3.52263587E-03	+3.92015884E-03	-7.13711067E+00	-7.87474345E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.625000	+3.69163147E-03	+3.93230116E-03	-7.63893796E+00	-6.44125085E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.687500	+3.76697749E-03	+3.94467742E-03	-7.94226702E+00	-1.07321986E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.750000	+3.74661724E-03	+3.95707247E-03	-7.77309044E+00	+5.15197791E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.812500	+3.63092307E-03	+3.96927738E-03	-7.29826978E+00	+7.80650289E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.875000	+3.42268750E-03	+3.98109323E-03	-6.79727758E+00	+7.51169807E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.937500	+3.12705213E-03	+3.99233447E-03	-6.35930753E+00	+6.45581604E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
4.000000	+2.75137615E-03	+4.00283197E-03	-5.99030057E+00	+5.43731145E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
4.062500	+2.30504794E-03	+4.01243558E-03	-5.67964359E+00	+4.59197910E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
4.125000	+1.79924465E-03	+4.02101629E-03	-5.41630319E+00	+3.90513174E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
4.187500	+1.24664618E-03	+4.02846780E-03	-5.19150213E+00	+3.34139598E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
4.250000	+6.61111071E-04	+4.03470765E-03	-4.99862869E+00	+2.87013849E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
4.312500	+5.73230163E-05	+4.03967774E-03	-4.83273481E+00	+2.46830532E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
4.375000	-5.49582861E-04	+4.04334443E-03	-4.69009052E+00	+2.11904061E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
4.437500	-1.14440406E-03	+4.04569800E-03	-4.56785474E+00	+1.80997992E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
4.500000	-1.71225520E-03	+4.04675179E-03	-4.46384303E+00	+1.53191584E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
4.562500	-2.23894312E-03	+4.04654084E-03	-4.37636526E+00	+1.27785217E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
4.625000	-2.71132303E-03	+4.04512009E-03	-4.30411151E+00	+1.04234871E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
4.687500	-3.11762696E-03	+4.04256241E-03	-4.24607167E+00	+8.21065678E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
4.750000	-3.44775636E-03	+4.03895623E-03	-4.20147830E+00	+6.10441886E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
4.812500	-3.69353176E-03	+4.03440308E-03	-4.16976643E+00	+4.07461337E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
4.875000	-3.84889370E-03	+4.02901490E-03	-4.15054564E+00	+2.09478103E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
4.937500	-3.91005015E-03	+4.02291140E-03	-4.14358167E+00	+1.40785702E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
5.000000	-3.87556717E-03	+4.01621735E-03	-4.14878582E+00	-1.81033773E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
5.062500	-3.74640077E-03	+4.00905996E-03	-4.16621089E+00	-3.78142353E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
5.125000	-3.52586970E-03	+4.00156638E-03	-4.19605361E+00	-5.79619973E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
5.187500	-3.21956966E-03	+3.99386137E-03	-4.23866339E+00	-7.88039037E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
5.250000	-2.83523170E-03	+3.98606516E-03	-4.29455849E+00	-1.00629990E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
5.312500	-2.38252790E-03	+3.97829160E-03	-4.36445088E+00	-1.23779016E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
5.375000	-1.87282954E-03	+3.97064654E-03	-4.44928226E+00	-1.48659204E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
5.437500	-1.31892350E-03	+3.96322652E-03	-4.55027488E+00	-1.75776164E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
5.500000	-7.34693918E-04	+3.95611776E-03	-4.66900246E+00	-2.05771316E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
5.562500	-1.34776780E-04	+3.94939545E-03	-4.80748903E+00	-2.39475164E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
5.625000	+4.65804042E-04	+3.94312333E-03	-4.96834642E+00	-2.77980204E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
5.687500	+1.05201052E-03	+3.93735361E-03	-5.15496428E+00	-3.22734779E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
5.750000	+1.60916479E-03	+3.93212705E-03	-5.37176489E+00	-3.75639683E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
5.812500	+2.12331504E-03	+3.92747342E-03	-5.62451389E+00	-4.39048068E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
5.875000	+2.58158373E-03	+3.92341208E-03	-5.92057498E+00	-5.15249403E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
5.937500	+2.97248994E-03	+3.91995279E-03	-6.26857564E+00	-6.03764454E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
6.000000	+3.28623741E-03	+3.91709669E-03	-6.67528055E+00	-6.90106902E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
6.062500	+3.51496149E-03	+3.91483733E-03	-7.13120927E+00	-7.08402894E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
6.125000	+3.65292837E-03	+3.91316185E-03	-7.56078416E+00	-4.95035858E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
6.187500	+3.69668178E-03	+3.91205217E-03	-7.75000409E+00	-1.10467914E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
1.562500	+2.76785660E-03	+4.09524536E-03	-5.93139443E+00	+5.36564217E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
1.593750	+2.53511083E-03	+4.09360375E-03	-5.77088882E+00	+4.90671657E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
1.625000	+2.28764785E-03	+4.09142603E-03	-5.62472464E+00	+4.47712926E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
1.656250	+2.02700603E-03	+4.08872453E-03	-5.49106824E+00	+4.10061869E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
1.687500	+1.75480572E-03	+4.08551382E-03	-5.36843597E+00	+3.76727352E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
1.718750	+1.47273908E-03	+4.08181069E-03	-5.25561365E+00	+3.46941932E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
1.750000	+1.18255954E-03	+4.07763401E-03	-5.15159727E+00	+3.20103708E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
1.781250	+8.86070848E-04	+4.07300466E-03	-5.05554883E+00	+2.95734774E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
1.812500	+5.85115838E-04	+4.06794544E-03	-4.96676303E+00	+2.73451247E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
1.843750	+2.81564931E-04	+4.06248089E-03	-4.88464180E+00	+2.52941382E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
1.875000	-2.26955113E-05	+4.05663723E-03	-4.80867467E+00	+2.33949410E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
1.906250	-3.25774928E-04	+4.05044219E-03	-4.73842342E+00	+2.16263454E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
1.937500	-6.25790329E-04	+4.04392489E-03	-4.67351001E+00	+1.99706384E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
1.968750	-9.20878018E-04	+4.03711571E-03	-4.61360693E+00	+1.84128828E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.000000	-1.20920519E-03	+4.03004611E-03	-4.55842949E+00	+1.69403765E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.031250	-1.48898136E-03	+4.02274849E-03	-4.50772958E+00	+1.55422308E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.062500	-1.75846948E-03	+4.01525607E-03	-4.46129055E+00	+1.42090372E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.093750	-2.01599681E-03	+4.00760269E-03	-4.41892309E+00	+1.29326028E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.125000	-2.25996534E-03	+3.99982265E-03	-4.38046178E+00	+1.17057371E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.156250	-2.48886174E-03	+3.99195058E-03	-4.34576224E+00	+1.05220798E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.187500	-2.70126688E-03	+3.98402128E-03	-4.31469878E+00	+9.37595928E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.218750	-2.89586465E-03	+3.97606953E-03	-4.28716249E+00	+8.26227646E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.250000	-3.07145029E-03	+3.96812994E-03	-4.26305956E+00	+7.17640717E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.281250	-3.22693791E-03	+3.96023683E-03	-4.24230995E+00	+6.11412041E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.312500	-3.36136735E-03	+3.95242402E-03	-4.22484630E+00	+5.07150850E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.343750	-3.47391028E-03	+3.94472473E-03	-4.21061302E+00	+4.04492673E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.375000	-3.56387543E-03	+3.93717139E-03	-4.19956551E+00	+3.03094064E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.406250	-3.63071303E-03	+3.92979554E-03	-4.19166964E+00	+2.02627896E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.437500	-3.67401832E-03	+3.92262766E-03	-4.18690127E+00	+1.02779107E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.468750	-3.69353423E-03	+3.91569706E-03	-4.18524595E+00	+3.24076537E-03	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.500000	-3.68915307E-03	+3.90903174E-03	-4.18669872E+00	-9.62896506E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.531250	-3.66091736E-03	+3.90265830E-03	-4.19126405E+00	-1.96113846E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.562500	-3.60901962E-03	+3.89660181E-03	-4.19895584E+00	-2.96536275E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.593750	-3.53380134E-03	+3.89088569E-03	-4.20979757E+00	-3.97867751E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.625000	-3.43575092E-03	+3.88553166E-03	-4.22382257E+00	-5.00429209E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.656250	-3.31550074E-03	+3.88055964E-03	-4.24107439E+00	-6.04555689E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.687500	-3.17382327E-03	+3.87598766E-03	-4.26160730E+00	-7.10600668E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.718750	-3.01162636E-03	+3.87183180E-03	-4.28548693E+00	-8.18940825E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.750000	-2.82994758E-03	+3.86810615E-03	-4.31279110E+00	-9.29981399E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.781250	-2.62994783E-03	+3.86482275E-03	-4.34361077E+00	-1.04416227E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.812500	-2.41290409E-03	+3.86199156E-03	-4.37805124E+00	-1.16196496E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.843750	-2.18020145E-03	+3.85962041E-03	-4.41623358E+00	-1.28392076E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.875000	-1.93332445E-03	+3.85771503E-03	-4.45829629E+00	-1.41062030E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.906250	-1.67384780E-03	+3.85627902E-03	-4.50439735E+00	-1.54272477E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.937500	-1.40342646E-03	+3.85531383E-03	-4.55471659E+00	-1.68097933E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
2.968750	-1.12378523E-03	+3.85481882E-03	-4.60945856E+00	-1.82622915E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.000000	-8.36707927E-04	+3.85479126E-03	-4.66885591E+00	-1.97943855E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.031250	-5.44026108E-04	+3.85522635E-03	-4.73317347E+00	-2.14171419E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.062500	-2.47607503E-04	+3.85611730E-03	-4.80271305E+00	-2.31433283E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02
3.093750	+5.06557841E-05	+3.85745536E-03	-4.87781927E+00	-2.49246534E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666035E-05	+6.49644016E-05	-5.11768003E-03	-1.26941116E-02


==> anc/otoc_to_plot_bosonic_M70_L1.1225_n4970_beta0.0050.dat <==
0.000000	+8.78833895E+02	+8.87122099E+02	+2.80798055E+00	+5.45758773E+01	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.100000	+7.41720985E+02	+1.10552013E+03	+6.58974911E+00	+2.10594940E+01	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.200000	+7.09059214E+02	+1.26838504E+03	+7.01987935E+00	+3.07796699E+00	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.300000	+7.17267196E+02	+1.39057011E+03	+7.20534251E+00	+1.47357492E+00	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.400000	+7.34784363E+02	+1.48581553E+03	+7.31459433E+00	+8.68346420E-01	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.500000	+7.44547305E+02	+1.54555024E+03	+7.37901179E+00	+5.35833647E-01	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.600000	+7.36068590E+02	+1.57205627E+03	+7.42176106E+00	+3.44284522E-01	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.700000	+7.06709432E+02	+1.56481018E+03	+7.44786870E+00	+2.09239803E-01	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.800000	+6.63679951E+02	+1.53539435E+03	+7.46360902E+00	+1.19252613E-01	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.900000	+6.12534083E+02	+1.49134700E+03	+7.47171922E+00	+8.64500333E-02	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
1.000000	+5.56729493E+02	+1.44364689E+03	+7.48089903E+00	+1.31331146E-01	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
1.100000	+5.00951280E+02	+1.40315312E+03	+7.49798545E+00	+2.49567003E-01	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
1.200000	+4.41674760E+02	+1.37398464E+03	+7.53081243E+00	+3.73515613E-01	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
1.300000	+3.85059497E+02	+1.35723990E+03	+7.57268857E+00	+4.34643933E-01	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
1.400000	+3.28097227E+02	+1.34507855E+03	+7.61774122E+00	+4.34955440E-01	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
1.500000	+2.76767033E+02	+1.33730596E+03	+7.65967966E+00	+4.01848897E-01	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
1.600000	+2.31033787E+02	+1.33312396E+03	+7.69811100E+00	+3.36151156E-01	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
1.700000	+1.93660038E+02	+1.32795063E+03	+7.72690989E+00	+2.61345983E-01	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
1.800000	+1.60097477E+02	+1.32132509E+03	+7.75038019E+00	+2.08422194E-01	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
1.900000	+1.32423373E+02	+1.31499554E+03	+7.76859433E+00	+1.55860545E-01	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.000000	+8.78833895E+02	+8.87122099E+02	+2.80798055E+00	+2.52145657E+02	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.010000	+8.54575061E+02	+9.09826756E+02	+4.70504619E+00	+1.27267472E+02	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.020000	+8.29293159E+02	+9.34948552E+02	+5.35332998E+00	+4.89957115E+01	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.030000	+8.10515721E+02	+9.57718817E+02	+5.68496042E+00	+2.78498230E+01	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.040000	+7.95482298E+02	+9.79895565E+02	+5.91032644E+00	+1.98043667E+01	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.050000	+7.82890734E+02	+1.00163440E+03	+6.08104775E+00	+1.56324158E+01	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.060000	+7.71406860E+02	+1.02350730E+03	+6.22297475E+00	+1.29050539E+01	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.070000	+7.61801662E+02	+1.04495870E+03	+6.33914883E+00	+1.06050126E+01	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.080000	+7.54113941E+02	+1.06577861E+03	+6.43507500E+00	+8.91707337E+00	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.090000	+7.47560051E+02	+1.08599880E+03	+6.51749030E+00	+7.73370546E+00	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.100000	+7.41720985E+02	+1.10552013E+03	+6.58974911E+00	+6.84682279E+00	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.110000	+7.36184190E+02	+1.12429061E+03	+6.65442675E+00	+6.13050173E+00	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.120000	+7.31217047E+02	+1.14247143E+03	+6.71235915E+00	+5.49987238E+00	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.130000	+7.26810315E+02	+1.16004389E+03	+6.76442420E+00	+4.95442766E+00	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.140000	+7.22950168E+02	+1.17704248E+03	+6.81144770E+00	+4.50883646E+00	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.150000	+7.19413784E+02	+1.19353061E+03	+6.85460093E+00	+4.12198752E+00	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.160000	+7.16294711E+02	+1.20940865E+03	+6.89388745E+00	+3.75510043E+00	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.170000	+7.13731653E+02	+1.22482679E+03	+6.92970294E+00	+3.42626442E+00	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.180000	+7.11685586E+02	+1.23977497E+03	+6.96241274E+00	+3.13754224E+00	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.190000	+7.10091268E+02	+1.25428571E+03	+6.99245378E+00	+2.87066720E+00	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.000000	+8.78833895E+02	+8.87122099E+02	+2.80798055E+00	+8.04089419E+00	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.000500	+8.78710830E+02	+8.87262312E+02	+2.83925187E+00	+1.17044392E+02	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.001000	+8.78344418E+02	+8.87661764E+02	+2.92502494E+00	+2.08348758E+02	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.001500	+8.77745932E+02	+8.88278303E+02	+3.04760063E+00	+2.64334890E+02	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.002000	+8.76936950E+02	+8.89073392E+02	+3.18935983E+00	+2.89549812E+02	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.002500	+8.75946072E+02	+8.90015486E+02	+3.33715044E+00	+2.93305009E+02	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.003000	+8.74804373E+02	+8.91077541E+02	+3.48266484E+00	+2.84184683E+02	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.003500	+8.73542108E+02	+8.92235833E+02	+3.62133512E+00	+2.68378850E+02	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.004000	+8.72186979E+02	+8.93469721E+02	+3.75104369E+00	+2.49781741E+02	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.004500	+8.70763513E+02	+8.94761494E+02	+3.87111686E+00	+2.30619872E+02	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.005000	+8.69292998E+02	+8.96096066E+02	+3.98166356E+00	+2.12066035E+02	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.005500	+8.67793595E+02	+8.97460607E+02	+4.08318290E+00	+1.94684672E+02	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.006000	+8.66280417E+02	+8.98844210E+02	+4.17634823E+00	+1.78712285E+02	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.006500	+8.64765545E+02	+9.00237699E+02	+4.26189518E+00	+1.64216978E+02	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.007000	+8.63258081E+02	+9.01633534E+02	+4.34056521E+00	+1.51181126E+02	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.007500	+8.61764316E+02	+9.03025786E+02	+4.41307631E+00	+1.39540976E+02	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.008000	+8.60288056E+02	+9.04410077E+02	+4.48010619E+00	+1.29204803E+02	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.008500	+8.58831093E+02	+9.05783475E+02	+4.54228111E+00	+1.20062116E+02	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.009000	+8.57393782E+02	+9.07144313E+02	+4.60016830E+00	+1.11992762E+02	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01
0.009500	+8.55975528E+02	+9.08491990E+02	+4.65427387E+00	+1.04429523E+02	+1.11767546E+03	-3.82156515E+01	-2.92465368E+01	+5.13540728E-01	+4.86459272E-01	+1.11181651E+03	-3.81286970E+01	-2.91595727E+01


==> anc/otoc_to_plot_bosonic_M70_L1.1225_n4970_beta0.0100.dat <==
0.000000	+7.14789068E+02	+7.19055644E+02	+2.14395872E+00	+2.54299749E+01	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.250000	+7.00657253E+02	+1.03972000E+03	+6.51933237E+00	+9.57301430E+00	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.500000	+7.55180701E+02	+1.26666592E+03	+6.93046587E+00	+1.09621985E+00	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.750000	+7.31964162E+02	+1.31853598E+03	+7.06744230E+00	+3.71555074E-01	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
1.000000	+6.31255723E+02	+1.24716288E+03	+7.11624341E+00	+2.78202508E-01	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
1.250000	+4.98253027E+02	+1.17236509E+03	+7.20654355E+00	+4.48382423E-01	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
1.500000	+3.61863537E+02	+1.13255448E+03	+7.34043462E+00	+4.84721479E-01	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
1.750000	+2.52028153E+02	+1.11101800E+03	+7.44890429E+00	+3.73645622E-01	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
2.000000	+1.68228844E+02	+1.09723025E+03	+7.52725743E+00	+2.62961060E-01	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
2.250000	+1.08002901E+02	+1.08769431E+03	+7.58038482E+00	+1.79245697E-01	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
2.500000	+6.48033674E+01	+1.08090952E+03	+7.61688028E+00	+1.16080278E-01	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
2.750000	+3.16964364E+01	+1.06993179E+03	+7.63842496E+00	+5.00893753E-02	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
3.000000	+1.49363126E+01	+1.05681187E+03	+7.64192497E+00	+5.73286542E-03	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
3.250000	+9.39972339E+00	+1.05061538E+03	+7.64129139E+00	+3.15384926E-03	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
3.500000	+4.41293521E+00	+1.04793275E+03	+7.64350189E+00	-5.82971682E-03	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
3.750000	+3.17158525E+00	+1.04135666E+03	+7.63837653E+00	-2.17182467E-02	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
4.000000	-2.53135823E-01	+1.03199627E+03	+7.63264277E+00	-2.47861459E-02	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
4.250000	-7.67371964E-02	+1.02532144E+03	+7.62598346E+00	-1.94950408E-02	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
4.500000	-6.52103681E-01	+1.02158431E+03	+7.62289525E+00	-2.00890979E-02	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
4.750000	+3.62626783E-01	+1.01551269E+03	+7.61593891E+00	-3.55616124E-02	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.000000	+7.14789068E+02	+7.19055644E+02	+2.14395872E+00	+1.13250255E+02	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.025000	+7.04622525E+02	+7.40572663E+02	+4.27528012E+00	+5.72554569E+01	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.050000	+6.95875667E+02	+7.70583459E+02	+5.00673157E+00	+2.30640623E+01	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.075000	+6.90699160E+02	+8.04600889E+02	+5.42848323E+00	+1.40900362E+01	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.100000	+6.89005257E+02	+8.40127067E+02	+5.71123338E+00	+9.95855858E+00	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.125000	+6.88321112E+02	+8.75724600E+02	+5.92641116E+00	+7.71064986E+00	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.150000	+6.88596346E+02	+9.10805414E+02	+6.09676587E+00	+6.15541517E+00	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.175000	+6.89886071E+02	+9.44827732E+02	+6.23418192E+00	+4.99814823E+00	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.200000	+6.92370276E+02	+9.77665952E+02	+6.34667328E+00	+4.12435741E+00	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.225000	+6.95982064E+02	+1.00931071E+03	+6.44039979E+00	+3.45318182E+00	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.250000	+7.00657253E+02	+1.03972000E+03	+6.51933237E+00	+2.93156069E+00	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.275000	+7.06151347E+02	+1.06894370E+03	+6.58697783E+00	+2.53201857E+00	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.300000	+7.12123745E+02	+1.09694776E+03	+6.64593330E+00	+2.21721876E+00	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.325000	+7.18398572E+02	+1.12372453E+03	+6.69783876E+00	+1.95851197E+00	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.350000	+7.24773382E+02	+1.14918837E+03	+6.74385890E+00	+1.73647485E+00	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.375000	+7.31097725E+02	+1.17318854E+03	+6.78466251E+00	+1.54303758E+00	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.400000	+7.37188940E+02	+1.19564461E+03	+6.82101078E+00	+1.37143309E+00	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.425000	+7.42775153E+02	+1.21624441E+03	+6.85323416E+00	+1.21799532E+00	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.450000	+7.47674460E+02	+1.23491765E+03	+6.88191054E+00	+1.08247224E+00	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.475000	+7.51857989E+02	+1.25165927E+03	+6.90735777E+00	+9.53305992E-01	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.000000	+7.14789068E+02	+7.19055644E+02	+2.14395872E+00	+8.22435843E+00	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.001250	+7.14715998E+02	+7.19207185E+02	+2.19526408E+00	+7.38642082E+01	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.002500	+7.14500833E+02	+7.19632713E+02	+2.32861924E+00	+1.23614049E+02	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.003750	+7.14159897E+02	+7.20277388E+02	+2.50429920E+00	+1.44733518E+02	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.005000	+7.13721590E+02	+7.21090766E+02	+2.69045304E+00	+1.45972717E+02	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.006250	+7.13218336E+02	+7.22030066E+02	+2.86923099E+00	+1.37090089E+02	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.007500	+7.12678036E+02	+7.23059595E+02	+3.03317826E+00	+1.24614791E+02	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.008750	+7.12118551E+02	+7.24151165E+02	+3.18076797E+00	+1.12039965E+02	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.010000	+7.11547334E+02	+7.25284857E+02	+3.31327817E+00	+1.00860957E+02	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.011250	+7.10965391E+02	+7.26448864E+02	+3.43292036E+00	+9.14369894E+01	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.012500	+7.10372161E+02	+7.27637889E+02	+3.54187065E+00	+8.35858275E+01	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.013750	+7.09768694E+02	+7.28850547E+02	+3.64188493E+00	+7.69473007E+01	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.015000	+7.09158569E+02	+7.30086648E+02	+3.73423890E+00	+7.11733172E+01	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.016250	+7.08547288E+02	+7.31345247E+02	+3.81981822E+00	+6.60054221E+01	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.017500	+7.07941188E+02	+7.32623954E+02	+3.89925245E+00	+6.12905685E+01	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.018750	+7.07346336E+02	+7.33919384E+02	+3.97304465E+00	+5.69716008E+01	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.020000	+7.06767213E+02	+7.35228200E+02	+4.04168145E+00	+5.30553202E+01	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.021250	+7.06205939E+02	+7.36548026E+02	+4.10568295E+00	+4.95641490E+01	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.022500	+7.05662581E+02	+7.37877983E+02	+4.16559183E+00	+4.65065023E+01	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01
0.023750	+7.05135729E+02	+7.39218842E+02	+4.22194920E+00	+4.36652966E+01	+8.95003599E+02	-3.15991791E+01	-2.83236345E+01	+5.21847973E-01	+4.78152027E-01	+8.90400655E+02	-3.14984950E+01	-2.82680380E+01


==> anc/otoc_to_plot_bosonic_M70_L1.1225_n4970_beta0.0200.dat <==
0.000000	+5.11575677E+02	+5.13148646E+02	+1.14611241E+00	+1.46745502E+01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.500000	+6.02923967E+02	+8.37204416E+02	+6.14966608E+00	+5.33966449E+00	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
1.000000	+5.99383930E+02	+9.27258041E+02	+6.48577691E+00	+5.97431439E-01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
1.500000	+4.26078368E+02	+8.51870100E+02	+6.74709752E+00	+5.21865254E-01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
2.000000	+2.52284659E+02	+8.04807613E+02	+7.00764216E+00	+4.36596060E-01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
2.500000	+1.27466802E+02	+7.86350078E+02	+7.18369358E+00	+2.54953406E-01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
3.000000	+5.52457108E+01	+7.68222157E+02	+7.26259557E+00	+1.00807142E-01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
3.500000	+3.07274851E+01	+7.59494101E+02	+7.28450072E+00	+2.59569518E-02	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
4.000000	+1.76633524E+01	+7.49388774E+02	+7.28855252E+00	+2.11011232E-03	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
4.500000	+7.52235288E+00	+7.37828372E+02	+7.28661083E+00	-8.95962277E-03	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
5.000000	+3.44342412E+00	+7.28642144E+02	+7.27959289E+00	+2.28613325E-03	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
5.500000	-9.45673159E+00	+7.22520774E+02	+7.28889696E+00	+2.05360253E-02	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
6.000000	-1.91992356E+01	+7.21046155E+02	+7.30012892E+00	+1.20291299E-02	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
6.500000	-2.13884696E+01	+7.19447261E+02	+7.30092609E+00	-5.26553006E-03	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
7.000000	-2.05229636E+01	+7.15834886E+02	+7.29486339E+00	-1.73012554E-02	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
7.500000	-1.59142366E+01	+7.12214347E+02	+7.28362484E+00	-7.83384641E-03	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
8.000000	-1.52495472E+01	+7.15362324E+02	+7.28702954E+00	-1.24114925E-02	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
8.500000	-5.28171573E+00	+7.13865556E+02	+7.27121335E+00	-3.08219820E-02	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
9.000000	+2.83054576E+00	+7.11267012E+02	+7.25620756E+00	-1.52426241E-02	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
9.500000	+1.69395566E+00	+7.09962656E+02	+7.25597072E+00	+1.42952671E-02	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.000000	+5.11575677E+02	+5.13148646E+02	+1.14611241E+00	+6.12087010E+01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.050000	+5.12432126E+02	+5.28963812E+02	+3.49842607E+00	+3.28838454E+01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.100000	+5.15730669E+02	+5.57885520E+02	+4.43449695E+00	+1.45323249E+01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.150000	+5.21453404E+02	+5.92158057E+02	+4.95165856E+00	+8.58817974E+00	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.200000	+5.29369274E+02	+6.28870279E+02	+5.29331493E+00	+5.86352774E+00	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.250000	+5.39463556E+02	+6.66549573E+02	+5.53801134E+00	+4.28886982E+00	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.300000	+5.51466755E+02	+7.04255273E+02	+5.72220191E+00	+3.27880801E+00	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.350000	+5.64664618E+02	+7.41062998E+02	+5.86589214E+00	+2.58345722E+00	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.400000	+5.78192607E+02	+7.76021098E+02	+5.98054763E+00	+2.07653078E+00	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.450000	+5.91138196E+02	+8.08246871E+02	+6.07354522E+00	+1.69118447E+00	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.500000	+6.02923967E+02	+8.37204416E+02	+6.14966608E+00	+1.39453303E+00	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.550000	+6.13083154E+02	+8.62681083E+02	+6.21299852E+00	+1.16178266E+00	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.600000	+6.21280153E+02	+8.84423035E+02	+6.26584434E+00	+9.75650167E-01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.650000	+6.27060117E+02	+9.02237620E+02	+6.31056354E+00	+8.26377911E-01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.700000	+6.30228548E+02	+9.16040748E+02	+6.34848213E+00	+6.94448089E-01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.750000	+6.30942072E+02	+9.25908387E+02	+6.38000834E+00	+5.77763765E-01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.800000	+6.29174321E+02	+9.31986072E+02	+6.40625851E+00	+4.90164400E-01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.850000	+6.24848797E+02	+9.34633517E+02	+6.42902478E+00	+4.26028137E-01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.900000	+6.18452878E+02	+9.34444008E+02	+6.44886132E+00	+3.81762197E-01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.950000	+6.10036732E+02	+9.31876505E+02	+6.46720100E+00	+3.51824988E-01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.000000	+5.11575677E+02	+5.13148646E+02	+1.14611241E+00	+4.21274335E+00	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.002500	+5.11576863E+02	+5.13231723E+02	+1.19686329E+00	+3.63879556E+01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.005000	+5.11582633E+02	+5.13469476E+02	+1.32805219E+00	+6.04599708E+01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.007500	+5.11597975E+02	+5.13836945E+02	+1.49916314E+00	+7.03240311E+01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.010000	+5.11625084E+02	+5.14306983E+02	+1.67967235E+00	+7.12037072E+01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.012500	+5.11660566E+02	+5.14856995E+02	+1.85518168E+00	+6.82624673E+01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.015000	+5.11700224E+02	+5.15473100E+02	+2.02098468E+00	+6.41391635E+01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.017500	+5.11743316E+02	+5.16148272E+02	+2.17587749E+00	+5.97370945E+01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.020000	+5.11791206E+02	+5.16877366E+02	+2.31967015E+00	+5.54259395E+01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.022500	+5.11843873E+02	+5.17655497E+02	+2.45300719E+00	+5.15430520E+01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.025000	+5.11898433E+02	+5.18479772E+02	+2.57738541E+00	+4.82948739E+01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.027500	+5.11950702E+02	+5.19349625E+02	+2.69448156E+00	+4.55963727E+01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.030000	+5.11998104E+02	+5.20264677E+02	+2.80536728E+00	+4.31810181E+01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.032500	+5.12041234E+02	+5.21223183E+02	+2.91038665E+00	+4.08476745E+01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.035000	+5.12082784E+02	+5.22222484E+02	+3.00960565E+00	+3.85562431E+01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.037500	+5.12125896E+02	+5.23260087E+02	+3.10316787E+00	+3.63474781E+01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.040000	+5.12173535E+02	+5.24334070E+02	+3.19134304E+00	+3.42615420E+01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.042500	+5.12228111E+02	+5.25442792E+02	+3.27447558E+00	+3.23328971E+01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.045000	+5.12290418E+02	+5.26584711E+02	+3.35300753E+00	+3.06015152E+01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01
0.047500	+5.12359076E+02	+5.27758591E+02	+3.42748315E+00	+2.89789848E+01	+6.10922526E+02	-2.16478019E+01	-2.82209959E+01	+5.37549656E-01	+4.62450344E-01	+6.06054817E+02	-2.14968263E+01	-2.81927577E+01


==> anc/otoc_to_plot_bosonic_M70_L1.1225_n4970_beta0.0500.dat <==
0.000000	+2.40970933E+02	+2.41486463E+02	+3.05870942E-02	+1.25347911E+01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
0.500000	+2.84926330E+02	+3.25980505E+02	+4.40803972E+00	+4.97501943E+00	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
1.000000	+3.42629826E+02	+4.17253615E+02	+5.00560653E+00	+9.63203486E-01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
1.500000	+3.34292110E+02	+4.41857186E+02	+5.37124320E+00	+6.92653899E-01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
2.000000	+2.76166303E+02	+4.25340278E+02	+5.69826042E+00	+6.48503201E-01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
2.500000	+1.99462220E+02	+4.05199337E+02	+6.01974640E+00	+5.43513492E-01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
3.000000	+1.33305211E+02	+3.90189754E+02	+6.24177392E+00	+3.34049772E-01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
3.500000	+9.32631191E+01	+3.80598180E+02	+6.35379618E+00	+1.77478194E-01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
4.000000	+6.75033324E+01	+3.74275372E+02	+6.41925211E+00	+1.02766521E-01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
4.500000	+4.76179497E+01	+3.66052040E+02	+6.45656270E+00	+3.84781664E-02	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
5.000000	+3.76505733E+01	+3.56456678E+02	+6.45773028E+00	+2.12604618E-02	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
5.500000	+2.28366236E+01	+3.48113250E+02	+6.47782316E+00	+4.45821631E-02	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
6.000000	+1.08565096E+01	+3.44197266E+02	+6.50231244E+00	+3.72949673E-02	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
6.500000	+5.26344632E+00	+3.42900308E+02	+6.51511813E+00	+1.84087860E-02	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
7.000000	+4.16868216E+00	+3.43702668E+02	+6.52072123E+00	+1.99296512E-02	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
7.500000	+1.36121980E+00	+3.45794568E+02	+6.53504778E+00	+2.51623256E-02	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
8.000000	+8.81856153E-01	+3.49067700E+02	+6.54588355E+00	+5.09266072E-04	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
8.500000	+7.20504262E+00	+3.51813843E+02	+6.53555704E+00	-1.65467062E-02	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
9.000000	+1.16219402E+01	+3.54093859E+02	+6.52933685E+00	+8.92997946E-04	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
9.500000	+1.19704191E+01	+3.56887092E+02	+6.53645004E+00	+2.75597822E-02	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
0.000000	+2.40970933E+02	+2.41486463E+02	+3.05870942E-02	+2.56222118E+01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
0.100000	+2.44672616E+02	+2.48802623E+02	+2.11142619E+00	+1.59945702E+01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
0.200000	+2.50970911E+02	+2.63604436E+02	+3.22950113E+00	+8.47461202E+00	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
0.300000	+2.59884538E+02	+2.82377476E+02	+3.80634860E+00	+4.67163204E+00	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
0.400000	+2.71531523E+02	+3.03690138E+02	+4.16382754E+00	+3.00845560E+00	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
0.500000	+2.84926330E+02	+3.25980505E+02	+4.40803972E+00	+2.11074676E+00	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
0.600000	+2.98857745E+02	+3.47907231E+02	+4.58597689E+00	+1.57172698E+00	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
0.700000	+3.12447379E+02	+3.68665432E+02	+4.72238511E+00	+1.22911360E+00	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
0.800000	+3.24808012E+02	+3.87526259E+02	+4.83179961E+00	+1.00760044E+00	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
0.900000	+3.35070642E+02	+4.03839983E+02	+4.92390520E+00	+8.69034557E-01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
1.000000	+3.42629826E+02	+4.17253615E+02	+5.00560653E+00	+7.90393468E-01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
1.100000	+3.47084761E+02	+4.27631427E+02	+5.08198390E+00	+7.54945744E-01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
1.200000	+3.48233098E+02	+4.35019373E+02	+5.15659567E+00	+7.43316220E-01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
1.300000	+3.46169425E+02	+4.39626287E+02	+5.23064714E+00	+7.31557841E-01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
1.400000	+3.41312216E+02	+4.41772259E+02	+5.30290724E+00	+7.02980319E-01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
1.500000	+3.34292110E+02	+4.41857186E+02	+5.37124320E+00	+6.62779181E-01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
1.600000	+3.25602007E+02	+4.40301534E+02	+5.43546308E+00	+6.35123407E-01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
1.700000	+3.15378113E+02	+4.37512345E+02	+5.49826788E+00	+6.36927110E-01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
1.800000	+3.03591960E+02	+4.33873958E+02	+5.56284850E+00	+6.58539776E-01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
1.900000	+2.90404988E+02	+4.29732680E+02	+5.62997584E+00	+6.84006990E-01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
0.000000	+2.40970933E+02	+2.41486463E+02	+3.05870942E-02	+1.75586884E-01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
0.005000	+2.40988259E+02	+2.41512513E+02	+4.73668062E-02	+6.53629795E+00	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
0.010000	+2.41039333E+02	+2.41589685E+02	+9.59500736E-02	+1.24424393E+01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
0.015000	+2.41121465E+02	+2.41715180E+02	+1.71791199E-01	+1.73413085E+01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
0.020000	+2.41230835E+02	+2.41885400E+02	+2.69363158E-01	+2.11529293E+01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
0.025000	+2.41363486E+02	+2.42097060E+02	+3.83320492E-01	+2.39350824E+01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
0.030000	+2.41515829E+02	+2.42347405E+02	+5.08713982E-01	+2.57720630E+01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
0.035000	+2.41684798E+02	+2.42634026E+02	+6.41041122E-01	+2.67603416E+01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
0.040000	+2.41867974E+02	+2.42954701E+02	+7.76317398E-01	+2.70339709E+01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
0.045000	+2.42063431E+02	+2.43307309E+02	+9.11380831E-01	+2.67767354E+01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
0.050000	+2.42269388E+02	+2.43689786E+02	+1.04408475E+00	+2.61711931E+01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
0.055000	+2.42484232E+02	+2.44100218E+02	+1.17309276E+00	+2.53476236E+01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
0.060000	+2.42706643E+02	+2.44536822E+02	+1.29756099E+00	+2.43923580E+01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
0.065000	+2.42935507E+02	+2.44997905E+02	+1.41701634E+00	+2.33691779E+01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
0.070000	+2.43169971E+02	+2.45481953E+02	+1.53125277E+00	+2.23210435E+01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
0.075000	+2.43409473E+02	+2.45987643E+02	+1.64022678E+00	+2.12773947E+01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
0.080000	+2.43653584E+02	+2.46513750E+02	+1.74402671E+00	+2.02597730E+01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
0.085000	+2.43901995E+02	+2.47059169E+02	+1.84282451E+00	+1.92803911E+01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
0.090000	+2.44154611E+02	+2.47622976E+02	+1.93683063E+00	+1.83451498E+01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
0.095000	+2.44411490E+02	+2.48204382E+02	+2.02627600E+00	+1.74330021E+01	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
10.000000	+8.89132487E+00	+3.58482042E+02	+6.54991027E+00	-2.83889972E-02	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
11.000000	+9.91369027E+00	+3.50846639E+02	+6.52483301E+00	-2.17655299E-02	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
12.000000	+1.16242489E+01	+3.46323386E+02	+6.50637921E+00	-1.41869161E-02	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
13.000000	+7.24540877E+00	+3.38640732E+02	+6.49645917E+00	-1.05706552E-02	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
14.000000	+5.26716269E+00	+3.32964595E+02	+6.48523790E+00	+1.34467091E-02	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
15.000000	-1.57108383E+00	+3.38857516E+02	+6.52335259E+00	+2.81045734E-02	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
16.000000	-5.43272276E+00	+3.41211815E+02	+6.54144705E+00	+8.26707450E-03	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
17.000000	-3.34329682E+00	+3.42760791E+02	+6.53988674E+00	+8.24651527E-03	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
18.000000	-1.78983446E+00	+3.50619329E+02	+6.55794008E+00	+1.44932130E-02	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
19.000000	-9.56663162E+00	+3.46716592E+02	+6.56887317E+00	-2.63562109E-03	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
20.000000	-2.01976029E+01	+3.30358814E+02	+6.55266884E+00	-2.10556332E-02	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
21.000000	-1.15706585E+01	+3.30020548E+02	+6.52676190E+00	-9.80809170E-03	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
22.000000	-1.53440635E+00	+3.42212439E+02	+6.53305265E+00	+9.97970882E-03	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
23.000000	-3.29750379E+00	+3.45180161E+02	+6.54672132E+00	-1.21997834E-02	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
24.000000	+4.55462684E+00	+3.40015694E+02	+6.50865309E+00	-9.26023913E-03	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
25.000000	-1.47061785E+00	+3.40612472E+02	+6.52820084E+00	-5.93163193E-03	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
26.000000	+7.73349441E+00	+3.39238411E+02	+6.49678982E+00	-1.12159173E-03	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
27.000000	+2.75233737E+00	+3.44068932E+02	+6.52595766E+00	+1.00464215E-02	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
28.000000	+3.36855816E+00	+3.41601719E+02	+6.51688266E+00	-2.39052530E-02	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01
29.000000	+6.93704535E+00	+3.32319076E+02	+6.47814715E+00	-5.35657734E-02	+2.65317705E+02	-9.92282123E+00	-2.67381321E+01	+5.77022959E-01	+4.22977041E-01	+2.56562375E+02	-9.60262646E+00	-2.67179377E+01


==> anc/otoc_to_plot_bosonic_M70_L1.1225_n4970_beta0.1000.dat <==
0.000000	+1.07889342E+02	+1.08247033E+02	-3.34938778E-01	+7.68925616E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.500000	+1.27451739E+02	+1.33578666E+02	+2.50584044E+00	+3.67386070E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
1.000000	+1.59970306E+02	+1.74064667E+02	+3.33892192E+00	+1.41179900E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
1.500000	+1.80364198E+02	+2.05505004E+02	+3.91763944E+00	+1.03631503E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
2.000000	+1.79964042E+02	+2.19693375E+02	+4.37523695E+00	+8.66676697E-01	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
2.500000	+1.60544578E+02	+2.20354344E+02	+4.78431614E+00	+7.13337002E-01	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
3.000000	+1.32731281E+02	+2.13810507E+02	+5.08857396E+00	+4.88692793E-01	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
3.500000	+1.07197387E+02	+2.04698300E+02	+5.27300893E+00	+3.04375155E-01	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
4.000000	+8.55510932E+01	+1.95476491E+02	+5.39294911E+00	+1.96867401E-01	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
4.500000	+6.65363207E+01	+1.85251735E+02	+5.46987633E+00	+1.01126443E-01	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
5.000000	+5.27457865E+01	+1.74369063E+02	+5.49407555E+00	+5.03479367E-02	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
5.500000	+4.01010767E+01	+1.64946591E+02	+5.52022427E+00	+5.03193125E-02	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
6.000000	+3.11481490E+01	+1.59048018E+02	+5.54439487E+00	+3.98284037E-02	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
6.500000	+2.71072381E+01	+1.57025499E+02	+5.56005267E+00	+4.20167426E-02	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
7.000000	+2.53568289E+01	+1.58745129E+02	+5.58641161E+00	+7.99883158E-02	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
7.500000	+2.25293450E+01	+1.63266472E+02	+5.64004099E+00	+1.05565156E-01	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
8.000000	+2.13443584E+01	+1.69583914E+02	+5.69197676E+00	+8.19801174E-02	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
8.500000	+2.34810719E+01	+1.76241967E+02	+5.72202110E+00	+5.37321212E-02	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
9.000000	+2.52976548E+01	+1.81720315E+02	+5.74570889E+00	+4.41884459E-02	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
9.500000	+2.58102485E+01	+1.85472774E+02	+5.76620955E+00	+3.78142110E-02	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.000000	+1.07889342E+02	+1.08247033E+02	-3.34938778E-01	+2.85900057E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.100000	+1.09393451E+02	+1.09986659E+02	+1.70936955E-01	+7.25851408E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.200000	+1.12478578E+02	+1.14006054E+02	+1.11676404E+00	+7.96128880E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.300000	+1.16576978E+02	+1.19492496E+02	+1.76319471E+00	+5.40077956E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.400000	+1.21618063E+02	+1.26116692E+02	+2.19691995E+00	+3.71322862E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.500000	+1.27451739E+02	+1.33578666E+02	+2.50584044E+00	+2.70921812E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.600000	+1.33807122E+02	+1.41541046E+02	+2.73876357E+00	+2.08923660E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.700000	+1.40433388E+02	+1.49738283E+02	+2.92368776E+00	+1.69602665E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.800000	+1.47143626E+02	+1.58000753E+02	+3.07796890E+00	+1.44903107E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.900000	+1.53734230E+02	+1.66167138E+02	+3.21349397E+00	+1.30476510E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
1.000000	+1.59970306E+02	+1.74064667E+02	+3.33892192E+00	+1.23294720E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
1.100000	+1.65640020E+02	+1.81549835E+02	+3.46008341E+00	+1.20439295E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
1.200000	+1.70580196E+02	+1.88513389E+02	+3.57980051E+00	+1.18875584E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
1.300000	+1.74687286E+02	+1.94867193E+02	+3.69783458E+00	+1.15864618E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
1.400000	+1.77934840E+02	+2.00544620E+02	+3.81152975E+00	+1.09902429E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
1.500000	+1.80364198E+02	+2.05505004E+02	+3.91763944E+00	+1.01755649E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
1.600000	+1.82019403E+02	+2.09732188E+02	+4.01504105E+00	+9.44077766E-01	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
1.700000	+1.82867316E+02	+2.13232838E+02	+4.10645499E+00	+9.06841088E-01	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
1.800000	+1.82808640E+02	+2.16032294E+02	+4.19640926E+00	+9.01105362E-01	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
1.900000	+1.81807944E+02	+2.18170112E+02	+4.28667606E+00	+9.04230623E-01	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.000000	+1.07889342E+02	+1.08247033E+02	-3.34938778E-01	-9.89521167E-03	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.005000	+1.07894327E+02	+1.08252152E+02	-3.34563569E-01	+1.59978651E-01	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.010000	+1.07909204E+02	+1.08267468E+02	-3.33338992E-01	+3.57788603E-01	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.015000	+1.07933753E+02	+1.08292861E+02	-3.30985683E-01	+6.25184339E-01	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.020000	+1.07967627E+02	+1.08328138E+02	-3.27087148E-01	+9.84333336E-01	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.025000	+1.08010383E+02	+1.08373043E+02	-3.21142350E-01	+1.44685725E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.030000	+1.08061515E+02	+1.08427279E+02	-3.12618576E-01	+2.01397498E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.035000	+1.08120487E+02	+1.08490524E+02	-3.01002600E-01	+2.67702218E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.040000	+1.08186752E+02	+1.08562441E+02	-2.85848354E-01	+3.41859080E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.045000	+1.08259778E+02	+1.08642685E+02	-2.66816692E-01	+4.21456193E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.050000	+1.08339055E+02	+1.08730915E+02	-2.43702735E-01	+5.03684092E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.055000	+1.08424107E+02	+1.08826794E+02	-2.16448283E-01	+5.85635315E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.060000	+1.08514505E+02	+1.08930000E+02	-1.85139203E-01	+6.64582781E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.065000	+1.08609864E+02	+1.09040222E+02	-1.49990005E-01	+7.38199267E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.070000	+1.08709847E+02	+1.09157173E+02	-1.11319276E-01	+8.04700316E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.075000	+1.08814164E+02	+1.09280584E+02	-6.95199734E-02	+8.62900189E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.080000	+1.08922569E+02	+1.09410210E+02	-2.50292574E-02	+9.12182412E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.085000	+1.09034856E+02	+1.09545824E+02	+2.16982679E-02	+9.52423285E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.090000	+1.09150855E+02	+1.09687224E+02	+7.02130712E-02	+9.83908574E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.095000	+1.09270426E+02	+1.09834224E+02	+1.20089125E-01	+1.01113359E+01	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.200000	+1.12478578E+02	+1.14006054E+02	+1.11676404E+00	+7.94216359E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.195000	+1.12299166E+02	+1.13766561E+02	+1.07663586E+00	+8.10910918E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.190000	+1.12122200E+02	+1.13530701E+02	+1.03567295E+00	+8.27648251E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.185000	+1.11947694E+02	+1.13298530E+02	+9.93871031E-01	+8.44452771E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.180000	+1.11775668E+02	+1.13070111E+02	+9.51227670E-01	+8.61281344E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.175000	+1.11606147E+02	+1.12845508E+02	+9.07742897E-01	+8.78081210E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.170000	+1.11439160E+02	+1.12624788E+02	+8.63419549E-01	+8.94799091E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.165000	+1.11274742E+02	+1.12408022E+02	+8.18262988E-01	+9.11384361E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.160000	+1.11112933E+02	+1.12195283E+02	+7.72281112E-01	+9.27775382E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.155000	+1.10953780E+02	+1.11986647E+02	+7.25485450E-01	+9.43880291E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.150000	+1.10797330E+02	+1.11782192E+02	+6.77893083E-01	+9.59568277E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.145000	+1.10643636E+02	+1.11581999E+02	+6.29528622E-01	+9.74671230E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.140000	+1.10492750E+02	+1.11386149E+02	+5.80425960E-01	+9.88979324E+00	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.135000	+1.10344726E+02	+1.11194728E+02	+5.30630690E-01	+1.00221931E+01	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.130000	+1.10199621E+02	+1.11007823E+02	+4.80204029E-01	+1.01403188E+01	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.125000	+1.10057489E+02	+1.10825524E+02	+4.29227501E-01	+1.02396900E+01	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.120000	+1.09918387E+02	+1.10647927E+02	+3.77807129E-01	+1.03149716E+01	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.115000	+1.09782370E+02	+1.10475131E+02	+3.26077785E-01	+1.03598251E+01	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.110000	+1.09649499E+02	+1.10307243E+02	+2.74208878E-01	+1.03667390E+01	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01
0.105000	+1.09519836E+02	+1.10144378E+02	+2.22410395E-01	+1.03526540E+01	+1.19180078E+02	-5.28153109E+00	-2.25654411E+01	+6.18895221E-01	+3.81104779E-01	+1.07797117E+02	-4.78304506E+00	-2.25373408E+01


==> anc/otoc_to_plot_bosonic_M70_L1.1225_n4970_beta0.2000.dat <==
0.000000	+3.65941867E+01	+3.68527992E+01	-6.59277028E-01	+1.87015660E+00	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
1.000000	+5.66262743E+01	+5.82359606E+01	+1.16918651E+00	+1.78677048E+00	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
2.000000	+7.62290796E+01	+8.54466986E+01	+2.91426394E+00	+1.32323047E+00	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
3.000000	+7.31729337E+01	+9.58760064E+01	+3.81564746E+00	+6.33693993E-01	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
4.000000	+5.43229985E+01	+8.70599595E+01	+4.18165193E+00	+2.24970058E-01	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
5.000000	+3.36029952E+01	+6.92063686E+01	+4.26558757E+00	+5.19024695E-02	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
6.000000	+2.03168299E+01	+5.66346919E+01	+4.28545687E+00	+3.33305641E-02	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
7.000000	+1.84117188E+01	+5.64693462E+01	+4.33224870E+00	+1.19895099E-01	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
8.000000	+1.93138599E+01	+6.54732258E+01	+4.52524706E+00	+1.74167603E-01	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
9.000000	+2.19049974E+01	+7.58215067E+01	+4.68058391E+00	+1.20602660E-01	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
10.000000	+2.11221351E+01	+7.98729606E+01	+4.76645238E+00	+5.08887408E-02	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
11.000000	+1.59191376E+01	+7.56121046E+01	+4.78236139E+00	-2.37397548E-03	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
12.000000	+9.74476827E+00	+6.82173088E+01	+4.76170443E+00	-2.34791820E-02	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
13.000000	+4.54917738E+00	+6.15038562E+01	+4.73540302E+00	-1.63701028E-03	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
14.000000	+1.02351641E+00	+5.93049297E+01	+4.75843041E+00	+3.98671067E-02	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
15.000000	+1.05593257E+00	+6.27378032E+01	+4.81513724E+00	+7.30928324E-02	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
16.000000	+8.22170655E-01	+6.82777229E+01	+4.90461608E+00	+8.18348950E-02	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
17.000000	+2.19906273E-01	+7.28703754E+01	+4.97880703E+00	+4.72712021E-02	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
18.000000	-5.86201290E-01	+7.35579583E+01	+4.99915848E+00	-1.25963222E-02	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
19.000000	-1.80793038E+00	+6.90351434E+01	+4.95361438E+00	-7.84918735E-02	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
0.000000	+3.65941867E+01	+3.68527992E+01	-6.59277028E-01	-1.93991413E+00	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
0.100000	+3.70381812E+01	+3.72715027E+01	-7.62190834E-01	-1.18361997E-01	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
0.200000	+3.80871150E+01	+3.83396775E+01	-6.82949427E-01	+1.55448049E+00	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
0.300000	+3.95584106E+01	+3.98768122E+01	-4.51294735E-01	+2.52762448E+00	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
0.400000	+4.13883573E+01	+4.18070694E+01	-1.77424531E-01	+2.68246105E+00	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
0.500000	+4.35308611E+01	+4.40753272E+01	+8.51974747E-02	+2.50969794E+00	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
0.600000	+4.59224873E+01	+4.66141671E+01	+3.24515056E-01	+2.30041614E+00	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
0.700000	+4.84872865E+01	+4.93498328E+01	+5.45280703E-01	+2.15539833E+00	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
0.800000	+5.11592068E+01	+5.22236454E+01	+7.55594722E-01	+2.08394159E+00	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
0.900000	+5.38883834E+01	+5.51969363E+01	+9.62069020E-01	+2.06795896E+00	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
1.000000	+5.66262743E+01	+5.82359606E+01	+1.16918651E+00	+2.08452772E+00	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
1.100000	+5.93169235E+01	+6.13023374E+01	+1.37897456E+00	+2.10355096E+00	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
1.200000	+6.19068271E+01	+6.43584483E+01	+1.58989671E+00	+2.08967452E+00	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
1.300000	+6.43577148E+01	+6.73732046E+01	+1.79690947E+00	+2.01896533E+00	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
1.400000	+6.66495211E+01	+7.03208093E+01	+1.99368977E+00	+1.89413863E+00	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
1.500000	+6.87736443E+01	+7.31779825E+01	+2.17573719E+00	+1.74419727E+00	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
1.600000	+7.07197068E+01	+7.59234700E+01	+2.34252923E+00	+1.60784110E+00	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
1.700000	+7.24637192E+01	+7.85385749E+01	+2.49730541E+00	+1.50746232E+00	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
1.800000	+7.39721612E+01	+8.10069982E+01	+2.64402169E+00	+1.43167164E+00	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
1.900000	+7.52251193E+01	+8.33140178E+01	+2.78363974E+00	+1.36068940E+00	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
0.000000	+3.65941867E+01	+3.68527992E+01	-6.59277028E-01	-1.77441589E-03	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
0.005000	+3.65954712E+01	+3.68539249E+01	-6.59891564E-01	-2.44040289E-01	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
0.010000	+3.65993165E+01	+3.68572987E+01	-6.61717431E-01	-4.81063059E-01	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
0.015000	+3.66056983E+01	+3.68629116E+01	-6.64702195E-01	-7.04365052E-01	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
0.020000	+3.66145772E+01	+3.68707487E+01	-6.68761081E-01	-9.07847558E-01	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
0.025000	+3.66259005E+01	+3.68807893E+01	-6.73780671E-01	-1.08626313E+00	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
0.030000	+3.66396041E+01	+3.68930080E+01	-6.79623712E-01	-1.23540580E+00	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
0.035000	+3.66556152E+01	+3.69073745E+01	-6.86134729E-01	-1.35223854E+00	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
0.040000	+3.66738545E+01	+3.69238548E+01	-6.93146098E-01	-1.43495676E+00	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
0.045000	+3.66942392E+01	+3.69424116E+01	-7.00484296E-01	-1.48298977E+00	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
0.050000	+3.67166848E+01	+3.69630049E+01	-7.07975995E-01	-1.49694418E+00	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
0.055000	+3.67411078E+01	+3.69855929E+01	-7.15453738E-01	-1.47849510E+00	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
0.060000	+3.67674272E+01	+3.70101323E+01	-7.22760946E-01	-1.43023271E+00	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
0.065000	+3.67955660E+01	+3.70365793E+01	-7.29756065E-01	-1.35547415E+00	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
0.070000	+3.68254523E+01	+3.70648898E+01	-7.36315688E-01	-1.25805239E+00	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
0.075000	+3.68570198E+01	+3.70950200E+01	-7.42336589E-01	-1.14209502E+00	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
0.080000	+3.68902085E+01	+3.71269270E+01	-7.47736638E-01	-1.01180682E+00	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
0.085000	+3.69249644E+01	+3.71605686E+01	-7.52454657E-01	-8.71268933E-01	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
0.090000	+3.69612393E+01	+3.71959043E+01	-7.56449328E-01	-7.24266088E-01	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01
0.095000	+3.69989908E+01	+3.72328948E+01	-7.59697318E-01	-5.74930138E-01	+4.32488903E+01	-2.89424916E+00	-1.49430432E+01	+6.61354351E-01	+3.38645649E-01	+3.45757045E+01	-2.32146705E+00	-1.48939027E+01


==> anc/otoc_to_plot_bosonic_M70_L1.1225_n4970_beta0.5000.dat <==
0.000000	+4.66420689E+00	+4.86588257E+00	-9.07947217E-01	+1.38807991E+00	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
2.000000	+1.19618675E+01	+1.37335204E+01	+1.26506009E+00	+7.84927398E-01	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
4.000000	+7.30467707E+00	+1.19628123E+01	+2.23176237E+00	+2.59594807E-01	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
6.000000	+3.31516742E+00	+8.31944037E+00	+2.30343932E+00	+1.29236157E-01	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
8.000000	+2.83405438E+00	+1.06452639E+01	+2.74870700E+00	+1.27740812E-01	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
10.000000	+2.51324203E+00	+1.08548449E+01	+2.81440257E+00	+3.74680687E-02	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
12.000000	+6.86085416E-01	+9.76025705E+00	+2.89857928E+00	+3.50604536E-02	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
14.000000	-3.60931663E-01	+9.23651606E+00	+2.95464438E+00	+3.12429502E-02	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
16.000000	-1.93614744E-01	+1.00884789E+01	+3.02355108E+00	+9.38310058E-03	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
18.000000	-4.10309602E-01	+9.55419863E+00	+2.99217678E+00	+2.32947451E-02	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
20.000000	-1.37711042E+00	+9.90911369E+00	+3.11673006E+00	-1.58625706E-02	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
22.000000	-1.27238226E+00	+8.07951577E+00	+2.92872650E+00	+1.65243117E-02	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
24.000000	-1.63062978E+00	+1.04267888E+01	+3.18282730E+00	+3.61083193E-02	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
26.000000	-1.89592651E+00	+8.90911247E+00	+3.07315978E+00	-1.15708885E-02	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
28.000000	-1.77879603E+00	+9.73327995E+00	+3.13654375E+00	-8.71010731E-03	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
30.000000	-1.39015107E+00	+9.04491810E+00	+3.03831935E+00	-2.53091291E-02	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
32.000000	-1.46229089E+00	+8.94139393E+00	+3.03530723E+00	-1.07711225E-02	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
34.000000	-5.26225852E-01	+9.46880124E+00	+2.99523486E+00	-2.56941664E-02	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
36.000000	-8.98409676E-01	+8.48913135E+00	+2.93253057E+00	-1.67589358E-02	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
38.000000	-2.28346167E-01	+9.11862111E+00	+2.92819912E+00	+1.24274839E-02	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
0.000000	+4.66420689E+00	+4.86588257E+00	-9.07947217E-01	-4.13207472E-01	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
0.100000	+4.74289094E+00	+4.93052437E+00	-9.80117887E-01	-1.03020592E+00	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
0.200000	+4.94773036E+00	+5.11185395E+00	-1.11398840E+00	-1.18158918E+00	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
0.300000	+5.23777428E+00	+5.38591644E+00	-1.21643572E+00	-7.90884903E-01	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
0.400000	+5.59432605E+00	+5.73443814E+00	-1.27216538E+00	-3.58400816E-01	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
0.500000	+6.00815465E+00	+6.14604961E+00	-1.28811589E+00	+2.77509488E-02	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
0.600000	+6.47032627E+00	+6.61121817E+00	-1.26661519E+00	+4.24363571E-01	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
0.700000	+6.96896514E+00	+7.11907463E+00	-1.20324317E+00	+8.77127212E-01	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
0.800000	+7.48967166E+00	+7.65758002E+00	-1.09118975E+00	+1.37080322E+00	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
0.900000	+8.01816634E+00	+8.21562427E+00	-9.29082527E-01	+1.82554648E+00	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
1.000000	+8.54274137E+00	+8.78464215E+00	-7.26080453E-01	+2.15281143E+00	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
1.100000	+9.05449942E+00	+9.35821384E+00	-4.98520242E-01	+2.31898578E+00	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
1.200000	+9.54573877E+00	+9.93038530E+00	-2.62283297E-01	+2.35046900E+00	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
1.300000	+1.00086376E+01	+1.04946245E+01	-2.84264424E-02	+2.29551855E+00	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
1.400000	+1.04353913E+01	+1.10441539E+01	+1.96820413E-01	+2.19501378E+00	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
1.500000	+1.08189256E+01	+1.15727688E+01	+4.10576314E-01	+2.07509871E+00	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
1.600000	+1.11532478E+01	+1.20751584E+01	+6.11840156E-01	+1.94674564E+00	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
1.700000	+1.14339761E+01	+1.25466636E+01	+7.99925443E-01	+1.80659543E+00	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
1.800000	+1.16597839E+01	+1.29829297E+01	+9.73159242E-01	+1.64492018E+00	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00
1.900000	+1.18336615E+01	+1.33798027E+01	+1.12890948E+00	+1.47008455E+00	+6.34368784E+00	-1.29138648E+00	-4.91230778E+00	+7.28923129E-01	+2.71076871E-01	+4.25752416E+00	-8.87927112E-01	-4.79490275E+00


==> anc/otoc_to_plot_bosonic_M70_L1.1225_n4970_beta1.0000.dat <==
0.000000	+7.04597737E-01	+8.86389893E-01	-1.01174406E+00	+6.72638197E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
2.500000	+1.66072182E+00	+2.33831453E+00	+3.03938277E-01	+3.79907676E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
5.000000	+3.23905218E-01	+1.53878744E+00	+8.87794315E-01	+1.54307786E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
7.500000	+1.45662020E-01	+1.61135774E+00	+1.07547721E+00	+1.09865727E-02	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
10.000000	+1.20321058E-01	+1.40380729E+00	+9.42727179E-01	+3.78222079E-02	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
12.500000	-1.22957926E-02	+1.75852128E+00	+1.26458824E+00	+7.41364753E-02	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
15.000000	-2.42755813E-01	+1.61666003E+00	+1.31340956E+00	+1.09989156E-02	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
17.500000	-3.28546758E-01	+1.54238326E+00	+1.31958282E+00	+4.08062396E-02	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
20.000000	-3.99208021E-01	+1.88106133E+00	+1.51744075E+00	-4.91132911E-02	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
22.500000	-2.67061795E-01	+1.19649434E+00	+1.07401637E+00	+3.84150207E-02	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
25.000000	-9.85620026E-01	+1.77752263E+00	+1.70951586E+00	+1.67815005E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
27.500000	-1.24478903E+00	+2.14220974E+00	+1.91309139E+00	-5.35143176E-02	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
30.000000	-4.69097140E-01	+1.64535784E+00	+1.44194427E+00	-1.64433595E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
32.500000	-1.29416260E-01	+1.35909466E+00	+1.09092342E+00	-3.49409522E-02	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
35.000000	-1.39558194E-01	+1.63596001E+00	+1.26723951E+00	+4.22534578E-02	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
37.500000	-2.14866080E-01	+1.62380583E+00	+1.30219071E+00	-2.99825457E-02	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
40.000000	-7.45127224E-02	+1.45382333E+00	+1.11732678E+00	-3.21636804E-03	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
42.500000	+8.22840729E-03	+1.81756759E+00	+1.28610887E+00	-2.45814620E-02	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
45.000000	+3.93319675E-03	+1.35551051E+00	+9.94419470E-01	-7.59842766E-02	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
47.500000	+1.78302414E-01	+1.41573694E+00	+9.06187483E-01	+5.39868721E-03	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
0.000000	+7.04597737E-01	+8.86389893E-01	-1.01174406E+00	-9.93702979E-02	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
0.125000	+7.36380121E-01	+9.09439712E-01	-1.06097211E+00	-6.88278477E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
0.250000	+8.22565815E-01	+9.75620368E-01	-1.18381368E+00	-1.07402785E+00	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
0.375000	+9.45500441E-01	+1.07780798E+00	-1.32947907E+00	-1.09600440E+00	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
0.500000	+1.09151648E+00	+1.20788864E+00	-1.45781478E+00	-8.75941320E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
0.625000	+1.25195520E+00	+1.35824228E+00	-1.54846440E+00	-5.25756023E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
0.750000	+1.41943044E+00	+1.52146936E+00	-1.58925379E+00	-7.30519353E-02	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
0.875000	+1.58566693E+00	+1.69003050E+00	-1.56672739E+00	+4.72933958E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
1.000000	+1.74185272E+00	+1.85669823E+00	-1.47102030E+00	+1.03300990E+00	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
1.125000	+1.88021461E+00	+2.01533054E+00	-1.30847491E+00	+1.47499466E+00	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
1.250000	+1.99500780E+00	+2.16106569E+00	-1.10227163E+00	+1.72050300E+00	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
1.375000	+2.08209466E+00	+2.28982877E+00	-8.78349164E-01	+1.79097865E+00	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
1.500000	+2.13802301E+00	+2.39786693E+00	-6.54526971E-01	+1.75050729E+00	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
1.625000	+2.16003922E+00	+2.48182491E+00	-4.40722341E-01	+1.64278905E+00	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
1.750000	+2.14734169E+00	+2.53915222E+00	-2.43829707E-01	+1.48000302E+00	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
1.875000	+2.10257659E+00	+2.56843722E+00	-7.07215869E-02	+1.26355860E+00	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
2.000000	+2.03221060E+00	+2.56957049E+00	+7.20599438E-02	+1.00325708E+00	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
2.125000	+1.94516423E+00	+2.54382839E+00	+1.80092683E-01	+7.21048628E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
2.250000	+1.85038695E+00	+2.49389221E+00	+2.52322101E-01	+4.45319636E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
2.375000	+1.75457470E+00	+2.42373972E+00	+2.91422591E-01	+1.80288214E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
10.000000	+1.20321058E-01	+1.40380729E+00	+9.42727179E-01	-2.93610906E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
9.840000	+1.11739589E-01	+1.45143510E+00	+9.85589541E-01	-2.42168619E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
9.680000	+1.23844955E-01	+1.51074900E+00	+1.02022114E+00	-1.80414887E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
9.520000	+1.54779909E-01	+1.57409599E+00	+1.04332230E+00	-1.18138046E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
9.360000	+1.93797101E-01	+1.63413557E+00	+1.05802531E+00	-8.72533306E-02	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
9.200000	+2.26099775E-01	+1.68560310E+00	+1.07124337E+00	-1.04290432E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
9.040000	+2.36498379E-01	+1.72571626E+00	+1.09139825E+00	-1.54467788E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
8.880000	+2.19095673E-01	+1.75255454E+00	+1.12067306E+00	-1.81986687E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
8.720000	+1.85260651E-01	+1.76377925E+00	+1.14963399E+00	-1.39415519E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
8.560000	+1.54807015E-01	+1.75822701E+00	+1.16528603E+00	-3.99349397E-02	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
8.400000	+1.39613003E-01	+1.73843322E+00	+1.16241317E+00	+6.22004592E-02	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
8.240000	+1.38227387E-01	+1.71004820E+00	+1.14538188E+00	+1.23688609E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
8.080000	+1.42025658E-01	+1.67880000E+00	+1.12283282E+00	+1.32685675E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
7.920000	+1.43093987E-01	+1.64957321E+00	+1.10292247E+00	+1.04018717E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
7.760000	+1.40551546E-01	+1.62701480E+00	+1.08954683E+00	+6.86259299E-02	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
7.600000	+1.40504681E-01	+1.61426178E+00	+1.08096217E+00	+5.77394288E-02	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
7.440000	+1.51955597E-01	+1.61120621E+00	+1.07107021E+00	+9.58515211E-02	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
7.280000	+1.85786797E-01	+1.61502632E+00	+1.05028968E+00	+1.95138927E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
7.120000	+2.51413338E-01	+1.62232857E+00	+1.00862575E+00	+3.34120751E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
6.960000	+3.46679497E-01	+1.63099239E+00	+9.43371041E-01	+4.46437001E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
6.800000	+4.52050406E-01	+1.64046332E+00	+8.65765912E-01	+4.55004499E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
6.640000	+5.40342956E-01	+1.65063426E+00	+7.97769601E-01	+3.34760387E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
6.480000	+5.93446362E-01	+1.66113420E+00	+7.58642588E-01	+1.46071391E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
6.320000	+6.11617577E-01	+1.67120496E+00	+7.51026756E-01	-5.54015096E-03	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
6.160000	+6.09424293E-01	+1.67900665E+00	+7.60415436E-01	-5.93084622E-02	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
6.000000	+6.01676873E-01	+1.68156590E+00	+7.70005464E-01	-5.11037197E-02	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
5.840000	+5.89293892E-01	+1.67651114E+00	+7.76768627E-01	-7.16756001E-02	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
5.680000	+5.58483537E-01	+1.66342734E+00	+7.92941656E-01	-1.51492779E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
5.520000	+5.01644128E-01	+1.64286558E+00	+8.25246316E-01	-2.11696964E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
5.360000	+4.33056259E-01	+1.61544589E+00	+8.60684684E-01	-1.80336635E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
5.200000	+3.73759677E-01	+1.58277574E+00	+8.82954039E-01	-8.70912336E-02	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
5.040000	+3.31833913E-01	+1.54763927E+00	+8.88553879E-01	+7.34308676E-03	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
4.880000	+3.06381839E-01	+1.51256031E+00	+8.80604251E-01	+1.04540089E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
4.720000	+3.03457570E-01	+1.47926357E+00	+8.55101051E-01	+2.52168492E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
4.560000	+3.36815943E-01	+1.44948663E+00	+7.99910334E-01	+4.55083812E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
4.400000	+4.09357512E-01	+1.42581858E+00	+7.09474231E-01	+6.31272113E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
4.240000	+5.03301304E-01	+1.41245245E+00	+5.97903258E-01	+6.68317053E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
4.080000	+5.93872168E-01	+1.41462407E+00	+4.95612774E-01	+5.32508203E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
3.920000	+6.69706390E-01	+1.43641647E+00	+4.27500633E-01	+3.19833101E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
3.760000	+7.38769201E-01	+1.47967558E+00	+3.93266182E-01	+1.68656968E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
3.600000	+8.18005945E-01	+1.54443331E+00	+3.73530403E-01	+1.30063905E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
3.440000	+9.18385957E-01	+1.62908840E+00	+3.51645732E-01	+1.52771822E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
3.280000	+1.03902237E+00	+1.73079098E+00	+3.24643420E-01	+1.63512061E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
3.120000	+1.17162701E+00	+1.84609888E+00	+2.99321873E-01	+1.22513261E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
2.960000	+1.30593378E+00	+1.97110686E+00	+2.85439176E-01	+3.76496236E-02	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
2.800000	+1.43486152E+00	+2.10125619E+00	+2.87273993E-01	-4.17890018E-02	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
2.640000	+1.55684690E+00	+2.23097473E+00	+2.98811657E-01	-5.02109834E-02	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
2.480000	+1.67560190E+00	+2.35279036E+00	+3.03341508E-01	+6.51268925E-02	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
2.320000	+1.79657294E+00	+2.45679693E+00	+2.77971051E-01	+3.10814328E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00
2.160000	+1.91906015E+00	+2.53213622E+00	+2.03880923E-01	+6.15312277E-01	+1.32842771E+00	-7.12785992E-01	-1.86371187E+00	+8.15568924E-01	+1.84431076E-01	+6.87747036E-01	-4.20515363E-01	-1.63548611E+00


==> anc/otoc_to_plot_bosonic_M70_L1.1225_n4970_beta2.0000.dat <==
0.000000	+4.59647513E-02	+1.86438844E-01	-1.26958502E+00	+2.09966587E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
2.500000	+6.86781087E-02	+3.04907912E-01	-7.49803023E-01	+2.05859013E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
5.000000	-8.12904210E-02	+3.11909481E-01	-2.40289959E-01	+6.15444689E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
7.500000	-9.07464503E-02	+2.30602441E-01	-4.42080678E-01	-8.41138627E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
10.000000	-2.04476379E-02	+2.37756067E-01	-6.60859273E-01	+8.33813737E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
12.500000	-2.65526084E-02	+3.08476731E-01	-4.00389991E-01	+1.18379409E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
15.000000	-1.57671482E-01	+3.09009485E-01	-6.89622281E-02	+8.49062624E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
17.500000	-1.88384902E-01	+3.23832639E-01	+2.41413208E-02	-2.01973093E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
20.000000	-1.05594348E-01	+3.16259669E-01	-1.69948775E-01	-9.28523304E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
22.500000	-9.98020511E-02	+2.22177413E-01	-4.40120331E-01	+6.51093483E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
25.000000	-2.60878279E-01	+3.23299916E-01	+1.55597967E-01	+1.79738720E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
27.500000	-3.44943596E-01	+4.45964177E-01	+4.58573268E-01	-5.53135488E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
30.000000	-1.13628325E-01	+3.29402044E-01	-1.20969777E-01	-2.17014042E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
32.500000	-2.82863302E-02	+2.38944056E-01	-6.26496942E-01	-2.71938804E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
35.000000	-8.22175197E-02	+3.04490106E-01	-2.56939179E-01	+1.14501493E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
37.500000	-1.34142429E-01	+3.39578610E-01	-5.39894753E-02	-3.79897712E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
40.000000	+2.49018073E-03	+3.22297940E-01	-4.46888035E-01	-1.05311246E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
42.500000	+5.48897904E-02	+3.34686245E-01	-5.80545706E-01	-6.25791699E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
45.000000	+8.18276998E-03	+2.42066524E-01	-7.59783885E-01	-1.53820180E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
47.500000	-3.17080504E-02	+2.27375942E-01	-6.57455796E-01	+9.72444888E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
0.000000	+4.59647513E-02	+1.86438844E-01	-1.26958502E+00	-6.41284227E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
0.125000	+5.42842430E-02	+1.90641225E-01	-1.29933178E+00	-4.69535338E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
0.250000	+7.79991884E-02	+2.02914905E-01	-1.38696886E+00	-9.15605765E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
0.375000	+1.13855534E-01	+2.22314821E-01	-1.52823322E+00	-1.32113974E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
0.500000	+1.57640214E-01	+2.47419502E-01	-1.71725379E+00	-1.67253501E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
0.625000	+2.05088519E-01	+2.76484468E-01	-1.94636698E+00	-1.93767478E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
0.750000	+2.52267754E-01	+3.07576752E-01	-2.20167249E+00	-2.01634320E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
0.875000	+2.95569699E-01	+3.38696961E-01	-2.45045278E+00	-1.68976062E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
1.000000	+3.31657832E-01	+3.67909865E-01	-2.62411264E+00	-7.36303046E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
1.125000	+3.57605510E-01	+3.93481905E-01	-2.63452854E+00	+6.61402811E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
1.250000	+3.71226272E-01	+4.13996667E-01	-2.45876194E+00	+1.85192180E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
1.375000	+3.71420868E-01	+4.28421367E-01	-2.17154809E+00	+2.39212858E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
1.500000	+3.58347433E-01	+4.36126965E-01	-1.86072979E+00	+2.38770595E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
1.625000	+3.33344969E-01	+4.36887918E-01	-1.57462160E+00	+2.12151818E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
1.750000	+2.98688095E-01	+4.30880418E-01	-1.33035025E+00	+1.77475524E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
1.875000	+2.57307013E-01	+4.18673050E-01	-1.13093279E+00	+1.42227965E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
2.000000	+2.12552992E-01	+4.01190602E-01	-9.74780333E-01	+1.08496912E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
2.125000	+1.67995517E-01	+3.79642049E-01	-8.59690514E-01	+7.62360837E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
2.250000	+1.27179256E-01	+3.55423882E-01	-7.84190124E-01	+4.48160551E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01
2.375000	+9.32807539E-02	+3.30019625E-01	-7.47650376E-01	+1.36475408E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080762E-02	-1.78929790E-01	-5.29861887E-01


==> anc/otoc_to_plot_bosonic_M800_L1.1225_n150_beta1.0000.dat <==
50.000000	+1.88429716E-01	+1.76607386E+00	+1.14907986E+00	-6.02501719E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
51.000000	+5.15380403E-01	+1.61815512E+00	+7.90976655E-01	-1.13704700E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
52.000000	+3.69207154E-01	+1.62594994E+00	+9.21670465E-01	+1.20855458E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
53.000000	+6.82977126E-01	+2.08727914E+00	+1.03268757E+00	+4.31431135E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
54.000000	+4.15433910E-01	+1.78543223E+00	+1.00795669E+00	-6.90409781E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
55.000000	+1.20125576E-01	+1.34331097E+00	+8.94605615E-01	+9.82679464E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
56.000000	+3.55973045E-01	+2.02350624E+00	+1.20449258E+00	+2.24502926E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
57.000000	+2.58240609E-01	+2.17467100E+00	+1.34361147E+00	-1.15388848E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
58.000000	+2.15940212E-01	+1.53982139E+00	+9.73714888E-01	-1.06537387E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
59.000000	-1.49110607E-01	+1.39954858E+00	+1.13053669E+00	+1.29912024E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
60.000000	+2.50682724E-03	+1.71918608E+00	+1.23353894E+00	+4.74490877E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
61.000000	+3.58919800E-02	+1.73871537E+00	+1.22543487E+00	-1.88938247E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
62.000000	+1.73066767E-01	+1.34953304E+00	+8.55662442E-01	-2.13425559E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
63.000000	+3.38918202E-01	+1.45011382E+00	+7.98583750E-01	+1.52027166E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
64.000000	+1.99961008E-01	+1.79447598E+00	+1.15971678E+00	+6.33118990E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
65.000000	+3.03012796E-01	+1.56420866E+00	+9.25207548E-01	-1.11310204E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
66.000000	+2.09894678E-01	+1.48617415E+00	+9.37096367E-01	+6.15008543E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
67.000000	+1.78411659E-01	+1.60468085E+00	+1.04820926E+00	+4.63553579E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
68.000000	+3.40572090E-01	+1.74083485E+00	+1.02980708E+00	+1.86789536E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
69.000000	-1.72714363E-01	+1.89954843E+00	+1.42178833E+00	+8.05951814E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
70.000000	-6.55430260E-02	+1.57963774E+00	+1.19099745E+00	-2.20885671E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
71.000000	+1.01711217E-01	+1.43396197E+00	+9.80016986E-01	+5.02241661E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
72.000000	-1.71395977E-01	+1.64762530E+00	+1.29144578E+00	+1.04395787E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
73.000000	-3.88903721E-02	+1.60269322E+00	+1.18880856E+00	-1.80086653E-03	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
74.000000	-1.17430917E-01	+1.69505052E+00	+1.28784405E+00	-5.29121350E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
75.000000	+2.18005560E-01	+1.69474579E+00	+1.08298429E+00	-1.30484601E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
76.000000	-2.41062899E-02	+1.37205658E+00	+1.02687484E+00	+2.19449375E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
77.000000	-2.16542868E-01	+1.32645468E+00	+1.12687417E+00	+7.30416905E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
78.000000	+2.10386410E-01	+1.82615547E+00	+1.17295822E+00	+1.45906166E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
79.000000	+1.89673453E-01	+2.25551840E+00	+1.41868650E+00	-8.51453533E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
80.000000	+2.44391325E-01	+1.60716261E+00	+1.00266752E+00	-3.00638809E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
81.000000	+7.69129235E-02	+1.20922508E+00	+8.17408879E-01	+1.48343926E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
82.000000	+2.69069850E-01	+2.10253590E+00	+1.29935537E+00	+1.60585970E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
83.000000	+7.17401318E-01	+2.27856835E+00	+1.13858082E+00	-2.63263602E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
84.000000	+4.66518234E-01	+1.54945977E+00	+7.72828167E-01	-2.18077050E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
85.000000	+3.95246097E-01	+1.40456883E+00	+7.02426721E-01	+1.05110097E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
86.000000	+3.09464144E-01	+1.64575957E+00	+9.83048360E-01	+1.14113433E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
87.000000	+4.81689115E-01	+1.74977224E+00	+9.30653587E-01	-3.63010536E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
88.000000	+3.16122593E-01	+1.55883830E+00	+9.10446253E-01	+1.33276007E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
89.000000	-1.70148082E-01	+1.48527799E+00	+1.19720560E+00	+7.14928744E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
90.000000	+4.62175029E-02	+1.47995522E+00	+1.05343200E+00	-8.15570902E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
91.000000	-8.30865585E-02	+1.32318827E+00	+1.03409142E+00	+7.71225998E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
92.000000	-1.03260121E-01	+1.56959199E+00	+1.20767720E+00	+1.51319140E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
93.000000	-1.83449603E-01	+1.71983764E+00	+1.33672970E+00	+5.04537828E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
94.000000	-3.61608755E-01	+1.48885741E+00	+1.30858477E+00	-1.96584115E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
95.000000	+2.74216156E-01	+1.55877364E+00	+9.43561470E-01	-5.26053133E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
96.000000	-3.98311728E-02	+1.62583802E+00	+1.20337414E+00	+2.29485294E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
97.000000	-3.85967059E-01	+1.64677343E+00	+1.40253206E+00	-9.81371984E-03	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
98.000000	-3.61086620E-02	+1.59718646E+00	+1.18374670E+00	-1.70105672E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
99.000000	-8.33223844E-02	+1.36321622E+00	+1.06232071E+00	-7.27463014E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
25.000000	-9.86099679E-01	+1.77711931E+00	+1.70954348E+00	-8.08333669E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
25.500000	-6.15426447E-01	+1.38020451E+00	+1.38410745E+00	-4.93410461E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
26.000000	-4.85959338E-01	+1.20109808E+00	+1.21613302E+00	+7.84136612E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
26.500000	-7.27491591E-01	+1.43092292E+00	+1.46252111E+00	+5.63454944E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
27.000000	-1.09436177E+00	+1.86934503E+00	+1.77958796E+00	+4.50687157E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
27.500000	-1.24477653E+00	+2.14261812E+00	+1.91320827E+00	+3.82341712E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
28.000000	-9.84507220E-01	+2.09470858E+00	+1.81782213E+00	-3.26830083E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
28.500000	-6.32480190E-01	+1.81053010E+00	+1.58637818E+00	-4.34535018E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
29.000000	-4.38124871E-01	+1.55586967E+00	+1.38328712E+00	-2.10269779E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
29.500000	-4.50518735E-01	+1.52921275E+00	+1.37610840E+00	+5.89632025E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
30.000000	-4.69253782E-01	+1.64584843E+00	+1.44225032E+00	+5.16982686E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
30.500000	-3.40350486E-01	+1.74442151E+00	+1.42780667E+00	-3.69191193E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
31.000000	-3.08548823E-01	+1.72988957E+00	+1.40533120E+00	-9.07497987E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
31.500000	-2.95719988E-01	+1.60819006E+00	+1.33705687E+00	-1.60482701E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
32.000000	-2.79680969E-01	+1.45652337E+00	+1.24484850E+00	-2.45964713E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
32.500000	-1.29900879E-01	+1.35886124E+00	+1.09109216E+00	-2.88293210E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
33.000000	+9.24691855E-02	+1.39382689E+00	+9.56555289E-01	-5.71248649E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
33.500000	+1.09811993E-01	+1.51591228E+00	+1.03396730E+00	+2.36557549E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
34.000000	+5.98007515E-04	+1.64926266E+00	+1.19311284E+00	+2.66477936E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
34.500000	-1.04774569E-01	+1.73069079E+00	+1.30044523E+00	+7.39296228E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
35.000000	-1.38902294E-01	+1.63626608E+00	+1.26704246E+00	-1.48698959E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
35.500000	-1.78454379E-01	+1.40340202E+00	+1.15174627E+00	-2.90961963E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
36.000000	-1.24779429E-01	+1.20223724E+00	+9.76080498E-01	-1.72070188E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
36.500000	-1.73485838E-01	+1.15831083E+00	+9.79676086E-01	+1.85184926E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
37.000000	-2.49188223E-01	+1.34779800E+00	+1.16126542E+00	+3.22632828E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
37.500000	-2.14841028E-01	+1.62404825E+00	+1.30230891E+00	+2.06043851E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
38.000000	-2.00477074E-01	+1.76191092E+00	+1.36730928E+00	+4.32559758E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
38.500000	-2.04593545E-01	+1.71558411E+00	+1.34556489E+00	-7.91723030E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
39.000000	-2.62330005E-01	+1.55068243E+00	+1.28813697E+00	-1.05461547E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
39.500000	-2.78191543E-01	+1.44979376E+00	+1.24010334E+00	-1.70915557E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
40.000000	-7.46351666E-02	+1.45353987E+00	+1.11722142E+00	-2.07406831E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
40.500000	+7.27763947E-02	+1.47709096E+00	+1.03269651E+00	-5.23880490E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
41.000000	+8.28504622E-02	+1.53302829E+00	+1.06483337E+00	+1.96138322E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
41.500000	-9.61283979E-02	+1.61249438E+00	+1.22883483E+00	+2.65491249E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
42.000000	-1.74257528E-01	+1.71687796E+00	+1.33032462E+00	+5.75087846E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
42.500000	+7.98385679E-03	+1.81774783E+00	+1.28634362E+00	-2.05466798E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
43.000000	+2.42894992E-01	+1.78278446E+00	+1.12485782E+00	-3.47676483E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
43.500000	+3.13515695E-01	+1.59180149E+00	+9.38667135E-01	-1.95801358E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
44.000000	+8.45222984E-02	+1.35058174E+00	+9.29056459E-01	+1.90226735E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
44.500000	-6.54533930E-02	+1.23738157E+00	+9.57689809E-01	+6.57978514E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
45.000000	+3.30842767E-03	+1.35547359E+00	+9.94854311E-01	+9.03589728E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
45.500000	+1.68369815E-01	+1.59441014E+00	+1.04804878E+00	+1.37200261E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
46.000000	+2.32047090E-01	+1.78305873E+00	+1.13205457E+00	+8.75845886E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
46.500000	+2.08937408E-01	+1.76550975E+00	+1.13563337E+00	-9.50997263E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
47.000000	+1.66508624E-01	+1.57681598E+00	+1.03695485E+00	-2.29676269E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
47.500000	+1.78271407E-01	+1.41542088E+00	+9.05957101E-01	-2.58375227E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
48.000000	+2.45366926E-01	+1.33455490E+00	+7.78579619E-01	+1.27141545E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
48.500000	+1.08034584E-01	+1.36101378E+00	+9.18671256E-01	+3.42722962E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
49.000000	-2.85735785E-02	+1.50585093E+00	+1.12130258E+00	+2.56151990E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
49.500000	+4.67237651E-02	+1.66550908E+00	+1.17482325E+00	-4.20693301E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
12.500000	-1.18504692E-02	+1.75929288E+00	+1.26477248E+00	-2.16364343E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
12.750000	-3.67758450E-02	+1.70981359E+00	+1.25081217E+00	-9.00460281E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
13.000000	-2.92193899E-02	+1.66395023E+00	+1.21974946E+00	-1.25106258E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
13.250000	-5.22601953E-04	+1.64015916E+00	+1.18825904E+00	-6.32289807E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
13.500000	+1.28951187E-03	+1.64176773E+00	+1.18813497E+00	+6.07262992E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
13.750000	-4.09853741E-02	+1.65027665E+00	+1.21862219E+00	+1.63413297E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
14.000000	-1.28293620E-01	+1.65185070E+00	+1.26984162E+00	+2.04131079E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
14.250000	-2.27830738E-01	+1.64516763E+00	+1.32068773E+00	+1.54215491E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
14.500000	-2.88291014E-01	+1.63454692E+00	+1.34694937E+00	+3.92905251E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
14.750000	-2.84374133E-01	+1.62578358E+00	+1.34033299E+00	-6.67634394E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
15.000000	-2.42810751E-01	+1.61689908E+00	+1.31356765E+00	-1.04913213E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
15.250000	-2.09890867E-01	+1.60264919E+00	+1.28787639E+00	-9.57466643E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
15.500000	-1.83504948E-01	+1.58927186E+00	+1.26569432E+00	-8.71718526E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
15.750000	-1.44273685E-01	+1.59096206E+00	+1.24429046E+00	-2.79879455E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
16.000000	-1.30760194E-01	+1.61738120E+00	+1.25170034E+00	+1.04900725E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
16.250000	-1.66423111E-01	+1.66225551E+00	+1.29674082E+00	+2.18495676E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
16.500000	-2.47654976E-01	+1.70228970E+00	+1.36094818E+00	+2.35807461E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
16.750000	-3.41474494E-01	+1.71603727E+00	+1.41464455E+00	+1.35658963E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
17.000000	-3.94687761E-01	+1.69210951E+00	+1.42877766E+00	-4.18764119E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
17.250000	-3.84005716E-01	+1.63087333E+00	+1.39370635E+00	-2.18694624E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
17.500000	-3.28579673E-01	+1.54206510E+00	+1.31943035E+00	-3.53867835E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
17.750000	-2.47846521E-01	+1.44028997E+00	+1.21677243E+00	-4.56960293E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
18.000000	-1.37039999E-01	+1.35151079E+00	+1.09095021E+00	-4.85819975E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
18.250000	-1.82040652E-02	+1.30587247E+00	+9.73862442E-01	-3.03659366E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
18.500000	+4.07393499E-02	+1.31960483E+00	+9.39120522E-01	+9.00890113E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
18.750000	+2.26442488E-03	+1.38734701E+00	+1.01890695E+00	+4.31997897E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
19.000000	-9.33334971E-02	+1.49386782E+00	+1.15511947E+00	+5.54498095E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
19.250000	-2.08924631E-01	+1.61868484E+00	+1.29615600E+00	+5.09657813E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
19.500000	-3.11755931E-01	+1.73611605E+00	+1.40994838E+00	+3.68552517E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
19.750000	-3.67869806E-01	+1.82955267E+00	+1.48043225E+00	+2.15371586E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
20.000000	-3.99028682E-01	+1.88168175E+00	+1.51763417E+00	+8.52749841E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
20.250000	-4.20131296E-01	+1.87300987E+00	+1.52306975E+00	-8.70458311E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
20.500000	-3.78637045E-01	+1.80493933E+00	+1.47411125E+00	-2.98395534E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
20.750000	-2.81570080E-01	+1.69373884E+00	+1.37387198E+00	-3.97550795E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
21.000000	-2.28953238E-01	+1.56099853E+00	+1.27533586E+00	-3.51041882E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
21.250000	-2.30070606E-01	+1.42725274E+00	+1.19835104E+00	-2.91225915E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
21.500000	-2.46042598E-01	+1.30135681E+00	+1.12972290E+00	-2.45981717E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
21.750000	-2.70870934E-01	+1.19465327E+00	+1.07536018E+00	-1.78736065E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
22.000000	-2.87975878E-01	+1.12713472E+00	+1.04035487E+00	-9.06636402E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
22.250000	-2.77363044E-01	+1.12320959E+00	+1.03002836E+00	+6.78640479E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
22.500000	-2.67170927E-01	+1.19678119E+00	+1.07428689E+00	+2.83612464E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
22.750000	-2.80614121E-01	+1.33334043E+00	+1.17183459E+00	+4.48612718E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
23.000000	-3.22335511E-01	+1.50973375E+00	+1.29859325E+00	+5.33277323E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
23.250000	-4.01344033E-01	+1.70578437E+00	+1.43847325E+00	+5.58601695E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
23.500000	-5.23842036E-01	+1.89852922E+00	+1.57789410E+00	+5.11388038E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
23.750000	-6.59481929E-01	+2.06157421E+00	+1.69416727E+00	+4.02258078E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
24.000000	-7.96065006E-01	+2.16596829E+00	+1.77902314E+00	+2.71299489E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
24.250000	-9.30365725E-01	+2.18600731E+00	+1.82981702E+00	+1.21806902E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
24.500000	-1.03388486E+00	+2.11415316E+00	+1.83992659E+00	-5.16949301E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
24.750000	-1.06849111E+00	+1.96836368E+00	+1.80396955E+00	-2.35961355E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
6.250000	+6.12496768E-01	+1.67559862E+00	+7.54338092E-01	-8.47192754E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
6.375000	+6.08918292E-01	+1.66838489E+00	+7.50912750E-01	+2.99138009E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
6.500000	+5.89217897E-01	+1.66029991E+00	+7.61816543E-01	+1.67678109E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
6.625000	+5.47230200E-01	+1.65205315E+00	+7.92832277E-01	+3.22806331E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
6.750000	+4.82875494E-01	+1.64397911E+00	+8.42518125E-01	+4.38856607E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
6.875000	+4.03345798E-01	+1.63628295E+00	+9.02546429E-01	+4.76571704E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
7.000000	+3.21040928E-01	+1.62906005E+00	+9.61661051E-01	+4.31491336E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
7.125000	+2.48963521E-01	+1.62233971E+00	+1.01041926E+00	+3.30998332E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
7.250000	+1.95575706E-01	+1.61643731E+00	+1.04441063E+00	+2.16964890E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
7.375000	+1.62378240E-01	+1.61230538E+00	+1.06466049E+00	+1.24625007E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
7.500000	+1.45656106E-01	+1.61148328E+00	+1.07556689E+00	+7.04481685E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
7.625000	+1.39960731E-01	+1.61565024E+00	+1.08227253E+00	+5.36830545E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
7.750000	+1.40317716E-01	+1.62595001E+00	+1.08898765E+00	+6.50595950E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
7.875000	+1.42479933E-01	+1.64236764E+00	+1.09853743E+00	+9.28739416E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
8.000000	+1.43060174E-01	+1.66359017E+00	+1.11220614E+00	+1.22773999E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
8.125000	+1.40868473E-01	+1.68750679E+00	+1.12923093E+00	+1.38023213E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
8.250000	+1.37933657E-01	+1.71184647E+00	+1.14671194E+00	+1.25028723E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
8.375000	+1.38520827E-01	+1.73426617E+00	+1.16048811E+00	+7.83658236E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
8.500000	+1.46985532E-01	+1.75203763E+00	+1.16630339E+00	+2.44839187E-03	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
8.625000	+1.65522437E-01	+1.76224483E+00	+1.16110020E+00	-8.57894290E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
8.750000	+1.91749567E-01	+1.76274406E+00	+1.14485604E+00	-1.57929533E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
8.875000	+2.18023941E-01	+1.75293224E+00	+1.12161782E+00	-1.87443099E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
9.000000	+2.34447926E-01	+1.73352267E+00	+1.09799526E+00	-1.68991316E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
9.125000	+2.34270871E-01	+1.70568335E+00	+1.07936999E+00	-1.25282514E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
9.250000	+2.17548539E-01	+1.67039899E+00	+1.06667463E+00	-9.03280718E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
9.375000	+1.90020425E-01	+1.62857781E+00	+1.05678797E+00	-8.48921226E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
9.500000	+1.59352354E-01	+1.58169380E+00	+1.04545160E+00	-1.09839403E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
9.625000	+1.32651126E-01	+1.53224337E+00	+1.02932812E+00	-1.56081986E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
9.750000	+1.15712605E-01	+1.48362247E+00	+1.00643111E+00	-2.10919888E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
9.875000	+1.11893982E-01	+1.43959776E+00	+9.76598152E-01	-2.54874373E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
10.000000	+1.20202489E-01	+1.40366990E+00	+9.42712513E-01	-2.63246086E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
10.125000	+1.35492989E-01	+1.37863176E+00	+9.10786630E-01	-2.22500291E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
10.250000	+1.52445864E-01	+1.36646962E+00	+8.87087441E-01	-1.45931952E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
10.375000	+1.69745369E-01	+1.36834807E+00	+8.74303642E-01	-6.36727342E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
10.500000	+1.89603049E-01	+1.38445475E+00	+8.71169257E-01	+6.79623247E-03	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
10.625000	+2.13139343E-01	+1.41378027E+00	+8.76002701E-01	+7.32771650E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
10.750000	+2.36974821E-01	+1.45391708E+00	+8.89488548E-01	+1.48140415E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
10.875000	+2.55198047E-01	+1.50113849E+00	+9.13037804E-01	+2.23589963E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
11.000000	+2.64244971E-01	+1.55114836E+00	+9.45386039E-01	+2.78387747E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
11.125000	+2.64514942E-01	+1.60025777E+00	+9.82634741E-01	+3.04534865E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
11.250000	+2.57407574E-01	+1.64611385E+00	+1.02151976E+00	+3.13862744E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
11.375000	+2.42693569E-01	+1.68746806E+00	+1.06110043E+00	+3.20585651E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
11.500000	+2.18825565E-01	+1.72341339E+00	+1.10166617E+00	+3.28047697E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
11.625000	+1.84712793E-01	+1.75297036E+00	+1.14311235E+00	+3.29152639E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
11.750000	+1.41737879E-01	+1.77537215E+00	+1.18395433E+00	+3.10767799E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
11.875000	+9.55199566E-02	+1.79047653E+00	+1.22080430E+00	+2.60657349E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
12.000000	+5.49125054E-02	+1.79854658E+00	+1.24911867E+00	+1.79519085E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
12.125000	+2.68135037E-02	+1.79957215E+00	+1.26568407E+00	+8.76284152E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
12.250000	+1.09015745E-02	+1.79315510E+00	+1.27102577E+00	+1.41725716E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
12.375000	+2.71146039E-04	+1.77932207E+00	+1.26922722E+00	-4.29494319E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
3.125000	+1.16762644E+00	+1.84253963E+00	+2.99975984E-01	+1.37253398E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
3.187500	+1.11513334E+00	+1.79625686E+00	+3.09135577E-01	+1.55853569E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
3.250000	+1.06353203E+00	+1.75172259E+00	+3.19457680E-01	+1.69272509E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
3.312500	+1.01347528E+00	+1.70916430E+00	+3.30294640E-01	+1.72740101E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
3.375000	+9.65586370E-01	+1.66879829E+00	+3.41050193E-01	+1.67608118E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
3.437500	+9.20413860E-01	+1.63083202E+00	+3.51245655E-01	+1.56132674E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
3.500000	+8.78393721E-01	+1.59546473E+00	+3.60566777E-01	+1.41358309E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
3.562500	+8.39802263E-01	+1.56288492E+00	+3.68915444E-01	+1.27309555E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
3.625000	+8.04690665E-01	+1.53326421E+00	+3.76480471E-01	+1.19148124E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
3.687500	+7.72816271E-01	+1.50674877E+00	+3.83808959E-01	+1.22806401E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
3.750000	+7.43606943E-01	+1.48345096E+00	+3.91831272E-01	+1.43891372E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
3.812500	+7.16191246E-01	+1.46344399E+00	+4.01795381E-01	+1.86151889E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
3.875000	+6.89499830E-01	+1.44676112E+00	+4.15100258E-01	+2.50105211E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
3.937500	+6.62414481E-01	+1.43339772E+00	+4.33058532E-01	+3.32328417E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
4.000000	+6.33931315E-01	+1.42331256E+00	+4.56641310E-01	+4.25602496E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
4.062500	+6.03313911E-01	+1.41642435E+00	+4.86258844E-01	+5.19849632E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
4.125000	+5.70223755E-01	+1.41260324E+00	+5.21622514E-01	+6.03726708E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
4.187500	+5.34814687E-01	+1.41166192E+00	+5.61724683E-01	+6.66655047E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
4.250000	+4.97768885E-01	+1.41335323E+00	+6.04954395E-01	+7.00839641E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
4.312500	+4.60251255E-01	+1.41737983E+00	+6.49329638E-01	+7.02662013E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
4.375000	+4.23775524E-01	+1.42341555E+00	+6.92787146E-01	+6.73018332E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
4.437500	+3.89999955E-01	+1.43113317E+00	+7.33456929E-01	+6.16646773E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
4.500000	+3.60489620E-01	+1.44023020E+00	+7.69867993E-01	+5.40865895E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
4.562500	+3.36489517E-01	+1.45044590E+00	+8.01065166E-01	+4.54195691E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
4.625000	+3.18750373E-01	+1.46156624E+00	+8.26642454E-01	+3.65130194E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
4.687500	+3.07442013E-01	+1.47341889E+00	+8.46706440E-01	+2.81088537E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
4.750000	+3.02179562E-01	+1.48586324E+00	+8.61778521E-01	+2.07484987E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
4.812500	+3.02168060E-01	+1.49878084E+00	+8.72642064E-01	+1.46994167E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
4.875000	+3.06434652E-01	+1.51206870E+00	+8.80152792E-01	+9.92797946E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
4.937500	+3.14078748E-01	+1.52563399E+00	+8.85052038E-01	+6.14202348E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
5.000000	+3.24460920E-01	+1.53938689E+00	+8.87830322E-01	+2.89591632E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
5.062500	+3.37281335E-01	+1.55323023E+00	+8.88671933E-01	-2.76280563E-03	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
5.125000	+3.52541544E-01	+1.56704801E+00	+8.87484971E-01	-3.73438978E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
5.187500	+3.70411580E-01	+1.58069766E+00	+8.84003946E-01	-7.63431924E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
5.250000	+3.91039252E-01	+1.59401093E+00	+8.77942072E-01	-1.18747204E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
5.312500	+4.14350953E-01	+1.60680495E+00	+8.69160546E-01	-1.61005885E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
5.375000	+4.39898091E-01	+1.61890108E+00	+8.57816336E-01	-1.97669230E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
5.437500	+4.66793860E-01	+1.63014495E+00	+8.44451892E-01	-2.22575264E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
5.500000	+4.93767544E-01	+1.64042053E+00	+8.29994428E-01	-2.30500989E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
5.562500	+5.19342657E-01	+1.64965283E+00	+8.15639268E-01	-2.19017749E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
5.625000	+5.42112171E-01	+1.65779880E+00	+8.02617210E-01	-1.89922867E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
5.687500	+5.61038462E-01	+1.66483069E+00	+7.91898910E-01	-1.49406871E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
5.750000	+5.75676374E-01	+1.67071996E+00	+7.83941351E-01	-1.06521740E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
5.812500	+5.86237063E-01	+1.67542947E+00	+7.78583692E-01	-7.04263664E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
5.875000	+5.93472250E-01	+1.67891815E+00	+7.75138055E-01	-4.75814732E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
5.937500	+5.98423753E-01	+1.68115722E+00	+7.72636008E-01	-4.00100583E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
6.000000	+6.02120582E-01	+1.68215144E+00	+7.70136798E-01	-4.51073392E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
6.062500	+6.05311088E-01	+1.68195683E+00	+7.66997591E-01	-5.68006468E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
6.125000	+6.08297005E-01	+1.68068672E+00	+7.63036717E-01	-6.74283040E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
6.187500	+6.10894215E-01	+1.67850354E+00	+7.58569053E-01	-7.55369477E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.562500	+2.15343917E+00	+2.44308816E+00	-5.45938274E-01	+1.71371712E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.593750	+2.15786210E+00	+2.46330023E+00	-4.92860832E-01	+1.68323921E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.625000	+2.16009500E+00	+2.48187635E+00	-4.40735824E-01	+1.65112548E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.656250	+2.16014072E+00	+2.49878241E+00	-3.89665489E-01	+1.61570351E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.687500	+2.15801633E+00	+2.51398892E+00	-3.39754354E-01	+1.57689212E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.718750	+2.15375430E+00	+2.52747113E+00	-2.91109732E-01	+1.53460826E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.750000	+2.14740321E+00	+2.53920919E+00	-2.43841338E-01	+1.48879295E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.781250	+2.13902803E+00	+2.54918828E+00	-1.98060172E-01	+1.43943188E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.812500	+2.12870989E+00	+2.55739869E+00	-1.53876845E-01	+1.38656999E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.843750	+2.11654531E+00	+2.56383594E+00	-1.11399548E-01	+1.33031988E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.875000	+2.10264497E+00	+2.56850081E+00	-7.07318528E-02	+1.27086443E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.906250	+2.08713191E+00	+2.57139948E+00	-3.19705216E-02	+1.20845412E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.937500	+2.07013953E+00	+2.57254355E+00	+4.79652956E-03	+1.14340034E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.968750	+2.05180905E+00	+2.57195014E+00	+3.94919997E-02	+1.07606569E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
2.000000	+2.03228704E+00	+2.56964192E+00	+7.20506350E-02	+1.00685277E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
2.031250	+2.01172263E+00	+2.56564713E+00	+1.02420298E-01	+9.36192862E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
2.062500	+1.99026489E+00	+2.55999958E+00	+1.30562689E-01	+8.64535538E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
2.093750	+1.96806025E+00	+2.55273860E+00	+1.56453769E-01	+7.92340389E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
2.125000	+1.94525004E+00	+2.54390899E+00	+1.80083963E-01	+7.20071308E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
2.156250	+1.92196831E+00	+2.53356088E+00	+2.01458226E-01	+6.48193638E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
2.187500	+1.89833973E+00	+2.52174958E+00	+2.20596066E-01	+5.77173943E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
2.218750	+1.87447787E+00	+2.50853540E+00	+2.37531597E-01	+5.07481774E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
2.250000	+1.85048356E+00	+2.49398340E+00	+2.52313676E-01	+4.39592432E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
2.281250	+1.82644353E+00	+2.47816301E+00	+2.65006124E-01	+3.73989447E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
2.312500	+1.80242930E+00	+2.46114770E+00	+2.75688017E-01	+3.11165323E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
2.343750	+1.77849636E+00	+2.44301442E+00	+2.84453957E-01	+2.51619131E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
2.375000	+1.75468361E+00	+2.42384302E+00	+2.91414213E-01	+1.95849742E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
2.406250	+1.73101338E+00	+2.40371553E+00	+2.96694566E-01	+1.44343985E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
2.437500	+1.70749177E+00	+2.38271532E+00	+3.00435712E-01	+9.75597165E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
2.468750	+1.68410974E+00	+2.36092621E+00	+3.02792048E-01	+5.59046974E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
2.500000	+1.66084465E+00	+2.33843158E+00	+3.03929755E-01	+1.97131500E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
2.531250	+1.63766254E+00	+2.31531341E+00	+3.04024120E-01	-1.07772788E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
2.562500	+1.61452077E+00	+2.29165144E+00	+3.03256175E-01	-3.54448854E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
2.593750	+1.59137111E+00	+2.26752244E+00	+3.01808815E-01	-5.42963707E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
2.625000	+1.56816289E+00	+2.24299960E+00	+2.99862652E-01	-6.74698487E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
2.656250	+1.54484607E+00	+2.21815217E+00	+2.97591949E-01	-7.52272240E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
2.687500	+1.52137396E+00	+2.19304524E+00	+2.95160951E-01	-7.79365763E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
2.718750	+1.49770533E+00	+2.16773971E+00	+2.92720913E-01	-7.60470963E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
2.750000	+1.47380603E+00	+2.14229246E+00	+2.90408007E-01	-7.00606228E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
2.781250	+1.44964978E+00	+2.11675662E+00	+2.88342124E-01	-6.05044998E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
2.812500	+1.42521861E+00	+2.09118192E+00	+2.86626476E-01	-4.79100604E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
2.843750	+1.40050281E+00	+2.06561507E+00	+2.85347745E-01	-3.27995718E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
2.875000	+1.37550070E+00	+2.04010020E+00	+2.84576503E-01	-1.56822924E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
2.906250	+1.35021852E+00	+2.01467920E+00	+2.84367602E-01	+2.94204272E-03	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
2.937500	+1.32467036E+00	+1.98939207E+00	+2.84760380E-01	+2.25758647E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
2.968750	+1.29887833E+00	+1.96427722E+00	+2.85778594E-01	+4.27169960E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
3.000000	+1.27287284E+00	+1.93937161E+00	+2.87430193E-01	+6.28566110E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
3.031250	+1.24669291E+00	+1.91471098E+00	+2.89707132E-01	+8.24846807E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
3.062500	+1.22038629E+00	+1.89032993E+00	+2.92585485E-01	+1.01103540E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
3.093750	+1.19400935E+00	+1.86626198E+00	+2.96026103E-01	+1.19096017E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.781250	+1.46148962E+00	+1.56343859E+00	-1.59013570E+00	+3.81383685E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.796875	+1.48242888E+00	+1.58449347E+00	-1.58900223E+00	+1.06946558E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.812500	+1.50329701E+00	+1.60558727E+00	-1.58679362E+00	+1.76539541E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.828125	+1.52407633E+00	+1.62670556E+00	-1.58348537E+00	+2.47621350E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.843750	+1.54474921E+00	+1.64783408E+00	-1.57905546E+00	+3.20012329E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.859375	+1.56529810E+00	+1.66895881E+00	-1.57348498E+00	+3.93497150E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.875000	+1.58570564E+00	+1.69006595E+00	-1.56675867E+00	+4.67826565E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.890625	+1.60595469E+00	+1.71114200E+00	-1.55886540E+00	+5.42720290E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.906250	+1.62602837E+00	+1.73217373E+00	-1.54979866E+00	+6.17870977E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.921875	+1.64591019E+00	+1.75314824E+00	-1.53955693E+00	+6.92949174E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.937500	+1.66558399E+00	+1.77405296E+00	-1.52814400E+00	+7.67609126E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.953125	+1.68503411E+00	+1.79487567E+00	-1.51556915E+00	+8.41495227E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.968750	+1.70424531E+00	+1.81560449E+00	-1.50184727E+00	+9.14248901E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.984375	+1.72320290E+00	+1.83622792E+00	-1.48699887E+00	+9.85515648E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.000000	+1.74189270E+00	+1.85673481E+00	-1.47104991E+00	+1.05495202E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.015625	+1.76030112E+00	+1.87711437E+00	-1.45403162E+00	+1.12223223E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.031250	+1.77841510E+00	+1.89735614E+00	-1.43598015E+00	+1.18705426E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.046875	+1.79622217E+00	+1.91745003E+00	-1.41693618E+00	+1.24914510E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.062500	+1.81371043E+00	+1.93738625E+00	-1.39694437E+00	+1.30826516E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.078125	+1.83086854E+00	+1.95715530E+00	-1.37605289E+00	+1.36421157E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.093750	+1.84768567E+00	+1.97674799E+00	-1.35431276E+00	+1.41682041E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.109375	+1.86415155E+00	+1.99615537E+00	-1.33177725E+00	+1.46596785E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.125000	+1.88025637E+00	+2.01536874E+00	-1.30850126E+00	+1.51157015E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.140625	+1.89599077E+00	+2.03437961E+00	-1.28454068E+00	+1.55358275E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.156250	+1.91134582E+00	+2.05317967E+00	-1.25995180E+00	+1.59199839E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.171875	+1.92631297E+00	+2.07176078E+00	-1.23479073E+00	+1.62684456E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.187500	+1.94088399E+00	+2.09011495E+00	-1.20911291E+00	+1.65818027E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.203125	+1.95505096E+00	+2.10823430E+00	-1.18297260E+00	+1.68609240E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.218750	+1.96880622E+00	+2.12611106E+00	-1.15642252E+00	+1.71069178E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.234375	+1.98214229E+00	+2.14373752E+00	-1.12951348E+00	+1.73210909E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.250000	+1.99505192E+00	+2.16110608E+00	-1.10229411E+00	+1.75049073E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.265625	+2.00752797E+00	+2.17820916E+00	-1.07481065E+00	+1.76599477E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.281250	+2.01956343E+00	+2.19503927E+00	-1.04710678E+00	+1.77878714E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.296875	+2.03115140E+00	+2.21158891E+00	-1.01922355E+00	+1.78903799E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.312500	+2.04228503E+00	+2.22785068E+00	-9.91199339E-01	+1.79691844E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.328125	+2.05295756E+00	+2.24381719E+00	-9.63069848E-01	+1.80259761E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.343750	+2.06316228E+00	+2.25948110E+00	-9.34868163E-01	+1.80624006E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.359375	+2.07289257E+00	+2.27483512E+00	-9.06624846E-01	+1.80800363E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.375000	+2.08214185E+00	+2.28987203E+00	-8.78368050E-01	+1.80803761E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.390625	+2.09090364E+00	+2.30458468E+00	-8.50123670E-01	+1.80648132E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.406250	+2.09917159E+00	+2.31896600E+00	-8.21915509E-01	+1.80346301E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.421875	+2.10693946E+00	+2.33300900E+00	-7.93765451E-01	+1.79909915E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.437500	+2.11420120E+00	+2.34670683E+00	-7.65693660E-01	+1.79349395E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.453125	+2.12095096E+00	+2.36005274E+00	-7.37718766E-01	+1.78673921E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.468750	+2.12718315E+00	+2.37304015E+00	-7.09858060E-01	+1.77891441E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.484375	+2.13289249E+00	+2.38566260E+00	-6.82127690E-01	+1.77008697E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.500000	+2.13807404E+00	+2.39791384E+00	-6.54542842E-01	+1.76031277E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.515625	+2.14272328E+00	+2.40978778E+00	-6.27117916E-01	+1.74963677E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.531250	+2.14683614E+00	+2.42127855E+00	-5.99866693E-01	+1.73809379E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
1.546875	+2.15040909E+00	+2.43238048E+00	-5.72802485E-01	+1.72612481E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.390625	+9.62738195E-01	+1.09273859E+00	-1.34707059E+00	-1.11394411E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.398438	+9.71465158E-01	+1.10034519E+00	-1.35572609E+00	-1.10186497E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.406250	+9.80273368E-01	+1.10805475E+00	-1.36428723E+00	-1.08941671E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.414062	+9.89160593E-01	+1.11586538E+00	-1.37274823E+00	-1.07625006E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.421875	+9.98124668E-01	+1.12377520E+00	-1.38110363E+00	-1.06240377E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.429688	+1.00716349E+00	+1.13178233E+00	-1.38934828E+00	-1.04791470E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.437500	+1.01627501E+00	+1.13988493E+00	-1.39747730E+00	-1.03281769E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.445312	+1.02545724E+00	+1.14808115E+00	-1.40548606E+00	-1.01714557E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.453125	+1.03470822E+00	+1.15636915E+00	-1.41337020E+00	-1.00092903E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.460938	+1.04402605E+00	+1.16474710E+00	-1.42112558E+00	-9.84196643E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.468750	+1.05340885E+00	+1.17321318E+00	-1.42874827E+00	-9.66974784E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.476562	+1.06285479E+00	+1.18176558E+00	-1.43623456E+00	-9.49287653E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.484375	+1.07236206E+00	+1.19040249E+00	-1.44358089E+00	-9.31157258E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.492188	+1.08192887E+00	+1.19912212E+00	-1.45078389E+00	-9.12603426E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.500000	+1.09155347E+00	+1.20792266E+00	-1.45784032E+00	-8.93643821E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.507812	+1.10123410E+00	+1.21680233E+00	-1.46474707E+00	-8.74293975E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.515625	+1.11096903E+00	+1.22575933E+00	-1.47150116E+00	-8.54567331E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.523438	+1.12075654E+00	+1.23479188E+00	-1.47809969E+00	-8.34475286E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.531250	+1.13059490E+00	+1.24389820E+00	-1.48453984E+00	-8.14027254E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.539062	+1.14048241E+00	+1.25307650E+00	-1.49081887E+00	-7.93230727E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.546875	+1.15041733E+00	+1.26232499E+00	-1.49693407E+00	-7.72091354E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.554688	+1.16039797E+00	+1.27164189E+00	-1.50288279E+00	-7.50613019E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.562500	+1.17042258E+00	+1.28102542E+00	-1.50866240E+00	-7.28797932E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.570312	+1.18048945E+00	+1.29047377E+00	-1.51427026E+00	-7.06646718E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.578125	+1.19059682E+00	+1.29998517E+00	-1.51970375E+00	-6.84158528E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.585938	+1.20074295E+00	+1.30955780E+00	-1.52496024E+00	-6.61331136E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.593750	+1.21092607E+00	+1.31918989E+00	-1.53003705E+00	-6.38161059E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.601562	+1.22114439E+00	+1.32887961E+00	-1.53493150E+00	-6.14643674E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.609375	+1.23139611E+00	+1.33862517E+00	-1.53964086E+00	-5.90773340E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.617188	+1.24167943E+00	+1.34842474E+00	-1.54416234E+00	-5.66543525E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.625000	+1.25199250E+00	+1.35827652E+00	-1.54849310E+00	-5.41946943E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.632812	+1.26233346E+00	+1.36817868E+00	-1.55263026E+00	-5.16975686E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.640625	+1.27270044E+00	+1.37812939E+00	-1.55657085E+00	-4.91621369E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.648438	+1.28309155E+00	+1.38812682E+00	-1.56031184E+00	-4.65875272E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.656250	+1.29350485E+00	+1.39816914E+00	-1.56385015E+00	-4.39728484E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.664062	+1.30393841E+00	+1.40825449E+00	-1.56718260E+00	-4.13172059E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.671875	+1.31439027E+00	+1.41838104E+00	-1.57030596E+00	-3.86197164E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.679688	+1.32485845E+00	+1.42854694E+00	-1.57321693E+00	-3.58795230E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.687500	+1.33534092E+00	+1.43875033E+00	-1.57591214E+00	-3.30958111E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.695312	+1.34583567E+00	+1.44898936E+00	-1.57838815E+00	-3.02678234E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.703125	+1.35634065E+00	+1.45926216E+00	-1.58064148E+00	-2.73948751E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.710938	+1.36685380E+00	+1.46956688E+00	-1.58266860E+00	-2.44763696E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.718750	+1.37737301E+00	+1.47990165E+00	-1.58446592E+00	-2.15118131E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.726562	+1.38789620E+00	+1.49026462E+00	-1.58602982E+00	-1.85008289E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.734375	+1.39842123E+00	+1.50065392E+00	-1.58735667E+00	-1.54431722E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.742188	+1.40894598E+00	+1.51106768E+00	-1.58844282E+00	-1.23387431E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.750000	+1.41946828E+00	+1.52150406E+00	-1.58928460E+00	-9.18760018E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.757812	+1.42998598E+00	+1.53196118E+00	-1.58987838E+00	-5.98997206E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.765625	+1.44049689E+00	+1.54243721E+00	-1.59022053E+00	-2.74626928E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.773438	+1.45099884E+00	+1.55293030E+00	-1.59030748E+00	+5.20344832E-03	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.195312	+7.79339622E-01	+9.41794608E-01	-1.12420715E+00	-1.02510133E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.199219	+7.82167365E-01	+9.43969678E-01	-1.12823280E+00	-1.03603038E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.203125	+7.85037796E-01	+9.46183180E-01	-1.13230114E+00	-1.04673972E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.207031	+7.87950328E-01	+9.48434873E-01	-1.13641045E+00	-1.05701011E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.210938	+7.90904376E-01	+9.50724518E-01	-1.14055903E+00	-1.06684268E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.214844	+7.93899359E-01	+9.53051871E-01	-1.14474516E+00	-1.07623889E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.218750	+7.96934701E-01	+9.55416690E-01	-1.14896714E+00	-1.08520050E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.222656	+8.00009828E-01	+9.57818728E-01	-1.15322329E+00	-1.09372957E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.226562	+8.03124172E-01	+9.60257739E-01	-1.15751191E+00	-1.10182847E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.230469	+8.06277170E-01	+9.62733475E-01	-1.16183132E+00	-1.10949983E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.234375	+8.09468263E-01	+9.65245688E-01	-1.16617987E+00	-1.11674655E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.238281	+8.12696899E-01	+9.67794126E-01	-1.17055591E+00	-1.12357181E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.242188	+8.15962530E-01	+9.70378540E-01	-1.17495778E+00	-1.12997902E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.246094	+8.19264616E-01	+9.72998676E-01	-1.17938387E+00	-1.13597184E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.250000	+8.22602620E-01	+9.75654284E-01	-1.18383256E+00	-1.14155415E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.253906	+8.25976013E-01	+9.78345109E-01	-1.18830226E+00	-1.14673007E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.257812	+8.29384274E-01	+9.81070898E-01	-1.19279139E+00	-1.15150389E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.261719	+8.32826885E-01	+9.83831397E-01	-1.19729838E+00	-1.15588013E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.265625	+8.36303338E-01	+9.86626351E-01	-1.20182170E+00	-1.15986347E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.269531	+8.39813130E-01	+9.89455506E-01	-1.20635982E+00	-1.16345878E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.273438	+8.43355766E-01	+9.92318605E-01	-1.21091122E+00	-1.16667107E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.277344	+8.46930756E-01	+9.95215395E-01	-1.21547443E+00	-1.16950554E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.281250	+8.50537619E-01	+9.98145620E-01	-1.22004798E+00	-1.17196749E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.285156	+8.54175881E-01	+1.00110902E+00	-1.22463043E+00	-1.17406238E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.289062	+8.57845075E-01	+1.00410535E+00	-1.22922035E+00	-1.17579577E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.292969	+8.61544740E-01	+1.00713435E+00	-1.23381633E+00	-1.17717335E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.296875	+8.65274424E-01	+1.01019576E+00	-1.23841701E+00	-1.17820087E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.300781	+8.69033680E-01	+1.01328933E+00	-1.24302103E+00	-1.17888422E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.304688	+8.72822072E-01	+1.01641480E+00	-1.24762705E+00	-1.17922933E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.308594	+8.76639166E-01	+1.01957193E+00	-1.25223376E+00	-1.17924222E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.312500	+8.80484541E-01	+1.02276045E+00	-1.25683988E+00	-1.17892894E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.316406	+8.84357777E-01	+1.02598012E+00	-1.26144414E+00	-1.17829562E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.320312	+8.88258467E-01	+1.02923068E+00	-1.26604531E+00	-1.17734842E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.324219	+8.92186206E-01	+1.03251187E+00	-1.27064217E+00	-1.17609352E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.328125	+8.96140599E-01	+1.03582346E+00	-1.27523354E+00	-1.17453713E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.332031	+9.00121257E-01	+1.03916518E+00	-1.27981825E+00	-1.17268546E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.335938	+9.04127797E-01	+1.04253678E+00	-1.28439515E+00	-1.17054476E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.339844	+9.08159845E-01	+1.04593802E+00	-1.28896313E+00	-1.16812123E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.343750	+9.12217030E-01	+1.04936865E+00	-1.29352109E+00	-1.16542109E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.347656	+9.16298991E-01	+1.05282841E+00	-1.29806798E+00	-1.16245052E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.351562	+9.20405372E-01	+1.05631706E+00	-1.30260274E+00	-1.15921568E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.355469	+9.24535821E-01	+1.05983436E+00	-1.30712435E+00	-1.15572270E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.359375	+9.28689997E-01	+1.06338006E+00	-1.31163182E+00	-1.15197767E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.363281	+9.32867560E-01	+1.06695390E+00	-1.31612418E+00	-1.14798661E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.367188	+9.37068180E-01	+1.07055565E+00	-1.32060047E+00	-1.14375551E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.371094	+9.41291529E-01	+1.07418507E+00	-1.32505977E+00	-1.13929029E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.375000	+9.45537288E-01	+1.07784190E+00	-1.32950117E+00	-1.13459679E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.378906	+9.49805141E-01	+1.08152591E+00	-1.33392380E+00	-1.12968079E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.382812	+9.54094779E-01	+1.08523686E+00	-1.33832680E+00	-1.12454800E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00
0.386719	+9.58405897E-01	+1.08897450E+00	-1.34270934E+00	-1.11930822E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773999E-01	-4.20515288E-01	-1.63555052E+00


==> anc/otoc_to_plot_bosonic_M800_L1.1225_n150_beta1.5000.dat <==
100.000000	+2.73667077E-02	+5.58886532E-01	+6.11323965E-02	-7.73085947E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
102.000000	-5.78495359E-02	+4.67695483E-01	+4.98277577E-02	+6.60039558E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
104.000000	-9.58171422E-02	+5.96300759E-01	+3.25148220E-01	+4.94011071E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
106.000000	-1.11516072E-01	+5.28850182E-01	+2.47432186E-01	+7.05486688E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
108.000000	-9.81674038E-02	+8.19606431E-01	+6.07342895E-01	+9.60564751E-03	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
110.000000	-1.47323790E-01	+5.18125792E-01	+2.85854776E-01	-1.16335853E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
112.000000	-2.24396659E-01	+6.51647634E-01	+5.60808554E-01	+4.70889396E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
114.000000	-2.18778819E-01	+5.84593794E-01	+4.74210535E-01	-7.73768098E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
116.000000	-1.03547654E-01	+5.39301059E-01	+2.51301315E-01	-9.98605855E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
118.000000	+2.84973051E-02	+5.67314464E-01	+7.47681926E-02	-1.05324596E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
120.000000	+7.87910063E-02	+5.00624652E-01	-1.69997068E-01	+3.23200302E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
122.000000	+1.63163846E-02	+6.29495085E-01	+2.04048313E-01	+1.60232149E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
124.000000	-1.09654804E-01	+6.91087860E-01	+4.70931529E-01	-4.44841713E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
126.000000	+9.38354924E-02	+6.07063254E-01	+2.61116282E-02	-1.98984795E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
128.000000	+1.13128247E-01	+4.74389161E-01	-3.25007649E-01	-4.57360241E-03	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
130.000000	+1.16505877E-01	+6.20429803E-01	+7.81721858E-03	+2.63291278E-03	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
132.000000	+1.37100795E-01	+5.02186487E-01	-3.14475998E-01	+6.50368387E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
134.000000	+1.26279158E-01	+7.79929571E-01	+2.67964574E-01	+3.54307691E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
136.000000	+1.20950558E-01	+5.41623291E-01	-1.72752922E-01	-1.40744412E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
138.000000	+2.97059346E-01	+6.69320272E-01	-2.95013074E-01	-2.03689876E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
140.000000	+2.87776143E-01	+6.75533287E-01	-2.54228872E-01	+3.99492501E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
142.000000	+1.08613992E-01	+5.45377564E-01	-1.35216074E-01	+8.72078350E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
144.000000	+7.17835745E-03	+5.56789253E-01	+9.46024677E-02	+2.87086239E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
146.000000	-2.03893642E-02	+4.69522997E-01	-2.03815786E-02	+1.58376305E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
148.000000	+3.07943873E-02	+6.16349957E-01	+1.57952990E-01	+1.74227896E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
150.000000	+1.55374372E-01	+6.80647136E-01	+4.93095799E-02	+7.19352076E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
152.000000	-1.51130339E-01	+6.29656297E-01	+4.45693820E-01	+4.82899574E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
154.000000	-1.55279496E-01	+4.81916636E-01	+2.42469409E-01	+2.30725309E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
156.000000	-2.17318466E-01	+6.38956924E-01	+5.37983944E-01	-7.69090016E-03	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
158.000000	-1.40119138E-01	+4.77772999E-01	+2.11705809E-01	-3.88820946E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
160.000000	-4.08025785E-02	+6.92137290E-01	+3.82455565E-01	-3.72961309E-03	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
162.000000	-7.87241504E-02	+5.30018411E-01	+1.96787356E-01	+3.50806416E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
164.000000	-1.98811190E-01	+6.44542330E-01	+5.22778132E-01	+1.48795658E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
166.000000	-3.71959500E-01	+7.31911184E-01	+7.91969987E-01	-8.02200392E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
168.000000	-6.37655455E-02	+5.48096030E-01	+2.01897975E-01	-1.78523285E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
170.000000	+5.66790490E-03	+5.46162667E-01	+7.78768480E-02	-1.25309450E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
172.000000	+7.50659039E-02	+4.45719630E-01	-2.99339825E-01	+4.06612398E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
174.000000	-4.42545547E-02	+5.91701781E-01	+2.40521807E-01	+1.84565233E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
176.000000	-1.51395422E-01	+6.24121039E-01	+4.38921109E-01	-3.45390625E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
178.000000	+9.24953929E-02	+6.46389572E-01	+1.02365557E-01	-2.08191650E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
180.000000	+1.55038526E-01	+4.92267656E-01	-3.93845489E-01	-1.10950354E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
182.000000	+3.20571193E-01	+6.75945721E-01	-3.41435857E-01	-7.25170789E-03	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
184.000000	+1.72127447E-01	+4.99715138E-01	-4.22852321E-01	+1.50573318E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
186.000000	-4.47877351E-02	+6.04233551E-01	+2.60857415E-01	+1.13418161E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
188.000000	+4.18264316E-02	+5.57476525E-01	+3.08203239E-02	-3.73262517E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
190.000000	+3.64185435E-02	+5.95424712E-01	+1.11552409E-01	-1.01753657E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
192.000000	+4.63156611E-01	+8.06391079E-01	-3.76194304E-01	-8.24809202E-03	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
194.000000	+2.62235933E-02	+5.67087744E-01	+7.85600408E-02	+1.40728359E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
196.000000	-8.10076875E-03	+5.94543586E-01	+1.86719131E-01	+3.33667128E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
198.000000	-1.50905946E-01	+4.67184618E-01	+2.12026892E-01	-8.05895240E-03	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
50.000000	+1.17408345E-01	+6.67033239E-01	+9.46279361E-02	-1.38843006E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
51.000000	+2.96317837E-01	+5.49905211E-01	-6.78899663E-01	-1.58625142E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
52.000000	+1.03833088E-01	+5.04041624E-01	-2.22622347E-01	+2.27615021E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
53.000000	+4.35988086E-01	+8.35777713E-01	-2.23669622E-01	+8.95712673E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
54.000000	+2.22429034E-01	+7.01154976E-01	-4.34798129E-02	-5.10676920E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
55.000000	+7.45489334E-02	+4.35521908E-01	-3.25805006E-01	+1.16637491E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
56.000000	+1.75174351E-01	+7.79675317E-01	+1.89795169E-01	+3.99745445E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
57.000000	-1.50162630E-02	+7.87934971E-01	+4.73685884E-01	-1.69488888E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
58.000000	+6.12462225E-02	+4.91952123E-01	-1.49182607E-01	-6.65750157E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
59.000000	-1.83089251E-01	+5.19761067E-01	+3.40535853E-01	+2.28700514E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
60.000000	-4.96558947E-02	+6.30843219E-01	+3.08218422E-01	-7.49322371E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
61.000000	-6.75208471E-04	+6.04355659E-01	+1.90671379E-01	-1.73326177E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
62.000000	-5.03101223E-02	+4.30837517E-01	-3.84339320E-02	-3.39975466E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
63.000000	+2.07325023E-01	+5.13858982E-01	-4.89279553E-01	+1.28229425E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
64.000000	+4.71159917E-02	+6.68925020E-01	+2.18024919E-01	+1.41928646E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
65.000000	+1.17661847E-01	+5.24813545E-01	-2.05422260E-01	-7.50710839E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
66.000000	+4.59100523E-02	+5.81029960E-01	+6.78827506E-02	+2.60346630E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
67.000000	-4.72191608E-02	+6.38096189E-01	+3.15270999E-01	-7.83545699E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
68.000000	+1.55703360E-01	+6.13205567E-01	-8.88263891E-02	+1.75306527E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
69.000000	-2.53796798E-01	+7.19308361E-01	+6.65884054E-01	+1.77482553E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
70.000000	-8.26358526E-02	+5.69822177E-01	+2.66138716E-01	-3.18380337E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
71.000000	+3.49371127E-02	+5.49712919E-01	+2.91233806E-02	+1.01884950E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
72.000000	-1.21168795E-01	+6.78755197E-01	+4.69908616E-01	-8.48054527E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
73.000000	+7.28618392E-02	+5.07329092E-01	-1.40487525E-01	-1.20791809E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
74.000000	-1.07271764E-01	+5.20975045E-01	+2.28324998E-01	+9.36510891E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
75.000000	+1.04985040E-01	+6.28948920E-01	+4.68146532E-02	-7.36256384E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
76.000000	-7.81186273E-03	+5.34413558E-01	+8.10737211E-02	+7.25499116E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
77.000000	-1.54464077E-01	+4.51319371E-01	+1.91914476E-01	-1.03887186E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
78.000000	+4.97804927E-02	+5.80856092E-01	+6.02962838E-02	+2.49583110E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
79.000000	-1.59538055E-01	+8.38397595E-01	+6.91080697E-01	+5.39294533E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
80.000000	+9.61584644E-03	+6.01175949E-01	+1.68155190E-01	-4.21561391E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
81.000000	-1.70734245E-02	+4.12402641E-01	-1.52042086E-01	+1.71578685E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
82.000000	+6.43988555E-03	+8.40179098E-01	+5.11312560E-01	+1.11545565E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
83.000000	+2.68502335E-01	+8.05319275E-01	+7.10490448E-02	-3.81443935E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
84.000000	+1.07445279E-01	+4.96232727E-01	-2.51575310E-01	-2.66475685E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
85.000000	+2.83040215E-01	+5.98082155E-01	-4.61902326E-01	+1.26304012E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
86.000000	+1.41341577E-01	+6.41858202E-01	+1.03271508E-03	+1.66412440E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
87.000000	+1.31857913E-01	+5.71310861E-01	-1.29077447E-01	-1.99874272E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
88.000000	+1.61914440E-01	+4.97505142E-01	-3.98715829E-01	+2.21177890E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
89.000000	-1.46817383E-01	+5.37133722E-01	+3.13278333E-01	+2.19349785E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
90.000000	+6.10678501E-02	+5.81464775E-01	+3.99837400E-02	-1.43323415E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
91.000000	-6.39434369E-02	+4.49551209E-01	+2.66315037E-02	+8.50664857E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
92.000000	-4.20029992E-02	+5.74908027E-01	+2.10116711E-01	+1.00728744E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
93.000000	+2.79810955E-02	+6.56079651E-01	+2.28088991E-01	+5.53870099E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
94.000000	-1.46907334E-01	+5.42270147E-01	+3.20890731E-01	-2.82037460E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
95.000000	+2.80980995E-01	+6.38297576E-01	-3.35985928E-01	-8.91659581E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
96.000000	+3.68510805E-02	+6.13461533E-01	+1.42558815E-01	+3.64571805E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
97.000000	-1.22764485E-01	+6.18061515E-01	+3.93157681E-01	+1.61974429E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
98.000000	+7.51325190E-02	+6.70728051E-01	+1.74953701E-01	-1.40685143E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
99.000000	-9.30552611E-02	+4.66082281E-01	+1.11787394E-01	+1.43525304E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
25.000000	-4.81164659E-01	+6.52598287E-01	+8.18689322E-01	-1.20623951E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
25.500000	-2.40417906E-01	+4.59564948E-01	+3.36447742E-01	-7.22726811E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
26.000000	-1.52761871E-01	+3.97597028E-01	+9.59625107E-02	+2.46567938E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
26.500000	-3.46187727E-01	+5.49528613E-01	+5.83015679E-01	+9.22465702E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
27.000000	-6.00174225E-01	+7.84245433E-01	+1.01842821E+00	+5.52134860E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
27.500000	-6.58331241E-01	+8.97489725E-01	+1.13515054E+00	-9.68316070E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
28.000000	-4.45667826E-01	+8.10982143E-01	+9.21596606E-01	-6.19078802E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
28.500000	-2.22833324E-01	+6.14883259E-01	+5.16071738E-01	-6.67891752E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
29.000000	-1.61174465E-01	+4.83221218E-01	+2.53704854E-01	-1.30323558E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
29.500000	-2.20618489E-01	+5.14738645E-01	+3.85748180E-01	+2.73037380E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
30.000000	-2.11997079E-01	+6.34706215E-01	+5.26742234E-01	+7.10774205E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
30.500000	-7.89802596E-02	+7.10546477E-01	+4.56825600E-01	-1.77857317E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
31.000000	-2.12590450E-02	+6.87483981E-01	+3.48884917E-01	-1.78059079E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
31.500000	-5.93153967E-02	+6.01433986E-01	+2.78766521E-01	-1.13830167E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
32.000000	-1.17415056E-01	+5.15073956E-01	+2.35054750E-01	-2.50150567E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
32.500000	-4.37179303E-02	+4.70796732E-01	+2.86159538E-02	-5.61594323E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
33.000000	+1.18062056E-01	+4.78769969E-01	-3.26539573E-01	-3.02181908E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
33.500000	+1.40482504E-01	+5.20813587E-01	-2.73565954E-01	+4.44765327E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
34.000000	+1.76467933E-02	+5.80395878E-01	+1.18225754E-01	+6.64567673E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
34.500000	-1.07295362E-01	+6.31935166E-01	+3.91001719E-01	+2.29078729E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
35.000000	-9.70565991E-02	+6.10567190E-01	+3.47304483E-01	-3.42495824E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
35.500000	-1.59985674E-02	+5.08852212E-01	+4.85058943E-02	-5.85528231E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
36.000000	+1.76833472E-02	+4.11696523E-01	-2.38223749E-01	-4.34531424E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
36.500000	-9.50943799E-02	+4.07438389E-01	+5.05275185E-03	+6.27471889E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
37.000000	-2.21039339E-01	+5.16896025E-01	+3.89248141E-01	+5.16725385E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
37.500000	-1.88944760E-01	+6.53565833E-01	+5.21778136E-01	+7.81252850E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
38.000000	-9.61827122E-02	+7.01715890E-01	+4.67373426E-01	-1.80222690E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
38.500000	-6.05742181E-02	+6.42993088E-01	+3.41555447E-01	-1.69658862E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
39.000000	-1.16095013E-01	+5.57293644E-01	+2.97714564E-01	-3.19726083E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
39.500000	-1.38603504E-01	+5.42824729E-01	+3.09582839E-01	-1.35894310E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
40.000000	+5.83759969E-04	+5.88408212E-01	+1.61820253E-01	-3.64052531E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
40.500000	+1.44649122E-01	+6.18142727E-01	-5.44696926E-02	-2.29896611E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
41.000000	+1.41903316E-01	+6.08997885E-01	-6.80763580E-02	+2.47313743E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
41.500000	-1.52844460E-02	+5.91062384E-01	+1.92844051E-01	+4.14152848E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
42.000000	-8.60331048E-02	+6.20722260E-01	+3.46076490E-01	+5.04965073E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
42.500000	+5.77943774E-02	+6.95545844E-01	+2.43340558E-01	-3.99514579E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
43.000000	+2.45534206E-01	+7.19516520E-01	-5.34380898E-02	-5.70064377E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
43.500000	+2.72951085E-01	+6.33592546E-01	-3.26723818E-01	-1.43845631E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
44.000000	+8.52616229E-02	+4.95740461E-01	-1.97283721E-01	+2.72864190E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
44.500000	-4.70862007E-02	+4.26696354E-01	-5.38596281E-02	+1.26131646E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
45.000000	+1.70701605E-02	+4.82730286E-01	-7.11520748E-02	-3.79401101E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
45.500000	+1.48751300E-01	+6.04895213E-01	-9.17997382E-02	+1.15995173E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
46.000000	+1.58386181E-01	+6.81318055E-01	+4.48430979E-02	+2.91328482E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
46.500000	+3.15526797E-02	+6.41966330E-01	+1.99528743E-01	+1.24070747E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
47.000000	-5.86136537E-02	+5.33395409E-01	+1.68913845E-01	-2.88262595E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
47.500000	-1.81728073E-03	+4.55727265E-01	-8.87338516E-02	-6.13921776E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
48.000000	+1.19539740E-01	+4.39949337E-01	-4.45007931E-01	-1.67214643E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
48.500000	+9.04277776E-02	+4.77518699E-01	-2.55948494E-01	+5.78970208E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
49.000000	-1.94822425E-02	+5.52192601E-01	+1.33962277E-01	+5.03755925E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
49.500000	-1.27589017E-02	+6.27847691E-01	+2.47807431E-01	-4.83753088E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.500000	+7.07736710E-03	+6.45897397E-01	+2.45014673E-01	-2.43987038E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.750000	+1.43790367E-02	+6.10731189E-01	+1.76223254E-01	-3.06344314E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
13.000000	+3.95895735E-02	+5.87685662E-01	+9.18425163E-02	-2.87512640E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
13.250000	+6.81625709E-02	+5.84662439E-01	+3.24669343E-02	-7.56077855E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
13.500000	+7.26686668E-02	+6.00431352E-01	+5.40386236E-02	+2.53019093E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
13.750000	+3.85884515E-02	+6.24743639E-01	+1.58976481E-01	+5.00847178E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
14.000000	-3.24123411E-02	+6.45535470E-01	+3.04462212E-01	+5.58952657E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
14.250000	-1.20876911E-01	+6.54276460E-01	+4.38452810E-01	+4.24760171E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
14.500000	-1.90575914E-01	+6.47786428E-01	+5.16842298E-01	+1.67259246E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
14.750000	-2.14354810E-01	+6.28412194E-01	+5.22082433E-01	-1.04466333E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
15.000000	-1.94528176E-01	+6.01167845E-01	+4.64609132E-01	-3.09625398E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
15.250000	-1.48891801E-01	+5.73001852E-01	+3.67269733E-01	-4.21359287E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
15.500000	-9.09207305E-02	+5.53619722E-01	+2.53929488E-01	-4.08119813E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
15.750000	-3.63770024E-02	+5.52264842E-01	+1.63209827E-01	-1.85359543E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
16.000000	-1.44405053E-02	+5.73048666E-01	+1.61249716E-01	+2.17436894E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
16.250000	-4.51527430E-02	+6.11093686E-01	+2.71928274E-01	+5.44507793E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
16.500000	-1.18698559E-01	+6.52627903E-01	+4.33503613E-01	+5.96265290E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
16.750000	-2.02697298E-01	+6.81490090E-01	+5.70060919E-01	+4.15749928E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
17.000000	-2.64111994E-01	+6.85436570E-01	+6.41378577E-01	+1.24384695E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
17.250000	-2.81131735E-01	+6.59791317E-01	+6.32253266E-01	-2.04584339E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
17.500000	-2.48594149E-01	+6.08625775E-01	+5.39086407E-01	-5.39918901E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
17.750000	-1.75206750E-01	+5.43103740E-01	+3.62293815E-01	-8.71465226E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
18.000000	-7.50139707E-02	+4.79427858E-01	+1.03353794E-01	-1.11096377E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
18.250000	+2.23759699E-02	+4.34539434E-01	-1.93188069E-01	-9.48594059E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
18.500000	+7.39505876E-02	+4.18992144E-01	-3.70943235E-01	-1.88976921E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
18.750000	+5.88157982E-02	+4.33817877E-01	-2.87676530E-01	+6.57049144E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
19.000000	-5.55976804E-03	+4.73674443E-01	-4.24186628E-02	+9.92043301E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
19.250000	-8.71971213E-02	+5.28621959E-01	+2.08345121E-01	+8.69905826E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
19.500000	-1.54165593E-01	+5.86198696E-01	+3.92534250E-01	+5.69692986E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
19.750000	-1.83356401E-01	+6.35410731E-01	+4.93191614E-01	+2.55666120E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
20.000000	-1.75151505E-01	+6.66171290E-01	+5.20367310E-01	-2.79778237E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
20.250000	-1.36279385E-01	+6.71113826E-01	+4.79202702E-01	-3.22323811E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
20.500000	-6.54173644E-02	+6.50678111E-01	+3.59205405E-01	-5.97994640E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
20.750000	+1.30776468E-02	+6.11809284E-01	+1.80205382E-01	-6.72701623E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
21.000000	+5.28132455E-02	+5.64372126E-01	+2.28545929E-02	-4.55359281E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
21.250000	+4.02451288E-02	+5.17062639E-01	-4.74742587E-02	-1.22903426E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
21.500000	-7.13616352E-03	+4.73932965E-01	-3.85971203E-02	+1.25423360E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
21.750000	-7.00466366E-02	+4.37630415E-01	+1.52374212E-02	+2.23125918E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
22.000000	-1.25227060E-01	+4.12619835E-01	+7.29658385E-02	+1.79460879E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
22.250000	-1.50302823E-01	+4.05034634E-01	+1.04967861E-01	+9.57883582E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
22.500000	-1.43997263E-01	+4.20236205E-01	+1.20860018E-01	+8.69110331E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
22.750000	-1.20858932E-01	+4.59143024E-01	+1.48423377E-01	+1.87721981E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
23.000000	-1.00527646E-01	+5.19230371E-01	+2.14721008E-01	+3.76923867E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
23.250000	-1.04899277E-01	+5.95389935E-01	+3.36885311E-01	+5.81218097E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
23.500000	-1.50791889E-01	+6.77974366E-01	+5.05330056E-01	+6.91876504E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
23.750000	-2.36144916E-01	+7.53584572E-01	+6.82823563E-01	+6.51754632E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
24.000000	-3.40605200E-01	+8.07439451E-01	+8.31207372E-01	+4.94099109E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
24.250000	-4.40614792E-01	+8.26479015E-01	+9.29873118E-01	+2.77697882E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
24.500000	-5.14903092E-01	+8.04143416E-01	+9.70056313E-01	+1.89008350E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
24.750000	-5.36366360E-01	+7.42758773E-01	+9.39323535E-01	-2.64763061E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.250000	+1.93602762E-01	+5.74102730E-01	-2.73122005E-01	-2.08909066E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.375000	+1.82292548E-01	+5.58695108E-01	-2.83948890E-01	+3.56789096E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.500000	+1.59021585E-01	+5.42930691E-01	-2.64202278E-01	+2.78606183E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.625000	+1.23865221E-01	+5.27419401E-01	-2.14297344E-01	+4.83056997E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.750000	+7.95739049E-02	+5.12761149E-01	-1.43438029E-01	+5.94730546E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.875000	+3.13182538E-02	+4.99564063E-01	-6.56147075E-02	+5.97204163E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.000000	-1.45163280E-02	+4.88423789E-01	+5.86301221E-03	+5.09219611E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.125000	-5.19206539E-02	+4.79895734E-01	+6.16901953E-02	+3.65728498E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.250000	-7.65827662E-02	+4.74510044E-01	+9.72951368E-02	+2.01409129E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.375000	-8.64671562E-02	+4.72813030E-01	+1.12042478E-01	+4.26476497E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.500000	-8.16428206E-02	+4.75357128E-01	+1.07957049E-01	-9.35039516E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.625000	-6.37740520E-02	+4.82584030E-01	+8.86664897E-02	-1.96548431E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.750000	-3.56620504E-02	+4.94630078E-01	+5.88199413E-02	-2.59716616E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.875000	-8.51668110E-04	+5.11158986E-01	+2.37373358E-02	-2.80179987E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.000000	+3.69090650E-02	+5.31327920E-01	-1.12250555E-02	-2.62255373E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.125000	+7.43783070E-02	+5.53896383E-01	-4.18265074E-02	-2.19579613E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.250000	+1.09364844E-01	+5.77374131E-01	-6.61199587E-02	-1.71419455E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.375000	+1.40705121E-01	+6.00107619E-01	-8.46813712E-02	-1.32837774E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.500000	+1.67610803E-01	+6.20333005E-01	-9.93294023E-02	-1.04850390E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.625000	+1.88794267E-01	+6.36311090E-01	-1.10893969E-01	-7.29643368E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.750000	+2.02040212E-01	+6.46579132E-01	-1.17570487E-01	-1.81359649E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.875000	+2.04711954E-01	+6.50204332E-01	-1.15427960E-01	+6.52797699E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.000000	+1.95036724E-01	+6.46890017E-01	-1.01250544E-01	+1.58791210E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.125000	+1.73370259E-01	+6.36903427E-01	-7.57301575E-02	+2.27913065E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.250000	+1.42591084E-01	+6.20937802E-01	-4.42722779E-02	+2.43699220E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.375000	+1.07398243E-01	+6.00050097E-01	-1.48053525E-02	+1.98289281E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.500000	+7.30390275E-02	+5.75696084E-01	+5.30004249E-03	+1.03443950E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.625000	+4.41837168E-02	+5.49742204E-01	+1.10556350E-02	-2.05591657E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.750000	+2.42506251E-02	+5.24330757E-01	+1.60251063E-04	-1.53462916E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.875000	+1.50795273E-02	+5.01609255E-01	-2.73100939E-02	-2.77445914E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.000000	+1.68828949E-02	+4.83452339E-01	-6.92012274E-02	-3.77562787E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.125000	+2.85897686E-02	+4.71296395E-01	-1.21700791E-01	-4.43697850E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.250000	+4.85167156E-02	+4.66099332E-01	-1.80125690E-01	-4.71819580E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.375000	+7.48921099E-02	+4.68341487E-01	-2.39655686E-01	-4.60275808E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.500000	+1.05798373E-01	+4.77991715E-01	-2.95194642E-01	-4.03302814E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.625000	+1.38740605E-01	+4.94454488E-01	-3.40481389E-01	-2.91657840E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.750000	+1.70558979E-01	+5.16579816E-01	-3.68109102E-01	-1.25108141E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.875000	+1.98032407E-01	+5.42792804E-01	-3.71758424E-01	+7.63750886E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.000000	+2.18621605E-01	+5.71312763E-01	-3.49015330E-01	+2.80261247E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.125000	+2.30576403E-01	+6.00358900E-01	-3.01693113E-01	+4.60942658E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.250000	+2.32484529E-01	+6.28252629E-01	-2.33779665E-01	+6.06299384E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.375000	+2.23126192E-01	+6.53429287E-01	-1.50118267E-01	+7.07345735E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.500000	+2.02141670E-01	+6.74465517E-01	-5.69432314E-02	+7.50907703E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.625000	+1.71039709E-01	+6.90202117E-01	+3.76086591E-02	+7.25664297E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.750000	+1.33636892E-01	+6.99912523E-01	+1.24472843E-01	+6.31869075E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.875000	+9.53771900E-02	+7.03382750E-01	+1.95575928E-01	+4.84334924E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.000000	+6.16751779E-02	+7.00841479E-01	+2.45556574E-01	+3.08411527E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.125000	+3.60943929E-02	+6.92833543E-01	+2.72678809E-01	+1.32718779E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.250000	+1.94487774E-02	+6.80178171E-01	+2.78736269E-01	-1.90180663E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.375000	+1.04039264E-02	+6.64028011E-01	+2.67924293E-01	-1.53973544E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.125000	+2.53729606E-01	+5.06265707E-01	-6.83053884E-01	-5.51092917E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.187500	+2.50178445E-01	+4.94772346E-01	-7.15008812E-01	-4.71464770E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.250000	+2.47159713E-01	+4.85243133E-01	-7.41986980E-01	-3.85427752E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.312500	+2.44582003E-01	+4.77671111E-01	-7.63187281E-01	-2.87718027E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.375000	+2.42351214E-01	+4.72024170E-01	-7.77951734E-01	-1.80242246E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.437500	+2.40349425E-01	+4.68245688E-01	-7.85717562E-01	-6.41529932E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.500000	+2.38417059E-01	+4.66255604E-01	-7.85970858E-01	+5.99944405E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.562500	+2.36340496E-01	+4.65952247E-01	-7.78218256E-01	+1.91837662E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.625000	+2.33846992E-01	+4.67215072E-01	-7.61991150E-01	+3.30606735E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.687500	+2.30608741E-01	+4.69908188E-01	-7.36892415E-01	+4.74444521E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.750000	+2.26257624E-01	+4.73884359E-01	-7.02685585E-01	+6.19852344E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.812500	+2.20411090E-01	+4.78989048E-01	-6.59410872E-01	+7.61509100E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.875000	+2.12707763E-01	+4.85064067E-01	-6.07496948E-01	+8.92635155E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.937500	+2.02849383E-01	+4.91950531E-01	-5.47831477E-01	+1.00587358E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.000000	+1.90644202E-01	+4.99490998E-01	-4.81762750E-01	+1.09444230E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.062500	+1.76046159E-01	+5.07530943E-01	-4.11026189E-01	+1.15320531E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.125000	+1.59183901E-01	+5.15919901E-01	-3.37612086E-01	+1.17937512E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.187500	+1.40374018E-01	+5.24512762E-01	-2.63604299E-01	+1.17273114E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.250000	+1.20113873E-01	+5.33171619E-01	-1.91020694E-01	+1.13540774E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.312500	+9.90518134E-02	+5.41768382E-01	-1.21678332E-01	+1.07139825E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.375000	+7.79362644E-02	+5.50188002E-01	-5.70959121E-02	+9.85932042E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.437500	+5.75496443E-02	+5.58331842E-01	+1.56317292E-03	+8.84845447E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.500000	+3.86368659E-02	+5.66120515E-01	+5.35097687E-02	+7.74017983E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.562500	+2.18401386E-02	+5.73495507E-01	+9.83154208E-02	+6.58902540E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.625000	+7.65114148E-03	+5.80419105E-01	+1.35872586E-01	+5.44153169E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.687500	-3.61162770E-03	+5.86872447E-01	+1.66334567E-01	+4.33348799E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.750000	-1.17978177E-02	+5.92851884E-01	+1.90041186E-01	+3.28822034E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.812500	-1.68961977E-02	+5.98364096E-01	+2.07437321E-01	+2.31616588E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.875000	-1.89908713E-02	+6.03420572E-01	+2.18993260E-01	+1.41599119E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.937500	-1.82151373E-02	+6.08032143E-01	+2.25137211E-01	+5.77321522E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.000000	-1.47151062E-02	+6.12204227E-01	+2.26209779E-01	-2.15201950E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.062500	-8.63155747E-03	+6.15933366E-01	+2.22447187E-01	-9.77163905E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.125000	-1.02885053E-04	+6.19205488E-01	+2.13995230E-01	-1.71973300E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.187500	+1.07139289E-02	+6.21996070E-01	+2.00950524E-01	-2.44595205E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.250000	+2.36121591E-02	+6.24272085E-01	+1.83420829E-01	-3.14864063E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.312500	+3.83046772E-02	+6.25995275E-01	+1.61592516E-01	-3.81038670E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.375000	+5.44048397E-02	+6.27126073E-01	+1.35790995E-01	-4.40584967E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.437500	+7.14276476E-02	+6.27627399E-01	+1.06519396E-01	-4.90625380E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.500000	+8.88150378E-02	+6.27467684E-01	+7.44628229E-02	-5.28546281E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.562500	+1.05982578E-01	+6.26622778E-01	+4.04511104E-02	-5.52640362E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.625000	+1.22378140E-01	+6.25076786E-01	+5.38277774E-03	-5.62603581E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.687500	+1.37538470E-01	+6.22822215E-01	-2.98743372E-02	-5.59692518E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.750000	+1.51128881E-01	+6.19860007E-01	-6.45787870E-02	-5.46414945E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.812500	+1.62955341E-01	+6.16199921E-01	-9.81762054E-02	-5.25776111E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.875000	+1.72945787E-01	+6.11861456E-01	-1.30300801E-01	-5.00281642E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.937500	+1.81106190E-01	+6.06875080E-01	-1.60711411E-01	-4.71018019E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.000000	+1.87463664E-01	+6.01283229E-01	-1.89178053E-01	-4.37129526E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.062500	+1.92011914E-01	+5.95140465E-01	-2.15352601E-01	-3.95889256E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.125000	+1.94672707E-01	+5.88512373E-01	-2.38664210E-01	-3.43383290E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.187500	+1.95282010E-01	+5.81473210E-01	-2.58275513E-01	-2.84178384E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.562500	+7.67849176E-01	+9.17955249E-01	-1.20326590E+00	+1.87951281E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.593750	+7.61856516E-01	+9.20918998E-01	-1.14531101E+00	+1.82960071E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.625000	+7.54754812E-01	+9.23045410E-01	-1.08891586E+00	+1.77757464E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.656250	+7.46580410E-01	+9.24333510E-01	-1.03421259E+00	+1.72174585E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.687500	+7.37374599E-01	+9.24785090E-01	-9.81306744E-01	+1.66287781E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.718750	+7.27183697E-01	+9.24404785E-01	-9.30282727E-01	+1.60157353E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.750000	+7.16059117E-01	+9.23200113E-01	-8.81208399E-01	+1.53830160E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.781250	+7.04057370E-01	+9.21181501E-01	-8.34138877E-01	+1.47342067E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.812500	+6.91240008E-01	+9.18362274E-01	-7.89119607E-01	+1.40720159E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.843750	+6.77673477E-01	+9.14758618E-01	-7.46188777E-01	+1.33984704E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.875000	+6.63428885E-01	+9.10389515E-01	-7.05379167E-01	+1.27150837E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.906250	+6.48581660E-01	+9.05276656E-01	-6.66719505E-01	+1.20229994E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.937500	+6.33211108E-01	+8.99444324E-01	-6.30235421E-01	+1.13231099E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.968750	+6.17399869E-01	+8.92919265E-01	-5.95950068E-01	+1.06161535E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.000000	+6.01233275E-01	+8.85730539E-01	-5.63884462E-01	+9.90279148E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.031250	+5.84798622E-01	+8.77909359E-01	-5.34057621E-01	+9.18367004E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.062500	+5.68184364E-01	+8.69488922E-01	-5.06486524E-01	+8.45946820E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.093750	+5.51479248E-01	+8.60504240E-01	-4.81185945E-01	+7.73093579E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.125000	+5.34771404E-01	+8.50991957E-01	-4.58168175E-01	+6.99892377E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.156250	+5.18147412E-01	+8.40990183E-01	-4.37442671E-01	+6.26440932E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.187500	+5.01691352E-01	+8.30538314E-01	-4.19015617E-01	+5.52851750E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.218750	+4.85483869E-01	+8.19676866E-01	-4.02889437E-01	+4.79254075E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.250000	+4.69601257E-01	+8.08447302E-01	-3.89062237E-01	+4.05795662E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.281250	+4.54114596E-01	+7.96891870E-01	-3.77527208E-01	+3.32644386E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.312500	+4.39088940E-01	+7.85053428E-01	-3.68271963E-01	+2.59989601E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.343750	+4.24582591E-01	+7.72975273E-01	-3.61277858E-01	+1.88043142E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.375000	+4.10646471E-01	+7.60700962E-01	-3.56519267E-01	+1.17039842E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.406250	+3.97323611E-01	+7.48274126E-01	-3.53962868E-01	+4.72374340E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.437500	+3.84648773E-01	+7.35738271E-01	-3.53566927E-01	-2.10842752E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.468750	+3.72648229E-01	+7.23136578E-01	-3.55280635E-01	-8.76250114E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.500000	+3.61339697E-01	+7.10511687E-01	-3.59043491E-01	-1.52066434E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.531250	+3.50732449E-01	+6.97905483E-01	-3.64784787E-01	-2.14075281E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.562500	+3.40827590E-01	+6.85358876E-01	-3.72423196E-01	-2.73307159E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.593750	+3.31618500E-01	+6.72911592E-01	-3.81866484E-01	-3.29410872E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.625000	+3.23091428E-01	+6.60601962E-01	-3.93011375E-01	-3.82033166E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.656250	+3.15226211E-01	+6.48466741E-01	-4.05743557E-01	-4.30823816E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.687500	+3.07997107E-01	+6.36540931E-01	-4.19937864E-01	-4.75441025E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.718750	+3.01373697E-01	+6.24857640E-01	-4.35458621E-01	-5.15557169E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.750000	+2.95321842E-01	+6.13447963E-01	-4.52160187E-01	-5.50864954E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.781250	+2.89804657E-01	+6.02340893E-01	-4.69887681E-01	-5.81084079E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.812500	+2.84783479E-01	+5.91563258E-01	-4.88477942E-01	-6.05968417E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.843750	+2.80218808E-01	+5.81139693E-01	-5.07760707E-01	-6.25313645E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.875000	+2.76071190E-01	+5.71092637E-01	-5.27560044E-01	-6.38965038E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.906250	+2.72302032E-01	+5.61442343E-01	-5.47696022E-01	-6.46824975E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.937500	+2.68874319E-01	+5.52206925E-01	-5.67986605E-01	-6.48859473E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.968750	+2.65753226E-01	+5.43402402E-01	-5.88249739E-01	-6.45102934E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.000000	+2.62906598E-01	+5.35042766E-01	-6.08305539E-01	-6.35660248E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.031250	+2.60305287E-01	+5.27140048E-01	-6.27978504E-01	-6.20705534E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.062500	+2.57923336E-01	+5.19704385E-01	-6.47099635E-01	-6.00477016E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.093750	+2.55738000E-01	+5.12744089E-01	-6.65508318E-01	-5.77678723E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.781250	+5.51639828E-01	+6.22502152E-01	-1.95386921E+00	-1.08100464E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.796875	+5.61192928E-01	+6.30901520E-01	-1.97028453E+00	-1.02015610E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.812500	+5.70653348E-01	+6.39292219E-01	-1.98574909E+00	-9.56671935E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.828125	+5.80011588E-01	+6.47667015E-01	-2.00018053E+00	-8.87879671E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.843750	+5.89258158E-01	+6.56018737E-01	-2.01349533E+00	-8.13730966E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.859375	+5.98383588E-01	+6.64340289E-01	-2.02560962E+00	-7.34232348E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.875000	+6.07378445E-01	+6.72624658E-01	-2.03644009E+00	-6.49453165E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.890625	+6.16233349E-01	+6.80864924E-01	-2.04590503E+00	-5.59532676E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.906250	+6.24938996E-01	+6.89054269E-01	-2.05392549E+00	-4.64685852E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.921875	+6.33486173E-01	+6.97185986E-01	-2.06042646E+00	-3.65207457E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.937500	+6.41865784E-01	+7.05253487E-01	-2.06533822E+00	-2.61474013E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.953125	+6.50068870E-01	+7.13250309E-01	-2.06859753E+00	-1.53943296E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.968750	+6.58086629E-01	+7.21170123E-01	-2.07014895E+00	-4.31511229E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.984375	+6.65910445E-01	+7.29006743E-01	-2.06994600E+00	+7.02947003E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.000000	+6.73531902E-01	+7.36754124E-01	-2.06795224E+00	+1.85723231E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.015625	+6.80942812E-01	+7.44406377E-01	-2.06414215E+00	+3.02411846E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.031250	+6.88135235E-01	+7.51957763E-01	-2.05850187E+00	+4.19599943E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.046875	+6.95101495E-01	+7.59402705E-01	-2.05102965E+00	+5.36504355E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.062500	+7.01834202E-01	+7.66735783E-01	-2.04173611E+00	+6.52335862E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.078125	+7.08326269E-01	+7.73951743E-01	-2.03064416E+00	+7.66316055E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.093750	+7.14570928E-01	+7.81045491E-01	-2.01778873E+00	+8.77693829E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.109375	+7.20561740E-01	+7.88012097E-01	-2.00321622E+00	+9.85760784E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.125000	+7.26292612E-01	+7.94846793E-01	-1.98698371E+00	+1.08986489E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.140625	+7.31757805E-01	+8.01544973E-01	-1.96915795E+00	+1.18942189E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.156250	+7.36951940E-01	+8.08102189E-01	-1.94981427E+00	+1.28392416E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.171875	+7.41870007E-01	+8.14514151E-01	-1.92903532E+00	+1.37294666E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.187500	+7.46507367E-01	+8.20776722E-01	-1.90690969E+00	+1.45615016E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.203125	+7.50859759E-01	+8.26885917E-01	-1.88353062E+00	+1.53328169E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.218750	+7.54923292E-01	+8.32837900E-01	-1.85899463E+00	+1.60417257E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.234375	+7.58694453E-01	+8.38628979E-01	-1.83340023E+00	+1.66873432E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.250000	+7.62170101E-01	+8.44255603E-01	-1.80684669E+00	+1.72695283E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.265625	+7.65347461E-01	+8.49714361E-01	-1.77943295E+00	+1.77888132E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.281250	+7.68224123E-01	+8.55001978E-01	-1.75125665E+00	+1.82463232E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.296875	+7.70798037E-01	+8.60115310E-01	-1.72241319E+00	+1.86436932E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.312500	+7.73067500E-01	+8.65051348E-01	-1.69299511E+00	+1.89829822E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.328125	+7.75031160E-01	+8.69807208E-01	-1.66309137E+00	+1.92665895E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.343750	+7.76687997E-01	+8.74380135E-01	-1.63278701E+00	+1.94971759E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.359375	+7.78037328E-01	+8.78767502E-01	-1.60216270E+00	+1.96775895E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.375000	+7.79078790E-01	+8.82966807E-01	-1.57129455E+00	+1.98107996E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.390625	+7.79812340E-01	+8.86975673E-01	-1.54025395E+00	+1.98998374E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.406250	+7.80238244E-01	+8.90791852E-01	-1.50910755E+00	+1.99477455E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.421875	+7.80357076E-01	+8.94413224E-01	-1.47791725E+00	+1.99575340E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.437500	+7.80169709E-01	+8.97837796E-01	-1.44674026E+00	+1.99321455E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.453125	+7.79677314E-01	+9.01063709E-01	-1.41562929E+00	+1.98744262E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.468750	+7.78881354E-01	+9.04089237E-01	-1.38463268E+00	+1.97871035E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.484375	+7.77783583E-01	+9.06912789E-01	-1.35379459E+00	+1.96727697E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.500000	+7.76386044E-01	+9.09532917E-01	-1.32315527E+00	+1.95338702E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.515625	+7.74691069E-01	+9.11948312E-01	-1.29275125E+00	+1.93726963E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.531250	+7.72701278E-01	+9.14157814E-01	-1.26261560E+00	+1.91913817E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.546875	+7.70419581E-01	+9.16160412E-01	-1.23277818E+00	+1.90005102E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.390625	+3.10635293E-01	+4.31261094E-01	-1.42191490E+00	-1.32208245E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.398438	+3.14972436E-01	+4.34353191E-01	-1.43229009E+00	-1.33396603E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.406250	+3.19351751E-01	+4.37489343E-01	-1.44275812E+00	-1.34553849E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.414062	+3.23771615E-01	+4.40668705E-01	-1.45331413E+00	-1.35648948E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.421875	+3.28230429E-01	+4.43890427E-01	-1.46395327E+00	-1.36682047E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.429688	+3.32726616E-01	+4.47153654E-01	-1.47467070E+00	-1.37653282E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.437500	+3.37258623E-01	+4.50457530E-01	-1.48546159E+00	-1.38562769E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.445312	+3.41824920E-01	+4.53801189E-01	-1.49632113E+00	-1.39410599E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.453125	+3.46424000E-01	+4.57183767E-01	-1.50724450E+00	-1.40196834E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.460938	+3.51054377E-01	+4.60604392E-01	-1.51822689E+00	-1.40921497E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.468750	+3.55714587E-01	+4.64062191E-01	-1.52926348E+00	-1.41584573E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.476562	+3.60403190E-01	+4.67556286E-01	-1.54034948E+00	-1.42185997E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.484375	+3.65118762E-01	+4.71085797E-01	-1.55148005E+00	-1.42725654E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.492188	+3.69859902E-01	+4.74649838E-01	-1.56265036E+00	-1.43203369E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.500000	+3.74625227E-01	+4.78247524E-01	-1.57385557E+00	-1.43618904E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.507812	+3.79413373E-01	+4.81877964E-01	-1.58509081E+00	-1.43971955E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.515625	+3.84222993E-01	+4.85540266E-01	-1.59635119E+00	-1.44262142E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.523438	+3.89052756E-01	+4.89233533E-01	-1.60763177E+00	-1.44489009E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.531250	+3.93901349E-01	+4.92956869E-01	-1.61892760E+00	-1.44652017E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.539062	+3.98767471E-01	+4.96709371E-01	-1.63023365E+00	-1.44750542E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.546875	+4.03649837E-01	+5.00490137E-01	-1.64154487E+00	-1.44783866E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.554688	+4.08547175E-01	+5.04298261E-01	-1.65285613E+00	-1.44751180E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.562500	+4.13458225E-01	+5.08132836E-01	-1.66416224E+00	-1.44651577E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.570312	+4.18381738E-01	+5.11992950E-01	-1.67545794E+00	-1.44484048E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.578125	+4.23316476E-01	+5.15877692E-01	-1.68673787E+00	-1.44247484E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.585938	+4.28261210E-01	+5.19786149E-01	-1.69799661E+00	-1.43940669E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.593750	+4.33214719E-01	+5.23717402E-01	-1.70922860E+00	-1.43562281E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.601562	+4.38175792E-01	+5.27670535E-01	-1.72042822E+00	-1.43110891E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.609375	+4.43143223E-01	+5.31644627E-01	-1.73158968E+00	-1.42584964E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.617188	+4.48115814E-01	+5.35638758E-01	-1.74270712E+00	-1.41982856E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.625000	+4.53092369E-01	+5.39652004E-01	-1.75377450E+00	-1.41302818E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.632812	+4.58071701E-01	+5.43683441E-01	-1.76478568E+00	-1.40542995E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.640625	+4.63052625E-01	+5.47732143E-01	-1.77573435E+00	-1.39701432E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.648438	+4.68033958E-01	+5.51797183E-01	-1.78661403E+00	-1.38776076E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.656250	+4.73014522E-01	+5.55877634E-01	-1.79741811E+00	-1.37764778E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.664062	+4.77993139E-01	+5.59972566E-01	-1.80813978E+00	-1.36665303E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.671875	+4.82968635E-01	+5.64081051E-01	-1.81877206E+00	-1.35475332E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.679688	+4.87939835E-01	+5.68202158E-01	-1.82930780E+00	-1.34192472E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.687500	+4.92905565E-01	+5.72334956E-01	-1.83973963E+00	-1.32814265E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.695312	+4.97864652E-01	+5.76478516E-01	-1.85006003E+00	-1.31338196E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.703125	+5.02815922E-01	+5.80631906E-01	-1.86026123E+00	-1.29761704E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.710938	+5.07758200E-01	+5.84794197E-01	-1.87033529E+00	-1.28082195E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.718750	+5.12690311E-01	+5.88964457E-01	-1.88027407E+00	-1.26297058E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.726562	+5.17611081E-01	+5.93141758E-01	-1.89006921E+00	-1.24403674E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.734375	+5.22519330E-01	+5.97325170E-01	-1.89971214E+00	-1.22399438E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.742188	+5.27413882E-01	+6.01513767E-01	-1.90919412E+00	-1.20281771E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.750000	+5.32293555E-01	+6.05706621E-01	-1.91850617E+00	-1.18048145E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.757812	+5.37157170E-01	+6.09902809E-01	-1.92763914E+00	-1.15696097E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.765625	+5.42003543E-01	+6.14101407E-01	-1.93658369E+00	-1.13223255E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.773438	+5.46831491E-01	+6.18301494E-01	-1.94533028E+00	-1.10689435E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01


==> anc/otoc_to_plot_bosonic_M800_L1.1225_n150_beta10.0000.dat <==
400.000000	-2.47603191E-05	+7.79893014E-04	-6.43195183E+00	+1.61287903E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
408.000000	-7.87201464E-04	+7.91831165E-04	-5.75779570E+00	+7.25113121E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
416.000000	-1.22309531E-04	+7.81329196E-04	-6.31593374E+00	-2.56096906E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
424.000000	+7.66646386E-04	+7.92879360E-04	-9.85534620E+00	-3.50996691E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
432.000000	+2.67566721E-04	+7.82910874E-04	-6.87752844E+00	+2.53276813E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
440.000000	-7.16729556E-04	+7.92638263E-04	-5.80291720E+00	+5.20488976E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
448.000000	-4.01939843E-04	+7.83201469E-04	-6.04474608E+00	-1.43396402E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
456.000000	+6.38291845E-04	+7.90477890E-04	-8.09725963E+00	-9.41556156E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
464.000000	+5.20112032E-04	+7.82842179E-04	-7.55123593E+00	+1.35339046E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
472.000000	-5.38849076E-04	+7.87955138E-04	-5.93183489E+00	+1.04567715E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
480.000000	-6.17123174E-04	+7.82853549E-04	-5.87815249E+00	-8.13484106E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
488.000000	+4.24397259E-04	+7.85424680E-04	-7.23340946E+00	-1.70598425E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
496.000000	+6.91913985E-04	+7.83258303E-04	-8.60772730E+00	+6.85446256E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
504.000000	-2.97301269E-04	+7.83726950E-04	-6.13669545E+00	+1.76227371E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
512.000000	-7.46654375E-04	+7.85260867E-04	-5.78808935E+00	-3.44783911E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
520.000000	+1.60994272E-04	+7.83662393E-04	-6.68834971E+00	-3.15051265E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
528.000000	+7.78260886E-04	+7.88169989E-04	-1.08289096E+01	+1.57166055E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
536.000000	-1.69421928E-05	+7.83752210E-04	-6.43688402E+00	+3.16705320E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
544.000000	-7.82409869E-04	+7.90588548E-04	-5.76162448E+00	+8.36801547E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
552.000000	-1.31737240E-04	+7.83668686E-04	-6.30299578E+00	-2.38318593E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
560.000000	+7.57683559E-04	+7.92414863E-04	-9.57472197E+00	-3.68620962E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
568.000000	+2.75441202E-04	+7.82980459E-04	-6.89278931E+00	+2.35157942E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
576.000000	-7.02964684E-04	+7.92464434E-04	-5.81219490E+00	+5.31245417E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
584.000000	-4.06455275E-04	+7.80998645E-04	-6.04279665E+00	-1.36270669E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
592.000000	+6.22219167E-04	+7.91208869E-04	-7.99252560E+00	-9.52478620E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
600.000000	+5.20655616E-04	+7.79337986E-04	-7.56676244E+00	+1.28159180E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
608.000000	-5.23275900E-04	+7.90137468E-04	-5.94197873E+00	+1.05220828E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
616.000000	-6.14317527E-04	+7.78569946E-04	-5.88322919E+00	-7.75330735E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
624.000000	+4.09332113E-04	+7.89212136E-04	-7.18250790E+00	-1.70634149E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
632.000000	+6.88118982E-04	+7.78948817E-04	-8.61337557E+00	+6.48055411E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
640.000000	-2.82070448E-04	+7.89353820E-04	-6.14561924E+00	+1.76228277E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
648.000000	-7.42112245E-04	+7.81196763E-04	-5.79372315E+00	-3.16447674E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
656.000000	+1.44417884E-04	+7.90177843E-04	-6.65193552E+00	-2.97632270E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
664.000000	+7.70690137E-04	+7.83710622E-04	-1.05558395E+01	+1.24584825E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
672.000000	+1.86195054E-06	+7.90071181E-04	-6.45259980E+00	+2.98961081E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
680.000000	-7.70347131E-04	+7.85695649E-04	-5.77246218E+00	+1.09776444E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
688.000000	-1.50370876E-04	+7.89183680E-04	-6.27695749E+00	-2.19184268E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
696.000000	+7.40368842E-04	+7.87031905E-04	-9.27941047E+00	-3.99122990E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
704.000000	+2.90828192E-04	+7.86943860E-04	-6.91555427E+00	+2.15551236E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
712.000000	-6.81253312E-04	+7.86917677E-04	-5.83059070E+00	+5.52860983E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
720.000000	-4.17818268E-04	+7.83754569E-04	-6.03097670E+00	-1.28651773E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
728.000000	+5.99354273E-04	+7.86772816E-04	-7.88901907E+00	-9.72827268E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
736.000000	+5.28103059E-04	+7.81476144E-04	-7.58750033E+00	+1.20474300E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
744.000000	-5.00686879E-04	+7.87425451E-04	-5.96143026E+00	+1.06808205E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
752.000000	-6.19294226E-04	+7.80099441E-04	-5.87856905E+00	-7.26732620E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
760.000000	+3.85942407E-04	+7.88629946E-04	-7.12420245E+00	-1.73054339E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
768.000000	+6.92303583E-04	+7.80091591E-04	-8.64743847E+00	+5.97793704E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
776.000000	-2.57041161E-04	+7.90950440E-04	-6.16773253E+00	+1.78437807E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
784.000000	-7.43965505E-04	+7.81309217E-04	-5.79243356E+00	-2.73896408E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
792.000000	+1.16770619E-04	+7.92908213E-04	-6.60596678E+00	-1.75993664E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
200.000000	-5.48645919E-04	+7.81627000E-04	-5.92922397E+00	-2.41212833E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
204.000000	+7.73488463E-04	+7.84303192E-04	-1.07414544E+01	+6.01312517E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
208.000000	-6.03360100E-04	+7.92469767E-04	-5.88111897E+00	+5.17662929E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
212.000000	+1.06313986E-04	+7.86395341E-04	-6.60015095E+00	-1.74257360E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
216.000000	+4.34428975E-04	+7.80687447E-04	-7.27517785E+00	+1.02429227E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
220.000000	-7.58628929E-04	+7.84621665E-04	-5.78071713E+00	-1.46170779E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
224.000000	+6.83114684E-04	+7.90649997E-04	-8.44454409E+00	-4.95745160E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
228.000000	-2.48769179E-04	+7.89229839E-04	-6.17731326E+00	+2.89118499E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
232.000000	-3.07039859E-04	+7.79514987E-04	-6.13159610E+00	-3.37973933E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
236.000000	+7.14907126E-04	+7.84402393E-04	-8.88110472E+00	+4.25249195E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
240.000000	-7.38285682E-04	+7.88571289E-04	-5.79139674E+00	+2.20352999E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
244.000000	+3.86160184E-04	+7.91239403E-04	-7.11828073E+00	-1.14998569E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
248.000000	+1.71175354E-04	+7.79663895E-04	-6.71138530E+00	+1.57415116E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
252.000000	-6.43304143E-04	+7.83801408E-04	-5.85895980E+00	-4.50986882E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
256.000000	+7.71332212E-04	+7.87827636E-04	-1.03192804E+01	-1.15104599E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
260.000000	-5.09319043E-04	+7.92242360E-04	-5.95104347E+00	+4.87137980E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
264.000000	-3.10705886E-05	+7.81487059E-04	-6.42217652E+00	-2.13903809E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
268.000000	+5.47053182E-04	+7.82171632E-04	-7.66227395E+00	+8.21537732E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
272.000000	-7.80114387E-04	+7.87667436E-04	-5.76494633E+00	-3.29612322E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
276.000000	+6.10813188E-04	+7.91433946E-04	-7.92596380E+00	-6.97859083E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
280.000000	-1.13151274E-04	+7.83915034E-04	-6.32323360E+00	+2.37845284E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
284.000000	-4.31086819E-04	+7.79864869E-04	-6.02320153E+00	-4.47410600E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
288.000000	+7.62740404E-04	+7.87764644E-04	-9.90251839E+00	+2.50657214E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
292.000000	-6.89547640E-04	+7.90289943E-04	-5.82267576E+00	+3.81409075E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
296.000000	+2.57823886E-04	+7.86892210E-04	-6.85124580E+00	-1.42091270E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
300.000000	+3.03824686E-04	+7.78654977E-04	-6.95940592E+00	+1.30713592E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
304.000000	-7.17742907E-04	+7.87675746E-04	-5.80553706E+00	-2.94477112E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
308.000000	+7.44665521E-04	+7.89687039E-04	-9.31522281E+00	-3.01242153E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
312.000000	-3.94125907E-04	+7.88902162E-04	-6.04653079E+00	+3.80833682E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
316.000000	-1.69007539E-04	+7.78476436E-04	-6.26855335E+00	-2.64503116E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
320.000000	+6.43387621E-04	+7.85953993E-04	-8.16255571E+00	+6.27932621E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
324.000000	-7.76303944E-04	+7.89502267E-04	-5.76620726E+00	+8.15662269E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
328.000000	+5.15554343E-04	+7.89337797E-04	-7.51002590E+00	-9.15229210E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
332.000000	+2.68655407E-05	+7.79795910E-04	-6.49839062E+00	+1.97416602E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
336.000000	-5.44820514E-04	+7.83499528E-04	-5.93069308E+00	-6.18809734E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
340.000000	+7.85077190E-04	+7.90407956E-04	-1.14488685E+01	+7.07089523E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
344.000000	-6.16311220E-04	+7.89313970E-04	-5.87412592E+00	+6.03061337E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
348.000000	+1.18597707E-04	+7.82400813E-04	-6.62437780E+00	-1.73387992E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
352.000000	+4.29902932E-04	+7.81024854E-04	-7.26122986E+00	+1.06616885E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
356.000000	-7.66629907E-04	+7.91000005E-04	-5.77144272E+00	-1.62143159E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
360.000000	+6.92847962E-04	+7.88813414E-04	-8.55837513E+00	-4.96169090E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
364.000000	-2.62895877E-04	+7.84419502E-04	-6.16837799E+00	+3.02756171E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
368.000000	-3.02475973E-04	+7.78951968E-04	-6.13632576E+00	-3.34128698E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
372.000000	+7.17970518E-04	+7.90280039E-04	-8.84140758E+00	+4.39008289E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
376.000000	-7.47455999E-04	+7.89016136E-04	-5.78511913E+00	+2.09409488E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
380.000000	+3.99670950E-04	+7.85823195E-04	-7.16613167E+00	-1.15019402E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
384.000000	+1.66600592E-04	+7.78818962E-04	-6.70527434E+00	+1.63724981E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
388.000000	-6.42203677E-04	+7.88657203E-04	-5.85633182E+00	-5.10596961E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
392.000000	+7.80185630E-04	+7.90487375E-04	-1.07900500E+01	-1.14635909E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
396.000000	-5.19163258E-04	+7.86312513E-04	-5.94804055E+00	+2.43246834E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
100.000000	+7.11867559E-04	+7.80844053E-04	-8.88859760E+00	+1.68941193E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
102.000000	-1.95628690E-05	+7.88262641E-04	-6.42801730E+00	+7.71168366E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
104.000000	-7.23421105E-04	+7.84427648E-04	-5.80392413E+00	+1.16295828E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
106.000000	-5.02337938E-04	+7.83967511E-04	-5.96283398E+00	-3.12654830E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
108.000000	+3.60987741E-04	+7.92726174E-04	-7.05454345E+00	-1.06265797E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
110.000000	+7.61842893E-04	+7.80179465E-04	-1.02134659E+01	+8.22590850E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
112.000000	+1.85211447E-04	+7.85167415E-04	-6.72550711E+00	+1.08767595E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
114.000000	-6.31628624E-04	+7.90061023E-04	-5.86276204E+00	+2.16708439E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
116.000000	-6.45407551E-04	+7.82106836E-04	-5.85867336E+00	-2.03661274E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
118.000000	+1.60717990E-04	+7.90237120E-04	-6.67740714E+00	-1.01338138E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
120.000000	+7.57467214E-04	+7.82250377E-04	-9.91219887E+00	-1.11980258E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
122.000000	+3.81403137E-04	+7.83637620E-04	-7.12532817E+00	+9.86112990E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
124.000000	-4.86745529E-04	+7.93255888E-04	-5.96774691E+00	+3.31660341E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
126.000000	-7.35068723E-04	+7.80697845E-04	-5.79868680E+00	-1.07635465E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
128.000000	-4.57688869E-05	+7.86432618E-04	-6.39828877E+00	-7.18914815E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
130.000000	+7.01510433E-04	+7.86967774E-04	-8.67434606E+00	-3.22272736E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
132.000000	+5.53586211E-04	+7.82875312E-04	-7.68737972E+00	+6.37176069E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
134.000000	-3.00880342E-04	+7.92163495E-04	-6.12564178E+00	+4.77633354E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
136.000000	-7.67861835E-04	+7.81373994E-04	-5.77684630E+00	-1.43051417E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
138.000000	-2.48808277E-04	+7.83446743E-04	-6.18286235E+00	-5.12381547E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
140.000000	+5.92406000E-04	+7.91941245E-04	-7.82637249E+00	-5.83012512E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
142.000000	+6.81587612E-04	+7.81815952E-04	-8.51491240E+00	+3.72104320E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
144.000000	-9.56454402E-05	+7.88311336E-04	-6.33795521E+00	+6.81705163E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
146.000000	-7.47294101E-04	+7.84617479E-04	-5.78809174E+00	+8.09624566E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
148.000000	-4.39680528E-04	+7.82336400E-04	-6.01410539E+00	-3.61539399E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
150.000000	+4.32893140E-04	+7.93617470E-04	-7.23424934E+00	-9.42409851E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
152.000000	+7.53143481E-04	+7.81323653E-04	-9.78374479E+00	+1.55842992E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
154.000000	+1.11525725E-04	+7.84351224E-04	-6.61087737E+00	+9.87528322E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
156.000000	-6.74365617E-04	+7.89347737E-04	-5.83363150E+00	+1.80196567E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
158.000000	-6.01040166E-04	+7.82322152E-04	-5.89009110E+00	-2.43512117E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
160.000000	+2.38183217E-04	+7.90810294E-04	-6.80767997E+00	-1.14006924E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
162.000000	+7.68587959E-04	+7.83056769E-04	-1.04503681E+01	-4.04430387E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
164.000000	+3.11905998E-04	+7.81989929E-04	-6.96945212E+00	+1.13231140E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
166.000000	-5.48032280E-04	+7.93061616E-04	-5.92112248E+00	+2.89248241E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
168.000000	-7.12811874E-04	+7.82222116E-04	-5.81245916E+00	-1.43191740E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
170.000000	+2.96469368E-05	+7.85974027E-04	-6.49388944E+00	-8.24137223E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
172.000000	+7.31683002E-04	+7.87015219E-04	-9.10900805E+00	-2.43117628E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
174.000000	+4.95614596E-04	+7.81617920E-04	-7.46635995E+00	+7.62408706E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
176.000000	-3.74935465E-04	+7.92996785E-04	-6.05937322E+00	+4.22276234E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
178.000000	-7.66003322E-04	+7.82599451E-04	-5.77725501E+00	-4.91166013E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
180.000000	-1.77300095E-04	+7.82306833E-04	-6.25583963E+00	-5.84383487E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
182.000000	+6.41723005E-04	+7.91264575E-04	-8.11478896E+00	-4.84237252E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
184.000000	+6.44085144E-04	+7.82405822E-04	-8.19278863E+00	+4.65362925E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
186.000000	-1.73199607E-04	+7.88811616E-04	-6.25333726E+00	+6.03939591E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
188.000000	-7.63960776E-04	+7.84990070E-04	-5.77703027E+00	+4.57121873E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
190.000000	-3.74004866E-04	+7.81017360E-04	-6.07048851E+00	-4.14917425E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
192.000000	+4.98690577E-04	+7.93303805E-04	-7.43669997E+00	-8.13570166E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
194.000000	+7.38626405E-04	+7.83220177E-04	-9.32476917E+00	+2.32445520E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
196.000000	+3.70041942E-05	+7.83541423E-04	-6.50691789E+00	+8.78817515E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
198.000000	-7.10349945E-04	+7.89115969E-04	-5.80949911E+00	-1.81398736E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
50.000000	-1.47827310E-04	+7.90313698E-04	-6.27846311E+00	-3.11025986E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
51.000000	+5.61893779E-04	+7.85850407E-04	-7.71091097E+00	+2.45364143E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
52.000000	-7.52352894E-04	+7.80105553E-04	-5.78773482E+00	-5.81916625E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
53.000000	+7.21580314E-04	+7.91519015E-04	-8.87474422E+00	-1.31478766E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
54.000000	-3.91089449E-04	+7.87025596E-04	-6.05069236E+00	+1.22831968E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
55.000000	-3.70097269E-05	+7.78863126E-04	-6.41810485E+00	-6.53149485E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
56.000000	+4.72333179E-04	+7.91390907E-04	-7.35699133E+00	+3.15464970E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
57.000000	-7.45841184E-04	+7.87475545E-04	-5.78717491E+00	-9.72641307E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
58.000000	+7.34317325E-04	+7.79925612E-04	-9.30227394E+00	-8.62690624E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
59.000000	-5.01280607E-04	+7.89045601E-04	-5.95971304E+00	+1.38702822E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
60.000000	+5.75678873E-05	+7.88372305E-04	-6.52821751E+00	-5.87876066E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
61.000000	+3.84131329E-04	+7.82308958E-04	-7.13546517E+00	+3.52568003E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
62.000000	-6.94249460E-04	+7.84987809E-04	-5.82308150E+00	-1.69743405E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
63.000000	+7.76790630E-04	+7.90147490E-04	-1.05303333E+01	-4.77071251E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
64.000000	-5.59963179E-04	+7.84658032E-04	-5.91849575E+00	+1.90838545E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
65.000000	+1.73818157E-04	+7.80983412E-04	-6.71356237E+00	-4.89465201E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
66.000000	+2.86730818E-04	+7.91922144E-04	-6.89742616E+00	+4.31816393E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
67.000000	-6.53895166E-04	+7.86155808E-04	-5.84992959E+00	-1.72282796E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
68.000000	+7.62809351E-04	+7.78916792E-04	-1.03430821E+01	+1.07273659E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
69.000000	-6.50986645E-04	+7.92157236E-04	-5.84778411E+00	+1.74423714E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
70.000000	+2.59687621E-04	+7.86980208E-04	-6.85460779E+00	-4.38420901E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
71.000000	+1.78992229E-04	+7.79477109E-04	-6.72462592E+00	+4.77736845E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
72.000000	-5.80922074E-04	+7.89986893E-04	-5.89913410E+00	-1.95282322E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
73.000000	+7.75858235E-04	+7.87944758E-04	-1.06302724E+01	+3.33164323E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
74.000000	-6.83602361E-04	+7.81766311E-04	-5.83250123E+00	+1.76179706E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
75.000000	+3.76225331E-04	+7.86031845E-04	-7.10667824E+00	-3.65514663E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
76.000000	+8.41592187E-05	+7.89607046E-04	-6.56353056E+00	+5.74021305E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
77.000000	-5.07605637E-04	+7.84111523E-04	-5.95863563E+00	-1.41390710E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
78.000000	+7.40321951E-04	+7.82043536E-04	-9.39134476E+00	+8.68874211E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
79.000000	-7.45328502E-04	+7.91540616E-04	-5.78486079E+00	+1.04522704E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
80.000000	+4.47956805E-04	+7.85425479E-04	-7.30089069E+00	-3.18440402E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
81.000000	-3.31919047E-05	+7.79719216E-04	-6.42174160E+00	+6.38734228E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
82.000000	-4.18233985E-04	+7.92450472E-04	-6.02342223E+00	-1.26217967E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
83.000000	+7.20851417E-04	+7.85973417E-04	-8.94610094E+00	+1.17131816E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
84.000000	-7.50618210E-04	+7.79659913E-04	-5.78915860E+00	+6.44888929E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
85.000000	+5.54630767E-04	+7.91152546E-04	-7.65632308E+00	-2.60807147E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
86.000000	-1.21418596E-04	+7.86895722E-04	-6.31077289E+00	+7.68611735E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
87.000000	-3.19015099E-04	+7.81203058E-04	-6.11909961E+00	-1.00355128E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
88.000000	+6.65585801E-04	+7.87642773E-04	-8.31787545E+00	+1.77818981E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
89.000000	-7.81177336E-04	+7.88933865E-04	-5.76346165E+00	+1.89676031E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
90.000000	+6.04726726E-04	+7.83093148E-04	-7.93852339E+00	-2.13340076E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
91.000000	-2.41416698E-04	+7.83351352E-04	-6.19014180E+00	+8.69910299E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
92.000000	-2.24538994E-04	+7.91493474E-04	-6.19870279E+00	-8.86884160E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
93.000000	+6.10550345E-04	+7.84445621E-04	-7.96391013E+00	+2.08843100E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
94.000000	-7.62536961E-04	+7.80251557E-04	-5.78101659E+00	-2.51462983E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
95.000000	+6.87796432E-04	+7.92961089E-04	-8.46683609E+00	-1.66174286E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
96.000000	-3.21262779E-04	+7.85282645E-04	-6.11336517E+00	+1.06733522E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
97.000000	-1.09555092E-04	+7.79534245E-04	-6.33216566E+00	-7.32243952E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
98.000000	+5.36151259E-04	+7.91980529E-04	-7.57785307E+00	+2.77522458E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
99.000000	-7.62466336E-04	+7.86344384E-04	-5.77712074E+00	+3.32394220E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
25.000000	-6.10986309E-04	+7.87715476E-04	-5.87906359E+00	+1.69631158E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
25.500000	+2.81145578E-04	+7.81134222E-04	-6.90777799E+00	-4.28448877E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
26.000000	+7.59569313E-04	+7.78844354E-04	-1.01635524E+01	+2.39275149E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
26.500000	+1.48389574E-04	+7.83539156E-04	-6.66850284E+00	+4.34230868E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
27.000000	-6.91182905E-04	+7.90775439E-04	-5.82124368E+00	+7.68751496E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
27.500000	-5.76775504E-04	+7.93287533E-04	-5.89975135E+00	-1.17812973E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
28.000000	+3.32297290E-04	+7.88524048E-04	-6.99937341E+00	-4.16626890E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
28.500000	+7.60072591E-04	+7.81322298E-04	-1.00660202E+01	+3.86385224E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
29.000000	+1.07424390E-04	+7.78831173E-04	-6.61298819E+00	+4.24706381E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
29.500000	-7.02165654E-04	+7.83186169E-04	-5.81895644E+00	+6.70433933E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
30.000000	-5.22959001E-04	+7.89698673E-04	-5.94255426E+00	-1.32237220E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
30.500000	+3.96233726E-04	+7.92083482E-04	-7.14132864E+00	-3.99919350E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
31.000000	+7.64643215E-04	+7.88704777E-04	-9.94174776E+00	+5.92864971E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
31.500000	+6.72470737E-05	+7.83404282E-04	-6.54846367E+00	+4.12865289E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
32.000000	-7.13093498E-04	+7.80990393E-04	-5.81309486E+00	+5.64828754E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
32.500000	-4.77004139E-04	+7.82821315E-04	-5.98363492E+00	-1.47006152E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
33.000000	+4.43083458E-04	+7.86590287E-04	-7.28315639E+00	-3.43112450E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
33.500000	+7.48496589E-04	+7.89252625E-04	-9.41475942E+00	+8.24026610E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
34.000000	+6.29257637E-06	+7.89371589E-04	-6.45912978E+00	+3.62438451E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
34.500000	-7.41195553E-04	+7.87222407E-04	-5.79037491E+00	+4.51837373E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
35.000000	-4.46325178E-04	+7.84045755E-04	-6.00729240E+00	-1.59592156E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
35.500000	+4.71933300E-04	+7.81776670E-04	-7.38629647E+00	-2.94457333E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
36.000000	+7.17690809E-04	+7.82438475E-04	-8.95186573E+00	+1.00360408E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
36.500000	-5.89559859E-05	+7.86326596E-04	-6.38269239E+00	+3.17960239E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
37.000000	-7.65704957E-04	+7.90647247E-04	-5.77226335E+00	+3.49044480E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
37.500000	-4.07167233E-04	+7.91200237E-04	-6.03364791E+00	-1.73297047E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
38.000000	+5.11482082E-04	+7.86580678E-04	-7.50523381E+00	-2.68791233E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
38.500000	+6.99063230E-04	+7.80579541E-04	-8.72156024E+00	+1.16733951E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
39.000000	-1.04817710E-04	+7.79192910E-04	-6.33789430E+00	+2.94490339E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
39.500000	-7.65115812E-04	+7.84413561E-04	-5.77665684E+00	+2.52895922E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
40.000000	-3.46892489E-04	+7.91491518E-04	-6.08499838E+00	-1.91965149E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
40.500000	+5.66095769E-04	+7.93346747E-04	-7.69630834E+00	-2.46906481E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
41.000000	+6.91530269E-04	+7.87910411E-04	-8.55406319E+00	+1.40182285E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
41.500000	-1.42727231E-04	+7.80502305E-04	-6.29448549E+00	+2.76924564E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
42.000000	-7.58483209E-04	+7.78452367E-04	-5.78481755E+00	+1.48804954E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
42.500000	-2.87768988E-04	+7.83589613E-04	-6.14568054E+00	-2.12948837E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
43.000000	+6.07843563E-04	+7.90582298E-04	-7.91430592E+00	-2.14058793E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
43.500000	+6.66702336E-04	+7.92678777E-04	-8.28626846E+00	+1.68510225E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
44.000000	-1.97073124E-04	+7.88437304E-04	-6.22920367E+00	+2.51110754E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
44.500000	-7.69363638E-04	+7.82485438E-04	-5.77516093E+00	+4.23883362E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
45.000000	-2.47881829E-04	+7.80300758E-04	-6.18681533E+00	-2.30167360E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
45.500000	+6.27746020E-04	+7.83072442E-04	-8.07683453E+00	-1.82013779E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
46.000000	+6.20994682E-04	+7.87563784E-04	-8.00695313E+00	+1.91338139E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
46.500000	-2.62519280E-04	+7.89966694E-04	-6.16345314E+00	+2.24462277E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
47.000000	-7.82807634E-04	+7.89080829E-04	-5.76233036E+00	-5.63706397E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
47.500000	-2.08586839E-04	+7.86211059E-04	-6.21982378E+00	-2.46979612E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
48.000000	+6.50366470E-04	+7.83351544E-04	-8.23212648E+00	-1.61218484E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
48.500000	+5.83702456E-04	+7.82116257E-04	-7.83200862E+00	+2.10901927E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
49.000000	-3.12349369E-04	+7.83468373E-04	-6.12310722E+00	+2.06243824E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
49.500000	-7.73538163E-04	+7.87010893E-04	-5.76957038E+00	-6.48290895E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
12.500000	-7.26320593E-04	+7.81299491E-04	-5.80407579E+00	-3.52708387E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
12.750000	-4.29922679E-04	+7.78861577E-04	-6.02499299E+00	-1.41462919E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
13.000000	+3.50241105E-05	+7.78229908E-04	-6.51139039E+00	-2.83514370E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
13.250000	+4.86719812E-04	+7.79610230E-04	-7.44256484E+00	-6.15640054E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
13.500000	+7.48440019E-04	+7.82658734E-04	-9.58959066E+00	-2.88443778E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
13.750000	+7.17330601E-04	+7.86570664E-04	-8.88478373E+00	+4.84440275E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
14.000000	+4.04635125E-04	+7.90302043E-04	-7.16738929E+00	+5.04170223E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
14.250000	-6.84291257E-05	+7.92860439E-04	-6.36393262E+00	+2.44771613E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
14.500000	-5.17795851E-04	+7.93580032E-04	-5.94353122E+00	+1.18898501E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
14.750000	-7.68450958E-04	+7.92301397E-04	-5.76944011E+00	+2.85179221E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
15.000000	-7.22947045E-04	+7.89405611E-04	-5.80094161E+00	-5.50454759E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
15.250000	-3.99538378E-04	+7.85696073E-04	-6.04466749E+00	-1.52050255E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
15.500000	+7.50671667E-05	+7.82166033E-04	-6.56119288E+00	-3.00090028E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
15.750000	+5.15379182E-04	+7.79721716E-04	-7.54511764E+00	-6.36464978E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
16.000000	+7.49604340E-04	+7.78941225E-04	-9.74351777E+00	-2.08101467E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
16.250000	+6.86550075E-04	+7.79935791E-04	-8.58562497E+00	+5.37629323E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
16.500000	+3.50966269E-04	+7.82347497E-04	-7.05537116E+00	+4.55715953E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
16.750000	-1.26230281E-04	+7.85476268E-04	-6.30704521E+00	+2.27787935E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
17.000000	-5.58908168E-04	+7.88491568E-04	-5.91643148E+00	+1.08543748E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
17.250000	-7.78091718E-04	+7.90662217E-04	-5.76432647E+00	+2.00271141E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
17.500000	-6.97771408E-04	+7.91537489E-04	-5.81629591E+00	-6.39141628E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
17.750000	-3.48605038E-04	+7.91033133E-04	-6.08389728E+00	-1.64094703E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
18.000000	+1.33780747E-04	+7.89409004E-04	-6.63676943E+00	-3.23966643E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
18.250000	+5.61588074E-04	+7.87158604E-04	-7.70373050E+00	-7.35231957E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
18.500000	+7.68253531E-04	+7.84854053E-04	-1.03129292E+01	-1.44841669E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
18.750000	+6.73660614E-04	+7.82996485E-04	-8.42793884E+00	+6.67144831E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
19.000000	+3.15458496E-04	+7.81911986E-04	-6.97720506E+00	+4.31885065E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
19.250000	-1.65809213E-04	+7.81712507E-04	-6.26851352E+00	+2.14618493E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
19.500000	-5.81782825E-04	+7.82318030E-04	-5.90411260E+00	+9.88650222E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
19.750000	-7.69840617E-04	+7.83518397E-04	-5.77418841E+00	+1.10269923E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
20.000000	-6.56376673E-04	+7.85045806E-04	-5.84897764E+00	-7.41918266E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
20.250000	-2.85296740E-04	+7.86633042E-04	-6.14514754E+00	-1.79028672E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
20.500000	+1.99153323E-04	+7.88045072E-04	-6.74412100E+00	-3.56174566E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
20.750000	+6.08476378E-04	+7.89086919E-04	-7.92602037E+00	-9.05153761E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
21.000000	+7.83226564E-04	+7.89602135E-04	-1.12698898E+01	-5.92191348E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
21.250000	+6.55155796E-04	+7.89478794E-04	-8.22211604E+00	+8.78206974E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
21.500000	+2.74011751E-04	+7.88672757E-04	-6.87885493E+00	+4.01278485E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
21.750000	-2.11640992E-04	+7.87244108E-04	-6.21572362E+00	+1.99817472E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
22.000000	-6.12328445E-04	+7.85389023E-04	-5.87976757E+00	+8.85457311E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
22.250000	-7.71770965E-04	+7.83443000E-04	-5.77299496E+00	+1.73802307E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
22.500000	-6.28079837E-04	+7.81836886E-04	-5.87107746E+00	-8.45733169E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
22.750000	-2.37919610E-04	+7.81003759E-04	-6.19586155E+00	-1.93640855E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
23.000000	+2.45820113E-04	+7.81256260E-04	-6.83928173E+00	-3.84820654E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
23.250000	+6.33901797E-04	+7.82671361E-04	-8.11996482E+00	-7.87281293E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
23.500000	+7.74573977E-04	+7.85024742E-04	-1.07756882E+01	+3.27497334E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
23.750000	+6.12568180E-04	+7.87806561E-04	-7.95621615E+00	+8.03222440E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
24.000000	+2.10466690E-04	+7.90327086E-04	-6.75957600E+00	+3.61400686E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
24.250000	-2.75689229E-04	+7.91891805E-04	-6.14921272E+00	+1.83174611E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
24.500000	-6.57045175E-04	+7.92000458E-04	-5.84370294E+00	+7.78866195E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
24.750000	-7.85391824E-04	+7.90511223E-04	-5.75977963E+00	-1.07479669E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
6.250000	+7.58360148E-04	+7.82160097E-04	-9.95267994E+00	+1.40174022E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
6.375000	+6.79127754E-04	+7.82115398E-04	-8.48775436E+00	+9.42140719E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
6.500000	+5.31340464E-04	+7.82235642E-04	-7.59732814E+00	+5.92257270E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
6.625000	+3.29800125E-04	+7.82510330E-04	-7.00711118E+00	+4.03630115E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
6.750000	+9.47038935E-05	+7.82925248E-04	-6.58825285E+00	+2.89619657E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
6.875000	-1.50373324E-04	+7.83463149E-04	-6.28306204E+00	+2.10526792E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
7.000000	-3.80838932E-04	+7.84104145E-04	-6.06193587E+00	+1.49897101E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
7.125000	-5.73548714E-04	+7.84825851E-04	-5.90831929E+00	+9.97104296E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
7.250000	-7.09130699E-04	+7.85603352E-04	-5.81265980E+00	+5.54462989E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
7.375000	-7.73932160E-04	+7.86409109E-04	-5.76970354E+00	+1.41626288E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
7.500000	-7.61392577E-04	+7.87212957E-04	-5.77725323E+00	-2.63994450E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
7.625000	-6.72703318E-04	+7.87982330E-04	-5.83570215E+00	-6.83473508E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
7.750000	-5.16687122E-04	+7.88682836E-04	-5.94812160E+00	-1.14097352E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
7.875000	-3.08909833E-04	+7.89279285E-04	-6.12094553E+00	-1.66992578E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
8.000000	-7.01148610E-05	+7.89737180E-04	-6.36560305E+00	-2.32462268E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
8.125000	+1.75860549E-04	+7.90024660E-04	-6.70210120E+00	-3.20743865E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
8.250000	+4.04476186E-04	+7.90114788E-04	-7.16746271E+00	-4.54737583E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
8.375000	+5.92945749E-04	+7.89988007E-04	-7.83894516E+00	-6.99359156E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
8.500000	+7.22513174E-04	+7.89634564E-04	-8.91586060E+00	-1.24642316E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
8.625000	+7.80321432E-04	+7.89056627E-04	-1.09550031E+01	-3.55749369E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
8.750000	+7.60688780E-04	+7.88269841E-04	-9.80523402E+00	+1.05347107E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
8.875000	+6.65667466E-04	+7.87304075E-04	-8.32132539E+00	+9.29018722E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
9.000000	+5.04831566E-04	+7.86203150E-04	-7.48268722E+00	+5.57923243E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
9.125000	+2.94316996E-04	+7.85023447E-04	-6.92651729E+00	+3.80591055E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
9.250000	+5.52102740E-05	+7.83831341E-04	-6.53120958E+00	+2.73096453E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
9.375000	-1.88553664E-04	+7.82699561E-04	-6.24377616E+00	+1.97657658E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
9.500000	-4.12576341E-04	+7.81702671E-04	-6.03706543E+00	+1.39147432E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
9.625000	-5.94427437E-04	+7.80911944E-04	-5.89590758E+00	+9.01737873E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
9.750000	-7.15882642E-04	+7.80390035E-04	-5.81163096E+00	+4.65115903E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
9.875000	-7.64745545E-04	+7.80185841E-04	-5.77962860E+00	+5.34524087E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
10.000000	-7.36071702E-04	+7.80330014E-04	-5.79826786E+00	-3.55634415E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
10.125000	-6.32671312E-04	+7.80831511E-04	-5.86853720E+00	-7.83959216E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
10.250000	-4.64837922E-04	+7.81675550E-04	-5.99425767E+00	-1.25770479E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
10.375000	-2.49327514E-04	+7.82823202E-04	-6.18296340E+00	-1.81468009E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
10.500000	-7.68769045E-06	+7.84212759E-04	-6.44792769E+00	-2.51890429E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
10.625000	+2.35897270E-04	+7.85762881E-04	-6.81268947E+00	-3.49716227E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
10.750000	+4.57029855E-04	+7.87377352E-04	-7.32221826E+00	-5.05459085E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
10.875000	+6.33547501E-04	+7.88951192E-04	-8.07633719E+00	-8.19041425E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
11.000000	+7.47748422E-04	+7.90377711E-04	-9.36982182E+00	-1.53055709E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
11.125000	+7.88170081E-04	+7.91556027E-04	-1.19027299E+01	-9.21854092E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
11.250000	+7.50740423E-04	+7.92398497E-04	-9.39286817E+00	+1.52602246E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
11.375000	+6.39185606E-04	+7.92837498E-04	-8.08767377E+00	+8.25623940E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
11.500000	+4.64653375E-04	+7.92831018E-04	-7.32880832E+00	+5.08470606E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
11.625000	+2.44590764E-04	+7.92366587E-04	-6.81649726E+00	+3.51630551E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
11.750000	+9.90224442E-07	+7.91463174E-04	-6.44973194E+00	+2.53350829E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
11.875000	-2.41818058E-04	+7.90170847E-04	-6.18312018E+00	+1.82721806E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
12.000000	-4.59604625E-04	+7.88568114E-04	-5.99292743E+00	+1.26940630E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
12.125000	-6.30664565E-04	+7.86757100E-04	-5.86576861E+00	+7.95587372E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
12.250000	-7.37983938E-04	+7.84856829E-04	-5.79403058E+00	+3.67786528E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
12.375000	-7.70933221E-04	+7.82995097E-04	-5.77382197E+00	-4.44488123E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.125000	+6.69795327E-05	+7.79775034E-04	-6.55316881E+00	-2.71600729E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.187500	+1.88174920E-04	+7.79981868E-04	-6.73918290E+00	-3.23644336E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.250000	+3.04649981E-04	+7.80279459E-04	-6.95772423E+00	-3.81816402E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.312500	+4.13459909E-04	+7.80661128E-04	-7.21645340E+00	-4.55150359E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.375000	+5.11852538E-04	+7.81118930E-04	-7.52666218E+00	-5.51450422E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.437500	+5.97337911E-04	+7.81643825E-04	-7.90576643E+00	-6.84278557E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.500000	+6.67751255E-04	+7.82225860E-04	-8.38201038E+00	-8.77441808E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.562500	+7.21307761E-04	+7.82854366E-04	-9.00256868E+00	-1.15946214E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.625000	+7.56647768E-04	+7.83518169E-04	-9.83133806E+00	-1.35354849E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.687500	+7.72871200E-04	+7.84205790E-04	-1.06945043E+01	-4.48173131E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.750000	+7.69560364E-04	+7.84905659E-04	-1.03915545E+01	+9.84774199E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.812500	+7.46790539E-04	+7.85606318E-04	-9.46353655E+00	+1.33257508E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.875000	+7.05128070E-04	+7.86296613E-04	-8.72583562E+00	+1.03392899E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.937500	+6.45616024E-04	+7.86965880E-04	-8.17112532E+00	+7.89846476E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
4.000000	+5.69747773E-04	+7.87604113E-04	-7.73852752E+00	+6.25094497E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
4.062500	+4.79429177E-04	+7.88202116E-04	-7.38975720E+00	+5.09402900E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
4.125000	+3.76930343E-04	+7.88751629E-04	-7.10177390E+00	+4.23745172E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
4.187500	+2.64828191E-04	+7.89245442E-04	-6.86007573E+00	+3.57359614E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
4.250000	+1.45941286E-04	+7.89677476E-04	-6.65507438E+00	+3.03934236E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
4.312500	+2.32586199E-05	+7.90042847E-04	-6.48015794E+00	+2.59571711E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
4.375000	-1.00135859E-04	+7.90337903E-04	-6.33060974E+00	+2.21746548E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
4.437500	-2.21141044E-04	+7.90560234E-04	-6.20297475E+00	+1.88750679E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
4.500000	-3.36716825E-04	+7.90708667E-04	-6.09467139E+00	+1.59384150E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
4.562500	-4.43960617E-04	+7.90783227E-04	-6.00374456E+00	+1.32774294E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
4.625000	-5.40180349E-04	+7.90785092E-04	-5.92870352E+00	+1.08265355E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
4.687500	-6.22962061E-04	+7.90716518E-04	-5.86841287E+00	+8.53483717E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
4.750000	-6.90230436E-04	+7.90580754E-04	-5.82201806E+00	+6.36148877E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
4.812500	-7.40300749E-04	+7.90381940E-04	-5.78889426E+00	+4.27251435E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
4.875000	-7.71920950E-04	+7.90125000E-04	-5.76861163E+00	+2.23852057E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
4.937500	-7.84302843E-04	+7.89815519E-04	-5.76091275E+00	+2.32958361E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
5.000000	-7.77141602E-04	+7.89459623E-04	-5.76569965E+00	-1.76929532E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
5.062500	-7.50623156E-04	+7.89063852E-04	-5.78302894E+00	-3.79320108E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
5.125000	-7.05419273E-04	+7.88635031E-04	-5.81311466E+00	-5.86480233E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
5.187500	-6.42670492E-04	+7.88180154E-04	-5.85633897E+00	-8.01258500E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
5.250000	-5.63957331E-04	+7.87706258E-04	-5.91327198E+00	-1.02691056E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
5.312500	-4.71260513E-04	+7.87220319E-04	-5.98470279E+00	-1.26730926E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
5.375000	-3.66911204E-04	+7.86729146E-04	-6.07168563E+00	-1.52723231E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
5.437500	-2.53532507E-04	+7.86239292E-04	-6.17560683E+00	-1.81277508E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
5.500000	-1.33973679E-04	+7.85756973E-04	-6.29828252E+00	-2.13196717E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
5.562500	-1.12386996E-05	+7.85287999E-04	-6.44210273E+00	-2.49572844E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
5.625000	+1.11589019E-04	+7.84837720E-04	-6.61024858E+00	-2.91940829E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
5.687500	+2.31423916E-04	+7.84410982E-04	-6.80702876E+00	-3.42536236E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
5.750000	+3.45255634E-04	+7.84012098E-04	-7.03841887E+00	-4.04744570E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
5.812500	+4.50224515E-04	+7.83644829E-04	-7.31295948E+00	-4.83915376E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
5.875000	+5.43693346E-04	+7.83312376E-04	-7.64331309E+00	-5.88866464E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
5.937500	+6.23313589E-04	+7.83017384E-04	-8.04904256E+00	-7.34453295E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
6.000000	+6.87084405E-04	+7.82761954E-04	-8.56137971E+00	-9.42842386E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
6.062500	+7.33403019E-04	+7.82547662E-04	-9.22759554E+00	-1.20293197E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
6.125000	+7.61105138E-04	+7.82375586E-04	-1.00650447E+01	-1.07926803E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
6.187500	+7.69494407E-04	+7.82246339E-04	-1.05766806E+01	-5.57966877E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
1.562500	+5.35510085E-04	+7.93021299E-04	-7.57130011E+00	+5.63139521E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
1.593750	+4.88304950E-04	+7.92950190E-04	-7.40321542E+00	+5.12602460E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
1.625000	+4.38090508E-04	+7.92849905E-04	-7.25092357E+00	+4.65582542E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
1.656250	+3.85181840E-04	+7.92721006E-04	-7.11222634E+00	+4.24860859E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
1.687500	+3.29910933E-04	+7.92564178E-04	-6.98538554E+00	+3.89154743E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
1.718750	+2.72624593E-04	+7.92380222E-04	-6.86900462E+00	+3.57503344E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
1.750000	+2.13682269E-04	+7.92170054E-04	-6.76194594E+00	+3.29172826E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
1.781250	+1.53453794E-04	+7.91934701E-04	-6.66327160E+00	+3.03593059E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
1.812500	+9.23170645E-05	+7.91675290E-04	-6.57220028E+00	+2.80314284E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
1.843750	+3.06556702E-05	+7.91393050E-04	-6.48807518E+00	+2.58976788E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
1.875000	-3.11435164E-05	+7.91089300E-04	-6.41033979E+00	+2.39289268E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
1.906250	-9.26927661E-05	+7.90765446E-04	-6.33851938E+00	+2.21013106E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
1.937500	-1.53605927E-04	+7.90422972E-04	-6.27220660E+00	+2.03950767E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
1.968750	-2.13500847E-04	+7.90063434E-04	-6.21105016E+00	+1.87937106E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.000000	-2.72001773E-04	+7.89688453E-04	-6.15474591E+00	+1.72832765E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.031250	-3.28741712E-04	+7.89299707E-04	-6.10302968E+00	+1.58519095E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.062500	-3.83364729E-04	+7.88898924E-04	-6.05567147E+00	+1.44894215E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.093750	-4.35528191E-04	+7.88487870E-04	-6.01247079E+00	+1.31869899E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.125000	-4.84904910E-04	+7.88068348E-04	-5.97325279E+00	+1.19369113E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.156250	-5.31185208E-04	+7.87642183E-04	-5.93786510E+00	+1.07324033E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.187500	-5.74078856E-04	+7.87211217E-04	-5.90617527E+00	+9.56744356E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.218750	-6.13316904E-04	+7.86777301E-04	-5.87806857E+00	+8.43663850E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.250000	-6.48653373E-04	+7.86342285E-04	-5.85344627E+00	+7.33511405E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.281250	-6.79866804E-04	+7.85908011E-04	-5.83222411E+00	+6.25842444E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.312500	-7.06761650E-04	+7.85476306E-04	-5.81433112E+00	+5.20247485E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.343750	-7.29169516E-04	+7.85048969E-04	-5.79970864E+00	+4.16345498E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.375000	-7.46950219E-04	+7.84627772E-04	-5.78830953E+00	+3.13778110E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.406250	-7.59992675E-04	+7.84214442E-04	-5.78009751E+00	+2.12204472E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.437500	-7.68215608E-04	+7.83810664E-04	-5.77504675E+00	+1.11296612E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.468750	-7.71568063E-04	+7.83418064E-04	-5.77314147E+00	+1.07351450E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.500000	-7.70029737E-04	+7.83038212E-04	-5.77437580E+00	-8.97947763E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.531250	-7.63611112E-04	+7.82672606E-04	-5.77875365E+00	-1.90607397E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.562500	-7.52353403E-04	+7.82322674E-04	-5.78628876E+00	-2.92020266E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.593750	-7.36328300E-04	+7.81989763E-04	-5.79700491E+00	-3.94358235E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.625000	-7.15637528E-04	+7.81675136E-04	-5.81093615E+00	-4.97957638E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.656250	-6.90412216E-04	+7.81379969E-04	-5.82812727E+00	-6.03170779E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.687500	-6.60812080E-04	+7.81105341E-04	-5.84863433E+00	-7.10370860E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.718750	-6.27024423E-04	+7.80852235E-04	-5.87252545E+00	-8.19957479E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.750000	-5.89262963E-04	+7.80621534E-04	-5.89988167E+00	-9.32362902E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.781250	-5.47766499E-04	+7.80414016E-04	-5.93079813E+00	-1.04805930E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.812500	-5.02797408E-04	+7.80230352E-04	-5.96538538E+00	-1.16756725E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.843750	-4.54639999E-04	+7.80071105E-04	-6.00377108E+00	-1.29146575E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.875000	-4.03598731E-04	+7.79936729E-04	-6.04610199E+00	-1.42040435E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.906250	-3.49996295E-04	+7.79827568E-04	-6.09254635E+00	-1.55511770E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.937500	-2.94171584E-04	+7.79743853E-04	-6.14329684E+00	-1.69644346E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.968750	-2.36477562E-04	+7.79685704E-04	-6.19857407E+00	-1.84534434E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.000000	-1.77279041E-04	+7.79653132E-04	-6.25863086E+00	-2.00293561E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.031250	-1.16950378E-04	+7.79646038E-04	-6.32375754E+00	-2.17051968E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.062500	-5.58731198E-05	+7.79664216E-04	-6.39428834E+00	-2.34963002E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.093750	+5.56640673E-06	+7.79707353E-04	-6.47060942E+00	-2.53491883E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03


==> anc/otoc_to_plot_bosonic_M800_L1.1225_n150_beta15.0000.dat <==
500.000000	-1.13981260E-05	+3.24438078E-05	-9.34177263E+00	-1.86196922E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
510.000000	-2.68531642E-06	+3.24477566E-05	-9.56322044E+00	-2.56698705E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
520.000000	+6.21710353E-06	+3.24546995E-05	-9.85517004E+00	-3.39298876E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
530.000000	+1.46398069E-05	+3.24637948E-05	-1.02418182E+01	-4.57331004E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
540.000000	+2.19634043E-05	+3.24755501E-05	-1.07698320E+01	-6.51319962E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
550.000000	+2.76397131E-05	+3.24845097E-05	-1.15444581E+01	-1.06263716E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
560.000000	+3.12268981E-05	+3.24820505E-05	-1.28951064E+01	-2.66378248E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
570.000000	+3.24445903E-05	+3.24681161E-05	-1.68720231E+01	-5.53967339E-04	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
580.000000	+3.12104244E-05	+3.24517473E-05	-1.29061857E+01	+2.66007120E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
590.000000	+2.76318887E-05	+3.24408577E-05	-1.15518807E+01	+1.06576793E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
600.000000	+2.19771672E-05	+3.24387892E-05	-1.07746499E+01	+6.53997178E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
610.000000	+1.46593269E-05	+3.24464908E-05	-1.02438863E+01	+4.59654117E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
620.000000	+6.22693557E-06	+3.24600299E-05	-9.85534162E+00	+3.40473309E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
630.000000	-2.67191819E-06	+3.24710197E-05	-9.56293969E+00	+2.56675787E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
640.000000	-1.13567596E-05	+3.24756430E-05	-9.34199005E+00	+1.92598263E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
650.000000	-1.91795626E-05	+3.24771531E-05	-9.17774317E+00	+1.40372093E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
660.000000	-2.55625715E-05	+3.24765629E-05	-9.06124586E+00	+9.52231107E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
670.000000	-3.00238188E-05	+3.24699237E-05	-8.98729695E+00	+5.41104735E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
680.000000	-3.22154485E-05	+3.24572060E-05	-8.95302492E+00	+1.51237117E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
690.000000	-3.19680359E-05	+3.24448596E-05	-8.95704952E+00	-2.31329182E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
700.000000	-2.93100045E-05	+3.24386772E-05	-8.99929075E+00	-6.20732940E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
710.000000	-2.44513427E-05	+3.24413703E-05	-9.08119611E+00	-1.03445582E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
720.000000	-1.77543776E-05	+3.24539781E-05	-9.20618192E+00	-1.49552020E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
730.000000	-9.71322707E-06	+3.24717105E-05	-9.38030015E+00	-2.03568209E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
740.000000	-9.32977364E-07	+3.24833640E-05	-9.61331833E+00	-2.70302849E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
750.000000	+7.91409568E-06	+3.24824088E-05	-9.92090585E+00	-3.58362389E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
760.000000	+1.61545802E-05	+3.24734201E-05	-1.03300431E+01	-4.86322769E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
770.000000	+2.31744493E-05	+3.24632737E-05	-1.08935514E+01	-7.03141779E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
780.000000	+2.84549078E-05	+3.24538773E-05	-1.17363267E+01	-1.19551745E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
790.000000	+3.15962217E-05	+3.24464734E-05	-1.32845863E+01	-1.87778872E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
800.000000	+3.23503825E-05	+3.24439062E-05	-1.54919041E+01	+3.72153896E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
810.000000	+3.06566821E-05	+3.24464481E-05	-1.25402785E+01	+2.06373519E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
820.000000	+2.66524980E-05	+3.24529141E-05	-1.13644337E+01	+9.43671313E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
830.000000	+2.06486029E-05	+3.24642834E-05	-1.06529359E+01	+6.03327606E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
840.000000	+1.30918531E-05	+3.24785066E-05	-1.01577785E+01	+4.30436620E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
850.000000	+4.53954673E-06	+3.24862920E-05	-9.79206263E+00	+3.21060168E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
860.000000	-4.36388997E-06	+3.24805676E-05	-9.51565818E+00	+2.42607937E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
870.000000	-1.29346759E-05	+3.24655290E-05	-9.30684676E+00	+1.81518542E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
880.000000	-2.05203985E-05	+3.24504791E-05	-9.15262109E+00	+1.31013911E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
890.000000	-2.65592771E-05	+3.24411357E-05	-9.04481894E+00	+8.70737211E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
900.000000	-3.06072264E-05	+3.24403566E-05	-8.97847365E+00	+4.68950220E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
910.000000	-3.23533582E-05	+3.24485133E-05	-8.95102889E+00	+8.36508879E-04	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
920.000000	-3.16510380E-05	+3.24602151E-05	-8.96174347E+00	-3.00634832E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
930.000000	-2.85515736E-05	+3.24687827E-05	-9.01115586E+00	-6.96298651E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
940.000000	-2.33028057E-05	+3.24741148E-05	-9.10100320E+00	-1.11877443E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
950.000000	-1.63078639E-05	+3.24785872E-05	-9.23491074E+00	-1.59277377E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
960.000000	-8.08216620E-06	+3.24787691E-05	-9.41955796E+00	-2.15527322E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
970.000000	+7.67525774E-07	+3.24701034E-05	-9.66596539E+00	-2.86095883E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
980.000000	+9.56766180E-06	+3.24556823E-05	-9.99174972E+00	-3.80706201E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
990.000000	+1.76377734E-05	+3.24430788E-05	-1.04273778E+01	-4.90549929E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
250.000000	-2.67008920E-05	+3.24817717E-05	-9.04173472E+00	-9.34361059E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
255.000000	-2.38442701E-05	+3.24428415E-05	-9.09189779E+00	-1.07216183E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
260.000000	-2.06835830E-05	+3.24820650E-05	-9.14895090E+00	-1.30171177E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
265.000000	-1.69638748E-05	+3.24531208E-05	-9.22206897E+00	-1.54371000E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
270.000000	-1.30899616E-05	+3.24705548E-05	-9.30332190E+00	-1.80245457E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
275.000000	-8.80178739E-06	+3.24646266E-05	-9.40231443E+00	-2.09221721E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
280.000000	-4.50561530E-06	+3.24537751E-05	-9.51254362E+00	-2.40108865E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
285.000000	+1.41269495E-08	+3.24719042E-05	-9.64242329E+00	-2.76384554E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
290.000000	+4.40680926E-06	+3.24412898E-05	-9.78892818E+00	-3.16312658E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
295.000000	+8.81983353E-06	+3.24760853E-05	-9.95873595E+00	-3.65242785E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
300.000000	+1.29810460E-05	+3.24377641E-05	-1.01541710E+01	-4.21790812E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
305.000000	+1.69634544E-05	+3.24789093E-05	-1.03805268E+01	-4.95289961E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
310.000000	+2.05874955E-05	+3.24443063E-05	-1.06494609E+01	-5.85438208E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
315.000000	+2.38361802E-05	+3.24761441E-05	-1.09659650E+01	-7.14006834E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
320.000000	+2.66525148E-05	+3.24585365E-05	-1.13634678E+01	-8.88439120E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
325.000000	+2.89110094E-05	+3.24646026E-05	-1.18544041E+01	-1.18662583E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
330.000000	+3.07000111E-05	+3.24722963E-05	-1.25500936E+01	-1.69383593E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
335.000000	+3.17964556E-05	+3.24496525E-05	-1.35482400E+01	-3.34256264E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
340.000000	+3.24154803E-05	+3.24781239E-05	-1.58926562E+01	-1.40754573E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
345.000000	+3.22796746E-05	+3.24395401E-05	-1.49557858E+01	+2.53952708E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
350.000000	+3.16833789E-05	+3.24773043E-05	-1.33531291E+01	+2.57664695E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
355.000000	+3.03357034E-05	+3.24384083E-05	-1.23791388E+01	+1.59202462E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
360.000000	+2.85733311E-05	+3.24744322E-05	-1.17611045E+01	+1.10280895E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
365.000000	+2.61127458E-05	+3.24473893E-05	-1.12763298E+01	+8.53246989E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
370.000000	+2.33117665E-05	+3.24686496E-05	-1.09078575E+01	+6.83276101E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
375.000000	+1.99190595E-05	+3.24639021E-05	-1.05930537E+01	+5.69286870E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
380.000000	+1.62777119E-05	+3.24579838E-05	-1.03385707E+01	+4.79522547E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
385.000000	+1.22149583E-05	+3.24786800E-05	-1.01135312E+01	+4.12576385E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
390.000000	+8.00287399E-06	+3.24464905E-05	-9.92599428E+00	+3.54824637E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
395.000000	+3.58804485E-06	+3.24827052E-05	-9.75870656E+00	+3.09475644E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
400.000000	-8.69368501E-07	+3.24402015E-05	-9.61651863E+00	+2.68078371E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
405.000000	-5.30119705E-06	+3.24771151E-05	-9.49062819E+00	+2.34284817E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
410.000000	-9.66172458E-06	+3.24417202E-05	-9.38223382E+00	+2.02399210E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
415.000000	-1.37844945E-05	+3.24688787E-05	-9.28822898E+00	+1.75434562E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
420.000000	-1.77254521E-05	+3.24519176E-05	-9.20679925E+00	+1.49170544E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
425.000000	-2.12337450E-05	+3.24604524E-05	-9.13905844E+00	+1.26326014E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
430.000000	-2.44650955E-05	+3.24687585E-05	-9.08047324E+00	+1.03391216E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
435.000000	-2.70914622E-05	+3.24513838E-05	-9.03566722E+00	+8.27465336E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
440.000000	-2.93622485E-05	+3.24830864E-05	-8.99772671E+00	+6.19939231E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
445.000000	-3.09064620E-05	+3.24444991E-05	-8.97367330E+00	+4.22595850E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
450.000000	-3.20298388E-05	+3.24850645E-05	-8.95546712E+00	+2.30021086E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
455.000000	-3.23819715E-05	+3.24430839E-05	-8.95067119E+00	+3.54565931E-04	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
460.000000	-3.22685961E-05	+3.24754610E-05	-8.95192146E+00	-1.50107791E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
465.000000	-3.14118865E-05	+3.24473613E-05	-8.96568197E+00	-3.46113134E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
470.000000	-3.00786623E-05	+3.24628542E-05	-8.98653278E+00	-5.33983964E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
475.000000	-2.80811589E-05	+3.24575521E-05	-9.01908037E+00	-7.39427640E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
480.000000	-2.56313587E-05	+3.24525018E-05	-9.06047554E+00	-9.38849883E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
485.000000	-2.26409493E-05	+3.24727341E-05	-9.11296535E+00	-1.16560953E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
490.000000	-1.92476976E-05	+3.24455355E-05	-9.17703649E+00	-1.38746640E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
495.000000	-1.54885449E-05	+3.24850802E-05	-9.25171199E+00	-1.59955363E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
125.000000	+3.09643320E-05	+3.24587733E-05	-1.27206109E+01	+1.69476025E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
127.500000	+3.02564781E-05	+3.24797730E-05	-1.23233731E+01	+1.48314283E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
130.000000	+2.93286272E-05	+3.24658057E-05	-1.19790395E+01	+1.25707524E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
132.500000	+2.82749494E-05	+3.24433313E-05	-1.16948354E+01	+1.04455828E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
135.000000	+2.71616045E-05	+3.24504659E-05	-1.14567604E+01	+9.06331120E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
137.500000	+2.59188288E-05	+3.24768801E-05	-1.12416699E+01	+8.27666957E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
140.000000	+2.44812481E-05	+3.24812075E-05	-1.10429269E+01	+7.50659143E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
142.500000	+2.29112448E-05	+3.24562983E-05	-1.08663403E+01	+6.63392899E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
145.000000	+2.12981314E-05	+3.24447135E-05	-1.07112305E+01	+5.95220977E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
147.500000	+1.96146208E-05	+3.24683446E-05	-1.05687298E+01	+5.54934792E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
150.000000	+1.77756228E-05	+3.24866934E-05	-1.04337631E+01	+5.18914770E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
152.500000	+1.58062504E-05	+3.24675884E-05	-1.03092724E+01	+4.71799869E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
155.000000	+1.38193107E-05	+3.24442265E-05	-1.01978631E+01	+4.27361317E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
157.500000	+1.18239947E-05	+3.24545161E-05	-1.00955918E+01	+4.00713481E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
160.000000	+9.72171092E-06	+3.24783513E-05	-9.99750639E+00	+3.81446153E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
162.500000	+7.50989482E-06	+3.24753900E-05	-9.90486870E+00	+3.52491711E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
165.000000	+5.30642242E-06	+3.24489788E-05	-9.82126054E+00	+3.19773979E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
167.500000	+3.14639042E-06	+3.24403596E-05	-9.74498171E+00	+2.99209112E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
170.000000	+9.41003187E-07	+3.24636867E-05	-9.67165598E+00	+2.87130227E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
172.500000	-1.33757395E-06	+3.24788561E-05	-9.60141660E+00	+2.68435268E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
175.000000	-3.59306085E-06	+3.24575941E-05	-9.53743835E+00	+2.43642205E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
177.500000	-5.76141633E-06	+3.24360002E-05	-9.47959550E+00	+2.25525573E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
180.000000	-7.90249751E-06	+3.24513934E-05	-9.42467556E+00	+2.16000590E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
182.500000	-1.00772583E-05	+3.24765000E-05	-9.37159520E+00	+2.04183343E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
185.000000	-1.22212356E-05	+3.24700930E-05	-9.32258389E+00	+1.85198971E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
187.500000	-1.42369037E-05	+3.24455169E-05	-9.27899571E+00	+1.67686305E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
190.000000	-1.61557335E-05	+3.24442233E-05	-9.23874073E+00	+1.58740247E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
192.500000	-1.80687053E-05	+3.24699142E-05	-9.19962559E+00	+1.51342784E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
195.000000	-1.99376992E-05	+3.24826068E-05	-9.16306934E+00	+1.36490191E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
197.500000	-2.16466129E-05	+3.24614321E-05	-9.13138050E+00	+1.19476295E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
200.000000	-2.32042051E-05	+3.24430182E-05	-9.10333120E+00	+1.10119311E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
202.500000	-2.47093654E-05	+3.24613922E-05	-9.07632084E+00	+1.04689599E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
205.000000	-2.61519309E-05	+3.24857190E-05	-9.05098640E+00	+9.32169302E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
207.500000	-2.74240871E-05	+3.24743853E-05	-9.02971238E+00	+7.74510004E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
210.000000	-2.85047869E-05	+3.24481769E-05	-9.01226090E+00	+6.67376250E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
212.500000	-2.94803596E-05	+3.24505755E-05	-8.99634356E+00	+6.15172597E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
215.000000	-3.03816569E-05	+3.24752680E-05	-8.98150227E+00	+5.32977227E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
217.500000	-3.11227023E-05	+3.24808088E-05	-8.96969470E+00	+3.91619190E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
220.000000	-3.16433098E-05	+3.24565432E-05	-8.96192131E+00	+2.65867777E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
222.500000	-3.20145750E-05	+3.24400872E-05	-8.95640131E+00	+2.07728219E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
225.000000	-3.23105214E-05	+3.24585685E-05	-8.95153490E+00	+1.51446595E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
227.500000	-3.24647708E-05	+3.24798159E-05	-8.94882898E+00	+2.56922560E-04	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
230.000000	-3.23875523E-05	+3.24647943E-05	-8.95025028E+00	-1.14319049E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
232.500000	-3.21360797E-05	+3.24383458E-05	-8.95454494E+00	-1.85592532E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
235.000000	-3.18079640E-05	+3.24453607E-05	-8.95952991E+00	-2.31179650E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
237.500000	-3.13603183E-05	+3.24719898E-05	-8.96610392E+00	-3.39834535E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
240.000000	-3.06971625E-05	+3.24736105E-05	-8.97652164E+00	-4.86344873E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
242.500000	-2.98493511E-05	+3.24494522E-05	-8.99042116E+00	-5.82755661E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
245.000000	-2.89168746E-05	+3.24397999E-05	-9.00565942E+00	-6.32640905E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
247.500000	-2.78970315E-05	+3.24619748E-05	-9.02205321E+00	-6.78862081E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
62.500000	+4.92143400E-06	+3.24729786E-05	-9.80630478E+00	+5.65503145E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
63.750000	-5.95753822E-06	+3.24624125E-05	-9.47378650E+00	-3.34739028E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
65.000000	+7.10613843E-06	+3.24458766E-05	-9.88998954E+00	+2.27281498E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
66.250000	-8.18116101E-06	+3.24850377E-05	-9.41696613E+00	-3.48262549E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
67.500000	+9.21269120E-06	+3.24395242E-05	-9.97705517E+00	+2.07574043E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
68.750000	-1.03608106E-05	+3.24714153E-05	-9.36507262E+00	-3.76600630E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
70.000000	+1.13268799E-05	+3.24666911E-05	-1.00712053E+01	+1.85366270E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
71.250000	-1.24199167E-05	+3.24439324E-05	-9.31873105E+00	-4.18839320E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
72.500000	+1.34431660E-05	+3.24813799E-05	-1.01759152E+01	+1.73766243E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
73.750000	-1.44073914E-05	+3.24483659E-05	-9.27528949E+00	-4.52498674E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
75.000000	+1.54591972E-05	+3.24610707E-05	-1.02890398E+01	+1.68174120E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
76.250000	-1.63938917E-05	+3.24738460E-05	-9.23324596E+00	-4.73131180E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
77.500000	+1.73377689E-05	+3.24429946E-05	-1.04073226E+01	+1.55588487E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
78.750000	-1.83300212E-05	+3.24759830E-05	-9.19434884E+00	-5.09528623E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
80.000000	+1.91591629E-05	+3.24577607E-05	-1.05347048E+01	+1.36057630E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
81.250000	-2.01129289E-05	+3.24509383E-05	-9.16033443E+00	-5.74733548E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
82.500000	+2.09633065E-05	+3.24820458E-05	-1.06783882E+01	+1.22365284E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
83.750000	-2.17585913E-05	+3.24381222E-05	-9.12974311E+00	-6.37008932E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
85.000000	+2.26546512E-05	+3.24776159E-05	-1.08376404E+01	+1.18173112E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
86.250000	-2.33638093E-05	+3.24579390E-05	-9.10019983E+00	-6.77674228E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
87.500000	+2.41593506E-05	+3.24514602E-05	-1.10070590E+01	+1.10744180E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
88.750000	-2.49108887E-05	+3.24779360E-05	-9.07251378E+00	-7.37700036E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
90.000000	+2.55521181E-05	+3.24476897E-05	-1.11914840E+01	+9.35228359E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
91.250000	-2.62833749E-05	+3.24630502E-05	-9.04913308E+00	-8.52753988E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
92.500000	+2.69026257E-05	+3.24742739E-05	-1.14046725E+01	+7.85212185E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
93.750000	-2.74730047E-05	+3.24380240E-05	-9.02950277E+00	-9.86917052E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
95.000000	+2.81314823E-05	+3.24849019E-05	-1.16514017E+01	+7.39382169E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
96.250000	-2.85812564E-05	+3.24474994E-05	-9.01101822E+00	-1.09611047E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
97.500000	+2.91498778E-05	+3.24598310E-05	-1.19254293E+01	+6.92104166E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
98.750000	-2.96180251E-05	+3.24758755E-05	-8.99371561E+00	-1.23569131E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
100.000000	+3.00114479E-05	+3.24417394E-05	-1.22343522E+01	+5.51063858E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
101.250000	-3.04796138E-05	+3.24756490E-05	-8.97993902E+00	-1.52428888E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
102.500000	+3.07988683E-05	+3.24590698E-05	-1.26154244E+01	+3.95715316E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
103.750000	-3.11306775E-05	+3.24504852E-05	-8.97004613E+00	-1.99102432E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
105.000000	+3.14703872E-05	+3.24796124E-05	-1.31131805E+01	+3.24176854E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
106.250000	-3.16542315E-05	+3.24443135E-05	-8.96194171E+00	-2.53365164E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
107.500000	+3.19328438E-05	+3.24685175E-05	-1.37465934E+01	+2.89828445E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
108.750000	-3.20968200E-05	+3.24678512E-05	-8.95469600E+00	-3.16357043E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
110.000000	+3.21999236E-05	+3.24428194E-05	-1.45374860E+01	+1.87271163E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
111.250000	-3.23832521E-05	+3.24844053E-05	-8.95001422E+00	-4.55382088E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
112.500000	+3.23650741E-05	+3.24428769E-05	-1.56759412E+01	+2.65317174E-04	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
113.750000	-3.24431050E-05	+3.24675930E-05	-8.94935093E+00	-3.30319906E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
115.000000	+3.24346598E-05	+3.24687285E-05	-1.65017410E+01	-7.95358843E-04	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
116.250000	-3.23366473E-05	+3.24451107E-05	-8.95133933E+00	+6.35433850E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
117.500000	+3.23096577E-05	+3.24764856E-05	-1.49131563E+01	-1.08230122E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
118.750000	-3.21501816E-05	+3.24565299E-05	-8.95404508E+00	+4.28288717E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
120.000000	+3.19643527E-05	+3.24510703E-05	-1.38424346E+01	-1.79010692E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
121.250000	-3.18348463E-05	+3.24833788E-05	-8.95852035E+00	+2.61100144E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
122.500000	+3.15015227E-05	+3.24364179E-05	-1.31896842E+01	-3.41021614E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
123.750000	-3.12939123E-05	+3.24782961E-05	-8.96704589E+00	+6.75963151E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
31.250000	+2.11663987E-05	+3.24642546E-05	-1.06977504E+01	+3.96771718E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
31.875000	-2.49218388E-05	+3.24447613E-05	-9.07290112E+00	+1.23180054E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
32.500000	-2.02393681E-05	+3.24473631E-05	-9.15799973E+00	-1.70858867E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
33.125000	+2.56878489E-05	+3.24661494E-05	-1.12086370E+01	-1.11489691E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
33.750000	+1.94023913E-05	+3.24779207E-05	-1.05516209E+01	+1.72827982E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
34.375000	-2.63261124E-05	+3.24700268E-05	-9.04828718E+00	+1.08803030E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
35.000000	-1.84950746E-05	+3.24516452E-05	-9.19158300E+00	-1.89437895E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
35.625000	+2.69362767E-05	+3.24437310E-05	-1.14162609E+01	-9.81521370E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
36.250000	+1.75197732E-05	+3.24573304E-05	-1.04184847E+01	+1.91175516E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
36.875000	-2.76091936E-05	+3.24779826E-05	-9.02656693E+00	+9.52284107E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
37.500000	-1.66397881E-05	+3.24786162E-05	-9.22812958E+00	-2.10118443E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
38.125000	+2.81088322E-05	+3.24550931E-05	-1.16530475E+01	-8.57227393E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
38.750000	+1.56154371E-05	+3.24376390E-05	-1.02996638E+01	+2.11500543E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
39.375000	-2.86821274E-05	+3.24521489E-05	-9.00929068E+00	+8.23953602E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
40.000000	-1.46367853E-05	+3.24805770E-05	-9.26972182E+00	-2.34219060E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
40.625000	+2.92111888E-05	+3.24829697E-05	-1.19370289E+01	-7.36011337E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
41.250000	+1.36781734E-05	+3.24550733E-05	-1.01897360E+01	+2.35398105E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
41.875000	-2.96059587E-05	+3.24359911E-05	-8.99455261E+00	+6.99665199E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
42.500000	-1.25726150E-05	+3.24519796E-05	-9.31515449E+00	-2.61948091E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
43.125000	+3.01317612E-05	+3.24795164E-05	-1.22689037E+01	-6.15507970E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
43.750000	+1.16211573E-05	+3.24809586E-05	-1.00845395E+01	+2.63074712E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
44.375000	-3.04648593E-05	+3.24569936E-05	-8.98046985E+00	+5.78040256E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
45.000000	-1.05234146E-05	+3.24410876E-05	-9.36198913E+00	-2.93257677E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
45.625000	+3.08418238E-05	+3.24517246E-05	-1.26461908E+01	-4.99233391E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
46.250000	+9.45307952E-06	+3.24723683E-05	-9.98603087E+00	+2.94218337E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
46.875000	-3.12041491E-05	+3.24778404E-05	-8.96846160E+00	+4.59746659E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
47.500000	-8.43142640E-06	+3.24639017E-05	-9.41134755E+00	-3.31278501E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
48.125000	+3.14345291E-05	+3.24475335E-05	-1.31094429E+01	-3.88593883E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
48.750000	+7.28674231E-06	+3.24471963E-05	-9.89708990E+00	+3.31918802E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
49.375000	-3.17295998E-05	+3.24641305E-05	-8.96045783E+00	+3.44501982E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
50.000000	-6.22333012E-06	+3.24790443E-05	-9.46646242E+00	-3.84337041E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
50.625000	+3.19458136E-05	+3.24718907E-05	-1.37646708E+01	-2.79245860E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
51.250000	+5.15034777E-06	+3.24491719E-05	-9.81551975E+00	+3.84730844E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
51.875000	-3.20695440E-05	+3.24409615E-05	-8.95553529E+00	+2.30831090E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
52.500000	-3.96861724E-06	+3.24610141E-05	-9.52698089E+00	-4.65198349E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
53.125000	+3.22906514E-05	+3.24830567E-05	-1.47705147E+01	-1.68081768E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
53.750000	+2.94878098E-06	+3.24750482E-05	-9.73708310E+00	+4.65508846E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
54.375000	-3.23143946E-05	+3.24469763E-05	-8.95165408E+00	+1.17817466E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
55.000000	-1.77236341E-06	+3.24388037E-05	-9.58981126E+00	-5.72155146E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
55.625000	+3.24116105E-05	+3.24623409E-05	-1.61035934E+01	-5.79002318E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
56.250000	+6.61184656E-07	+3.24837877E-05	-9.66218655E+00	+5.72361292E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
56.875000	-3.24550039E-05	+3.24734614E-05	-8.94907725E+00	+5.52153006E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
57.500000	+4.04472773E-07	+3.24474723E-05	-9.65528464E+00	-5.51852724E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
58.125000	+3.23761549E-05	+3.24417094E-05	-1.58472363E+01	+4.88432677E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
58.750000	-1.59882946E-06	+3.24614820E-05	-9.59423056E+00	+5.51786822E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
59.375000	-3.23960741E-05	+3.24789266E-05	-8.94990102E+00	-1.06303860E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
60.000000	+2.65105366E-06	+3.24732511E-05	-9.72711038E+00	-4.64397901E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
60.625000	+3.22585756E-05	+3.24540137E-05	-1.47548748E+01	+1.55535327E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
61.250000	-3.77775666E-06	+3.24444421E-05	-9.53269122E+00	+4.64029718E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
61.875000	-3.21224957E-05	+3.24546171E-05	-8.95450332E+00	-2.79009589E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
15.625000	+1.34924530E-05	+3.24456282E-05	-1.01803919E+01	-1.16433572E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
15.937500	+3.04602773E-05	+3.24382720E-05	-1.24402798E+01	-2.81992553E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
16.250000	+2.91869145E-05	+3.24397205E-05	-1.19428454E+01	+3.85532092E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
16.562500	+1.04353943E-05	+3.24489655E-05	-1.00307042E+01	+4.27446756E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
16.875000	-1.45807615E-05	+3.24621523E-05	-9.27130313E+00	+1.69187428E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
17.187500	-3.09014522E-05	+3.24742512E-05	-8.97328282E+00	+4.22106810E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
17.500000	-2.87636546E-05	+3.24810261E-05	-9.00748638E+00	-6.61264476E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
17.812500	-9.44063728E-06	+3.24805039E-05	-9.38657311E+00	-2.05469375E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
18.125000	+1.55162298E-05	+3.24734447E-05	-1.02916700E+01	-5.58438991E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
18.437500	+3.11844479E-05	+3.24627677E-05	-1.28768168E+01	-2.21200958E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
18.750000	+2.81969077E-05	+3.24523020E-05	-1.16741760E+01	+4.69865620E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
19.062500	+8.34553906E-06	+3.24454150E-05	-9.94015668E+00	+3.90772805E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
19.375000	-1.64921915E-05	+3.24440103E-05	-9.23184593E+00	+1.56036601E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
19.687500	-3.14592761E-05	+3.24481423E-05	-8.96492793E+00	+3.27720376E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
20.000000	-2.76036867E-05	+3.24562302E-05	-9.02702070E+00	-7.61954646E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
20.312500	-7.22887648E-06	+3.24656694E-05	-9.44114958E+00	-2.22085727E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
20.625000	+1.74847465E-05	+3.24736009E-05	-1.04150565E+01	-6.42364809E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
20.937500	+3.17612873E-05	+3.24776517E-05	-1.34559296E+01	-1.62950112E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
21.250000	+2.70631817E-05	+3.24765347E-05	-1.14334947E+01	+5.76332779E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
21.562500	+6.19816877E-06	+3.24704282E-05	-9.85384977E+00	+3.58300470E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
21.875000	-1.83567552E-05	+3.24610416E-05	-9.19411675E+00	+1.43376465E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
22.187500	-3.19167219E-05	+3.24512714E-05	-8.95774687E+00	+2.33927366E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
22.500000	-2.63737720E-05	+3.24444219E-05	-9.04791215E+00	-8.64863728E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
22.812500	-5.04696372E-06	+3.24431282E-05	-9.49828670E+00	-2.39765062E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
23.125000	+1.93049108E-05	+3.24483089E-05	-1.05464438E+01	-7.51247890E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
23.437500	+3.21159935E-05	+3.24585829E-05	-1.41935860E+01	-1.06679718E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
23.750000	+2.57230016E-05	+3.24704968E-05	-1.12131920E+01	+7.07574373E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
24.062500	+3.94503621E-06	+3.24796309E-05	-9.77124618E+00	+3.28818776E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
24.375000	-2.02005246E-05	+3.24822587E-05	-9.15807467E+00	+1.31122707E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
24.687500	-3.22795755E-05	+3.24769269E-05	-8.95172926E+00	+1.41008504E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
25.000000	-2.50712126E-05	+3.24652584E-05	-9.06994435E+00	-9.69016470E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
25.312500	-2.88787590E-06	+3.24515360E-05	-9.55736455E+00	-2.58445790E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
25.625000	+2.10009321E-05	+3.24411249E-05	-1.06852305E+01	-8.92642438E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
25.937500	+3.23048654E-05	+3.24383170E-05	-1.51363798E+01	-5.36177144E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
26.250000	+2.42617946E-05	+3.24444942E-05	-1.10203413E+01	+8.70514725E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
26.562500	+1.68249141E-06	+3.24574282E-05	-9.69566276E+00	+3.03097976E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
26.875000	-2.19290252E-05	+3.24720802E-05	-9.12597890E+00	+1.19471759E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
27.187500	-3.24531879E-05	+3.24826135E-05	-8.94896427E+00	+4.86781772E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
27.500000	-2.35968411E-05	+3.24847903E-05	-9.09555504E+00	-1.07666328E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
27.812500	-6.53770673E-07	+3.24777316E-05	-9.62187882E+00	-2.79047804E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
28.125000	+2.26605858E-05	+3.24642828E-05	-1.08396038E+01	-1.06792628E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
28.437500	+3.24079944E-05	+3.24498281E-05	-1.62964181E+01	-2.05596930E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
28.750000	+2.27615379E-05	+3.24400652E-05	-1.08524536E+01	+1.06702809E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
29.062500	-5.07337365E-07	+3.24386958E-05	-9.62749251E+00	+2.80653656E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
29.375000	-2.34780832E-05	+3.24459992E-05	-9.09836828E+00	+1.08393026E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
29.687500	-3.24073862E-05	+3.24588519E-05	-8.95003610E+00	-4.35281396E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
30.000000	-2.19510501E-05	+3.24721214E-05	-9.12557337E+00	-1.18958112E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
30.312500	+1.63996670E-06	+3.24807847E-05	-9.69352430E+00	-3.02410952E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
30.625000	+2.42606198E-05	+3.24818641E-05	-1.10156418E+01	-9.38801188E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
30.937500	+3.23881372E-05	+3.24754142E-05	-1.55610317E+01	-1.97024836E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
7.812500	-1.75029251E-05	+3.24760196E-05	-9.21076157E+00	-1.30514020E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
7.968750	-5.58050691E-06	+3.24781186E-05	-9.48323563E+00	-2.18252783E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
8.125000	+7.21027870E-06	+3.24788622E-05	-9.89280151E+00	-3.29347486E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
8.281250	+1.88802213E-05	+3.24781415E-05	-1.05124465E+01	-5.27442049E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
8.437500	+2.76146630E-05	+3.24759609E-05	-1.15410579E+01	-1.11528049E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
8.593750	+3.20557239E-05	+3.24724464E-05	-1.39976981E+01	-5.20939848E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
8.750000	+3.15134048E-05	+3.24678438E-05	-1.31689949E+01	+8.73608405E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
8.906250	+2.60727796E-05	+3.24625068E-05	-1.12676718E+01	+8.99665150E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
9.062500	+1.65806596E-05	+3.24568739E-05	-1.03575414E+01	+4.72090054E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
9.218750	+4.51384787E-06	+3.24514351E-05	-9.79239038E+00	+3.01227992E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
9.375000	-8.25051758E-06	+3.24466909E-05	-9.41620387E+00	+1.99850718E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
9.531250	-1.97268351E-05	+3.24431060E-05	-9.16785689E+00	+1.27249320E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
9.687500	-2.81297799E-05	+3.24410624E-05	-9.01854975E+00	+6.83506715E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
9.843750	-3.21519427E-05	+3.24408177E-05	-8.95426104E+00	+1.56646687E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
10.000000	-3.11672122E-05	+3.24424714E-05	-8.96959766E+00	-3.56991709E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
10.156250	-2.53282613E-05	+3.24459455E-05	-9.06582095E+00	-9.01412776E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
10.312500	-1.55429330E-05	+3.24509816E-05	-9.25128915E+00	-1.53236963E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
10.468750	-3.33314372E-06	+3.24571566E-05	-9.54468646E+00	-2.34522542E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
10.625000	+9.40180008E-06	+3.24639163E-05	-9.98417210E+00	-3.55337488E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
10.781250	+2.06806771E-05	+3.24706246E-05	-1.06551161E+01	-5.83143749E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
10.937500	+2.87486427E-05	+3.24766247E-05	-1.18064963E+01	-1.44001338E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
11.093750	+3.23503356E-05	+3.24813046E-05	-1.51551579E+01	-2.79003126E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
11.250000	+3.09252596E-05	+3.24841625E-05	-1.26783811E+01	+1.30739750E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
11.406250	+2.46950041E-05	+3.24848622E-05	-1.10695407E+01	+7.80248393E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
11.562500	+1.46287225E-05	+3.24832751E-05	-1.02401049E+01	+4.33470929E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
11.718750	+2.29226031E-06	+3.24794997E-05	-9.71494408E+00	+2.80287975E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
11.875000	-1.03955468E-05	+3.24738600E-05	-9.36420493E+00	+1.85675662E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
12.031250	-2.14614412E-05	+3.24668780E-05	-9.13470763E+00	+1.16229180E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
12.187500	-2.91846965E-05	+3.24592251E-05	-9.00098875E+00	+5.88487300E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
12.343750	-3.23647029E-05	+3.24516560E-05	-8.95080535E+00	+6.72200033E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
12.500000	-3.05075937E-05	+3.24449319E-05	-8.97998250E+00	-4.48338317E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
12.656250	-2.39029375E-05	+3.24397408E-05	-9.09091108E+00	-1.00290608E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
12.812500	-1.35786191E-05	+3.24366247E-05	-9.29339065E+00	-1.65636657E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
12.968750	-1.14096035E-06	+3.24359201E-05	-9.60852563E+00	-2.51593564E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
13.125000	+1.14750585E-05	+3.24377202E-05	-1.00796205E+01	-3.83303376E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
13.281250	+2.23066608E-05	+3.24418626E-05	-1.08063487E+01	-6.46554997E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
13.437500	+2.96684786E-05	+3.24479436E-05	-1.21001049E+01	-1.76573142E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
13.593750	+3.24146739E-05	+3.24553589E-05	-1.63242594E+01	-5.42354989E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
13.750000	+3.01172230E-05	+3.24633656E-05	-1.22695908E+01	+1.73953488E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
13.906250	+2.31326141E-05	+3.24711598E-05	-1.08882128E+01	+6.84648027E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
14.062500	+1.25465349E-05	+3.24779598E-05	-1.01300657E+01	+3.98851895E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
14.218750	+5.09543210E-09	+3.24830877E-05	-9.64180068E+00	+2.60790410E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
14.375000	-1.25412014E-05	+3.24860395E-05	-9.31509572E+00	+1.72196585E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
14.531250	-2.31409275E-05	+3.24865359E-05	-9.10368635E+00	+1.05592306E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
14.687500	-3.01454015E-05	+3.24845496E-05	-8.98511976E+00	+4.95592423E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
14.843750	-3.24652731E-05	+3.24803050E-05	-8.94881372E+00	-2.13076223E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
15.000000	-2.97400546E-05	+3.24742521E-05	-8.99177839E+00	-5.39978148E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
15.156250	-2.23941907E-05	+3.24670163E-05	-9.11755689E+00	-1.10626371E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
15.312500	-1.15709480E-05	+3.24593318E-05	-9.33748580E+00	-1.78494273E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
15.468750	+1.04555734E-06	+3.24519633E-05	-9.67535149E+00	-2.53973810E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.906250	+2.84357981E-05	+3.24611536E-05	-1.17297501E+01	+9.33142606E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.984375	+2.48070459E-05	+3.24641418E-05	-1.10867306E+01	+7.12987432E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
4.062500	+2.02031662E-05	+3.24670185E-05	-1.06157073E+01	+5.35000793E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
4.140625	+1.48049624E-05	+3.24697194E-05	-1.02507919E+01	+4.20231572E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
4.218750	+8.82443659E-06	+3.24721856E-05	-9.95909545E+00	+3.38489048E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
4.296875	+2.49645870E-06	+3.24743652E-05	-9.72190272E+00	+2.76149903E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
4.375000	-3.93046152E-06	+3.24762141E-05	-9.52761122E+00	+2.26117159E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
4.453125	-1.02039375E-05	+3.24776970E-05	-9.36859466E+00	+1.84303363E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
4.531250	-1.60776198E-05	+3.24787876E-05	-9.23963722E+00	+1.48167089E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
4.609375	-2.13208713E-05	+3.24794693E-05	-9.13708358E+00	+1.16025006E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
4.687500	-2.57278243E-05	+3.24797350E-05	-9.05834815E+00	+8.66969918E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
4.765625	-2.91254627E-05	+3.24795873E-05	-9.00161953E+00	+5.93083880E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
4.843750	-3.13804134E-05	+3.24790375E-05	-8.96567879E+00	+3.31717057E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
4.921875	-3.24041799E-05	+3.24781057E-05	-8.94978874E+00	+7.71022717E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
5.000000	-3.21566136E-05	+3.24768196E-05	-8.95363156E+00	-1.75962842E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
5.078125	-3.06474856E-05	+3.24752139E-05	-8.97728293E+00	-4.32554320E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
5.156250	-2.79360999E-05	+3.24733293E-05	-9.02121817E+00	-6.98037759E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
5.234375	-2.41289619E-05	+3.24712112E-05	-9.08635133E+00	-9.78536279E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
5.312500	-1.93755941E-05	+3.24689089E-05	-9.17411447E+00	-1.28154193E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
5.390625	-1.38626650E-05	+3.24664741E-05	-9.28659226E+00	-1.61681125E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
5.468750	-7.80665923E-06	+3.24639601E-05	-9.42674122E+00	-1.99779549E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
5.546875	-1.44537916E-06	+3.24614204E-05	-9.59874780E+00	-2.44409713E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
5.625000	+4.97139070E-06	+3.24589078E-05	-9.80863140E+00	-2.98600443E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
5.703125	+1.11916891E-05	+3.24564733E-05	-1.00653110E+01	-3.67357465E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
5.781250	+1.69712690E-05	+3.24541651E-05	-1.03826274E+01	-4.59678112E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
5.859375	+2.20831862E-05	+3.24520280E-05	-1.07835580E+01	-5.93676542E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
5.937500	+2.63267096E-05	+3.24501025E-05	-1.13102470E+01	-8.12509331E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
6.015625	+2.95352028E-05	+3.24484242E-05	-1.20531039E+01	-1.25304842E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
6.093750	+3.15826685E-05	+3.24470234E-05	-1.32681352E+01	-2.51520214E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
6.171875	+3.23886982E-05	+3.24459244E-05	-1.59831072E+01	-3.20910319E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
6.250000	+3.19216330E-05	+3.24451456E-05	-1.37695576E+01	+2.34841590E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
6.328125	+3.01998105E-05	+3.24446994E-05	-1.23137074E+01	+1.46362710E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
6.406250	+2.72908489E-05	+3.24445915E-05	-1.14826402E+01	+8.98270462E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
6.484375	+2.33089956E-05	+3.24448215E-05	-1.09101598E+01	+6.41159924E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
6.562500	+1.84106450E-05	+3.24453831E-05	-1.04808278E+01	+4.90421812E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
6.640625	+1.27881988E-05	+3.24462637E-05	-1.01438757E+01	+3.89283056E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
6.718750	+6.66251239E-06	+3.24474453E-05	-9.87257305E+00	+3.15323026E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
6.796875	+2.74221148E-07	+3.24489044E-05	-9.65118347E+00	+2.57822964E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
6.875000	-6.12571068E-06	+3.24506127E-05	-9.46972467E+00	+2.10977267E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
6.953125	-1.22858487E-05	+3.24525376E-05	-9.32153149E+00	+1.71344382E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
7.031250	-1.79641667E-05	+3.24546424E-05	-9.20199908E+00	+1.36734333E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
7.109375	-2.29375559E-05	+3.24568871E-05	-9.10788409E+00	+1.05666998E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
7.187500	-2.70105925E-05	+3.24592292E-05	-9.03689439E+00	+7.70846056E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
7.265625	-3.00232168E-05	+3.24616239E-05	-8.98743940E+00	+5.01874851E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
7.343750	-3.18570236E-05	+3.24640253E-05	-8.95847645E+00	+2.43332743E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
7.421875	-3.24399152E-05	+3.24663867E-05	-8.94941866E+00	-1.03018813E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
7.500000	-3.17489349E-05	+3.24686617E-05	-8.96008611E+00	-2.64145223E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
7.578125	-2.98111683E-05	+3.24708049E-05	-8.99069135E+00	-5.23331068E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
7.656250	-2.67026789E-05	+3.24727725E-05	-9.04185659E+00	-7.93437014E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
7.734375	-2.25455174E-05	+3.24745233E-05	-9.11466588E+00	-1.07048075E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
1.953125	-8.00357728E-06	+3.24767490E-05	-9.42154729E+00	+1.96723157E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
1.992188	-1.10782011E-05	+3.24753657E-05	-9.34837178E+00	+1.77935488E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.031250	-1.40435805E-05	+3.24739008E-05	-9.28253519E+00	+1.59747042E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.070312	-1.68705406E-05	+3.24723640E-05	-9.22356940E+00	+1.42661936E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.109375	-1.95312683E-05	+3.24707652E-05	-9.17108055E+00	+1.26505295E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.148438	-2.19995859E-05	+3.24691149E-05	-9.12473714E+00	+1.11129543E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.187500	-2.42512091E-05	+3.24674237E-05	-9.08426060E+00	+9.64084720E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.226562	-2.62639855E-05	+3.24657026E-05	-9.04941802E+00	+8.22326589E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.265625	-2.80181128E-05	+3.24639624E-05	-9.02001633E+00	+6.85058830E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.304688	-2.94963338E-05	+3.24622141E-05	-8.99589780E+00	+5.51422629E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.343750	-3.06841060E-05	+3.24604689E-05	-8.97693644E+00	+4.20639282E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.382812	-3.15697450E-05	+3.24587375E-05	-8.96303535E+00	+2.91990819E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.421875	-3.21445396E-05	+3.24570307E-05	-8.95412466E+00	+1.64803463E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.460938	-3.24028374E-05	+3.24553591E-05	-8.95016008E+00	+3.84330724E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.500000	-3.23421007E-05	+3.24537327E-05	-8.95112207E+00	-8.77481276E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.539062	-3.19629316E-05	+3.24521616E-05	-8.95701541E+00	-2.14364105E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.578125	-3.12690661E-05	+3.24506550E-05	-8.96786927E+00	-3.42047421E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.617188	-3.02673374E-05	+3.24492219E-05	-8.98373786E+00	-4.71451997E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.656250	-2.89676092E-05	+3.24478707E-05	-9.00470146E+00	-6.03266794E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.695312	-2.73826781E-05	+3.24466093E-05	-9.03086808E+00	-7.38231038E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.734375	-2.55281485E-05	+3.24454449E-05	-9.06237576E+00	-8.77151725E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.773438	-2.34222783E-05	+3.24443839E-05	-9.09939556E+00	-1.02092433E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.812500	-2.10858003E-05	+3.24434322E-05	-9.14213547E+00	-1.17055793E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.851562	-1.85417173E-05	+3.24425949E-05	-9.19084540E+00	-1.32720628E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.890625	-1.58150764E-05	+3.24418763E-05	-9.24582346E+00	-1.49220704E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.929688	-1.29327224E-05	+3.24412800E-05	-9.30742407E+00	-1.66713215E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.968750	-9.92303339E-06	+3.24408087E-05	-9.37606816E+00	-1.85385354E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.007812	-6.81564166E-06	+3.24404643E-05	-9.45225638E+00	-2.05463030E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.046875	-3.64114205E-06	+3.24402481E-05	-9.53658615E+00	-2.27222628E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.085938	-4.30790711E-07	+3.24401604E-05	-9.62977406E+00	-2.51007154E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.125000	+2.78380259E-06	+3.24402006E-05	-9.73268549E+00	-2.77248840E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.164062	+5.97098561E-06	+3.24403675E-05	-9.84637471E+00	-3.06501446E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.203125	+9.09937532E-06	+3.24406591E-05	-9.97213975E+00	-3.39487545E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.242188	+1.21381669E-05	+3.24410727E-05	-1.01115994E+01	-3.77169588E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.281250	+1.50574370E-05	+3.24416047E-05	-1.02668035E+01	-4.20860011E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.320312	+1.78284385E-05	+3.24422509E-05	-1.04403962E+01	-4.72397997E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.359375	+2.04238835E-05	+3.24430064E-05	-1.06358644E+01	-5.34445262E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.398438	+2.28182123E-05	+3.24438659E-05	-1.08579316E+01	-6.11006306E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.437500	+2.49878448E-05	+3.24448231E-05	-1.11132131E+01	-7.08400640E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.476562	+2.69114128E-05	+3.24458715E-05	-1.14113696E+01	-8.37222392E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.515625	+2.85699706E-05	+3.24470041E-05	-1.17672931E+01	-1.01669190E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.554688	+2.99471818E-05	+3.24482133E-05	-1.22056601E+01	-1.28563875E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.593750	+3.10294795E-05	+3.24494911E-05	-1.27716984E+01	-1.73540381E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.632812	+3.18062008E-05	+3.24508294E-05	-1.35614444E+01	-2.62593830E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.671875	+3.22696912E-05	+3.24522196E-05	-1.48232127E+01	-3.61463305E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.710938	+3.24153801E-05	+3.24536530E-05	-1.63853764E+01	+1.99382897E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.750000	+3.22418262E-05	+3.24551207E-05	-1.46674448E+01	+3.73082438E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.789062	+3.17507312E-05	+3.24566136E-05	-1.34706699E+01	+2.50622097E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.828125	+3.09469233E-05	+3.24581228E-05	-1.27094596E+01	+1.67934487E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.867188	+2.98383096E-05	+3.24596391E-05	-1.21586817E+01	+1.14063811E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04


==> anc/otoc_to_plot_bosonic_M800_L1.1225_n150_beta2.0000.dat <==
100.000000	+4.98963060E-02	+2.65561544E-01	-8.40880718E-01	+1.38721935E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
102.000000	-3.36782754E-02	+2.45328558E-01	-5.83371825E-01	+1.18786957E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
104.000000	-6.41594733E-02	+2.82684561E-01	-3.65732888E-01	+1.17092053E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
106.000000	-3.06997634E-02	+2.61685724E-01	-5.36535004E-01	+4.63960400E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
108.000000	-6.51884034E-04	+4.16921112E-01	-1.80148728E-01	-3.86037952E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
110.000000	-1.59798227E-02	+2.34570030E-01	-6.90950184E-01	+9.34857675E-03	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
112.000000	-1.14299739E-01	+3.19183737E-01	-1.42754421E-01	+1.43196911E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
114.000000	-1.48054613E-01	+2.96221196E-01	-1.18162539E-01	-4.96780789E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
116.000000	-8.44165093E-02	+2.70947045E-01	-3.41466736E-01	-1.22958770E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
118.000000	+1.85833103E-02	+2.90259392E-01	-6.09997620E-01	-1.53436902E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
120.000000	+5.20011325E-02	+2.44365968E-01	-9.55214345E-01	+4.79738789E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
122.000000	-1.80494547E-02	+3.11098051E-01	-4.18102104E-01	+2.20170624E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
124.000000	-9.74498052E-02	+3.66639151E-01	-7.45318495E-02	-3.11450262E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
126.000000	+2.82122570E-04	+2.90875770E-01	-5.42682209E-01	-2.49266386E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
128.000000	+6.04867759E-02	+2.31717293E-01	-1.07159739E+00	-8.15738940E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
130.000000	+9.66209515E-02	+3.06310965E-01	-8.68977785E-01	+1.31331215E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
132.000000	+5.86965150E-02	+2.39162659E-01	-1.01906491E+00	+1.45272483E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
134.000000	+1.76395275E-02	+3.92562367E-01	-2.87887854E-01	+6.12732883E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
136.000000	+1.58672090E-02	+2.46456079E-01	-7.73971756E-01	-1.95574890E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
138.000000	+1.41995733E-01	+3.13467853E-01	-1.07018741E+00	-9.90702077E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
140.000000	+1.91626811E-01	+3.46771089E-01	-1.17025259E+00	-2.01255046E-03	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
142.000000	+9.00080359E-02	+2.60105311E-01	-1.07823762E+00	+1.62251113E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
144.000000	-1.32847853E-02	+2.83604699E-01	-5.21248134E-01	+1.22753194E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
146.000000	-4.75030968E-02	+2.30430787E-01	-5.87224841E-01	-7.09950588E-03	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
148.000000	+1.85205746E-02	+3.07097572E-01	-5.49646158E-01	-3.04284982E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
150.000000	+1.12339789E-01	+3.58422885E-01	-7.08938834E-01	+3.81250388E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
152.000000	-2.67709996E-02	+3.09346936E-01	-3.97146002E-01	+5.41005959E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
154.000000	-7.53134168E-02	+2.30223817E-01	-4.92536450E-01	+9.00126102E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
156.000000	-1.53243821E-01	+3.28548204E-01	-3.70955618E-02	+5.52954088E-03	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
158.000000	-7.92090444E-02	+2.33161402E-01	-4.70418287E-01	-8.39958568E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
160.000000	+3.88532237E-03	+3.48190741E-01	-3.73078989E-01	-3.94245264E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
162.000000	-9.31522564E-03	+2.57482745E-01	-6.28116392E-01	+4.29795950E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
164.000000	-1.14797423E-01	+2.94093116E-01	-2.01160609E-01	+2.15274687E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
166.000000	-2.42697108E-01	+3.88482494E-01	+2.32982356E-01	-4.17802847E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
168.000000	-8.64277306E-02	+2.59533373E-01	-3.68281748E-01	-2.16719162E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
170.000000	+1.49519800E-02	+2.80212863E-01	-6.33894294E-01	-2.04691841E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
172.000000	+7.49882486E-02	+2.27548405E-01	-1.18704911E+00	+3.65790827E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
174.000000	-1.06109113E-02	+2.96445087E-01	-4.87577963E-01	+2.71011188E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
176.000000	-1.13503944E-01	+3.37557576E-01	-1.03004361E-01	+3.29538485E-03	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
178.000000	+5.96845775E-03	+3.17098720E-01	-4.74396423E-01	-2.52888588E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
180.000000	+7.41147803E-02	+2.38144788E-01	-1.11455871E+00	-2.01334165E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
182.000000	+2.09036961E-01	+3.48092722E-01	-1.27973308E+00	-3.68828982E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
184.000000	+1.08978922E-01	+2.50509784E-01	-1.26209031E+00	+2.12212926E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
186.000000	-2.85079120E-02	+2.96460089E-01	-4.30881378E-01	+1.74555227E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
188.000000	-9.83965447E-03	+2.74661895E-01	-5.63869400E-01	-1.12700278E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
190.000000	+5.86863135E-02	+2.65729128E-01	-8.81682492E-01	-1.81038376E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
192.000000	+2.79961725E-01	+4.17869504E-01	-1.28802290E+00	-2.97384226E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
194.000000	+8.49795706E-02	+2.68802309E-01	-1.00063618E+00	+1.87138558E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
196.000000	-8.24050178E-03	+2.83288481E-01	-5.39468673E-01	+1.66969405E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
198.000000	-1.14593161E-01	+2.43878475E-01	-3.32758561E-01	+3.97407063E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
50.000000	+5.38614653E-02	+3.30925052E-01	-5.90361065E-01	-2.04441200E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
51.000000	+1.80771891E-01	+2.74012042E-01	-1.67942967E+00	-1.33725202E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
52.000000	+1.60449733E-02	+2.28089573E-01	-8.57811470E-01	+1.78735758E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
53.000000	+2.76169882E-01	+4.09476243E-01	-1.32195815E+00	+6.14784323E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
54.000000	+1.06177297E-01	+3.45964888E-01	-7.34854605E-01	+1.00862317E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
55.000000	+4.31536864E-02	+2.06255492E-01	-1.12023352E+00	+8.83745248E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
56.000000	+1.00175950E-01	+3.86322057E-01	-5.58105556E-01	+4.94948961E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
57.000000	-7.48106471E-02	+3.64089752E-01	-1.30335593E-01	-2.18528872E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
58.000000	+4.61446698E-02	+2.30976207E-01	-9.95163299E-01	-2.00676092E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
59.000000	-1.40333894E-01	+2.81299957E-01	-1.70470811E-01	+3.07500635E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
60.000000	-3.58112816E-02	+3.06064025E-01	-3.80162028E-01	-2.38138485E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
61.000000	+2.17747456E-02	+2.83647919E-01	-6.46747782E-01	-7.65686906E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
62.000000	-7.27633881E-02	+2.20569672E-01	-5.33299410E-01	-3.91787170E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
63.000000	+1.51433226E-01	+2.71049150E-01	-1.43032212E+00	+7.11161612E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
64.000000	-9.14379063E-03	+3.29023600E-01	-3.91067087E-01	+2.37178630E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
65.000000	+5.28292519E-02	+2.45049768E-01	-9.55964862E-01	-6.72466002E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
66.000000	+1.40194345E-02	+3.09631442E-01	-5.25560288E-01	+3.96923748E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
67.000000	-9.80269812E-02	+3.27143717E-01	-1.62117366E-01	-1.65975591E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
68.000000	+7.16373205E-02	+2.83745543E-01	-8.57511469E-01	+1.51023926E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
69.000000	-2.08676975E-01	+3.66419946E-01	+1.39930486E-01	+2.40464716E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
70.000000	-5.82743107E-02	+2.84827100E-01	-3.76582036E-01	-3.81926557E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
71.000000	+1.32990950E-03	+2.69249117E-01	-6.23922628E-01	+1.40254833E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
72.000000	-9.93618367E-02	+3.54837299E-01	-9.60723711E-02	-2.81936146E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
73.000000	+9.47042229E-02	+2.47150641E-01	-1.18779492E+00	-1.71291378E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
74.000000	-8.00305359E-02	+2.42421040E-01	-4.38655127E-01	+2.26082279E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
75.000000	+6.99659960E-02	+3.09567642E-01	-7.35630362E-01	-6.91324055E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
76.000000	-1.92692090E-04	+2.80620081E-01	-5.76919938E-01	+1.87228625E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
77.000000	-1.14108106E-01	+2.34321071E-01	-3.61173112E-01	-1.07063886E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
78.000000	+3.21609857E-02	+2.58845759E-01	-7.91047711E-01	+2.54135147E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
79.000000	-1.83359978E-01	+3.95873292E-01	+1.47097183E-01	+1.74841836E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
80.000000	-2.11008260E-02	+3.00478438E-01	-4.41364039E-01	-4.37896115E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
81.000000	-3.35857001E-02	+2.07683434E-01	-7.28695047E-01	+1.82332992E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
82.000000	-4.55666530E-02	+4.17518078E-01	-7.66980560E-02	-4.15133461E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
83.000000	+1.39518354E-01	+3.61564752E-01	-8.11721739E-01	-3.51968410E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
84.000000	-1.59213833E-03	+2.27465398E-01	-7.80634877E-01	-2.36236395E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
85.000000	+1.91491398E-01	+3.29928152E-01	-1.28419453E+00	+3.16296450E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
86.000000	+7.28131845E-02	+3.16828871E-01	-7.17375587E-01	+2.60457756E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
87.000000	+2.96326399E-02	+2.62700366E-01	-7.63279017E-01	-2.79930739E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
88.000000	+1.10711226E-01	+2.50114507E-01	-1.27723706E+00	+2.64067183E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
89.000000	-1.18029886E-01	+2.77198365E-01	-2.35144650E-01	+2.65688069E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
90.000000	+5.92250798E-02	+2.96387962E-01	-7.45860927E-01	-1.88281049E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
91.000000	-4.70654073E-02	+2.24146741E-01	-6.11706749E-01	+1.50261341E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
92.000000	-2.14698634E-02	+2.98833915E-01	-4.45338245E-01	-5.32849764E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
93.000000	+8.39433172E-02	+3.27739217E-01	-7.18276701E-01	+2.01611392E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
94.000000	-6.90941117E-02	+2.64388969E-01	-4.05015966E-01	-3.25157251E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
95.000000	+2.17447393E-01	+3.44679991E-01	-1.36859120E+00	-1.19234316E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
96.000000	+4.03919758E-02	+3.03121086E-01	-6.43484598E-01	+4.56791416E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
97.000000	-2.32455894E-02	+2.93975739E-01	-4.55008371E-01	+2.32755102E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
98.000000	+8.74613575E-02	+3.62709911E-01	-5.96933578E-01	+2.40362935E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
99.000000	-9.20546927E-02	+2.40788776E-01	-4.06935784E-01	+3.55959294E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
25.000000	-2.60878478E-01	+3.23299905E-01	+1.55598289E-01	-1.35923195E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
25.500000	-1.04257254E-01	+2.27535760E-01	-4.10096779E-01	-9.03548323E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
26.000000	-3.83135202E-02	+1.98354420E-01	-7.47950034E-01	+2.96578137E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
26.500000	-1.68090730E-01	+2.78253048E-01	-1.13518641E-01	+1.12688093E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
27.000000	-3.33356859E-01	+3.97004187E-01	+3.78930897E-01	+5.72091799E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
27.500000	-3.44943510E-01	+4.45964177E-01	+4.58573158E-01	-2.47323063E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
28.000000	-1.85213907E-01	+3.85116545E-01	+1.31607834E-01	-8.88870207E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
28.500000	-4.98205854E-02	+2.75337360E-01	-4.30297049E-01	-7.28115635E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
29.000000	-5.90387919E-02	+2.16326981E-01	-5.96507801E-01	+1.72535583E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
29.500000	-1.34272641E-01	+2.52117131E-01	-2.57761466E-01	+4.75538019E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
30.000000	-1.13628350E-01	+3.29402017E-01	-1.20969782E-01	-7.36504104E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
30.500000	+7.44772258E-03	+3.66402432E-01	-3.31411876E-01	-4.64373069E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
31.000000	+6.25776487E-02	+3.41035094E-01	-5.85342851E-01	-2.32845987E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
31.500000	+4.23087167E-03	+2.88621924E-01	-5.64257863E-01	+1.43228647E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
32.000000	-7.18546363E-02	+2.49483481E-01	-4.42114204E-01	-6.22391296E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
32.500000	-2.82863340E-02	+2.38944039E-01	-6.26496992E-01	-7.60014509E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
33.000000	+9.68139583E-02	+2.47090827E-01	-1.20212871E+00	-6.34780281E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
33.500000	+1.20883102E-01	+2.62529080E-01	-1.26127727E+00	+6.10786425E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
34.000000	+8.75761889E-03	+2.85549478E-01	-5.91342287E-01	+1.06930023E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
34.500000	-1.03132432E-01	+3.09530474E-01	-1.91977046E-01	+3.34401130E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
35.000000	-8.22167419E-02	+3.04490119E-01	-2.56941157E-01	-5.32177953E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
35.500000	+1.75684943E-02	+2.59935493E-01	-7.24154999E-01	-8.17535472E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
36.000000	+4.49794598E-02	+2.15717674E-01	-1.07447663E+00	+1.50181899E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
36.500000	-6.20048791E-02	+2.19636624E-01	-5.73973101E-01	+9.62414721E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
37.000000	-1.70248606E-01	+2.76745849E-01	-1.12061908E-01	+5.19983318E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
37.500000	-1.34142299E-01	+3.39578595E-01	-5.39897825E-02	-1.75838555E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
38.000000	-2.50691608E-02	+3.49848951E-01	-2.87900464E-01	-4.86732920E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
38.500000	+1.35786886E-02	+3.04742314E-01	-5.40722703E-01	-1.84601063E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
39.000000	-4.86393633E-02	+2.63081018E-01	-4.72501527E-01	+2.27142478E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
39.500000	-8.92765684E-02	+2.76136305E-01	-3.13580225E-01	+2.56134421E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
40.000000	+2.49021323E-03	+3.22297957E-01	-4.46888085E-01	-5.26527974E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
40.500000	+1.27956268E-01	+3.43788176E-01	-8.40108200E-01	-5.42973570E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
41.000000	+1.33306278E-01	+3.19120328E-01	-9.89861655E-01	+2.13492984E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
41.500000	+1.46636196E-02	+2.81862402E-01	-6.26615215E-01	+5.79758403E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
42.000000	-4.63685948E-02	+2.85422270E-01	-4.10103252E-01	+4.60732527E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
42.500000	+5.48887212E-02	+3.34686224E-01	-5.80541962E-01	-6.65510925E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
43.000000	+1.97990856E-01	+3.68534957E-01	-1.07561418E+00	-7.72938171E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
43.500000	+2.07057860E-01	+3.36227679E-01	-1.35348013E+00	+1.78639277E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
44.000000	+5.87677859E-02	+2.62668504E-01	-8.96974900E-01	+7.22688957E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
44.500000	-4.70016980E-02	+2.19083599E-01	-6.30791176E-01	+1.37193897E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
45.000000	+8.18206505E-03	+2.42066493E-01	-7.59781003E-01	-3.47290446E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
45.500000	+1.15344546E-01	+3.03360435E-01	-9.78081621E-01	-2.26521122E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
46.000000	+1.11103344E-01	+3.39749350E-01	-7.82433115E-01	+5.62526362E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
46.500000	-1.37791266E-02	+3.16207735E-01	-4.15555259E-01	+4.49074351E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
47.000000	-9.59982932E-02	+2.62258251E-01	-3.33358765E-01	-2.41899096E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
47.500000	-3.17084240E-02	+2.27375941E-01	-6.57454355E-01	-9.21613164E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
48.000000	+8.26713586E-02	+2.25213284E-01	-1.25497193E+00	-4.30825905E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
48.500000	+7.54101687E-02	+2.43807767E-01	-1.08828026E+00	+7.42013626E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
49.000000	-2.55091684E-02	+2.73851710E-01	-5.12958303E-01	+7.57017949E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
49.500000	-5.07325687E-02	+3.08275832E-01	-3.31262310E-01	-3.02339804E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
12.500000	-2.65525995E-02	+3.08476752E-01	-4.00389953E-01	-3.99502859E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
12.750000	-1.13960877E-02	+2.86058626E-01	-5.19346107E-01	-5.52146371E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
13.000000	+2.06931783E-02	+2.74899178E-01	-6.76463139E-01	-5.47665411E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
13.250000	+5.26097949E-02	+2.78811994E-01	-7.93178812E-01	-1.77042726E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
13.500000	+6.32864302E-02	+2.95957002E-01	-7.64984502E-01	+4.17001181E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
13.750000	+4.08792117E-02	+3.19521789E-01	-5.84678222E-01	+8.37358598E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
14.000000	-1.29720569E-02	+3.40676236E-01	-3.46305203E-01	+8.91619846E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
14.250000	-8.33371423E-02	+3.51834181E-01	-1.38868298E-01	+6.64291860E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
14.500000	-1.43881625E-01	+3.49088624E-01	-1.41592729E-02	+2.93744916E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
14.750000	-1.70757442E-01	+3.33260697E-01	+8.00415945E-03	-1.09605955E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
15.000000	-1.57671488E-01	+3.09009469E-01	-6.89622505E-02	-4.75489386E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
15.250000	-1.13998556E-01	+2.83371336E-01	-2.29740534E-01	-7.54866703E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
15.500000	-5.57598497E-02	+2.64205432E-01	-4.46395602E-01	-8.32754607E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
15.750000	-4.08460759E-03	+2.57953584E-01	-6.46117837E-01	-4.93306996E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
16.000000	+1.73961815E-02	+2.67420703E-01	-6.93049100E-01	+2.32165724E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
16.250000	-4.11824067E-03	+2.90173951E-01	-5.30034975E-01	+8.34641197E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
16.500000	-6.08873108E-02	+3.18622177E-01	-2.75728501E-01	+9.49313383E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
16.750000	-1.30335652E-01	+3.42727937E-01	-5.53782832E-02	+7.07241941E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
17.000000	-1.86779169E-01	+3.53724037E-01	+7.78924699E-02	+3.24254115E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
17.250000	-2.09261046E-01	+3.47066300E-01	+1.06748774E-01	-1.07502371E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
17.500000	-1.88384891E-01	+3.23832631E-01	+2.41412845E-02	-5.65932543E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
17.750000	-1.29161132E-01	+2.90056672E-01	-1.76217497E-01	-1.05006061E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
18.000000	-4.82918549E-02	+2.54703986E-01	-5.00889020E-01	-1.48356658E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
18.250000	+2.72357324E-02	+2.26894014E-01	-9.18000786E-01	-1.47866107E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
18.500000	+6.81301274E-02	+2.12790472E-01	-1.24021955E+00	-5.24599511E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
18.750000	+6.05656152E-02	+2.14158816E-01	-1.18030054E+00	+7.92766969E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
19.000000	+1.40329663E-02	+2.29061778E-01	-8.43836070E-01	+1.34448907E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
19.250000	-4.80832298E-02	+2.52748806E-01	-5.08056009E-01	+1.13210414E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
19.500000	-9.97565839E-02	+2.78973623E-01	-2.77784001E-01	+6.80664852E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
19.750000	-1.21033840E-01	+3.01759929E-01	-1.67723583E-01	+2.15670204E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
20.000000	-1.05594331E-01	+3.16259634E-01	-1.69948899E-01	-2.20834358E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
20.250000	-5.87235313E-02	+3.19871584E-01	-2.78140762E-01	-6.39614921E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
20.500000	+6.97261402E-03	+3.13360450E-01	-4.89756360E-01	-9.76078698E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
20.750000	+6.76845259E-02	+3.00077080E-01	-7.66180111E-01	-9.74727587E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
21.000000	+9.60279387E-02	+2.84224686E-01	-9.77120153E-01	-4.28581690E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
21.250000	+8.13917799E-02	+2.68958973E-01	-9.80470956E-01	+3.30970087E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
21.500000	+3.31542073E-02	+2.55219842E-01	-8.11635110E-01	+7.48855941E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
21.750000	-2.99903104E-02	+2.42762277E-01	-6.06042986E-01	+7.10321422E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
22.000000	-8.49331191E-02	+2.31823495E-01	-4.56474399E-01	+4.07947968E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
22.250000	-1.10463465E-01	+2.24003828E-01	-4.02069002E-01	+3.27080370E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
22.500000	-9.98020174E-02	+2.22177431E-01	-4.40120380E-01	-2.63321608E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
22.750000	-6.38806426E-02	+2.29326196E-01	-5.33729806E-01	-3.47443197E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
23.000000	-2.32214633E-02	+2.47412202E-01	-6.13841979E-01	-1.19366160E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
23.250000	-3.16105579E-05	+2.76187716E-01	-5.93412886E-01	+3.60678171E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
23.500000	-1.20274957E-02	+3.12089713E-01	-4.33502894E-01	+7.97532952E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
23.750000	-6.28347122E-02	+3.48728116E-01	-1.94646410E-01	+9.32154450E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
24.000000	-1.38153037E-01	+3.78402304E-01	+3.25743314E-02	+7.85829665E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
24.250000	-2.15876989E-01	+3.93767828E-01	+1.98268423E-01	+5.03682374E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
24.500000	-2.74748374E-01	+3.89744142E-01	+2.84415518E-01	+1.55704574E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
24.750000	-2.93947799E-01	+3.65055677E-01	+2.76120710E-01	-2.22063044E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.250000	+1.02642348E-01	+2.70181650E-01	-1.09339013E+00	-9.45293296E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.375000	+9.31491543E-02	+2.63115760E-01	-1.07900612E+00	+3.24673531E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.500000	+7.42705628E-02	+2.55975900E-01	-1.01222175E+00	+6.82113518E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.625000	+4.74140710E-02	+2.48982790E-01	-9.08477740E-01	+8.92502625E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.750000	+1.52810677E-02	+2.42408675E-01	-7.89096093E-01	+9.41374406E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.875000	-1.84769787E-02	+2.36576683E-01	-6.73134138E-01	+8.61389842E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
7.000000	-4.98633609E-02	+2.31841369E-01	-5.73748632E-01	+6.98690230E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
7.125000	-7.51720619E-02	+2.28560176E-01	-4.98461581E-01	+4.91610109E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
7.250000	-9.14743440E-02	+2.27070096E-01	-4.50846105E-01	+2.65406810E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
7.375000	-9.68979421E-02	+2.27671081E-01	-4.32109878E-01	+3.50617018E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
7.500000	-9.07464493E-02	+2.30602441E-01	-4.42080680E-01	-1.89797585E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
7.625000	-7.35285089E-02	+2.35999574E-01	-4.79559275E-01	-4.00386628E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
7.750000	-4.69033482E-02	+2.43837049E-01	-5.42177337E-01	-5.85738751E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
7.875000	-1.34821691E-02	+2.53882662E-01	-6.25993962E-01	-7.31759994E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
8.000000	+2.35528222E-02	+2.65686694E-01	-7.25117335E-01	-8.22502222E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
8.125000	+6.09371258E-02	+2.78608960E-01	-8.31619518E-01	-8.43046230E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
8.250000	+9.57434479E-02	+2.91863936E-01	-9.35878893E-01	-7.82519159E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
8.375000	+1.25570280E-01	+3.04565444E-01	-1.02724931E+00	-6.35980315E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
8.500000	+1.48484665E-01	+3.15775551E-01	-1.09487397E+00	-4.06602201E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
8.625000	+1.62883582E-01	+3.24577999E-01	-1.12889986E+00	-1.11864510E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
8.750000	+1.67505306E-01	+3.30182528E-01	-1.12284010E+00	+2.08236580E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
8.875000	+1.61700674E-01	+3.32035725E-01	-1.07684071E+00	+4.93941564E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
9.000000	+1.45841115E-01	+3.29899569E-01	-9.99354708E-01	+6.87777266E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
9.125000	+1.21584425E-01	+3.23876324E-01	-9.04896397E-01	+7.60759245E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
9.250000	+9.17762603E-02	+3.14391122E-01	-8.09164897E-01	+7.19723660E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
9.375000	+5.99878785E-02	+3.02158522E-01	-7.24965482E-01	+5.93892376E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
9.500000	+2.98958659E-02	+2.88142815E-01	-6.60691803E-01	+4.16510737E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
9.625000	+4.74871937E-03	+2.73495688E-01	-6.20837797E-01	+2.13529815E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
9.750000	-1.29541215E-02	+2.59453281E-01	-6.07309349E-01	+7.14007094E-04	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
9.875000	-2.15922316E-02	+2.47202713E-01	-6.20659296E-01	-2.14199211E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
10.000000	-2.04476598E-02	+2.37756076E-01	-6.60859152E-01	-4.27416264E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
10.125000	-9.68619768E-03	+2.31868210E-01	-7.27513362E-01	-6.34524581E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
10.250000	+9.67695140E-03	+2.30005052E-01	-8.19490297E-01	-8.25453196E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
10.375000	+3.58272221E-02	+2.32340782E-01	-9.33876661E-01	-9.78654364E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
10.500000	+6.62504940E-02	+2.38760322E-01	-1.06415389E+00	-1.05594338E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
10.625000	+9.79462031E-02	+2.48865554E-01	-1.19786251E+00	-1.00390004E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
10.750000	+1.27781223E-01	+2.62001083E-01	-1.31512890E+00	-7.72557812E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
10.875000	+1.52895608E-01	+2.77308542E-01	-1.39100196E+00	-3.55330816E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
11.000000	+1.70985968E-01	+2.93796957E-01	-1.40396160E+00	+1.76722050E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
11.125000	+1.80373953E-01	+3.10406744E-01	-1.34682145E+00	+6.94160602E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
11.250000	+1.79974491E-01	+3.26059199E-01	-1.23042145E+00	+1.07961196E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
11.375000	+1.69385691E-01	+3.39707501E-01	-1.07691846E+00	+1.28106050E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
11.500000	+1.49181117E-01	+3.50411769E-01	-9.10156325E-01	+1.30833510E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
11.625000	+1.21216292E-01	+3.57438617E-01	-7.49834681E-01	+1.20140992E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
11.750000	+8.86259995E-02	+3.60354730E-01	-6.09803846E-01	+1.00576746E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
11.875000	+5.53236468E-02	+3.59076772E-01	-4.98392815E-01	+7.61815366E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
12.000000	+2.51285425E-02	+3.53865561E-01	-4.19350004E-01	+5.02029287E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
12.125000	+9.13106108E-04	+3.45285153E-01	-3.72885493E-01	+2.50458691E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
12.250000	-1.58242970E-02	+3.34154568E-01	-3.56735332E-01	+2.25430123E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
12.375000	-2.48203503E-02	+3.21497972E-01	-3.67249740E-01	-1.90773552E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.125000	+8.18355052E-02	+2.24597318E-01	-1.25343050E+00	-1.19505260E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.187500	+8.99381616E-02	+2.22675954E-01	-1.32623241E+00	-1.13460832E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.250000	+9.80271469E-02	+2.21911879E-01	-1.39525654E+00	-1.04822031E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.312500	+1.05816224E-01	+2.22252967E-01	-1.45725994E+00	-9.07512787E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.375000	+1.13031064E-01	+2.23630220E-01	-1.50869564E+00	-7.09619247E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.437500	+1.19405947E-01	+2.25959291E-01	-1.54596235E+00	-4.56821162E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.500000	+1.24681750E-01	+2.29142334E-01	-1.56579829E+00	-1.58450568E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.562500	+1.28606570E-01	+2.33070248E-01	-1.56576867E+00	+1.68605102E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.625000	+1.30939813E-01	+2.37625334E-01	-1.54472265E+00	+5.01671163E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.687500	+1.31460045E-01	+2.42684282E-01	-1.50305977E+00	+8.16223284E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.750000	+1.29976284E-01	+2.48121365E-01	-1.44269474E+00	+1.09065219E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.812500	+1.26341781E-01	+2.53811628E-01	-1.36672825E+00	+1.30998066E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.875000	+1.20468824E-01	+2.59633916E-01	-1.27894715E+00	+1.46729946E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.937500	+1.12342765E-01	+2.65473537E-01	-1.18331582E+00	+1.56294846E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.000000	+1.02033297E-01	+2.71224508E-01	-1.08357860E+00	+1.60238721E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.062500	+8.97011492E-02	+2.76791317E-01	-9.83017417E-01	+1.59383943E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.125000	+7.55987273E-02	+2.82090265E-01	-8.84348668E-01	+1.54640311E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.187500	+6.00638077E-02	+2.87050427E-01	-7.89717029E-01	+1.46884221E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.250000	+4.35061768E-02	+2.91614318E-01	-7.00743392E-01	+1.36897304E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.312500	+2.63880110E-02	+2.95738294E-01	-6.18595399E-01	+1.25345132E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.375000	+9.19971042E-03	+2.99392682E-01	-5.44061977E-01	+1.12777771E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.437500	-7.56633236E-03	+3.02561605E-01	-4.77623184E-01	+9.96393980E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.500000	-2.34411247E-02	+3.05242404E-01	-4.19512729E-01	+8.62797344E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.562500	-3.80007999E-02	+3.07444594E-01	-3.69773516E-01	+7.29641877E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.625000	-5.08824657E-02	+3.09188307E-01	-3.28307495E-01	+5.98821817E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.687500	-6.17930434E-02	+3.10502239E-01	-2.94920789E-01	+4.71545757E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.750000	-7.05112721E-02	+3.11421202E-01	-2.69364275E-01	+3.48415965E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.812500	-7.68842961E-02	+3.11983451E-01	-2.51368794E-01	+2.29526127E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.875000	-8.08211201E-02	+3.12227999E-01	-2.40673509E-01	+1.14585378E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.937500	-8.22854942E-02	+3.12192153E-01	-2.37045621E-01	+3.06841958E-03	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.000000	-8.12904188E-02	+3.11909484E-01	-2.40289957E-01	-1.05616831E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.062500	-7.78955565E-02	+3.11408383E-01	-2.50247725E-01	-2.11959044E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.125000	-7.22076514E-02	+3.10711265E-01	-2.66784837E-01	-3.16188701E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.187500	-6.43829151E-02	+3.09834437E-01	-2.89771313E-01	-4.18155976E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.250000	-5.46295162E-02	+3.08788512E-01	-3.19054334E-01	-5.17254682E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.312500	-4.32080170E-02	+3.07579246E-01	-3.54428148E-01	-6.12399977E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.375000	-3.04278960E-02	+3.06208622E-01	-3.95604331E-01	-7.02060460E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.437500	-1.66391280E-02	+3.04676014E-01	-4.42185706E-01	-7.84337104E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.500000	-2.21897452E-03	+3.02979295E-01	-4.93646469E-01	-8.57072198E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.562500	+1.24446091E-02	+3.01115822E-01	-5.49319731E-01	-9.17962083E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.625000	+2.69705479E-02	+2.99083261E-01	-6.08391730E-01	-9.64640967E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.687500	+4.10003592E-02	+2.96880273E-01	-6.69899852E-01	-9.94704751E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.750000	+5.42094403E-02	+2.94507069E-01	-7.32729824E-01	-1.00566003E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.812500	+6.63123562E-02	+2.91965880E-01	-7.95607356E-01	-9.94818748E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.875000	+7.70620059E-02	+2.89261307E-01	-8.57082167E-01	-9.59210970E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.937500	+8.62440789E-02	+2.86400541E-01	-9.15508727E-01	-8.95643117E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.000000	+9.36693954E-02	+2.83393425E-01	-9.69037557E-01	-8.01057559E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.062500	+9.91672243E-02	+2.80252341E-01	-1.01564092E+00	-6.73311430E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.125000	+1.02582350E-01	+2.76991960E-01	-1.05320149E+00	-5.12350299E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.187500	+1.03777633E-01	+2.73628940E-01	-1.07968471E+00	-3.35112852E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.562500	+3.47213686E-01	+4.37373900E-01	-1.71301986E+00	+2.29579191E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.593750	+3.40602793E-01	+4.37345946E-01	-1.64254854E+00	+2.21437202E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.625000	+3.33344969E-01	+4.36887918E-01	-1.57462160E+00	+2.13082001E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.656250	+3.25480584E-01	+4.36004928E-01	-1.50937229E+00	+2.04379243E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.687500	+3.17052529E-01	+4.34703636E-01	-1.44688458E+00	+1.95468248E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.718750	+3.08105967E-01	+4.32992235E-01	-1.38720464E+00	+1.86454928E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.750000	+2.98688096E-01	+4.30880418E-01	-1.33035025E+00	+1.77418085E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.781250	+2.88847932E-01	+4.28379346E-01	-1.27631834E+00	+1.68414729E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.812500	+2.78636112E-01	+4.25501591E-01	-1.22509104E+00	+1.59484481E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.843750	+2.68104702E-01	+4.22261085E-01	-1.17664054E+00	+1.50653197E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.875000	+2.57307013E-01	+4.18673050E-01	-1.13093279E+00	+1.41935934E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.906250	+2.46297424E-01	+4.14753918E-01	-1.08793058E+00	+1.33339364E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.937500	+2.35131188E-01	+4.10521248E-01	-1.04759569E+00	+1.24863751E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.968750	+2.23864243E-01	+4.05993632E-01	-1.00989073E+00	+1.16504573E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.000000	+2.12552993E-01	+4.01190603E-01	-9.74780334E-01	+1.08253847E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.031250	+2.01254076E-01	+3.96132524E-01	-9.42232078E-01	+1.00101230E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.062500	+1.90024102E-01	+3.90840497E-01	-9.12217066E-01	+9.20349319E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.093750	+1.78919364E-01	+3.85336253E-01	-8.84710245E-01	+8.40424811E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.125000	+1.67995518E-01	+3.79642050E-01	-8.59690515E-01	+7.61113631E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.156250	+1.57307227E-01	+3.73780579E-01	-8.37140644E-01	+6.82295643E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.187500	+1.46907784E-01	+3.67774862E-01	-8.17047037E-01	+6.03860315E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.218750	+1.36848698E-01	+3.61648159E-01	-7.99399374E-01	+5.25710607E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.250000	+1.27179257E-01	+3.55423883E-01	-7.84190124E-01	+4.47766267E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.281250	+1.17946084E-01	+3.49125503E-01	-7.71413982E-01	+3.69966587E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.312500	+1.09192673E-01	+3.42776470E-01	-7.61067213E-01	+2.92272690E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.343750	+1.00958936E-01	+3.36400126E-01	-7.53146939E-01	+2.14669376E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.375000	+9.32807547E-02	+3.30019625E-01	-7.47650377E-01	+1.37166562E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.406250	+8.61895675E-02	+3.23657851E-01	-7.44574029E-01	+5.98003572E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.437500	+7.97119891E-02	+3.17337332E-01	-7.43912854E-01	-1.73661984E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.468750	+7.38694847E-02	+3.11080162E-01	-7.45659416E-01	-9.42426952E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.500000	+6.86781094E-02	+3.04907913E-01	-7.49803023E-01	-1.70711157E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.531250	+6.41483232E-02	+2.98841548E-01	-7.56328864E-01	-2.46626035E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.562500	+6.02848909E-02	+2.92901338E-01	-7.65217150E-01	-3.21814315E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.593750	+5.70868740E-02	+2.87106777E-01	-7.76442258E-01	-3.96075676E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.625000	+5.45477169E-02	+2.81476496E-01	-7.89971880E-01	-4.69182598E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.656250	+5.26554276E-02	+2.76028184E-01	-8.05766171E-01	-5.40880341E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.687500	+5.13928486E-02	+2.70778511E-01	-8.23776901E-01	-6.10886717E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.718750	+5.07380117E-02	+2.65743060E-01	-8.43946591E-01	-6.78891542E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.750000	+5.06645643E-02	+2.60936258E-01	-8.66207622E-01	-7.44555723E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.781250	+5.11422559E-02	+2.56371327E-01	-8.90481323E-01	-8.07509891E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.812500	+5.21374672E-02	+2.52060230E-01	-9.16676991E-01	-8.67352545E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.843750	+5.36137674E-02	+2.48013641E-01	-9.44690857E-01	-9.23647684E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.875000	+5.55324794E-02	+2.44240910E-01	-9.74404971E-01	-9.75921944E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.906250	+5.78532385E-02	+2.40750050E-01	-1.00568598E+00	-1.02366131E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.937500	+6.05345253E-02	+2.37547723E-01	-1.03838380E+00	-1.06630759E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.968750	+6.35341608E-02	+2.34639245E-01	-1.07233020E+00	-1.10325483E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.000000	+6.68097486E-02	+2.32028584E-01	-1.10733723E+00	-1.13384616E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.031250	+7.03190564E-02	+2.29718378E-01	-1.14319559E+00	-1.15737165E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.062500	+7.40203289E-02	+2.27709953E-01	-1.17967296E+00	-1.17306793E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.093750	+7.78725286E-02	+2.26003343E-01	-1.21651233E+00	-1.18465212E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.781250	+2.63591915E-01	+3.15431944E-01	-2.26644548E+00	-2.06359689E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.796875	+2.69145815E-01	+3.19350341E-01	-2.29850293E+00	-2.03975667E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.812500	+2.74618717E-01	+3.23257452E-01	-2.33018788E+00	-2.01179253E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.828125	+2.80004038E-01	+3.27149447E-01	-2.36137145E+00	-1.97521177E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.843750	+2.85295260E-01	+3.31022531E-01	-2.39191325E+00	-1.92927761E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.859375	+2.90485938E-01	+3.34872942E-01	-2.42166137E+00	-1.87326500E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.875000	+2.95569700E-01	+3.38696962E-01	-2.45045278E+00	-1.80648285E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.890625	+3.00540259E-01	+3.42490917E-01	-2.47811396E+00	-1.72830052E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.906250	+3.05391418E-01	+3.46251187E-01	-2.50446217E+00	-1.63817822E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.921875	+3.10117081E-01	+3.49974201E-01	-2.52930703E+00	-1.53570055E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.937500	+3.14711260E-01	+3.53656450E-01	-2.55245281E+00	-1.42061204E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.953125	+3.19168088E-01	+3.57294487E-01	-2.57370116E+00	-1.29285297E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.968750	+3.23481829E-01	+3.60884931E-01	-2.59285447E+00	-1.15259325E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.984375	+3.27646891E-01	+3.64424470E-01	-2.60971970E+00	-1.00026159E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.000000	+3.31657833E-01	+3.67909866E-01	-2.62411264E+00	-8.36567137E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.015625	+3.35509385E-01	+3.71337957E-01	-2.63586242E+00	-6.62510575E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.031250	+3.39196456E-01	+3.74705662E-01	-2.64481610E+00	-4.79382160E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.046875	+3.42714147E-01	+3.78009982E-01	-2.65084311E+00	-2.88744895E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.062500	+3.46057764E-01	+3.81248002E-01	-2.65383937E+00	-9.24021484E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.078125	+3.49222833E-01	+3.84416896E-01	-2.65373068E+00	+1.07649585E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.093750	+3.52205107E-01	+3.87513926E-01	-2.65047532E+00	+3.09280612E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.109375	+3.55000583E-01	+3.90536447E-01	-2.64406566E+00	+5.10297110E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.125000	+3.57605510E-01	+3.93481905E-01	-2.63452854E+00	+7.08514763E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.140625	+3.60016402E-01	+3.96347843E-01	-2.62192458E+00	+9.01831840E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.156250	+3.62230044E-01	+3.99131899E-01	-2.60634630E+00	+1.08829669E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.171875	+3.64243507E-01	+4.01831806E-01	-2.58791530E+00	+1.26616521E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.187500	+3.66054149E-01	+4.04445396E-01	-2.56677863E+00	+1.43394509E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.203125	+3.67659630E-01	+4.06970599E-01	-2.54310452E+00	+1.59042487E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.218750	+3.69057911E-01	+4.09405443E-01	-2.51707786E+00	+1.73468750E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.234375	+3.70247263E-01	+4.11748058E-01	-2.48889554E+00	+1.86610931E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.250000	+3.71226273E-01	+4.13996668E-01	-2.45876194E+00	+1.98434642E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.265625	+3.71993840E-01	+4.16149600E-01	-2.42688471E+00	+2.08931116E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.281250	+3.72549184E-01	+4.18205280E-01	-2.39347097E+00	+2.18114160E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.296875	+3.72891843E-01	+4.20162231E-01	-2.35872403E+00	+2.26016698E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.312500	+3.73021673E-01	+4.22019079E-01	-2.32284075E+00	+2.32687162E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.328125	+3.72938848E-01	+4.23774545E-01	-2.28600930E+00	+2.38185961E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.343750	+3.72643856E-01	+4.25427452E-01	-2.24840763E+00	+2.42582166E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.359375	+3.72137494E-01	+4.26976720E-01	-2.21020237E+00	+2.45950537E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.375000	+3.71420869E-01	+4.28421367E-01	-2.17154809E+00	+2.48368950E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.390625	+3.70495387E-01	+4.29760512E-01	-2.13258707E+00	+2.49916236E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.406250	+3.69362750E-01	+4.30993371E-01	-2.09344927E+00	+2.50670440E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.421875	+3.68024950E-01	+4.32119256E-01	-2.05425256E+00	+2.50707461E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.437500	+3.66484258E-01	+4.33137582E-01	-2.01510319E+00	+2.50100039E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.453125	+3.64743222E-01	+4.34047858E-01	-1.97609630E+00	+2.48917038E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.468750	+3.62804652E-01	+4.34849693E-01	-1.93731661E+00	+2.47222987E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.484375	+3.60671618E-01	+4.35542794E-01	-1.89883911E+00	+2.45077815E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.500000	+3.58347434E-01	+4.36126965E-01	-1.86072979E+00	+2.42536758E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.515625	+3.55835656E-01	+4.36602111E-01	-1.82304638E+00	+2.39650385E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.531250	+3.53140067E-01	+4.36968232E-01	-1.78583905E+00	+2.36464718E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.546875	+3.50264672E-01	+4.37225429E-01	-1.74915115E+00	+2.33140350E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.390625	+1.18984661E-01	+2.25174195E-01	-1.54938255E+00	-1.37728694E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.398438	+1.21592979E-01	+2.26636464E-01	-1.56023369E+00	-1.40060595E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.406250	+1.24229037E-01	+2.28119913E-01	-1.57126702E+00	-1.42382045E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.414062	+1.26891766E-01	+2.29624131E-01	-1.58248089E+00	-1.44682443E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.421875	+1.29580100E-01	+2.31148702E-01	-1.59387365E+00	-1.46961477E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.429688	+1.32292978E-01	+2.32693206E-01	-1.60544362E+00	-1.49218804E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.437500	+1.35029339E-01	+2.34257218E-01	-1.61718909E+00	-1.51454047E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.445312	+1.37788131E-01	+2.35840311E-01	-1.62910831E+00	-1.53666790E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.453125	+1.40568304E-01	+2.37442053E-01	-1.64119952E+00	-1.55856576E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.460938	+1.43368812E-01	+2.39062008E-01	-1.65346090E+00	-1.58022901E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.468750	+1.46188618E-01	+2.40699738E-01	-1.66589060E+00	-1.60165207E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.476562	+1.49026686E-01	+2.42354799E-01	-1.67848671E+00	-1.62282880E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.484375	+1.51881989E-01	+2.44026747E-01	-1.69124730E+00	-1.64375243E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.492188	+1.54753504E-01	+2.45715132E-01	-1.70417035E+00	-1.66441552E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.500000	+1.57640214E-01	+2.47419502E-01	-1.71725379E+00	-1.68480988E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.507812	+1.60541109E-01	+2.49139403E-01	-1.73049550E+00	-1.70492652E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.515625	+1.63455186E-01	+2.50874376E-01	-1.74389327E+00	-1.72475558E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.523438	+1.66381444E-01	+2.52623961E-01	-1.75744481E+00	-1.74428628E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.531250	+1.69318894E-01	+2.54387695E-01	-1.77114774E+00	-1.76350683E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.539062	+1.72266549E-01	+2.56165113E-01	-1.78499960E+00	-1.78240436E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.546875	+1.75223429E-01	+2.57955746E-01	-1.79899781E+00	-1.80096487E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.554688	+1.78188563E-01	+2.59759123E-01	-1.81313968E+00	-1.81917313E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.562500	+1.81160981E-01	+2.61574774E-01	-1.82742239E+00	-1.83701259E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.570312	+1.84139724E-01	+2.63402222E-01	-1.84184300E+00	-1.85446533E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.578125	+1.87123837E-01	+2.65240992E-01	-1.85639841E+00	-1.87151195E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.585938	+1.90112370E-01	+2.67090605E-01	-1.87108537E+00	-1.88813147E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.593750	+1.93104380E-01	+2.68950582E-01	-1.88590047E+00	-1.90430129E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.601562	+1.96098929E-01	+2.70820441E-01	-1.90084008E+00	-1.91999705E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.609375	+1.99095086E-01	+2.72699698E-01	-1.91590042E+00	-1.93519255E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.617188	+2.02091923E-01	+2.74587869E-01	-1.93107746E+00	-1.94985968E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.625000	+2.05088520E-01	+2.76484468E-01	-1.94636698E+00	-1.96396828E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.632812	+2.08083959E-01	+2.78389009E-01	-1.96176447E+00	-1.97748608E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.640625	+2.11077330E-01	+2.80301003E-01	-1.97726520E+00	-1.99037858E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.648438	+2.14067725E-01	+2.82219961E-01	-1.99286413E+00	-2.00260898E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.656250	+2.17054245E-01	+2.84145394E-01	-2.00855596E+00	-2.01413808E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.664062	+2.20035990E-01	+2.86076811E-01	-2.02433504E+00	-2.02492414E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.671875	+2.23012069E-01	+2.88013722E-01	-2.04019540E+00	-2.03492289E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.679688	+2.25981593E-01	+2.89955634E-01	-2.05613071E+00	-2.04408734E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.687500	+2.28943678E-01	+2.91902056E-01	-2.07213427E+00	-2.05236779E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.695312	+2.31897444E-01	+2.93852495E-01	-2.08819896E+00	-2.05971171E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.703125	+2.34842015E-01	+2.95806461E-01	-2.10431726E+00	-2.06606369E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.710938	+2.37776518E-01	+2.97763460E-01	-2.12048120E+00	-2.07136541E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.718750	+2.40700085E-01	+2.99723000E-01	-2.13668235E+00	-2.07555557E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.726562	+2.43611852E-01	+3.01684591E-01	-2.15291176E+00	-2.07856989E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.734375	+2.46510957E-01	+3.03647740E-01	-2.16916000E+00	-2.08034113E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.742188	+2.49396542E-01	+3.05611957E-01	-2.18541709E+00	-2.08079906E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.750000	+2.52267754E-01	+3.07576752E-01	-2.20167249E+00	-2.07987051E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.757812	+2.55123742E-01	+3.09541636E-01	-2.21791507E+00	-2.07747949E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.765625	+2.57963660E-01	+3.11506121E-01	-2.23413310E+00	-2.07354722E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.773438	+2.60786664E-01	+3.13469719E-01	-2.25031424E+00	-2.06882429E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01


==> anc/otoc_to_plot_bosonic_M800_L1.1225_n150_beta20.0000.dat <==
500.000000	-4.76370221E-07	+1.35405512E-06	-1.25178150E+01	-1.85536682E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
510.000000	-1.13487244E-07	+1.35407366E-06	-1.27387616E+01	-2.56356500E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
520.000000	+2.57921884E-07	+1.35410622E-06	-1.30305280E+01	-3.39461126E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
530.000000	+6.09848579E-07	+1.35414160E-06	-1.34176839E+01	-4.58226176E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
540.000000	+9.15778652E-07	+1.35418153E-06	-1.39469804E+01	-6.53126976E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
550.000000	+1.15263050E-06	+1.35420939E-06	-1.47239378E+01	-1.06885422E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
560.000000	+1.30249805E-06	+1.35419661E-06	-1.60846888E+01	-3.87624850E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
570.000000	+1.35406063E-06	+1.35414724E-06	-2.24764348E+01	-1.03791015E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
580.000000	+1.30345828E-06	+1.35409473E-06	-1.61054470E+01	+3.87112301E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
590.000000	+1.15453648E-06	+1.35405955E-06	-1.47341888E+01	+1.07594531E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
600.000000	+9.18517951E-07	+1.35404734E-06	-1.39535564E+01	+6.55957418E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
610.000000	+6.13183254E-07	+1.35406772E-06	-1.34222740E+01	+4.59850009E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
620.000000	+2.61573870E-07	+1.35411578E-06	-1.30338564E+01	+3.40512177E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
630.000000	-1.09753540E-07	+1.35416061E-06	-1.27412496E+01	+2.57072153E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
640.000000	-4.72773735E-07	+1.35418248E-06	-1.25197121E+01	+1.93177997E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
650.000000	-8.00118297E-07	+1.35419015E-06	-1.23548936E+01	+1.40825197E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
660.000000	-1.06710745E-06	+1.35418557E-06	-1.22380617E+01	+9.55077737E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
670.000000	-1.25358887E-06	+1.35415470E-06	-1.21638781E+01	+5.43973600E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
680.000000	-1.34547628E-06	+1.35410431E-06	-1.21292670E+01	+1.55100103E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
690.000000	-1.33583945E-06	+1.35406409E-06	-1.21328580E+01	-2.27556436E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
700.000000	-1.22542356E-06	+1.35404950E-06	-1.21747782E+01	-6.19111074E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
710.000000	-1.02256878E-06	+1.35406028E-06	-1.22566803E+01	-1.03616892E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
720.000000	-7.42571682E-07	+1.35410038E-06	-1.23820120E+01	-1.49984234E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
730.000000	-4.06545511E-07	+1.35416011E-06	-1.25566487E+01	-2.04070848E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
740.000000	-3.98428557E-08	+1.35420224E-06	-1.27901537E+01	-2.70831566E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
750.000000	+3.29859058E-07	+1.35420215E-06	-1.30983119E+01	-3.59293846E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
760.000000	+6.74661338E-07	+1.35417494E-06	-1.35087414E+01	-4.88525223E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
770.000000	+9.68557690E-07	+1.35414064E-06	-1.40753623E+01	-7.08587489E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
780.000000	+1.18938867E-06	+1.35410129E-06	-1.49259164E+01	-1.22056131E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
790.000000	+1.32049633E-06	+1.35406636E-06	-1.65164849E+01	-2.18594198E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
800.000000	+1.35197658E-06	+1.35405648E-06	-1.92978003E+01	+3.85864186E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
810.000000	+1.28144396E-06	+1.35407280E-06	-1.57447566E+01	+2.37389530E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
820.000000	+1.11422889E-06	+1.35410172E-06	-1.45500098E+01	+9.55722021E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
830.000000	+8.62964463E-07	+1.35414224E-06	-1.38333125E+01	+6.06969141E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
840.000000	+5.46605674E-07	+1.35418976E-06	-1.33360715E+01	+4.31927717E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
850.000000	+1.88997798E-07	+1.35421359E-06	-1.29694571E+01	+3.21796776E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
860.000000	-1.82890238E-07	+1.35419121E-06	-1.26924779E+01	+2.43188824E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
870.000000	-5.40982205E-07	+1.35414117E-06	-1.24830794E+01	+1.82081456E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
880.000000	-8.58241277E-07	+1.35409339E-06	-1.23283150E+01	+1.31414037E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
890.000000	-1.11074403E-06	+1.35405930E-06	-1.22202514E+01	+8.71359741E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
900.000000	-1.27946846E-06	+1.35404880E-06	-1.21540431E+01	+4.66347071E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
910.000000	-1.35168297E-06	+1.35407324E-06	-1.21269819E+01	+8.00584571E-04	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
920.000000	-1.32190531E-06	+1.35411840E-06	-1.21380314E+01	-3.03263965E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
930.000000	-1.19236700E-06	+1.35415534E-06	-1.21876347E+01	-6.98659409E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
940.000000	-9.72868613E-07	+1.35417848E-06	-1.22777633E+01	-1.12315425E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
950.000000	-6.79995467E-07	+1.35419470E-06	-1.24122656E+01	-1.59932051E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
960.000000	-3.35822182E-07	+1.35419048E-06	-1.25976274E+01	-2.16070103E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
970.000000	+3.37223660E-08	+1.35415255E-06	-1.28444058E+01	-2.86255096E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
980.000000	+4.00751145E-07	+1.35410020E-06	-1.31701375E+01	-3.80801659E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
990.000000	+7.37530390E-07	+1.35406197E-06	-1.36060091E+01	-4.90941469E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
250.000000	-1.11333799E-06	+1.35420208E-06	-1.22191416E+01	-8.64086368E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
255.000000	-9.96671105E-07	+1.35405528E-06	-1.22676390E+01	-1.07580759E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
260.000000	-8.61662638E-07	+1.35419821E-06	-1.23267224E+01	-1.30174764E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
265.000000	-7.09711674E-07	+1.35408972E-06	-1.23978138E+01	-1.54267678E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
270.000000	-5.44932769E-07	+1.35415432E-06	-1.24809901E+01	-1.80280136E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
275.000000	-3.69212460E-07	+1.35413652E-06	-1.25780939E+01	-2.08831064E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
280.000000	-1.87072496E-07	+1.35409806E-06	-1.26898211E+01	-2.40431201E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
285.000000	-8.80982862E-10	+1.35416892E-06	-1.28185251E+01	-2.76236040E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
290.000000	+1.84875692E-07	+1.35405983E-06	-1.29660572E+01	-3.17245403E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
295.000000	+3.67503751E-07	+1.35418610E-06	-1.31357705E+01	-3.65560702E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
300.000000	+5.42858216E-07	+1.35404697E-06	-1.33316179E+01	-4.23508975E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
305.000000	+7.08168545E-07	+1.35419418E-06	-1.35592795E+01	-4.95655556E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
310.000000	+8.59910316E-07	+1.35406333E-06	-1.38272734E+01	-5.88169332E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
315.000000	+9.95412696E-07	+1.35417851E-06	-1.41474488E+01	-7.13928051E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
320.000000	+1.11211510E-06	+1.35411012E-06	-1.45412015E+01	-8.95083688E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
325.000000	+1.20754971E-06	+1.35413188E-06	-1.50425325E+01	-1.18801027E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
330.000000	+1.28039588E-06	+1.35416254E-06	-1.57292118E+01	-1.74843017E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
335.000000	+1.32856811E-06	+1.35408029E-06	-1.67909627E+01	-3.53045449E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
340.000000	+1.35202838E-06	+1.35418912E-06	-1.92596663E+01	-1.69100493E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
345.000000	+1.34934879E-06	+1.35405155E-06	-1.84819676E+01	+2.71225565E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
350.000000	+1.32164229E-06	+1.35419003E-06	-1.65474106E+01	+2.90285030E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
355.000000	+1.26833756E-06	+1.35405029E-06	-1.55791173E+01	+1.60865086E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
360.000000	+1.19156913E-06	+1.35417982E-06	-1.49387597E+01	+1.11898746E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
365.000000	+1.09164619E-06	+1.35407735E-06	-1.44601298E+01	+8.55504301E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
370.000000	+9.71602201E-07	+1.35415367E-06	-1.40832554E+01	+6.86792325E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
375.000000	+8.32593900E-07	+1.35413139E-06	-1.37733375E+01	+5.69059875E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
380.000000	+6.78290620E-07	+1.35410813E-06	-1.35141956E+01	+4.80739609E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
385.000000	+5.10717817E-07	+1.35418481E-06	-1.32925979E+01	+4.11927357E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
390.000000	+3.33768079E-07	+1.35406651E-06	-1.31022682E+01	+3.55796786E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
395.000000	+1.50308055E-07	+1.35420323E-06	-1.29368011E+01	+3.09188181E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
400.000000	-3.59202299E-08	+1.35405141E-06	-1.27930800E+01	+2.69086863E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
405.000000	-2.21432700E-07	+1.35418776E-06	-1.26677142E+01	+2.34281062E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
410.000000	-4.02861526E-07	+1.35406221E-06	-1.25587990E+01	+2.03191196E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
415.000000	-5.76457731E-07	+1.35416061E-06	-1.24645230E+01	+1.75275551E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
420.000000	-7.39409300E-07	+1.35409624E-06	-1.23835234E+01	+1.49582536E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
425.000000	-8.87995867E-07	+1.35412643E-06	-1.23149405E+01	+1.25885370E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
430.000000	-1.02020229E-06	+1.35415153E-06	-1.22576381E+01	+1.03509318E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
435.000000	-1.13255395E-06	+1.35408553E-06	-1.22114312E+01	+8.23762754E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
440.000000	-1.22402511E-06	+1.35420098E-06	-1.21752618E+01	+6.20149795E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
445.000000	-1.29167252E-06	+1.35405788E-06	-1.21494162E+01	+4.23148318E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
450.000000	-1.33545483E-06	+1.35420958E-06	-1.21329469E+01	+2.30372079E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
455.000000	-1.35332899E-06	+1.35405913E-06	-1.21263790E+01	+3.93677370E-04	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
460.000000	-1.34609450E-06	+1.35417938E-06	-1.21290102E+01	-1.50477775E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
465.000000	-1.31287140E-06	+1.35408154E-06	-1.21414268E+01	-3.42606760E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
470.000000	-1.25518893E-06	+1.35413858E-06	-1.21632708E+01	-5.37098501E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
475.000000	-1.17337174E-06	+1.35411834E-06	-1.21951366E+01	-7.37945343E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
480.000000	-1.06960674E-06	+1.35409979E-06	-1.22370654E+01	-9.45210753E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
485.000000	-9.45363385E-07	+1.35416873E-06	-1.22896577E+01	-1.16404919E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
490.000000	-8.03310368E-07	+1.35406651E-06	-1.23534703E+01	-1.39439704E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
495.000000	-6.46028176E-07	+1.35420942E-06	-1.24290974E+01	-1.63068712E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
125.000000	+1.29245624E-06	+1.35412303E-06	-1.59083731E+01	+1.75969507E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
127.500000	+1.26170803E-06	+1.35419797E-06	-1.55030188E+01	+1.48313971E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
130.000000	+1.22469116E-06	+1.35414384E-06	-1.51668033E+01	+1.24244597E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
132.500000	+1.18191914E-06	+1.35406168E-06	-1.48817958E+01	+1.06310174E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
135.000000	+1.13381339E-06	+1.35408608E-06	-1.46352524E+01	+9.28565566E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
137.500000	+1.08032240E-06	+1.35417928E-06	-1.44175130E+01	+8.25025151E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
140.000000	+1.02144935E-06	+1.35419516E-06	-1.42227398E+01	+7.39779247E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
142.500000	+9.57675291E-07	+1.35410363E-06	-1.40476234E+01	+6.67015197E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
145.000000	+8.89593558E-07	+1.35405867E-06	-1.38892322E+01	+6.06034267E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
147.500000	+8.17406596E-07	+1.35414585E-06	-1.37446062E+01	+5.55266507E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
150.000000	+7.41119418E-07	+1.35421430E-06	-1.36115990E+01	+5.11033662E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
152.500000	+6.61143740E-07	+1.35414322E-06	-1.34890894E+01	+4.70799686E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
155.000000	+5.78240100E-07	+1.35405933E-06	-1.33761991E+01	+4.34807806E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
157.500000	+4.92808269E-07	+1.35409989E-06	-1.32716855E+01	+4.03690848E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
160.000000	+4.04848885E-07	+1.35418695E-06	-1.31743537E+01	+3.76019639E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
162.500000	+3.14731918E-07	+1.35417772E-06	-1.30836757E+01	+3.49827624E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
165.000000	+2.23286738E-07	+1.35408465E-06	-1.29994399E+01	+3.25272530E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
167.500000	+1.31032416E-07	+1.35405333E-06	-1.29210394E+01	+3.03500354E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
170.000000	+3.80381702E-08	+1.35413930E-06	-1.28476897E+01	+2.83939610E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
172.500000	-5.53851003E-08	+1.35419768E-06	-1.27790696E+01	+2.65048548E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
175.000000	-1.48481953E-07	+1.35411957E-06	-1.27151654E+01	+2.46738019E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
177.500000	-2.40623998E-07	+1.35403955E-06	-1.26557006E+01	+2.29990632E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
180.000000	-3.31623434E-07	+1.35409740E-06	-1.26001701E+01	+2.14829991E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
182.500000	-4.21304302E-07	+1.35418805E-06	-1.25482856E+01	+2.00219568E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
185.000000	-5.09052279E-07	+1.35416191E-06	-1.25000603E+01	+1.85657382E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
187.500000	-5.94128883E-07	+1.35407227E-06	-1.24554569E+01	+1.71798965E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
190.000000	-6.76272460E-07	+1.35406606E-06	-1.24141608E+01	+1.59207051E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
192.500000	-7.55468089E-07	+1.35415644E-06	-1.23758534E+01	+1.47227692E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
195.000000	-8.31235751E-07	+1.35420250E-06	-1.23405470E+01	+1.34999026E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
197.500000	-9.02814778E-07	+1.35412428E-06	-1.23083539E+01	+1.22934769E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
200.000000	-9.69932135E-07	+1.35405375E-06	-1.22790796E+01	+1.11876649E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
202.500000	-1.03266541E-06	+1.35412091E-06	-1.22524156E+01	+1.01447029E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
205.000000	-1.09069690E-06	+1.35421058E-06	-1.22283561E+01	+9.07246439E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
207.500000	-1.14338249E-06	+1.35416724E-06	-1.22070532E+01	+7.98530055E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
210.000000	-1.19042685E-06	+1.35407218E-06	-1.21884296E+01	+6.96185511E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
212.500000	-1.23193505E-06	+1.35408342E-06	-1.21722440E+01	+6.00136281E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
215.000000	-1.26783516E-06	+1.35417327E-06	-1.21584228E+01	+5.02854281E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
217.500000	-1.29766748E-06	+1.35419478E-06	-1.21471012E+01	+4.01602001E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
220.000000	-1.32108121E-06	+1.35410957E-06	-1.21383427E+01	+3.02489140E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
222.500000	-1.33822523E-06	+1.35404985E-06	-1.21319768E+01	+2.09949098E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
225.000000	-1.34930308E-06	+1.35411832E-06	-1.21278452E+01	+1.18145443E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
227.500000	-1.35402672E-06	+1.35419942E-06	-1.21260695E+01	+2.04203443E-04	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
230.000000	-1.35203817E-06	+1.35414487E-06	-1.21268242E+01	-7.85850508E-04	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
232.500000	-1.34355802E-06	+1.35404770E-06	-1.21299988E+01	-1.71609814E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
235.000000	-1.32898639E-06	+1.35407561E-06	-1.21354047E+01	-2.62782150E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
237.500000	-1.30822077E-06	+1.35417265E-06	-1.21431379E+01	-3.60169693E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
240.000000	-1.28100016E-06	+1.35417643E-06	-1.21534132E+01	-4.61566372E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
242.500000	-1.24756469E-06	+1.35408876E-06	-1.21662162E+01	-5.59562230E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
245.000000	-1.20841867E-06	+1.35405248E-06	-1.21813913E+01	-6.54860637E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
247.500000	-1.16371681E-06	+1.35413014E-06	-1.21989592E+01	-7.50573907E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
62.500000	+2.04340297E-07	+1.35417650E-06	-1.29827439E+01	+5.66044340E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
63.750000	-2.50061499E-07	+1.35412411E-06	-1.26497472E+01	-3.32495931E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
65.000000	+2.95953531E-07	+1.35407540E-06	-1.30658679E+01	+2.21288866E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
66.250000	-3.41223656E-07	+1.35420980E-06	-1.25944249E+01	-3.55888709E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
67.500000	+3.86004963E-07	+1.35405001E-06	-1.31548400E+01	+2.05708595E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
68.750000	-4.30745260E-07	+1.35416044E-06	-1.25429978E+01	-3.82613444E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
70.000000	+4.74410796E-07	+1.35414979E-06	-1.32504934E+01	+1.90630721E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
71.250000	-5.17969369E-07	+1.35406037E-06	-1.24953401E+01	-4.13002440E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
72.500000	+5.60763781E-07	+1.35420118E-06	-1.33537440E+01	+1.77090899E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
73.750000	-6.02691443E-07	+1.35408019E-06	-1.24510674E+01	-4.45581991E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
75.000000	+6.44326703E-07	+1.35412380E-06	-1.34651395E+01	+1.64597771E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
76.250000	-6.84796625E-07	+1.35417471E-06	-1.24099179E+01	-4.80475999E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
77.500000	+7.24599192E-07	+1.35405783E-06	-1.35852585E+01	+1.51995033E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
78.750000	-7.63758053E-07	+1.35418252E-06	-1.23719192E+01	-5.20969150E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
80.000000	+8.01519383E-07	+1.35411024E-06	-1.37155008E+01	+1.39217463E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
81.250000	-8.38857971E-07	+1.35409397E-06	-1.23371148E+01	-5.69270364E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
82.500000	+8.74908777E-07	+1.35419611E-06	-1.38578184E+01	+1.27305193E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
83.750000	-9.09819667E-07	+1.35404833E-06	-1.23052885E+01	-6.23819059E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
85.000000	+9.44103365E-07	+1.35418060E-06	-1.40137731E+01	+1.16573292E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
86.250000	-9.76695844E-07	+1.35411959E-06	-1.22761452E+01	-6.84717227E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
87.500000	+1.00852507E-06	+1.35408504E-06	-1.41849525E+01	+1.05870376E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
88.750000	-1.03913596E-06	+1.35419421E-06	-1.22496776E+01	-7.58142382E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
90.000000	+1.06817268E-06	+1.35406940E-06	-1.43744880E+01	+9.45476910E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
91.250000	-1.09643476E-06	+1.35414024E-06	-1.22260407E+01	-8.50790255E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
92.500000	+1.12304913E-06	+1.35416820E-06	-1.45871856E+01	+8.36500353E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
93.750000	-1.14831623E-06	+1.35404606E-06	-1.22051282E+01	-9.64699200E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
95.000000	+1.17261774E-06	+1.35420899E-06	-1.48283604E+01	+7.38864933E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
96.250000	-1.19493409E-06	+1.35408044E-06	-1.21866566E+01	-1.10450662E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
97.500000	+1.21634034E-06	+1.35411667E-06	-1.51044871E+01	+6.42653096E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
98.750000	-1.23611456E-06	+1.35418402E-06	-1.21705902E+01	-1.28902544E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
100.000000	+1.25423198E-06	+1.35405265E-06	-1.54267434E+01	+5.39600693E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
101.250000	-1.27129881E-06	+1.35417970E-06	-1.21571002E+01	-1.55343142E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
102.500000	+1.28642382E-06	+1.35411916E-06	-1.58151013E+01	+4.36744294E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
103.750000	-1.30021588E-06	+1.35408627E-06	-1.21461816E+01	-1.95003595E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
105.000000	+1.31261884E-06	+1.35419423E-06	-1.63026103E+01	+3.42136023E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
106.250000	-1.32303923E-06	+1.35406361E-06	-1.21376282E+01	-2.58567027E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
107.500000	+1.33237316E-06	+1.35415531E-06	-1.69490278E+01	+2.51386991E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
108.750000	-1.33983406E-06	+1.35414648E-06	-1.21313435E+01	-3.80371641E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
110.000000	+1.34564831E-06	+1.35406453E-06	-1.78999569E+01	+1.55415432E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
111.250000	-1.35026260E-06	+1.35420545E-06	-1.21274581E+01	-7.33460099E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
112.500000	+1.35271925E-06	+1.35406440E-06	-1.97336072E+01	+5.46957028E-04	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
113.750000	-1.35402375E-06	+1.35414490E-06	-1.21260907E+01	-3.41392484E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
115.000000	+1.35358621E-06	+1.35415915E-06	-2.05870884E+01	-4.13189498E-04	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
116.250000	-1.35131174E-06	+1.35406089E-06	-1.21271237E+01	+9.59219463E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
117.500000	+1.34788642E-06	+1.35418975E-06	-1.81890397E+01	-1.30485541E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
118.750000	-1.34245996E-06	+1.35410174E-06	-1.21303859E+01	+4.31856516E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
120.000000	+1.33554097E-06	+1.35409562E-06	-1.71093985E+01	-2.23519811E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
121.250000	-1.32733312E-06	+1.35420223E-06	-1.21359739E+01	+2.76704467E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
122.500000	+1.31698247E-06	+1.35404037E-06	-1.64176373E+01	-3.25277128E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
123.750000	-1.30563406E-06	+1.35418366E-06	-1.21441058E+01	+6.84090317E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
31.250000	+8.82414777E-07	+1.35414273E-06	-1.38737162E+01	+3.96860632E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
31.875000	-1.04199681E-06	+1.35406746E-06	-1.22485359E+01	+1.23197073E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
32.500000	-8.46266832E-07	+1.35407030E-06	-1.23337528E+01	-1.70966191E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
33.125000	+1.07140937E-06	+1.35414305E-06	-1.43856133E+01	-1.11697754E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
33.750000	+8.09543274E-07	+1.35419358E-06	-1.37299747E+01	+1.72855883E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
34.375000	-1.09917483E-06	+1.35416097E-06	-1.22249147E+01	+1.08939482E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
35.000000	-7.71681124E-07	+1.35408484E-06	-1.23682312E+01	-1.89927127E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
35.625000	+1.12565452E-06	+1.35405826E-06	-1.45990038E+01	-9.83955700E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
36.250000	+7.32737918E-07	+1.35411794E-06	-1.35981758E+01	+1.91605410E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
36.875000	-1.15115349E-06	+1.35419334E-06	-1.22039362E+01	+9.53960056E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
37.500000	-6.93351252E-07	+1.35418581E-06	-1.24057257E+01	-2.10950254E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
38.125000	+1.17475407E-06	+1.35409781E-06	-1.48408144E+01	-8.57089399E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
38.750000	+6.52675781E-07	+1.35404270E-06	-1.34770875E+01	+2.12409795E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
39.375000	-1.19737572E-06	+1.35409883E-06	-1.21856919E+01	+8.24450126E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
40.000000	-6.11485305E-07	+1.35419529E-06	-1.24465248E+01	-2.34726785E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
40.625000	+1.21851503E-06	+1.35420082E-06	-1.51197767E+01	-7.34902172E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
41.250000	+5.69668972E-07	+1.35410585E-06	-1.33651525E+01	+2.35984723E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
41.875000	-1.23787219E-06	+1.35403937E-06	-1.21699677E+01	+6.99603295E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
42.500000	-5.26742919E-07	+1.35409043E-06	-1.24906484E+01	-2.62133677E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
43.125000	+1.25633260E-06	+1.35418693E-06	-1.54466387E+01	-6.16382222E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
43.750000	+4.83765496E-07	+1.35419994E-06	-1.32611262E+01	+2.63206199E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
44.375000	-1.27277577E-06	+1.35411830E-06	-1.21565612E+01	+5.78490587E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
45.000000	-4.39772296E-07	+1.35405306E-06	-1.25380130E+01	-2.94545226E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
45.625000	+1.28794619E-06	+1.35408410E-06	-1.58383765E+01	-5.01134452E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
46.250000	+3.95359999E-07	+1.35416491E-06	-1.31644310E+01	+2.95424325E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
46.875000	-1.30172577E-06	+1.35419372E-06	-1.21455725E+01	+4.60452590E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
47.500000	-3.50746189E-07	+1.35413953E-06	-1.25888653E+01	-3.34641924E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
48.125000	+1.31356220E-06	+1.35407112E-06	-1.63285965E+01	-3.88663062E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
48.750000	+3.05247974E-07	+1.35407168E-06	-1.30746941E+01	+3.35316225E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
49.375000	-1.32425878E-06	+1.35414144E-06	-1.21371437E+01	+3.44821321E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
50.000000	-2.59773657E-07	+1.35419461E-06	-1.26436675E+01	-3.87992272E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
50.625000	+1.33319124E-06	+1.35416079E-06	-1.69870471E+01	-2.78030472E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
51.250000	+2.13931321E-07	+1.35407902E-06	-1.29912056E+01	+3.88470031E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
51.875000	-1.34038608E-06	+1.35405738E-06	-1.21311717E+01	+2.30900063E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
52.500000	-1.67501083E-07	+1.35413008E-06	-1.27025805E+01	-4.67996170E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
53.125000	+1.34644116E-06	+1.35420125E-06	-1.79811238E+01	-1.68447532E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
53.750000	+1.21450372E-07	+1.35417083E-06	-1.29131399E+01	+4.68292326E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
54.375000	-1.35035869E-06	+1.35407795E-06	-1.21274698E+01	+1.18073818E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
55.000000	-7.47211183E-08	+1.35405148E-06	-1.27655476E+01	-6.26334286E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
55.625000	+1.35305242E-06	+1.35412866E-06	-1.99566483E+01	-5.96731777E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
56.250000	+2.81258386E-08	+1.35420194E-06	-1.28401391E+01	+6.26447687E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
56.875000	-1.35410149E-06	+1.35417142E-06	-1.21260522E+01	+5.82701047E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
57.500000	+1.83119386E-08	+1.35408212E-06	-1.28328553E+01	-6.48000595E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
58.125000	+1.35323312E-06	+1.35405518E-06	-2.02260597E+01	+4.85451480E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
58.750000	-6.52145275E-08	+1.35412193E-06	-1.27721739E+01	+6.47917189E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
59.375000	-1.35125965E-06	+1.35419116E-06	-1.21270948E+01	-1.06354767E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
60.000000	+1.11526245E-07	+1.35417603E-06	-1.29051174E+01	-4.78325564E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
60.625000	+1.34725207E-06	+1.35410005E-06	-1.81061644E+01	+1.56967574E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
61.250000	-1.57975125E-07	+1.35405845E-06	-1.27089079E+01	+4.78042199E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
61.875000	-1.34178374E-06	+1.35410112E-06	-1.21306369E+01	-2.92995479E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
15.625000	+5.64978999E-07	+1.35407572E-06	-1.33592298E+01	-1.17648942E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
15.937500	+1.27350600E-06	+1.35404692E-06	-1.56413532E+01	-2.84069598E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
16.250000	+1.22036705E-06	+1.35404772E-06	-1.51346647E+01	+3.89127478E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
16.562500	+4.37347513E-07	+1.35407677E-06	-1.32093065E+01	+4.29755097E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
16.875000	-6.07296112E-07	+1.35412251E-06	-1.24486954E+01	+1.69418420E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
17.187500	-1.28885158E-06	+1.35416796E-06	-1.21504414E+01	+4.22340060E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
17.500000	-1.19972572E-06	+1.35419709E-06	-1.21847328E+01	-6.62072445E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
17.812500	-3.93195613E-07	+1.35420051E-06	-1.25642366E+01	-2.05781793E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
18.125000	+6.48436341E-07	+1.35417825E-06	-1.34708690E+01	-5.62722939E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
18.437500	+1.30226279E-06	+1.35413918E-06	-1.60812550E+01	-2.21473207E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
18.750000	+1.17729326E-06	+1.35409731E-06	-1.48550766E+01	+4.74345460E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
19.062500	+3.48282668E-07	+1.35406683E-06	-1.31165959E+01	+3.91544322E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
19.375000	-6.88982360E-07	+1.35405743E-06	-1.24079246E+01	+1.56105357E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
19.687500	-1.31418699E-06	+1.35407144E-06	-1.21409374E+01	+3.27787228E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
20.000000	-1.15344553E-06	+1.35410354E-06	-1.22030576E+01	-7.62248907E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
20.312500	-3.02876585E-07	+1.35414277E-06	-1.26173430E+01	-2.22214398E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
20.625000	+7.28882654E-07	+1.35417613E-06	-1.35918976E+01	-6.45326883E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
20.937500	+1.32483709E-06	+1.35419267E-06	-1.66506360E+01	-1.63119117E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
21.250000	+1.12859522E-06	+1.35418690E-06	-1.46113920E+01	+5.79286187E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
21.562500	+2.57503953E-07	+1.35416052E-06	-1.30300973E+01	+3.58594438E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
21.875000	-7.67511946E-07	+1.35412212E-06	-1.23701768E+01	+1.43418574E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
22.187500	-1.33347125E-06	+1.35408455E-06	-1.21337312E+01	+2.34145922E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
22.500000	-1.10192382E-06	+1.35406088E-06	-1.22238356E+01	-8.64768652E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
22.812500	-2.11356325E-07	+1.35405990E-06	-1.26742116E+01	-2.39871073E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
23.125000	+8.05636794E-07	+1.35408281E-06	-1.37230298E+01	-7.63437733E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
23.437500	+1.34086664E-06	+1.35412226E-06	-1.74456975E+01	-1.07617889E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
23.750000	+1.07425198E-06	+1.35416448E-06	-1.43956416E+01	+7.19428183E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
24.062500	+1.65218422E-07	+1.35419397E-06	-1.29492713E+01	+3.29647805E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
24.375000	-8.42642038E-07	+1.35419925E-06	-1.23353428E+01	+1.31273587E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
24.687500	-1.34663323E-06	+1.35417743E-06	-1.21288114E+01	+1.41186200E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
25.000000	-1.04536786E-06	+1.35413585E-06	-1.22471015E+01	-9.69891170E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
25.312500	-1.19011692E-07	+1.35408973E-06	-1.27349934E+01	-2.58946649E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
25.625000	+8.78445461E-07	+1.35405663E-06	-1.38655180E+01	-9.64024751E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
25.937500	+1.35048885E-06	+1.35404960E-06	-1.87601481E+01	-5.40572571E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
26.250000	+1.01482005E-06	+1.35407191E-06	-1.42033759E+01	+9.41784926E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
26.562500	+7.21799080E-08	+1.35411546E-06	-1.28739923E+01	+3.03976912E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
26.875000	-9.13711186E-07	+1.35416369E-06	-1.23035202E+01	+1.19623289E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
27.187500	-1.35327750E-06	+1.35419799E-06	-1.21263467E+01	+4.86286568E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
27.500000	-9.83655317E-07	+1.35420502E-06	-1.22731273E+01	-1.07822611E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
27.812500	-2.58756802E-08	+1.35418204E-06	-1.28002381E+01	-2.79777578E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
28.125000	+9.47313612E-07	+1.35413797E-06	-1.40217371E+01	-1.46603102E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
28.437500	+1.35394513E-06	+1.35408987E-06	-2.19629319E+01	-1.43025223E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
28.750000	+9.50852222E-07	+1.35405615E-06	-1.40306762E+01	+1.46543781E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
29.062500	-2.09011089E-08	+1.35404944E-06	-1.28039456E+01	+2.80959966E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
29.375000	-9.80169675E-07	+1.35407177E-06	-1.22746764E+01	+1.08410378E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
29.687500	-1.35326928E-06	+1.35411411E-06	-1.21263807E+01	-4.37883752E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
30.000000	-9.17064644E-07	+1.35416015E-06	-1.23020441E+01	-1.19036588E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
30.312500	+6.75916094E-08	+1.35419273E-06	-1.28703594E+01	-3.02766588E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
30.625000	+1.01186754E-06	+1.35420034E-06	-1.41943353E+01	-9.64979739E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
30.937500	+1.35108960E-06	+1.35418103E-06	-1.89014828E+01	-2.04759465E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
7.812500	-7.30814704E-07	+1.35418777E-06	-1.23875933E+01	-1.30573550E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
7.968750	-2.33219805E-07	+1.35419485E-06	-1.26602567E+01	-2.18435541E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
8.125000	+3.00652858E-07	+1.35419608E-06	-1.30702044E+01	-3.29761521E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
8.281250	+7.87759134E-07	+1.35419124E-06	-1.36907614E+01	-5.28764455E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
8.437500	+1.15233054E-06	+1.35418063E-06	-1.47225933E+01	-1.13142112E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
8.593750	+1.33766003E-06	+1.35416508E-06	-1.72264524E+01	-5.24240637E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
8.750000	+1.31492243E-06	+1.35414582E-06	-1.63608453E+01	+8.90106837E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
8.906250	+1.08765758E-06	+1.35412449E-06	-1.44448686E+01	+9.04744398E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
9.062500	+6.91219207E-07	+1.35410293E-06	-1.35335191E+01	+4.72568524E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
9.218750	+1.87275471E-07	+1.35408305E-06	-1.29680919E+01	+3.01342647E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
9.375000	-3.45783435E-07	+1.35406668E-06	-1.25918233E+01	+1.99884066E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
9.531250	-8.25038524E-07	+1.35405540E-06	-1.23434542E+01	+1.27256095E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
9.687500	-1.17593972E-06	+1.35405035E-06	-1.21941480E+01	+6.83470732E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
9.843750	-1.34390200E-06	+1.35405215E-06	-1.21298696E+01	+1.56571259E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
10.000000	-1.30279633E-06	+1.35406081E-06	-1.21452195E+01	-3.57073847E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
10.156250	-1.05901455E-06	+1.35407569E-06	-1.22414552E+01	-9.01483628E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
10.312500	-6.50475804E-07	+1.35409557E-06	-1.24269331E+01	-1.53242911E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
10.468750	-1.40728617E-07	+1.35411872E-06	-1.27203393E+01	-2.34532809E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
10.625000	+3.90933962E-07	+1.35414305E-06	-1.31598481E+01	-3.55383792E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
10.781250	+8.61808831E-07	+1.35416630E-06	-1.38309136E+01	-5.83481405E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
10.937500	+1.19864810E-06	+1.35418626E-06	-1.49832275E+01	-1.45943550E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
11.093750	+1.34905368E-06	+1.35420097E-06	-1.83916496E+01	-2.81273850E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
11.250000	+1.28962857E-06	+1.35420893E-06	-1.58622083E+01	+1.32611280E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
11.406250	+1.02961641E-06	+1.35420925E-06	-1.42475471E+01	+7.82439233E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
11.562500	+6.09463426E-07	+1.35420177E-06	-1.34170857E+01	+4.33928374E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
11.718750	+9.45262485E-08	+1.35418706E-06	-1.28915209E+01	+2.80488107E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
11.875000	-4.35095140E-07	+1.35416642E-06	-1.25405604E+01	+1.85792922E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
12.031250	-8.97017665E-07	+1.35414173E-06	-1.23109180E+01	+1.16309110E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
12.187500	-1.21939015E-06	+1.35411532E-06	-1.21770944E+01	+5.89072113E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
12.343750	-1.35206963E-06	+1.35408970E-06	-1.21268330E+01	+6.76473077E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
12.500000	-1.27442058E-06	+1.35406735E-06	-1.21559546E+01	-4.48064169E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
12.656250	-9.98524256E-07	+1.35405047E-06	-1.22668530E+01	-1.00283529E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
12.812500	-5.67299017E-07	+1.35404072E-06	-1.24693407E+01	-1.65666557E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
12.968750	-4.78243088E-08	+1.35403911E-06	-1.27845610E+01	-2.51714679E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
13.125000	+4.79093318E-07	+1.35404584E-06	-1.32559490E+01	-3.83744037E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
13.281250	+9.31489298E-07	+1.35406032E-06	-1.39837611E+01	-6.49103447E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
13.437500	+1.23899036E-06	+1.35408116E-06	-1.52843973E+01	-2.27515035E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
13.593750	+1.35376112E-06	+1.35410637E-06	-2.10936060E+01	-5.74124048E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
13.750000	+1.25794524E-06	+1.35413353E-06	-1.54638111E+01	+2.24760367E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
13.906250	+9.66443597E-07	+1.35416000E-06	-1.40698445E+01	+6.89478191E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
14.062500	+5.24597103E-07	+1.35418323E-06	-1.33091917E+01	+3.99953537E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
14.218750	+1.13426887E-09	+1.35420100E-06	-1.28199897E+01	+2.61235167E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
14.375000	-5.22519612E-07	+1.35421162E-06	-1.24928318E+01	+1.72420911E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
14.531250	-9.64908732E-07	+1.35421409E-06	-1.22811744E+01	+1.05716799E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
14.687500	-1.25721808E-06	+1.35420823E-06	-1.21624668E+01	+4.96272896E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
14.843750	-1.35397849E-06	+1.35419468E-06	-1.21260891E+01	-2.10373354E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
15.000000	-1.24013988E-06	+1.35417479E-06	-1.21690410E+01	-5.40119302E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
15.156250	-9.33412373E-07	+1.35415053E-06	-1.22948764E+01	-1.10698172E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
15.312500	-4.81510968E-07	+1.35412427E-06	-1.25149728E+01	-1.78672797E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
15.468750	+4.52673183E-08	+1.35409852E-06	-1.28532289E+01	-2.54294976E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.906250	+1.18796401E-06	+1.35412065E-06	-1.49171877E+01	+9.41071581E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.984375	+1.03653416E-06	+1.35413159E-06	-1.42693340E+01	+7.17433764E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
4.062500	+8.44391907E-07	+1.35414234E-06	-1.37961974E+01	+5.37075188E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
4.140625	+6.19083450E-07	+1.35415264E-06	-1.34301540E+01	+4.21389145E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
4.218750	+3.69457570E-07	+1.35416226E-06	-1.31377769E+01	+3.39210318E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
4.296875	+1.05318074E-07	+1.35417100E-06	-1.29001379E+01	+2.76633863E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
4.375000	-1.62961253E-07	+1.35417866E-06	-1.27055365E+01	+2.26459092E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
4.453125	-4.24844090E-07	+1.35418508E-06	-1.25462956E+01	+1.84553711E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
4.531250	-6.70045385E-07	+1.35419012E-06	-1.24171713E+01	+1.48354529E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
4.609375	-8.88935293E-07	+1.35419368E-06	-1.23144916E+01	+1.16166667E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
4.687500	-1.07291737E-06	+1.35419570E-06	-1.22356609E+01	+8.68033938E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
4.765625	-1.21476619E-06	+1.35419615E-06	-1.21788613E+01	+5.93860016E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
4.843750	-1.30891106E-06	+1.35419503E-06	-1.21428702E+01	+3.32243244E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
4.921875	-1.35165483E-06	+1.35419238E-06	-1.21269483E+01	+7.73970334E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
5.000000	-1.34131904E-06	+1.35418827E-06	-1.21307769E+01	-1.75896897E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
5.078125	-1.27830984E-06	+1.35418281E-06	-1.21544322E+01	-4.32729785E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
5.156250	-1.16510199E-06	+1.35417613E-06	-1.21983910E+01	-6.98484324E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
5.234375	-1.00614169E-06	+1.35416838E-06	-1.22635704E+01	-9.79305829E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
5.312500	-8.07671933E-07	+1.35415975E-06	-1.23514075E+01	-1.28271856E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
5.390625	-5.77487326E-07	+1.35415043E-06	-1.24639952E+01	-1.61852997E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
5.468750	-3.24627980E-07	+1.35414063E-06	-1.26043028E+01	-2.00027772E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
5.546875	-5.90244813E-08	+1.35413057E-06	-1.27765385E+01	-2.44772160E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
5.625000	+2.08892104E-07	+1.35412046E-06	-1.29867593E+01	-2.99145993E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
5.703125	+4.68599874E-07	+1.35411053E-06	-1.32439542E+01	-3.68222388E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
5.781250	+7.09899306E-07	+1.35410099E-06	-1.35621068E+01	-4.61165489E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
5.859375	+9.23313812E-07	+1.35409205E-06	-1.39645252E+01	-5.96586880E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
5.937500	+1.10046191E-06	+1.35408388E-06	-1.44942738E+01	-8.19639024E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
6.015625	+1.23438639E-06	+1.35407667E-06	-1.52452112E+01	-1.28151156E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
6.093750	+1.31982754E-06	+1.35407057E-06	-1.64966356E+01	-3.35201847E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
6.171875	+1.35342973E-06	+1.35406569E-06	-2.04827401E+01	-3.38143715E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
6.250000	+1.33387324E-06	+1.35406215E-06	-1.70249852E+01	+3.18455365E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
6.328125	+1.26192604E-06	+1.35406000E-06	-1.55068750E+01	+1.50987838E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
6.406250	+1.14041373E-06	+1.35405931E-06	-1.46658002E+01	+9.06752027E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
6.484375	+9.74108531E-07	+1.35406006E-06	-1.40900750E+01	+6.44142801E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
6.562500	+7.69541914E-07	+1.35406226E-06	-1.36593271E+01	+4.91794111E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
6.640625	+5.34748084E-07	+1.35406585E-06	-1.33216467E+01	+3.90014785E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
6.718750	+2.78948458E-07	+1.35407075E-06	-1.30499290E+01	+3.15750636E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
6.796875	+1.21895145E-08	+1.35407686E-06	-1.28282863E+01	+2.58088238E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
6.875000	-2.55051783E-07	+1.35408405E-06	-1.26466661E+01	+2.11148261E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
6.953125	-5.12279467E-07	+1.35409217E-06	-1.24983671E+01	+1.71456937E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
7.031250	-7.49390796E-07	+1.35410105E-06	-1.23787646E+01	+1.36808649E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
7.109375	-9.57073056E-07	+1.35411051E-06	-1.22846036E+01	+1.05715010E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
7.187500	-1.12716933E-06	+1.35412034E-06	-1.22135849E+01	+7.71135572E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
7.265625	-1.25299886E-06	+1.35413034E-06	-1.21641137E+01	+5.02017658E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
7.343750	-1.32961948E-06	+1.35414029E-06	-1.21351447E+01	+2.43353963E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
7.421875	-1.35402168E-06	+1.35414999E-06	-1.21260896E+01	-1.03907024E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
7.500000	-1.32524686E-06	+1.35415923E-06	-1.21367682E+01	-2.64343670E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
7.578125	-1.24442495E-06	+1.35416781E-06	-1.21673933E+01	-5.23649353E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
7.656250	-1.11473001E-06	+1.35417553E-06	-1.22185884E+01	-7.93897238E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
7.734375	-9.41255605E-07	+1.35418224E-06	-1.22914398E+01	-1.07109721E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
1.953125	-3.35130214E-07	+1.35418193E-06	-1.25980419E+01	+1.96854416E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
1.992188	-4.63473587E-07	+1.35417751E-06	-1.25248183E+01	+1.78050551E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.031250	-5.87254524E-07	+1.35417278E-06	-1.24589400E+01	+1.59847109E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.070312	-7.05254734E-07	+1.35416779E-06	-1.23999378E+01	+1.42749166E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.109375	-8.16312824E-07	+1.35416255E-06	-1.23474172E+01	+1.26581419E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.148438	-9.19335726E-07	+1.35415712E-06	-1.23010460E+01	+1.11195965E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.187500	-1.01330946E-06	+1.35415151E-06	-1.22605453E+01	+9.64663354E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.226562	-1.09730910E-06	+1.35414577E-06	-1.22256817E+01	+8.22829016E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.265625	-1.17050789E-06	+1.35413993E-06	-1.21962618E+01	+6.85492765E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.304688	-1.23218540E-06	+1.35413402E-06	-1.21721276E+01	+5.51794409E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.343750	-1.28173457E-06	+1.35412809E-06	-1.21531529E+01	+4.20954081E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.382812	-1.31866773E-06	+1.35412216E-06	-1.21392405E+01	+2.92252801E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.421875	-1.34262137E-06	+1.35411628E-06	-1.21303206E+01	+1.65015891E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.460938	-1.35335973E-06	+1.35411048E-06	-1.21263487E+01	+3.85983698E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.500000	-1.35077714E-06	+1.35410479E-06	-1.21273051E+01	-8.76283457E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.539062	-1.33489902E-06	+1.35409925E-06	-1.21331946E+01	-2.14289040E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.578125	-1.30588166E-06	+1.35409389E-06	-1.21440464E+01	-3.42017134E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.617188	-1.26401068E-06	+1.35408875E-06	-1.21599147E+01	-4.71467493E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.656250	-1.20969821E-06	+1.35408384E-06	-1.21808798E+01	-6.03330150E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.695312	-1.14347884E-06	+1.35407921E-06	-1.22070499E+01	-7.38345596E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.734375	-1.06600436E-06	+1.35407488E-06	-1.22385631E+01	-8.77322352E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.773438	-9.78037335E-07	+1.35407087E-06	-1.22755907E+01	-1.02115779E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.812500	-8.80443612E-07	+1.35406721E-06	-1.23183410E+01	-1.17086335E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.851562	-7.74183794E-07	+1.35406391E-06	-1.23670644E+01	-1.32759587E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.890625	-6.60303787E-07	+1.35406100E-06	-1.24220595E+01	-1.49269700E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.929688	-5.39924501E-07	+1.35405849E-06	-1.24836814E+01	-1.66774400E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.968750	-4.14230822E-07	+1.35405640E-06	-1.25523520E+01	-1.85461595E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.007812	-2.84459949E-07	+1.35405472E-06	-1.26285732E+01	-2.05558176E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.046875	-1.51889212E-07	+1.35405349E-06	-1.27129443E+01	-2.27341895E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.085938	-1.78235088E-08	+1.35405269E-06	-1.28061841E+01	-2.51157706E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.125000	+1.16417549E-07	+1.35405233E-06	-1.29091613E+01	-2.77440662E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.164062	+2.49512618E-07	+1.35405241E-06	-1.30229346E+01	-3.06748719E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.203125	+3.80151632E-07	+1.35405293E-06	-1.31488087E+01	-3.39810852E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.242188	+5.07048698E-07	+1.35405389E-06	-1.32884118E+01	-3.77599578E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.281250	+6.28954750E-07	+1.35405527E-06	-1.34438084E+01	-4.21443744E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.320312	+7.44669846E-07	+1.35405707E-06	-1.36176648E+01	-4.73210413E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.359375	+8.53054981E-07	+1.35405927E-06	-1.38135040E+01	-5.35611112E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.398438	+9.53043296E-07	+1.35406186E-06	-1.40361109E+01	-6.12744956E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.437500	+1.04365058E-06	+1.35406482E-06	-1.42922110E+01	-7.11125563E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.476562	+1.12398496E-06	+1.35406813E-06	-1.45916778E+01	-8.41787088E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.515625	+1.19325567E-06	+1.35407178E-06	-1.49498572E+01	-1.02509211E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.554688	+1.25078086E-06	+1.35407573E-06	-1.53925310E+01	-1.30347819E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.593750	+1.29599428E-06	+1.35407996E-06	-1.59681995E+01	-1.78391573E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.632812	+1.32845087E-06	+1.35408445E-06	-1.67862152E+01	-2.85190366E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.671875	+1.34783112E-06	+1.35408918E-06	-1.81962492E+01	-6.58187196E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.710938	+1.35394426E-06	+1.35409410E-06	-2.19283026E+01	+2.09187334E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.750000	+1.34673008E-06	+1.35409919E-06	-1.80328216E+01	+6.68778498E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.789062	+1.32625957E-06	+1.35410442E-06	-1.67034706E+01	+2.71323479E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.828125	+1.29273421E-06	+1.35410977E-06	-1.59131069E+01	+1.73064054E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.867188	+1.24648394E-06	+1.35411519E-06	-1.53514077E+01	+1.14525959E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06


==> anc/otoc_to_plot_bosonic_M800_L1.1225_n150_beta3.5000.dat <==
300.000000	+5.53105908E-03	+5.43002683E-02	-2.32750894E+00	-2.65326211E-03	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
306.000000	+1.93919421E-03	+6.25271331E-02	-2.11051225E+00	+7.49854917E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
312.000000	-4.50903674E-02	+7.48416496E-02	-1.42768304E+00	-1.29390873E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
318.000000	+6.06095156E-02	+7.34346308E-02	-3.66320272E+00	+1.52155264E-03	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
324.000000	-4.92896000E-02	+7.28523251E-02	-1.40942441E+00	-3.39429633E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
330.000000	+6.69367381E-02	+7.54710080E-02	-4.07051828E+00	-1.99312304E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
336.000000	-3.15715423E-02	+6.45880205E-02	-1.64859917E+00	+1.47156516E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
342.000000	+6.80466068E-03	+5.67020162E-02	-2.30464009E+00	-4.79887879E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
348.000000	+5.88059155E-03	+5.99432367E-02	-2.22446463E+00	+8.13157892E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
354.000000	-5.59266830E-02	+7.64640272E-02	-1.32885062E+00	-8.04227364E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
360.000000	+4.94071052E-02	+7.00025645E-02	-3.18953747E+00	-1.80347109E-03	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
366.000000	-5.69395513E-02	+7.26167859E-02	-1.35049228E+00	-4.93450967E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
372.000000	+6.99745977E-02	+8.13668041E-02	-3.78167863E+00	-3.32361402E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
378.000000	-2.60808913E-02	+6.08646657E-02	-1.74932596E+00	+1.07254646E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
384.000000	+1.45571192E-02	+5.58209038E-02	-2.49462287E+00	-3.90154110E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
390.000000	+1.16833884E-02	+6.61232813E-02	-2.21751089E+00	+8.92288341E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
396.000000	-5.08438971E-02	+6.95454728E-02	-1.42387686E+00	-8.29517927E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
402.000000	+4.76698486E-02	+6.77890710E-02	-3.21293240E+00	+1.87135858E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
408.000000	-7.06598098E-02	+8.00406669E-02	-1.19931383E+00	-2.84957657E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
414.000000	+6.20626601E-02	+7.63550398E-02	-3.55488159E+00	-4.67121764E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
420.000000	-2.37581717E-02	+6.22763088E-02	-1.75985995E+00	+9.09389260E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
426.000000	+1.66688520E-02	+5.92322048E-02	-2.46361448E+00	-5.84726571E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
432.000000	+2.04784802E-02	+6.31305698E-02	-2.46153183E+00	+8.12970827E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
438.000000	-4.32319952E-02	+6.96743432E-02	-1.48804949E+00	-6.64024695E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
444.000000	+4.62707077E-02	+6.54963828E-02	-3.25836147E+00	+2.56830662E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
450.000000	-7.22690185E-02	+8.13929848E-02	-1.17985269E+00	+1.83393857E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
456.000000	+5.45696396E-02	+7.85280460E-02	-3.03828884E+00	-4.85436336E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
462.000000	-2.68011635E-02	+5.90170963E-02	-1.76237630E+00	+5.42542169E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
468.000000	+1.66874870E-02	+6.26290337E-02	-2.38723824E+00	-6.50004346E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
474.000000	+2.65740369E-02	+6.59134379E-02	-2.54238151E+00	+6.58454469E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
480.000000	-4.01324202E-02	+6.11097352E-02	-1.59709287E+00	-5.06684058E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
486.000000	+4.76396588E-02	+6.90571025E-02	-3.15040238E+00	+3.84879102E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
492.000000	-7.61107797E-02	+8.45620444E-02	-1.13523795E+00	+1.99181508E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
498.000000	+4.43166029E-02	+7.15167812E-02	-2.91138457E+00	-4.70330196E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
504.000000	-2.63269385E-02	+6.50482438E-02	-1.69963419E+00	+4.73421303E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
510.000000	+1.64535053E-02	+6.44596536E-02	-2.34327901E+00	-9.01200889E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
516.000000	+3.08349995E-02	+6.18209176E-02	-2.78107525E+00	+5.40708176E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
522.000000	-2.98158599E-02	+6.20361693E-02	-1.69442920E+00	-6.35918409E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
528.000000	+5.36253790E-02	+6.80715697E-02	-3.54417734E+00	+4.42406180E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
534.000000	-7.19188419E-02	+8.42700812E-02	-1.16354178E+00	+7.85377182E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
540.000000	+3.51164418E-02	+7.21892354E-02	-2.60172472E+00	-3.82392141E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
546.000000	-3.42248321E-02	+6.44861048E-02	-1.62241235E+00	+4.24454530E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
552.000000	+6.79232965E-03	+6.84889288E-02	-2.09237929E+00	-9.32265203E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
558.000000	+2.86034584E-02	+6.08521511E-02	-2.74113059E+00	+2.63280511E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
564.000000	-2.85498441E-02	+5.60697140E-02	-1.77644268E+00	-5.85006702E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
570.000000	+5.85379841E-02	+7.45200860E-02	-3.44313863E+00	+3.82178326E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
576.000000	-5.25292042E-02	+8.13287793E-02	-1.31782869E+00	+6.58562518E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
582.000000	+3.22595733E-02	+6.74841657E-02	-2.65286361E+00	-1.56174851E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
588.000000	-3.75005559E-02	+7.34816179E-02	-1.50523851E+00	+5.62799451E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
594.000000	-3.08184515E-03	+6.61252804E-02	-1.97750427E+00	-2.13701866E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
150.000000	+3.81583313E-02	+8.24087273E-02	-2.42474378E+00	+5.68121931E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
153.000000	-5.27662521E-02	+8.16066304E-02	-1.31398946E+00	+1.72380950E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
156.000000	-5.01970809E-02	+7.42835366E-02	-1.39045808E+00	-1.77492448E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
159.000000	+1.96406197E-02	+6.59647943E-02	-2.37894414E+00	-2.26971890E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
162.000000	+2.95191442E-02	+6.14099797E-02	-2.75228942E+00	+8.63542630E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
165.000000	-1.65889528E-02	+6.11836743E-02	-1.86081857E+00	+1.99184334E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
168.000000	-4.23980450E-02	+6.29663405E-02	-1.55718342E+00	+2.33511733E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
171.000000	-2.43893002E-02	+6.50800913E-02	-1.72071153E+00	-1.19336663E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
174.000000	+1.41201288E-02	+6.56110087E-02	-2.27320340E+00	-2.01603118E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
177.000000	+3.63058026E-02	+6.29955064E-02	-2.93033023E+00	-1.73472019E-04	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
180.000000	+7.92299503E-03	+5.93603094E-02	-2.27424423E+00	+2.21072136E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
183.000000	-3.95601443E-02	+6.09954433E-02	-1.60389741E+00	+8.30889906E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
186.000000	-1.36602306E-02	+7.10213247E-02	-1.77571029E+00	-3.15063350E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
189.000000	+6.76128696E-02	+8.27982110E-02	-3.49427751E+00	-1.86433779E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
192.000000	+5.85118498E-02	+8.61803653E-02	-2.89431296E+00	+3.34045280E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
195.000000	-3.42175500E-02	+7.84681205E-02	-1.49000583E+00	+2.37017853E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
198.000000	-4.72253295E-02	+6.74841034E-02	-1.47220584E+00	-1.61771909E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
201.000000	+2.06160197E-02	+6.33062806E-02	-2.46063729E+00	-2.19597921E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
204.000000	+3.57856395E-02	+6.65025931E-02	-2.78979336E+00	+1.12206865E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
207.000000	-1.43028603E-02	+6.93948819E-02	-1.78739610E+00	+2.17019015E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
210.000000	-4.59379788E-02	+6.70101671E-02	-1.48767927E+00	+1.47520636E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
213.000000	-2.95201343E-02	+6.19236481E-02	-1.69888372E+00	-1.31281552E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
216.000000	+7.34932369E-03	+5.87288368E-02	-2.27536858E+00	-1.82736391E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
219.000000	+2.78985931E-02	+5.84468014E-02	-2.79530206E+00	+1.73139467E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
222.000000	+3.84974318E-03	+6.08538432E-02	-2.17148490E+00	+2.09877323E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
225.000000	-4.15627496E-02	+6.60533190E-02	-1.53603813E+00	+8.97465090E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
228.000000	-2.41712323E-02	+7.34995295E-02	-1.63300585E+00	-2.49459614E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
231.000000	+5.58537112E-02	+7.99440840E-02	-3.03279581E+00	-2.68658822E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
234.000000	+6.12438841E-02	+8.07289695E-02	-3.24495878E+00	+2.38191035E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
237.000000	-2.46543443E-02	+7.59261653E-02	-1.60364960E+00	+2.96063182E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
240.000000	-4.47270842E-02	+7.03990575E-02	-1.46857969E+00	-1.42806275E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
243.000000	+2.56072986E-02	+6.83039649E-02	-2.46048725E+00	-2.97202415E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
246.000000	+4.93213925E-02	+6.86737437E-02	-3.25179417E+00	+8.67085752E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
249.000000	-3.61793917E-03	+6.82170948E-02	-1.94023580E+00	+2.89710781E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
252.000000	-4.38320114E-02	+6.62338153E-02	-1.51352949E+00	+4.52266392E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
255.000000	-3.07800127E-02	+6.34493775E-02	-1.66887597E+00	-1.20698134E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
258.000000	+6.62076512E-03	+5.99716098E-02	-2.23771829E+00	-1.93946409E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
261.000000	+2.69769695E-02	+5.64081207E-02	-2.83255442E+00	-1.01534520E-03	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
264.000000	+3.65012159E-03	+5.66769371E-02	-2.24381036E+00	+2.18209360E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
267.000000	-4.44144724E-02	+6.45813806E-02	-1.52329826E+00	+1.25574602E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
270.000000	-3.60592001E-02	+7.65862583E-02	-1.49036275E+00	-1.59259683E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
273.000000	+4.15144321E-02	+8.34339584E-02	-2.47885636E+00	-2.99680555E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
276.000000	+6.09701947E-02	+7.96260867E-02	-3.28844608E+00	+1.23576797E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
279.000000	-1.77526621E-02	+7.02364007E-02	-1.73739558E+00	+3.00000044E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
282.000000	-4.66873995E-02	+6.61742001E-02	-1.48844581E+00	-9.54266444E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
285.000000	+2.10930853E-02	+7.07259224E-02	-2.30995545E+00	-2.64782065E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
288.000000	+5.31764321E-02	+7.62219176E-02	-3.07713820E+00	+5.76730948E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
291.000000	+4.10593592E-03	+7.42598234E-02	-1.96391688E+00	+2.51222211E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
294.000000	-3.83803849E-02	+6.56624994E-02	-1.56980493E+00	+3.30459921E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
297.000000	-2.80814543E-02	+5.74570977E-02	-1.76564092E+00	-1.63603318E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
75.000000	+2.69204691E-02	+6.96467622E-02	-2.45979361E+00	+1.44893664E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
76.500000	-4.82554049E-02	+6.89075163E-02	-1.45104264E+00	-1.03935356E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
78.000000	+2.89913341E-02	+6.02722571E-02	-2.77159968E+00	+3.79165051E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
79.500000	-5.05762642E-02	+8.07014416E-02	-1.33729313E+00	+2.52328061E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
81.000000	-1.13113634E-02	+5.53744745E-02	-2.01461549E+00	-3.07394150E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
82.500000	+3.26617917E-02	+8.48644031E-02	-2.25947558E+00	+8.41040196E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
84.000000	-2.93098402E-02	+5.65146727E-02	-1.76230343E+00	-4.09194658E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
85.500000	+6.27153134E-02	+7.80106586E-02	-3.48705955E+00	-6.47379708E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
87.000000	-8.98810665E-03	+6.16868119E-02	-1.95651735E+00	+5.55487917E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
88.500000	-1.25312000E-02	+6.84334223E-02	-1.82059580E+00	-2.18399517E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
90.000000	+3.10520533E-02	+6.77562905E-02	-2.61171590E+00	+1.09723323E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
91.500000	-4.70212459E-02	+6.55045247E-02	-1.49142583E+00	-1.46414267E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
93.000000	+4.69255227E-02	+7.05822943E-02	-3.05095870E+00	-2.31817925E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
94.500000	+1.35777812E-02	+6.97110403E-02	-2.18687961E+00	+3.32064074E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
96.000000	+3.95202713E-03	+6.80134030E-02	-2.05476648E+00	-3.20971723E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
97.500000	+5.19356208E-02	+7.33660818E-02	-3.14979477E+00	+1.78753841E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
99.000000	-4.54258874E-02	+6.40936705E-02	-1.51850495E+00	+2.91248076E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
100.500000	+1.91660163E-02	+7.05105024E-02	-2.27605055E+00	-1.30497611E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
102.000000	-7.82547520E-03	+6.62148820E-02	-1.90999779E+00	+1.73933416E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
103.500000	-2.37144647E-02	+6.28039952E-02	-1.75425030E+00	-5.06511550E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
105.000000	+5.96570642E-02	+7.58581078E-02	-3.42953244E+00	+8.65329325E-04	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
106.500000	-3.04112383E-02	+5.63321142E-02	-1.75165431E+00	+4.54280605E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
108.000000	+2.12434730E-02	+8.45455080E-02	-2.06669062E+00	-1.29247077E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
109.500000	-3.87295117E-03	+5.49900399E-02	-2.13939554E+00	+2.81847816E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
111.000000	-6.38846609E-02	+8.35611794E-02	-1.22114717E+00	-2.03374581E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
112.500000	+2.64206158E-02	+5.83999157E-02	-2.74951928E+00	-6.33307094E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
114.000000	-4.83840637E-02	+7.35485805E-02	-1.41113930E+00	+1.64934812E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
115.500000	+1.31326989E-02	+6.55844254E-02	-2.25471485E+00	-3.64671644E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
117.000000	+2.24319588E-02	+6.32634597E-02	-2.50515423E+00	+2.73094705E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
118.500000	-4.51550336E-02	+7.38513775E-02	-1.43543073E+00	-1.08547451E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
120.000000	+3.04435614E-02	+5.99264932E-02	-2.83079659E+00	+4.49117406E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
121.500000	-5.77749333E-02	+7.83962217E-02	-1.30069551E+00	+3.00657651E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
123.000000	-1.08965181E-02	+6.17630051E-02	-1.92882363E+00	-2.86169298E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
124.500000	+1.91829565E-02	+7.68914691E-02	-2.15920340E+00	+9.49610786E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
126.000000	-3.35234073E-02	+6.30851865E-02	-1.64394040E+00	-4.98044189E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
127.500000	+5.94467807E-02	+7.23990645E-02	-3.65333597E+00	-6.68457108E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
129.000000	-1.63473400E-02	+6.27066130E-02	-1.84447753E+00	+6.08658034E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
130.500000	-9.71198887E-03	+7.07066704E-02	-1.82736187E+00	-2.35119561E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
132.000000	+2.40184917E-02	+6.30657196E-02	-2.54983621E+00	+1.41476732E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
133.500000	-4.99554524E-02	+7.29820882E-02	-1.40293167E+00	-2.51833545E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
135.000000	+4.63878663E-02	+6.47312922E-02	-3.30533685E+00	-2.24998035E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
136.500000	+1.22683507E-02	+7.48631578E-02	-2.07792578E+00	+3.53418240E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
138.000000	+1.25912381E-02	+6.55506587E-02	-2.24508213E+00	-5.49997603E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
139.500000	+6.02264448E-02	+7.22478582E-02	-3.72791859E+00	+2.23925849E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
141.000000	-3.76794030E-02	+6.60000045E-02	-1.57330458E+00	+3.76461002E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
142.500000	+2.91936861E-02	+6.63848989E-02	-2.59853558E+00	-9.71269045E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
144.000000	-8.12398228E-03	+6.93484999E-02	-1.86468529E+00	+2.52694467E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
145.500000	-1.78474852E-02	+6.15253289E-02	-1.84045218E+00	-6.25070109E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
147.000000	+6.44692284E-02	+7.63475198E-02	-3.73989562E+00	+2.34033000E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
148.500000	-2.63664161E-02	+5.87794467E-02	-1.77024228E+00	+2.60280115E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
37.500000	-3.85105950E-02	+7.79495641E-02	-1.45705887E+00	-2.84036574E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
38.250000	+3.43593232E-02	+6.90781427E-02	-2.66732621E+00	-3.87013847E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
39.000000	-7.31488190E-03	+5.78570226E-02	-2.03757964E+00	+7.34762465E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
39.750000	-3.30876372E-02	+7.14372904E-02	-1.56518251E+00	-4.35166083E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
40.500000	+4.79260838E-02	+8.18553971E-02	-2.69032876E+00	-8.08717385E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
41.250000	+3.53081352E-02	+6.63814532E-02	-2.77825859E+00	+6.04085997E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
42.000000	-2.55155620E-02	+5.84501340E-02	-1.78419976E+00	+1.36721543E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
42.750000	+3.70507286E-02	+7.51971451E-02	-2.57317628E+00	-1.16503281E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
43.500000	+6.46151858E-02	+7.92420393E-02	-3.53174898E+00	+5.17986214E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
44.250000	-2.03739081E-02	+6.25904540E-02	-1.79619696E+00	+9.91260030E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
45.000000	-5.10300030E-03	+5.95962211E-02	-2.04485893E+00	-9.21864004E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
45.750000	+5.11589550E-02	+7.19727323E-02	-3.17899296E+00	+2.09663078E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
46.500000	-1.56440403E-02	+7.29658770E-02	-1.73036431E+00	+1.08547173E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
47.250000	-4.09187580E-02	+6.51219151E-02	-1.55078537E+00	-7.90388630E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
48.000000	+3.58802154E-02	+6.29565704E-02	-2.91594726E+00	-4.43869903E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
48.750000	+9.06550054E-03	+6.35555373E-02	-2.21659022E+00	+9.32666590E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
49.500000	-4.12196349E-02	+6.84706413E-02	-1.51694737E+00	-1.45800999E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
50.250000	+3.16777642E-02	+7.54638624E-02	-2.43529172E+00	-1.19314900E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
51.000000	+5.04828572E-02	+6.88018288E-02	-3.30667087E+00	+3.87585413E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
51.750000	-2.23729608E-02	+5.59385416E-02	-1.85391360E+00	+6.30118624E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
52.500000	+2.00159709E-02	+6.71556533E-02	-2.36149294E+00	-1.33564541E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
53.250000	+7.48062671E-02	+8.53678840E-02	-3.85738172E+00	+2.90490119E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
54.000000	+3.79050549E-04	+7.32616805E-02	-1.92575776E+00	+1.26686833E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
54.750000	-1.70446309E-02	+5.35905876E-02	-1.95707923E+00	-9.45710496E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
55.500000	+4.88590053E-02	+6.65010436E-02	-3.34432350E+00	+1.15852948E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
56.250000	+7.51952228E-04	+8.47932475E-02	-1.78329981E+00	+1.29016099E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
57.000000	-4.95709186E-02	+7.26128348E-02	-1.40908201E+00	-4.72846194E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
57.750000	+1.59458047E-02	+5.72944226E-02	-2.49256910E+00	-5.32386569E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
58.500000	+1.01284782E-02	+6.51071999E-02	-2.20766187E+00	+7.88418188E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
59.250000	-6.06704727E-02	+7.42474050E-02	-1.30994182E+00	+2.16364153E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
60.000000	-6.50941832E-03	+6.95482969E-02	-1.88311564E+00	-1.04926314E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
60.750000	+3.72827964E-02	+6.52427026E-02	-2.88383653E+00	+1.48205971E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
61.500000	-3.12733098E-02	+6.37195206E-02	-1.66080668E+00	+6.97628181E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
62.250000	-1.60136565E-02	+6.36022446E-02	-1.83739426E+00	-1.26793240E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
63.000000	+5.62610391E-02	+7.04420361E-02	-3.56270528E+00	-6.55261575E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
63.750000	+1.51574071E-03	+7.36785351E-02	-1.93568350E+00	+1.27916095E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
64.500000	-3.39068753E-02	+6.26994526E-02	-1.64396385E+00	-6.82161814E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
65.250000	+3.46166554E-02	+6.05539500E-02	-2.95892622E+00	-2.48229089E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
66.000000	+9.75976190E-03	+7.63328632E-02	-2.01630749E+00	+1.10711596E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
66.750000	-5.89815179E-02	+7.75227423E-02	-1.29825227E+00	-3.72912967E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
67.500000	-2.38004246E-03	+6.05713995E-02	-2.07224443E+00	-6.93911181E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
68.250000	+1.49670555E-02	+6.31733234E-02	-2.33911905E+00	+5.71053078E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
69.000000	-6.71160599E-02	+8.11403514E-02	-1.21566482E+00	+5.71105160E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
69.750000	-3.85980070E-02	+7.49410387E-02	-1.48246131E+00	-1.09202258E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
70.500000	+2.92574298E-02	+5.80728138E-02	-2.85369869E+00	-1.29254967E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
71.250000	-2.85095677E-02	+6.50187583E-02	-1.67634376E+00	+9.47635983E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
72.000000	-4.08265482E-02	+7.85596245E-02	-1.43224471E+00	-7.63387818E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
72.750000	+4.05922660E-02	+7.03527840E-02	-2.82142548E+00	-6.10855554E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
73.500000	+1.20428506E-02	+5.97976731E-02	-2.34852804E+00	+8.37338668E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
74.250000	-4.05546538E-02	+6.39457168E-02	-1.56541748E+00	+1.25095616E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
18.750000	+3.43810531E-02	+5.97098917E-02	-2.98266449E+00	+2.80541434E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
19.125000	+6.90103864E-04	+6.14021854E-02	-2.10846538E+00	+1.85698087E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
19.500000	-3.67209926E-02	+6.52490700E-02	-1.58992883E+00	+8.32429688E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
19.875000	-4.46873868E-02	+6.86608681E-02	-1.48414312E+00	-2.34937982E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
20.250000	-1.53174897E-02	+7.01790394E-02	-1.76613232E+00	-1.33547629E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
20.625000	+2.84792306E-02	+7.01107585E-02	-2.48575034E+00	-2.03948213E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
21.000000	+5.11151451E-02	+6.96353850E-02	-3.29574392E+00	-2.12131666E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
21.375000	+3.37119486E-02	+6.92199838E-02	-2.64484908E+00	+1.90663286E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
21.750000	-9.34793332E-03	+6.80406158E-02	-1.86576927E+00	+1.47777576E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
22.125000	-4.23504197E-02	+6.52140984E-02	-1.53651726E+00	+3.36818134E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
22.500000	-3.81058896E-02	+6.15230246E-02	-1.61315567E+00	-7.21703028E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
22.875000	-3.01716165E-03	+5.95858611E-02	-2.07779453E+00	-1.52310101E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
23.250000	+3.01393789E-02	+6.19285808E-02	-2.75548143E+00	-6.62994630E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
23.625000	+3.05302171E-02	+6.86055861E-02	-2.57504051E+00	+1.26259473E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
24.000000	-5.37764366E-03	+7.65693579E-02	-1.80853538E+00	+1.65790485E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
24.375000	-5.08281133E-02	+8.11975379E-02	-1.33161187E+00	+8.04666951E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
24.750000	-7.08825648E-02	+7.89581651E-02	-1.20503517E+00	-1.30816127E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
25.125000	-4.96096584E-02	+7.00778364E-02	-1.42972396E+00	-1.10567626E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
25.500000	-5.99598389E-03	+5.93905106E-02	-2.03429237E+00	-1.75840011E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
25.875000	+2.17553524E-02	+5.37664952E-02	-2.74852404E+00	-3.95641825E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
26.250000	+8.78401755E-03	+5.73821140E-02	-2.33102374E+00	+1.56176308E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
26.625000	-3.46846244E-02	+6.85915154E-02	-1.57720173E+00	+1.53305298E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
27.000000	-7.25636893E-02	+8.08862059E-02	-1.18123400E+00	+5.96074106E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
27.375000	-7.45204295E-02	+8.69725949E-02	-1.13014615E+00	-3.10171197E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
27.750000	-3.83448804E-02	+8.32561813E-02	-1.41386240E+00	-1.22938300E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
28.125000	+7.83087840E-03	+7.20579437E-02	-2.05218340E+00	-1.79717447E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
28.500000	+2.85143470E-02	+6.01051126E-02	-2.76174325E+00	-4.94978967E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
28.875000	+9.98633874E-03	+5.42954565E-02	-2.42341762E+00	+1.33149034E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
29.250000	-2.81957481E-02	+5.75582412E-02	-1.76312549E+00	+1.29036911E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
29.625000	-4.94395548E-02	+6.71858709E-02	-1.45564079E+00	+3.19778460E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
30.000000	-3.22347049E-02	+7.67618692E-02	-1.52329165E+00	-6.92827767E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
30.375000	+1.12580961E-02	+8.06206036E-02	-1.97526161E+00	-1.65785564E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
30.750000	+4.59942238E-02	+7.74293118E-02	-2.76668338E+00	-1.36459806E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
31.125000	+4.52804778E-02	+7.02061413E-02	-2.99871016E+00	+6.67029557E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
31.500000	+1.16543788E-02	+6.34961847E-02	-2.26641121E+00	+1.65723952E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
31.875000	-2.59269666E-02	+6.04592018E-02	-1.75578052E+00	+8.26494373E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
32.250000	-3.48804684E-02	+6.14772661E-02	-1.64654043E+00	-2.64902027E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
32.625000	-6.23837190E-03	+6.45823085E-02	-1.95445704E+00	-1.48084066E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
33.000000	+3.55910513E-02	+6.73265908E-02	-2.75717092E+00	-2.09439119E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
33.375000	+5.38999488E-02	+6.86221651E-02	-3.52525043E+00	+2.07794316E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
33.750000	+3.19433116E-02	+6.90309202E-02	-2.60132519E+00	+2.30842158E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
34.125000	-1.36104584E-02	+6.95418404E-02	-1.79393425E+00	+1.52652772E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
34.500000	-4.64166884E-02	+7.01168017E-02	-1.45642940E+00	+3.89084653E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
34.875000	-4.18592397E-02	+6.94694886E-02	-1.50212076E+00	-6.31376414E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
35.250000	-5.97790552E-03	+6.65989727E-02	-1.92996171E+00	-1.62783244E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
35.625000	+2.96484139E-02	+6.24872884E-02	-2.72299509E+00	-1.34450414E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
36.000000	+3.34358975E-02	+5.99126818E-02	-2.93833981E+00	+8.30594875E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
36.375000	+1.14793037E-04	+6.13400114E-02	-2.10004893E+00	+1.90737953E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
36.750000	-4.38319084E-02	+6.68657774E-02	-1.50780516E+00	+1.05525407E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
37.125000	-6.13031577E-02	+7.37947455E-02	-1.30860837E+00	+7.12880526E-03	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
9.375000	+4.20780425E-03	+6.75163903E-02	-2.06658714E+00	+1.46749940E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
9.562500	-1.48901074E-02	+6.40762722E-02	-1.84558591E+00	+8.89847020E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
9.750000	-2.73896455E-02	+6.09963551E-02	-1.73289451E+00	+3.28400826E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
9.937500	-3.04441817E-02	+5.88710907E-02	-1.72243560E+00	-2.21341523E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
10.125000	-2.31997325E-02	+5.81461748E-02	-1.81589758E+00	-8.02161343E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
10.312500	-7.07884512E-03	+5.90339297E-02	-2.02324610E+00	-1.45783034E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
10.500000	+1.43896687E-02	+6.14779490E-02	-2.36258396E+00	-2.21467371E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
10.687500	+3.63485874E-02	+6.51625290E-02	-2.85374874E+00	-2.92340814E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
10.875000	+5.38254658E-02	+6.95582404E-02	-3.45886201E+00	-2.54842959E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
11.062500	+6.29156496E-02	+7.39962765E-02	-3.80940984E+00	+7.61861686E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
11.250000	+6.15755015E-02	+7.77642410E-02	-3.43029220E+00	+2.67552870E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
11.437500	+4.99966306E-02	+8.02171614E-02	-2.80608658E+00	+3.02156808E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
11.625000	+3.06249844E-02	+8.08947559E-02	-2.29720417E+00	+2.31167479E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
11.812500	+7.71449030E-03	+7.96233563E-02	-1.93920853E+00	+1.56084422E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
12.000000	-1.36910940E-02	+7.65712635E-02	-1.71188759E+00	+9.14424342E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
12.187500	-2.90865834E-02	+7.22359365E-02	-1.59629940E+00	+3.50670209E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
12.375000	-3.55846274E-02	+6.73631497E-02	-1.58038626E+00	-1.66169508E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
12.562500	-3.23868297E-02	+6.28146162E-02	-1.65861297E+00	-6.67346569E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
12.750000	-2.07459204E-02	+5.94094497E-02	-1.83064122E+00	-1.16773305E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
12.937500	-3.67092868E-03	+5.77711695E-02	-2.09651286E+00	-1.62291120E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
13.125000	+1.45977883E-02	+5.82116566E-02	-2.43923292E+00	-1.80542455E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
13.312500	+2.94535020E-02	+6.06735680E-02	-2.77354707E+00	-1.20772437E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
13.500000	+3.70110637E-02	+6.47400566E-02	-2.89212956E+00	+2.80108996E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
13.687500	+3.50316703E-02	+6.97095463E-02	-2.66850619E+00	+1.64210076E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
13.875000	+2.33923230E-02	+7.47218583E-02	-2.27634177E+00	+2.04986353E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
14.062500	+4.11344364E-03	+7.89121603E-02	-1.89980737E+00	+1.79250954E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
14.250000	-1.89653120E-02	+8.15648098E-02	-1.60415070E+00	+1.32983876E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
14.437500	-4.09219900E-02	+8.22387416E-02	-1.40111784E+00	+8.40232912E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
14.625000	-5.69248696E-02	+8.08394978E-02	-1.28906335E+00	+3.63448750E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
14.812500	-6.35195045E-02	+7.76249046E-02	-1.26482455E+00	-1.01078308E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
15.000000	-5.94912184E-02	+7.31490052E-02	-1.32696772E+00	-5.65360738E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
15.187500	-4.60187907E-02	+6.81608801E-02	-1.47683483E+00	-1.04159963E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
15.375000	-2.62731751E-02	+6.34779456E-02	-1.71756758E+00	-1.51937585E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
15.562500	-4.73334585E-03	+5.98532777E-02	-2.04660078E+00	-1.89148782E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
15.750000	+1.36993740E-02	+5.78555403E-02	-2.42687552E+00	-1.79058190E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
15.937500	+2.47756887E-02	+5.77767299E-02	-2.71806899E+00	-7.24917435E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
16.125000	+2.59347609E-02	+5.95805714E-02	-2.69871955E+00	+8.85113862E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
16.312500	+1.69131661E-02	+6.29046758E-02	-2.38615129E+00	+1.85290669E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
16.500000	-2.81021780E-04	+6.71246087E-02	-2.00387955E+00	+1.88842250E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
16.687500	-2.19019811E-02	+7.14722349E-02	-1.67799285E+00	+1.50325863E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
16.875000	-4.32622515E-02	+7.51829642E-02	-1.44015756E+00	+1.02806042E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
17.062500	-5.96570702E-02	+7.76387547E-02	-1.29247019E+00	+5.54419219E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
17.250000	-6.73415179E-02	+7.84762601E-02	-1.23225035E+00	+9.01616443E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
17.437500	-6.43792027E-02	+7.76380460E-02	-1.25865958E+00	-3.79574993E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
17.625000	-5.11122556E-02	+7.53592617E-02	-1.37459098E+00	-8.76762339E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
17.812500	-3.01243716E-02	+7.20992358E-02	-1.58744546E+00	-1.42297501E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
18.000000	-5.73469388E-03	+6.84384021E-02	-1.90820660E+00	-2.01211316E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
18.187500	+1.68955711E-02	+6.49637409E-02	-2.34198789E+00	-2.48319570E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
18.375000	+3.29360906E-02	+6.21663107E-02	-2.83940499E+00	-2.17187442E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
18.562500	+3.90829203E-02	+6.03714263E-02	-3.15644080E+00	-1.20984085E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.687500	-4.11282126E-02	+7.42079065E-02	-1.46675746E+00	+5.90598485E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.781250	-4.69674933E-02	+7.35689040E-02	-1.42265634E+00	+3.50225394E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.875000	-5.03750832E-02	+7.27890524E-02	-1.40109020E+00	+1.12439781E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.968750	-5.11901462E-02	+7.19144313E-02	-1.40157388E+00	-1.21921203E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.062500	-4.93915254E-02	+7.09889886E-02	-1.42395042E+00	-3.56235610E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.156250	-4.50980873E-02	+7.00524211E-02	-1.46836806E+00	-5.93582196E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.250000	-3.85625758E-02	+6.91386552E-02	-1.53524708E+00	-8.36586861E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.343750	-3.01584517E-02	+6.82749313E-02	-1.62522809E+00	-1.08709781E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.437500	-2.03597229E-02	+6.74814364E-02	-1.73907792E+00	-1.34544799E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.531250	-9.71466943E-03	+6.67713909E-02	-1.87749959E+00	-1.60882400E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.625000	+1.18473220E-03	+6.61514871E-02	-2.04073242E+00	-1.86781398E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.718750	+1.17353600E-02	+6.56225823E-02	-2.22771471E+00	-2.09953442E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.812500	+2.13551937E-02	+6.51805680E-02	-2.43439513E+00	-2.25547765E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.906250	+2.95135303E-02	+6.48173557E-02	-2.65061677E+00	-2.24584860E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.000000	+3.57581787E-02	+6.45219415E-02	-2.85549174E+00	-1.93915221E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.093750	+3.97391775E-02	+6.42815297E-02	-3.01420781E+00	-1.22660012E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.187500	+4.12286417E-02	+6.40827029E-02	-3.08547926E+00	-1.69037898E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.281250	+4.01359328E-02	+6.39126226E-02	-3.04590242E+00	+9.36987826E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.375000	+3.65167448E-02	+6.37602201E-02	-2.90979405E+00	+1.75521426E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.468750	+3.05743559E-02	+6.36173100E-02	-2.71679974E+00	+2.15761739E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.562500	+2.26515563E-02	+6.34795234E-02	-2.50524078E+00	+2.22344320E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.656250	+1.32127254E-02	+6.33469527E-02	-2.29990414E+00	+2.08931136E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.750000	+2.81691808E-03	+6.32244135E-02	-2.11349490E+00	+1.85865812E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.843750	-7.91583358E-03	+6.31212718E-02	-1.95140575E+00	+1.59026016E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.937500	-1.83419669E-02	+6.30508458E-02	-1.81532113E+00	+1.31273906E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.031250	-2.78324717E-02	+6.30294422E-02	-1.70526717E+00	+1.03819929E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.125000	-3.58090684E-02	+6.30751189E-02	-1.62065876E+00	+7.70443414E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.218750	-4.17767955E-02	+6.32062710E-02	-1.56080903E+00	+5.09278272E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.312500	-4.53520104E-02	+6.34401217E-02	-1.52516908E+00	+2.52660939E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.406250	-4.62850319E-02	+6.37911833E-02	-1.51343511E+00	-2.25454569E-03	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.500000	-4.44764041E-02	+6.42697482E-02	-1.52559181E+00	-2.58620884E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.593750	-3.99853277E-02	+6.48804868E-02	-1.56192652E+00	-5.19676508E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.687500	-3.30286256E-02	+6.56212473E-02	-1.62303115E+00	-7.88644450E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.781250	-2.39690522E-02	+6.64821715E-02	-1.70979736E+00	-1.06861844E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.875000	-1.32929067E-02	+6.74452258E-02	-1.82339711E+00	-1.36223952E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.968750	-1.57850297E-03	+6.84842164E-02	-1.96521727E+00	-1.67076834E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.062500	+1.05414442E-02	+6.95653133E-02	-2.13666618E+00	-1.99168581E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.156250	+2.24195876E-02	+7.06480688E-02	-2.33865836E+00	-2.31291272E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.250000	+3.34320367E-02	+7.16869034E-02	-2.57033731E+00	-2.59980082E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.343750	+4.30119254E-02	+7.26330296E-02	-2.82612101E+00	-2.76949167E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.437500	+5.06770929E-02	+7.34367855E-02	-3.08961700E+00	-2.65706805E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.531250	+5.60518552E-02	+7.40503265E-02	-3.32432127E+00	-2.03265213E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.625000	+5.88835522E-02	+7.44305698E-02	-3.47073927E+00	-8.01250998E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.718750	+5.90544178E-02	+7.45422124E-02	-3.47455583E+00	+7.13373300E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.812500	+5.65885417E-02	+7.43605796E-02	-3.33698178E+00	+1.92531223E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.906250	+5.16528029E-02	+7.38740366E-02	-3.11355979E+00	+2.52545310E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
9.000000	+4.45502204E-02	+7.30857161E-02	-2.86345932E+00	+2.61887812E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
9.093750	+3.57045789E-02	+7.20143890E-02	-2.62252014E+00	+2.43627543E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
9.187500	+2.56363942E-02	+7.06943883E-02	-2.40665768E+00	+2.14069638E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
9.281250	+1.49318691E-02	+6.91745748E-02	-2.22113957E+00	+1.81702327E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.343750	-2.50135696E-02	+6.73672637E-02	-1.68868857E+00	+3.05204503E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.390625	-2.73832257E-02	+6.60321719E-02	-1.67755191E+00	+1.69959797E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.437500	-2.91181608E-02	+6.47464334E-02	-1.67275484E+00	+3.49159888E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.484375	-3.02003140E-02	+6.35213681E-02	-1.67427854E+00	-1.00023286E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.531250	-3.06209824E-02	+6.23675403E-02	-1.68213203E+00	-2.35429929E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.578125	-3.03810960E-02	+6.12946642E-02	-1.69635009E+00	-3.71833562E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.625000	-2.94913284E-02	+6.03115184E-02	-1.71699142E+00	-5.09726221E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.671875	-2.79720245E-02	+5.94258684E-02	-1.74413693E+00	-6.49563855E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.718750	-2.58529420E-02	+5.86443988E-02	-1.77788803E+00	-7.91763007E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.765625	-2.31728066E-02	+5.79726570E-02	-1.81836471E+00	-9.36690136E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.812500	-1.99786922E-02	+5.74150065E-02	-1.86570273E+00	-1.08463989E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.859375	-1.63252445E-02	+5.69745937E-02	-1.92004970E+00	-1.23579675E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.906250	-1.22737735E-02	+5.66533262E-02	-1.98155868E+00	-1.39017170E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.953125	-7.89124165E-03	+5.64518649E-02	-2.05037829E+00	-1.54750170E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.000000	-3.24918157E-03	+5.63696288E-02	-2.12663696E+00	-1.70709351E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.046875	+1.57742886E-03	+5.64048134E-02	-2.21041831E+00	-1.86758567E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.093750	+6.51130483E-03	+5.65544221E-02	-2.30172312E+00	-2.02659126E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.140625	+1.14739839E-02	+5.68143108E-02	-2.40041124E+00	-2.18017289E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.187500	+1.63869276E-02	+5.71792453E-02	-2.50611433E+00	-2.32209383E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.234375	+2.11725849E-02	+5.76429699E-02	-2.61810754E+00	-2.44280289E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.281250	+2.57554088E-02	+5.81982886E-02	-2.73512710E+00	-2.52818018E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.328125	+3.00628262E-02	+5.88371561E-02	-2.85512443E+00	-2.55826807E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.375000	+3.40261620E-02	+5.95507792E-02	-2.97496473E+00	-2.50663794E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.421875	+3.75815192E-02	+6.03297270E-02	-3.09012174E+00	-2.34174917E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.468750	+4.06706176E-02	+6.11640484E-02	-3.19450372E+00	-2.03235705E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.515625	+4.32415919E-02	+6.20433972E-02	-3.28065521E+00	-1.55862193E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.562500	+4.52497442E-02	+6.29571610E-02	-3.34062452E+00	-9.27278454E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.609375	+4.66582437E-02	+6.38945939E-02	-3.36758757E+00	-1.83015318E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.656250	+4.74387604E-02	+6.48449504E-02	-3.35778221E+00	+5.95273328E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.703125	+4.75720151E-02	+6.57976189E-02	-3.31178069E+00	+1.31722082E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.750000	+4.70482257E-02	+6.67422517E-02	-3.23429276E+00	+1.91093043E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.796875	+4.58674263E-02	+6.76688906E-02	-3.13263096E+00	+2.34152742E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.843750	+4.40396378E-02	+6.85680846E-02	-3.01477456E+00	+2.61031322E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.890625	+4.15848694E-02	+6.94309994E-02	-2.88791410E+00	+2.74139743E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.937500	+3.85329360E-02	+7.02495152E-02	-2.75776855E+00	+2.76705386E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.984375	+3.49230824E-02	+7.10163119E-02	-2.62850280E+00	+2.71804534E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.031250	+3.08034125E-02	+7.17249412E-02	-2.50295180E+00	+2.61940870E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.078125	+2.62301317E-02	+7.23698831E-02	-2.38293323E+00	+2.48974930E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.125000	+2.12666176E-02	+7.29465884E-02	-2.26953780E+00	+2.34211859E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.171875	+1.59823425E-02	+7.34515041E-02	-2.16335962E+00	+2.18531250E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.218750	+1.04516777E-02	+7.38820840E-02	-2.06466476E+00	+2.02507171E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.265625	+4.75261457E-03	+7.42367845E-02	-1.97350914E+00	+1.86502540E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.312500	-1.03456201E-03	+7.45150439E-02	-1.88981863E+00	+1.70737701E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.359375	-6.82860986E-03	+7.47172493E-02	-1.81344255E+00	+1.55338135E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.406250	-1.25486420E-02	+7.48446888E-02	-1.74418912E+00	+1.40366834E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.453125	-1.81153850E-02	+7.48994928E-02	-1.68184864E+00	+1.25845952E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.500000	-2.34523580E-02	+7.48845632E-02	-1.62620854E+00	+1.11771159E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.546875	-2.84869553E-02	+7.48034943E-02	-1.57706318E+00	+9.81211056E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.593750	-3.31514201E-02	+7.46604852E-02	-1.53422001E+00	+8.48636675E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.640625	-3.73837040E-02	+7.44602472E-02	-1.49750349E+00	+7.17934679E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.171875	+7.66118165E-02	+8.22352799E-02	-4.48766037E+00	+1.94903533E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.195312	+7.69804492E-02	+8.26969450E-02	-4.47125209E+00	+1.20526910E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.218750	+7.71754870E-02	+8.31258054E-02	-4.43116338E+00	+2.15759995E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.242188	+7.71960435E-02	+8.35209389E-02	-4.37011460E+00	+2.97162998E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.265625	+7.70418416E-02	+8.38815143E-02	-4.29186822E+00	+3.61712086E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.289062	+7.67132167E-02	+8.42067921E-02	-4.20056206E+00	+4.08977103E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.312500	+7.62111160E-02	+8.44961263E-02	-4.10016021E+00	+4.40419711E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.335938	+7.55370960E-02	+8.47489651E-02	-3.99411532E+00	+4.58514519E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.359375	+7.46933163E-02	+8.49648523E-02	-3.88523153E+00	+4.66022589E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.382812	+7.36825313E-02	+8.51434271E-02	-3.77566723E+00	+4.65533790E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.406250	+7.25080780E-02	+8.52844246E-02	-3.66701256E+00	+4.59249996E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.429688	+7.11738621E-02	+8.53876761E-02	-3.56039379E+00	+4.48929496E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.453125	+6.96843410E-02	+8.54531085E-02	-3.45657686E+00	+4.35917782E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.476562	+6.80445045E-02	+8.54807439E-02	-3.35605733E+00	+4.21213429E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.500000	+6.62598528E-02	+8.54706992E-02	-3.25913306E+00	+4.05540307E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.523438	+6.43363732E-02	+8.54231845E-02	-3.16596031E+00	+3.89412783E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.546875	+6.22805139E-02	+8.53385023E-02	-3.07659582E+00	+3.73189362E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.570312	+6.00991573E-02	+8.52170462E-02	-2.99102780E+00	+3.57114561E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.593750	+5.77995907E-02	+8.50592990E-02	-2.90919837E+00	+3.41350569E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.617188	+5.53894770E-02	+8.48658309E-02	-2.83101972E+00	+3.26000695E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.640625	+5.28768235E-02	+8.46372973E-02	-2.75638555E+00	+3.11126504E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.664062	+5.02699509E-02	+8.43744368E-02	-2.68517917E+00	+2.96760232E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.687500	+4.75774608E-02	+8.40780685E-02	-2.61727919E+00	+2.82913730E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.710938	+4.48082041E-02	+8.37490895E-02	-2.55256336E+00	+2.69584861E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.734375	+4.19712485E-02	+8.33884718E-02	-2.49091128E+00	+2.56762080E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.757812	+3.90758467E-02	+8.29972595E-02	-2.43220614E+00	+2.44427683E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.781250	+3.61314041E-02	+8.25765655E-02	-2.37633581E+00	+2.32560105E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.804688	+3.31474476E-02	+8.21275681E-02	-2.32319359E+00	+2.21135542E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.828125	+3.01335946E-02	+8.16515078E-02	-2.27267852E+00	+2.10129081E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.851562	+2.70995224E-02	+8.11496832E-02	-2.22469558E+00	+1.99515478E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.875000	+2.40549384E-02	+8.06234476E-02	-2.17915564E+00	+1.89269688E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.898438	+2.10095504E-02	+8.00742050E-02	-2.13597541E+00	+1.79367218E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.921875	+1.79730383E-02	+7.95034063E-02	-2.09507726E+00	+1.69784350E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.945312	+1.49550257E-02	+7.89125448E-02	-2.05638900E+00	+1.60498280E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.968750	+1.19650518E-02	+7.83031529E-02	-2.01984369E+00	+1.51487186E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.992188	+9.01254473E-03	+7.76767970E-02	-1.98537938E+00	+1.42730266E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.015625	+6.10679431E-03	+7.70350740E-02	-1.95293888E+00	+1.34207733E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.039062	+3.25692566E-03	+7.63796067E-02	-1.92246951E+00	+1.25900798E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.062500	+4.71873004E-04	+7.57120397E-02	-1.89392288E+00	+1.17791638E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.085938	-2.23964634E-03	+7.50340350E-02	-1.86725468E+00	+1.09863360E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.109375	-4.86915773E-03	+7.43472678E-02	-1.84242443E+00	+1.02099954E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.132812	-7.40845479E-03	+7.36534222E-02	-1.81939532E+00	+9.44862509E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.156250	-9.84962482E-03	+7.29541873E-02	-1.79813400E+00	+8.70078748E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.179688	-1.21850741E-02	+7.22512524E-02	-1.77861038E+00	+7.96512001E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.203125	-1.44075530E-02	+7.15463035E-02	-1.76079750E+00	+7.24033066E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.226562	-1.65101805E-02	+7.08410189E-02	-1.74467133E+00	+6.52519380E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.250000	-1.84864691E-02	+7.01370652E-02	-1.73021065E+00	+5.81854613E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.273438	-2.03303482E-02	+6.94360933E-02	-1.71739690E+00	+5.11928286E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.296875	-2.20361881E-02	+6.87397348E-02	-1.70621401E+00	+4.42635395E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.320312	-2.35988224E-02	+6.80495979E-02	-1.69664836E+00	+3.73633634E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01


==> anc/otoc_to_plot_bosonic_M800_L1.1225_n150_beta5.0000.dat <==
300.000000	+4.88768034E-03	+1.93485265E-02	-3.54316337E+00	+2.04581883E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
306.000000	+1.21368772E-03	+2.05295373E-02	-3.25368212E+00	+7.60355611E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
312.000000	-1.30815835E-02	+2.29311097E-02	-2.63073663E+00	-1.37665734E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
318.000000	+1.90650054E-02	+2.27672422E-02	-4.90567093E+00	+1.24745649E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
324.000000	-1.93111414E-02	+2.25168700E-02	-2.48104185E+00	-6.46686802E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
330.000000	+2.13440463E-02	+2.30479348E-02	-5.68169509E+00	-1.73899172E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
336.000000	-1.28064481E-02	+2.11434970E-02	-2.68972086E+00	+1.79730048E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
342.000000	+4.65595320E-03	+1.93828213E-02	-3.52493451E+00	-5.35746679E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
348.000000	+2.79953557E-03	+2.06493163E-02	-3.33261688E+00	+7.89882030E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
354.000000	-1.52471055E-02	+2.27508374E-02	-2.57707608E+00	-1.27640062E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
360.000000	+1.83561098E-02	+2.22147332E-02	-4.86429762E+00	+1.14529931E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
366.000000	-2.07451020E-02	+2.28510086E-02	-2.43964016E+00	-4.03297979E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
372.000000	+2.12109351E-02	+2.35891565E-02	-5.34825520E+00	-2.55645577E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
378.000000	-1.13520137E-02	+2.07267181E-02	-2.74641485E+00	+1.52904306E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
384.000000	+4.56952041E-03	+1.94671866E-02	-3.51340353E+00	-5.56836278E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
390.000000	+4.72258109E-03	+2.11670587E-02	-3.41461838E+00	+7.76841538E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
396.000000	-1.58609730E-02	+2.19808310E-02	-2.58119368E+00	-1.26524685E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
402.000000	+1.82607392E-02	+2.18634750E-02	-4.93291460E+00	+1.61272667E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
408.000000	-2.23109454E-02	+2.36109311E-02	-2.38766648E+00	-2.74708402E-03	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
414.000000	+1.98896522E-02	+2.33755600E-02	-4.96587961E+00	-3.35002994E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
420.000000	-1.00845801E-02	+2.06361607E-02	-2.78967008E+00	+1.24569872E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
426.000000	+4.40849720E-03	+1.99508224E-02	-3.47104114E+00	-6.54799648E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
432.000000	+7.08837088E-03	+2.10900666E-02	-3.57542965E+00	+7.27605294E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
438.000000	-1.57289150E-02	+2.14853929E-02	-2.59791479E+00	-1.18785248E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
444.000000	+1.83275077E-02	+2.16936099E-02	-5.00085263E+00	+1.93921387E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
450.000000	-2.29541197E-02	+2.40107080E-02	-2.36520912E+00	+3.99270501E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
456.000000	+1.79102617E-02	+2.33453734E-02	-4.52172803E+00	-3.67226202E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
462.000000	-9.77476580E-03	+2.04519914E-02	-2.80588057E+00	+9.58326266E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
468.000000	+3.36464311E-03	+2.05296287E-02	-3.37173651E+00	-7.60880801E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
474.000000	+9.01189107E-03	+2.11417558E-02	-3.71893753E+00	+6.15788018E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
480.000000	-1.53593627E-02	+2.05794271E-02	-2.63279089E+00	-1.11558208E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
486.000000	+1.88045111E-02	+2.19848001E-02	-5.05763603E+00	+2.28646432E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
492.000000	-2.29264220E-02	+2.43585688E-02	-2.35841517E+00	+6.60916489E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
498.000000	+1.57046943E-02	+2.27338869E-02	-4.26453624E+00	-3.74647977E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
504.000000	-9.22773303E-03	+2.09352473E-02	-2.80799274E+00	+8.31852138E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
510.000000	+1.96181049E-03	+2.10352054E-02	-3.26631367E+00	-9.07884646E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
516.000000	+1.05222725E-02	+2.06690258E-02	-3.89745432E+00	+4.98824663E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
522.000000	-1.44104671E-02	+2.02945417E-02	-2.66772408E+00	-1.20629573E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
528.000000	+1.97642835E-02	+2.21502372E-02	-5.34500920E+00	+2.33731623E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
534.000000	-2.16325576E-02	+2.43086263E-02	-2.38724613E+00	+1.09591902E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
540.000000	+1.36260287E-02	+2.25140258E-02	-4.02990637E+00	-3.45382536E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
546.000000	-9.09309840E-03	+2.12601312E-02	-2.80170517E+00	+7.57805256E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
552.000000	-5.11808522E-04	+2.15548552E-02	-3.12054006E+00	-9.85350441E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
558.000000	+1.09706750E-02	+2.02750284E-02	-3.98412570E+00	+3.66242112E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
564.000000	-1.44051727E-02	+1.98404439E-02	-2.68104952E+00	-1.14668828E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
570.000000	+2.03386415E-02	+2.26887381E-02	-5.36015163E+00	+1.86283764E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
576.000000	-1.89105288E-02	+2.39134883E-02	-2.45750901E+00	+1.20175581E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
582.000000	+1.21776228E-02	+2.21175871E-02	-3.91804466E+00	-2.82502749E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
588.000000	-8.31612970E-03	+2.21951302E-02	-2.79651231E+00	+7.58185089E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
594.000000	-3.11172780E-03	+2.15779571E-02	-3.00822256E+00	-1.46388593E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
150.000000	+1.24919983E-02	+2.42560350E-02	-3.74956096E+00	+6.12185254E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
153.000000	-1.60830139E-02	+2.39934888E-02	-2.52381790E+00	+2.04976780E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
156.000000	-1.74865815E-02	+2.27552816E-02	-2.51970027E+00	-1.70590441E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
159.000000	+6.96835645E-03	+2.13686350E-02	-3.54736055E+00	-3.55098063E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
162.000000	+1.57998962E-02	+2.05793173E-02	-4.65028865E+00	+6.99613519E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
165.000000	-1.37386392E-03	+2.05377248E-02	-3.12759244E+00	+3.43729544E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
168.000000	-1.67304446E-02	+2.08580013E-02	-2.58791139E+00	+5.87271121E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
171.000000	-1.00878388E-02	+2.10797375E-02	-2.77522976E+00	-1.90948468E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
174.000000	+8.96934627E-03	+2.09226285E-02	-3.73360219E+00	-3.07964092E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
177.000000	+1.55869901E-02	+2.04985607E-02	-4.62301432E+00	+9.46444678E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
180.000000	-7.82729471E-04	+2.03088253E-02	-3.16573539E+00	+3.42600568E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
183.000000	-1.74138033E-02	+2.09531765E-02	-2.56741091E+00	+4.43035044E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
186.000000	-5.06637224E-03	+2.24475940E-02	-2.89991436E+00	-3.98268974E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
189.000000	+2.04524412E-02	+2.39693533E-02	-4.95702475E+00	-1.94508232E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
192.000000	+1.58786776E-02	+2.44433368E-02	-4.06696375E+00	+3.89756740E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
195.000000	-1.28732766E-02	+2.35833697E-02	-2.61848431E+00	+2.56749516E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
198.000000	-1.78023177E-02	+2.21681730E-02	-2.52646665E+00	-1.45266446E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
201.000000	+6.01569492E-03	+2.12648654E-02	-3.49008299E+00	-3.73652218E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
204.000000	+1.69474013E-02	+2.11944663E-02	-4.76837996E+00	+5.54888841E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
207.000000	+1.63372075E-04	+2.14367922E-02	-3.15714969E+00	+3.66170718E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
210.000000	-1.68554144E-02	+2.13605159E-02	-2.57135565E+00	+7.07738958E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
213.000000	-1.16906910E-02	+2.08373263E-02	-2.73250631E+00	-1.78096420E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
216.000000	+7.06634913E-03	+2.01933853E-02	-3.63993417E+00	-3.08051272E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
219.000000	+1.47501019E-02	+1.98733783E-02	-4.58081394E+00	+7.32059714E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
222.000000	-1.39627187E-04	+2.02272468E-02	-3.20069834E+00	+3.37530905E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
225.000000	-1.74901819E-02	+2.13315266E-02	-2.55562851E+00	+6.67427289E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
228.000000	-7.59657683E-03	+2.28010984E-02	-2.80024197E+00	-3.31520327E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
231.000000	+1.85631134E-02	+2.38745249E-02	-4.54475047E+00	-2.67772780E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
234.000000	+1.78477452E-02	+2.39443343E-02	-4.40687865E+00	+3.05562337E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
237.000000	-1.00943851E-02	+2.31282575E-02	-2.71137645E+00	+3.13651198E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
240.000000	-1.78550185E-02	+2.21752805E-02	-2.52497146E+00	-1.19586809E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
243.000000	+5.51999834E-03	+2.17313351E-02	-3.42889730E+00	-4.39320346E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
246.000000	+1.89104926E-02	+2.17787784E-02	-5.16089353E+00	+2.64891251E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
249.000000	+2.81092539E-03	+2.18148506E-02	-3.26996255E+00	+4.28436930E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
252.000000	-1.60461694E-02	+2.14536510E-02	-2.59027195E+00	+9.36716098E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
255.000000	-1.26383730E-02	+2.06988708E-02	-2.70793289E+00	-1.61770950E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
258.000000	+5.68653628E-03	+1.98931903E-02	-3.56089765E+00	-3.05202849E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
261.000000	+1.41857034E-02	+1.95269448E-02	-4.53914999E+00	+5.41597007E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
264.000000	+3.90377192E-04	+2.00519999E-02	-3.23593945E+00	+3.32623538E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
267.000000	-1.78364687E-02	+2.14625415E-02	-2.54340876E+00	+8.94555605E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
270.000000	-1.05527733E-02	+2.30766714E-02	-2.69920609E+00	-2.62238190E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
273.000000	+1.57449331E-02	+2.38929144E-02	-4.11683790E+00	-3.25772963E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
276.000000	+1.87445764E-02	+2.35070359E-02	-4.65384386E+00	+2.19965594E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
279.000000	-7.97107087E-03	+2.25239604E-02	-2.79704434E+00	+3.56885991E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
282.000000	-1.85459624E-02	+2.19855672E-02	-2.51252792E+00	-8.55933369E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
285.000000	+3.99191138E-03	+2.22389672E-02	-3.31060436E+00	-4.58421805E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
288.000000	+2.00757927E-02	+2.26655116E-02	-5.26305875E+00	-1.24418609E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
291.000000	+5.49046825E-03	+2.24249617E-02	-3.38525552E+00	+4.38681615E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
294.000000	-1.46285743E-02	+2.13757497E-02	-2.63096906E+00	+1.11066554E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
297.000000	-1.28751170E-02	+2.00999555E-02	-2.71885620E+00	-1.69657983E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
75.000000	+9.95892182E-03	+2.18902753E-02	-3.73543842E+00	+1.87218586E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
76.500000	-1.77428122E-02	+2.22168337E-02	-2.52673801E+00	-2.60585307E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
78.000000	+1.49162674E-02	+2.03760762E-02	-4.51719434E+00	-1.09479658E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
79.500000	-1.49753516E-02	+2.36931823E-02	-2.55958191E+00	+4.67579568E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
81.000000	-2.61960812E-03	+1.95817278E-02	-3.11445564E+00	-4.03055474E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
82.500000	+1.26034988E-02	+2.41439663E-02	-3.76874833E+00	+1.49654301E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
84.000000	-1.50335816E-02	+1.97489525E-02	-2.66549273E+00	-4.32925126E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
85.500000	+2.02369487E-02	+2.33859470E-02	-5.06752370E+00	-9.10514547E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
87.000000	-5.90649638E-03	+2.05621533E-02	-2.93864710E+00	+7.17927447E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
88.500000	-4.87299664E-03	+2.22631519E-02	-2.91374136E+00	-3.89106150E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
90.000000	+1.31810158E-02	+2.14180681E-02	-4.10596555E+00	+1.33659400E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
91.500000	-1.87884853E-02	+2.17335105E-02	-2.51276316E+00	-1.51169551E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
93.000000	+1.65448387E-02	+2.17786194E-02	-4.55947420E+00	-2.10229795E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
94.500000	+3.82581687E-04	+2.19493914E-02	-3.14345255E+00	+5.21309319E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
96.000000	-3.42974355E-03	+2.15749077E-02	-2.99554624E+00	-6.18702031E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
97.500000	+1.88466875E-02	+2.22171482E-02	-4.99955864E+00	+1.53934463E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
99.000000	-1.83125231E-02	+2.13681896E-02	-2.53374285E+00	+4.27373642E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
100.500000	+9.71434746E-03	+2.18624183E-02	-3.71743772E+00	-1.73148028E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
102.000000	-1.74907939E-03	+2.18550379E-02	-3.05318694E+00	+3.15780703E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
103.500000	-1.04601649E-02	+2.08678421E-02	-2.77009561E+00	-7.61969558E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
105.000000	+2.06753895E-02	+2.30754945E-02	-5.33909561E+00	+2.94269091E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
106.500000	-1.43956432E-02	+1.98237732E-02	-2.68181488E+00	+6.17546089E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
108.000000	+8.86319769E-03	+2.41677566E-02	-3.48645735E+00	-2.09304544E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
109.500000	+1.12105235E-03	+1.93840967E-02	-3.30972852E+00	+3.43538438E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
111.000000	-1.87278252E-02	+2.41676379E-02	-2.45584203E+00	-4.25837492E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
112.500000	+1.47892474E-02	+1.98797019E-02	-4.58724099E+00	-2.70439593E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
114.000000	-1.66015285E-02	+2.29511805E-02	-2.53697391E+00	+3.74018830E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
115.500000	+5.52459596E-03	+2.11582140E-02	-3.46518450E+00	-3.67921937E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
117.000000	+8.24413774E-03	+2.13606036E-02	-3.64073972E+00	+3.08060441E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
118.500000	-1.67751496E-02	+2.26185116E-02	-2.54100318E+00	-3.15140900E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
120.000000	+1.52384277E-02	+2.03343755E-02	-4.58616242E+00	+1.01664638E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
121.500000	-1.71347898E-02	+2.34788640E-02	-2.51050379E+00	+4.90834444E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
123.000000	-2.05986914E-03	+2.01591581E-02	-3.11365909E+00	-3.54089962E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
124.500000	+9.34612229E-03	+2.33850557E-02	-3.57277367E+00	+1.64086046E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
126.000000	-1.58724534E-02	+2.04780170E-02	-2.62140095E+00	-5.59424644E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
127.500000	+2.01110600E-02	+2.27320720E-02	-5.25104760E+00	-7.76715215E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
129.000000	-7.93292457E-03	+2.08618111E-02	-2.85441552E+00	+7.60206523E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
130.500000	-3.33978830E-03	+2.23008895E-02	-2.97042803E+00	-3.61326545E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
132.000000	+1.13232904E-02	+2.10630160E-02	-3.93839515E+00	+1.64901388E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
133.500000	-1.96273276E-02	+2.24237170E-02	-2.47572387E+00	-2.64131198E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
135.000000	+1.66374955E-02	+2.10472515E-02	-4.73078875E+00	-1.82877433E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
136.500000	-1.58708608E-03	+2.27074611E-02	-3.02435617E+00	+5.41058117E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
138.000000	-1.38093364E-03	+2.09728076E-02	-3.10761440E+00	-6.66568601E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
139.500000	+1.92334156E-02	+2.25222924E-02	-5.02406197E+00	+1.81596664E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
141.000000	-1.73020198E-02	+2.12413345E-02	-2.56282441E+00	+3.57954175E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
142.500000	+1.20601584E-02	+2.16855893E-02	-3.95019945E+00	-1.42815172E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
144.000000	-2.97037001E-03	+2.21414381E-02	-2.99126992E+00	+3.69181260E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
145.500000	-8.57697970E-03	+2.05583767E-02	-2.84265567E+00	-7.77879924E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
147.000000	+2.09828740E-02	+2.34172693E-02	-5.32490969E+00	+4.61950270E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
148.500000	-1.37919367E-02	+1.96743148E-02	-2.70407059E+00	+3.44825712E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
37.500000	-1.20338404E-02	+2.34678049E-02	-2.64502906E+00	-4.81856307E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
38.250000	+1.62643192E-02	+2.14527713E-02	-4.56817268E+00	-3.09819933E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
39.000000	-2.65714725E-03	+1.96487065E-02	-3.10975895E+00	+1.31956776E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
39.750000	-1.52225271E-02	+2.23317415E-02	-2.58882105E+00	-6.64557828E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
40.500000	+1.59495924E-02	+2.41814558E-02	-4.10659570E+00	-8.78186133E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
41.250000	+1.11325874E-02	+2.11919907E-02	-3.90610025E+00	+9.39482253E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
42.000000	-1.41264339E-02	+1.95647360E-02	-2.69737232E+00	+2.01261385E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
42.750000	+8.98982835E-03	+2.25943189E-02	-3.60420817E+00	-1.45033335E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
43.500000	+1.99638764E-02	+2.37895546E-02	-4.87287233E+00	+5.82886733E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
44.250000	-1.15483496E-02	+2.10652715E-02	-2.72987807E+00	+1.23314862E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
45.000000	-4.16946140E-03	+2.01544213E-02	-3.02314940E+00	-1.57414673E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
45.750000	+1.90257791E-02	+2.21014097E-02	-5.09109817E+00	+1.22867294E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
46.500000	-6.53848883E-03	+2.27080033E-02	-2.83884846E+00	+1.66452599E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
47.250000	-1.56359863E-02	+2.17127440E-02	-2.59430918E+00	-1.00313984E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
48.000000	+1.46192695E-02	+2.11143814E-02	-4.34355821E+00	-5.08800271E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
48.750000	+3.50925078E-03	+2.09201867E-02	-3.35750959E+00	+1.20600509E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
49.500000	-1.78980514E-02	+2.17506231E-02	-2.53455058E+00	-1.67523937E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
50.250000	+9.55391216E-03	+2.30961375E-02	-3.60879549E+00	-1.26688230E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
51.000000	+1.60549136E-02	+2.19831933E-02	-4.43487402E+00	+5.89161378E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
51.750000	-1.30442277E-02	+1.97271228E-02	-2.72505343E+00	+7.83271867E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
52.500000	+2.18138482E-03	+2.13762322E-02	-3.25996622E+00	-2.02674454E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
53.250000	+2.27165883E-02	+2.42840191E-02	-5.76517023E+00	+2.51401489E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
54.000000	-5.64659373E-03	+2.23405181E-02	-2.88286399E+00	+1.93956421E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
54.750000	-9.51275657E-03	+1.92414532E-02	-2.85582391E+00	-1.45639067E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
55.500000	+1.82454965E-02	+2.13947269E-02	-5.06744999E+00	-1.09562034E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
56.250000	-1.09958767E-04	+2.42865767E-02	-3.02016697E+00	+1.71636819E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
57.000000	-1.91495927E-02	+2.21854400E-02	-2.49289771E+00	-5.18374521E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
57.750000	+8.55822232E-03	+1.97690420E-02	-3.79772875E+00	-7.16893584E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
58.500000	+7.27233781E-03	+2.13750906E-02	-3.56823808E+00	+9.09076813E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
59.250000	-2.07999224E-02	+2.30377948E-02	-2.43411353E+00	+3.11159948E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
60.000000	-4.26130108E-04	+2.20647508E-02	-3.10149816E+00	-1.43643755E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
60.750000	+1.59978397E-02	+2.10805174E-02	-4.58876986E+00	+2.63609368E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
61.500000	-1.23455116E-02	+2.10534225E-02	-2.70608411E+00	+1.15751797E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
62.250000	-7.38236102E-03	+2.14677893E-02	-2.85249289E+00	-1.80040746E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
63.000000	+2.02763668E-02	+2.25195878E-02	-5.40669530E+00	-1.23272224E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
63.750000	-1.49519325E-03	+2.24844883E-02	-3.03740123E+00	+1.83636752E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
64.500000	-1.47625148E-02	+2.04874343E-02	-2.65214401E+00	-8.69318869E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
65.250000	+1.40311894E-02	+2.05404676E-02	-4.34137953E+00	-4.57636163E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
66.000000	+5.65599245E-03	+2.33993255E-02	-3.33859826E+00	+1.27644817E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
66.750000	-2.09399655E-02	+2.32236302E-02	-2.42670728E+00	+1.51310038E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
67.500000	+1.79335325E-03	+1.99440028E-02	-3.31590175E+00	-9.89640199E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
68.250000	+1.04594398E-02	+2.04679978E-02	-3.91116757E+00	+5.92739117E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
69.000000	-2.02643889E-02	+2.38954178E-02	-2.42679307E+00	+7.90412801E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
69.750000	-9.71027686E-03	+2.30448576E-02	-2.72554837E+00	-1.47315024E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
70.500000	+1.50324823E-02	+1.98781724E-02	-4.63651843E+00	-5.82407438E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
71.250000	-9.23668284E-03	+2.07783578E-02	-2.81290949E+00	+1.37474033E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
72.000000	-1.47603716E-02	+2.33390900E-02	-2.57440795E+00	-1.06725870E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
72.750000	+1.64292678E-02	+2.24838209E-02	-4.41379753E+00	-5.61117692E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
73.500000	+4.24881012E-03	+2.06691962E-02	-3.41608448E+00	+1.22215769E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
74.250000	-1.68874593E-02	+2.09782944E-02	-2.58056099E+00	+1.00590495E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
18.750000	+1.50334095E-02	+2.05867349E-02	-4.50021119E+00	+4.19948609E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
19.125000	+1.30123415E-03	+2.06442259E-02	-3.25227793E+00	+2.45615796E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
19.500000	-1.39281239E-02	+2.11127563E-02	-2.65809271E+00	+9.38809422E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
19.875000	-1.74762976E-02	+2.16360118E-02	-2.54817086E+00	-2.94969052E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
20.250000	-6.09281703E-03	+2.19936706E-02	-2.87931950E+00	-1.66945938E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
20.625000	+1.10037174E-02	+2.21861352E-02	-3.80026540E+00	-3.18346544E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
21.000000	+1.97225450E-02	+2.23022873E-02	-5.26691859E+00	-2.09207933E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
21.375000	+1.27658714E-02	+2.23244282E-02	-3.95717135E+00	+3.09160701E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
21.750000	-4.12336796E-03	+2.20932838E-02	-2.94821333E+00	+1.85103675E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
22.125000	-1.68066548E-02	+2.15034739E-02	-2.56889378E+00	+4.03153532E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
22.500000	-1.47321050E-02	+2.07404720E-02	-2.64584818E+00	-8.40002057E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
22.875000	-1.24702715E-04	+2.02789262E-02	-3.19889532E+00	-2.28252554E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
23.250000	+1.41645305E-02	+2.05681653E-02	-4.35774233E+00	-1.63813092E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
23.625000	+1.56711481E-02	+2.16433434E-02	-4.42749351E+00	+1.54252435E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
24.000000	+2.62952392E-03	+2.29933283E-02	-3.20084907E+00	+2.48240033E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
24.375000	-1.46246489E-02	+2.38082883E-02	-2.56569327E+00	+1.07617730E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
24.750000	-2.21708752E-02	+2.34740306E-02	-2.39371609E+00	-8.72466216E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
25.125000	-1.39643074E-02	+2.20342860E-02	-2.63112823E+00	-1.28052066E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
25.500000	+2.81521047E-03	+2.02854968E-02	-3.35410658E+00	-2.47201272E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
25.875000	+1.36950213E-02	+1.93326883E-02	-4.48513777E+00	-6.62206437E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
26.250000	+9.22045492E-03	+1.98522249E-02	-3.85076141E+00	+2.16077689E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
26.625000	-6.90268307E-03	+2.16015611E-02	-2.86455510E+00	+1.91268401E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
27.000000	-2.10838730E-02	+2.35440481E-02	-2.41624840E+00	+6.37999310E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
27.375000	-2.14986853E-02	+2.44972246E-02	-2.38605562E+00	-4.63056533E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
27.750000	-7.65556583E-03	+2.38784647E-02	-2.76354080E+00	-1.70504157E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
28.125000	+9.26970823E-03	+2.20738833E-02	-3.66483680E+00	-2.56848048E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
28.500000	+1.55944631E-02	+2.01882602E-02	-4.68990116E+00	+3.41946367E-03	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
28.875000	+6.50514618E-03	+1.93422010E-02	-3.66227220E+00	+2.48956040E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
29.250000	-9.74237390E-03	+1.99793207E-02	-2.82273086E+00	+1.52636413E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
29.625000	-1.87130486E-02	+2.16174913E-02	-2.51749910E+00	+2.33444598E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
30.000000	-1.22099352E-02	+2.31988757E-02	-2.64764741E+00	-9.98066035E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
30.375000	+4.72432227E-03	+2.38027731E-02	-3.26604863E+00	-2.61623699E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
30.750000	+1.82331863E-02	+2.32099655E-02	-4.60982516E+00	-1.93387727E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
31.125000	+1.74604489E-02	+2.19338613E-02	-4.71645658E+00	+1.66669988E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
31.500000	+3.41049505E-03	+2.07815941E-02	-3.35980025E+00	+2.63749469E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
31.875000	-1.20114648E-02	+2.03274900E-02	-2.73833557E+00	+9.85129760E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
32.250000	-1.57329441E-02	+2.06338160E-02	-2.62095293E+00	-3.01643129E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
32.625000	-4.45944100E-03	+2.13319353E-02	-2.96456791E+00	-1.75822679E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
33.000000	+1.22280004E-02	+2.19557744E-02	-3.93962301E+00	-3.21934170E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
33.375000	+1.99534799E-02	+2.22595249E-02	-5.37907419E+00	+8.77563210E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
33.750000	+1.18989163E-02	+2.22884853E-02	-3.87380577E+00	+3.31249764E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
34.125000	-5.45442325E-03	+2.22033588E-02	-2.89470096E+00	+1.79656240E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
34.500000	-1.79132787E-02	+2.20605169E-02	-2.52638397E+00	+4.00706495E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
34.875000	-1.55855356E-02	+2.17683526E-02	-2.59417109E+00	-7.87568124E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
35.250000	-8.76771482E-04	+2.12668179E-02	-3.11706006E+00	-2.20125310E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
35.625000	+1.35627274E-02	+2.07297992E-02	-4.24511091E+00	-1.90649949E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
36.000000	+1.52350856E-02	+2.05349086E-02	-4.54693468E+00	+1.27674899E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
36.375000	+2.30621626E-03	+2.09788483E-02	-3.28754917E+00	+2.57502031E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
36.750000	-1.45771785E-02	+2.19822330E-02	-2.61566945E+00	+1.14962553E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
37.125000	-2.11863883E-02	+2.30380737E-02	-2.42533002E+00	-1.34481934E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
9.375000	-1.81416590E-03	+2.12956488E-02	-3.07435069E+00	+1.75123255E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
9.562500	-9.35837083E-03	+2.07470867E-02	-2.80990163E+00	+1.06955748E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
9.750000	-1.42159917E-02	+2.02971945E-02	-2.67326664E+00	+4.25357047E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
9.937500	-1.52776596E-02	+2.00340760E-02	-2.65039274E+00	-1.77892179E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
10.125000	-1.22656384E-02	+2.00203032E-02	-2.73997621E+00	-8.06818624E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
10.312500	-5.81310529E-03	+2.02796677E-02	-2.95294972E+00	-1.53830893E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
10.500000	+2.65718198E-03	+2.07907724E-02	-3.31684206E+00	-2.49396461E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
10.687500	+1.12470987E-02	+2.14883279E-02	-3.88818645E+00	-3.86796589E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
10.875000	+1.80201976E-02	+2.22717273E-02	-4.76732926E+00	-4.99513187E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
11.062500	+2.14462336E-02	+2.30196466E-02	-5.76136090E+00	-1.05168953E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
11.250000	+2.07428981E-02	+2.36088349E-02	-5.16171284E+00	+4.29908844E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
11.437500	+1.60461932E-02	+2.39346882E-02	-4.14920273E+00	+4.50967747E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
11.625000	+8.38110154E-03	+2.39305367E-02	-3.47058379E+00	+2.98352471E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
11.812500	-5.66610145E-04	+2.35820074E-02	-3.03038096E+00	+1.90535194E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
12.000000	-8.83728925E-03	+2.29329916E-02	-2.75607681E+00	+1.11844050E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
12.187500	-1.46506889E-02	+2.20810912E-02	-2.61096578E+00	+4.75190848E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
12.375000	-1.68047283E-02	+2.11626702E-02	-2.57788024E+00	-1.09515079E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
12.562500	-1.49238514E-02	+2.03299784E-02	-2.65203393E+00	-6.96136829E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
12.750000	-9.51948357E-03	+1.97245785E-02	-2.83893155E+00	-1.34080705E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
12.937500	-1.87055741E-03	+1.94521275E-02	-3.15483657E+00	-2.09829585E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
13.125000	+6.24929845E-03	+1.95632916E-02	-3.62579250E+00	-2.93612988E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
13.312500	+1.29540459E-02	+2.00443117E-02	-4.25588528E+00	-3.10403916E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
13.500000	+1.66618493E-02	+2.08188795E-02	-4.78980718E+00	-7.69959629E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
13.687500	+1.64488504E-02	+2.17609542E-02	-4.54462014E+00	+2.46031880E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
13.875000	+1.22576947E-02	+2.27162514E-02	-3.86718763E+00	+3.34305548E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
14.062500	+4.91983941E-03	+2.35286241E-02	-3.29097433E+00	+2.63359192E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
14.250000	-4.01220975E-03	+2.40666631E-02	-2.87959066E+00	+1.82158037E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
14.437500	-1.25994874E-02	+2.42457513E-02	-2.60788170E+00	+1.13646767E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
14.625000	-1.89580523E-02	+2.40416338E-02	-2.45341528E+00	+5.44721338E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
14.812500	-2.17022219E-02	+2.34932501E-02	-2.40361119E+00	-2.31781203E-03	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
15.000000	-2.02675994E-02	+2.26947285E-02	-2.45428446E+00	-5.47375184E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
15.187500	-1.50301579E-02	+2.17784310E-02	-2.60887689E+00	-1.13222159E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
15.375000	-7.20687219E-03	+2.08923119E-02	-2.87886756E+00	-1.79842259E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
15.562500	+1.42306504E-03	+2.01754837E-02	-3.28328536E+00	-2.54430753E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
15.750000	+8.91339757E-03	+1.97358750E-02	-3.83298289E+00	-3.01684859E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
15.937500	+1.35836999E-02	+1.96333747E-02	-4.41460358E+00	-1.81651402E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
16.125000	+1.43947589E-02	+1.98710740E-02	-4.51417564E+00	+1.12404179E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
16.312500	+1.11748160E-02	+2.03961544E-02	-3.99308791E+00	+2.93549372E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
16.500000	+4.64538901E-03	+2.11104826E-02	-3.41336550E+00	+2.72661773E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
16.687500	-3.74699339E-03	+2.18891149E-02	-2.97060626E+00	+1.99172335E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
16.875000	-1.21454316E-02	+2.26031535E-02	-2.66646924E+00	+1.30507409E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
17.062500	-1.86788573E-02	+2.31423943E-02	-2.48120348E+00	+7.07074542E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
17.250000	-2.18660101E-02	+2.34333002E-02	-2.40131629E+00	+1.59215346E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
17.437500	-2.09452793E-02	+2.34489893E-02	-2.42149772E+00	-3.81282281E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
17.625000	-1.60542784E-02	+2.32098348E-02	-2.54429715E+00	-9.58667280E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
17.812500	-8.21291955E-03	+2.27753939E-02	-2.78099795E+00	-1.62615251E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
18.000000	+8.91808870E-04	+2.22301127E-02	-3.15410434E+00	-2.44492878E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
18.187500	+9.27781379E-03	+2.16662299E-02	-3.69784625E+00	-3.36149972E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
18.375000	+1.51181452E-02	+2.11674379E-02	-4.41466673E+00	-3.27185347E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
18.562500	+1.71641183E-02	+2.07962394E-02	-4.92479130E+00	-2.16947521E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.687500	-1.59667256E-02	+2.29449456E-02	-2.55331386E+00	+7.13220673E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.781250	-1.82496496E-02	+2.28165107E-02	-2.49942367E+00	+4.36436848E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.875000	-1.95700329E-02	+2.26597676E-02	-2.47148195E+00	+1.63246969E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.968750	-1.98595499E-02	+2.24830318E-02	-2.46881486E+00	-1.05645709E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.062500	-1.91069338E-02	+2.22945854E-02	-2.49129052E+00	-3.75956778E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.156250	-1.73582589E-02	+2.21022873E-02	-2.53930676E+00	-6.53437484E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.250000	-1.47142048E-02	+2.19132484E-02	-2.61381005E+00	-9.44199650E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.343750	-1.13244284E-02	+2.17335820E-02	-2.71634419E+00	-1.25499990E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.437500	-7.37931439E-03	+2.15682354E-02	-2.84912253E+00	-1.59337354E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.531250	-3.09952334E-03	+2.14208998E-02	-3.01510173E+00	-1.96724952E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.625000	+1.27610760E-03	+2.12939957E-02	-3.21798182E+00	-2.38291810E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.718750	+5.50365518E-03	+2.11887239E-02	-3.46189887E+00	-2.83796788E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.812500	+9.34748723E-03	+2.11051750E-02	-3.75010080E+00	-3.29935934E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.906250	+1.25932204E-02	+2.10424845E-02	-4.08052875E+00	-3.64209646E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.000000	+1.50595893E-02	+2.09990255E-02	-4.43299388E+00	-3.52367054E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.093750	+1.66086155E-02	+2.09726244E-02	-4.74121697E+00	-2.37176179E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.187500	+1.71535344E-02	+2.09607910E-02	-4.87769922E+00	-8.26145454E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.281250	+1.66640181E-02	+2.09609484E-02	-4.75670720E+00	+2.24719237E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.375000	+1.51683337E-02	+2.09706514E-02	-4.45635065E+00	+3.46965624E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.468750	+1.27522187E-02	+2.09877793E-02	-4.10614666E+00	+3.62815285E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.562500	+9.55443418E-03	+2.10106919E-02	-3.77607199E+00	+3.29615199E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.656250	+5.75917430E-03	+2.10383363E-02	-3.48811816E+00	+2.83246004E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.750000	+1.58573851E-03	+2.10702987E-02	-3.24498573E+00	+2.37059013E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.843750	-2.72392637E-03	+2.11067956E-02	-3.04363251E+00	+1.94664454E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.937500	-6.91905825E-03	+2.11486071E-02	-2.87998988E+00	+1.56395062E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.031250	-1.07544555E-02	+2.11969551E-02	-2.75039177E+00	+1.21638049E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.125000	-1.40045603E-02	+2.12533376E-02	-2.65191854E+00	+8.95900626E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.218750	-1.64764590E-02	+2.13193302E-02	-2.58241040E+00	+5.94768561E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.312500	-1.80210843E-02	+2.13963677E-02	-2.54039943E+00	+3.05969871E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.406250	-1.85419917E-02	+2.14855216E-02	-2.52504105E+00	+2.30886246E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.500000	-1.80011776E-02	+2.15872871E-02	-2.53607032E+00	-2.60005424E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.593750	-1.64215371E-02	+2.17013965E-02	-2.57379207E+00	-5.49547033E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.687500	-1.38857208E-02	+2.18266701E-02	-2.63911039E+00	-8.52336156E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.781250	-1.05313750E-02	+2.19609206E-02	-2.73360510E+00	-1.17629961E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.875000	-6.54301107E-03	+2.21009184E-02	-2.85966656E+00	-1.53119140E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.968750	-2.14102237E-03	+2.22424274E-02	-3.02070348E+00	-1.92942207E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.062500	+2.43139560E-03	+2.23803134E-02	-3.22143320E+00	-2.38676214E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.156250	+6.92251295E-03	+2.25087255E-02	-3.46822138E+00	-2.92164248E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.250000	+1.10865648E-02	+2.26213461E-02	-3.76924117E+00	-3.54763880E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.343750	+1.46975845E-02	+2.27117001E-02	-4.13340366E+00	-4.23712113E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.437500	+1.75618090E-02	+2.27735123E-02	-4.56370138E+00	-4.77593211E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.531250	+1.95280597E-02	+2.28010930E-02	-5.02889093E+00	-4.37642216E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.625000	+2.04956635E-02	+2.27897336E-02	-5.38428053E+00	-1.84357028E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.718750	+2.04196067E-02	+2.27360842E-02	-5.37456036E+00	+1.98066486E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.812500	+1.93127157E-02	+2.26384890E-02	-5.01290587E+00	+4.36616153E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.906250	+1.72447561E-02	+2.24972502E-02	-4.55590507E+00	+4.66547928E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
9.000000	+1.43384589E-02	+2.23147984E-02	-4.13812851E+00	+4.10146931E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
9.093750	+1.07626396E-02	+2.20957495E-02	-3.78687957E+00	+3.41231120E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
9.187500	+6.72276058E-03	+2.18468371E-02	-3.49832016E+00	+2.79138701E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
9.281250	+2.44947510E-03	+2.15767168E-02	-3.26349451E+00	+2.21822677E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.343750	-1.48347329E-02	+2.13434746E-02	-2.62615116E+00	+3.62722740E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.390625	-1.55430645E-02	+2.11307979E-02	-2.61254380E+00	+2.17858360E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.437500	-1.59974852E-02	+2.09272315E-02	-2.60572694E+00	+7.34370437E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.484375	-1.61925780E-02	+2.07346449E-02	-2.60565907E+00	-7.05357624E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.531250	-1.61265768E-02	+2.05547723E-02	-2.61233967E+00	-2.14927359E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.578125	-1.58014100E-02	+2.03891962E-02	-2.62580851E+00	-3.60598244E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.625000	-1.52226896E-02	+2.02393331E-02	-2.64614576E+00	-5.08419980E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.671875	-1.43996476E-02	+2.01064211E-02	-2.67347289E+00	-6.59292627E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.718750	-1.33450166E-02	+1.99915089E-02	-2.70795444E+00	-8.14161988E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.765625	-1.20748583E-02	+1.98954474E-02	-2.74980057E+00	-9.74036590E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.812500	-1.06083407E-02	+1.98188831E-02	-2.79927037E+00	-1.14000386E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.859375	-8.96746716E-03	+1.97622539E-02	-2.85667593E+00	-1.31324420E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.906250	-7.17676340E-03	+1.97257868E-02	-2.92238701E+00	-1.49504016E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.953125	-5.26292522E-03	+1.97094981E-02	-2.99683595E+00	-1.68677561E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.000000	-3.25443480E-03	+1.97131961E-02	-3.08052223E+00	-1.88991497E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.046875	-1.18115073E-03	+1.97364851E-02	-3.17401548E+00	-2.10594454E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.093750	+9.26121211E-04	+1.97787728E-02	-3.27795453E+00	-2.33624279E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.140625	+3.03607013E-03	+1.98392788E-02	-3.39303824E+00	-2.58181851E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.187500	+5.11732833E-03	+1.99170457E-02	-3.52000001E+00	-2.84280470E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.234375	+7.13891958E-03	+2.00109519E-02	-3.65955118E+00	-3.11750330E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.281250	+9.07070128E-03	+2.01197259E-02	-3.81226595E+00	-3.40061222E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.328125	+1.08837949E-02	+2.02419627E-02	-3.97835857E+00	-3.68000237E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.375000	+1.25509989E-02	+2.03761412E-02	-4.15726617E+00	-3.93107447E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.421875	+1.40471796E-02	+2.05206432E-02	-4.34689681E+00	-4.10763820E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.468750	+1.53496342E-02	+2.06737723E-02	-4.54235725E+00	-4.12974200E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.515625	+1.64384218E-02	+2.08337754E-02	-4.73406012E+00	-3.87543800E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.562500	+1.72966577E-02	+2.09988625E-02	-4.90567956E+00	-3.19900375E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.609375	+1.79107664E-02	+2.11672285E-02	-5.03396672E+00	-2.00991226E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.656250	+1.82706892E-02	+2.13370739E-02	-5.09410884E+00	-4.00080381E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.703125	+1.83700428E-02	+2.15066253E-02	-5.07147426E+00	+1.31262643E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.750000	+1.82062253E-02	+2.16741557E-02	-4.97105011E+00	+2.74605009E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.796875	+1.77804666E-02	+2.18380032E-02	-4.81403206E+00	+3.68454009E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.843750	+1.70978222E-02	+2.19965896E-02	-4.62562448E+00	+4.13937824E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.890625	+1.61671073E-02	+2.21484361E-02	-4.42596535E+00	+4.24226783E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.937500	+1.50007741E-02	+2.22921789E-02	-4.22791187E+00	+4.13285146E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.984375	+1.36147309E-02	+2.24265823E-02	-4.03851053E+00	+3.91268481E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.031250	+1.20281063E-02	+2.25505496E-02	-3.86109767E+00	+3.64386703E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.078125	+1.02629633E-02	+2.26631324E-02	-3.69689799E+00	+3.36081047E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.125000	+8.34396602E-03	+2.27635375E-02	-3.54602168E+00	+3.08122452E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.171875	+6.29800678E-03	+2.28511318E-02	-3.40803319E+00	+2.81345141E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.218750	+4.15379945E-03	+2.29254444E-02	-3.28226061E+00	+2.56079803E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.265625	+1.94144671E-03	+2.29861672E-02	-3.16795838E+00	+2.32395736E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.312500	-3.08010970E-04	+2.30331528E-02	-3.06438961E+00	+2.10232547E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.359375	-2.56305650E-03	+2.30664102E-02	-2.97086536E+00	+1.89470566E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.406250	-4.79215961E-03	+2.30860995E-02	-2.88676096E+00	+1.69967788E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.453125	-6.96423505E-03	+2.30925232E-02	-2.81152056E+00	+1.51578705E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.500000	-9.04908819E-03	+2.30861174E-02	-2.74465592E+00	+1.34163368E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.546875	-1.10178418E-02	+2.30674407E-02	-2.68574241E+00	+1.17591251E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.593750	-1.28433382E-02	+2.30371618E-02	-2.63441412E+00	+1.01742357E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.640625	-1.45005114E-02	+2.29960470E-02	-2.59035895E+00	+8.62264047E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.171875	+2.28442731E-02	+2.38345981E-02	-6.22433020E+00	-3.71934394E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.195312	+2.29702370E-02	+2.39070236E-02	-6.27990785E+00	-1.02328174E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.218750	+2.30301871E-02	+2.39741311E-02	-6.27229654E+00	+1.64554405E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.242188	+2.30238645E-02	+2.40357699E-02	-6.20277297E+00	+4.03647421E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.265625	+2.29512422E-02	+2.40918044E-02	-6.08308681E+00	+5.82473725E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.289062	+2.28125249E-02	+2.41421137E-02	-5.92973841E+00	+6.93158878E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.312500	+2.26081483E-02	+2.41865923E-02	-5.75816858E+00	+7.46210446E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.335938	+2.23387772E-02	+2.42251500E-02	-5.57995227E+00	+7.58529945E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.359375	+2.20053031E-02	+2.42577124E-02	-5.40260767E+00	+7.45462317E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.382812	+2.16088410E-02	+2.42842206E-02	-5.23051681E+00	+7.18168609E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.406250	+2.11507248E-02	+2.43046317E-02	-5.06596614E+00	+6.83868354E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.429688	+2.06325030E-02	+2.43189185E-02	-4.90995352E+00	+6.46908220E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.453125	+2.00559322E-02	+2.43270697E-02	-4.76272791E+00	+6.09767553E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.476562	+1.94229713E-02	+2.43290899E-02	-4.62412497E+00	+5.73782480E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.500000	+1.87357737E-02	+2.43249992E-02	-4.49376737E+00	+5.39613633E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.523438	+1.79966797E-02	+2.43148333E-02	-4.37118108E+00	+5.07532854E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.546875	+1.72082079E-02	+2.42986434E-02	-4.25586135E+00	+4.77594245E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.570312	+1.63730461E-02	+2.42764956E-02	-4.14730878E+00	+4.49734649E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.593750	+1.54940412E-02	+2.42484713E-02	-4.04504823E+00	+4.23831983E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.617188	+1.45741895E-02	+2.42146662E-02	-3.94863754E+00	+3.99738674E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.640625	+1.36166254E-02	+2.41751904E-02	-3.85767073E+00	+3.77300451E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.664062	+1.26246106E-02	+2.41301677E-02	-3.77177795E+00	+3.56366557E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.687500	+1.16015224E-02	+2.40797358E-02	-3.69062390E+00	+3.36794967E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.710938	+1.05508417E-02	+2.40240452E-02	-3.61390531E+00	+3.18454711E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.734375	+9.47614098E-03	+2.39632590E-02	-3.54134826E+00	+3.01226567E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.757812	+8.38107165E-03	+2.38975525E-02	-3.47270536E+00	+2.85002851E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.781250	+7.26935156E-03	+2.38271125E-02	-3.40775317E+00	+2.69686741E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.804688	+6.14475211E-03	+2.37521368E-02	-3.34628970E+00	+2.55191386E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.828125	+5.01108531E-03	+2.36728338E-02	-3.28813221E+00	+2.41438948E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.851562	+3.87219082E-03	+2.35894215E-02	-3.23311519E+00	+2.28359654E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.875000	+2.73192285E-03	+2.35021273E-02	-3.18108862E+00	+2.15890903E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.898438	+1.59413716E-03	+2.34111870E-02	-3.13191633E+00	+2.03976447E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.921875	+4.62678055E-04	+2.33168445E-02	-3.08547466E+00	+1.92565652E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.945312	-6.58634555E-04	+2.32193507E-02	-3.04165118E+00	+1.81612837E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.968750	-1.76601796E-03	+2.31189632E-02	-3.00034364E+00	+1.71076692E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.992188	-2.85573933E-03	+2.30159454E-02	-2.96145898E+00	+1.60919763E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.015625	-3.92412822E-03	+2.29105656E-02	-2.92491250E+00	+1.51107996E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.039062	-4.96758886E-03	+2.28030967E-02	-2.89062711E+00	+1.41610344E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.062500	-5.98261224E-03	+2.26938152E-02	-2.85853266E+00	+1.32398411E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.085938	-6.96578788E-03	+2.25830006E-02	-2.82856535E+00	+1.23446151E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.109375	-7.91381536E-03	+2.24709343E-02	-2.80066727E+00	+1.14729595E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.132812	-8.82351546E-03	+2.23578994E-02	-2.77478586E+00	+1.06226610E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.156250	-9.69184105E-03	+2.22441797E-02	-2.75087355E+00	+9.79166918E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.179688	-1.05158874E-02	+2.21300588E-02	-2.72888741E+00	+8.97807787E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.203125	-1.12929024E-02	+2.20158197E-02	-2.70878881E+00	+8.18010828E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.226562	-1.20202960E-02	+2.19017439E-02	-2.69054315E+00	+7.39609439E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.250000	-1.26956491E-02	+2.17881107E-02	-2.67411962E+00	+6.62446965E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.273438	-1.33167225E-02	+2.16751965E-02	-2.65949095E+00	+5.86375507E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.296875	-1.38814648E-02	+2.15632742E-02	-2.64663326E+00	+5.11254844E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.320312	-1.43880197E-02	+2.14526123E-02	-2.63552588E+00	+4.36575417E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02


==> anc/otoc_to_plot_bosonic_M800_L1.1225_n150_beta7.5000.dat <==
400.000000	-1.88108245E-04	+3.86284492E-03	-4.81565590E+00	+1.66379955E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
408.000000	-4.00275669E-03	+4.06787958E-03	-4.12637577E+00	+5.94007518E-03	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
416.000000	-5.57962329E-04	+3.89688774E-03	-4.72061469E+00	-2.51992152E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
424.000000	+3.94900974E-03	+4.09219126E-03	-8.15825021E+00	-3.40404436E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
432.000000	+1.34013977E-03	+3.92415973E-03	-5.26526179E+00	+2.49721583E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
440.000000	-3.69542516E-03	+4.08727399E-03	-4.16270489E+00	+5.24213222E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
448.000000	-2.04855590E-03	+3.92945246E-03	-4.42652064E+00	-1.41874319E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
456.000000	+3.24463443E-03	+4.04869081E-03	-6.43269400E+00	-9.59557822E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
464.000000	+2.63041339E-03	+3.91803261E-03	-5.96181315E+00	+1.32482944E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
472.000000	-2.70180483E-03	+3.99507160E-03	-4.31296689E+00	+1.05494351E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
480.000000	-3.05648659E-03	+3.90716895E-03	-4.27390354E+00	-8.20521112E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
488.000000	+2.14502133E-03	+3.94685965E-03	-5.62580067E+00	-1.59372910E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
496.000000	+3.36871510E-03	+3.91246711E-03	-6.82387010E+00	+6.96140246E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
504.000000	-1.56689175E-03	+3.92148110E-03	-4.51197627E+00	+1.64791818E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
512.000000	-3.64785302E-03	+3.94651623E-03	-4.18720101E+00	-3.84099098E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
520.000000	+9.54745076E-04	+3.92329404E-03	-5.12653483E+00	-2.51829883E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
528.000000	+3.86575349E-03	+4.00083579E-03	-8.21647914E+00	+2.16357288E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
536.000000	-2.61459458E-04	+3.93501573E-03	-4.78036317E+00	+2.55106501E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
544.000000	-3.95006217E-03	+4.05306992E-03	-4.13477512E+00	+3.86768349E-03	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
552.000000	-5.25041128E-04	+3.93932780E-03	-4.71848023E+00	-2.21262832E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
560.000000	+3.85252872E-03	+4.08467854E-03	-7.67498043E+00	-3.30562228E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
568.000000	+1.29354100E-03	+3.92418400E-03	-5.24737980E+00	+2.18238965E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
576.000000	-3.54259726E-03	+4.08254595E-03	-4.18315699E+00	+4.98652383E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
584.000000	-1.95335905E-03	+3.88863459E-03	-4.44953598E+00	-1.28928069E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
592.000000	+3.08600439E-03	+4.05509419E-03	-6.24600610E+00	-9.06208915E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
600.000000	+2.48157387E-03	+3.85202209E-03	-5.89947025E+00	+1.20057677E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
608.000000	-2.59081890E-03	+4.02540528E-03	-4.32508326E+00	+9.93141181E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
616.000000	-2.88072199E-03	+3.83306882E-03	-4.31044436E+00	-7.69770083E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
624.000000	+2.07917124E-03	+4.00989069E-03	-5.55671539E+00	-1.48307833E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
632.000000	+3.21738215E-03	+3.84315892E-03	-6.68336968E+00	+6.58623112E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
640.000000	-1.52080540E-03	+4.01750620E-03	-4.50291841E+00	+1.54488389E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
648.000000	-3.52834394E-03	+3.88330282E-03	-4.21155545E+00	-3.52812859E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
656.000000	+8.88242821E-04	+4.03757087E-03	-5.06741899E+00	-2.26679753E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
664.000000	+3.73662332E-03	+3.93376682E-03	-7.83843149E+00	+1.79398512E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
672.000000	-1.50007476E-04	+4.04639134E-03	-4.78038137E+00	+2.29447239E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
680.000000	-3.77323525E-03	+3.97397199E-03	-4.16727568E+00	+6.75096211E-03	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
688.000000	-6.44391963E-04	+4.03066864E-03	-4.67236597E+00	-1.88413275E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
696.000000	+3.61189583E-03	+3.99201139E-03	-7.18188808E+00	-3.61667313E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
704.000000	+1.36568619E-03	+3.98673469E-03	-5.25103367E+00	+1.84237257E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
712.000000	-3.26046438E-03	+3.98601781E-03	-4.23409196E+00	+5.06304764E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
720.000000	-1.96402570E-03	+3.92836643E-03	-4.44094605E+00	-1.14978741E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
728.000000	+2.82353319E-03	+3.97479236E-03	-6.07375182E+00	-8.82605133E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
736.000000	+2.44591446E-03	+3.88138664E-03	-5.85311426E+00	+1.06746417E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
744.000000	-2.37411317E-03	+3.97807251E-03	-4.36580914E+00	+9.62633575E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
752.000000	-2.83771605E-03	+3.85960470E-03	-4.31290054E+00	-6.84638761E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
760.000000	+1.87942889E-03	+4.00358996E-03	-5.46123116E+00	-1.44619624E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
768.000000	+3.20437334E-03	+3.86656090E-03	-6.62681453E+00	+5.77770565E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
776.000000	-1.30564078E-03	+4.04817663E-03	-4.53679826E+00	+1.50956379E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
784.000000	-3.52088030E-03	+3.89108500E-03	-4.21151247E+00	-2.72196365E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
792.000000	+6.25541585E-04	+4.08909706E-03	-4.97231244E+00	-1.62980356E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
200.000000	-2.59774429E-03	+3.90387116E-03	-4.34255742E+00	-1.75592615E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
204.000000	+3.73493468E-03	+3.93390433E-03	-7.82921107E+00	+1.25993306E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
208.000000	-3.11092658E-03	+4.08018184E-03	-4.24176278E+00	+3.54095508E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
212.000000	+5.87836293E-04	+3.96880103E-03	-4.99644700E+00	-1.66467741E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
216.000000	+1.97965039E-03	+3.87822499E-03	-5.57350470E+00	+1.02384598E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
220.000000	-3.72458833E-03	+3.94480779E-03	-4.17737022E+00	-1.44253662E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
224.000000	+3.44073093E-03	+4.03947209E-03	-6.72753400E+00	-4.55454694E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
228.000000	-1.30176765E-03	+4.02568994E-03	-4.54173397E+00	+2.70078122E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
232.000000	-1.34101106E-03	+3.85400168E-03	-4.56690902E+00	-3.20868796E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
236.000000	+3.54213579E-03	+3.95112101E-03	-7.10868434E+00	+4.81910063E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
240.000000	-3.63735276E-03	+4.00134491E-03	-4.18138097E+00	+2.00000288E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
244.000000	+2.04127514E-03	+4.06699689E-03	-5.50868204E+00	-1.11039647E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
248.000000	+7.10512766E-04	+3.85267117E-03	-5.06969814E+00	+1.56924927E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
252.000000	-3.16839589E-03	+3.94034739E-03	-4.25328263E+00	-3.40260374E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
256.000000	+3.77959132E-03	+3.98614953E-03	-7.79178114E+00	-6.11171009E-03	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
260.000000	-2.69009498E-03	+4.07943591E-03	-4.30217631E+00	+3.69479422E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
264.000000	-8.69492416E-05	+3.88263886E-03	-4.83594576E+00	-2.08762668E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
268.000000	+2.63353138E-03	+3.90774656E-03	-5.97227765E+00	+8.51942499E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
272.000000	-3.85619277E-03	+3.99147460E-03	-4.15439176E+00	-4.42286466E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
276.000000	+3.16675891E-03	+4.06125144E-03	-6.32610683E+00	-6.85733648E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
280.000000	-6.00532534E-04	+3.93358021E-03	-4.70297868E+00	+2.35138318E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
284.000000	-2.00364858E-03	+3.86490276E-03	-4.44500028E+00	-4.02561299E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
288.000000	+3.82248905E-03	+4.00356097E-03	-7.92346907E+00	+3.10778306E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
292.000000	-3.49226114E-03	+4.03273621E-03	-4.19637764E+00	+3.34536322E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
296.000000	+1.35783171E-03	+3.98900431E-03	-5.24717849E+00	-1.40122745E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
300.000000	+1.38263516E-03	+3.83547997E-03	-5.31735960E+00	+1.33130057E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
304.000000	-3.62906280E-03	+4.00385408E-03	-4.18213804E+00	-2.58904435E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
308.000000	+3.70621428E-03	+4.01534626E-03	-7.38859508E+00	-2.77278733E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
312.000000	-2.08883194E-03	+4.02557070E-03	-4.40396102E+00	+3.37772348E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
316.000000	-7.77239392E-04	+3.83259439E-03	-4.68641630E+00	-2.61471408E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
320.000000	+3.22165745E-03	+3.97659203E-03	-6.49573228E+00	+6.68768279E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
324.000000	-3.85282692E-03	+4.01834077E-03	-4.15140167E+00	+6.93366895E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
328.000000	+2.71805560E-03	+4.03270410E-03	-5.94103877E+00	-9.30863012E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
332.000000	+1.22596182E-04	+3.86046650E-03	-4.89609208E+00	+2.01537772E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
336.000000	-2.66347874E-03	+3.92861826E-03	-4.32873659E+00	-4.65408282E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
340.000000	+3.94931871E-03	+4.03960675E-03	-8.61935834E+00	+1.11196904E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
344.000000	-3.18469720E-03	+4.02069045E-03	-4.23977907E+00	+4.50411948E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
348.000000	+5.92792787E-04	+3.90808360E-03	-5.01606275E+00	-1.72488861E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
352.000000	+2.06453676E-03	+3.87741930E-03	-5.61968996E+00	+1.09730788E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
356.000000	-3.91808592E-03	+4.05755210E-03	-4.13821645E+00	-1.57024077E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
360.000000	+3.48926599E-03	+4.00545903E-03	-6.87588258E+00	-5.09717886E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
364.000000	-1.35383560E-03	+3.95099234E-03	-4.54599076E+00	+2.91039967E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
368.000000	-1.45439520E-03	+3.84209968E-03	-4.54756284E+00	-3.31837558E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
372.000000	+3.67864095E-03	+4.05167592E-03	-7.20069123E+00	+4.72122027E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
376.000000	-3.71983147E-03	+4.00734001E-03	-4.16986522E+00	+2.02146378E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
380.000000	+2.09535652E-03	+3.97501086E-03	-5.58352020E+00	-1.18319432E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
384.000000	+8.40305647E-04	+3.83903133E-03	-5.11642067E+00	+1.69119032E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
388.000000	-3.25461924E-03	+4.01744474E-03	-4.23056794E+00	-3.96689934E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
392.000000	+3.90775969E-03	+4.03327443E-03	-8.28994015E+00	-1.08068531E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
396.000000	-2.69373644E-03	+3.97603325E-03	-4.31702277E+00	+1.99726554E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
100.000000	+3.40832424E-03	+3.88536644E-03	-6.95475842E+00	+1.47890940E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
102.000000	-1.62011659E-04	+3.99336130E-03	-4.79020591E+00	+6.85643103E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
104.000000	-3.47071962E-03	+3.93625514E-03	-4.21218601E+00	+1.02985768E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
106.000000	-2.33314562E-03	+3.94042241E-03	-4.37826284E+00	-2.92183631E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
108.000000	+1.78735712E-03	+4.08914824E-03	-5.38092053E+00	-7.90376612E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
110.000000	+3.59670447E-03	+3.86246459E-03	-7.53976929E+00	+8.35552878E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
112.000000	+7.31606069E-04	+3.94686765E-03	-5.04669938E+00	+8.24269531E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
114.000000	-3.14598159E-03	+4.03845377E-03	-4.24269117E+00	+1.94896369E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
116.000000	-3.09859080E-03	+3.91250629E-03	-4.26711391E+00	-1.99863245E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
118.000000	+8.03269906E-04	+4.03321116E-03	-5.04214415E+00	-7.79881152E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
120.000000	+3.58480003E-03	+3.89453744E-03	-7.38663851E+00	-9.07054135E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
122.000000	+1.68357470E-03	+3.93067875E-03	-5.40496580E+00	+7.63361291E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
124.000000	-2.46407315E-03	+4.09870985E-03	-4.33319335E+00	+2.97945995E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
126.000000	-3.51782290E-03	+3.88177956E-03	-4.21318182E+00	-1.19019926E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
128.000000	-1.15221635E-04	+3.96167083E-03	-4.80927305E+00	-6.46416594E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
130.000000	+3.42380080E-03	+3.98133017E-03	-6.79884820E+00	-2.83927065E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
132.000000	+2.61343014E-03	+3.92290579E-03	-5.94498131E+00	+5.76107917E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
134.000000	-1.50876108E-03	+4.07683729E-03	-4.49441653E+00	+4.36931295E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
136.000000	-3.63746404E-03	+3.88092556E-03	-4.19725613E+00	-3.06871426E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
138.000000	-1.02056261E-03	+3.91982106E-03	-4.61716510E+00	-4.86027178E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
140.000000	+2.99746370E-03	+4.07345594E-03	-6.14136485E+00	-5.21930517E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
142.000000	+3.29297218E-03	+3.90542763E-03	-6.70488717E+00	+3.58538247E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
144.000000	-5.15400599E-04	+3.99955900E-03	-4.70721186E+00	+6.26899402E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
146.000000	-3.58494639E-03	+3.93319186E-03	-4.19728956E+00	+6.68383568E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
148.000000	-1.98661280E-03	+3.91219149E-03	-4.43985843E+00	-3.45390858E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
150.000000	+2.21516727E-03	+4.10361484E-03	-5.57885300E+00	-7.59743225E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
152.000000	+3.60789399E-03	+3.89035260E-03	-7.47883133E+00	+1.55845425E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
154.000000	+4.04960057E-04	+3.92733971E-03	-4.95547130E+00	+8.15664228E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
156.000000	-3.35383495E-03	+4.02365658E-03	-4.21617442E+00	+1.64267842E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
158.000000	-2.88055220E-03	+3.91459132E-03	-4.29839993E+00	-2.39153103E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
160.000000	+1.21601259E-03	+4.05038705E-03	-5.17278683E+00	-8.30424811E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
162.000000	+3.66299072E-03	+3.90823731E-03	-7.62009917E+00	-2.45304057E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
164.000000	+1.32748874E-03	+3.89695872E-03	-5.27090846E+00	+8.34606850E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
166.000000	-2.81433178E-03	+4.09543801E-03	-4.28167178E+00	+2.63566366E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
168.000000	-3.46436774E-03	+3.90966770E-03	-4.21664299E+00	-1.53613754E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
170.000000	+2.21884238E-04	+3.95962482E-03	-4.89612679E+00	-7.23563039E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
172.000000	+3.56548935E-03	+3.97357139E-03	-7.11089515E+00	-2.10684818E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
174.000000	+2.29326926E-03	+3.90247710E-03	-5.73886607E+00	+6.73183326E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
176.000000	-1.93640543E-03	+4.09178128E-03	-4.41816184E+00	+3.87744140E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
178.000000	-3.68024975E-03	+3.90889265E-03	-4.18788950E+00	-6.75011816E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
180.000000	-7.06789709E-04	+3.89498266E-03	-4.68816657E+00	-5.60661925E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
182.000000	+3.25222834E-03	+4.05802077E-03	-6.43053720E+00	-4.40864828E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
184.000000	+3.12802350E-03	+3.91700076E-03	-6.45162588E+00	+4.52399821E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
186.000000	-9.08906543E-04	+4.01287309E-03	-4.62093792E+00	+5.66728086E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
188.000000	-3.67291836E-03	+3.94036521E-03	-4.18471354E+00	+2.91918114E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
190.000000	-1.64926599E-03	+3.88211452E-03	-4.50417067E+00	-4.04852184E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
192.000000	+2.59417490E-03	+4.10172492E-03	-5.80412227E+00	-7.16851917E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
194.000000	+3.60934299E-03	+3.92378040E-03	-7.37157834E+00	+2.33713894E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
196.000000	+7.89175805E-05	+3.91841470E-03	-4.86926670E+00	+7.93965557E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
198.000000	-3.51944438E-03	+4.01053260E-03	-4.19571611E+00	-1.20414973E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
50.000000	-6.87827700E-04	+4.03352212E-03	-4.66251336E+00	-3.11169294E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
51.000000	+2.85959762E-03	+3.97362031E-03	-6.10663059E+00	+2.23458486E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
52.000000	-3.52221121E-03	+3.85954595E-03	-4.21559639E+00	-5.71114926E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
53.000000	+3.70958762E-03	+4.06507969E-03	-7.24886044E+00	-1.24867033E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
54.000000	-1.76062374E-03	+3.98982355E-03	-4.46533046E+00	+1.20309319E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
55.000000	-1.05089253E-04	+3.83787990E-03	-4.84267407E+00	-5.89973907E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
56.000000	+2.30145678E-03	+4.06853919E-03	-5.64527827E+00	+3.35575565E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
57.000000	-3.72558569E-03	+3.98878693E-03	-4.17152294E+00	-7.52090287E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
58.000000	+3.47060835E-03	+3.86325281E-03	-7.14945884E+00	-7.75841910E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
59.000000	-2.58066035E-03	+4.02493308E-03	-4.32669132E+00	+1.13434978E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
60.000000	+2.01150793E-04	+3.99677479E-03	-4.88075927E+00	-5.85328421E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
61.000000	+1.86451424E-03	+3.91332588E-03	-5.49734816E+00	+3.27054604E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
62.000000	-3.35257922E-03	+3.94803170E-03	-4.22665007E+00	-1.34971166E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
63.000000	+3.88989607E-03	+4.02766693E-03	-8.19677148E+00	-4.95330513E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
64.000000	-2.65482936E-03	+3.95720865E-03	-4.32571617E+00	+1.53950696E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
65.000000	+8.80655573E-04	+3.87537501E-03	-5.11775755E+00	-4.47268405E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
66.000000	+1.36352082E-03	+4.06650150E-03	-5.22025298E+00	+4.44793862E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
67.000000	-3.31282518E-03	+3.97669900E-03	-4.22816983E+00	-1.11714836E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
68.000000	+3.55252038E-03	+3.84192150E-03	-7.45454971E+00	+1.19262539E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
69.000000	-3.38591927E-03	+4.07956859E-03	-4.20431732E+00	+1.14833007E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
70.000000	+1.10184919E-03	+3.97876414E-03	-5.15788958E+00	-4.41157048E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
71.000000	+7.67595150E-04	+3.85699450E-03	-5.08663141E+00	+4.38502400E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
72.000000	-2.87095858E-03	+4.04425135E-03	-4.28088478E+00	-1.51107983E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
73.000000	+3.83668413E-03	+3.98712533E-03	-8.10879107E+00	+1.87181723E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
74.000000	-3.27740655E-03	+3.90159036E-03	-4.24344843E+00	+1.31067918E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
75.000000	+1.90105772E-03	+3.97028531E-03	-5.48743271E+00	-3.46506637E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
76.000000	+4.28343895E-04	+4.01832304E-03	-4.93646171E+00	+5.71131832E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
77.000000	-2.54047667E-03	+3.94418118E-03	-4.34516904E+00	-1.10725269E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
78.000000	+3.50189560E-03	+3.89394831E-03	-7.15096708E+00	+9.62846323E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
79.000000	-3.79962261E-03	+4.06212026E-03	-4.15259978E+00	+7.93679061E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
80.000000	+2.04663710E-03	+3.96409278E-03	-5.56360896E+00	-3.25102256E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
81.000000	-2.51738157E-04	+3.85161223E-03	-4.80280429E+00	+5.81740527E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
82.000000	-2.05178849E-03	+4.08609633E-03	-4.40012791E+00	-1.20599608E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
83.000000	+3.59824165E-03	+3.96605181E-03	-7.21479644E+00	+9.32919717E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
84.000000	-3.54093520E-03	+3.85598804E-03	-4.21354396E+00	+5.85598228E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
85.000000	+2.87633483E-03	+4.06283520E-03	-6.04359999E+00	-2.55908403E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
86.000000	-4.59881953E-04	+3.97387515E-03	-4.72536077E+00	+7.56076336E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
87.000000	-1.49061323E-03	+3.89192893E-03	-4.53144731E+00	-9.00817186E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
88.000000	+3.26311272E-03	+3.99481099E-03	-6.52699514E+00	+1.90581000E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
89.000000	-3.87331699E-03	+4.00664267E-03	-4.15028531E+00	+1.78599893E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
90.000000	+2.88469312E-03	+3.93052513E-03	-6.16979535E+00	-2.13510479E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
91.000000	-1.22621261E-03	+3.91506611E-03	-4.57730627E+00	+7.96361052E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
92.000000	-1.08604983E-03	+4.05642706E-03	-4.57707325E+00	-8.82566333E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
93.000000	+3.07088561E-03	+3.95088784E-03	-6.34243894E+00	+1.84315020E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
94.000000	-3.57208585E-03	+3.86266365E-03	-4.20844321E+00	-2.57971420E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
95.000000	+3.56534665E-03	+4.09065300E-03	-6.85838178E+00	-1.65257307E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
96.000000	-1.38795750E-03	+3.95431045E-03	-4.53895783E+00	+1.04645360E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
97.000000	-4.02964045E-04	+3.85645814E-03	-4.76547458E+00	-6.71178874E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
98.000000	+2.68236191E-03	+4.07791738E-03	-5.88131557E+00	+2.97006351E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
99.000000	-3.75297272E-03	+3.96187090E-03	-4.17146188E+00	+3.12270103E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
25.000000	-3.14214164E-03	+4.00509232E-03	-4.24788268E+00	-7.65024581E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
25.500000	+1.20514605E-03	+3.88402924E-03	-5.22920811E+00	-3.16027716E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
26.000000	+3.53401588E-03	+3.83715855E-03	-7.40815984E+00	+2.35643141E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
26.500000	+5.30201979E-04	+3.92092482E-03	-4.99356497E+00	+3.22502511E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
27.000000	-3.57040966E-03	+4.05490330E-03	-4.18313473E+00	+7.38237643E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
27.500000	-2.99238884E-03	+4.10183401E-03	-4.25532733E+00	-1.10220923E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
28.000000	+1.48051821E-03	+4.01316302E-03	-5.28534396E+00	-3.29690651E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
28.500000	+3.61839733E-03	+3.88086543E-03	-7.55223383E+00	+2.85362608E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
29.000000	+4.69775989E-04	+3.83881230E-03	-4.99998135E+00	+3.33603649E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
29.500000	-3.45474802E-03	+3.92257435E-03	-4.21619735E+00	+6.68573228E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
30.000000	-2.53518533E-03	+4.03932416E-03	-4.33140813E+00	-1.26679351E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
30.500000	+1.99549242E-03	+4.07393164E-03	-5.48299086E+00	-3.55125276E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
31.000000	+3.81789097E-03	+4.00650495E-03	-7.88266089E+00	+5.17895376E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
31.500000	+4.27053894E-04	+3.91569612E-03	-4.96509548E+00	+3.65183739E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
32.000000	-3.38595063E-03	+3.88425516E-03	-4.23082350E+00	+5.69218430E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
32.500000	-2.24138096E-03	+3.92265064E-03	-4.39587706E+00	-1.43488028E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
33.000000	+2.24998041E-03	+3.98133538E-03	-5.66570378E+00	-3.03739983E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
33.500000	+3.71854362E-03	+4.01416706E-03	-7.43327688E+00	+8.27663573E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
34.000000	+5.09386706E-05	+4.01222139E-03	-4.83804021E+00	+3.24960679E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
34.500000	-3.63515988E-03	+3.98607188E-03	-4.18367009E+00	+4.43381705E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
35.000000	-2.22682359E-03	+3.94472379E-03	-4.39465850E+00	-1.51642484E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
35.500000	+2.23286873E-03	+3.90569264E-03	-5.70009493E+00	-2.54296593E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
36.000000	+3.41868302E-03	+3.90396928E-03	-6.93762444E+00	+9.57582543E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
36.500000	-3.98377091E-04	+3.95998233E-03	-4.74251239E+00	+2.79030459E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
37.000000	-3.86555956E-03	+4.03780253E-03	-4.14731985E+00	+3.45935079E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
37.500000	-2.09912664E-03	+4.06059006E-03	-4.39657731E+00	-1.61227769E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
38.000000	+2.41246484E-03	+3.98865486E-03	-5.75959754E+00	-2.46889413E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
38.500000	+3.35805538E-03	+3.87965065E-03	-6.86547145E+00	+1.02101464E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
39.000000	-5.29673931E-04	+3.84584533E-03	-4.73858290E+00	+2.68615154E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
39.500000	-3.72038143E-03	+3.93407636E-03	-4.17931990E+00	+2.64080591E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
40.000000	-1.63530680E-03	+4.06263938E-03	-4.47450231E+00	-1.83307464E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
40.500000	+2.87523822E-03	+4.09934762E-03	-6.01239454E+00	-2.46279329E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
41.000000	+3.51699123E-03	+4.00243710E-03	-6.93729560E+00	+1.28173410E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
41.500000	-5.41069083E-04	+3.86925271E-03	-4.73066044E+00	+2.71935753E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
42.000000	-3.52913173E-03	+3.83535994E-03	-4.21793807E+00	+1.55473750E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
42.500000	-1.22064768E-03	+3.93153995E-03	-4.57518669E+00	-2.10348679E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
43.000000	+3.15627883E-03	+4.05496916E-03	-6.32142486E+00	-2.06987210E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
43.500000	+3.43292364E-03	+4.08313962E-03	-6.64505879E+00	+1.68078652E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
44.000000	-8.26037882E-04	+3.99972944E-03	-4.64063834E+00	+2.45330820E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
44.500000	-3.66231376E-03	+3.89758280E-03	-4.19175059E+00	+3.83040716E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
45.000000	-1.14238333E-03	+3.87181636E-03	-4.60233427E+00	-2.20975356E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
45.500000	+3.09992522E-03	+3.92945518E-03	-6.40150415E+00	-1.64248192E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
46.000000	+3.03219418E-03	+4.00243779E-03	-6.24481619E+00	+1.86281008E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
46.500000	-1.31437753E-03	+4.02929964E-03	-4.53869407E+00	+2.09600815E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
47.000000	-3.88551100E-03	+4.00609812E-03	-4.14880804E+00	-5.65516610E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
47.500000	-1.08541631E-03	+3.96445300E-03	-4.59524573E+00	-2.28268571E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
48.000000	+3.12396966E-03	+3.92899168E-03	-6.43149375E+00	-1.51816507E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
48.500000	+2.80462483E-03	+3.91111976E-03	-6.11341081E+00	+1.91825818E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
49.000000	-1.55704546E-03	+3.92442028E-03	-4.51323556E+00	+1.94697727E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
49.500000	-3.77868757E-03	+3.97504661E-03	-4.16643354E+00	-5.59769177E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
12.500000	-3.49820160E-03	+3.88907420E-03	-4.21484906E+00	-3.70401850E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
12.750000	-2.07134643E-03	+3.84332391E-03	-4.43717234E+00	-1.40818432E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
13.000000	+1.76694972E-04	+3.83012651E-03	-4.91894123E+00	-2.75329097E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
13.250000	+2.36084819E-03	+3.85385231E-03	-5.81381782E+00	-5.07485778E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
13.500000	+3.61956110E-03	+3.90843587E-03	-7.45637012E+00	-2.07140540E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
13.750000	+3.44901740E-03	+3.97899930E-03	-6.84952052E+00	+4.00977375E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
14.000000	+1.90113209E-03	+4.04610057E-03	-5.45148324E+00	+4.28873367E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
14.250000	-4.32928684E-04	+4.09133305E-03	-4.70515369E+00	+2.29383477E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
14.500000	-2.65078431E-03	+4.10258977E-03	-4.30456585E+00	+1.13239790E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
14.750000	-3.89233137E-03	+4.07742053E-03	-4.13895474E+00	+2.63029654E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
15.000000	-3.67907455E-03	+4.02351880E-03	-4.17305103E+00	-5.48333789E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
15.250000	-2.10237418E-03	+3.95627258E-03	-4.41312163E+00	-1.47736276E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
15.500000	+2.14329249E-04	+3.89419287E-03	-4.91173241E+00	-2.80312812E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
15.750000	+2.36191272E-03	+3.85362167E-03	-5.81468569E+00	-4.74758153E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
16.000000	+3.50157425E-03	+3.84426904E-03	-7.28552317E+00	-1.58253993E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
16.250000	+3.19068733E-03	+3.86683245E-03	-6.60595566E+00	+3.85987154E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
16.500000	+1.55246152E-03	+3.91330910E-03	-5.35558740E+00	+3.89637109E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
16.750000	-7.74001896E-04	+3.96979566E-03	-4.65777011E+00	+2.14567403E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
17.000000	-2.88150725E-03	+4.02081364E-03	-4.28275038E+00	+1.04492031E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
17.250000	-3.94509642E-03	+4.05375645E-03	-4.13530996E+00	+1.93702665E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
17.500000	-3.54216993E-03	+4.06209336E-03	-4.18589905E+00	-6.20266926E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
17.750000	-1.81948051E-03	+4.04647084E-03	-4.44544342E+00	-1.57872302E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
18.000000	+5.60254128E-04	+4.01361367E-03	-4.97526056E+00	-3.01593798E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
18.250000	+2.67516275E-03	+3.97364449E-03	-5.95341241E+00	-5.41012805E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
18.500000	+3.70594543E-03	+3.93685792E-03	-7.68032459E+00	-1.37771079E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
18.750000	+3.25896479E-03	+3.91099805E-03	-6.64226780E+00	+4.66490592E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
19.000000	+1.52062604E-03	+3.89975984E-03	-5.34787163E+00	+3.95933926E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
19.250000	-8.18216052E-04	+3.90273336E-03	-4.66259817E+00	+2.08617149E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
19.500000	-2.83536419E-03	+3.91652415E-03	-4.30478588E+00	+9.71758658E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
19.750000	-3.73794008E-03	+3.93645332E-03	-4.17671884E+00	+1.08287993E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
20.000000	-3.16939322E-03	+3.95814723E-03	-4.25064188E+00	-7.31298410E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
20.250000	-1.34560285E-03	+3.97847780E-03	-4.54236805E+00	-1.75366880E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
20.500000	+1.02989041E-03	+3.99564594E-03	-5.12747628E+00	-3.40368801E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
20.750000	+3.03775868E-03	+4.00858863E-03	-6.24421206E+00	-6.45128711E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
21.000000	+3.89835687E-03	+4.01618695E-03	-8.35311984E+00	-5.38456816E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
21.250000	+3.27514729E-03	+4.01683102E-03	-6.51344046E+00	+6.18842069E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
21.500000	+1.40822644E-03	+4.00871310E-03	-5.25890949E+00	+3.80331945E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
21.750000	-9.76222251E-04	+3.99083399E-03	-4.61178074E+00	+1.95526612E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
22.000000	-2.94821662E-03	+3.96428545E-03	-4.28127643E+00	+8.69616286E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
22.250000	-3.73932890E-03	+3.93311735E-03	-4.17697260E+00	+1.09126318E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
22.500000	-3.04616054E-03	+3.90416140E-03	-4.27582012E+00	-8.42574667E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
22.750000	-1.14910191E-03	+3.88556904E-03	-4.59825993E+00	-1.90319197E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
23.000000	+1.20069107E-03	+3.88437915E-03	-5.22741610E+00	-3.61475514E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
23.250000	+3.07780175E-03	+3.90391005E-03	-6.40563750E+00	-5.20776850E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
23.500000	+3.74339367E-03	+3.94194805E-03	-7.83130035E+00	+4.98416378E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
23.750000	+2.93059708E-03	+3.99050156E-03	-6.15642931E+00	+5.49049329E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
24.000000	+9.46213239E-04	+4.03739786E-03	-5.08605371E+00	+3.29969986E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
24.250000	-1.44866019E-03	+4.06941291E-03	-4.50657938E+00	+1.74815035E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
24.500000	-3.33239056E-03	+4.07612110E-03	-4.21197853E+00	+7.50931981E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
24.750000	-3.97914292E-03	+4.05334825E-03	-4.13111339E+00	-1.04010791E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
6.250000	+3.64513303E-03	+3.91148620E-03	-7.53754024E+00	+7.68626156E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
6.375000	+3.26373832E-03	+3.91188370E-03	-6.64824834E+00	+6.54240877E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
6.500000	+2.54706875E-03	+3.91413915E-03	-5.90193805E+00	+5.15370103E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
6.625000	+1.56716852E-03	+3.91803744E-03	-5.35982308E+00	+3.76117612E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
6.750000	+4.22679609E-04	+3.92338358E-03	-4.96164402E+00	+2.77196433E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
6.875000	-7.70992688E-04	+3.93001128E-03	-4.66683200E+00	+2.04091868E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
7.000000	-1.89325037E-03	+3.93778019E-03	-4.45141435E+00	+1.46303853E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
7.125000	-2.83044564E-03	+3.94656252E-03	-4.30107237E+00	+9.76635915E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
7.250000	-3.48736410E-03	+3.95622197E-03	-4.20725537E+00	+5.43570940E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
7.375000	-3.79687433E-03	+3.96658841E-03	-4.16517963E+00	+1.37642418E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
7.500000	-3.72674959E-03	+3.97743270E-03	-4.17284476E+00	-2.61919884E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
7.625000	-3.28295129E-03	+3.98844615E-03	-4.23065960E+00	-6.74767259E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
7.750000	-2.50902711E-03	+3.99922887E-03	-4.34153658E+00	-1.12337290E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
7.875000	-1.48168163E-03	+4.00929026E-03	-4.51150283E+00	-1.63829616E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
8.000000	-3.02981930E-04	+4.01806398E-03	-4.75111062E+00	-2.26756552E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
8.125000	+9.09985333E-04	+4.02493779E-03	-5.07839421E+00	-3.09668984E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
8.250000	+2.03692694E-03	+4.02929721E-03	-5.52528308E+00	-4.29607520E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
8.375000	+2.96641006E-03	+4.03058000E-03	-6.15241301E+00	-6.21424272E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
8.500000	+3.60696328E-03	+4.02833679E-03	-7.07884376E+00	-8.52903640E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
8.625000	+3.89611423E-03	+4.02229193E-03	-8.28467211E+00	-2.86442166E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
8.750000	+3.80649292E-03	+4.01239777E-03	-7.79494917E+00	+6.55985988E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
8.875000	+3.34843079E-03	+3.99887546E-03	-6.64470714E+00	+7.70537181E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
9.000000	+2.56883083E-03	+3.98223610E-03	-5.86860622E+00	+5.25022951E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
9.125000	+1.54644372E-03	+3.96327753E-03	-5.33214976E+00	+3.69394017E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
9.250000	+3.84028129E-04	+3.94305416E-03	-4.94512118E+00	+2.68134178E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
9.375000	-8.01831271E-04	+3.92282014E-03	-4.66181432E+00	+1.95086417E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
9.500000	-1.89225384E-03	+3.90394868E-03	-4.45740513E+00	+1.37669857E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
9.625000	-2.77782289E-03	+3.88783345E-03	-4.31763967E+00	+8.92554547E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
9.750000	-3.36943775E-03	+3.87577979E-03	-4.23426650E+00	+4.58970870E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
9.875000	-3.60720401E-03	+3.86889506E-03	-4.20289696E+00	+4.89756251E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
10.000000	-3.46648474E-03	+3.86798786E-03	-4.22202259E+00	-3.59217045E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
10.125000	-2.96049219E-03	+3.87348544E-03	-4.29270122E+00	-7.87005278E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
10.250000	-2.13912132E-03	+3.88537687E-03	-4.41877391E+00	-1.26006541E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
10.375000	-1.08409122E-03	+3.90318807E-03	-4.60771757E+00	-1.81518882E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
10.500000	+9.91607939E-05	+3.92599155E-03	-4.87257112E+00	-2.51363606E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
10.625000	+1.29203832E-03	+3.95245169E-03	-5.23612659E+00	-3.47272911E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
10.750000	+2.37472965E-03	+3.98090325E-03	-5.74075339E+00	-4.95341778E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
10.875000	+3.23830890E-03	+4.00945847E-03	-6.47448103E+00	-7.59741382E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
11.000000	+3.79574742E-03	+4.03613596E-03	-7.64010685E+00	-9.69611534E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
11.125000	+3.99070642E-03	+4.05900258E-03	-8.89850987E+00	+5.10329861E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
11.250000	+3.80321804E-03	+4.07631830E-03	-7.51252438E+00	+1.00142632E+01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
11.375000	+3.25168351E-03	+4.08667315E-03	-6.39494407E+00	+7.30974010E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
11.500000	+2.39099049E-03	+4.08910537E-03	-5.68508936E+00	+4.80574623E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
11.625000	+1.30694213E-03	+4.08319072E-03	-5.19350751E+00	+3.38844430E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
11.750000	+1.07566322E-04	+4.06909434E-03	-4.83797829E+00	+2.46021516E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
11.875000	-1.08780331E-03	+4.04757943E-03	-4.57845372E+00	+1.77909010E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
12.000000	-2.16054949E-03	+4.01997007E-03	-4.39320576E+00	+1.23486664E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
12.125000	-3.00466068E-03	+3.98806931E-03	-4.26973706E+00	+7.69369535E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
12.250000	-3.53728018E-03	+3.95403761E-03	-4.20086338E+00	+3.47351350E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
12.375000	-3.70686889E-03	+3.92024011E-03	-4.18289922E+00	-5.99249358E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.125000	+3.48859247E-04	+3.85922987E-03	-4.95888648E+00	-2.66849257E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.187500	+9.37479152E-04	+3.86403659E-03	-5.14078130E+00	-3.15214185E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.250000	+1.50322652E-03	+3.87041721E-03	-5.35290421E+00	-3.68392285E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.312500	+2.03164429E-03	+3.87822643E-03	-5.60127166E+00	-4.32806790E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.375000	+2.50921140E-03	+3.88729716E-03	-5.89391269E+00	-5.11943889E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.437500	+2.92368710E-03	+3.89744417E-03	-6.24120152E+00	-6.08545862E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.500000	+3.26442311E-03	+3.90846795E-03	-6.65459502E+00	-7.16727313E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.562500	+3.52263587E-03	+3.92015884E-03	-7.13711066E+00	-7.87474345E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.625000	+3.69163147E-03	+3.93230116E-03	-7.63893795E+00	-6.44125090E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.687500	+3.76697750E-03	+3.94467743E-03	-7.94226702E+00	-1.07321994E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.750000	+3.74661724E-03	+3.95707247E-03	-7.77309045E+00	+5.15197786E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.812500	+3.63092308E-03	+3.96927738E-03	-7.29826979E+00	+7.80650289E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.875000	+3.42268751E-03	+3.98109323E-03	-6.79727758E+00	+7.51169809E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.937500	+3.12705214E-03	+3.99233447E-03	-6.35930753E+00	+6.45581605E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
4.000000	+2.75137616E-03	+4.00283197E-03	-5.99030058E+00	+5.43731146E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
4.062500	+2.30504795E-03	+4.01243558E-03	-5.67964360E+00	+4.59197911E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
4.125000	+1.79924466E-03	+4.02101629E-03	-5.41630319E+00	+3.90513175E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
4.187500	+1.24664619E-03	+4.02846780E-03	-5.19150213E+00	+3.34139599E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
4.250000	+6.61111081E-04	+4.03470765E-03	-4.99862869E+00	+2.87013850E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
4.312500	+5.73230258E-05	+4.03967775E-03	-4.83273482E+00	+2.46830533E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
4.375000	-5.49582852E-04	+4.04334443E-03	-4.69009053E+00	+2.11904062E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
4.437500	-1.14440405E-03	+4.04569800E-03	-4.56785474E+00	+1.80997992E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
4.500000	-1.71225520E-03	+4.04675180E-03	-4.46384304E+00	+1.53191584E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
4.562500	-2.23894311E-03	+4.04654084E-03	-4.37636526E+00	+1.27785218E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
4.625000	-2.71132302E-03	+4.04512009E-03	-4.30411151E+00	+1.04234871E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
4.687500	-3.11762696E-03	+4.04256241E-03	-4.24607167E+00	+8.21065682E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
4.750000	-3.44775636E-03	+4.03895624E-03	-4.20147830E+00	+6.10441889E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
4.812500	-3.69353176E-03	+4.03440308E-03	-4.16976643E+00	+4.07461340E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
4.875000	-3.84889370E-03	+4.02901490E-03	-4.15054564E+00	+2.09478106E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
4.937500	-3.91005016E-03	+4.02291140E-03	-4.14358167E+00	+1.40785734E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
5.000000	-3.87556717E-03	+4.01621735E-03	-4.14878581E+00	-1.81033770E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
5.062500	-3.74640078E-03	+4.00905996E-03	-4.16621089E+00	-3.78142350E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
5.125000	-3.52586970E-03	+4.00156638E-03	-4.19605361E+00	-5.79619969E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
5.187500	-3.21956967E-03	+3.99386137E-03	-4.23866339E+00	-7.88039034E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
5.250000	-2.83523171E-03	+3.98606516E-03	-4.29455849E+00	-1.00629990E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
5.312500	-2.38252791E-03	+3.97829160E-03	-4.36445087E+00	-1.23779016E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
5.375000	-1.87282955E-03	+3.97064654E-03	-4.44928226E+00	-1.48659204E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
5.437500	-1.31892351E-03	+3.96322653E-03	-4.55027488E+00	-1.75776164E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
5.500000	-7.34693930E-04	+3.95611777E-03	-4.66900246E+00	-2.05771316E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
5.562500	-1.34776791E-04	+3.94939545E-03	-4.80748902E+00	-2.39475163E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
5.625000	+4.65804032E-04	+3.94312334E-03	-4.96834642E+00	-2.77980203E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
5.687500	+1.05201051E-03	+3.93735361E-03	-5.15496428E+00	-3.22734778E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
5.750000	+1.60916478E-03	+3.93212705E-03	-5.37176489E+00	-3.75639681E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
5.812500	+2.12331503E-03	+3.92747342E-03	-5.62451388E+00	-4.39048066E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
5.875000	+2.58158373E-03	+3.92341208E-03	-5.92057497E+00	-5.15249401E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
5.937500	+2.97248993E-03	+3.91995280E-03	-6.26857563E+00	-6.03764452E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
6.000000	+3.28623741E-03	+3.91709670E-03	-6.67528054E+00	-6.90106901E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
6.062500	+3.51496148E-03	+3.91483733E-03	-7.13120926E+00	-7.08402894E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
6.125000	+3.65292837E-03	+3.91316185E-03	-7.56078415E+00	-4.95035866E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
6.187500	+3.69668179E-03	+3.91205218E-03	-7.75000409E+00	-1.10467930E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
1.562500	+2.76785660E-03	+4.09524536E-03	-5.93139443E+00	+5.36564217E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
1.593750	+2.53511083E-03	+4.09360375E-03	-5.77088882E+00	+4.90671657E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
1.625000	+2.28764785E-03	+4.09142604E-03	-5.62472464E+00	+4.47712926E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
1.656250	+2.02700604E-03	+4.08872453E-03	-5.49106824E+00	+4.10061870E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
1.687500	+1.75480573E-03	+4.08551382E-03	-5.36843597E+00	+3.76727352E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
1.718750	+1.47273909E-03	+4.08181069E-03	-5.25561365E+00	+3.46941932E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
1.750000	+1.18255954E-03	+4.07763401E-03	-5.15159727E+00	+3.20103708E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
1.781250	+8.86070853E-04	+4.07300467E-03	-5.05554883E+00	+2.95734774E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
1.812500	+5.85115843E-04	+4.06794544E-03	-4.96676303E+00	+2.73451247E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
1.843750	+2.81564935E-04	+4.06248089E-03	-4.88464180E+00	+2.52941382E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
1.875000	-2.26955072E-05	+4.05663723E-03	-4.80867467E+00	+2.33949410E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
1.906250	-3.25774924E-04	+4.05044219E-03	-4.73842342E+00	+2.16263454E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
1.937500	-6.25790325E-04	+4.04392490E-03	-4.67351001E+00	+1.99706384E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
1.968750	-9.20878015E-04	+4.03711571E-03	-4.61360693E+00	+1.84128828E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.000000	-1.20920519E-03	+4.03004611E-03	-4.55842949E+00	+1.69403765E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.031250	-1.48898136E-03	+4.02274850E-03	-4.50772958E+00	+1.55422308E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.062500	-1.75846948E-03	+4.01525608E-03	-4.46129055E+00	+1.42090372E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.093750	-2.01599681E-03	+4.00760269E-03	-4.41892309E+00	+1.29326028E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.125000	-2.25996534E-03	+3.99982265E-03	-4.38046178E+00	+1.17057371E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.156250	-2.48886174E-03	+3.99195058E-03	-4.34576224E+00	+1.05220798E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.187500	-2.70126688E-03	+3.98402128E-03	-4.31469878E+00	+9.37595929E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.218750	-2.89586465E-03	+3.97606953E-03	-4.28716249E+00	+8.26227647E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.250000	-3.07145029E-03	+3.96812994E-03	-4.26305956E+00	+7.17640718E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.281250	-3.22693791E-03	+3.96023683E-03	-4.24230995E+00	+6.11412043E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.312500	-3.36136735E-03	+3.95242403E-03	-4.22484630E+00	+5.07150851E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.343750	-3.47391028E-03	+3.94472473E-03	-4.21061302E+00	+4.04492675E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.375000	-3.56387543E-03	+3.93717140E-03	-4.19956551E+00	+3.03094066E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.406250	-3.63071303E-03	+3.92979554E-03	-4.19166964E+00	+2.02627898E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.437500	-3.67401832E-03	+3.92262766E-03	-4.18690127E+00	+1.02779109E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.468750	-3.69353423E-03	+3.91569706E-03	-4.18524594E+00	+3.24076701E-03	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.500000	-3.68915308E-03	+3.90903174E-03	-4.18669872E+00	-9.62896489E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.531250	-3.66091736E-03	+3.90265831E-03	-4.19126405E+00	-1.96113845E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.562500	-3.60901962E-03	+3.89660181E-03	-4.19895583E+00	-2.96536273E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.593750	-3.53380134E-03	+3.89088569E-03	-4.20979756E+00	-3.97867749E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.625000	-3.43575093E-03	+3.88553167E-03	-4.22382257E+00	-5.00429207E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.656250	-3.31550074E-03	+3.88055965E-03	-4.24107439E+00	-6.04555687E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.687500	-3.17382328E-03	+3.87598766E-03	-4.26160730E+00	-7.10600666E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.718750	-3.01162636E-03	+3.87183181E-03	-4.28548693E+00	-8.18940823E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.750000	-2.82994759E-03	+3.86810616E-03	-4.31279110E+00	-9.29981397E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.781250	-2.62994784E-03	+3.86482276E-03	-4.34361077E+00	-1.04416227E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.812500	-2.41290410E-03	+3.86199156E-03	-4.37805124E+00	-1.16196496E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.843750	-2.18020145E-03	+3.85962041E-03	-4.41623358E+00	-1.28392076E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.875000	-1.93332446E-03	+3.85771504E-03	-4.45829629E+00	-1.41062030E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.906250	-1.67384781E-03	+3.85627902E-03	-4.50439735E+00	-1.54272476E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.937500	-1.40342646E-03	+3.85531384E-03	-4.55471659E+00	-1.68097933E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.968750	-1.12378523E-03	+3.85481883E-03	-4.60945856E+00	-1.82622914E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.000000	-8.36707933E-04	+3.85479126E-03	-4.66885591E+00	-1.97943855E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.031250	-5.44026114E-04	+3.85522636E-03	-4.73317346E+00	-2.14171418E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.062500	-2.47607509E-04	+3.85611731E-03	-4.80271305E+00	-2.31433283E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.093750	+5.06557785E-05	+3.85745536E-03	-4.87781927E+00	-2.49246534E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02


==> anc/otoc_to_plot_bosonic_M800_L1.1225_n300_beta1.0000.dat <==
50.000000	+1.88429725E-01	+1.76608834E+00	+1.14908904E+00	-6.02496242E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
51.000000	+5.15380671E-01	+1.61816883E+00	+7.90988845E-01	-1.13704141E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
52.000000	+3.69207155E-01	+1.62596287E+00	+9.21680755E-01	+1.20853850E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
53.000000	+6.82976894E-01	+2.08729151E+00	+1.03269655E+00	+4.31422452E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
54.000000	+4.15434009E-01	+1.78544404E+00	+1.00796524E+00	-6.90405140E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
55.000000	+1.20125474E-01	+1.34332298E+00	+8.94615517E-01	+9.82676215E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
56.000000	+3.55972946E-01	+2.02351932E+00	+1.20450049E+00	+2.24501751E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
57.000000	+2.58240647E-01	+2.17468551E+00	+1.34361902E+00	-1.15387178E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
58.000000	+2.15940409E-01	+1.53983647E+00	+9.73726132E-01	-1.06536429E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
59.000000	-1.49110607E-01	+1.39956324E+00	+1.13054616E+00	+1.29910459E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
60.000000	+2.50689355E-03	+1.71920007E+00	+1.23354705E+00	+4.74482897E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
61.000000	+3.58922019E-02	+1.73872899E+00	+1.22544274E+00	-1.88936135E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
62.000000	+1.73066092E-01	+1.34954688E+00	+8.55674780E-01	-2.13422439E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
63.000000	+3.38918447E-01	+1.45012975E+00	+7.98597861E-01	+1.52027019E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
64.000000	+1.99960968E-01	+1.79449514E+00	+1.15972882E+00	+6.33132661E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
65.000000	+3.03012805E-01	+1.56422991E+00	+9.25224394E-01	-1.11307773E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
66.000000	+2.09894424E-01	+1.48619548E+00	+9.37113272E-01	+6.14990254E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
67.000000	+1.78412000E-01	+1.60470000E+00	+1.04822244E+00	+4.63525447E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
68.000000	+3.40572257E-01	+1.74085081E+00	+1.02981836E+00	+1.86786689E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
69.000000	-1.72714688E-01	+1.89956364E+00	+1.42179582E+00	+8.05946684E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
70.000000	-6.55429973E-02	+1.57965463E+00	+1.19100770E+00	-2.20882406E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
71.000000	+1.01711290E-01	+1.43398073E+00	+9.80031011E-01	+5.02244383E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
72.000000	-1.71396213E-01	+1.64764471E+00	+1.29145657E+00	+1.04394817E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
73.000000	-3.88906092E-02	+1.60271282E+00	+1.18882065E+00	-1.80092600E-03	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
74.000000	-1.17430781E-01	+1.69507001E+00	+1.28785472E+00	-5.29117648E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
75.000000	+2.18005663E-01	+1.69476483E+00	+1.08299712E+00	-1.30483289E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
76.000000	-2.41060612E-02	+1.37207537E+00	+1.02688814E+00	+2.19446801E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
77.000000	-2.16542850E-01	+1.32647370E+00	+1.12688648E+00	+7.30411854E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
78.000000	+2.10386579E-01	+1.82617550E+00	+1.17297052E+00	+1.45905227E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
79.000000	+1.89673341E-01	+2.25553984E+00	+1.41869693E+00	-8.51434602E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
80.000000	+2.44391188E-01	+1.60718438E+00	+1.00268359E+00	-3.00635522E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
81.000000	+7.69129541E-02	+1.20924437E+00	+8.17425888E-01	+1.48340414E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
82.000000	+2.69069401E-01	+2.10255204E+00	+1.29936442E+00	+1.60582137E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
83.000000	+7.17401709E-01	+2.27858333E+00	+1.13859016E+00	-2.63260663E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
84.000000	+4.66518237E-01	+1.54947595E+00	+7.72843097E-01	-2.18072622E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
85.000000	+3.95246230E-01	+1.40458733E+00	+7.02444919E-01	+1.05110183E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
86.000000	+3.09464050E-01	+1.64577966E+00	+9.83063462E-01	+1.14111841E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
87.000000	+4.81689376E-01	+1.74979154E+00	+9.30668600E-01	-3.63017780E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
88.000000	+3.16122655E-01	+1.55885533E+00	+9.10459906E-01	+1.33273131E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
89.000000	-1.70148633E-01	+1.48529277E+00	+1.19721486E+00	+7.14911121E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
90.000000	+4.62176036E-02	+1.47996984E+00	+1.05344213E+00	-8.15555987E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
91.000000	-8.30866099E-02	+1.32320543E+00	+1.03410366E+00	+7.71235503E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
92.000000	-1.03260181E-01	+1.56961205E+00	+1.20768923E+00	+1.51318337E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
93.000000	-1.83449720E-01	+1.71985777E+00	+1.33674034E+00	+5.04522971E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
94.000000	-3.61608563E-01	+1.48887436E+00	+1.30859383E+00	-1.96584659E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
95.000000	+2.74216473E-01	+1.55878623E+00	+9.43571020E-01	-5.26065687E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
96.000000	-3.98312452E-02	+1.62584885E+00	+1.20338069E+00	+2.29483789E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
97.000000	-3.85967064E-01	+1.64678672E+00	+1.40253860E+00	-9.81162106E-03	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
98.000000	-3.61087981E-02	+1.59720387E+00	+1.18375745E+00	-1.70102123E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
99.000000	-8.33225298E-02	+1.36323581E+00	+1.06233435E+00	-7.27440610E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
25.000000	-9.86099623E-01	+1.77712673E+00	+1.70954615E+00	-8.08330343E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
25.500000	-6.15426561E-01	+1.38021284E+00	+1.38411168E+00	-4.93407521E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
26.000000	-4.85959357E-01	+1.20110752E+00	+1.21613863E+00	+7.84142587E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
26.500000	-7.27491490E-01	+1.43093344E+00	+1.46252594E+00	+5.63453238E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
27.000000	-1.09436180E+00	+1.86935655E+00	+1.77959186E+00	+4.50686000E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
27.500000	-1.24477658E+00	+2.14263051E+00	+1.91321194E+00	+3.82345025E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
28.000000	-9.84507216E-01	+2.09472161E+00	+1.81782637E+00	-3.26828307E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
28.500000	-6.32480183E-01	+1.81054342E+00	+1.58638363E+00	-4.34532598E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
29.000000	-4.38124918E-01	+1.55588289E+00	+1.38329377E+00	-2.10268875E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
29.500000	-4.50518577E-01	+1.52922549E+00	+1.37611476E+00	+5.89621949E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
30.000000	-4.69253803E-01	+1.64586035E+00	+1.44225596E+00	+5.16972044E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
30.500000	-3.40350654E-01	+1.74443236E+00	+1.42781196E+00	-3.69201232E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
31.000000	-3.08548536E-01	+1.72989931E+00	+1.40533584E+00	-9.07503860E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
31.500000	-2.95720129E-01	+1.60819887E+00	+1.33706158E+00	-1.60482582E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
32.000000	-2.79680895E-01	+1.45653171E+00	+1.24485326E+00	-2.45963633E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
32.500000	-1.29900899E-01	+1.35886982E+00	+1.09109794E+00	-2.88290563E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
33.000000	+9.24691502E-02	+1.39383649E+00	+9.56562694E-01	-5.71227104E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
33.500000	+1.09812037E-01	+1.51592348E+00	+1.03397523E+00	+2.36558025E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
34.000000	+5.98051984E-04	+1.64927570E+00	+1.19312072E+00	+2.66477999E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
34.500000	-1.04774608E-01	+1.73070543E+00	+1.30045323E+00	+7.39305174E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
35.000000	-1.38902240E-01	+1.63628172E+00	+1.26705124E+00	-1.48696913E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
35.500000	-1.78454408E-01	+1.40341788E+00	+1.15175632E+00	-2.90959150E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
36.000000	-1.24779522E-01	+1.20225253E+00	+9.76092087E-01	-1.72069891E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
36.500000	-1.73485651E-01	+1.15832479E+00	+9.79686427E-01	+1.85180998E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
37.000000	-2.49188351E-01	+1.34781011E+00	+1.16127308E+00	+3.22628048E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
37.500000	-2.14841139E-01	+1.62405836E+00	+1.30231448E+00	+2.06040336E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
38.000000	-2.00476853E-01	+1.76191927E+00	+1.36731342E+00	+4.32541866E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
38.500000	-2.04593680E-01	+1.71559122E+00	+1.34556866E+00	-7.91727574E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
39.000000	-2.62330148E-01	+1.55068898E+00	+1.28814066E+00	-1.05461425E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
39.500000	-2.78191477E-01	+1.44980055E+00	+1.24010724E+00	-1.70914146E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
40.000000	-7.46351020E-02	+1.45354773E+00	+1.11722652E+00	-2.07403870E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
40.500000	+7.27762428E-02	+1.47710044E+00	+1.03270337E+00	-5.23855709E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
41.000000	+8.28506676E-02	+1.53303948E+00	+1.06484095E+00	+1.96138966E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
41.500000	-9.61284665E-02	+1.61250713E+00	+1.22884233E+00	+2.65491081E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
42.000000	-1.74257597E-01	+1.71689191E+00	+1.33033203E+00	+5.75093101E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
42.500000	+7.98392339E-03	+1.81776243E+00	+1.28635164E+00	-2.05464713E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
43.000000	+2.42894919E-01	+1.78279901E+00	+1.12486731E+00	-3.47673653E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
43.500000	+3.13515696E-01	+1.59181536E+00	+9.38677991E-01	-1.95800815E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
44.000000	+8.45223032E-02	+1.35059446E+00	+9.29066500E-01	+1.90205577E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
44.500000	-6.54534923E-02	+1.23739285E+00	+9.57698549E-01	+6.57951477E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
45.000000	+3.30842657E-03	+1.35548351E+00	+9.94861647E-01	+9.03563918E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
45.500000	+1.68369995E-01	+1.59441910E+00	+1.04805494E+00	+1.37198656E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
46.000000	+2.32046875E-01	+1.78306741E+00	+1.13206030E+00	+8.75841685E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
46.500000	+2.08937580E-01	+1.76551886E+00	+1.13563911E+00	-9.50984572E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
47.000000	+1.66508812E-01	+1.57682604E+00	+1.03696185E+00	-2.29672683E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
47.500000	+1.78271148E-01	+1.41543216E+00	+9.05966426E-01	-2.58370908E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
48.000000	+2.45367091E-01	+1.33456739E+00	+7.78590938E-01	+1.27155114E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
48.500000	+1.08034704E-01	+1.36102729E+00	+9.18681938E-01	+3.42720953E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
49.000000	-2.85736718E-02	+1.50586513E+00	+1.12131189E+00	+2.56150290E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
49.500000	+4.67237495E-02	+1.66552361E+00	+1.17483223E+00	-4.20689465E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
12.500000	-1.18505011E-02	+1.75929773E+00	+1.26477524E+00	-2.16354797E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
12.750000	-3.67758344E-02	+1.70981889E+00	+1.25081520E+00	-9.00448120E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
13.000000	-2.92193800E-02	+1.66395593E+00	+1.21975283E+00	-1.25104949E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
13.250000	-5.22593813E-04	+1.64016521E+00	+1.18826272E+00	-6.32280182E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
13.500000	+1.28951972E-03	+1.64177404E+00	+1.18813882E+00	+6.07266159E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
13.750000	-4.09853757E-02	+1.65028315E+00	+1.21862603E+00	+1.63413017E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
14.000000	-1.28293642E-01	+1.65185728E+00	+1.26984533E+00	+2.04130447E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
14.250000	-2.27830788E-01	+1.64517418E+00	+1.32069126E+00	+1.54214818E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
14.500000	-2.88291064E-01	+1.63455335E+00	+1.34695274E+00	+3.92899599E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
14.750000	-2.84374114E-01	+1.62578980E+00	+1.34033624E+00	-6.67639429E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
15.000000	-2.42810627E-01	+1.61690500E+00	+1.31357077E+00	-1.04913702E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
15.250000	-2.09890729E-01	+1.60265476E+00	+1.28787938E+00	-9.57470544E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
15.500000	-1.83504953E-01	+1.58927704E+00	+1.26569724E+00	-8.71722342E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
15.750000	-1.44273799E-01	+1.59096682E+00	+1.24429327E+00	-2.79886932E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
16.000000	-1.30760295E-01	+1.61738556E+00	+1.25170289E+00	+1.04899496E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
16.250000	-1.66423112E-01	+1.66225952E+00	+1.29674302E+00	+2.18494352E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
16.500000	-2.47654901E-01	+1.70229345E+00	+1.36095007E+00	+2.35806511E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
16.750000	-3.41474424E-01	+1.71604088E+00	+1.41464627E+00	+1.35658604E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
17.000000	-3.94687746E-01	+1.69211308E+00	+1.42877937E+00	-4.18761558E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
17.250000	-3.84005754E-01	+1.63087701E+00	+1.39370819E+00	-2.18693791E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
17.500000	-3.28579712E-01	+1.54206904E+00	+1.31943248E+00	-3.53866387E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
17.750000	-2.47846509E-01	+1.44029432E+00	+1.21677500E+00	-4.56957943E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
18.000000	-1.37039980E-01	+1.35151572E+00	+1.09095350E+00	-4.85816566E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
18.250000	-1.82040729E-02	+1.30587812E+00	+9.73866717E-01	-3.03655739E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
18.500000	+4.07392967E-02	+1.31961132E+00	+9.39125634E-01	+9.00911757E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
18.750000	+2.26439237E-03	+1.38735440E+00	+1.01891230E+00	+4.31998138E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
19.000000	-9.33334908E-02	+1.49387614E+00	+1.15512470E+00	+5.54497428E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
19.250000	-2.08924601E-01	+1.61869406E+00	+1.29616102E+00	+5.09657094E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
19.500000	-3.11755866E-01	+1.73612610E+00	+1.40995325E+00	+3.68552227E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
19.750000	-3.67869741E-01	+1.82956346E+00	+1.48043713E+00	+2.15371816E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
20.000000	-3.99028659E-01	+1.88169315E+00	+1.51763916E+00	+8.52755821E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
20.250000	-4.20131297E-01	+1.87302174E+00	+1.52307492E+00	-8.70446632E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
20.500000	-3.78637030E-01	+1.80495152E+00	+1.47411683E+00	-2.98393346E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
20.750000	-2.81570142E-01	+1.69375116E+00	+1.37387825E+00	-3.97547985E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
21.000000	-2.28953435E-01	+1.56101083E+00	+1.27534283E+00	-3.51039637E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
21.250000	-2.30070771E-01	+1.42726483E+00	+1.19835843E+00	-2.91224774E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
21.500000	-2.46042542E-01	+1.30136854E+00	+1.12973045E+00	-2.45981434E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
21.750000	-2.70870718E-01	+1.19466453E+00	+1.07536772E+00	-1.78736309E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
22.000000	-2.87975692E-01	+1.12714541E+00	+1.04036229E+00	-9.06643545E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
22.250000	-2.77363028E-01	+1.12321966E+00	+1.03003554E+00	+6.78623296E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
22.500000	-2.67171120E-01	+1.19679061E+00	+1.07429346E+00	+2.83609231E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
22.750000	-2.80614320E-01	+1.33334921E+00	+1.17184015E+00	+4.48608534E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
23.000000	-3.22335528E-01	+1.50974193E+00	+1.29859772E+00	+5.33273404E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
23.250000	-4.01343962E-01	+1.70579203E+00	+1.43847686E+00	+5.58598706E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
23.500000	-5.23842005E-01	+1.89853647E+00	+1.57789708E+00	+5.11385962E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
23.750000	-6.59481945E-01	+2.06158117E+00	+1.69416984E+00	+4.02256708E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
24.000000	-7.96064997E-01	+2.16597509E+00	+1.77902543E+00	+2.71298698E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
24.250000	-9.30365701E-01	+2.18601409E+00	+1.82981919E+00	+1.21806643E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
24.500000	-1.03388479E+00	+2.11416004E+00	+1.83992875E+00	-5.16946634E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
24.750000	-1.06849100E+00	+1.96837078E+00	+1.80397185E+00	-2.35960533E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.250000	+6.12496774E-01	+1.67560110E+00	+7.54340419E-01	-8.47178244E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.375000	+6.08918288E-01	+1.66838751E+00	+7.50915226E-01	+2.99147375E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.500000	+5.89217906E-01	+1.66030266E+00	+7.61819104E-01	+1.67678634E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.625000	+5.47230194E-01	+1.65205603E+00	+7.92834885E-01	+3.22806360E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.750000	+4.82875502E-01	+1.64398210E+00	+8.42520694E-01	+4.38856227E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.875000	+4.03345796E-01	+1.63628604E+00	+9.02548942E-01	+4.76571199E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
7.000000	+3.21040927E-01	+1.62906324E+00	+9.61663493E-01	+4.31490834E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
7.125000	+2.48963528E-01	+1.62234300E+00	+1.01042165E+00	+3.30998077E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
7.250000	+1.95575697E-01	+1.61644068E+00	+1.04441301E+00	+2.16964821E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
7.375000	+1.62378252E-01	+1.61230883E+00	+1.06466286E+00	+1.24625094E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
7.500000	+1.45656105E-01	+1.61148680E+00	+1.07556929E+00	+7.04483898E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
7.625000	+1.39960728E-01	+1.61565382E+00	+1.08227495E+00	+5.36832036E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
7.750000	+1.40317718E-01	+1.62595363E+00	+1.08899009E+00	+6.50596484E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
7.875000	+1.42479933E-01	+1.64237130E+00	+1.09853987E+00	+9.28738433E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
8.000000	+1.43060183E-01	+1.66359385E+00	+1.11220855E+00	+1.22773829E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
8.125000	+1.40868453E-01	+1.68751047E+00	+1.12923332E+00	+1.38022846E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
8.250000	+1.37933684E-01	+1.71185015E+00	+1.14671426E+00	+1.25028375E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
8.375000	+1.38520805E-01	+1.73426983E+00	+1.16049042E+00	+7.83655692E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
8.500000	+1.46985539E-01	+1.75204126E+00	+1.16630565E+00	+2.44809536E-03	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
8.625000	+1.65522457E-01	+1.76224842E+00	+1.16110244E+00	-8.57893438E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
8.750000	+1.91749522E-01	+1.76274760E+00	+1.14485832E+00	-1.57929585E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
8.875000	+2.18024004E-01	+1.75293572E+00	+1.12162004E+00	-1.87442957E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
9.000000	+2.34447858E-01	+1.73352607E+00	+1.09799758E+00	-1.68991324E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
9.125000	+2.34270929E-01	+1.70568668E+00	+1.07937221E+00	-1.25282762E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
9.250000	+2.17548504E-01	+1.67040222E+00	+1.06667689E+00	-9.03282178E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
9.375000	+1.90020431E-01	+1.62858095E+00	+1.05679016E+00	-8.48926155E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
9.500000	+1.59352376E-01	+1.58169685E+00	+1.04545373E+00	-1.09839553E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
9.625000	+1.32651075E-01	+1.53224633E+00	+1.02933027E+00	-1.56082421E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
9.750000	+1.15712698E-01	+1.48362532E+00	+1.00643313E+00	-2.10919720E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
9.875000	+1.11893843E-01	+1.43960053E+00	+9.76600340E-01	-2.54874597E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
10.000000	+1.20202653E-01	+1.40367259E+00	+9.42714478E-01	-2.63245972E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
10.125000	+1.35492847E-01	+1.37863438E+00	+9.10788847E-01	-2.22499941E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
10.250000	+1.52445933E-01	+1.36647218E+00	+8.87089492E-01	-1.45932494E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
10.375000	+1.69745395E-01	+1.36835059E+00	+8.74305723E-01	-6.36722063E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
10.500000	+1.89602942E-01	+1.38445725E+00	+8.71171441E-01	+6.79573526E-03	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
10.625000	+2.13139499E-01	+1.41378277E+00	+8.76004657E-01	+7.32773154E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
10.750000	+2.36974650E-01	+1.45391961E+00	+8.89490770E-01	+1.48140392E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
10.875000	+2.55198196E-01	+1.50114107E+00	+9.13039755E-01	+2.23589608E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
11.000000	+2.64244879E-01	+1.55115101E+00	+9.45388172E-01	+2.78388077E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
11.125000	+2.64514972E-01	+1.60026051E+00	+9.82636774E-01	+3.04534544E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
11.250000	+2.57407586E-01	+1.64611671E+00	+1.02152181E+00	+3.13863012E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
11.375000	+2.42693534E-01	+1.68747106E+00	+1.06110253E+00	+3.20585705E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
11.500000	+2.18825613E-01	+1.72341654E+00	+1.10166823E+00	+3.28047937E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
11.625000	+1.84712736E-01	+1.75297369E+00	+1.14311451E+00	+3.29152872E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
11.750000	+1.41737930E-01	+1.77537567E+00	+1.18395645E+00	+3.10768017E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
11.875000	+9.55199273E-02	+1.79048026E+00	+1.22080652E+00	+2.60657880E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
12.000000	+5.49125078E-02	+1.79855052E+00	+1.24912092E+00	+1.79519555E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
12.125000	+2.68135298E-02	+1.79957631E+00	+1.26568640E+00	+8.76293401E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
12.250000	+1.09015278E-02	+1.79315949E+00	+1.27102826E+00	+1.41735178E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
12.375000	+2.71195677E-04	+1.77932669E+00	+1.26922978E+00	-4.29490873E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.125000	+1.16762644E+00	+1.84253984E+00	+2.99976282E-01	+1.37253827E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.187500	+1.11513333E+00	+1.79625708E+00	+3.09135899E-01	+1.55853929E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.250000	+1.06353202E+00	+1.75172282E+00	+3.19458023E-01	+1.69272636E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.312500	+1.01347528E+00	+1.70916453E+00	+3.30294979E-01	+1.72739987E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.375000	+9.65586385E-01	+1.66879853E+00	+3.41050521E-01	+1.67608179E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.437500	+9.20413873E-01	+1.63083228E+00	+3.51246001E-01	+1.56133143E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.500000	+8.78393715E-01	+1.59546500E+00	+3.60567164E-01	+1.41358880E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.562500	+8.39802248E-01	+1.56288521E+00	+3.68915861E-01	+1.27309843E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.625000	+8.04690662E-01	+1.53326451E+00	+3.76480895E-01	+1.19148200E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.687500	+7.72816283E-01	+1.50674909E+00	+3.83809386E-01	+1.22806612E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.750000	+7.43606955E-01	+1.48345130E+00	+3.91831721E-01	+1.43891850E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.812500	+7.16191248E-01	+1.46344436E+00	+4.01795867E-01	+1.86152487E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.875000	+6.89499825E-01	+1.44676151E+00	+4.15100782E-01	+2.50105751E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.937500	+6.62414473E-01	+1.43339814E+00	+4.33059086E-01	+3.32328788E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.000000	+6.33931310E-01	+1.42331301E+00	+4.56641881E-01	+4.25602658E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.062500	+6.03313919E-01	+1.41642483E+00	+4.86259419E-01	+5.19849730E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.125000	+5.70223772E-01	+1.41260375E+00	+5.21623097E-01	+6.03727019E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.187500	+5.34814691E-01	+1.41166246E+00	+5.61725296E-01	+6.66655581E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.250000	+4.97768866E-01	+1.41335381E+00	+6.04955044E-01	+7.00839990E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.312500	+4.60251239E-01	+1.41738044E+00	+6.49330295E-01	+7.02661907E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.375000	+4.23775540E-01	+1.42341621E+00	+6.92787783E-01	+6.73018144E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.437500	+3.89999988E-01	+1.43113386E+00	+7.33457563E-01	+6.16647079E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.500000	+3.60489624E-01	+1.44023094E+00	+7.69868668E-01	+5.40866632E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.562500	+3.36489484E-01	+1.45044667E+00	+8.01065892E-01	+4.54196207E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.625000	+3.18750349E-01	+1.46156706E+00	+8.26643194E-01	+3.65130208E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.687500	+3.07442032E-01	+1.47341976E+00	+8.46707168E-01	+2.81088556E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.750000	+3.02179598E-01	+1.48586416E+00	+8.61779263E-01	+2.07485550E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.812500	+3.02168067E-01	+1.49878180E+00	+8.72642862E-01	+1.46995106E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.875000	+3.06434629E-01	+1.51206972E+00	+8.80153651E-01	+9.92805532E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.937500	+3.14078730E-01	+1.52563505E+00	+8.85052931E-01	+6.14206578E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.000000	+3.24460929E-01	+1.53938800E+00	+8.87831234E-01	+2.89595909E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.062500	+3.37281356E-01	+1.55323140E+00	+8.88672880E-01	-2.76207609E-03	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.125000	+3.52541554E-01	+1.56704923E+00	+8.87485974E-01	-3.73429216E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.187500	+3.70411572E-01	+1.58069895E+00	+8.84005014E-01	-7.63421953E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.250000	+3.91039241E-01	+1.59401227E+00	+8.77943200E-01	-1.18746300E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.312500	+4.14350951E-01	+1.60680636E+00	+8.69161727E-01	-1.61004998E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.375000	+4.39898100E-01	+1.61890255E+00	+8.57817575E-01	-1.97668199E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.437500	+4.66793870E-01	+1.63014648E+00	+8.44453202E-01	-2.22574012E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.500000	+4.93767544E-01	+1.64042213E+00	+8.29995823E-01	-2.30499629E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.562500	+5.19342652E-01	+1.64965450E+00	+8.15640749E-01	-2.19016446E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.625000	+5.42112171E-01	+1.65780054E+00	+8.02618768E-01	-1.89921641E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.687500	+5.61038469E-01	+1.66483250E+00	+7.91900543E-01	-1.49405612E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.750000	+5.75676378E-01	+1.67072185E+00	+7.83943066E-01	-1.06520420E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.812500	+5.86237061E-01	+1.67543143E+00	+7.78585491E-01	-7.04251034E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.875000	+5.93472249E-01	+1.67892019E+00	+7.75139928E-01	-4.75803244E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.937500	+5.98423758E-01	+1.68115932E+00	+7.72637950E-01	-4.00089046E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.000000	+6.02120587E-01	+1.68215363E+00	+7.70138815E-01	-4.51060909E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.062500	+6.05311087E-01	+1.68195908E+00	+7.66999689E-01	-5.67993778E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.125000	+6.08297004E-01	+1.68068905E+00	+7.63038893E-01	-6.74270908E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.187500	+6.10894220E-01	+1.67850595E+00	+7.58571303E-01	-7.55357967E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.562500	+2.15343917E+00	+2.44308831E+00	-5.45937751E-01	+1.71371611E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.593750	+2.15786210E+00	+2.46330039E+00	-4.92860339E-01	+1.68323828E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.625000	+2.16009500E+00	+2.48187649E+00	-4.40735359E-01	+1.65112460E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.656250	+2.16014071E+00	+2.49878256E+00	-3.89665052E-01	+1.61570264E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.687500	+2.15801633E+00	+2.51398907E+00	-3.39753944E-01	+1.57689128E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.718750	+2.15375430E+00	+2.52747127E+00	-2.91109347E-01	+1.53460748E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.750000	+2.14740321E+00	+2.53920933E+00	-2.43840976E-01	+1.48879226E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.781250	+2.13902803E+00	+2.54918842E+00	-1.98059830E-01	+1.43943130E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.812500	+2.12870989E+00	+2.55739883E+00	-1.53876520E-01	+1.38656949E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.843750	+2.11654531E+00	+2.56383608E+00	-1.11399237E-01	+1.33031944E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.875000	+2.10264496E+00	+2.56850095E+00	-7.07315551E-02	+1.27086400E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.906250	+2.08713191E+00	+2.57139962E+00	-3.19702372E-02	+1.20845370E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.937500	+2.07013953E+00	+2.57254369E+00	+4.79680095E-03	+1.14339994E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.968750	+2.05180906E+00	+2.57195028E+00	+3.94922590E-02	+1.07606533E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.000000	+2.03228704E+00	+2.56964206E+00	+7.20508842E-02	+1.00685249E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.031250	+2.01172263E+00	+2.56564726E+00	+1.02420540E-01	+9.36192655E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.062500	+1.99026489E+00	+2.55999971E+00	+1.30562925E-01	+8.64535396E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.093750	+1.96806025E+00	+2.55273874E+00	+1.56454002E-01	+7.92340287E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.125000	+1.94525004E+00	+2.54390913E+00	+1.80084193E-01	+7.20071218E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.156250	+1.92196831E+00	+2.53356101E+00	+2.01458453E-01	+6.48193544E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.187500	+1.89833973E+00	+2.52174972E+00	+2.20596290E-01	+5.77173845E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.218750	+1.87447787E+00	+2.50853554E+00	+2.37531818E-01	+5.07481683E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.250000	+1.85048356E+00	+2.49398354E+00	+2.52313895E-01	+4.39592366E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.281250	+1.82644353E+00	+2.47816315E+00	+2.65006341E-01	+3.73989419E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.312500	+1.80242931E+00	+2.46114784E+00	+2.75688233E-01	+3.11165336E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.343750	+1.77849636E+00	+2.44301456E+00	+2.84454175E-01	+2.51619175E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.375000	+1.75468361E+00	+2.42384317E+00	+2.91414432E-01	+1.95849801E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.406250	+1.73101338E+00	+2.40371568E+00	+2.96694787E-01	+1.44344047E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.437500	+1.70749177E+00	+2.38271547E+00	+3.00435935E-01	+9.75597762E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.468750	+1.68410974E+00	+2.36092636E+00	+3.02792273E-01	+5.59047607E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.500000	+1.66084465E+00	+2.33843174E+00	+3.03929982E-01	+1.97132288E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.531250	+1.63766254E+00	+2.31531357E+00	+3.04024350E-01	-1.07771726E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.562500	+1.61452077E+00	+2.29165160E+00	+3.03256409E-01	-3.54447466E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.593750	+1.59137111E+00	+2.26752260E+00	+3.01809053E-01	-5.42962038E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.625000	+1.56816289E+00	+2.24299976E+00	+2.99862896E-01	-6.74696678E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.656250	+1.54484607E+00	+2.21815234E+00	+2.97592199E-01	-7.52270478E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.687500	+1.52137396E+00	+2.19304541E+00	+2.95161206E-01	-7.79364214E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.718750	+1.49770533E+00	+2.16773988E+00	+2.92721173E-01	-7.60469703E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.750000	+1.47380603E+00	+2.14229264E+00	+2.90408270E-01	-7.00605192E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.781250	+1.44964978E+00	+2.11675680E+00	+2.88342390E-01	-6.05043985E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.812500	+1.42521862E+00	+2.09118210E+00	+2.86626745E-01	-4.79099357E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.843750	+1.40050281E+00	+2.06561526E+00	+2.85348019E-01	-3.27994058E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.875000	+1.37550070E+00	+2.04010038E+00	+2.84576782E-01	-1.56820897E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.906250	+1.35021852E+00	+2.01467938E+00	+2.84367889E-01	+2.94224962E-03	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.937500	+1.32467036E+00	+1.98939227E+00	+2.84760673E-01	+2.25760251E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.968750	+1.29887833E+00	+1.96427741E+00	+2.85778890E-01	+4.27170664E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.000000	+1.27287284E+00	+1.93937181E+00	+2.87430490E-01	+6.28565849E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.031250	+1.24669291E+00	+1.91471118E+00	+2.89707427E-01	+8.24846046E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.062500	+1.22038630E+00	+1.89033013E+00	+2.92585777E-01	+1.01103501E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.093750	+1.19400936E+00	+1.86626219E+00	+2.96026396E-01	+1.19096066E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.781250	+1.46148962E+00	+1.56343880E+00	-1.59013368E+00	+3.81377890E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.796875	+1.48242888E+00	+1.58449368E+00	-1.58900021E+00	+1.06945915E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.812500	+1.50329701E+00	+1.60558748E+00	-1.58679162E+00	+1.76538821E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.828125	+1.52407633E+00	+1.62670576E+00	-1.58348337E+00	+2.47620520E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.843750	+1.54474921E+00	+1.64783429E+00	-1.57905348E+00	+3.20011349E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.859375	+1.56529810E+00	+1.66895901E+00	-1.57348302E+00	+3.93495976E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.875000	+1.58570564E+00	+1.69006616E+00	-1.56675673E+00	+4.67825158E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.890625	+1.60595469E+00	+1.71114220E+00	-1.55886348E+00	+5.42718624E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.906250	+1.62602837E+00	+1.73217393E+00	-1.54979677E+00	+6.17869048E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.921875	+1.64591019E+00	+1.75314844E+00	-1.53955507E+00	+6.92947003E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.937500	+1.66558399E+00	+1.77405316E+00	-1.52814218E+00	+7.67606759E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.953125	+1.68503411E+00	+1.79487586E+00	-1.51556736E+00	+8.41492729E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.968750	+1.70424531E+00	+1.81560468E+00	-1.50184553E+00	+9.14246342E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.984375	+1.72320290E+00	+1.83622811E+00	-1.48699716E+00	+9.85513092E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.000000	+1.74189271E+00	+1.85673500E+00	-1.47104824E+00	+1.05494951E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.015625	+1.76030112E+00	+1.87711456E+00	-1.45402999E+00	+1.12222979E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.031250	+1.77841510E+00	+1.89735634E+00	-1.43597856E+00	+1.18705188E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.046875	+1.79622218E+00	+1.91745023E+00	-1.41693462E+00	+1.24914276E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.062500	+1.81371044E+00	+1.93738644E+00	-1.39694285E+00	+1.30826282E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.078125	+1.83086854E+00	+1.95715549E+00	-1.37605141E+00	+1.36420919E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.093750	+1.84768567E+00	+1.97674817E+00	-1.35431131E+00	+1.41681797E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.109375	+1.86415155E+00	+1.99615555E+00	-1.33177585E+00	+1.46596533E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.125000	+1.88025637E+00	+2.01536892E+00	-1.30849990E+00	+1.51156755E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.140625	+1.89599077E+00	+2.03437979E+00	-1.28453936E+00	+1.55358010E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.156250	+1.91134582E+00	+2.05317985E+00	-1.25995052E+00	+1.59199572E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.171875	+1.92631297E+00	+2.07176096E+00	-1.23478949E+00	+1.62684189E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.187500	+1.94088399E+00	+2.09011513E+00	-1.20911171E+00	+1.65817763E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.203125	+1.95505096E+00	+2.10823448E+00	-1.18297144E+00	+1.68608982E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.218750	+1.96880622E+00	+2.12611123E+00	-1.15642140E+00	+1.71068927E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.234375	+1.98214230E+00	+2.14373770E+00	-1.12951240E+00	+1.73210667E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.250000	+1.99505192E+00	+2.16110625E+00	-1.10229307E+00	+1.75048839E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.265625	+2.00752797E+00	+2.17820934E+00	-1.07480964E+00	+1.76599253E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.281250	+2.01956344E+00	+2.19503944E+00	-1.04710580E+00	+1.77878500E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.296875	+2.03115140E+00	+2.21158909E+00	-1.01922261E+00	+1.78903595E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.312500	+2.04228503E+00	+2.22785085E+00	-9.91198431E-01	+1.79691649E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.328125	+2.05295756E+00	+2.24381736E+00	-9.63068970E-01	+1.80259574E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.343750	+2.06316228E+00	+2.25948126E+00	-9.34867314E-01	+1.80623826E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.359375	+2.07289257E+00	+2.27483529E+00	-9.06624024E-01	+1.80800189E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.375000	+2.08214185E+00	+2.28987220E+00	-8.78367255E-01	+1.80803591E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.390625	+2.09090364E+00	+2.30458484E+00	-8.50122902E-01	+1.80647965E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.406250	+2.09917159E+00	+2.31896616E+00	-8.21914766E-01	+1.80346136E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.421875	+2.10693946E+00	+2.33300916E+00	-7.93764734E-01	+1.79909752E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.437500	+2.11420120E+00	+2.34670699E+00	-7.65692968E-01	+1.79349235E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.453125	+2.12095096E+00	+2.36005290E+00	-7.37718098E-01	+1.78673765E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.468750	+2.12718315E+00	+2.37304030E+00	-7.09857417E-01	+1.77891289E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.484375	+2.13289249E+00	+2.38566276E+00	-6.82127070E-01	+1.77008552E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.500000	+2.13807404E+00	+2.39791399E+00	-6.54542244E-01	+1.76031139E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.515625	+2.14272328E+00	+2.40978793E+00	-6.27117339E-01	+1.74963548E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.531250	+2.14683615E+00	+2.42127870E+00	-5.99866136E-01	+1.73809259E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.546875	+2.15040910E+00	+2.43238064E+00	-5.72801946E-01	+1.72612371E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.390625	+9.62738197E-01	+1.09273883E+00	-1.34706881E+00	-1.11394246E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.398438	+9.71465160E-01	+1.10034542E+00	-1.35572431E+00	-1.10186340E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.406250	+9.80273369E-01	+1.10805498E+00	-1.36428543E+00	-1.08941522E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.414062	+9.89160594E-01	+1.11586561E+00	-1.37274642E+00	-1.07624865E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.421875	+9.98124670E-01	+1.12377543E+00	-1.38110181E+00	-1.06240245E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.429688	+1.00716349E+00	+1.13178256E+00	-1.38934646E+00	-1.04791344E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.437500	+1.01627502E+00	+1.13988516E+00	-1.39747546E+00	-1.03281650E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.445312	+1.02545724E+00	+1.14808138E+00	-1.40548421E+00	-1.01714443E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.453125	+1.03470822E+00	+1.15636938E+00	-1.41336834E+00	-1.00092793E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.460938	+1.04402605E+00	+1.16474732E+00	-1.42112371E+00	-9.84195569E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.468750	+1.05340885E+00	+1.17321340E+00	-1.42874640E+00	-9.66973720E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.476562	+1.06285479E+00	+1.18176580E+00	-1.43623268E+00	-9.49286584E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.484375	+1.07236206E+00	+1.19040272E+00	-1.44357900E+00	-9.31156168E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.492188	+1.08192888E+00	+1.19912234E+00	-1.45078199E+00	-9.12602301E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.500000	+1.09155348E+00	+1.20792288E+00	-1.45783841E+00	-8.93642650E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.507812	+1.10123411E+00	+1.21680255E+00	-1.46474516E+00	-8.74292751E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.515625	+1.11096904E+00	+1.22575956E+00	-1.47149924E+00	-8.54566049E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.523438	+1.12075655E+00	+1.23479211E+00	-1.47809775E+00	-8.34473948E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.531250	+1.13059491E+00	+1.24389843E+00	-1.48453789E+00	-8.14025864E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.539062	+1.14048241E+00	+1.25307672E+00	-1.49081691E+00	-7.93229296E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.546875	+1.15041734E+00	+1.26232522E+00	-1.49693210E+00	-7.72089896E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.554688	+1.16039797E+00	+1.27164212E+00	-1.50288081E+00	-7.50611552E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.562500	+1.17042259E+00	+1.28102564E+00	-1.50866041E+00	-7.28796476E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.570312	+1.18048945E+00	+1.29047400E+00	-1.51426826E+00	-7.06645297E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.578125	+1.19059683E+00	+1.29998539E+00	-1.51970174E+00	-6.84157162E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.585938	+1.20074295E+00	+1.30955803E+00	-1.52495821E+00	-6.61329849E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.593750	+1.21092607E+00	+1.31919011E+00	-1.53003502E+00	-6.38159872E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.601562	+1.22114439E+00	+1.32887983E+00	-1.53492946E+00	-6.14642603E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.609375	+1.23139612E+00	+1.33862539E+00	-1.53963881E+00	-5.90772399E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.617188	+1.24167943E+00	+1.34842497E+00	-1.54416028E+00	-5.66542724E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.625000	+1.25199250E+00	+1.35827674E+00	-1.54849104E+00	-5.41946286E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.632812	+1.26233346E+00	+1.36817890E+00	-1.55262819E+00	-5.16975175E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.640625	+1.27270044E+00	+1.37812961E+00	-1.55656878E+00	-4.91621001E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.648438	+1.28309155E+00	+1.38812704E+00	-1.56030977E+00	-4.65875039E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.656250	+1.29350485E+00	+1.39816935E+00	-1.56384807E+00	-4.39728377E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.664062	+1.30393842E+00	+1.40825471E+00	-1.56718052E+00	-4.13172066E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.671875	+1.31439028E+00	+1.41838126E+00	-1.57030389E+00	-3.86197271E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.679688	+1.32485845E+00	+1.42854716E+00	-1.57321486E+00	-3.58795424E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.687500	+1.33534092E+00	+1.43875055E+00	-1.57591007E+00	-3.30958377E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.695312	+1.34583567E+00	+1.44898957E+00	-1.57838608E+00	-3.02678560E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.703125	+1.35634066E+00	+1.45926237E+00	-1.58063942E+00	-2.73949125E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.710938	+1.36685380E+00	+1.46956709E+00	-1.58266654E+00	-2.44764109E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.718750	+1.37737301E+00	+1.47990187E+00	-1.58446386E+00	-2.15118574E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.726562	+1.38789620E+00	+1.49026483E+00	-1.58602776E+00	-1.85008756E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.734375	+1.39842123E+00	+1.50065413E+00	-1.58735462E+00	-1.54432209E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.742188	+1.40894598E+00	+1.51106789E+00	-1.58844077E+00	-1.23387935E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.750000	+1.41946828E+00	+1.52150427E+00	-1.58928256E+00	-9.18765208E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.757812	+1.42998598E+00	+1.53196140E+00	-1.58987634E+00	-5.99002545E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.765625	+1.44049690E+00	+1.54243743E+00	-1.59021850E+00	-2.74632423E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.773438	+1.45099884E+00	+1.55293051E+00	-1.59030545E+00	+5.20288243E-03	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.195312	+7.79339626E-01	+9.41794845E-01	-1.12420571E+00	-1.02510042E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.199219	+7.82167369E-01	+9.43969915E-01	-1.12823136E+00	-1.03602945E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.203125	+7.85037800E-01	+9.46183416E-01	-1.13229969E+00	-1.04673876E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.207031	+7.87950332E-01	+9.48435110E-01	-1.13640900E+00	-1.05700911E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.210938	+7.90904380E-01	+9.50724754E-01	-1.14055757E+00	-1.06684165E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.214844	+7.93899363E-01	+9.53052107E-01	-1.14474370E+00	-1.07623781E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.218750	+7.96934705E-01	+9.55416926E-01	-1.14896568E+00	-1.08519938E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.222656	+8.00009832E-01	+9.57818964E-01	-1.15322182E+00	-1.09372841E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.226562	+8.03124176E-01	+9.60257975E-01	-1.15751044E+00	-1.10182726E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.230469	+8.06277174E-01	+9.62733711E-01	-1.16182985E+00	-1.10949856E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.234375	+8.09468268E-01	+9.65245923E-01	-1.16617839E+00	-1.11674523E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.238281	+8.12696904E-01	+9.67794362E-01	-1.17055442E+00	-1.12357043E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.242188	+8.15962535E-01	+9.70378775E-01	-1.17495629E+00	-1.12997759E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.246094	+8.19264621E-01	+9.72998912E-01	-1.17938237E+00	-1.13597035E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.250000	+8.22602625E-01	+9.75654519E-01	-1.18383106E+00	-1.14155262E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.253906	+8.25976019E-01	+9.78345344E-01	-1.18830075E+00	-1.14672848E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.257812	+8.29384279E-01	+9.81071134E-01	-1.19278987E+00	-1.15150225E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.261719	+8.32826891E-01	+9.83831633E-01	-1.19729686E+00	-1.15587843E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.265625	+8.36303344E-01	+9.86626587E-01	-1.20182017E+00	-1.15986172E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.269531	+8.39813136E-01	+9.89455741E-01	-1.20635828E+00	-1.16345698E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.273438	+8.43355772E-01	+9.92318841E-01	-1.21090968E+00	-1.16666924E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.277344	+8.46930762E-01	+9.95215631E-01	-1.21547288E+00	-1.16950366E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.281250	+8.50537625E-01	+9.98145855E-01	-1.22004643E+00	-1.17196558E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.285156	+8.54175887E-01	+1.00110926E+00	-1.22462887E+00	-1.17406043E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.289062	+8.57845081E-01	+1.00410559E+00	-1.22921877E+00	-1.17579380E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.292969	+8.61544746E-01	+1.00713458E+00	-1.23381475E+00	-1.17717134E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.296875	+8.65274429E-01	+1.01019600E+00	-1.23841543E+00	-1.17819885E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.300781	+8.69033686E-01	+1.01328957E+00	-1.24301943E+00	-1.17888218E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.304688	+8.72822077E-01	+1.01641504E+00	-1.24762544E+00	-1.17922727E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.308594	+8.76639172E-01	+1.01957217E+00	-1.25223215E+00	-1.17924015E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.312500	+8.80484546E-01	+1.02276069E+00	-1.25683826E+00	-1.17892686E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.316406	+8.84357783E-01	+1.02598036E+00	-1.26144251E+00	-1.17829354E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.320312	+8.88258472E-01	+1.02923091E+00	-1.26604367E+00	-1.17734634E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.324219	+8.92186211E-01	+1.03251211E+00	-1.27064053E+00	-1.17609144E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.328125	+8.96140604E-01	+1.03582369E+00	-1.27523189E+00	-1.17453505E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.332031	+9.00121261E-01	+1.03916541E+00	-1.27981659E+00	-1.17268340E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.335938	+9.04127802E-01	+1.04253702E+00	-1.28439348E+00	-1.17054271E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.339844	+9.08159849E-01	+1.04593826E+00	-1.28896145E+00	-1.16811920E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.343750	+9.12217034E-01	+1.04936888E+00	-1.29351941E+00	-1.16541907E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.347656	+9.16298995E-01	+1.05282865E+00	-1.29806629E+00	-1.16244852E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.351562	+9.20405375E-01	+1.05631730E+00	-1.30260104E+00	-1.15921371E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.355469	+9.24535825E-01	+1.05983460E+00	-1.30712264E+00	-1.15572075E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.359375	+9.28690000E-01	+1.06338029E+00	-1.31163011E+00	-1.15197574E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.363281	+9.32867564E-01	+1.06695413E+00	-1.31612245E+00	-1.14798472E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.367188	+9.37068183E-01	+1.07055589E+00	-1.32059874E+00	-1.14375365E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.371094	+9.41291532E-01	+1.07418530E+00	-1.32505803E+00	-1.13928846E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.375000	+9.45537291E-01	+1.07784213E+00	-1.32949943E+00	-1.13459499E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.378906	+9.49805144E-01	+1.08152614E+00	-1.33392205E+00	-1.12967903E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.382812	+9.54094781E-01	+1.08523709E+00	-1.33832505E+00	-1.12454628E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.386719	+9.58405899E-01	+1.08897473E+00	-1.34270757E+00	-1.11930654E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00


==> anc/otoc_to_plot_bosonic_M800_L1.1225_n300_beta1.5000.dat <==
100.000000	+2.73667076E-02	+5.58886540E-01	+6.11324117E-02	-7.73085997E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
102.000000	-5.78495359E-02	+4.67695488E-01	+4.98277663E-02	+6.60039543E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
104.000000	-9.58171419E-02	+5.96300765E-01	+3.25148229E-01	+4.94011091E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
106.000000	-1.11516072E-01	+5.28850193E-01	+2.47432203E-01	+7.05486684E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
108.000000	-9.81674038E-02	+8.19606439E-01	+6.07342903E-01	+9.60564587E-03	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
110.000000	-1.47323790E-01	+5.18125799E-01	+2.85854786E-01	-1.16335840E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
112.000000	-2.24396659E-01	+6.51647645E-01	+5.60808567E-01	+4.70889400E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
114.000000	-2.18778819E-01	+5.84593804E-01	+4.74210546E-01	-7.73768113E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
116.000000	-1.03547654E-01	+5.39301064E-01	+2.51301322E-01	-9.98605844E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
118.000000	+2.84973049E-02	+5.67314473E-01	+7.47682085E-02	-1.05324588E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
120.000000	+7.87910062E-02	+5.00624667E-01	-1.69997032E-01	+3.23200299E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
122.000000	+1.63163846E-02	+6.29495094E-01	+2.04048328E-01	+1.60232142E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
124.000000	-1.09654804E-01	+6.91087866E-01	+4.70931536E-01	-4.44841694E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
126.000000	+9.38354924E-02	+6.07063266E-01	+2.61116505E-02	-1.98984790E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
128.000000	+1.13128247E-01	+4.74389170E-01	-3.25007625E-01	-4.57360625E-03	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
130.000000	+1.16505877E-01	+6.20429807E-01	+7.81722548E-03	+2.63291254E-03	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
132.000000	+1.37100795E-01	+5.02186496E-01	-3.14475975E-01	+6.50368407E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
134.000000	+1.26279158E-01	+7.79929580E-01	+2.67964588E-01	+3.54307658E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
136.000000	+1.20950558E-01	+5.41623296E-01	-1.72752912E-01	-1.40744413E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
138.000000	+2.97059346E-01	+6.69320276E-01	-2.95013065E-01	-2.03689871E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
140.000000	+2.87776143E-01	+6.75533292E-01	-2.54228860E-01	+3.99492500E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
142.000000	+1.08613992E-01	+5.45377568E-01	-1.35216065E-01	+8.72078330E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
144.000000	+7.17835746E-03	+5.56789256E-01	+9.46024715E-02	+2.87086228E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
146.000000	-2.03893642E-02	+4.69522999E-01	-2.03815736E-02	+1.58376309E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
148.000000	+3.07943872E-02	+6.16349960E-01	+1.57952995E-01	+1.74227895E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
150.000000	+1.55374372E-01	+6.80647138E-01	+4.93095845E-02	+7.19352069E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
152.000000	-1.51130339E-01	+6.29656299E-01	+4.45693823E-01	+4.82899574E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
154.000000	-1.55279496E-01	+4.81916639E-01	+2.42469414E-01	+2.30725311E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
156.000000	-2.17318466E-01	+6.38956927E-01	+5.37983947E-01	-7.69090033E-03	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
158.000000	-1.40119138E-01	+4.77773002E-01	+2.11705813E-01	-3.88820942E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
160.000000	-4.08025784E-02	+6.92137294E-01	+3.82455570E-01	-3.72961266E-03	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
162.000000	-7.87241505E-02	+5.30018414E-01	+1.96787362E-01	+3.50806418E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
164.000000	-1.98811190E-01	+6.44542335E-01	+5.22778138E-01	+1.48795658E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
166.000000	-3.71959500E-01	+7.31911191E-01	+7.91969994E-01	-8.02200384E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
168.000000	-6.37655454E-02	+5.48096036E-01	+2.01897984E-01	-1.78523285E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
170.000000	+5.66790478E-03	+5.46162671E-01	+7.78768557E-02	-1.25309449E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
172.000000	+7.50659040E-02	+4.45719635E-01	-2.99339811E-01	+4.06612400E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
174.000000	-4.42545547E-02	+5.91701786E-01	+2.40521816E-01	+1.84565232E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
176.000000	-1.51395421E-01	+6.24121046E-01	+4.38921119E-01	-3.45390617E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
178.000000	+9.24953928E-02	+6.46389578E-01	+1.02365569E-01	-2.08191648E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
180.000000	+1.55038526E-01	+4.92267661E-01	-3.93845474E-01	-1.10950352E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
182.000000	+3.20571193E-01	+6.75945726E-01	-3.41435841E-01	-7.25170893E-03	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
184.000000	+1.72127447E-01	+4.99715141E-01	-4.22852310E-01	+1.50573315E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
186.000000	-4.47877352E-02	+6.04233553E-01	+2.60857420E-01	+1.13418161E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
188.000000	+4.18264315E-02	+5.57476530E-01	+3.08203342E-02	-3.73262505E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
190.000000	+3.64185435E-02	+5.95424716E-01	+1.11552418E-01	-1.01753658E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
192.000000	+4.63156611E-01	+8.06391082E-01	-3.76194297E-01	-8.24809269E-03	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
194.000000	+2.62235933E-02	+5.67087747E-01	+7.85600468E-02	+1.40728358E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
196.000000	-8.10076872E-03	+5.94543589E-01	+1.86719137E-01	+3.33667125E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
198.000000	-1.50905946E-01	+4.67184621E-01	+2.12026897E-01	-8.05895246E-03	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
50.000000	+1.17408345E-01	+6.67033246E-01	+9.46279478E-02	-1.38843004E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
51.000000	+2.96317837E-01	+5.49905217E-01	-6.78899640E-01	-1.58625140E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
52.000000	+1.03833088E-01	+5.04041630E-01	-2.22622332E-01	+2.27615017E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
53.000000	+4.35988086E-01	+8.35777719E-01	-2.23669606E-01	+8.95712657E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
54.000000	+2.22429035E-01	+7.01154981E-01	-4.34798008E-02	-5.10676921E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
55.000000	+7.45489334E-02	+4.35521913E-01	-3.25804991E-01	+1.16637490E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
56.000000	+1.75174351E-01	+7.79675323E-01	+1.89795179E-01	+3.99745442E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
57.000000	-1.50162630E-02	+7.87934978E-01	+4.73685892E-01	-1.69488884E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
58.000000	+6.12462226E-02	+4.91952130E-01	-1.49182590E-01	-6.65750142E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
59.000000	-1.83089251E-01	+5.19761075E-01	+3.40535864E-01	+2.28700512E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
60.000000	-4.96558946E-02	+6.30843227E-01	+3.08218433E-01	-7.49322367E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
61.000000	-6.75208361E-04	+6.04355666E-01	+1.90671391E-01	-1.73326175E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
62.000000	-5.03101227E-02	+4.30837524E-01	-3.84339171E-02	-3.39975459E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
63.000000	+2.07325023E-01	+5.13858990E-01	-4.89279527E-01	+1.28229426E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
64.000000	+4.71159916E-02	+6.68925030E-01	+2.18024936E-01	+1.41928649E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
65.000000	+1.17661847E-01	+5.24813557E-01	-2.05422230E-01	-7.50710802E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
66.000000	+4.59100522E-02	+5.81029973E-01	+6.78827752E-02	+2.60346623E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
67.000000	-4.72191606E-02	+6.38096201E-01	+3.15271016E-01	-7.83545728E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
68.000000	+1.55703360E-01	+6.13205576E-01	-8.88263703E-02	+1.75306523E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
69.000000	-2.53796798E-01	+7.19308368E-01	+6.65884063E-01	+1.77482550E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
70.000000	-8.26358526E-02	+5.69822186E-01	+2.66138729E-01	-3.18380331E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
71.000000	+3.49371127E-02	+5.49712929E-01	+2.91233998E-02	+1.01884950E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
72.000000	-1.21168795E-01	+6.78755208E-01	+4.69908629E-01	-8.48054490E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
73.000000	+7.28618390E-02	+5.07329103E-01	-1.40487498E-01	-1.20791806E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
74.000000	-1.07271764E-01	+5.20975057E-01	+2.28325017E-01	+9.36510873E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
75.000000	+1.04985040E-01	+6.28948933E-01	+4.68146764E-02	-7.36256375E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
76.000000	-7.81186259E-03	+5.34413569E-01	+8.10737421E-02	+7.25499087E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
77.000000	-1.54464077E-01	+4.51319381E-01	+1.91914494E-01	-1.03887197E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
78.000000	+4.97804929E-02	+5.80856102E-01	+6.02963027E-02	+2.49583107E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
79.000000	-1.59538055E-01	+8.38397607E-01	+6.91080708E-01	+5.39294548E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
80.000000	+9.61584638E-03	+6.01175962E-01	+1.68155212E-01	-4.21561383E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
81.000000	-1.70734245E-02	+4.12402653E-01	-1.52042057E-01	+1.71578680E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
82.000000	+6.43988524E-03	+8.40179108E-01	+5.11312573E-01	+1.11545558E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
83.000000	+2.68502335E-01	+8.05319283E-01	+7.10490594E-02	-3.81443932E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
84.000000	+1.07445279E-01	+4.96232734E-01	-2.51575290E-01	-2.66475679E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
85.000000	+2.83040216E-01	+5.98082164E-01	-4.61902299E-01	+1.26304013E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
86.000000	+1.41341577E-01	+6.41858212E-01	+1.03273529E-03	+1.66412438E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
87.000000	+1.31857914E-01	+5.71310871E-01	-1.29077423E-01	-1.99874267E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
88.000000	+1.61914440E-01	+4.97505152E-01	-3.98715800E-01	+2.21177884E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
89.000000	-1.46817384E-01	+5.37133730E-01	+3.13278346E-01	+2.19349777E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
90.000000	+6.10678502E-02	+5.81464783E-01	+3.99837537E-02	-1.43323414E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
91.000000	-6.39434370E-02	+4.49551216E-01	+2.66315187E-02	+8.50664862E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
92.000000	-4.20029993E-02	+5.74908036E-01	+2.10116726E-01	+1.00728744E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
93.000000	+2.79810955E-02	+6.56079661E-01	+2.28089007E-01	+5.53870084E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
94.000000	-1.46907334E-01	+5.42270155E-01	+3.20890743E-01	-2.82037459E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
95.000000	+2.80980995E-01	+6.38297582E-01	-3.35985911E-01	-8.91659594E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
96.000000	+3.68510805E-02	+6.13461539E-01	+1.42558824E-01	+3.64571800E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
97.000000	-1.22764485E-01	+6.18061521E-01	+3.93157690E-01	+1.61974451E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
98.000000	+7.51325189E-02	+6.70728059E-01	+1.74953715E-01	-1.40685140E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
99.000000	-9.30552612E-02	+4.66082290E-01	+1.11787410E-01	+1.43525311E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
25.000000	-4.81164659E-01	+6.52598292E-01	+8.18689326E-01	-1.20623950E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
25.500000	-2.40417906E-01	+4.59564954E-01	+3.36447751E-01	-7.22726804E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
26.000000	-1.52761871E-01	+3.97597035E-01	+9.59625228E-02	+2.46567937E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
26.500000	-3.46187727E-01	+5.49528620E-01	+5.83015687E-01	+9.22465695E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
27.000000	-6.00174225E-01	+7.84245440E-01	+1.01842822E+00	+5.52134857E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
27.500000	-6.58331241E-01	+8.97489732E-01	+1.13515054E+00	-9.68316065E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
28.000000	-4.45667826E-01	+8.10982150E-01	+9.21596612E-01	-6.19078798E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
28.500000	-2.22833324E-01	+6.14883266E-01	+5.16071746E-01	-6.67891747E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
29.000000	-1.61174465E-01	+4.83221225E-01	+2.53704865E-01	-1.30323557E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
29.500000	-2.20618489E-01	+5.14738652E-01	+3.85748189E-01	+2.73037376E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
30.000000	-2.11997080E-01	+6.34706222E-01	+5.26742241E-01	+7.10774193E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
30.500000	-7.89802598E-02	+7.10546483E-01	+4.56825608E-01	-1.77857317E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
31.000000	-2.12590448E-02	+6.87483987E-01	+3.48884924E-01	-1.78059080E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
31.500000	-5.93153967E-02	+6.01433991E-01	+2.78766528E-01	-1.13830167E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
32.000000	-1.17415056E-01	+5.15073960E-01	+2.35054757E-01	-2.50150565E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
32.500000	-4.37179303E-02	+4.70796736E-01	+2.86159632E-02	-5.61594316E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
33.000000	+1.18062056E-01	+4.78769974E-01	-3.26539558E-01	-3.02181901E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
33.500000	+1.40482504E-01	+5.20813593E-01	-2.73565938E-01	+4.44765326E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
34.000000	+1.76467933E-02	+5.80395885E-01	+1.18225767E-01	+6.64567668E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
34.500000	-1.07295362E-01	+6.31935174E-01	+3.91001730E-01	+2.29078728E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
35.000000	-9.70565991E-02	+6.10567199E-01	+3.47304495E-01	-3.42495818E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
35.500000	-1.59985674E-02	+5.08852221E-01	+4.85059116E-02	-5.85528221E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
36.000000	+1.76833471E-02	+4.11696532E-01	-2.38223726E-01	-4.34531445E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
36.500000	-9.50943797E-02	+4.07438397E-01	+5.05276711E-03	+6.27471876E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
37.000000	-2.21039339E-01	+5.16896032E-01	+3.89248150E-01	+5.16725376E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
37.500000	-1.88944760E-01	+6.53565838E-01	+5.21778143E-01	+7.81252810E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
38.000000	-9.61827120E-02	+7.01715894E-01	+4.67373431E-01	-1.80222691E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
38.500000	-6.05742182E-02	+6.42993091E-01	+3.41555452E-01	-1.69658863E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
39.000000	-1.16095013E-01	+5.57293647E-01	+2.97714568E-01	-3.19726087E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
39.500000	-1.38603504E-01	+5.42824731E-01	+3.09582843E-01	-1.35894309E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
40.000000	+5.83760009E-04	+5.88408215E-01	+1.61820259E-01	-3.64052526E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
40.500000	+1.44649122E-01	+6.18142731E-01	-5.44696828E-02	-2.29896606E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
41.000000	+1.41903316E-01	+6.08997890E-01	-6.80763466E-02	+2.47313744E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
41.500000	-1.52844460E-02	+5.91062390E-01	+1.92844061E-01	+4.14152846E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
42.000000	-8.60331049E-02	+6.20722267E-01	+3.46076499E-01	+5.04965079E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
42.500000	+5.77943774E-02	+6.95545851E-01	+2.43340569E-01	-3.99514575E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
43.000000	+2.45534206E-01	+7.19516527E-01	-5.34380756E-02	-5.70064371E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
43.500000	+2.72951085E-01	+6.33592552E-01	-3.26723802E-01	-1.43845633E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
44.000000	+8.52616229E-02	+4.95740467E-01	-1.97283708E-01	+2.72864183E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
44.500000	-4.70862007E-02	+4.26696358E-01	-5.38596187E-02	+1.26131641E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
45.000000	+1.70701605E-02	+4.82730290E-01	-7.11520670E-02	-3.79401128E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
45.500000	+1.48751300E-01	+6.04895217E-01	-9.17997315E-02	+1.15995171E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
46.000000	+1.58386181E-01	+6.81318059E-01	+4.48431042E-02	+2.91328481E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
46.500000	+3.15526798E-02	+6.41966333E-01	+1.99528749E-01	+1.24070747E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
47.000000	-5.86136537E-02	+5.33395413E-01	+1.68913852E-01	-2.88262589E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
47.500000	-1.81728090E-03	+4.55727270E-01	-8.87338400E-02	-6.13921765E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
48.000000	+1.19539740E-01	+4.39949343E-01	-4.45007913E-01	-1.67214638E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
48.500000	+9.04277777E-02	+4.77518705E-01	-2.55948478E-01	+5.78970202E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
49.000000	-1.94822425E-02	+5.52192608E-01	+1.33962288E-01	+5.03755919E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
49.500000	-1.27589017E-02	+6.27847698E-01	+2.47807441E-01	-4.83753079E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.500000	+7.07736708E-03	+6.45897401E-01	+2.45014679E-01	-2.43987035E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.750000	+1.43790367E-02	+6.10731193E-01	+1.76223260E-01	-3.06344310E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
13.000000	+3.95895735E-02	+5.87685665E-01	+9.18425234E-02	-2.87512636E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
13.250000	+6.81625709E-02	+5.84662443E-01	+3.24669424E-02	-7.56077835E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
13.500000	+7.26686668E-02	+6.00431356E-01	+5.40386317E-02	+2.53019092E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
13.750000	+3.85884515E-02	+6.24743643E-01	+1.58976489E-01	+5.00847175E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
14.000000	-3.24123411E-02	+6.45535475E-01	+3.04462219E-01	+5.58952654E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
14.250000	-1.20876911E-01	+6.54276464E-01	+4.38452815E-01	+4.24760168E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
14.500000	-1.90575914E-01	+6.47786433E-01	+5.16842303E-01	+1.67259244E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
14.750000	-2.14354810E-01	+6.28412198E-01	+5.22082437E-01	-1.04466334E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
15.000000	-1.94528176E-01	+6.01167849E-01	+4.64609136E-01	-3.09625399E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
15.250000	-1.48891800E-01	+5.73001855E-01	+3.67269738E-01	-4.21359287E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
15.500000	-9.09207304E-02	+5.53619725E-01	+2.53929493E-01	-4.08119813E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
15.750000	-3.63770025E-02	+5.52264845E-01	+1.63209832E-01	-1.85359544E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
16.000000	-1.44405054E-02	+5.73048669E-01	+1.61249721E-01	+2.17436891E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
16.250000	-4.51527430E-02	+6.11093688E-01	+2.71928277E-01	+5.44507789E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
16.500000	-1.18698559E-01	+6.52627906E-01	+4.33503616E-01	+5.96265287E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
16.750000	-2.02697298E-01	+6.81490092E-01	+5.70060921E-01	+4.15749928E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
17.000000	-2.64111994E-01	+6.85436572E-01	+6.41378579E-01	+1.24384695E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
17.250000	-2.81131735E-01	+6.59791320E-01	+6.32253269E-01	-2.04584337E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
17.500000	-2.48594149E-01	+6.08625778E-01	+5.39086411E-01	-5.39918898E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
17.750000	-1.75206750E-01	+5.43103743E-01	+3.62293820E-01	-8.71465219E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
18.000000	-7.50139707E-02	+4.79427861E-01	+1.03353801E-01	-1.11096376E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
18.250000	+2.23759699E-02	+4.34539439E-01	-1.93188058E-01	-9.48594043E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
18.500000	+7.39505876E-02	+4.18992149E-01	-3.70943220E-01	-1.88976912E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
18.750000	+5.88157982E-02	+4.33817883E-01	-2.87676514E-01	+6.57049141E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
19.000000	-5.55976803E-03	+4.73674449E-01	-4.24186494E-02	+9.92043293E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
19.250000	-8.71971213E-02	+5.28621966E-01	+2.08345132E-01	+8.69905819E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
19.500000	-1.54165593E-01	+5.86198704E-01	+3.92534260E-01	+5.69692983E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
19.750000	-1.83356401E-01	+6.35410739E-01	+4.93191623E-01	+2.55666120E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
20.000000	-1.75151505E-01	+6.66171298E-01	+5.20367320E-01	-2.79778222E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
20.250000	-1.36279385E-01	+6.71113835E-01	+4.79202712E-01	-3.22323807E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
20.500000	-6.54173643E-02	+6.50678119E-01	+3.59205417E-01	-5.97994632E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
20.750000	+1.30776468E-02	+6.11809293E-01	+1.80205396E-01	-6.72701614E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
21.000000	+5.28132453E-02	+5.64372134E-01	+2.28546096E-02	-4.55359275E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
21.250000	+4.02451286E-02	+5.17062647E-01	-4.74742414E-02	-1.22903428E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
21.500000	-7.13616349E-03	+4.73932973E-01	-3.85971043E-02	+1.25423353E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
21.750000	-7.00466364E-02	+4.37630422E-01	+1.52374351E-02	+2.23125910E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
22.000000	-1.25227060E-01	+4.12619841E-01	+7.29658507E-02	+1.79460874E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
22.250000	-1.50302823E-01	+4.05034640E-01	+1.04967872E-01	+9.57883547E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
22.500000	-1.43997263E-01	+4.20236211E-01	+1.20860028E-01	+8.69110296E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
22.750000	-1.20858932E-01	+4.59143030E-01	+1.48423387E-01	+1.87721976E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
23.000000	-1.00527646E-01	+5.19230376E-01	+2.14721016E-01	+3.76923862E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
23.250000	-1.04899277E-01	+5.95389940E-01	+3.36885318E-01	+5.81218092E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
23.500000	-1.50791889E-01	+6.77974371E-01	+5.05330062E-01	+6.91876500E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
23.750000	-2.36144916E-01	+7.53584576E-01	+6.82823568E-01	+6.51754629E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
24.000000	-3.40605200E-01	+8.07439456E-01	+8.31207376E-01	+4.94099107E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
24.250000	-4.40614792E-01	+8.26479019E-01	+9.29873121E-01	+2.77697881E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
24.500000	-5.14903092E-01	+8.04143421E-01	+9.70056317E-01	+1.89008356E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
24.750000	-5.36366360E-01	+7.42758779E-01	+9.39323539E-01	-2.64763059E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.250000	+1.93602762E-01	+5.74102732E-01	-2.73122000E-01	-2.08909062E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.375000	+1.82292548E-01	+5.58695110E-01	-2.83948884E-01	+3.56789112E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.500000	+1.59021585E-01	+5.42930693E-01	-2.64202272E-01	+2.78606184E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.625000	+1.23865221E-01	+5.27419404E-01	-2.14297338E-01	+4.83056995E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.750000	+7.95739049E-02	+5.12761152E-01	-1.43438023E-01	+5.94730544E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.875000	+3.13182538E-02	+4.99564065E-01	-6.56147022E-02	+5.97204161E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.000000	-1.45163280E-02	+4.88423791E-01	+5.86301730E-03	+5.09219609E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.125000	-5.19206539E-02	+4.79895736E-01	+6.16902002E-02	+3.65728497E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.250000	-7.65827662E-02	+4.74510047E-01	+9.72951416E-02	+2.01409129E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.375000	-8.64671562E-02	+4.72813033E-01	+1.12042482E-01	+4.26476501E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.500000	-8.16428206E-02	+4.75357131E-01	+1.07957054E-01	-9.35039504E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.625000	-6.37740520E-02	+4.82584033E-01	+8.86664948E-02	-1.96548430E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.750000	-3.56620504E-02	+4.94630081E-01	+5.88199467E-02	-2.59716614E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
7.875000	-8.51668110E-04	+5.11158989E-01	+2.37373414E-02	-2.80179986E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.000000	+3.69090650E-02	+5.31327923E-01	-1.12250497E-02	-2.62255371E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.125000	+7.43783070E-02	+5.53896386E-01	-4.18265014E-02	-2.19579612E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.250000	+1.09364844E-01	+5.77374134E-01	-6.61199526E-02	-1.71419454E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.375000	+1.40705121E-01	+6.00107622E-01	-8.46813649E-02	-1.32837774E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.500000	+1.67610803E-01	+6.20333007E-01	-9.93293960E-02	-1.04850390E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.625000	+1.88794267E-01	+6.36311093E-01	-1.10893963E-01	-7.29643365E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.750000	+2.02040212E-01	+6.46579135E-01	-1.17570480E-01	-1.81359660E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
8.875000	+2.04711954E-01	+6.50204335E-01	-1.15427954E-01	+6.52797689E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.000000	+1.95036724E-01	+6.46890020E-01	-1.01250538E-01	+1.58791208E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.125000	+1.73370260E-01	+6.36903429E-01	-7.57301520E-02	+2.27913062E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.250000	+1.42591084E-01	+6.20937804E-01	-4.42722724E-02	+2.43699218E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.375000	+1.07398243E-01	+6.00050099E-01	-1.48053474E-02	+1.98289279E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.500000	+7.30390276E-02	+5.75696086E-01	+5.30004727E-03	+1.03443949E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.625000	+4.41837168E-02	+5.49742206E-01	+1.10556398E-02	-2.05591675E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.750000	+2.42506252E-02	+5.24330759E-01	+1.60255401E-04	-1.53462916E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
9.875000	+1.50795271E-02	+5.01609257E-01	-2.73100891E-02	-2.77445914E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.000000	+1.68828951E-02	+4.83452341E-01	-6.92012232E-02	-3.77562786E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.125000	+2.85897685E-02	+4.71296397E-01	-1.21700786E-01	-4.43697848E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.250000	+4.85167157E-02	+4.66099334E-01	-1.80125685E-01	-4.71819580E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.375000	+7.48921099E-02	+4.68341489E-01	-2.39655681E-01	-4.60275804E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.500000	+1.05798373E-01	+4.77991717E-01	-2.95194636E-01	-4.03302813E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.625000	+1.38740605E-01	+4.94454490E-01	-3.40481384E-01	-2.91657838E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.750000	+1.70558979E-01	+5.16579818E-01	-3.68109096E-01	-1.25108140E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
10.875000	+1.98032407E-01	+5.42792806E-01	-3.71758419E-01	+7.63750879E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.000000	+2.18621605E-01	+5.71312765E-01	-3.49015324E-01	+2.80261247E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.125000	+2.30576403E-01	+6.00358902E-01	-3.01693107E-01	+4.60942656E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.250000	+2.32484529E-01	+6.28252631E-01	-2.33779660E-01	+6.06299383E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.375000	+2.23126192E-01	+6.53429289E-01	-1.50118261E-01	+7.07345733E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.500000	+2.02141670E-01	+6.74465519E-01	-5.69432267E-02	+7.50907701E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.625000	+1.71039709E-01	+6.90202119E-01	+3.76086639E-02	+7.25664295E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.750000	+1.33636892E-01	+6.99912526E-01	+1.24472847E-01	+6.31869073E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
11.875000	+9.53771900E-02	+7.03382752E-01	+1.95575932E-01	+4.84334924E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.000000	+6.16751779E-02	+7.00841482E-01	+2.45556578E-01	+3.08411527E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.125000	+3.60943929E-02	+6.92833546E-01	+2.72678814E-01	+1.32718781E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.250000	+1.94487774E-02	+6.80178174E-01	+2.78736273E-01	-1.90180645E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
12.375000	+1.04039265E-02	+6.64028014E-01	+2.67924298E-01	-1.53973544E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.125000	+2.53729606E-01	+5.06265707E-01	-6.83053883E-01	-5.51092915E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.187500	+2.50178445E-01	+4.94772346E-01	-7.15008811E-01	-4.71464769E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.250000	+2.47159713E-01	+4.85243133E-01	-7.41986979E-01	-3.85427750E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.312500	+2.44582003E-01	+4.77671112E-01	-7.63187279E-01	-2.87718026E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.375000	+2.42351214E-01	+4.72024170E-01	-7.77951732E-01	-1.80242245E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.437500	+2.40349425E-01	+4.68245688E-01	-7.85717560E-01	-6.41529915E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.500000	+2.38417059E-01	+4.66255604E-01	-7.85970856E-01	+5.99944426E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.562500	+2.36340496E-01	+4.65952247E-01	-7.78218255E-01	+1.91837664E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.625000	+2.33846992E-01	+4.67215073E-01	-7.61991148E-01	+3.30606735E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.687500	+2.30608741E-01	+4.69908189E-01	-7.36892413E-01	+4.74444521E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.750000	+2.26257624E-01	+4.73884360E-01	-7.02685583E-01	+6.19852344E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.812500	+2.20411090E-01	+4.78989049E-01	-6.59410870E-01	+7.61509101E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.875000	+2.12707763E-01	+4.85064068E-01	-6.07496946E-01	+8.92635155E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.937500	+2.02849383E-01	+4.91950532E-01	-5.47831475E-01	+1.00587358E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.000000	+1.90644202E-01	+4.99490999E-01	-4.81762748E-01	+1.09444230E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.062500	+1.76046159E-01	+5.07530943E-01	-4.11026188E-01	+1.15320531E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.125000	+1.59183901E-01	+5.15919902E-01	-3.37612084E-01	+1.17937512E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.187500	+1.40374018E-01	+5.24512762E-01	-2.63604298E-01	+1.17273114E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.250000	+1.20113873E-01	+5.33171620E-01	-1.91020692E-01	+1.13540774E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.312500	+9.90518134E-02	+5.41768383E-01	-1.21678331E-01	+1.07139825E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.375000	+7.79362644E-02	+5.50188003E-01	-5.70959106E-02	+9.85932040E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.437500	+5.75496444E-02	+5.58331843E-01	+1.56317444E-03	+8.84845447E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.500000	+3.86368659E-02	+5.66120515E-01	+5.35097703E-02	+7.74017984E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.562500	+2.18401386E-02	+5.73495508E-01	+9.83154225E-02	+6.58902540E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.625000	+7.65114146E-03	+5.80419106E-01	+1.35872588E-01	+5.44153168E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.687500	-3.61162767E-03	+5.86872448E-01	+1.66334569E-01	+4.33348799E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.750000	-1.17978177E-02	+5.92851885E-01	+1.90041188E-01	+3.28822035E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.812500	-1.68961977E-02	+5.98364097E-01	+2.07437323E-01	+2.31616589E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.875000	-1.89908713E-02	+6.03420573E-01	+2.18993261E-01	+1.41599120E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
4.937500	-1.82151373E-02	+6.08032144E-01	+2.25137213E-01	+5.77321525E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.000000	-1.47151062E-02	+6.12204228E-01	+2.26209780E-01	-2.15201944E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.062500	-8.63155745E-03	+6.15933367E-01	+2.22447189E-01	-9.77163891E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.125000	-1.02885048E-04	+6.19205489E-01	+2.13995232E-01	-1.71973298E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.187500	+1.07139289E-02	+6.21996072E-01	+2.00950526E-01	-2.44595203E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.250000	+2.36121591E-02	+6.24272086E-01	+1.83420831E-01	-3.14864061E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.312500	+3.83046772E-02	+6.25995276E-01	+1.61592519E-01	-3.81038668E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.375000	+5.44048397E-02	+6.27126074E-01	+1.35790998E-01	-4.40584965E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.437500	+7.14276477E-02	+6.27627400E-01	+1.06519398E-01	-4.90625377E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.500000	+8.88150378E-02	+6.27467685E-01	+7.44628257E-02	-5.28546278E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.562500	+1.05982578E-01	+6.26622780E-01	+4.04511134E-02	-5.52640358E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.625000	+1.22378140E-01	+6.25076787E-01	+5.38278093E-03	-5.62603578E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.687500	+1.37538470E-01	+6.22822217E-01	-2.98743338E-02	-5.59692515E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.750000	+1.51128881E-01	+6.19860009E-01	-6.45787834E-02	-5.46414941E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.812500	+1.62955341E-01	+6.16199923E-01	-9.81762015E-02	-5.25776107E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.875000	+1.72945787E-01	+6.11861458E-01	-1.30300797E-01	-5.00281638E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
5.937500	+1.81106190E-01	+6.06875082E-01	-1.60711406E-01	-4.71018015E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.000000	+1.87463664E-01	+6.01283231E-01	-1.89178049E-01	-4.37129522E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.062500	+1.92011914E-01	+5.95140467E-01	-2.15352597E-01	-3.95889252E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.125000	+1.94672707E-01	+5.88512375E-01	-2.38664205E-01	-3.43383286E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
6.187500	+1.95282010E-01	+5.81473212E-01	-2.58275507E-01	-2.84178380E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.562500	+7.67849176E-01	+9.17955249E-01	-1.20326590E+00	+1.87951280E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.593750	+7.61856516E-01	+9.20918998E-01	-1.14531100E+00	+1.82960070E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.625000	+7.54754812E-01	+9.23045410E-01	-1.08891586E+00	+1.77757464E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.656250	+7.46580410E-01	+9.24333510E-01	-1.03421259E+00	+1.72174585E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.687500	+7.37374599E-01	+9.24785091E-01	-9.81306743E-01	+1.66287781E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.718750	+7.27183697E-01	+9.24404785E-01	-9.30282726E-01	+1.60157353E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.750000	+7.16059117E-01	+9.23200113E-01	-8.81208397E-01	+1.53830160E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.781250	+7.04057370E-01	+9.21181502E-01	-8.34138876E-01	+1.47342066E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.812500	+6.91240008E-01	+9.18362275E-01	-7.89119606E-01	+1.40720159E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.843750	+6.77673477E-01	+9.14758618E-01	-7.46188776E-01	+1.33984704E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.875000	+6.63428885E-01	+9.10389516E-01	-7.05379166E-01	+1.27150836E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.906250	+6.48581660E-01	+9.05276656E-01	-6.66719504E-01	+1.20229993E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.937500	+6.33211108E-01	+8.99444324E-01	-6.30235420E-01	+1.13231099E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.968750	+6.17399869E-01	+8.92919266E-01	-5.95950067E-01	+1.06161535E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.000000	+6.01233275E-01	+8.85730539E-01	-5.63884461E-01	+9.90279146E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.031250	+5.84798622E-01	+8.77909359E-01	-5.34057620E-01	+9.18367003E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.062500	+5.68184364E-01	+8.69488923E-01	-5.06486523E-01	+8.45946819E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.093750	+5.51479248E-01	+8.60504240E-01	-4.81185944E-01	+7.73093578E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.125000	+5.34771404E-01	+8.50991958E-01	-4.58168175E-01	+6.99892376E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.156250	+5.18147412E-01	+8.40990183E-01	-4.37442670E-01	+6.26440931E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.187500	+5.01691352E-01	+8.30538314E-01	-4.19015617E-01	+5.52851750E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.218750	+4.85483869E-01	+8.19676866E-01	-4.02889436E-01	+4.79254074E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.250000	+4.69601257E-01	+8.08447302E-01	-3.89062237E-01	+4.05795661E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.281250	+4.54114596E-01	+7.96891870E-01	-3.77527207E-01	+3.32644386E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.312500	+4.39088940E-01	+7.85053428E-01	-3.68271963E-01	+2.59989601E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.343750	+4.24582591E-01	+7.72975273E-01	-3.61277857E-01	+1.88043142E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.375000	+4.10646471E-01	+7.60700962E-01	-3.56519266E-01	+1.17039842E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.406250	+3.97323611E-01	+7.48274126E-01	-3.53962867E-01	+4.72374340E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.437500	+3.84648773E-01	+7.35738271E-01	-3.53566927E-01	-2.10842753E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.468750	+3.72648229E-01	+7.23136578E-01	-3.55280634E-01	-8.76250116E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.500000	+3.61339697E-01	+7.10511687E-01	-3.59043490E-01	-1.52066435E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.531250	+3.50732449E-01	+6.97905483E-01	-3.64784786E-01	-2.14075281E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.562500	+3.40827590E-01	+6.85358876E-01	-3.72423195E-01	-2.73307159E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.593750	+3.31618500E-01	+6.72911592E-01	-3.81866484E-01	-3.29410872E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.625000	+3.23091428E-01	+6.60601962E-01	-3.93011375E-01	-3.82033165E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.656250	+3.15226211E-01	+6.48466741E-01	-4.05743557E-01	-4.30823815E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.687500	+3.07997107E-01	+6.36540931E-01	-4.19937863E-01	-4.75441025E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.718750	+3.01373697E-01	+6.24857640E-01	-4.35458621E-01	-5.15557168E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.750000	+2.95321842E-01	+6.13447964E-01	-4.52160186E-01	-5.50864953E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.781250	+2.89804657E-01	+6.02340893E-01	-4.69887680E-01	-5.81084078E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.812500	+2.84783479E-01	+5.91563258E-01	-4.88477941E-01	-6.05968417E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.843750	+2.80218808E-01	+5.81139694E-01	-5.07760706E-01	-6.25313644E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.875000	+2.76071190E-01	+5.71092637E-01	-5.27560044E-01	-6.38965037E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.906250	+2.72302032E-01	+5.61442343E-01	-5.47696021E-01	-6.46824974E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.937500	+2.68874319E-01	+5.52206925E-01	-5.67986605E-01	-6.48859472E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
2.968750	+2.65753226E-01	+5.43402402E-01	-5.88249738E-01	-6.45102932E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.000000	+2.62906598E-01	+5.35042767E-01	-6.08305538E-01	-6.35660247E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.031250	+2.60305287E-01	+5.27140048E-01	-6.27978504E-01	-6.20705532E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.062500	+2.57923336E-01	+5.19704385E-01	-6.47099634E-01	-6.00477015E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
3.093750	+2.55738000E-01	+5.12744090E-01	-6.65508317E-01	-5.77678722E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.781250	+5.51639828E-01	+6.22502152E-01	-1.95386920E+00	-1.08100464E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.796875	+5.61192928E-01	+6.30901520E-01	-1.97028452E+00	-1.02015609E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.812500	+5.70653348E-01	+6.39292220E-01	-1.98574908E+00	-9.56671930E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.828125	+5.80011588E-01	+6.47667016E-01	-2.00018052E+00	-8.87879666E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.843750	+5.89258158E-01	+6.56018738E-01	-2.01349532E+00	-8.13730961E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.859375	+5.98383588E-01	+6.64340289E-01	-2.02560961E+00	-7.34232344E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.875000	+6.07378445E-01	+6.72624658E-01	-2.03644008E+00	-6.49453163E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.890625	+6.16233349E-01	+6.80864924E-01	-2.04590502E+00	-5.59532676E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.906250	+6.24938996E-01	+6.89054270E-01	-2.05392548E+00	-4.64685853E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.921875	+6.33486173E-01	+6.97185987E-01	-2.06042646E+00	-3.65207459E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.937500	+6.41865784E-01	+7.05253487E-01	-2.06533821E+00	-2.61474016E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.953125	+6.50068870E-01	+7.13250309E-01	-2.06859752E+00	-1.53943300E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.968750	+6.58086629E-01	+7.21170124E-01	-2.07014894E+00	-4.31511281E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.984375	+6.65910445E-01	+7.29006743E-01	-2.06994599E+00	+7.02946947E-02	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.000000	+6.73531902E-01	+7.36754125E-01	-2.06795223E+00	+1.85723225E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.015625	+6.80942812E-01	+7.44406377E-01	-2.06414214E+00	+3.02411840E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.031250	+6.88135235E-01	+7.51957763E-01	-2.05850186E+00	+4.19599937E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.046875	+6.95101495E-01	+7.59402705E-01	-2.05102964E+00	+5.36504349E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.062500	+7.01834202E-01	+7.66735784E-01	-2.04173610E+00	+6.52335855E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.078125	+7.08326269E-01	+7.73951743E-01	-2.03064415E+00	+7.66316047E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.093750	+7.14570928E-01	+7.81045491E-01	-2.01778872E+00	+8.77693821E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.109375	+7.20561740E-01	+7.88012097E-01	-2.00321622E+00	+9.85760775E-01	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.125000	+7.26292612E-01	+7.94846794E-01	-1.98698370E+00	+1.08986488E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.140625	+7.31757805E-01	+8.01544974E-01	-1.96915794E+00	+1.18942188E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.156250	+7.36951940E-01	+8.08102190E-01	-1.94981426E+00	+1.28392415E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.171875	+7.41870007E-01	+8.14514151E-01	-1.92903531E+00	+1.37294665E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.187500	+7.46507367E-01	+8.20776722E-01	-1.90690968E+00	+1.45615015E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.203125	+7.50859759E-01	+8.26885918E-01	-1.88353062E+00	+1.53328167E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.218750	+7.54923292E-01	+8.32837901E-01	-1.85899463E+00	+1.60417255E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.234375	+7.58694453E-01	+8.38628979E-01	-1.83340022E+00	+1.66873430E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.250000	+7.62170101E-01	+8.44255603E-01	-1.80684668E+00	+1.72695282E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.265625	+7.65347461E-01	+8.49714361E-01	-1.77943295E+00	+1.77888131E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.281250	+7.68224123E-01	+8.55001978E-01	-1.75125664E+00	+1.82463231E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.296875	+7.70798037E-01	+8.60115311E-01	-1.72241319E+00	+1.86436931E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.312500	+7.73067500E-01	+8.65051348E-01	-1.69299510E+00	+1.89829821E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.328125	+7.75031160E-01	+8.69807208E-01	-1.66309137E+00	+1.92665894E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.343750	+7.76687997E-01	+8.74380136E-01	-1.63278701E+00	+1.94971758E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.359375	+7.78037328E-01	+8.78767503E-01	-1.60216270E+00	+1.96775894E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.375000	+7.79078790E-01	+8.82966807E-01	-1.57129454E+00	+1.98107995E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.390625	+7.79812340E-01	+8.86975673E-01	-1.54025395E+00	+1.98998374E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.406250	+7.80238244E-01	+8.90791853E-01	-1.50910755E+00	+1.99477454E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.421875	+7.80357076E-01	+8.94413224E-01	-1.47791724E+00	+1.99575339E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.437500	+7.80169709E-01	+8.97837797E-01	-1.44674026E+00	+1.99321454E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.453125	+7.79677314E-01	+9.01063710E-01	-1.41562929E+00	+1.98744261E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.468750	+7.78881354E-01	+9.04089237E-01	-1.38463268E+00	+1.97871034E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.484375	+7.77783583E-01	+9.06912790E-01	-1.35379459E+00	+1.96727696E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.500000	+7.76386044E-01	+9.09532917E-01	-1.32315527E+00	+1.95338701E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.515625	+7.74691069E-01	+9.11948312E-01	-1.29275125E+00	+1.93726963E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.531250	+7.72701278E-01	+9.14157814E-01	-1.26261559E+00	+1.91913816E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
1.546875	+7.70419581E-01	+9.16160412E-01	-1.23277818E+00	+1.90005102E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.390625	+3.10635293E-01	+4.31261094E-01	-1.42191490E+00	-1.32208244E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.398438	+3.14972436E-01	+4.34353192E-01	-1.43229009E+00	-1.33396603E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.406250	+3.19351751E-01	+4.37489343E-01	-1.44275812E+00	-1.34553849E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.414062	+3.23771615E-01	+4.40668705E-01	-1.45331412E+00	-1.35648947E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.421875	+3.28230429E-01	+4.43890427E-01	-1.46395326E+00	-1.36682047E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.429688	+3.32726616E-01	+4.47153655E-01	-1.47467069E+00	-1.37653282E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.437500	+3.37258623E-01	+4.50457530E-01	-1.48546159E+00	-1.38562769E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.445312	+3.41824920E-01	+4.53801190E-01	-1.49632113E+00	-1.39410599E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.453125	+3.46424000E-01	+4.57183768E-01	-1.50724450E+00	-1.40196833E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.460938	+3.51054377E-01	+4.60604393E-01	-1.51822688E+00	-1.40921497E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.468750	+3.55714587E-01	+4.64062192E-01	-1.52926348E+00	-1.41584572E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.476562	+3.60403190E-01	+4.67556287E-01	-1.54034947E+00	-1.42185997E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.484375	+3.65118762E-01	+4.71085797E-01	-1.55148004E+00	-1.42725653E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.492188	+3.69859902E-01	+4.74649839E-01	-1.56265036E+00	-1.43203368E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.500000	+3.74625227E-01	+4.78247525E-01	-1.57385557E+00	-1.43618903E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.507812	+3.79413373E-01	+4.81877965E-01	-1.58509081E+00	-1.43971954E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.515625	+3.84222993E-01	+4.85540266E-01	-1.59635119E+00	-1.44262141E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.523438	+3.89052756E-01	+4.89233534E-01	-1.60763177E+00	-1.44489008E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.531250	+3.93901349E-01	+4.92956869E-01	-1.61892759E+00	-1.44652017E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.539062	+3.98767471E-01	+4.96709372E-01	-1.63023365E+00	-1.44750541E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.546875	+4.03649837E-01	+5.00490138E-01	-1.64154486E+00	-1.44783865E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.554688	+4.08547175E-01	+5.04298262E-01	-1.65285612E+00	-1.44751179E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.562500	+4.13458225E-01	+5.08132836E-01	-1.66416224E+00	-1.44651576E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.570312	+4.18381738E-01	+5.11992951E-01	-1.67545793E+00	-1.44484047E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.578125	+4.23316476E-01	+5.15877693E-01	-1.68673787E+00	-1.44247483E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.585938	+4.28261210E-01	+5.19786149E-01	-1.69799660E+00	-1.43940668E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.593750	+4.33214719E-01	+5.23717403E-01	-1.70922860E+00	-1.43562280E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.601562	+4.38175792E-01	+5.27670535E-01	-1.72042821E+00	-1.43110890E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.609375	+4.43143223E-01	+5.31644628E-01	-1.73158967E+00	-1.42584964E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.617188	+4.48115814E-01	+5.35638759E-01	-1.74270711E+00	-1.41982856E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.625000	+4.53092369E-01	+5.39652005E-01	-1.75377450E+00	-1.41302817E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.632812	+4.58071701E-01	+5.43683441E-01	-1.76478567E+00	-1.40542994E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.640625	+4.63052625E-01	+5.47732143E-01	-1.77573434E+00	-1.39701432E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.648438	+4.68033958E-01	+5.51797184E-01	-1.78661402E+00	-1.38776075E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.656250	+4.73014522E-01	+5.55877634E-01	-1.79741810E+00	-1.37764778E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.664062	+4.77993139E-01	+5.59972567E-01	-1.80813977E+00	-1.36665302E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.671875	+4.82968635E-01	+5.64081051E-01	-1.81877205E+00	-1.35475331E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.679688	+4.87939835E-01	+5.68202158E-01	-1.82930779E+00	-1.34192472E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.687500	+4.92905565E-01	+5.72334957E-01	-1.83973963E+00	-1.32814265E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.695312	+4.97864652E-01	+5.76478517E-01	-1.85006002E+00	-1.31338196E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.703125	+5.02815922E-01	+5.80631907E-01	-1.86026122E+00	-1.29761703E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.710938	+5.07758200E-01	+5.84794197E-01	-1.87033529E+00	-1.28082195E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.718750	+5.12690311E-01	+5.88964457E-01	-1.88027406E+00	-1.26297058E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.726562	+5.17611081E-01	+5.93141758E-01	-1.89006920E+00	-1.24403674E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.734375	+5.22519330E-01	+5.97325171E-01	-1.89971214E+00	-1.22399437E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.742188	+5.27413882E-01	+6.01513767E-01	-1.90919411E+00	-1.20281771E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.750000	+5.32293555E-01	+6.05706622E-01	-1.91850616E+00	-1.18048144E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.757812	+5.37157170E-01	+6.09902809E-01	-1.92763914E+00	-1.15696097E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.765625	+5.42003543E-01	+6.14101407E-01	-1.93658368E+00	-1.13223255E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01
0.773438	+5.46831491E-01	+6.18301494E-01	-1.94533027E+00	-1.10689434E+00	+6.29866615E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279477E-01


==> anc/otoc_to_plot_bosonic_M800_L1.1225_n300_beta10.0000.dat <==
400.000000	-2.47603191E-05	+7.79893014E-04	-6.43195183E+00	+1.61287903E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
408.000000	-7.87201464E-04	+7.91831165E-04	-5.75779570E+00	+7.25113121E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
416.000000	-1.22309531E-04	+7.81329196E-04	-6.31593374E+00	-2.56096906E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
424.000000	+7.66646386E-04	+7.92879360E-04	-9.85534620E+00	-3.50996691E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
432.000000	+2.67566721E-04	+7.82910874E-04	-6.87752844E+00	+2.53276813E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
440.000000	-7.16729556E-04	+7.92638263E-04	-5.80291720E+00	+5.20488976E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
448.000000	-4.01939843E-04	+7.83201469E-04	-6.04474608E+00	-1.43396402E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
456.000000	+6.38291845E-04	+7.90477890E-04	-8.09725963E+00	-9.41556156E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
464.000000	+5.20112032E-04	+7.82842179E-04	-7.55123593E+00	+1.35339046E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
472.000000	-5.38849076E-04	+7.87955138E-04	-5.93183489E+00	+1.04567715E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
480.000000	-6.17123174E-04	+7.82853549E-04	-5.87815249E+00	-8.13484106E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
488.000000	+4.24397259E-04	+7.85424680E-04	-7.23340946E+00	-1.70598425E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
496.000000	+6.91913985E-04	+7.83258303E-04	-8.60772730E+00	+6.85446256E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
504.000000	-2.97301269E-04	+7.83726950E-04	-6.13669545E+00	+1.76227371E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
512.000000	-7.46654375E-04	+7.85260867E-04	-5.78808935E+00	-3.44783911E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
520.000000	+1.60994272E-04	+7.83662393E-04	-6.68834971E+00	-3.15051265E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
528.000000	+7.78260886E-04	+7.88169989E-04	-1.08289096E+01	+1.57166055E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
536.000000	-1.69421928E-05	+7.83752210E-04	-6.43688402E+00	+3.16705320E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
544.000000	-7.82409869E-04	+7.90588548E-04	-5.76162448E+00	+8.36801547E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
552.000000	-1.31737240E-04	+7.83668686E-04	-6.30299578E+00	-2.38318593E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
560.000000	+7.57683559E-04	+7.92414863E-04	-9.57472197E+00	-3.68620962E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
568.000000	+2.75441202E-04	+7.82980459E-04	-6.89278931E+00	+2.35157942E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
576.000000	-7.02964684E-04	+7.92464434E-04	-5.81219490E+00	+5.31245417E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
584.000000	-4.06455275E-04	+7.80998645E-04	-6.04279665E+00	-1.36270669E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
592.000000	+6.22219167E-04	+7.91208869E-04	-7.99252560E+00	-9.52478620E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
600.000000	+5.20655616E-04	+7.79337986E-04	-7.56676244E+00	+1.28159180E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
608.000000	-5.23275900E-04	+7.90137468E-04	-5.94197873E+00	+1.05220828E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
616.000000	-6.14317527E-04	+7.78569946E-04	-5.88322919E+00	-7.75330735E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
624.000000	+4.09332113E-04	+7.89212136E-04	-7.18250790E+00	-1.70634149E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
632.000000	+6.88118982E-04	+7.78948817E-04	-8.61337557E+00	+6.48055411E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
640.000000	-2.82070448E-04	+7.89353820E-04	-6.14561924E+00	+1.76228277E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
648.000000	-7.42112245E-04	+7.81196763E-04	-5.79372315E+00	-3.16447674E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
656.000000	+1.44417884E-04	+7.90177843E-04	-6.65193552E+00	-2.97632270E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
664.000000	+7.70690137E-04	+7.83710622E-04	-1.05558395E+01	+1.24584825E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
672.000000	+1.86195054E-06	+7.90071181E-04	-6.45259980E+00	+2.98961081E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
680.000000	-7.70347131E-04	+7.85695649E-04	-5.77246218E+00	+1.09776444E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
688.000000	-1.50370876E-04	+7.89183680E-04	-6.27695749E+00	-2.19184268E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
696.000000	+7.40368842E-04	+7.87031905E-04	-9.27941047E+00	-3.99122990E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
704.000000	+2.90828192E-04	+7.86943860E-04	-6.91555427E+00	+2.15551236E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
712.000000	-6.81253312E-04	+7.86917677E-04	-5.83059070E+00	+5.52860983E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
720.000000	-4.17818268E-04	+7.83754569E-04	-6.03097670E+00	-1.28651773E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
728.000000	+5.99354273E-04	+7.86772816E-04	-7.88901907E+00	-9.72827268E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
736.000000	+5.28103059E-04	+7.81476144E-04	-7.58750033E+00	+1.20474300E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
744.000000	-5.00686879E-04	+7.87425451E-04	-5.96143026E+00	+1.06808205E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
752.000000	-6.19294226E-04	+7.80099441E-04	-5.87856905E+00	-7.26732620E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
760.000000	+3.85942407E-04	+7.88629946E-04	-7.12420245E+00	-1.73054339E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
768.000000	+6.92303583E-04	+7.80091591E-04	-8.64743847E+00	+5.97793704E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
776.000000	-2.57041161E-04	+7.90950440E-04	-6.16773253E+00	+1.78437807E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
784.000000	-7.43965505E-04	+7.81309217E-04	-5.79243356E+00	-2.73896408E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
792.000000	+1.16770619E-04	+7.92908213E-04	-6.60596678E+00	-1.75993664E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
200.000000	-5.48645919E-04	+7.81627000E-04	-5.92922397E+00	-2.41212833E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
204.000000	+7.73488463E-04	+7.84303192E-04	-1.07414544E+01	+6.01312517E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
208.000000	-6.03360100E-04	+7.92469767E-04	-5.88111897E+00	+5.17662929E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
212.000000	+1.06313986E-04	+7.86395341E-04	-6.60015095E+00	-1.74257360E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
216.000000	+4.34428975E-04	+7.80687447E-04	-7.27517785E+00	+1.02429227E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
220.000000	-7.58628929E-04	+7.84621665E-04	-5.78071713E+00	-1.46170779E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
224.000000	+6.83114684E-04	+7.90649997E-04	-8.44454409E+00	-4.95745160E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
228.000000	-2.48769179E-04	+7.89229839E-04	-6.17731326E+00	+2.89118499E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
232.000000	-3.07039859E-04	+7.79514987E-04	-6.13159610E+00	-3.37973933E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
236.000000	+7.14907126E-04	+7.84402393E-04	-8.88110472E+00	+4.25249195E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
240.000000	-7.38285682E-04	+7.88571289E-04	-5.79139674E+00	+2.20352999E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
244.000000	+3.86160184E-04	+7.91239403E-04	-7.11828073E+00	-1.14998569E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
248.000000	+1.71175354E-04	+7.79663895E-04	-6.71138530E+00	+1.57415116E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
252.000000	-6.43304143E-04	+7.83801408E-04	-5.85895980E+00	-4.50986882E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
256.000000	+7.71332212E-04	+7.87827636E-04	-1.03192804E+01	-1.15104599E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
260.000000	-5.09319043E-04	+7.92242360E-04	-5.95104347E+00	+4.87137980E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
264.000000	-3.10705886E-05	+7.81487059E-04	-6.42217652E+00	-2.13903809E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
268.000000	+5.47053182E-04	+7.82171632E-04	-7.66227395E+00	+8.21537732E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
272.000000	-7.80114387E-04	+7.87667436E-04	-5.76494633E+00	-3.29612322E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
276.000000	+6.10813188E-04	+7.91433946E-04	-7.92596380E+00	-6.97859083E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
280.000000	-1.13151274E-04	+7.83915034E-04	-6.32323360E+00	+2.37845284E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
284.000000	-4.31086819E-04	+7.79864869E-04	-6.02320153E+00	-4.47410600E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
288.000000	+7.62740404E-04	+7.87764644E-04	-9.90251839E+00	+2.50657214E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
292.000000	-6.89547640E-04	+7.90289943E-04	-5.82267576E+00	+3.81409075E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
296.000000	+2.57823886E-04	+7.86892210E-04	-6.85124580E+00	-1.42091270E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
300.000000	+3.03824686E-04	+7.78654977E-04	-6.95940592E+00	+1.30713592E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
304.000000	-7.17742907E-04	+7.87675746E-04	-5.80553706E+00	-2.94477112E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
308.000000	+7.44665521E-04	+7.89687039E-04	-9.31522281E+00	-3.01242153E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
312.000000	-3.94125907E-04	+7.88902162E-04	-6.04653079E+00	+3.80833682E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
316.000000	-1.69007539E-04	+7.78476436E-04	-6.26855335E+00	-2.64503116E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
320.000000	+6.43387621E-04	+7.85953993E-04	-8.16255571E+00	+6.27932621E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
324.000000	-7.76303944E-04	+7.89502267E-04	-5.76620726E+00	+8.15662269E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
328.000000	+5.15554343E-04	+7.89337797E-04	-7.51002590E+00	-9.15229210E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
332.000000	+2.68655407E-05	+7.79795910E-04	-6.49839062E+00	+1.97416602E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
336.000000	-5.44820514E-04	+7.83499528E-04	-5.93069308E+00	-6.18809734E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
340.000000	+7.85077190E-04	+7.90407956E-04	-1.14488685E+01	+7.07089523E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
344.000000	-6.16311220E-04	+7.89313970E-04	-5.87412592E+00	+6.03061337E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
348.000000	+1.18597707E-04	+7.82400813E-04	-6.62437780E+00	-1.73387992E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
352.000000	+4.29902932E-04	+7.81024854E-04	-7.26122986E+00	+1.06616885E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
356.000000	-7.66629907E-04	+7.91000005E-04	-5.77144272E+00	-1.62143159E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
360.000000	+6.92847962E-04	+7.88813414E-04	-8.55837513E+00	-4.96169090E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
364.000000	-2.62895877E-04	+7.84419502E-04	-6.16837799E+00	+3.02756171E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
368.000000	-3.02475973E-04	+7.78951968E-04	-6.13632576E+00	-3.34128698E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
372.000000	+7.17970518E-04	+7.90280039E-04	-8.84140758E+00	+4.39008289E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
376.000000	-7.47455999E-04	+7.89016136E-04	-5.78511913E+00	+2.09409488E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
380.000000	+3.99670950E-04	+7.85823195E-04	-7.16613167E+00	-1.15019402E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
384.000000	+1.66600592E-04	+7.78818962E-04	-6.70527434E+00	+1.63724981E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
388.000000	-6.42203677E-04	+7.88657203E-04	-5.85633182E+00	-5.10596961E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
392.000000	+7.80185630E-04	+7.90487375E-04	-1.07900500E+01	-1.14635909E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
396.000000	-5.19163258E-04	+7.86312513E-04	-5.94804055E+00	+2.43246834E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
100.000000	+7.11867559E-04	+7.80844053E-04	-8.88859760E+00	+1.68941193E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
102.000000	-1.95628690E-05	+7.88262641E-04	-6.42801730E+00	+7.71168366E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
104.000000	-7.23421105E-04	+7.84427648E-04	-5.80392413E+00	+1.16295828E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
106.000000	-5.02337938E-04	+7.83967511E-04	-5.96283398E+00	-3.12654830E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
108.000000	+3.60987741E-04	+7.92726174E-04	-7.05454345E+00	-1.06265797E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
110.000000	+7.61842893E-04	+7.80179465E-04	-1.02134659E+01	+8.22590850E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
112.000000	+1.85211447E-04	+7.85167415E-04	-6.72550711E+00	+1.08767595E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
114.000000	-6.31628624E-04	+7.90061023E-04	-5.86276204E+00	+2.16708439E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
116.000000	-6.45407551E-04	+7.82106836E-04	-5.85867336E+00	-2.03661274E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
118.000000	+1.60717990E-04	+7.90237120E-04	-6.67740714E+00	-1.01338138E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
120.000000	+7.57467214E-04	+7.82250377E-04	-9.91219887E+00	-1.11980258E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
122.000000	+3.81403137E-04	+7.83637620E-04	-7.12532817E+00	+9.86112990E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
124.000000	-4.86745529E-04	+7.93255888E-04	-5.96774691E+00	+3.31660341E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
126.000000	-7.35068723E-04	+7.80697845E-04	-5.79868680E+00	-1.07635465E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
128.000000	-4.57688869E-05	+7.86432618E-04	-6.39828877E+00	-7.18914815E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
130.000000	+7.01510433E-04	+7.86967774E-04	-8.67434606E+00	-3.22272736E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
132.000000	+5.53586211E-04	+7.82875312E-04	-7.68737972E+00	+6.37176069E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
134.000000	-3.00880342E-04	+7.92163495E-04	-6.12564178E+00	+4.77633354E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
136.000000	-7.67861835E-04	+7.81373994E-04	-5.77684630E+00	-1.43051417E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
138.000000	-2.48808277E-04	+7.83446743E-04	-6.18286235E+00	-5.12381547E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
140.000000	+5.92406000E-04	+7.91941245E-04	-7.82637249E+00	-5.83012512E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
142.000000	+6.81587612E-04	+7.81815952E-04	-8.51491240E+00	+3.72104320E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
144.000000	-9.56454402E-05	+7.88311336E-04	-6.33795521E+00	+6.81705163E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
146.000000	-7.47294101E-04	+7.84617479E-04	-5.78809174E+00	+8.09624566E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
148.000000	-4.39680528E-04	+7.82336400E-04	-6.01410539E+00	-3.61539399E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
150.000000	+4.32893140E-04	+7.93617470E-04	-7.23424934E+00	-9.42409851E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
152.000000	+7.53143481E-04	+7.81323653E-04	-9.78374479E+00	+1.55842992E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
154.000000	+1.11525725E-04	+7.84351224E-04	-6.61087737E+00	+9.87528322E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
156.000000	-6.74365617E-04	+7.89347737E-04	-5.83363150E+00	+1.80196567E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
158.000000	-6.01040166E-04	+7.82322152E-04	-5.89009110E+00	-2.43512117E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
160.000000	+2.38183217E-04	+7.90810294E-04	-6.80767997E+00	-1.14006924E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
162.000000	+7.68587959E-04	+7.83056769E-04	-1.04503681E+01	-4.04430387E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
164.000000	+3.11905998E-04	+7.81989929E-04	-6.96945212E+00	+1.13231140E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
166.000000	-5.48032280E-04	+7.93061616E-04	-5.92112248E+00	+2.89248241E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
168.000000	-7.12811874E-04	+7.82222116E-04	-5.81245916E+00	-1.43191740E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
170.000000	+2.96469368E-05	+7.85974027E-04	-6.49388944E+00	-8.24137223E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
172.000000	+7.31683002E-04	+7.87015219E-04	-9.10900805E+00	-2.43117628E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
174.000000	+4.95614596E-04	+7.81617920E-04	-7.46635995E+00	+7.62408706E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
176.000000	-3.74935465E-04	+7.92996785E-04	-6.05937322E+00	+4.22276234E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
178.000000	-7.66003322E-04	+7.82599451E-04	-5.77725501E+00	-4.91166013E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
180.000000	-1.77300095E-04	+7.82306833E-04	-6.25583963E+00	-5.84383487E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
182.000000	+6.41723005E-04	+7.91264575E-04	-8.11478896E+00	-4.84237252E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
184.000000	+6.44085144E-04	+7.82405822E-04	-8.19278863E+00	+4.65362925E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
186.000000	-1.73199607E-04	+7.88811616E-04	-6.25333726E+00	+6.03939591E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
188.000000	-7.63960776E-04	+7.84990070E-04	-5.77703027E+00	+4.57121873E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
190.000000	-3.74004866E-04	+7.81017360E-04	-6.07048851E+00	-4.14917425E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
192.000000	+4.98690577E-04	+7.93303805E-04	-7.43669997E+00	-8.13570166E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
194.000000	+7.38626405E-04	+7.83220177E-04	-9.32476917E+00	+2.32445520E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
196.000000	+3.70041942E-05	+7.83541423E-04	-6.50691789E+00	+8.78817515E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
198.000000	-7.10349945E-04	+7.89115969E-04	-5.80949911E+00	-1.81398736E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
50.000000	-1.47827310E-04	+7.90313698E-04	-6.27846311E+00	-3.11025986E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
51.000000	+5.61893779E-04	+7.85850407E-04	-7.71091097E+00	+2.45364143E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
52.000000	-7.52352894E-04	+7.80105553E-04	-5.78773482E+00	-5.81916625E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
53.000000	+7.21580314E-04	+7.91519015E-04	-8.87474422E+00	-1.31478766E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
54.000000	-3.91089449E-04	+7.87025596E-04	-6.05069236E+00	+1.22831968E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
55.000000	-3.70097269E-05	+7.78863126E-04	-6.41810485E+00	-6.53149485E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
56.000000	+4.72333179E-04	+7.91390907E-04	-7.35699133E+00	+3.15464970E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
57.000000	-7.45841184E-04	+7.87475545E-04	-5.78717491E+00	-9.72641307E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
58.000000	+7.34317325E-04	+7.79925612E-04	-9.30227394E+00	-8.62690624E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
59.000000	-5.01280607E-04	+7.89045601E-04	-5.95971304E+00	+1.38702822E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
60.000000	+5.75678873E-05	+7.88372305E-04	-6.52821751E+00	-5.87876066E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
61.000000	+3.84131329E-04	+7.82308958E-04	-7.13546517E+00	+3.52568003E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
62.000000	-6.94249460E-04	+7.84987809E-04	-5.82308150E+00	-1.69743405E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
63.000000	+7.76790630E-04	+7.90147490E-04	-1.05303333E+01	-4.77071251E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
64.000000	-5.59963179E-04	+7.84658032E-04	-5.91849575E+00	+1.90838545E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
65.000000	+1.73818157E-04	+7.80983412E-04	-6.71356237E+00	-4.89465201E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
66.000000	+2.86730818E-04	+7.91922144E-04	-6.89742616E+00	+4.31816393E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
67.000000	-6.53895166E-04	+7.86155808E-04	-5.84992959E+00	-1.72282796E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
68.000000	+7.62809351E-04	+7.78916792E-04	-1.03430821E+01	+1.07273659E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
69.000000	-6.50986645E-04	+7.92157236E-04	-5.84778411E+00	+1.74423714E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
70.000000	+2.59687621E-04	+7.86980208E-04	-6.85460779E+00	-4.38420901E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
71.000000	+1.78992229E-04	+7.79477109E-04	-6.72462592E+00	+4.77736845E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
72.000000	-5.80922074E-04	+7.89986893E-04	-5.89913410E+00	-1.95282322E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
73.000000	+7.75858235E-04	+7.87944758E-04	-1.06302724E+01	+3.33164323E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
74.000000	-6.83602361E-04	+7.81766311E-04	-5.83250123E+00	+1.76179706E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
75.000000	+3.76225331E-04	+7.86031845E-04	-7.10667824E+00	-3.65514663E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
76.000000	+8.41592187E-05	+7.89607046E-04	-6.56353056E+00	+5.74021305E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
77.000000	-5.07605637E-04	+7.84111523E-04	-5.95863563E+00	-1.41390710E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
78.000000	+7.40321951E-04	+7.82043536E-04	-9.39134476E+00	+8.68874211E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
79.000000	-7.45328502E-04	+7.91540616E-04	-5.78486079E+00	+1.04522704E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
80.000000	+4.47956805E-04	+7.85425479E-04	-7.30089069E+00	-3.18440402E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
81.000000	-3.31919047E-05	+7.79719216E-04	-6.42174160E+00	+6.38734228E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
82.000000	-4.18233985E-04	+7.92450472E-04	-6.02342223E+00	-1.26217967E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
83.000000	+7.20851417E-04	+7.85973417E-04	-8.94610094E+00	+1.17131816E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
84.000000	-7.50618210E-04	+7.79659913E-04	-5.78915860E+00	+6.44888929E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
85.000000	+5.54630767E-04	+7.91152546E-04	-7.65632308E+00	-2.60807147E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
86.000000	-1.21418596E-04	+7.86895722E-04	-6.31077289E+00	+7.68611735E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
87.000000	-3.19015099E-04	+7.81203058E-04	-6.11909961E+00	-1.00355128E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
88.000000	+6.65585801E-04	+7.87642773E-04	-8.31787545E+00	+1.77818981E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
89.000000	-7.81177336E-04	+7.88933865E-04	-5.76346165E+00	+1.89676031E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
90.000000	+6.04726726E-04	+7.83093148E-04	-7.93852339E+00	-2.13340076E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
91.000000	-2.41416698E-04	+7.83351352E-04	-6.19014180E+00	+8.69910299E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
92.000000	-2.24538994E-04	+7.91493474E-04	-6.19870279E+00	-8.86884160E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
93.000000	+6.10550345E-04	+7.84445621E-04	-7.96391013E+00	+2.08843100E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
94.000000	-7.62536961E-04	+7.80251557E-04	-5.78101659E+00	-2.51462983E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
95.000000	+6.87796432E-04	+7.92961089E-04	-8.46683609E+00	-1.66174286E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
96.000000	-3.21262779E-04	+7.85282645E-04	-6.11336517E+00	+1.06733522E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
97.000000	-1.09555092E-04	+7.79534245E-04	-6.33216566E+00	-7.32243952E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
98.000000	+5.36151259E-04	+7.91980529E-04	-7.57785307E+00	+2.77522458E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
99.000000	-7.62466336E-04	+7.86344384E-04	-5.77712074E+00	+3.32394220E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
25.000000	-6.10986309E-04	+7.87715476E-04	-5.87906359E+00	+1.69631158E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
25.500000	+2.81145578E-04	+7.81134222E-04	-6.90777799E+00	-4.28448877E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
26.000000	+7.59569313E-04	+7.78844354E-04	-1.01635524E+01	+2.39275149E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
26.500000	+1.48389574E-04	+7.83539156E-04	-6.66850284E+00	+4.34230868E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
27.000000	-6.91182905E-04	+7.90775439E-04	-5.82124368E+00	+7.68751496E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
27.500000	-5.76775504E-04	+7.93287533E-04	-5.89975135E+00	-1.17812973E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
28.000000	+3.32297290E-04	+7.88524048E-04	-6.99937341E+00	-4.16626890E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
28.500000	+7.60072591E-04	+7.81322298E-04	-1.00660202E+01	+3.86385224E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
29.000000	+1.07424390E-04	+7.78831173E-04	-6.61298819E+00	+4.24706381E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
29.500000	-7.02165654E-04	+7.83186169E-04	-5.81895644E+00	+6.70433933E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
30.000000	-5.22959001E-04	+7.89698673E-04	-5.94255426E+00	-1.32237220E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
30.500000	+3.96233726E-04	+7.92083482E-04	-7.14132864E+00	-3.99919350E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
31.000000	+7.64643215E-04	+7.88704777E-04	-9.94174776E+00	+5.92864971E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
31.500000	+6.72470737E-05	+7.83404282E-04	-6.54846367E+00	+4.12865289E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
32.000000	-7.13093498E-04	+7.80990393E-04	-5.81309486E+00	+5.64828754E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
32.500000	-4.77004139E-04	+7.82821315E-04	-5.98363492E+00	-1.47006152E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
33.000000	+4.43083458E-04	+7.86590287E-04	-7.28315639E+00	-3.43112450E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
33.500000	+7.48496589E-04	+7.89252625E-04	-9.41475942E+00	+8.24026610E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
34.000000	+6.29257637E-06	+7.89371589E-04	-6.45912978E+00	+3.62438451E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
34.500000	-7.41195553E-04	+7.87222407E-04	-5.79037491E+00	+4.51837373E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
35.000000	-4.46325178E-04	+7.84045755E-04	-6.00729240E+00	-1.59592156E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
35.500000	+4.71933300E-04	+7.81776670E-04	-7.38629647E+00	-2.94457333E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
36.000000	+7.17690809E-04	+7.82438475E-04	-8.95186573E+00	+1.00360408E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
36.500000	-5.89559859E-05	+7.86326596E-04	-6.38269239E+00	+3.17960239E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
37.000000	-7.65704957E-04	+7.90647247E-04	-5.77226335E+00	+3.49044480E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
37.500000	-4.07167233E-04	+7.91200237E-04	-6.03364791E+00	-1.73297047E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
38.000000	+5.11482082E-04	+7.86580678E-04	-7.50523381E+00	-2.68791233E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
38.500000	+6.99063230E-04	+7.80579541E-04	-8.72156024E+00	+1.16733951E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
39.000000	-1.04817710E-04	+7.79192910E-04	-6.33789430E+00	+2.94490339E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
39.500000	-7.65115812E-04	+7.84413561E-04	-5.77665684E+00	+2.52895922E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
40.000000	-3.46892489E-04	+7.91491518E-04	-6.08499838E+00	-1.91965149E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
40.500000	+5.66095769E-04	+7.93346747E-04	-7.69630834E+00	-2.46906481E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
41.000000	+6.91530269E-04	+7.87910411E-04	-8.55406319E+00	+1.40182285E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
41.500000	-1.42727231E-04	+7.80502305E-04	-6.29448549E+00	+2.76924564E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
42.000000	-7.58483209E-04	+7.78452367E-04	-5.78481755E+00	+1.48804954E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
42.500000	-2.87768988E-04	+7.83589613E-04	-6.14568054E+00	-2.12948837E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
43.000000	+6.07843563E-04	+7.90582298E-04	-7.91430592E+00	-2.14058793E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
43.500000	+6.66702336E-04	+7.92678777E-04	-8.28626846E+00	+1.68510225E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
44.000000	-1.97073124E-04	+7.88437304E-04	-6.22920367E+00	+2.51110754E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
44.500000	-7.69363638E-04	+7.82485438E-04	-5.77516093E+00	+4.23883362E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
45.000000	-2.47881829E-04	+7.80300758E-04	-6.18681533E+00	-2.30167360E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
45.500000	+6.27746020E-04	+7.83072442E-04	-8.07683453E+00	-1.82013779E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
46.000000	+6.20994682E-04	+7.87563784E-04	-8.00695313E+00	+1.91338139E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
46.500000	-2.62519280E-04	+7.89966694E-04	-6.16345314E+00	+2.24462277E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
47.000000	-7.82807634E-04	+7.89080829E-04	-5.76233036E+00	-5.63706397E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
47.500000	-2.08586839E-04	+7.86211059E-04	-6.21982378E+00	-2.46979612E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
48.000000	+6.50366470E-04	+7.83351544E-04	-8.23212648E+00	-1.61218484E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
48.500000	+5.83702456E-04	+7.82116257E-04	-7.83200862E+00	+2.10901927E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
49.000000	-3.12349369E-04	+7.83468373E-04	-6.12310722E+00	+2.06243824E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
49.500000	-7.73538163E-04	+7.87010893E-04	-5.76957038E+00	-6.48290895E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
12.500000	-7.26320593E-04	+7.81299491E-04	-5.80407579E+00	-3.52708387E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
12.750000	-4.29922679E-04	+7.78861577E-04	-6.02499299E+00	-1.41462919E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
13.000000	+3.50241105E-05	+7.78229908E-04	-6.51139039E+00	-2.83514370E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
13.250000	+4.86719812E-04	+7.79610230E-04	-7.44256484E+00	-6.15640054E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
13.500000	+7.48440019E-04	+7.82658734E-04	-9.58959066E+00	-2.88443778E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
13.750000	+7.17330601E-04	+7.86570664E-04	-8.88478373E+00	+4.84440275E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
14.000000	+4.04635125E-04	+7.90302043E-04	-7.16738929E+00	+5.04170223E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
14.250000	-6.84291257E-05	+7.92860439E-04	-6.36393262E+00	+2.44771613E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
14.500000	-5.17795851E-04	+7.93580032E-04	-5.94353122E+00	+1.18898501E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
14.750000	-7.68450958E-04	+7.92301397E-04	-5.76944011E+00	+2.85179221E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
15.000000	-7.22947045E-04	+7.89405611E-04	-5.80094161E+00	-5.50454759E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
15.250000	-3.99538378E-04	+7.85696073E-04	-6.04466749E+00	-1.52050255E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
15.500000	+7.50671667E-05	+7.82166033E-04	-6.56119288E+00	-3.00090028E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
15.750000	+5.15379182E-04	+7.79721716E-04	-7.54511764E+00	-6.36464978E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
16.000000	+7.49604340E-04	+7.78941225E-04	-9.74351777E+00	-2.08101467E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
16.250000	+6.86550075E-04	+7.79935791E-04	-8.58562497E+00	+5.37629323E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
16.500000	+3.50966269E-04	+7.82347497E-04	-7.05537116E+00	+4.55715953E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
16.750000	-1.26230281E-04	+7.85476268E-04	-6.30704521E+00	+2.27787935E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
17.000000	-5.58908168E-04	+7.88491568E-04	-5.91643148E+00	+1.08543748E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
17.250000	-7.78091718E-04	+7.90662217E-04	-5.76432647E+00	+2.00271141E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
17.500000	-6.97771408E-04	+7.91537489E-04	-5.81629591E+00	-6.39141628E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
17.750000	-3.48605038E-04	+7.91033133E-04	-6.08389728E+00	-1.64094703E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
18.000000	+1.33780747E-04	+7.89409004E-04	-6.63676943E+00	-3.23966643E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
18.250000	+5.61588074E-04	+7.87158604E-04	-7.70373050E+00	-7.35231957E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
18.500000	+7.68253531E-04	+7.84854053E-04	-1.03129292E+01	-1.44841669E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
18.750000	+6.73660614E-04	+7.82996485E-04	-8.42793884E+00	+6.67144831E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
19.000000	+3.15458496E-04	+7.81911986E-04	-6.97720506E+00	+4.31885065E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
19.250000	-1.65809213E-04	+7.81712507E-04	-6.26851352E+00	+2.14618493E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
19.500000	-5.81782825E-04	+7.82318030E-04	-5.90411260E+00	+9.88650222E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
19.750000	-7.69840617E-04	+7.83518397E-04	-5.77418841E+00	+1.10269923E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
20.000000	-6.56376673E-04	+7.85045806E-04	-5.84897764E+00	-7.41918266E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
20.250000	-2.85296740E-04	+7.86633042E-04	-6.14514754E+00	-1.79028672E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
20.500000	+1.99153323E-04	+7.88045072E-04	-6.74412100E+00	-3.56174566E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
20.750000	+6.08476378E-04	+7.89086919E-04	-7.92602037E+00	-9.05153761E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
21.000000	+7.83226564E-04	+7.89602135E-04	-1.12698898E+01	-5.92191348E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
21.250000	+6.55155796E-04	+7.89478794E-04	-8.22211604E+00	+8.78206974E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
21.500000	+2.74011751E-04	+7.88672757E-04	-6.87885493E+00	+4.01278485E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
21.750000	-2.11640992E-04	+7.87244108E-04	-6.21572362E+00	+1.99817472E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
22.000000	-6.12328445E-04	+7.85389023E-04	-5.87976757E+00	+8.85457311E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
22.250000	-7.71770965E-04	+7.83443000E-04	-5.77299496E+00	+1.73802307E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
22.500000	-6.28079837E-04	+7.81836886E-04	-5.87107746E+00	-8.45733169E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
22.750000	-2.37919610E-04	+7.81003759E-04	-6.19586155E+00	-1.93640855E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
23.000000	+2.45820113E-04	+7.81256260E-04	-6.83928173E+00	-3.84820654E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
23.250000	+6.33901797E-04	+7.82671361E-04	-8.11996482E+00	-7.87281293E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
23.500000	+7.74573977E-04	+7.85024742E-04	-1.07756882E+01	+3.27497334E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
23.750000	+6.12568180E-04	+7.87806561E-04	-7.95621615E+00	+8.03222440E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
24.000000	+2.10466690E-04	+7.90327086E-04	-6.75957600E+00	+3.61400686E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
24.250000	-2.75689229E-04	+7.91891805E-04	-6.14921272E+00	+1.83174611E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
24.500000	-6.57045175E-04	+7.92000458E-04	-5.84370294E+00	+7.78866195E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
24.750000	-7.85391824E-04	+7.90511223E-04	-5.75977963E+00	-1.07479669E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
6.250000	+7.58360148E-04	+7.82160097E-04	-9.95267994E+00	+1.40174022E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
6.375000	+6.79127754E-04	+7.82115398E-04	-8.48775436E+00	+9.42140719E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
6.500000	+5.31340464E-04	+7.82235642E-04	-7.59732814E+00	+5.92257270E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
6.625000	+3.29800125E-04	+7.82510330E-04	-7.00711118E+00	+4.03630115E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
6.750000	+9.47038935E-05	+7.82925248E-04	-6.58825285E+00	+2.89619657E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
6.875000	-1.50373324E-04	+7.83463149E-04	-6.28306204E+00	+2.10526792E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
7.000000	-3.80838932E-04	+7.84104145E-04	-6.06193587E+00	+1.49897101E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
7.125000	-5.73548714E-04	+7.84825851E-04	-5.90831929E+00	+9.97104296E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
7.250000	-7.09130699E-04	+7.85603352E-04	-5.81265980E+00	+5.54462989E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
7.375000	-7.73932160E-04	+7.86409109E-04	-5.76970354E+00	+1.41626288E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
7.500000	-7.61392577E-04	+7.87212957E-04	-5.77725323E+00	-2.63994450E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
7.625000	-6.72703318E-04	+7.87982330E-04	-5.83570215E+00	-6.83473508E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
7.750000	-5.16687122E-04	+7.88682836E-04	-5.94812160E+00	-1.14097352E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
7.875000	-3.08909833E-04	+7.89279285E-04	-6.12094553E+00	-1.66992578E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
8.000000	-7.01148610E-05	+7.89737180E-04	-6.36560305E+00	-2.32462268E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
8.125000	+1.75860549E-04	+7.90024660E-04	-6.70210120E+00	-3.20743865E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
8.250000	+4.04476186E-04	+7.90114788E-04	-7.16746271E+00	-4.54737583E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
8.375000	+5.92945749E-04	+7.89988007E-04	-7.83894516E+00	-6.99359156E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
8.500000	+7.22513174E-04	+7.89634564E-04	-8.91586060E+00	-1.24642316E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
8.625000	+7.80321432E-04	+7.89056627E-04	-1.09550031E+01	-3.55749369E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
8.750000	+7.60688780E-04	+7.88269841E-04	-9.80523402E+00	+1.05347107E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
8.875000	+6.65667466E-04	+7.87304075E-04	-8.32132539E+00	+9.29018722E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
9.000000	+5.04831566E-04	+7.86203150E-04	-7.48268722E+00	+5.57923243E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
9.125000	+2.94316996E-04	+7.85023447E-04	-6.92651729E+00	+3.80591055E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
9.250000	+5.52102740E-05	+7.83831341E-04	-6.53120958E+00	+2.73096453E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
9.375000	-1.88553664E-04	+7.82699561E-04	-6.24377616E+00	+1.97657658E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
9.500000	-4.12576341E-04	+7.81702671E-04	-6.03706543E+00	+1.39147432E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
9.625000	-5.94427437E-04	+7.80911944E-04	-5.89590758E+00	+9.01737873E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
9.750000	-7.15882642E-04	+7.80390035E-04	-5.81163096E+00	+4.65115903E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
9.875000	-7.64745545E-04	+7.80185841E-04	-5.77962860E+00	+5.34524087E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
10.000000	-7.36071702E-04	+7.80330014E-04	-5.79826786E+00	-3.55634415E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
10.125000	-6.32671312E-04	+7.80831511E-04	-5.86853720E+00	-7.83959216E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
10.250000	-4.64837922E-04	+7.81675550E-04	-5.99425767E+00	-1.25770479E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
10.375000	-2.49327514E-04	+7.82823202E-04	-6.18296340E+00	-1.81468009E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
10.500000	-7.68769045E-06	+7.84212759E-04	-6.44792769E+00	-2.51890429E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
10.625000	+2.35897270E-04	+7.85762881E-04	-6.81268947E+00	-3.49716227E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
10.750000	+4.57029855E-04	+7.87377352E-04	-7.32221826E+00	-5.05459085E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
10.875000	+6.33547501E-04	+7.88951192E-04	-8.07633719E+00	-8.19041425E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
11.000000	+7.47748422E-04	+7.90377711E-04	-9.36982182E+00	-1.53055709E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
11.125000	+7.88170081E-04	+7.91556027E-04	-1.19027299E+01	-9.21854092E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
11.250000	+7.50740423E-04	+7.92398497E-04	-9.39286817E+00	+1.52602246E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
11.375000	+6.39185606E-04	+7.92837498E-04	-8.08767377E+00	+8.25623940E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
11.500000	+4.64653375E-04	+7.92831018E-04	-7.32880832E+00	+5.08470606E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
11.625000	+2.44590764E-04	+7.92366587E-04	-6.81649726E+00	+3.51630551E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
11.750000	+9.90224442E-07	+7.91463174E-04	-6.44973194E+00	+2.53350829E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
11.875000	-2.41818058E-04	+7.90170847E-04	-6.18312018E+00	+1.82721806E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
12.000000	-4.59604625E-04	+7.88568114E-04	-5.99292743E+00	+1.26940630E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
12.125000	-6.30664565E-04	+7.86757100E-04	-5.86576861E+00	+7.95587372E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
12.250000	-7.37983938E-04	+7.84856829E-04	-5.79403058E+00	+3.67786528E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
12.375000	-7.70933221E-04	+7.82995097E-04	-5.77382197E+00	-4.44488123E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.125000	+6.69795327E-05	+7.79775034E-04	-6.55316881E+00	-2.71600729E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.187500	+1.88174920E-04	+7.79981868E-04	-6.73918290E+00	-3.23644336E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.250000	+3.04649981E-04	+7.80279459E-04	-6.95772423E+00	-3.81816402E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.312500	+4.13459909E-04	+7.80661128E-04	-7.21645340E+00	-4.55150359E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.375000	+5.11852538E-04	+7.81118930E-04	-7.52666218E+00	-5.51450422E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.437500	+5.97337911E-04	+7.81643825E-04	-7.90576643E+00	-6.84278557E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.500000	+6.67751255E-04	+7.82225860E-04	-8.38201038E+00	-8.77441808E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.562500	+7.21307761E-04	+7.82854366E-04	-9.00256868E+00	-1.15946214E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.625000	+7.56647768E-04	+7.83518169E-04	-9.83133806E+00	-1.35354849E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.687500	+7.72871200E-04	+7.84205790E-04	-1.06945043E+01	-4.48173131E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.750000	+7.69560364E-04	+7.84905659E-04	-1.03915545E+01	+9.84774199E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.812500	+7.46790539E-04	+7.85606318E-04	-9.46353655E+00	+1.33257508E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.875000	+7.05128070E-04	+7.86296613E-04	-8.72583562E+00	+1.03392899E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.937500	+6.45616024E-04	+7.86965880E-04	-8.17112532E+00	+7.89846476E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
4.000000	+5.69747773E-04	+7.87604113E-04	-7.73852752E+00	+6.25094497E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
4.062500	+4.79429177E-04	+7.88202116E-04	-7.38975720E+00	+5.09402900E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
4.125000	+3.76930343E-04	+7.88751629E-04	-7.10177390E+00	+4.23745172E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
4.187500	+2.64828191E-04	+7.89245442E-04	-6.86007573E+00	+3.57359614E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
4.250000	+1.45941286E-04	+7.89677476E-04	-6.65507438E+00	+3.03934236E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
4.312500	+2.32586199E-05	+7.90042847E-04	-6.48015794E+00	+2.59571711E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
4.375000	-1.00135859E-04	+7.90337903E-04	-6.33060974E+00	+2.21746548E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
4.437500	-2.21141044E-04	+7.90560234E-04	-6.20297475E+00	+1.88750679E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
4.500000	-3.36716825E-04	+7.90708667E-04	-6.09467139E+00	+1.59384150E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
4.562500	-4.43960617E-04	+7.90783227E-04	-6.00374456E+00	+1.32774294E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
4.625000	-5.40180349E-04	+7.90785092E-04	-5.92870352E+00	+1.08265355E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
4.687500	-6.22962061E-04	+7.90716518E-04	-5.86841287E+00	+8.53483717E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
4.750000	-6.90230436E-04	+7.90580754E-04	-5.82201806E+00	+6.36148877E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
4.812500	-7.40300749E-04	+7.90381940E-04	-5.78889426E+00	+4.27251435E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
4.875000	-7.71920950E-04	+7.90125000E-04	-5.76861163E+00	+2.23852057E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
4.937500	-7.84302843E-04	+7.89815519E-04	-5.76091275E+00	+2.32958361E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
5.000000	-7.77141602E-04	+7.89459623E-04	-5.76569965E+00	-1.76929532E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
5.062500	-7.50623156E-04	+7.89063852E-04	-5.78302894E+00	-3.79320108E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
5.125000	-7.05419273E-04	+7.88635031E-04	-5.81311466E+00	-5.86480233E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
5.187500	-6.42670492E-04	+7.88180154E-04	-5.85633897E+00	-8.01258500E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
5.250000	-5.63957331E-04	+7.87706258E-04	-5.91327198E+00	-1.02691056E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
5.312500	-4.71260513E-04	+7.87220319E-04	-5.98470279E+00	-1.26730926E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
5.375000	-3.66911204E-04	+7.86729146E-04	-6.07168563E+00	-1.52723231E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
5.437500	-2.53532507E-04	+7.86239292E-04	-6.17560683E+00	-1.81277508E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
5.500000	-1.33973679E-04	+7.85756973E-04	-6.29828252E+00	-2.13196717E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
5.562500	-1.12386996E-05	+7.85287999E-04	-6.44210273E+00	-2.49572844E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
5.625000	+1.11589019E-04	+7.84837720E-04	-6.61024858E+00	-2.91940829E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
5.687500	+2.31423916E-04	+7.84410982E-04	-6.80702876E+00	-3.42536236E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
5.750000	+3.45255634E-04	+7.84012098E-04	-7.03841887E+00	-4.04744570E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
5.812500	+4.50224515E-04	+7.83644829E-04	-7.31295948E+00	-4.83915376E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
5.875000	+5.43693346E-04	+7.83312376E-04	-7.64331309E+00	-5.88866464E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
5.937500	+6.23313589E-04	+7.83017384E-04	-8.04904256E+00	-7.34453295E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
6.000000	+6.87084405E-04	+7.82761954E-04	-8.56137971E+00	-9.42842386E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
6.062500	+7.33403019E-04	+7.82547662E-04	-9.22759554E+00	-1.20293197E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
6.125000	+7.61105138E-04	+7.82375586E-04	-1.00650447E+01	-1.07926803E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
6.187500	+7.69494407E-04	+7.82246339E-04	-1.05766806E+01	-5.57966877E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
1.562500	+5.35510085E-04	+7.93021299E-04	-7.57130011E+00	+5.63139521E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
1.593750	+4.88304950E-04	+7.92950190E-04	-7.40321542E+00	+5.12602460E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
1.625000	+4.38090508E-04	+7.92849905E-04	-7.25092357E+00	+4.65582542E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
1.656250	+3.85181840E-04	+7.92721006E-04	-7.11222634E+00	+4.24860859E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
1.687500	+3.29910933E-04	+7.92564178E-04	-6.98538554E+00	+3.89154743E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
1.718750	+2.72624593E-04	+7.92380222E-04	-6.86900462E+00	+3.57503344E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
1.750000	+2.13682269E-04	+7.92170054E-04	-6.76194594E+00	+3.29172826E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
1.781250	+1.53453794E-04	+7.91934701E-04	-6.66327160E+00	+3.03593059E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
1.812500	+9.23170645E-05	+7.91675290E-04	-6.57220028E+00	+2.80314284E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
1.843750	+3.06556702E-05	+7.91393050E-04	-6.48807518E+00	+2.58976788E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
1.875000	-3.11435164E-05	+7.91089300E-04	-6.41033979E+00	+2.39289268E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
1.906250	-9.26927661E-05	+7.90765446E-04	-6.33851938E+00	+2.21013106E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
1.937500	-1.53605927E-04	+7.90422972E-04	-6.27220660E+00	+2.03950767E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
1.968750	-2.13500847E-04	+7.90063434E-04	-6.21105016E+00	+1.87937106E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.000000	-2.72001773E-04	+7.89688453E-04	-6.15474591E+00	+1.72832765E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.031250	-3.28741712E-04	+7.89299707E-04	-6.10302968E+00	+1.58519095E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.062500	-3.83364729E-04	+7.88898924E-04	-6.05567147E+00	+1.44894215E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.093750	-4.35528191E-04	+7.88487870E-04	-6.01247079E+00	+1.31869899E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.125000	-4.84904910E-04	+7.88068348E-04	-5.97325279E+00	+1.19369113E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.156250	-5.31185208E-04	+7.87642183E-04	-5.93786510E+00	+1.07324033E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.187500	-5.74078856E-04	+7.87211217E-04	-5.90617527E+00	+9.56744356E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.218750	-6.13316904E-04	+7.86777301E-04	-5.87806857E+00	+8.43663850E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.250000	-6.48653373E-04	+7.86342285E-04	-5.85344627E+00	+7.33511405E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.281250	-6.79866804E-04	+7.85908011E-04	-5.83222411E+00	+6.25842444E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.312500	-7.06761650E-04	+7.85476306E-04	-5.81433112E+00	+5.20247485E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.343750	-7.29169516E-04	+7.85048969E-04	-5.79970864E+00	+4.16345498E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.375000	-7.46950219E-04	+7.84627772E-04	-5.78830953E+00	+3.13778110E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.406250	-7.59992675E-04	+7.84214442E-04	-5.78009751E+00	+2.12204472E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.437500	-7.68215608E-04	+7.83810664E-04	-5.77504675E+00	+1.11296612E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.468750	-7.71568063E-04	+7.83418064E-04	-5.77314147E+00	+1.07351450E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.500000	-7.70029737E-04	+7.83038212E-04	-5.77437580E+00	-8.97947763E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.531250	-7.63611112E-04	+7.82672606E-04	-5.77875365E+00	-1.90607397E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.562500	-7.52353403E-04	+7.82322674E-04	-5.78628876E+00	-2.92020266E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.593750	-7.36328300E-04	+7.81989763E-04	-5.79700491E+00	-3.94358235E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.625000	-7.15637528E-04	+7.81675136E-04	-5.81093615E+00	-4.97957638E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.656250	-6.90412216E-04	+7.81379969E-04	-5.82812727E+00	-6.03170779E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.687500	-6.60812080E-04	+7.81105341E-04	-5.84863433E+00	-7.10370860E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.718750	-6.27024423E-04	+7.80852235E-04	-5.87252545E+00	-8.19957479E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.750000	-5.89262963E-04	+7.80621534E-04	-5.89988167E+00	-9.32362902E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.781250	-5.47766499E-04	+7.80414016E-04	-5.93079813E+00	-1.04805930E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.812500	-5.02797408E-04	+7.80230352E-04	-5.96538538E+00	-1.16756725E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.843750	-4.54639999E-04	+7.80071105E-04	-6.00377108E+00	-1.29146575E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.875000	-4.03598731E-04	+7.79936729E-04	-6.04610199E+00	-1.42040435E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.906250	-3.49996295E-04	+7.79827568E-04	-6.09254635E+00	-1.55511770E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.937500	-2.94171584E-04	+7.79743853E-04	-6.14329684E+00	-1.69644346E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
2.968750	-2.36477562E-04	+7.79685704E-04	-6.19857407E+00	-1.84534434E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.000000	-1.77279041E-04	+7.79653132E-04	-6.25863086E+00	-2.00293561E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.031250	-1.16950378E-04	+7.79646038E-04	-6.32375754E+00	-2.17051968E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.062500	-5.58731198E-05	+7.79664216E-04	-6.39428834E+00	-2.34963002E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03
3.093750	+5.56640673E-06	+7.79707353E-04	-6.47060942E+00	-2.53491883E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848124E-06	+2.70843147E-06	-1.04534398E-03	-2.59094760E-03


==> anc/otoc_to_plot_bosonic_M800_L1.1225_n300_beta15.0000.dat <==
500.000000	-1.13981260E-05	+3.24438078E-05	-9.34177263E+00	-1.86196922E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
510.000000	-2.68531642E-06	+3.24477566E-05	-9.56322044E+00	-2.56698705E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
520.000000	+6.21710353E-06	+3.24546995E-05	-9.85517004E+00	-3.39298876E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
530.000000	+1.46398069E-05	+3.24637948E-05	-1.02418182E+01	-4.57331004E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
540.000000	+2.19634043E-05	+3.24755501E-05	-1.07698320E+01	-6.51319962E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
550.000000	+2.76397131E-05	+3.24845097E-05	-1.15444581E+01	-1.06263716E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
560.000000	+3.12268981E-05	+3.24820505E-05	-1.28951064E+01	-2.66378248E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
570.000000	+3.24445903E-05	+3.24681161E-05	-1.68720231E+01	-5.53967339E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
580.000000	+3.12104244E-05	+3.24517473E-05	-1.29061857E+01	+2.66007120E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
590.000000	+2.76318887E-05	+3.24408577E-05	-1.15518807E+01	+1.06576793E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
600.000000	+2.19771672E-05	+3.24387892E-05	-1.07746499E+01	+6.53997178E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
610.000000	+1.46593269E-05	+3.24464908E-05	-1.02438863E+01	+4.59654117E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
620.000000	+6.22693557E-06	+3.24600299E-05	-9.85534162E+00	+3.40473309E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
630.000000	-2.67191819E-06	+3.24710197E-05	-9.56293969E+00	+2.56675787E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
640.000000	-1.13567596E-05	+3.24756430E-05	-9.34199005E+00	+1.92598263E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
650.000000	-1.91795626E-05	+3.24771531E-05	-9.17774317E+00	+1.40372093E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
660.000000	-2.55625715E-05	+3.24765629E-05	-9.06124586E+00	+9.52231107E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
670.000000	-3.00238188E-05	+3.24699237E-05	-8.98729695E+00	+5.41104735E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
680.000000	-3.22154485E-05	+3.24572060E-05	-8.95302492E+00	+1.51237117E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
690.000000	-3.19680359E-05	+3.24448596E-05	-8.95704952E+00	-2.31329182E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
700.000000	-2.93100045E-05	+3.24386772E-05	-8.99929075E+00	-6.20732940E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
710.000000	-2.44513427E-05	+3.24413703E-05	-9.08119611E+00	-1.03445582E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
720.000000	-1.77543776E-05	+3.24539781E-05	-9.20618192E+00	-1.49552020E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
730.000000	-9.71322707E-06	+3.24717105E-05	-9.38030015E+00	-2.03568209E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
740.000000	-9.32977364E-07	+3.24833640E-05	-9.61331833E+00	-2.70302849E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
750.000000	+7.91409568E-06	+3.24824088E-05	-9.92090585E+00	-3.58362389E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
760.000000	+1.61545802E-05	+3.24734201E-05	-1.03300431E+01	-4.86322769E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
770.000000	+2.31744493E-05	+3.24632737E-05	-1.08935514E+01	-7.03141779E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
780.000000	+2.84549078E-05	+3.24538773E-05	-1.17363267E+01	-1.19551745E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
790.000000	+3.15962217E-05	+3.24464734E-05	-1.32845863E+01	-1.87778872E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
800.000000	+3.23503825E-05	+3.24439062E-05	-1.54919041E+01	+3.72153896E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
810.000000	+3.06566821E-05	+3.24464481E-05	-1.25402785E+01	+2.06373519E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
820.000000	+2.66524980E-05	+3.24529141E-05	-1.13644337E+01	+9.43671313E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
830.000000	+2.06486029E-05	+3.24642834E-05	-1.06529359E+01	+6.03327606E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
840.000000	+1.30918531E-05	+3.24785066E-05	-1.01577785E+01	+4.30436620E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
850.000000	+4.53954673E-06	+3.24862920E-05	-9.79206263E+00	+3.21060168E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
860.000000	-4.36388997E-06	+3.24805676E-05	-9.51565818E+00	+2.42607937E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
870.000000	-1.29346759E-05	+3.24655290E-05	-9.30684676E+00	+1.81518542E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
880.000000	-2.05203985E-05	+3.24504791E-05	-9.15262109E+00	+1.31013911E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
890.000000	-2.65592771E-05	+3.24411357E-05	-9.04481894E+00	+8.70737211E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
900.000000	-3.06072264E-05	+3.24403566E-05	-8.97847365E+00	+4.68950220E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
910.000000	-3.23533582E-05	+3.24485133E-05	-8.95102889E+00	+8.36508879E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
920.000000	-3.16510380E-05	+3.24602151E-05	-8.96174347E+00	-3.00634832E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
930.000000	-2.85515736E-05	+3.24687827E-05	-9.01115586E+00	-6.96298651E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
940.000000	-2.33028057E-05	+3.24741148E-05	-9.10100320E+00	-1.11877443E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
950.000000	-1.63078639E-05	+3.24785872E-05	-9.23491074E+00	-1.59277377E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
960.000000	-8.08216620E-06	+3.24787691E-05	-9.41955796E+00	-2.15527322E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
970.000000	+7.67525774E-07	+3.24701034E-05	-9.66596539E+00	-2.86095883E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
980.000000	+9.56766180E-06	+3.24556823E-05	-9.99174972E+00	-3.80706201E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
990.000000	+1.76377734E-05	+3.24430788E-05	-1.04273778E+01	-4.90549929E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
250.000000	-2.67008920E-05	+3.24817717E-05	-9.04173472E+00	-9.34361059E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
255.000000	-2.38442701E-05	+3.24428415E-05	-9.09189779E+00	-1.07216183E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
260.000000	-2.06835830E-05	+3.24820650E-05	-9.14895090E+00	-1.30171177E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
265.000000	-1.69638748E-05	+3.24531208E-05	-9.22206897E+00	-1.54371000E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
270.000000	-1.30899616E-05	+3.24705548E-05	-9.30332190E+00	-1.80245457E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
275.000000	-8.80178739E-06	+3.24646266E-05	-9.40231443E+00	-2.09221721E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
280.000000	-4.50561530E-06	+3.24537751E-05	-9.51254362E+00	-2.40108865E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
285.000000	+1.41269495E-08	+3.24719042E-05	-9.64242329E+00	-2.76384554E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
290.000000	+4.40680926E-06	+3.24412898E-05	-9.78892818E+00	-3.16312658E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
295.000000	+8.81983353E-06	+3.24760853E-05	-9.95873595E+00	-3.65242785E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
300.000000	+1.29810460E-05	+3.24377641E-05	-1.01541710E+01	-4.21790812E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
305.000000	+1.69634544E-05	+3.24789093E-05	-1.03805268E+01	-4.95289961E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
310.000000	+2.05874955E-05	+3.24443063E-05	-1.06494609E+01	-5.85438208E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
315.000000	+2.38361802E-05	+3.24761441E-05	-1.09659650E+01	-7.14006834E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
320.000000	+2.66525148E-05	+3.24585365E-05	-1.13634678E+01	-8.88439120E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
325.000000	+2.89110094E-05	+3.24646026E-05	-1.18544041E+01	-1.18662583E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
330.000000	+3.07000111E-05	+3.24722963E-05	-1.25500936E+01	-1.69383593E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
335.000000	+3.17964556E-05	+3.24496525E-05	-1.35482400E+01	-3.34256264E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
340.000000	+3.24154803E-05	+3.24781239E-05	-1.58926562E+01	-1.40754573E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
345.000000	+3.22796746E-05	+3.24395401E-05	-1.49557858E+01	+2.53952708E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
350.000000	+3.16833789E-05	+3.24773043E-05	-1.33531291E+01	+2.57664695E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
355.000000	+3.03357034E-05	+3.24384083E-05	-1.23791388E+01	+1.59202462E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
360.000000	+2.85733311E-05	+3.24744322E-05	-1.17611045E+01	+1.10280895E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
365.000000	+2.61127458E-05	+3.24473893E-05	-1.12763298E+01	+8.53246989E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
370.000000	+2.33117665E-05	+3.24686496E-05	-1.09078575E+01	+6.83276101E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
375.000000	+1.99190595E-05	+3.24639021E-05	-1.05930537E+01	+5.69286870E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
380.000000	+1.62777119E-05	+3.24579838E-05	-1.03385707E+01	+4.79522547E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
385.000000	+1.22149583E-05	+3.24786800E-05	-1.01135312E+01	+4.12576385E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
390.000000	+8.00287399E-06	+3.24464905E-05	-9.92599428E+00	+3.54824637E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
395.000000	+3.58804485E-06	+3.24827052E-05	-9.75870656E+00	+3.09475644E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
400.000000	-8.69368501E-07	+3.24402015E-05	-9.61651863E+00	+2.68078371E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
405.000000	-5.30119705E-06	+3.24771151E-05	-9.49062819E+00	+2.34284817E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
410.000000	-9.66172458E-06	+3.24417202E-05	-9.38223382E+00	+2.02399210E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
415.000000	-1.37844945E-05	+3.24688787E-05	-9.28822898E+00	+1.75434562E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
420.000000	-1.77254521E-05	+3.24519176E-05	-9.20679925E+00	+1.49170544E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
425.000000	-2.12337450E-05	+3.24604524E-05	-9.13905844E+00	+1.26326014E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
430.000000	-2.44650955E-05	+3.24687585E-05	-9.08047324E+00	+1.03391216E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
435.000000	-2.70914622E-05	+3.24513838E-05	-9.03566722E+00	+8.27465336E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
440.000000	-2.93622485E-05	+3.24830864E-05	-8.99772671E+00	+6.19939231E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
445.000000	-3.09064620E-05	+3.24444991E-05	-8.97367330E+00	+4.22595850E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
450.000000	-3.20298388E-05	+3.24850645E-05	-8.95546712E+00	+2.30021086E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
455.000000	-3.23819715E-05	+3.24430839E-05	-8.95067119E+00	+3.54565931E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
460.000000	-3.22685961E-05	+3.24754610E-05	-8.95192146E+00	-1.50107791E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
465.000000	-3.14118865E-05	+3.24473613E-05	-8.96568197E+00	-3.46113134E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
470.000000	-3.00786623E-05	+3.24628542E-05	-8.98653278E+00	-5.33983964E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
475.000000	-2.80811589E-05	+3.24575521E-05	-9.01908037E+00	-7.39427640E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
480.000000	-2.56313587E-05	+3.24525018E-05	-9.06047554E+00	-9.38849883E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
485.000000	-2.26409493E-05	+3.24727341E-05	-9.11296535E+00	-1.16560953E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
490.000000	-1.92476976E-05	+3.24455355E-05	-9.17703649E+00	-1.38746640E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
495.000000	-1.54885449E-05	+3.24850802E-05	-9.25171199E+00	-1.59955363E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
125.000000	+3.09643320E-05	+3.24587733E-05	-1.27206109E+01	+1.69476025E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
127.500000	+3.02564781E-05	+3.24797730E-05	-1.23233731E+01	+1.48314283E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
130.000000	+2.93286272E-05	+3.24658057E-05	-1.19790395E+01	+1.25707524E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
132.500000	+2.82749494E-05	+3.24433313E-05	-1.16948354E+01	+1.04455828E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
135.000000	+2.71616045E-05	+3.24504659E-05	-1.14567604E+01	+9.06331120E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
137.500000	+2.59188288E-05	+3.24768801E-05	-1.12416699E+01	+8.27666957E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
140.000000	+2.44812481E-05	+3.24812075E-05	-1.10429269E+01	+7.50659143E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
142.500000	+2.29112448E-05	+3.24562983E-05	-1.08663403E+01	+6.63392899E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
145.000000	+2.12981314E-05	+3.24447135E-05	-1.07112305E+01	+5.95220977E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
147.500000	+1.96146208E-05	+3.24683446E-05	-1.05687298E+01	+5.54934792E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
150.000000	+1.77756228E-05	+3.24866934E-05	-1.04337631E+01	+5.18914770E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
152.500000	+1.58062504E-05	+3.24675884E-05	-1.03092724E+01	+4.71799869E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
155.000000	+1.38193107E-05	+3.24442265E-05	-1.01978631E+01	+4.27361317E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
157.500000	+1.18239947E-05	+3.24545161E-05	-1.00955918E+01	+4.00713481E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
160.000000	+9.72171092E-06	+3.24783513E-05	-9.99750639E+00	+3.81446153E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
162.500000	+7.50989482E-06	+3.24753900E-05	-9.90486870E+00	+3.52491711E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
165.000000	+5.30642242E-06	+3.24489788E-05	-9.82126054E+00	+3.19773979E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
167.500000	+3.14639042E-06	+3.24403596E-05	-9.74498171E+00	+2.99209112E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
170.000000	+9.41003187E-07	+3.24636867E-05	-9.67165598E+00	+2.87130227E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
172.500000	-1.33757395E-06	+3.24788561E-05	-9.60141660E+00	+2.68435268E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
175.000000	-3.59306085E-06	+3.24575941E-05	-9.53743835E+00	+2.43642205E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
177.500000	-5.76141633E-06	+3.24360002E-05	-9.47959550E+00	+2.25525573E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
180.000000	-7.90249751E-06	+3.24513934E-05	-9.42467556E+00	+2.16000590E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
182.500000	-1.00772583E-05	+3.24765000E-05	-9.37159520E+00	+2.04183343E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
185.000000	-1.22212356E-05	+3.24700930E-05	-9.32258389E+00	+1.85198971E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
187.500000	-1.42369037E-05	+3.24455169E-05	-9.27899571E+00	+1.67686305E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
190.000000	-1.61557335E-05	+3.24442233E-05	-9.23874073E+00	+1.58740247E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
192.500000	-1.80687053E-05	+3.24699142E-05	-9.19962559E+00	+1.51342784E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
195.000000	-1.99376992E-05	+3.24826068E-05	-9.16306934E+00	+1.36490191E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
197.500000	-2.16466129E-05	+3.24614321E-05	-9.13138050E+00	+1.19476295E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
200.000000	-2.32042051E-05	+3.24430182E-05	-9.10333120E+00	+1.10119311E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
202.500000	-2.47093654E-05	+3.24613922E-05	-9.07632084E+00	+1.04689599E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
205.000000	-2.61519309E-05	+3.24857190E-05	-9.05098640E+00	+9.32169302E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
207.500000	-2.74240871E-05	+3.24743853E-05	-9.02971238E+00	+7.74510004E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
210.000000	-2.85047869E-05	+3.24481769E-05	-9.01226090E+00	+6.67376250E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
212.500000	-2.94803596E-05	+3.24505755E-05	-8.99634356E+00	+6.15172597E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
215.000000	-3.03816569E-05	+3.24752680E-05	-8.98150227E+00	+5.32977227E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
217.500000	-3.11227023E-05	+3.24808088E-05	-8.96969470E+00	+3.91619190E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
220.000000	-3.16433098E-05	+3.24565432E-05	-8.96192131E+00	+2.65867777E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
222.500000	-3.20145750E-05	+3.24400872E-05	-8.95640131E+00	+2.07728219E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
225.000000	-3.23105214E-05	+3.24585685E-05	-8.95153490E+00	+1.51446595E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
227.500000	-3.24647708E-05	+3.24798159E-05	-8.94882898E+00	+2.56922560E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
230.000000	-3.23875523E-05	+3.24647943E-05	-8.95025028E+00	-1.14319049E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
232.500000	-3.21360797E-05	+3.24383458E-05	-8.95454494E+00	-1.85592532E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
235.000000	-3.18079640E-05	+3.24453607E-05	-8.95952991E+00	-2.31179650E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
237.500000	-3.13603183E-05	+3.24719898E-05	-8.96610392E+00	-3.39834535E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
240.000000	-3.06971625E-05	+3.24736105E-05	-8.97652164E+00	-4.86344873E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
242.500000	-2.98493511E-05	+3.24494522E-05	-8.99042116E+00	-5.82755661E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
245.000000	-2.89168746E-05	+3.24397999E-05	-9.00565942E+00	-6.32640905E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
247.500000	-2.78970315E-05	+3.24619748E-05	-9.02205321E+00	-6.78862081E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
62.500000	+4.92143400E-06	+3.24729786E-05	-9.80630478E+00	+5.65503145E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
63.750000	-5.95753822E-06	+3.24624125E-05	-9.47378650E+00	-3.34739028E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
65.000000	+7.10613843E-06	+3.24458766E-05	-9.88998954E+00	+2.27281498E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
66.250000	-8.18116101E-06	+3.24850377E-05	-9.41696613E+00	-3.48262549E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
67.500000	+9.21269120E-06	+3.24395242E-05	-9.97705517E+00	+2.07574043E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
68.750000	-1.03608106E-05	+3.24714153E-05	-9.36507262E+00	-3.76600630E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
70.000000	+1.13268799E-05	+3.24666911E-05	-1.00712053E+01	+1.85366270E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
71.250000	-1.24199167E-05	+3.24439324E-05	-9.31873105E+00	-4.18839320E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
72.500000	+1.34431660E-05	+3.24813799E-05	-1.01759152E+01	+1.73766243E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
73.750000	-1.44073914E-05	+3.24483659E-05	-9.27528949E+00	-4.52498674E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
75.000000	+1.54591972E-05	+3.24610707E-05	-1.02890398E+01	+1.68174120E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
76.250000	-1.63938917E-05	+3.24738460E-05	-9.23324596E+00	-4.73131180E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
77.500000	+1.73377689E-05	+3.24429946E-05	-1.04073226E+01	+1.55588487E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
78.750000	-1.83300212E-05	+3.24759830E-05	-9.19434884E+00	-5.09528623E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
80.000000	+1.91591629E-05	+3.24577607E-05	-1.05347048E+01	+1.36057630E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
81.250000	-2.01129289E-05	+3.24509383E-05	-9.16033443E+00	-5.74733548E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
82.500000	+2.09633065E-05	+3.24820458E-05	-1.06783882E+01	+1.22365284E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
83.750000	-2.17585913E-05	+3.24381222E-05	-9.12974311E+00	-6.37008932E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
85.000000	+2.26546512E-05	+3.24776159E-05	-1.08376404E+01	+1.18173112E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
86.250000	-2.33638093E-05	+3.24579390E-05	-9.10019983E+00	-6.77674228E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
87.500000	+2.41593506E-05	+3.24514602E-05	-1.10070590E+01	+1.10744180E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
88.750000	-2.49108887E-05	+3.24779360E-05	-9.07251378E+00	-7.37700036E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
90.000000	+2.55521181E-05	+3.24476897E-05	-1.11914840E+01	+9.35228359E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
91.250000	-2.62833749E-05	+3.24630502E-05	-9.04913308E+00	-8.52753988E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
92.500000	+2.69026257E-05	+3.24742739E-05	-1.14046725E+01	+7.85212185E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
93.750000	-2.74730047E-05	+3.24380240E-05	-9.02950277E+00	-9.86917052E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
95.000000	+2.81314823E-05	+3.24849019E-05	-1.16514017E+01	+7.39382169E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
96.250000	-2.85812564E-05	+3.24474994E-05	-9.01101822E+00	-1.09611047E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
97.500000	+2.91498778E-05	+3.24598310E-05	-1.19254293E+01	+6.92104166E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
98.750000	-2.96180251E-05	+3.24758755E-05	-8.99371561E+00	-1.23569131E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
100.000000	+3.00114479E-05	+3.24417394E-05	-1.22343522E+01	+5.51063858E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
101.250000	-3.04796138E-05	+3.24756490E-05	-8.97993902E+00	-1.52428888E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
102.500000	+3.07988683E-05	+3.24590698E-05	-1.26154244E+01	+3.95715316E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
103.750000	-3.11306775E-05	+3.24504852E-05	-8.97004613E+00	-1.99102432E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
105.000000	+3.14703872E-05	+3.24796124E-05	-1.31131805E+01	+3.24176854E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
106.250000	-3.16542315E-05	+3.24443135E-05	-8.96194171E+00	-2.53365164E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
107.500000	+3.19328438E-05	+3.24685175E-05	-1.37465934E+01	+2.89828445E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
108.750000	-3.20968200E-05	+3.24678512E-05	-8.95469600E+00	-3.16357043E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
110.000000	+3.21999236E-05	+3.24428194E-05	-1.45374860E+01	+1.87271163E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
111.250000	-3.23832521E-05	+3.24844053E-05	-8.95001422E+00	-4.55382088E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
112.500000	+3.23650741E-05	+3.24428769E-05	-1.56759412E+01	+2.65317174E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
113.750000	-3.24431050E-05	+3.24675930E-05	-8.94935093E+00	-3.30319906E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
115.000000	+3.24346598E-05	+3.24687285E-05	-1.65017410E+01	-7.95358843E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
116.250000	-3.23366473E-05	+3.24451107E-05	-8.95133933E+00	+6.35433850E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
117.500000	+3.23096577E-05	+3.24764856E-05	-1.49131563E+01	-1.08230122E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
118.750000	-3.21501816E-05	+3.24565299E-05	-8.95404508E+00	+4.28288717E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
120.000000	+3.19643527E-05	+3.24510703E-05	-1.38424346E+01	-1.79010692E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
121.250000	-3.18348463E-05	+3.24833788E-05	-8.95852035E+00	+2.61100144E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
122.500000	+3.15015227E-05	+3.24364179E-05	-1.31896842E+01	-3.41021614E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
123.750000	-3.12939123E-05	+3.24782961E-05	-8.96704589E+00	+6.75963151E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
31.250000	+2.11663987E-05	+3.24642546E-05	-1.06977504E+01	+3.96771718E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
31.875000	-2.49218388E-05	+3.24447613E-05	-9.07290112E+00	+1.23180054E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
32.500000	-2.02393681E-05	+3.24473631E-05	-9.15799973E+00	-1.70858867E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
33.125000	+2.56878489E-05	+3.24661494E-05	-1.12086370E+01	-1.11489691E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
33.750000	+1.94023913E-05	+3.24779207E-05	-1.05516209E+01	+1.72827982E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
34.375000	-2.63261124E-05	+3.24700268E-05	-9.04828718E+00	+1.08803030E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
35.000000	-1.84950746E-05	+3.24516452E-05	-9.19158300E+00	-1.89437895E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
35.625000	+2.69362767E-05	+3.24437310E-05	-1.14162609E+01	-9.81521370E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
36.250000	+1.75197732E-05	+3.24573304E-05	-1.04184847E+01	+1.91175516E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
36.875000	-2.76091936E-05	+3.24779826E-05	-9.02656693E+00	+9.52284107E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
37.500000	-1.66397881E-05	+3.24786162E-05	-9.22812958E+00	-2.10118443E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
38.125000	+2.81088322E-05	+3.24550931E-05	-1.16530475E+01	-8.57227393E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
38.750000	+1.56154371E-05	+3.24376390E-05	-1.02996638E+01	+2.11500543E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
39.375000	-2.86821274E-05	+3.24521489E-05	-9.00929068E+00	+8.23953602E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
40.000000	-1.46367853E-05	+3.24805770E-05	-9.26972182E+00	-2.34219060E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
40.625000	+2.92111888E-05	+3.24829697E-05	-1.19370289E+01	-7.36011337E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
41.250000	+1.36781734E-05	+3.24550733E-05	-1.01897360E+01	+2.35398105E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
41.875000	-2.96059587E-05	+3.24359911E-05	-8.99455261E+00	+6.99665199E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
42.500000	-1.25726150E-05	+3.24519796E-05	-9.31515449E+00	-2.61948091E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
43.125000	+3.01317612E-05	+3.24795164E-05	-1.22689037E+01	-6.15507970E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
43.750000	+1.16211573E-05	+3.24809586E-05	-1.00845395E+01	+2.63074712E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
44.375000	-3.04648593E-05	+3.24569936E-05	-8.98046985E+00	+5.78040256E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
45.000000	-1.05234146E-05	+3.24410876E-05	-9.36198913E+00	-2.93257677E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
45.625000	+3.08418238E-05	+3.24517246E-05	-1.26461908E+01	-4.99233391E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
46.250000	+9.45307952E-06	+3.24723683E-05	-9.98603087E+00	+2.94218337E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
46.875000	-3.12041491E-05	+3.24778404E-05	-8.96846160E+00	+4.59746659E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
47.500000	-8.43142640E-06	+3.24639017E-05	-9.41134755E+00	-3.31278501E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
48.125000	+3.14345291E-05	+3.24475335E-05	-1.31094429E+01	-3.88593883E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
48.750000	+7.28674231E-06	+3.24471963E-05	-9.89708990E+00	+3.31918802E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
49.375000	-3.17295998E-05	+3.24641305E-05	-8.96045783E+00	+3.44501982E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
50.000000	-6.22333012E-06	+3.24790443E-05	-9.46646242E+00	-3.84337041E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
50.625000	+3.19458136E-05	+3.24718907E-05	-1.37646708E+01	-2.79245860E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
51.250000	+5.15034777E-06	+3.24491719E-05	-9.81551975E+00	+3.84730844E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
51.875000	-3.20695440E-05	+3.24409615E-05	-8.95553529E+00	+2.30831090E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
52.500000	-3.96861724E-06	+3.24610141E-05	-9.52698089E+00	-4.65198349E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
53.125000	+3.22906514E-05	+3.24830567E-05	-1.47705147E+01	-1.68081768E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
53.750000	+2.94878098E-06	+3.24750482E-05	-9.73708310E+00	+4.65508846E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
54.375000	-3.23143946E-05	+3.24469763E-05	-8.95165408E+00	+1.17817466E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
55.000000	-1.77236341E-06	+3.24388037E-05	-9.58981126E+00	-5.72155146E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
55.625000	+3.24116105E-05	+3.24623409E-05	-1.61035934E+01	-5.79002318E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
56.250000	+6.61184656E-07	+3.24837877E-05	-9.66218655E+00	+5.72361292E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
56.875000	-3.24550039E-05	+3.24734614E-05	-8.94907725E+00	+5.52153006E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
57.500000	+4.04472773E-07	+3.24474723E-05	-9.65528464E+00	-5.51852724E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
58.125000	+3.23761549E-05	+3.24417094E-05	-1.58472363E+01	+4.88432677E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
58.750000	-1.59882946E-06	+3.24614820E-05	-9.59423056E+00	+5.51786822E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
59.375000	-3.23960741E-05	+3.24789266E-05	-8.94990102E+00	-1.06303860E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
60.000000	+2.65105366E-06	+3.24732511E-05	-9.72711038E+00	-4.64397901E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
60.625000	+3.22585756E-05	+3.24540137E-05	-1.47548748E+01	+1.55535327E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
61.250000	-3.77775666E-06	+3.24444421E-05	-9.53269122E+00	+4.64029718E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
61.875000	-3.21224957E-05	+3.24546171E-05	-8.95450332E+00	-2.79009589E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
15.625000	+1.34924530E-05	+3.24456282E-05	-1.01803919E+01	-1.16433572E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
15.937500	+3.04602773E-05	+3.24382720E-05	-1.24402798E+01	-2.81992553E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
16.250000	+2.91869145E-05	+3.24397205E-05	-1.19428454E+01	+3.85532092E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
16.562500	+1.04353943E-05	+3.24489655E-05	-1.00307042E+01	+4.27446756E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
16.875000	-1.45807615E-05	+3.24621523E-05	-9.27130313E+00	+1.69187428E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
17.187500	-3.09014522E-05	+3.24742512E-05	-8.97328282E+00	+4.22106810E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
17.500000	-2.87636546E-05	+3.24810261E-05	-9.00748638E+00	-6.61264476E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
17.812500	-9.44063728E-06	+3.24805039E-05	-9.38657311E+00	-2.05469375E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
18.125000	+1.55162298E-05	+3.24734447E-05	-1.02916700E+01	-5.58438991E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
18.437500	+3.11844479E-05	+3.24627677E-05	-1.28768168E+01	-2.21200958E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
18.750000	+2.81969077E-05	+3.24523020E-05	-1.16741760E+01	+4.69865620E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
19.062500	+8.34553906E-06	+3.24454150E-05	-9.94015668E+00	+3.90772805E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
19.375000	-1.64921915E-05	+3.24440103E-05	-9.23184593E+00	+1.56036601E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
19.687500	-3.14592761E-05	+3.24481423E-05	-8.96492793E+00	+3.27720376E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
20.000000	-2.76036867E-05	+3.24562302E-05	-9.02702070E+00	-7.61954646E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
20.312500	-7.22887648E-06	+3.24656694E-05	-9.44114958E+00	-2.22085727E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
20.625000	+1.74847465E-05	+3.24736009E-05	-1.04150565E+01	-6.42364809E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
20.937500	+3.17612873E-05	+3.24776517E-05	-1.34559296E+01	-1.62950112E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
21.250000	+2.70631817E-05	+3.24765347E-05	-1.14334947E+01	+5.76332779E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
21.562500	+6.19816877E-06	+3.24704282E-05	-9.85384977E+00	+3.58300470E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
21.875000	-1.83567552E-05	+3.24610416E-05	-9.19411675E+00	+1.43376465E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
22.187500	-3.19167219E-05	+3.24512714E-05	-8.95774687E+00	+2.33927366E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
22.500000	-2.63737720E-05	+3.24444219E-05	-9.04791215E+00	-8.64863728E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
22.812500	-5.04696372E-06	+3.24431282E-05	-9.49828670E+00	-2.39765062E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
23.125000	+1.93049108E-05	+3.24483089E-05	-1.05464438E+01	-7.51247890E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
23.437500	+3.21159935E-05	+3.24585829E-05	-1.41935860E+01	-1.06679718E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
23.750000	+2.57230016E-05	+3.24704968E-05	-1.12131920E+01	+7.07574373E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
24.062500	+3.94503621E-06	+3.24796309E-05	-9.77124618E+00	+3.28818776E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
24.375000	-2.02005246E-05	+3.24822587E-05	-9.15807467E+00	+1.31122707E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
24.687500	-3.22795755E-05	+3.24769269E-05	-8.95172926E+00	+1.41008504E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
25.000000	-2.50712126E-05	+3.24652584E-05	-9.06994435E+00	-9.69016470E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
25.312500	-2.88787590E-06	+3.24515360E-05	-9.55736455E+00	-2.58445790E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
25.625000	+2.10009321E-05	+3.24411249E-05	-1.06852305E+01	-8.92642438E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
25.937500	+3.23048654E-05	+3.24383170E-05	-1.51363798E+01	-5.36177144E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
26.250000	+2.42617946E-05	+3.24444942E-05	-1.10203413E+01	+8.70514725E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
26.562500	+1.68249141E-06	+3.24574282E-05	-9.69566276E+00	+3.03097976E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
26.875000	-2.19290252E-05	+3.24720802E-05	-9.12597890E+00	+1.19471759E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
27.187500	-3.24531879E-05	+3.24826135E-05	-8.94896427E+00	+4.86781772E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
27.500000	-2.35968411E-05	+3.24847903E-05	-9.09555504E+00	-1.07666328E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
27.812500	-6.53770673E-07	+3.24777316E-05	-9.62187882E+00	-2.79047804E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
28.125000	+2.26605858E-05	+3.24642828E-05	-1.08396038E+01	-1.06792628E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
28.437500	+3.24079944E-05	+3.24498281E-05	-1.62964181E+01	-2.05596930E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
28.750000	+2.27615379E-05	+3.24400652E-05	-1.08524536E+01	+1.06702809E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
29.062500	-5.07337365E-07	+3.24386958E-05	-9.62749251E+00	+2.80653656E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
29.375000	-2.34780832E-05	+3.24459992E-05	-9.09836828E+00	+1.08393026E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
29.687500	-3.24073862E-05	+3.24588519E-05	-8.95003610E+00	-4.35281396E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
30.000000	-2.19510501E-05	+3.24721214E-05	-9.12557337E+00	-1.18958112E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
30.312500	+1.63996670E-06	+3.24807847E-05	-9.69352430E+00	-3.02410952E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
30.625000	+2.42606198E-05	+3.24818641E-05	-1.10156418E+01	-9.38801188E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
30.937500	+3.23881372E-05	+3.24754142E-05	-1.55610317E+01	-1.97024836E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
7.812500	-1.75029251E-05	+3.24760196E-05	-9.21076157E+00	-1.30514020E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
7.968750	-5.58050691E-06	+3.24781186E-05	-9.48323563E+00	-2.18252783E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
8.125000	+7.21027870E-06	+3.24788622E-05	-9.89280151E+00	-3.29347486E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
8.281250	+1.88802213E-05	+3.24781415E-05	-1.05124465E+01	-5.27442049E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
8.437500	+2.76146630E-05	+3.24759609E-05	-1.15410579E+01	-1.11528049E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
8.593750	+3.20557239E-05	+3.24724464E-05	-1.39976981E+01	-5.20939848E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
8.750000	+3.15134048E-05	+3.24678438E-05	-1.31689949E+01	+8.73608405E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
8.906250	+2.60727796E-05	+3.24625068E-05	-1.12676718E+01	+8.99665150E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
9.062500	+1.65806596E-05	+3.24568739E-05	-1.03575414E+01	+4.72090054E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
9.218750	+4.51384787E-06	+3.24514351E-05	-9.79239038E+00	+3.01227992E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
9.375000	-8.25051758E-06	+3.24466909E-05	-9.41620387E+00	+1.99850718E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
9.531250	-1.97268351E-05	+3.24431060E-05	-9.16785689E+00	+1.27249320E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
9.687500	-2.81297799E-05	+3.24410624E-05	-9.01854975E+00	+6.83506715E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
9.843750	-3.21519427E-05	+3.24408177E-05	-8.95426104E+00	+1.56646687E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
10.000000	-3.11672122E-05	+3.24424714E-05	-8.96959766E+00	-3.56991709E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
10.156250	-2.53282613E-05	+3.24459455E-05	-9.06582095E+00	-9.01412776E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
10.312500	-1.55429330E-05	+3.24509816E-05	-9.25128915E+00	-1.53236963E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
10.468750	-3.33314372E-06	+3.24571566E-05	-9.54468646E+00	-2.34522542E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
10.625000	+9.40180008E-06	+3.24639163E-05	-9.98417210E+00	-3.55337488E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
10.781250	+2.06806771E-05	+3.24706246E-05	-1.06551161E+01	-5.83143749E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
10.937500	+2.87486427E-05	+3.24766247E-05	-1.18064963E+01	-1.44001338E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
11.093750	+3.23503356E-05	+3.24813046E-05	-1.51551579E+01	-2.79003126E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
11.250000	+3.09252596E-05	+3.24841625E-05	-1.26783811E+01	+1.30739750E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
11.406250	+2.46950041E-05	+3.24848622E-05	-1.10695407E+01	+7.80248393E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
11.562500	+1.46287225E-05	+3.24832751E-05	-1.02401049E+01	+4.33470929E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
11.718750	+2.29226031E-06	+3.24794997E-05	-9.71494408E+00	+2.80287975E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
11.875000	-1.03955468E-05	+3.24738600E-05	-9.36420493E+00	+1.85675662E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
12.031250	-2.14614412E-05	+3.24668780E-05	-9.13470763E+00	+1.16229180E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
12.187500	-2.91846965E-05	+3.24592251E-05	-9.00098875E+00	+5.88487300E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
12.343750	-3.23647029E-05	+3.24516560E-05	-8.95080535E+00	+6.72200033E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
12.500000	-3.05075937E-05	+3.24449319E-05	-8.97998250E+00	-4.48338317E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
12.656250	-2.39029375E-05	+3.24397408E-05	-9.09091108E+00	-1.00290608E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
12.812500	-1.35786191E-05	+3.24366247E-05	-9.29339065E+00	-1.65636657E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
12.968750	-1.14096035E-06	+3.24359201E-05	-9.60852563E+00	-2.51593564E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
13.125000	+1.14750585E-05	+3.24377202E-05	-1.00796205E+01	-3.83303376E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
13.281250	+2.23066608E-05	+3.24418626E-05	-1.08063487E+01	-6.46554997E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
13.437500	+2.96684786E-05	+3.24479436E-05	-1.21001049E+01	-1.76573142E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
13.593750	+3.24146739E-05	+3.24553589E-05	-1.63242594E+01	-5.42354989E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
13.750000	+3.01172230E-05	+3.24633656E-05	-1.22695908E+01	+1.73953488E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
13.906250	+2.31326141E-05	+3.24711598E-05	-1.08882128E+01	+6.84648027E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
14.062500	+1.25465349E-05	+3.24779598E-05	-1.01300657E+01	+3.98851895E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
14.218750	+5.09543210E-09	+3.24830877E-05	-9.64180068E+00	+2.60790410E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
14.375000	-1.25412014E-05	+3.24860395E-05	-9.31509572E+00	+1.72196585E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
14.531250	-2.31409275E-05	+3.24865359E-05	-9.10368635E+00	+1.05592306E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
14.687500	-3.01454015E-05	+3.24845496E-05	-8.98511976E+00	+4.95592423E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
14.843750	-3.24652731E-05	+3.24803050E-05	-8.94881372E+00	-2.13076223E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
15.000000	-2.97400546E-05	+3.24742521E-05	-8.99177839E+00	-5.39978148E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
15.156250	-2.23941907E-05	+3.24670163E-05	-9.11755689E+00	-1.10626371E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
15.312500	-1.15709480E-05	+3.24593318E-05	-9.33748580E+00	-1.78494273E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
15.468750	+1.04555734E-06	+3.24519633E-05	-9.67535149E+00	-2.53973810E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.906250	+2.84357981E-05	+3.24611536E-05	-1.17297501E+01	+9.33142606E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.984375	+2.48070459E-05	+3.24641418E-05	-1.10867306E+01	+7.12987432E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
4.062500	+2.02031662E-05	+3.24670185E-05	-1.06157073E+01	+5.35000793E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
4.140625	+1.48049624E-05	+3.24697194E-05	-1.02507919E+01	+4.20231572E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
4.218750	+8.82443659E-06	+3.24721856E-05	-9.95909545E+00	+3.38489048E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
4.296875	+2.49645870E-06	+3.24743652E-05	-9.72190272E+00	+2.76149903E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
4.375000	-3.93046152E-06	+3.24762141E-05	-9.52761122E+00	+2.26117159E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
4.453125	-1.02039375E-05	+3.24776970E-05	-9.36859466E+00	+1.84303363E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
4.531250	-1.60776198E-05	+3.24787876E-05	-9.23963722E+00	+1.48167089E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
4.609375	-2.13208713E-05	+3.24794693E-05	-9.13708358E+00	+1.16025006E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
4.687500	-2.57278243E-05	+3.24797350E-05	-9.05834815E+00	+8.66969918E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
4.765625	-2.91254627E-05	+3.24795873E-05	-9.00161953E+00	+5.93083880E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
4.843750	-3.13804134E-05	+3.24790375E-05	-8.96567879E+00	+3.31717057E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
4.921875	-3.24041799E-05	+3.24781057E-05	-8.94978874E+00	+7.71022717E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
5.000000	-3.21566136E-05	+3.24768196E-05	-8.95363156E+00	-1.75962842E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
5.078125	-3.06474856E-05	+3.24752139E-05	-8.97728293E+00	-4.32554320E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
5.156250	-2.79360999E-05	+3.24733293E-05	-9.02121817E+00	-6.98037759E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
5.234375	-2.41289619E-05	+3.24712112E-05	-9.08635133E+00	-9.78536279E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
5.312500	-1.93755941E-05	+3.24689089E-05	-9.17411447E+00	-1.28154193E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
5.390625	-1.38626650E-05	+3.24664741E-05	-9.28659226E+00	-1.61681125E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
5.468750	-7.80665923E-06	+3.24639601E-05	-9.42674122E+00	-1.99779549E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
5.546875	-1.44537916E-06	+3.24614204E-05	-9.59874780E+00	-2.44409713E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
5.625000	+4.97139070E-06	+3.24589078E-05	-9.80863140E+00	-2.98600443E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
5.703125	+1.11916891E-05	+3.24564733E-05	-1.00653110E+01	-3.67357465E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
5.781250	+1.69712690E-05	+3.24541651E-05	-1.03826274E+01	-4.59678112E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
5.859375	+2.20831862E-05	+3.24520280E-05	-1.07835580E+01	-5.93676542E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
5.937500	+2.63267096E-05	+3.24501025E-05	-1.13102470E+01	-8.12509331E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
6.015625	+2.95352028E-05	+3.24484242E-05	-1.20531039E+01	-1.25304842E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
6.093750	+3.15826685E-05	+3.24470234E-05	-1.32681352E+01	-2.51520214E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
6.171875	+3.23886982E-05	+3.24459244E-05	-1.59831072E+01	-3.20910319E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
6.250000	+3.19216330E-05	+3.24451456E-05	-1.37695576E+01	+2.34841590E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
6.328125	+3.01998105E-05	+3.24446994E-05	-1.23137074E+01	+1.46362710E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
6.406250	+2.72908489E-05	+3.24445915E-05	-1.14826402E+01	+8.98270462E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
6.484375	+2.33089956E-05	+3.24448215E-05	-1.09101598E+01	+6.41159924E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
6.562500	+1.84106450E-05	+3.24453831E-05	-1.04808278E+01	+4.90421812E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
6.640625	+1.27881988E-05	+3.24462637E-05	-1.01438757E+01	+3.89283056E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
6.718750	+6.66251239E-06	+3.24474453E-05	-9.87257305E+00	+3.15323026E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
6.796875	+2.74221148E-07	+3.24489044E-05	-9.65118347E+00	+2.57822964E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
6.875000	-6.12571068E-06	+3.24506127E-05	-9.46972467E+00	+2.10977267E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
6.953125	-1.22858487E-05	+3.24525376E-05	-9.32153149E+00	+1.71344382E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
7.031250	-1.79641667E-05	+3.24546424E-05	-9.20199908E+00	+1.36734333E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
7.109375	-2.29375559E-05	+3.24568871E-05	-9.10788409E+00	+1.05666998E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
7.187500	-2.70105925E-05	+3.24592292E-05	-9.03689439E+00	+7.70846056E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
7.265625	-3.00232168E-05	+3.24616239E-05	-8.98743940E+00	+5.01874851E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
7.343750	-3.18570236E-05	+3.24640253E-05	-8.95847645E+00	+2.43332743E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
7.421875	-3.24399152E-05	+3.24663867E-05	-8.94941866E+00	-1.03018813E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
7.500000	-3.17489349E-05	+3.24686617E-05	-8.96008611E+00	-2.64145223E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
7.578125	-2.98111683E-05	+3.24708049E-05	-8.99069135E+00	-5.23331068E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
7.656250	-2.67026789E-05	+3.24727725E-05	-9.04185659E+00	-7.93437014E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
7.734375	-2.25455174E-05	+3.24745233E-05	-9.11466588E+00	-1.07048075E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
1.953125	-8.00357728E-06	+3.24767490E-05	-9.42154729E+00	+1.96723157E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
1.992188	-1.10782011E-05	+3.24753657E-05	-9.34837178E+00	+1.77935488E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.031250	-1.40435805E-05	+3.24739008E-05	-9.28253519E+00	+1.59747042E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.070312	-1.68705406E-05	+3.24723640E-05	-9.22356940E+00	+1.42661936E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.109375	-1.95312683E-05	+3.24707652E-05	-9.17108055E+00	+1.26505295E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.148438	-2.19995859E-05	+3.24691149E-05	-9.12473714E+00	+1.11129543E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.187500	-2.42512091E-05	+3.24674237E-05	-9.08426060E+00	+9.64084720E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.226562	-2.62639855E-05	+3.24657026E-05	-9.04941802E+00	+8.22326589E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.265625	-2.80181128E-05	+3.24639624E-05	-9.02001633E+00	+6.85058830E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.304688	-2.94963338E-05	+3.24622141E-05	-8.99589780E+00	+5.51422629E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.343750	-3.06841060E-05	+3.24604689E-05	-8.97693644E+00	+4.20639282E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.382812	-3.15697450E-05	+3.24587375E-05	-8.96303535E+00	+2.91990819E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.421875	-3.21445396E-05	+3.24570307E-05	-8.95412466E+00	+1.64803463E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.460938	-3.24028374E-05	+3.24553591E-05	-8.95016008E+00	+3.84330724E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.500000	-3.23421007E-05	+3.24537327E-05	-8.95112207E+00	-8.77481276E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.539062	-3.19629316E-05	+3.24521616E-05	-8.95701541E+00	-2.14364105E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.578125	-3.12690661E-05	+3.24506550E-05	-8.96786927E+00	-3.42047421E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.617188	-3.02673374E-05	+3.24492219E-05	-8.98373786E+00	-4.71451997E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.656250	-2.89676092E-05	+3.24478707E-05	-9.00470146E+00	-6.03266794E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.695312	-2.73826781E-05	+3.24466093E-05	-9.03086808E+00	-7.38231038E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.734375	-2.55281485E-05	+3.24454449E-05	-9.06237576E+00	-8.77151725E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.773438	-2.34222783E-05	+3.24443839E-05	-9.09939556E+00	-1.02092433E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.812500	-2.10858003E-05	+3.24434322E-05	-9.14213547E+00	-1.17055793E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.851562	-1.85417173E-05	+3.24425949E-05	-9.19084540E+00	-1.32720628E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.890625	-1.58150764E-05	+3.24418763E-05	-9.24582346E+00	-1.49220704E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.929688	-1.29327224E-05	+3.24412800E-05	-9.30742407E+00	-1.66713215E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
2.968750	-9.92303339E-06	+3.24408087E-05	-9.37606816E+00	-1.85385354E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.007812	-6.81564166E-06	+3.24404643E-05	-9.45225638E+00	-2.05463030E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.046875	-3.64114205E-06	+3.24402481E-05	-9.53658615E+00	-2.27222628E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.085938	-4.30790711E-07	+3.24401604E-05	-9.62977406E+00	-2.51007154E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.125000	+2.78380259E-06	+3.24402006E-05	-9.73268549E+00	-2.77248840E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.164062	+5.97098561E-06	+3.24403675E-05	-9.84637471E+00	-3.06501446E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.203125	+9.09937532E-06	+3.24406591E-05	-9.97213975E+00	-3.39487545E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.242188	+1.21381669E-05	+3.24410727E-05	-1.01115994E+01	-3.77169588E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.281250	+1.50574370E-05	+3.24416047E-05	-1.02668035E+01	-4.20860011E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.320312	+1.78284385E-05	+3.24422509E-05	-1.04403962E+01	-4.72397997E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.359375	+2.04238835E-05	+3.24430064E-05	-1.06358644E+01	-5.34445262E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.398438	+2.28182123E-05	+3.24438659E-05	-1.08579316E+01	-6.11006306E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.437500	+2.49878448E-05	+3.24448231E-05	-1.11132131E+01	-7.08400640E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.476562	+2.69114128E-05	+3.24458715E-05	-1.14113696E+01	-8.37222392E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.515625	+2.85699706E-05	+3.24470041E-05	-1.17672931E+01	-1.01669190E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.554688	+2.99471818E-05	+3.24482133E-05	-1.22056601E+01	-1.28563875E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.593750	+3.10294795E-05	+3.24494911E-05	-1.27716984E+01	-1.73540381E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.632812	+3.18062008E-05	+3.24508294E-05	-1.35614444E+01	-2.62593830E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.671875	+3.22696912E-05	+3.24522196E-05	-1.48232127E+01	-3.61463305E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.710938	+3.24153801E-05	+3.24536530E-05	-1.63853764E+01	+1.99382897E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.750000	+3.22418262E-05	+3.24551207E-05	-1.46674448E+01	+3.73082438E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.789062	+3.17507312E-05	+3.24566136E-05	-1.34706699E+01	+2.50622097E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.828125	+3.09469233E-05	+3.24581228E-05	-1.27094596E+01	+1.67934487E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04
3.867188	+2.98383096E-05	+3.24596391E-05	-1.21586817E+01	+1.14063811E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649751E-09	+4.72047266E-09	-4.36423514E-05	-1.08162657E-04


==> anc/otoc_to_plot_bosonic_M800_L1.1225_n300_beta2.0000.dat <==
100.000000	+4.98963060E-02	+2.65561544E-01	-8.40880718E-01	+1.38721935E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
102.000000	-3.36782754E-02	+2.45328558E-01	-5.83371825E-01	+1.18786957E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
104.000000	-6.41594733E-02	+2.82684561E-01	-3.65732888E-01	+1.17092053E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
106.000000	-3.06997634E-02	+2.61685724E-01	-5.36535004E-01	+4.63960400E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
108.000000	-6.51884034E-04	+4.16921112E-01	-1.80148728E-01	-3.86037952E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
110.000000	-1.59798227E-02	+2.34570030E-01	-6.90950184E-01	+9.34857675E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
112.000000	-1.14299739E-01	+3.19183737E-01	-1.42754421E-01	+1.43196911E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
114.000000	-1.48054613E-01	+2.96221196E-01	-1.18162539E-01	-4.96780789E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
116.000000	-8.44165093E-02	+2.70947045E-01	-3.41466736E-01	-1.22958770E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
118.000000	+1.85833103E-02	+2.90259392E-01	-6.09997620E-01	-1.53436902E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
120.000000	+5.20011325E-02	+2.44365968E-01	-9.55214345E-01	+4.79738789E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
122.000000	-1.80494547E-02	+3.11098051E-01	-4.18102104E-01	+2.20170624E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
124.000000	-9.74498052E-02	+3.66639151E-01	-7.45318495E-02	-3.11450262E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
126.000000	+2.82122570E-04	+2.90875770E-01	-5.42682209E-01	-2.49266386E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
128.000000	+6.04867759E-02	+2.31717293E-01	-1.07159739E+00	-8.15738940E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
130.000000	+9.66209515E-02	+3.06310965E-01	-8.68977785E-01	+1.31331215E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
132.000000	+5.86965150E-02	+2.39162659E-01	-1.01906491E+00	+1.45272483E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
134.000000	+1.76395275E-02	+3.92562367E-01	-2.87887854E-01	+6.12732883E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
136.000000	+1.58672090E-02	+2.46456079E-01	-7.73971756E-01	-1.95574890E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
138.000000	+1.41995733E-01	+3.13467853E-01	-1.07018741E+00	-9.90702077E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
140.000000	+1.91626811E-01	+3.46771089E-01	-1.17025259E+00	-2.01255046E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
142.000000	+9.00080359E-02	+2.60105311E-01	-1.07823762E+00	+1.62251113E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
144.000000	-1.32847853E-02	+2.83604699E-01	-5.21248134E-01	+1.22753194E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
146.000000	-4.75030968E-02	+2.30430787E-01	-5.87224841E-01	-7.09950588E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
148.000000	+1.85205746E-02	+3.07097572E-01	-5.49646158E-01	-3.04284982E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
150.000000	+1.12339789E-01	+3.58422885E-01	-7.08938834E-01	+3.81250388E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
152.000000	-2.67709996E-02	+3.09346936E-01	-3.97146002E-01	+5.41005959E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
154.000000	-7.53134168E-02	+2.30223817E-01	-4.92536450E-01	+9.00126102E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
156.000000	-1.53243821E-01	+3.28548204E-01	-3.70955618E-02	+5.52954088E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
158.000000	-7.92090444E-02	+2.33161402E-01	-4.70418287E-01	-8.39958568E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
160.000000	+3.88532237E-03	+3.48190741E-01	-3.73078989E-01	-3.94245264E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
162.000000	-9.31522564E-03	+2.57482745E-01	-6.28116392E-01	+4.29795950E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
164.000000	-1.14797423E-01	+2.94093116E-01	-2.01160609E-01	+2.15274687E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
166.000000	-2.42697108E-01	+3.88482494E-01	+2.32982356E-01	-4.17802847E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
168.000000	-8.64277306E-02	+2.59533373E-01	-3.68281748E-01	-2.16719162E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
170.000000	+1.49519800E-02	+2.80212863E-01	-6.33894294E-01	-2.04691841E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
172.000000	+7.49882486E-02	+2.27548405E-01	-1.18704911E+00	+3.65790827E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
174.000000	-1.06109113E-02	+2.96445087E-01	-4.87577963E-01	+2.71011188E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
176.000000	-1.13503944E-01	+3.37557576E-01	-1.03004361E-01	+3.29538485E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
178.000000	+5.96845775E-03	+3.17098720E-01	-4.74396423E-01	-2.52888588E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
180.000000	+7.41147803E-02	+2.38144788E-01	-1.11455871E+00	-2.01334165E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
182.000000	+2.09036961E-01	+3.48092722E-01	-1.27973308E+00	-3.68828982E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
184.000000	+1.08978922E-01	+2.50509784E-01	-1.26209031E+00	+2.12212926E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
186.000000	-2.85079120E-02	+2.96460089E-01	-4.30881378E-01	+1.74555227E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
188.000000	-9.83965447E-03	+2.74661895E-01	-5.63869400E-01	-1.12700278E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
190.000000	+5.86863135E-02	+2.65729128E-01	-8.81682492E-01	-1.81038376E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
192.000000	+2.79961725E-01	+4.17869504E-01	-1.28802290E+00	-2.97384226E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
194.000000	+8.49795706E-02	+2.68802309E-01	-1.00063618E+00	+1.87138558E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
196.000000	-8.24050178E-03	+2.83288481E-01	-5.39468673E-01	+1.66969405E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
198.000000	-1.14593161E-01	+2.43878475E-01	-3.32758561E-01	+3.97407063E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
50.000000	+5.38614653E-02	+3.30925052E-01	-5.90361065E-01	-2.04441200E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
51.000000	+1.80771891E-01	+2.74012042E-01	-1.67942967E+00	-1.33725202E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
52.000000	+1.60449733E-02	+2.28089573E-01	-8.57811470E-01	+1.78735758E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
53.000000	+2.76169882E-01	+4.09476243E-01	-1.32195815E+00	+6.14784323E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
54.000000	+1.06177297E-01	+3.45964888E-01	-7.34854605E-01	+1.00862317E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
55.000000	+4.31536864E-02	+2.06255492E-01	-1.12023352E+00	+8.83745248E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
56.000000	+1.00175950E-01	+3.86322057E-01	-5.58105556E-01	+4.94948961E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
57.000000	-7.48106471E-02	+3.64089752E-01	-1.30335593E-01	-2.18528872E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
58.000000	+4.61446698E-02	+2.30976207E-01	-9.95163299E-01	-2.00676092E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
59.000000	-1.40333894E-01	+2.81299957E-01	-1.70470811E-01	+3.07500635E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
60.000000	-3.58112816E-02	+3.06064025E-01	-3.80162028E-01	-2.38138485E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
61.000000	+2.17747456E-02	+2.83647919E-01	-6.46747782E-01	-7.65686906E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
62.000000	-7.27633881E-02	+2.20569672E-01	-5.33299410E-01	-3.91787170E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
63.000000	+1.51433226E-01	+2.71049150E-01	-1.43032212E+00	+7.11161612E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
64.000000	-9.14379063E-03	+3.29023600E-01	-3.91067087E-01	+2.37178630E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
65.000000	+5.28292519E-02	+2.45049768E-01	-9.55964862E-01	-6.72466002E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
66.000000	+1.40194345E-02	+3.09631442E-01	-5.25560288E-01	+3.96923748E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
67.000000	-9.80269812E-02	+3.27143717E-01	-1.62117366E-01	-1.65975591E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
68.000000	+7.16373205E-02	+2.83745543E-01	-8.57511469E-01	+1.51023926E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
69.000000	-2.08676975E-01	+3.66419946E-01	+1.39930486E-01	+2.40464716E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
70.000000	-5.82743107E-02	+2.84827100E-01	-3.76582036E-01	-3.81926557E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
71.000000	+1.32990950E-03	+2.69249117E-01	-6.23922628E-01	+1.40254833E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
72.000000	-9.93618367E-02	+3.54837299E-01	-9.60723711E-02	-2.81936146E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
73.000000	+9.47042229E-02	+2.47150641E-01	-1.18779492E+00	-1.71291378E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
74.000000	-8.00305359E-02	+2.42421040E-01	-4.38655127E-01	+2.26082279E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
75.000000	+6.99659960E-02	+3.09567642E-01	-7.35630362E-01	-6.91324055E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
76.000000	-1.92692090E-04	+2.80620081E-01	-5.76919938E-01	+1.87228625E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
77.000000	-1.14108106E-01	+2.34321071E-01	-3.61173112E-01	-1.07063886E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
78.000000	+3.21609857E-02	+2.58845759E-01	-7.91047711E-01	+2.54135147E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
79.000000	-1.83359978E-01	+3.95873292E-01	+1.47097183E-01	+1.74841836E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
80.000000	-2.11008260E-02	+3.00478438E-01	-4.41364039E-01	-4.37896115E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
81.000000	-3.35857001E-02	+2.07683434E-01	-7.28695047E-01	+1.82332992E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
82.000000	-4.55666530E-02	+4.17518078E-01	-7.66980559E-02	-4.15133461E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
83.000000	+1.39518354E-01	+3.61564752E-01	-8.11721739E-01	-3.51968410E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
84.000000	-1.59213833E-03	+2.27465398E-01	-7.80634877E-01	-2.36236395E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
85.000000	+1.91491398E-01	+3.29928152E-01	-1.28419453E+00	+3.16296450E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
86.000000	+7.28131845E-02	+3.16828871E-01	-7.17375587E-01	+2.60457756E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
87.000000	+2.96326399E-02	+2.62700366E-01	-7.63279017E-01	-2.79930739E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
88.000000	+1.10711226E-01	+2.50114507E-01	-1.27723706E+00	+2.64067183E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
89.000000	-1.18029886E-01	+2.77198365E-01	-2.35144650E-01	+2.65688069E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
90.000000	+5.92250798E-02	+2.96387962E-01	-7.45860927E-01	-1.88281049E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
91.000000	-4.70654073E-02	+2.24146741E-01	-6.11706749E-01	+1.50261341E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
92.000000	-2.14698634E-02	+2.98833915E-01	-4.45338245E-01	-5.32849764E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
93.000000	+8.39433172E-02	+3.27739217E-01	-7.18276701E-01	+2.01611392E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
94.000000	-6.90941117E-02	+2.64388969E-01	-4.05015966E-01	-3.25157251E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
95.000000	+2.17447393E-01	+3.44679991E-01	-1.36859120E+00	-1.19234316E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
96.000000	+4.03919758E-02	+3.03121086E-01	-6.43484598E-01	+4.56791416E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
97.000000	-2.32455894E-02	+2.93975739E-01	-4.55008371E-01	+2.32755102E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
98.000000	+8.74613575E-02	+3.62709911E-01	-5.96933578E-01	+2.40362935E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
99.000000	-9.20546927E-02	+2.40788776E-01	-4.06935784E-01	+3.55959294E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
25.000000	-2.60878478E-01	+3.23299905E-01	+1.55598289E-01	-1.35923195E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
25.500000	-1.04257254E-01	+2.27535760E-01	-4.10096779E-01	-9.03548323E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
26.000000	-3.83135202E-02	+1.98354420E-01	-7.47950034E-01	+2.96578137E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
26.500000	-1.68090730E-01	+2.78253048E-01	-1.13518641E-01	+1.12688093E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
27.000000	-3.33356859E-01	+3.97004187E-01	+3.78930897E-01	+5.72091799E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
27.500000	-3.44943510E-01	+4.45964177E-01	+4.58573158E-01	-2.47323063E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
28.000000	-1.85213907E-01	+3.85116545E-01	+1.31607834E-01	-8.88870207E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
28.500000	-4.98205854E-02	+2.75337360E-01	-4.30297049E-01	-7.28115635E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
29.000000	-5.90387919E-02	+2.16326981E-01	-5.96507801E-01	+1.72535583E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
29.500000	-1.34272641E-01	+2.52117131E-01	-2.57761466E-01	+4.75538019E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
30.000000	-1.13628350E-01	+3.29402017E-01	-1.20969782E-01	-7.36504104E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
30.500000	+7.44772258E-03	+3.66402432E-01	-3.31411876E-01	-4.64373069E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
31.000000	+6.25776487E-02	+3.41035094E-01	-5.85342851E-01	-2.32845987E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
31.500000	+4.23087167E-03	+2.88621924E-01	-5.64257863E-01	+1.43228647E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
32.000000	-7.18546363E-02	+2.49483481E-01	-4.42114204E-01	-6.22391296E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
32.500000	-2.82863340E-02	+2.38944039E-01	-6.26496992E-01	-7.60014509E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
33.000000	+9.68139583E-02	+2.47090827E-01	-1.20212871E+00	-6.34780281E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
33.500000	+1.20883102E-01	+2.62529080E-01	-1.26127727E+00	+6.10786425E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
34.000000	+8.75761889E-03	+2.85549478E-01	-5.91342287E-01	+1.06930023E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
34.500000	-1.03132432E-01	+3.09530474E-01	-1.91977046E-01	+3.34401130E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
35.000000	-8.22167419E-02	+3.04490119E-01	-2.56941157E-01	-5.32177953E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
35.500000	+1.75684943E-02	+2.59935493E-01	-7.24154999E-01	-8.17535472E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
36.000000	+4.49794598E-02	+2.15717674E-01	-1.07447663E+00	+1.50181899E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
36.500000	-6.20048791E-02	+2.19636624E-01	-5.73973101E-01	+9.62414721E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
37.000000	-1.70248606E-01	+2.76745849E-01	-1.12061908E-01	+5.19983318E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
37.500000	-1.34142299E-01	+3.39578595E-01	-5.39897825E-02	-1.75838555E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
38.000000	-2.50691608E-02	+3.49848952E-01	-2.87900464E-01	-4.86732920E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
38.500000	+1.35786886E-02	+3.04742314E-01	-5.40722703E-01	-1.84601063E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
39.000000	-4.86393633E-02	+2.63081018E-01	-4.72501527E-01	+2.27142478E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
39.500000	-8.92765684E-02	+2.76136305E-01	-3.13580225E-01	+2.56134421E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
40.000000	+2.49021323E-03	+3.22297957E-01	-4.46888085E-01	-5.26527974E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
40.500000	+1.27956268E-01	+3.43788176E-01	-8.40108200E-01	-5.42973570E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
41.000000	+1.33306278E-01	+3.19120328E-01	-9.89861655E-01	+2.13492984E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
41.500000	+1.46636196E-02	+2.81862402E-01	-6.26615215E-01	+5.79758403E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
42.000000	-4.63685948E-02	+2.85422270E-01	-4.10103252E-01	+4.60732527E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
42.500000	+5.48887212E-02	+3.34686224E-01	-5.80541962E-01	-6.65510925E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
43.000000	+1.97990856E-01	+3.68534957E-01	-1.07561418E+00	-7.72938171E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
43.500000	+2.07057860E-01	+3.36227679E-01	-1.35348013E+00	+1.78639277E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
44.000000	+5.87677859E-02	+2.62668504E-01	-8.96974900E-01	+7.22688957E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
44.500000	-4.70016980E-02	+2.19083599E-01	-6.30791176E-01	+1.37193897E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
45.000000	+8.18206505E-03	+2.42066493E-01	-7.59781003E-01	-3.47290446E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
45.500000	+1.15344546E-01	+3.03360435E-01	-9.78081621E-01	-2.26521122E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
46.000000	+1.11103344E-01	+3.39749350E-01	-7.82433115E-01	+5.62526362E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
46.500000	-1.37791266E-02	+3.16207735E-01	-4.15555259E-01	+4.49074351E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
47.000000	-9.59982932E-02	+2.62258251E-01	-3.33358765E-01	-2.41899096E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
47.500000	-3.17084240E-02	+2.27375941E-01	-6.57454355E-01	-9.21613164E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
48.000000	+8.26713586E-02	+2.25213284E-01	-1.25497193E+00	-4.30825905E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
48.500000	+7.54101687E-02	+2.43807767E-01	-1.08828026E+00	+7.42013626E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
49.000000	-2.55091684E-02	+2.73851710E-01	-5.12958303E-01	+7.57017949E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
49.500000	-5.07325687E-02	+3.08275832E-01	-3.31262310E-01	-3.02339804E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
12.500000	-2.65525995E-02	+3.08476752E-01	-4.00389953E-01	-3.99502859E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
12.750000	-1.13960877E-02	+2.86058626E-01	-5.19346107E-01	-5.52146371E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
13.000000	+2.06931783E-02	+2.74899178E-01	-6.76463139E-01	-5.47665411E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
13.250000	+5.26097949E-02	+2.78811994E-01	-7.93178812E-01	-1.77042726E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
13.500000	+6.32864302E-02	+2.95957002E-01	-7.64984502E-01	+4.17001181E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
13.750000	+4.08792117E-02	+3.19521789E-01	-5.84678221E-01	+8.37358598E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
14.000000	-1.29720569E-02	+3.40676236E-01	-3.46305203E-01	+8.91619846E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
14.250000	-8.33371423E-02	+3.51834181E-01	-1.38868298E-01	+6.64291859E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
14.500000	-1.43881625E-01	+3.49088624E-01	-1.41592729E-02	+2.93744916E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
14.750000	-1.70757442E-01	+3.33260697E-01	+8.00415946E-03	-1.09605955E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
15.000000	-1.57671488E-01	+3.09009469E-01	-6.89622505E-02	-4.75489386E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
15.250000	-1.13998556E-01	+2.83371336E-01	-2.29740534E-01	-7.54866703E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
15.500000	-5.57598497E-02	+2.64205432E-01	-4.46395602E-01	-8.32754607E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
15.750000	-4.08460759E-03	+2.57953584E-01	-6.46117837E-01	-4.93306996E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
16.000000	+1.73961815E-02	+2.67420703E-01	-6.93049100E-01	+2.32165724E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
16.250000	-4.11824067E-03	+2.90173951E-01	-5.30034975E-01	+8.34641197E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
16.500000	-6.08873108E-02	+3.18622177E-01	-2.75728501E-01	+9.49313383E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
16.750000	-1.30335652E-01	+3.42727937E-01	-5.53782832E-02	+7.07241941E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
17.000000	-1.86779169E-01	+3.53724037E-01	+7.78924699E-02	+3.24254115E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
17.250000	-2.09261046E-01	+3.47066300E-01	+1.06748774E-01	-1.07502371E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
17.500000	-1.88384891E-01	+3.23832631E-01	+2.41412845E-02	-5.65932543E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
17.750000	-1.29161132E-01	+2.90056672E-01	-1.76217497E-01	-1.05006061E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
18.000000	-4.82918549E-02	+2.54703986E-01	-5.00889020E-01	-1.48356658E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
18.250000	+2.72357324E-02	+2.26894014E-01	-9.18000786E-01	-1.47866107E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
18.500000	+6.81301274E-02	+2.12790472E-01	-1.24021955E+00	-5.24599511E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
18.750000	+6.05656152E-02	+2.14158816E-01	-1.18030054E+00	+7.92766969E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
19.000000	+1.40329663E-02	+2.29061778E-01	-8.43836070E-01	+1.34448907E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
19.250000	-4.80832298E-02	+2.52748806E-01	-5.08056009E-01	+1.13210414E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
19.500000	-9.97565839E-02	+2.78973623E-01	-2.77784001E-01	+6.80664852E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
19.750000	-1.21033840E-01	+3.01759929E-01	-1.67723583E-01	+2.15670204E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
20.000000	-1.05594331E-01	+3.16259634E-01	-1.69948899E-01	-2.20834358E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
20.250000	-5.87235313E-02	+3.19871584E-01	-2.78140762E-01	-6.39614921E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
20.500000	+6.97261402E-03	+3.13360450E-01	-4.89756360E-01	-9.76078698E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
20.750000	+6.76845259E-02	+3.00077080E-01	-7.66180111E-01	-9.74727587E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
21.000000	+9.60279387E-02	+2.84224686E-01	-9.77120153E-01	-4.28581690E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
21.250000	+8.13917799E-02	+2.68958973E-01	-9.80470956E-01	+3.30970087E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
21.500000	+3.31542073E-02	+2.55219842E-01	-8.11635110E-01	+7.48855941E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
21.750000	-2.99903104E-02	+2.42762277E-01	-6.06042986E-01	+7.10321422E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
22.000000	-8.49331191E-02	+2.31823495E-01	-4.56474399E-01	+4.07947968E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
22.250000	-1.10463465E-01	+2.24003828E-01	-4.02069002E-01	+3.27080370E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
22.500000	-9.98020174E-02	+2.22177431E-01	-4.40120380E-01	-2.63321608E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
22.750000	-6.38806426E-02	+2.29326196E-01	-5.33729806E-01	-3.47443197E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
23.000000	-2.32214633E-02	+2.47412202E-01	-6.13841979E-01	-1.19366160E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
23.250000	-3.16105578E-05	+2.76187716E-01	-5.93412886E-01	+3.60678171E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
23.500000	-1.20274957E-02	+3.12089713E-01	-4.33502893E-01	+7.97532952E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
23.750000	-6.28347122E-02	+3.48728116E-01	-1.94646410E-01	+9.32154450E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
24.000000	-1.38153037E-01	+3.78402304E-01	+3.25743314E-02	+7.85829665E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
24.250000	-2.15876989E-01	+3.93767828E-01	+1.98268423E-01	+5.03682374E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
24.500000	-2.74748374E-01	+3.89744142E-01	+2.84415518E-01	+1.55704574E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
24.750000	-2.93947799E-01	+3.65055677E-01	+2.76120710E-01	-2.22063044E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.250000	+1.02642348E-01	+2.70181650E-01	-1.09339013E+00	-9.45293296E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.375000	+9.31491543E-02	+2.63115760E-01	-1.07900612E+00	+3.24673531E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.500000	+7.42705628E-02	+2.55975900E-01	-1.01222175E+00	+6.82113518E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.625000	+4.74140710E-02	+2.48982790E-01	-9.08477740E-01	+8.92502625E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.750000	+1.52810677E-02	+2.42408675E-01	-7.89096093E-01	+9.41374406E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.875000	-1.84769787E-02	+2.36576683E-01	-6.73134138E-01	+8.61389842E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
7.000000	-4.98633609E-02	+2.31841369E-01	-5.73748632E-01	+6.98690230E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
7.125000	-7.51720619E-02	+2.28560176E-01	-4.98461581E-01	+4.91610109E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
7.250000	-9.14743440E-02	+2.27070096E-01	-4.50846105E-01	+2.65406810E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
7.375000	-9.68979421E-02	+2.27671081E-01	-4.32109878E-01	+3.50617018E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
7.500000	-9.07464493E-02	+2.30602441E-01	-4.42080680E-01	-1.89797585E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
7.625000	-7.35285089E-02	+2.35999574E-01	-4.79559275E-01	-4.00386628E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
7.750000	-4.69033482E-02	+2.43837049E-01	-5.42177337E-01	-5.85738751E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
7.875000	-1.34821691E-02	+2.53882662E-01	-6.25993962E-01	-7.31759994E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
8.000000	+2.35528222E-02	+2.65686694E-01	-7.25117335E-01	-8.22502222E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
8.125000	+6.09371258E-02	+2.78608960E-01	-8.31619518E-01	-8.43046230E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
8.250000	+9.57434479E-02	+2.91863936E-01	-9.35878893E-01	-7.82519159E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
8.375000	+1.25570280E-01	+3.04565444E-01	-1.02724931E+00	-6.35980315E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
8.500000	+1.48484665E-01	+3.15775551E-01	-1.09487397E+00	-4.06602201E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
8.625000	+1.62883582E-01	+3.24577999E-01	-1.12889986E+00	-1.11864510E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
8.750000	+1.67505306E-01	+3.30182528E-01	-1.12284010E+00	+2.08236580E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
8.875000	+1.61700674E-01	+3.32035725E-01	-1.07684071E+00	+4.93941564E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
9.000000	+1.45841115E-01	+3.29899569E-01	-9.99354708E-01	+6.87777266E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
9.125000	+1.21584425E-01	+3.23876324E-01	-9.04896397E-01	+7.60759245E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
9.250000	+9.17762603E-02	+3.14391122E-01	-8.09164897E-01	+7.19723660E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
9.375000	+5.99878785E-02	+3.02158522E-01	-7.24965482E-01	+5.93892376E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
9.500000	+2.98958659E-02	+2.88142815E-01	-6.60691803E-01	+4.16510737E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
9.625000	+4.74871937E-03	+2.73495688E-01	-6.20837797E-01	+2.13529815E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
9.750000	-1.29541215E-02	+2.59453281E-01	-6.07309349E-01	+7.14007094E-04	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
9.875000	-2.15922316E-02	+2.47202713E-01	-6.20659296E-01	-2.14199211E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
10.000000	-2.04476598E-02	+2.37756076E-01	-6.60859152E-01	-4.27416264E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
10.125000	-9.68619768E-03	+2.31868210E-01	-7.27513362E-01	-6.34524581E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
10.250000	+9.67695140E-03	+2.30005052E-01	-8.19490297E-01	-8.25453196E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
10.375000	+3.58272221E-02	+2.32340782E-01	-9.33876661E-01	-9.78654364E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
10.500000	+6.62504940E-02	+2.38760322E-01	-1.06415389E+00	-1.05594338E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
10.625000	+9.79462031E-02	+2.48865554E-01	-1.19786251E+00	-1.00390004E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
10.750000	+1.27781223E-01	+2.62001083E-01	-1.31512890E+00	-7.72557812E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
10.875000	+1.52895608E-01	+2.77308542E-01	-1.39100196E+00	-3.55330816E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
11.000000	+1.70985968E-01	+2.93796957E-01	-1.40396160E+00	+1.76722050E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
11.125000	+1.80373953E-01	+3.10406744E-01	-1.34682145E+00	+6.94160602E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
11.250000	+1.79974491E-01	+3.26059199E-01	-1.23042145E+00	+1.07961196E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
11.375000	+1.69385691E-01	+3.39707501E-01	-1.07691846E+00	+1.28106050E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
11.500000	+1.49181117E-01	+3.50411769E-01	-9.10156325E-01	+1.30833510E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
11.625000	+1.21216292E-01	+3.57438617E-01	-7.49834681E-01	+1.20140992E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
11.750000	+8.86259995E-02	+3.60354730E-01	-6.09803846E-01	+1.00576746E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
11.875000	+5.53236468E-02	+3.59076772E-01	-4.98392815E-01	+7.61815366E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
12.000000	+2.51285425E-02	+3.53865561E-01	-4.19350004E-01	+5.02029287E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
12.125000	+9.13106108E-04	+3.45285153E-01	-3.72885493E-01	+2.50458691E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
12.250000	-1.58242970E-02	+3.34154568E-01	-3.56735332E-01	+2.25430123E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
12.375000	-2.48203503E-02	+3.21497972E-01	-3.67249740E-01	-1.90773552E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.125000	+8.18355052E-02	+2.24597318E-01	-1.25343050E+00	-1.19505260E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.187500	+8.99381616E-02	+2.22675954E-01	-1.32623241E+00	-1.13460832E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.250000	+9.80271469E-02	+2.21911879E-01	-1.39525654E+00	-1.04822031E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.312500	+1.05816224E-01	+2.22252967E-01	-1.45725994E+00	-9.07512787E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.375000	+1.13031064E-01	+2.23630220E-01	-1.50869564E+00	-7.09619247E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.437500	+1.19405947E-01	+2.25959291E-01	-1.54596235E+00	-4.56821162E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.500000	+1.24681750E-01	+2.29142334E-01	-1.56579829E+00	-1.58450568E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.562500	+1.28606570E-01	+2.33070248E-01	-1.56576867E+00	+1.68605102E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.625000	+1.30939813E-01	+2.37625334E-01	-1.54472265E+00	+5.01671163E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.687500	+1.31460045E-01	+2.42684282E-01	-1.50305977E+00	+8.16223284E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.750000	+1.29976284E-01	+2.48121365E-01	-1.44269474E+00	+1.09065219E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.812500	+1.26341781E-01	+2.53811628E-01	-1.36672825E+00	+1.30998066E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.875000	+1.20468824E-01	+2.59633916E-01	-1.27894715E+00	+1.46729946E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.937500	+1.12342765E-01	+2.65473538E-01	-1.18331582E+00	+1.56294846E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.000000	+1.02033297E-01	+2.71224508E-01	-1.08357860E+00	+1.60238721E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.062500	+8.97011492E-02	+2.76791317E-01	-9.83017417E-01	+1.59383943E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.125000	+7.55987273E-02	+2.82090265E-01	-8.84348668E-01	+1.54640311E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.187500	+6.00638077E-02	+2.87050427E-01	-7.89717029E-01	+1.46884221E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.250000	+4.35061768E-02	+2.91614318E-01	-7.00743392E-01	+1.36897304E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.312500	+2.63880110E-02	+2.95738294E-01	-6.18595399E-01	+1.25345132E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.375000	+9.19971042E-03	+2.99392682E-01	-5.44061977E-01	+1.12777771E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.437500	-7.56633236E-03	+3.02561605E-01	-4.77623184E-01	+9.96393980E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.500000	-2.34411247E-02	+3.05242404E-01	-4.19512729E-01	+8.62797344E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.562500	-3.80007999E-02	+3.07444594E-01	-3.69773516E-01	+7.29641877E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.625000	-5.08824657E-02	+3.09188307E-01	-3.28307495E-01	+5.98821817E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.687500	-6.17930434E-02	+3.10502239E-01	-2.94920789E-01	+4.71545757E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.750000	-7.05112721E-02	+3.11421202E-01	-2.69364275E-01	+3.48415965E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.812500	-7.68842961E-02	+3.11983451E-01	-2.51368794E-01	+2.29526127E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.875000	-8.08211201E-02	+3.12227999E-01	-2.40673509E-01	+1.14585378E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
4.937500	-8.22854942E-02	+3.12192153E-01	-2.37045621E-01	+3.06841958E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.000000	-8.12904188E-02	+3.11909484E-01	-2.40289957E-01	-1.05616831E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.062500	-7.78955565E-02	+3.11408383E-01	-2.50247725E-01	-2.11959044E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.125000	-7.22076514E-02	+3.10711265E-01	-2.66784837E-01	-3.16188701E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.187500	-6.43829151E-02	+3.09834437E-01	-2.89771313E-01	-4.18155976E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.250000	-5.46295162E-02	+3.08788512E-01	-3.19054334E-01	-5.17254682E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.312500	-4.32080170E-02	+3.07579246E-01	-3.54428148E-01	-6.12399977E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.375000	-3.04278960E-02	+3.06208622E-01	-3.95604331E-01	-7.02060460E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.437500	-1.66391280E-02	+3.04676014E-01	-4.42185706E-01	-7.84337104E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.500000	-2.21897452E-03	+3.02979295E-01	-4.93646469E-01	-8.57072198E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.562500	+1.24446091E-02	+3.01115822E-01	-5.49319731E-01	-9.17962083E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.625000	+2.69705479E-02	+2.99083261E-01	-6.08391730E-01	-9.64640967E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.687500	+4.10003592E-02	+2.96880273E-01	-6.69899852E-01	-9.94704751E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.750000	+5.42094403E-02	+2.94507069E-01	-7.32729824E-01	-1.00566003E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.812500	+6.63123562E-02	+2.91965880E-01	-7.95607356E-01	-9.94818748E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.875000	+7.70620059E-02	+2.89261307E-01	-8.57082167E-01	-9.59210970E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
5.937500	+8.62440789E-02	+2.86400541E-01	-9.15508727E-01	-8.95643117E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.000000	+9.36693954E-02	+2.83393425E-01	-9.69037557E-01	-8.01057559E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.062500	+9.91672243E-02	+2.80252341E-01	-1.01564092E+00	-6.73311430E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.125000	+1.02582350E-01	+2.76991960E-01	-1.05320149E+00	-5.12350299E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
6.187500	+1.03777633E-01	+2.73628940E-01	-1.07968471E+00	-3.35112852E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.562500	+3.47213686E-01	+4.37373900E-01	-1.71301986E+00	+2.29579191E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.593750	+3.40602793E-01	+4.37345946E-01	-1.64254854E+00	+2.21437202E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.625000	+3.33344969E-01	+4.36887918E-01	-1.57462160E+00	+2.13082001E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.656250	+3.25480584E-01	+4.36004928E-01	-1.50937229E+00	+2.04379243E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.687500	+3.17052529E-01	+4.34703636E-01	-1.44688458E+00	+1.95468248E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.718750	+3.08105967E-01	+4.32992235E-01	-1.38720464E+00	+1.86454928E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.750000	+2.98688096E-01	+4.30880418E-01	-1.33035025E+00	+1.77418085E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.781250	+2.88847932E-01	+4.28379346E-01	-1.27631834E+00	+1.68414729E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.812500	+2.78636112E-01	+4.25501591E-01	-1.22509104E+00	+1.59484481E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.843750	+2.68104702E-01	+4.22261085E-01	-1.17664054E+00	+1.50653197E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.875000	+2.57307013E-01	+4.18673050E-01	-1.13093279E+00	+1.41935934E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.906250	+2.46297424E-01	+4.14753918E-01	-1.08793058E+00	+1.33339364E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.937500	+2.35131188E-01	+4.10521248E-01	-1.04759569E+00	+1.24863751E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.968750	+2.23864243E-01	+4.05993632E-01	-1.00989073E+00	+1.16504573E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.000000	+2.12552993E-01	+4.01190603E-01	-9.74780334E-01	+1.08253847E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.031250	+2.01254076E-01	+3.96132524E-01	-9.42232078E-01	+1.00101230E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.062500	+1.90024102E-01	+3.90840497E-01	-9.12217066E-01	+9.20349319E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.093750	+1.78919364E-01	+3.85336253E-01	-8.84710245E-01	+8.40424811E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.125000	+1.67995518E-01	+3.79642050E-01	-8.59690515E-01	+7.61113631E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.156250	+1.57307227E-01	+3.73780579E-01	-8.37140644E-01	+6.82295643E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.187500	+1.46907784E-01	+3.67774862E-01	-8.17047037E-01	+6.03860315E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.218750	+1.36848698E-01	+3.61648159E-01	-7.99399374E-01	+5.25710607E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.250000	+1.27179257E-01	+3.55423883E-01	-7.84190124E-01	+4.47766267E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.281250	+1.17946084E-01	+3.49125503E-01	-7.71413982E-01	+3.69966587E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.312500	+1.09192673E-01	+3.42776470E-01	-7.61067213E-01	+2.92272690E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.343750	+1.00958936E-01	+3.36400126E-01	-7.53146939E-01	+2.14669376E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.375000	+9.32807547E-02	+3.30019625E-01	-7.47650377E-01	+1.37166562E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.406250	+8.61895675E-02	+3.23657851E-01	-7.44574029E-01	+5.98003572E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.437500	+7.97119891E-02	+3.17337332E-01	-7.43912854E-01	-1.73661984E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.468750	+7.38694847E-02	+3.11080162E-01	-7.45659416E-01	-9.42426952E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.500000	+6.86781094E-02	+3.04907913E-01	-7.49803023E-01	-1.70711157E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.531250	+6.41483232E-02	+2.98841548E-01	-7.56328864E-01	-2.46626035E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.562500	+6.02848909E-02	+2.92901338E-01	-7.65217150E-01	-3.21814315E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.593750	+5.70868740E-02	+2.87106777E-01	-7.76442258E-01	-3.96075676E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.625000	+5.45477169E-02	+2.81476496E-01	-7.89971880E-01	-4.69182598E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.656250	+5.26554276E-02	+2.76028184E-01	-8.05766171E-01	-5.40880341E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.687500	+5.13928486E-02	+2.70778511E-01	-8.23776901E-01	-6.10886717E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.718750	+5.07380117E-02	+2.65743060E-01	-8.43946591E-01	-6.78891542E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.750000	+5.06645643E-02	+2.60936258E-01	-8.66207622E-01	-7.44555723E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.781250	+5.11422559E-02	+2.56371327E-01	-8.90481323E-01	-8.07509891E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.812500	+5.21374672E-02	+2.52060230E-01	-9.16676991E-01	-8.67352545E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.843750	+5.36137674E-02	+2.48013641E-01	-9.44690857E-01	-9.23647684E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.875000	+5.55324794E-02	+2.44240910E-01	-9.74404971E-01	-9.75921944E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.906250	+5.78532385E-02	+2.40750050E-01	-1.00568598E+00	-1.02366131E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.937500	+6.05345253E-02	+2.37547723E-01	-1.03838380E+00	-1.06630759E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
2.968750	+6.35341608E-02	+2.34639245E-01	-1.07233020E+00	-1.10325483E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.000000	+6.68097486E-02	+2.32028584E-01	-1.10733723E+00	-1.13384616E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.031250	+7.03190564E-02	+2.29718378E-01	-1.14319559E+00	-1.15737165E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.062500	+7.40203289E-02	+2.27709953E-01	-1.17967296E+00	-1.17306793E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
3.093750	+7.78725286E-02	+2.26003343E-01	-1.21651233E+00	-1.18465212E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.781250	+2.63591915E-01	+3.15431944E-01	-2.26644548E+00	-2.06359689E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.796875	+2.69145815E-01	+3.19350341E-01	-2.29850293E+00	-2.03975667E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.812500	+2.74618717E-01	+3.23257452E-01	-2.33018788E+00	-2.01179253E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.828125	+2.80004038E-01	+3.27149447E-01	-2.36137145E+00	-1.97521177E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.843750	+2.85295260E-01	+3.31022531E-01	-2.39191325E+00	-1.92927761E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.859375	+2.90485938E-01	+3.34872942E-01	-2.42166137E+00	-1.87326500E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.875000	+2.95569700E-01	+3.38696962E-01	-2.45045278E+00	-1.80648285E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.890625	+3.00540259E-01	+3.42490917E-01	-2.47811396E+00	-1.72830052E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.906250	+3.05391418E-01	+3.46251187E-01	-2.50446217E+00	-1.63817822E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.921875	+3.10117081E-01	+3.49974201E-01	-2.52930703E+00	-1.53570055E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.937500	+3.14711260E-01	+3.53656450E-01	-2.55245281E+00	-1.42061204E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.953125	+3.19168088E-01	+3.57294488E-01	-2.57370116E+00	-1.29285297E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.968750	+3.23481829E-01	+3.60884931E-01	-2.59285447E+00	-1.15259325E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.984375	+3.27646891E-01	+3.64424470E-01	-2.60971970E+00	-1.00026159E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.000000	+3.31657833E-01	+3.67909866E-01	-2.62411264E+00	-8.36567137E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.015625	+3.35509385E-01	+3.71337957E-01	-2.63586242E+00	-6.62510575E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.031250	+3.39196456E-01	+3.74705662E-01	-2.64481610E+00	-4.79382160E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.046875	+3.42714147E-01	+3.78009982E-01	-2.65084311E+00	-2.88744895E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.062500	+3.46057764E-01	+3.81248002E-01	-2.65383937E+00	-9.24021484E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.078125	+3.49222833E-01	+3.84416896E-01	-2.65373068E+00	+1.07649585E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.093750	+3.52205107E-01	+3.87513926E-01	-2.65047532E+00	+3.09280612E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.109375	+3.55000583E-01	+3.90536447E-01	-2.64406566E+00	+5.10297110E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.125000	+3.57605510E-01	+3.93481905E-01	-2.63452854E+00	+7.08514763E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.140625	+3.60016402E-01	+3.96347843E-01	-2.62192457E+00	+9.01831840E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.156250	+3.62230044E-01	+3.99131899E-01	-2.60634630E+00	+1.08829669E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.171875	+3.64243507E-01	+4.01831806E-01	-2.58791530E+00	+1.26616521E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.187500	+3.66054149E-01	+4.04445396E-01	-2.56677863E+00	+1.43394509E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.203125	+3.67659630E-01	+4.06970599E-01	-2.54310452E+00	+1.59042487E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.218750	+3.69057911E-01	+4.09405443E-01	-2.51707786E+00	+1.73468750E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.234375	+3.70247263E-01	+4.11748058E-01	-2.48889554E+00	+1.86610931E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.250000	+3.71226273E-01	+4.13996668E-01	-2.45876194E+00	+1.98434642E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.265625	+3.71993840E-01	+4.16149600E-01	-2.42688471E+00	+2.08931116E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.281250	+3.72549184E-01	+4.18205280E-01	-2.39347097E+00	+2.18114160E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.296875	+3.72891843E-01	+4.20162231E-01	-2.35872403E+00	+2.26016698E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.312500	+3.73021673E-01	+4.22019079E-01	-2.32284075E+00	+2.32687162E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.328125	+3.72938848E-01	+4.23774545E-01	-2.28600930E+00	+2.38185961E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.343750	+3.72643856E-01	+4.25427452E-01	-2.24840763E+00	+2.42582166E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.359375	+3.72137494E-01	+4.26976720E-01	-2.21020237E+00	+2.45950537E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.375000	+3.71420869E-01	+4.28421367E-01	-2.17154809E+00	+2.48368950E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.390625	+3.70495387E-01	+4.29760512E-01	-2.13258707E+00	+2.49916236E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.406250	+3.69362750E-01	+4.30993371E-01	-2.09344927E+00	+2.50670440E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.421875	+3.68024950E-01	+4.32119256E-01	-2.05425256E+00	+2.50707461E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.437500	+3.66484258E-01	+4.33137582E-01	-2.01510319E+00	+2.50100039E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.453125	+3.64743222E-01	+4.34047858E-01	-1.97609630E+00	+2.48917038E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.468750	+3.62804652E-01	+4.34849693E-01	-1.93731661E+00	+2.47222987E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.484375	+3.60671618E-01	+4.35542794E-01	-1.89883911E+00	+2.45077815E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.500000	+3.58347434E-01	+4.36126965E-01	-1.86072979E+00	+2.42536758E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.515625	+3.55835656E-01	+4.36602111E-01	-1.82304638E+00	+2.39650385E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.531250	+3.53140067E-01	+4.36968232E-01	-1.78583905E+00	+2.36464718E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
1.546875	+3.50264672E-01	+4.37225429E-01	-1.74915115E+00	+2.33140350E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.390625	+1.18984661E-01	+2.25174195E-01	-1.54938255E+00	-1.37728694E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.398438	+1.21592979E-01	+2.26636464E-01	-1.56023369E+00	-1.40060595E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.406250	+1.24229037E-01	+2.28119913E-01	-1.57126702E+00	-1.42382045E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.414062	+1.26891766E-01	+2.29624131E-01	-1.58248089E+00	-1.44682443E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.421875	+1.29580100E-01	+2.31148702E-01	-1.59387365E+00	-1.46961477E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.429688	+1.32292978E-01	+2.32693206E-01	-1.60544362E+00	-1.49218804E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.437500	+1.35029339E-01	+2.34257218E-01	-1.61718909E+00	-1.51454047E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.445312	+1.37788131E-01	+2.35840311E-01	-1.62910831E+00	-1.53666790E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.453125	+1.40568304E-01	+2.37442053E-01	-1.64119952E+00	-1.55856576E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.460938	+1.43368812E-01	+2.39062008E-01	-1.65346090E+00	-1.58022901E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.468750	+1.46188618E-01	+2.40699738E-01	-1.66589060E+00	-1.60165207E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.476562	+1.49026686E-01	+2.42354799E-01	-1.67848671E+00	-1.62282880E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.484375	+1.51881989E-01	+2.44026747E-01	-1.69124730E+00	-1.64375243E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.492188	+1.54753504E-01	+2.45715132E-01	-1.70417035E+00	-1.66441552E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.500000	+1.57640214E-01	+2.47419502E-01	-1.71725379E+00	-1.68480988E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.507812	+1.60541109E-01	+2.49139403E-01	-1.73049550E+00	-1.70492652E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.515625	+1.63455186E-01	+2.50874376E-01	-1.74389327E+00	-1.72475558E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.523438	+1.66381444E-01	+2.52623961E-01	-1.75744481E+00	-1.74428628E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.531250	+1.69318894E-01	+2.54387695E-01	-1.77114774E+00	-1.76350683E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.539062	+1.72266549E-01	+2.56165113E-01	-1.78499960E+00	-1.78240436E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.546875	+1.75223429E-01	+2.57955746E-01	-1.79899781E+00	-1.80096487E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.554688	+1.78188563E-01	+2.59759123E-01	-1.81313968E+00	-1.81917313E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.562500	+1.81160981E-01	+2.61574774E-01	-1.82742239E+00	-1.83701259E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.570312	+1.84139724E-01	+2.63402222E-01	-1.84184300E+00	-1.85446533E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.578125	+1.87123837E-01	+2.65240992E-01	-1.85639841E+00	-1.87151195E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.585938	+1.90112370E-01	+2.67090605E-01	-1.87108537E+00	-1.88813147E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.593750	+1.93104380E-01	+2.68950582E-01	-1.88590047E+00	-1.90430129E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.601562	+1.96098929E-01	+2.70820441E-01	-1.90084008E+00	-1.91999705E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.609375	+1.99095086E-01	+2.72699698E-01	-1.91590042E+00	-1.93519255E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.617188	+2.02091923E-01	+2.74587869E-01	-1.93107746E+00	-1.94985968E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.625000	+2.05088520E-01	+2.76484468E-01	-1.94636698E+00	-1.96396828E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.632812	+2.08083959E-01	+2.78389009E-01	-1.96176447E+00	-1.97748608E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.640625	+2.11077330E-01	+2.80301003E-01	-1.97726520E+00	-1.99037858E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.648438	+2.14067725E-01	+2.82219961E-01	-1.99286413E+00	-2.00260898E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.656250	+2.17054245E-01	+2.84145394E-01	-2.00855596E+00	-2.01413808E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.664062	+2.20035990E-01	+2.86076811E-01	-2.02433504E+00	-2.02492414E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.671875	+2.23012069E-01	+2.88013722E-01	-2.04019540E+00	-2.03492289E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.679688	+2.25981593E-01	+2.89955634E-01	-2.05613071E+00	-2.04408734E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.687500	+2.28943678E-01	+2.91902056E-01	-2.07213427E+00	-2.05236779E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.695312	+2.31897444E-01	+2.93852495E-01	-2.08819896E+00	-2.05971171E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.703125	+2.34842015E-01	+2.95806461E-01	-2.10431726E+00	-2.06606369E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.710938	+2.37776518E-01	+2.97763460E-01	-2.12048120E+00	-2.07136541E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.718750	+2.40700085E-01	+2.99723000E-01	-2.13668235E+00	-2.07555557E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.726562	+2.43611852E-01	+3.01684591E-01	-2.15291176E+00	-2.07856989E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.734375	+2.46510957E-01	+3.03647740E-01	-2.16916000E+00	-2.08034113E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.742188	+2.49396542E-01	+3.05611957E-01	-2.18541709E+00	-2.08079906E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.750000	+2.52267754E-01	+3.07576752E-01	-2.20167249E+00	-2.07987051E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.757812	+2.55123742E-01	+3.09541636E-01	-2.21791507E+00	-2.07747949E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.765625	+2.57963660E-01	+3.11506121E-01	-2.23413310E+00	-2.07354722E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01
0.773438	+2.60786664E-01	+3.13469719E-01	-2.25031424E+00	-2.06882429E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750049E-02	+9.48080763E-02	-1.78929790E-01	-5.29861887E-01


==> anc/otoc_to_plot_bosonic_M800_L1.1225_n300_beta20.0000.dat <==
500.000000	-4.76370221E-07	+1.35405512E-06	-1.25178150E+01	-1.85536682E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
510.000000	-1.13487244E-07	+1.35407366E-06	-1.27387616E+01	-2.56356500E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
520.000000	+2.57921884E-07	+1.35410622E-06	-1.30305280E+01	-3.39461126E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
530.000000	+6.09848579E-07	+1.35414160E-06	-1.34176839E+01	-4.58226176E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
540.000000	+9.15778652E-07	+1.35418153E-06	-1.39469804E+01	-6.53126976E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
550.000000	+1.15263050E-06	+1.35420939E-06	-1.47239378E+01	-1.06885422E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
560.000000	+1.30249805E-06	+1.35419661E-06	-1.60846888E+01	-3.87624850E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
570.000000	+1.35406063E-06	+1.35414724E-06	-2.24764348E+01	-1.03791015E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
580.000000	+1.30345828E-06	+1.35409473E-06	-1.61054470E+01	+3.87112301E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
590.000000	+1.15453648E-06	+1.35405955E-06	-1.47341888E+01	+1.07594531E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
600.000000	+9.18517951E-07	+1.35404734E-06	-1.39535564E+01	+6.55957418E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
610.000000	+6.13183254E-07	+1.35406772E-06	-1.34222740E+01	+4.59850009E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
620.000000	+2.61573870E-07	+1.35411578E-06	-1.30338564E+01	+3.40512177E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
630.000000	-1.09753540E-07	+1.35416061E-06	-1.27412496E+01	+2.57072153E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
640.000000	-4.72773735E-07	+1.35418248E-06	-1.25197121E+01	+1.93177997E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
650.000000	-8.00118297E-07	+1.35419015E-06	-1.23548936E+01	+1.40825197E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
660.000000	-1.06710745E-06	+1.35418557E-06	-1.22380617E+01	+9.55077737E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
670.000000	-1.25358887E-06	+1.35415470E-06	-1.21638781E+01	+5.43973600E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
680.000000	-1.34547628E-06	+1.35410431E-06	-1.21292670E+01	+1.55100103E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
690.000000	-1.33583945E-06	+1.35406409E-06	-1.21328580E+01	-2.27556436E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
700.000000	-1.22542356E-06	+1.35404950E-06	-1.21747782E+01	-6.19111074E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
710.000000	-1.02256878E-06	+1.35406028E-06	-1.22566803E+01	-1.03616892E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
720.000000	-7.42571682E-07	+1.35410038E-06	-1.23820120E+01	-1.49984234E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
730.000000	-4.06545511E-07	+1.35416011E-06	-1.25566487E+01	-2.04070848E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
740.000000	-3.98428557E-08	+1.35420224E-06	-1.27901537E+01	-2.70831566E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
750.000000	+3.29859058E-07	+1.35420215E-06	-1.30983119E+01	-3.59293846E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
760.000000	+6.74661338E-07	+1.35417494E-06	-1.35087414E+01	-4.88525223E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
770.000000	+9.68557690E-07	+1.35414064E-06	-1.40753623E+01	-7.08587489E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
780.000000	+1.18938867E-06	+1.35410129E-06	-1.49259164E+01	-1.22056131E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
790.000000	+1.32049633E-06	+1.35406636E-06	-1.65164849E+01	-2.18594198E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
800.000000	+1.35197658E-06	+1.35405648E-06	-1.92978003E+01	+3.85864186E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
810.000000	+1.28144396E-06	+1.35407280E-06	-1.57447566E+01	+2.37389530E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
820.000000	+1.11422889E-06	+1.35410172E-06	-1.45500098E+01	+9.55722021E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
830.000000	+8.62964463E-07	+1.35414224E-06	-1.38333125E+01	+6.06969141E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
840.000000	+5.46605674E-07	+1.35418976E-06	-1.33360715E+01	+4.31927717E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
850.000000	+1.88997798E-07	+1.35421359E-06	-1.29694571E+01	+3.21796776E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
860.000000	-1.82890238E-07	+1.35419121E-06	-1.26924779E+01	+2.43188824E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
870.000000	-5.40982205E-07	+1.35414117E-06	-1.24830794E+01	+1.82081456E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
880.000000	-8.58241277E-07	+1.35409339E-06	-1.23283150E+01	+1.31414037E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
890.000000	-1.11074403E-06	+1.35405930E-06	-1.22202514E+01	+8.71359741E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
900.000000	-1.27946846E-06	+1.35404880E-06	-1.21540431E+01	+4.66347071E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
910.000000	-1.35168297E-06	+1.35407324E-06	-1.21269819E+01	+8.00584571E-04	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
920.000000	-1.32190531E-06	+1.35411840E-06	-1.21380314E+01	-3.03263965E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
930.000000	-1.19236700E-06	+1.35415534E-06	-1.21876347E+01	-6.98659409E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
940.000000	-9.72868613E-07	+1.35417848E-06	-1.22777633E+01	-1.12315425E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
950.000000	-6.79995467E-07	+1.35419470E-06	-1.24122656E+01	-1.59932051E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
960.000000	-3.35822182E-07	+1.35419048E-06	-1.25976274E+01	-2.16070103E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
970.000000	+3.37223660E-08	+1.35415255E-06	-1.28444058E+01	-2.86255096E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
980.000000	+4.00751145E-07	+1.35410020E-06	-1.31701375E+01	-3.80801659E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
990.000000	+7.37530390E-07	+1.35406197E-06	-1.36060091E+01	-4.90941469E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
250.000000	-1.11333799E-06	+1.35420208E-06	-1.22191416E+01	-8.64086368E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
255.000000	-9.96671105E-07	+1.35405528E-06	-1.22676390E+01	-1.07580759E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
260.000000	-8.61662638E-07	+1.35419821E-06	-1.23267224E+01	-1.30174764E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
265.000000	-7.09711674E-07	+1.35408972E-06	-1.23978138E+01	-1.54267678E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
270.000000	-5.44932769E-07	+1.35415432E-06	-1.24809901E+01	-1.80280136E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
275.000000	-3.69212460E-07	+1.35413652E-06	-1.25780939E+01	-2.08831064E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
280.000000	-1.87072496E-07	+1.35409806E-06	-1.26898211E+01	-2.40431201E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
285.000000	-8.80982862E-10	+1.35416892E-06	-1.28185251E+01	-2.76236040E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
290.000000	+1.84875692E-07	+1.35405983E-06	-1.29660572E+01	-3.17245403E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
295.000000	+3.67503751E-07	+1.35418610E-06	-1.31357705E+01	-3.65560702E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
300.000000	+5.42858216E-07	+1.35404697E-06	-1.33316179E+01	-4.23508975E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
305.000000	+7.08168545E-07	+1.35419418E-06	-1.35592795E+01	-4.95655556E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
310.000000	+8.59910316E-07	+1.35406333E-06	-1.38272734E+01	-5.88169332E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
315.000000	+9.95412696E-07	+1.35417851E-06	-1.41474488E+01	-7.13928051E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
320.000000	+1.11211510E-06	+1.35411012E-06	-1.45412015E+01	-8.95083688E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
325.000000	+1.20754971E-06	+1.35413188E-06	-1.50425325E+01	-1.18801027E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
330.000000	+1.28039588E-06	+1.35416254E-06	-1.57292118E+01	-1.74843017E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
335.000000	+1.32856811E-06	+1.35408029E-06	-1.67909627E+01	-3.53045449E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
340.000000	+1.35202838E-06	+1.35418912E-06	-1.92596663E+01	-1.69100493E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
345.000000	+1.34934879E-06	+1.35405155E-06	-1.84819676E+01	+2.71225565E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
350.000000	+1.32164229E-06	+1.35419003E-06	-1.65474106E+01	+2.90285030E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
355.000000	+1.26833756E-06	+1.35405029E-06	-1.55791173E+01	+1.60865086E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
360.000000	+1.19156913E-06	+1.35417982E-06	-1.49387597E+01	+1.11898746E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
365.000000	+1.09164619E-06	+1.35407735E-06	-1.44601298E+01	+8.55504301E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
370.000000	+9.71602201E-07	+1.35415367E-06	-1.40832554E+01	+6.86792325E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
375.000000	+8.32593900E-07	+1.35413139E-06	-1.37733375E+01	+5.69059875E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
380.000000	+6.78290620E-07	+1.35410813E-06	-1.35141956E+01	+4.80739609E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
385.000000	+5.10717817E-07	+1.35418481E-06	-1.32925979E+01	+4.11927357E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
390.000000	+3.33768079E-07	+1.35406651E-06	-1.31022682E+01	+3.55796786E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
395.000000	+1.50308055E-07	+1.35420323E-06	-1.29368011E+01	+3.09188181E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
400.000000	-3.59202299E-08	+1.35405141E-06	-1.27930800E+01	+2.69086863E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
405.000000	-2.21432700E-07	+1.35418776E-06	-1.26677142E+01	+2.34281062E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
410.000000	-4.02861526E-07	+1.35406221E-06	-1.25587990E+01	+2.03191196E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
415.000000	-5.76457731E-07	+1.35416061E-06	-1.24645230E+01	+1.75275551E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
420.000000	-7.39409300E-07	+1.35409624E-06	-1.23835234E+01	+1.49582536E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
425.000000	-8.87995867E-07	+1.35412643E-06	-1.23149405E+01	+1.25885370E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
430.000000	-1.02020229E-06	+1.35415153E-06	-1.22576381E+01	+1.03509318E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
435.000000	-1.13255395E-06	+1.35408553E-06	-1.22114312E+01	+8.23762754E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
440.000000	-1.22402511E-06	+1.35420098E-06	-1.21752618E+01	+6.20149795E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
445.000000	-1.29167252E-06	+1.35405788E-06	-1.21494162E+01	+4.23148318E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
450.000000	-1.33545483E-06	+1.35420958E-06	-1.21329469E+01	+2.30372079E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
455.000000	-1.35332899E-06	+1.35405913E-06	-1.21263790E+01	+3.93677370E-04	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
460.000000	-1.34609450E-06	+1.35417938E-06	-1.21290102E+01	-1.50477775E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
465.000000	-1.31287140E-06	+1.35408154E-06	-1.21414268E+01	-3.42606760E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
470.000000	-1.25518893E-06	+1.35413858E-06	-1.21632708E+01	-5.37098501E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
475.000000	-1.17337174E-06	+1.35411834E-06	-1.21951366E+01	-7.37945343E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
480.000000	-1.06960674E-06	+1.35409979E-06	-1.22370654E+01	-9.45210753E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
485.000000	-9.45363385E-07	+1.35416873E-06	-1.22896577E+01	-1.16404919E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
490.000000	-8.03310368E-07	+1.35406651E-06	-1.23534703E+01	-1.39439704E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
495.000000	-6.46028176E-07	+1.35420942E-06	-1.24290974E+01	-1.63068712E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
125.000000	+1.29245624E-06	+1.35412303E-06	-1.59083731E+01	+1.75969507E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
127.500000	+1.26170803E-06	+1.35419797E-06	-1.55030188E+01	+1.48313971E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
130.000000	+1.22469116E-06	+1.35414384E-06	-1.51668033E+01	+1.24244597E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
132.500000	+1.18191914E-06	+1.35406168E-06	-1.48817958E+01	+1.06310174E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
135.000000	+1.13381339E-06	+1.35408608E-06	-1.46352524E+01	+9.28565566E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
137.500000	+1.08032240E-06	+1.35417928E-06	-1.44175130E+01	+8.25025151E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
140.000000	+1.02144935E-06	+1.35419516E-06	-1.42227398E+01	+7.39779247E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
142.500000	+9.57675291E-07	+1.35410363E-06	-1.40476234E+01	+6.67015197E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
145.000000	+8.89593558E-07	+1.35405867E-06	-1.38892322E+01	+6.06034267E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
147.500000	+8.17406596E-07	+1.35414585E-06	-1.37446062E+01	+5.55266507E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
150.000000	+7.41119418E-07	+1.35421430E-06	-1.36115990E+01	+5.11033662E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
152.500000	+6.61143740E-07	+1.35414322E-06	-1.34890894E+01	+4.70799686E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
155.000000	+5.78240100E-07	+1.35405933E-06	-1.33761991E+01	+4.34807806E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
157.500000	+4.92808269E-07	+1.35409989E-06	-1.32716855E+01	+4.03690848E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
160.000000	+4.04848885E-07	+1.35418695E-06	-1.31743537E+01	+3.76019639E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
162.500000	+3.14731918E-07	+1.35417772E-06	-1.30836757E+01	+3.49827624E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
165.000000	+2.23286738E-07	+1.35408465E-06	-1.29994399E+01	+3.25272530E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
167.500000	+1.31032416E-07	+1.35405333E-06	-1.29210394E+01	+3.03500354E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
170.000000	+3.80381702E-08	+1.35413930E-06	-1.28476897E+01	+2.83939610E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
172.500000	-5.53851003E-08	+1.35419768E-06	-1.27790696E+01	+2.65048548E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
175.000000	-1.48481953E-07	+1.35411957E-06	-1.27151654E+01	+2.46738019E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
177.500000	-2.40623998E-07	+1.35403955E-06	-1.26557006E+01	+2.29990632E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
180.000000	-3.31623434E-07	+1.35409740E-06	-1.26001701E+01	+2.14829991E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
182.500000	-4.21304302E-07	+1.35418805E-06	-1.25482856E+01	+2.00219568E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
185.000000	-5.09052279E-07	+1.35416191E-06	-1.25000603E+01	+1.85657382E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
187.500000	-5.94128883E-07	+1.35407227E-06	-1.24554569E+01	+1.71798965E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
190.000000	-6.76272460E-07	+1.35406606E-06	-1.24141608E+01	+1.59207051E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
192.500000	-7.55468089E-07	+1.35415644E-06	-1.23758534E+01	+1.47227692E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
195.000000	-8.31235751E-07	+1.35420250E-06	-1.23405470E+01	+1.34999026E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
197.500000	-9.02814778E-07	+1.35412428E-06	-1.23083539E+01	+1.22934769E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
200.000000	-9.69932135E-07	+1.35405375E-06	-1.22790796E+01	+1.11876649E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
202.500000	-1.03266541E-06	+1.35412091E-06	-1.22524156E+01	+1.01447029E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
205.000000	-1.09069690E-06	+1.35421058E-06	-1.22283561E+01	+9.07246439E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
207.500000	-1.14338249E-06	+1.35416724E-06	-1.22070532E+01	+7.98530055E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
210.000000	-1.19042685E-06	+1.35407218E-06	-1.21884296E+01	+6.96185511E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
212.500000	-1.23193505E-06	+1.35408342E-06	-1.21722440E+01	+6.00136281E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
215.000000	-1.26783516E-06	+1.35417327E-06	-1.21584228E+01	+5.02854281E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
217.500000	-1.29766748E-06	+1.35419478E-06	-1.21471012E+01	+4.01602001E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
220.000000	-1.32108121E-06	+1.35410957E-06	-1.21383427E+01	+3.02489140E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
222.500000	-1.33822523E-06	+1.35404985E-06	-1.21319768E+01	+2.09949098E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
225.000000	-1.34930308E-06	+1.35411832E-06	-1.21278452E+01	+1.18145443E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
227.500000	-1.35402672E-06	+1.35419942E-06	-1.21260695E+01	+2.04203443E-04	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
230.000000	-1.35203817E-06	+1.35414487E-06	-1.21268242E+01	-7.85850508E-04	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
232.500000	-1.34355802E-06	+1.35404770E-06	-1.21299988E+01	-1.71609814E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
235.000000	-1.32898639E-06	+1.35407561E-06	-1.21354047E+01	-2.62782150E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
237.500000	-1.30822077E-06	+1.35417265E-06	-1.21431379E+01	-3.60169693E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
240.000000	-1.28100016E-06	+1.35417643E-06	-1.21534132E+01	-4.61566372E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
242.500000	-1.24756469E-06	+1.35408876E-06	-1.21662162E+01	-5.59562230E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
245.000000	-1.20841867E-06	+1.35405248E-06	-1.21813913E+01	-6.54860637E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
247.500000	-1.16371681E-06	+1.35413014E-06	-1.21989592E+01	-7.50573907E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
62.500000	+2.04340297E-07	+1.35417650E-06	-1.29827439E+01	+5.66044340E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
63.750000	-2.50061499E-07	+1.35412411E-06	-1.26497472E+01	-3.32495931E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
65.000000	+2.95953531E-07	+1.35407540E-06	-1.30658679E+01	+2.21288866E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
66.250000	-3.41223656E-07	+1.35420980E-06	-1.25944249E+01	-3.55888709E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
67.500000	+3.86004963E-07	+1.35405001E-06	-1.31548400E+01	+2.05708595E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
68.750000	-4.30745260E-07	+1.35416044E-06	-1.25429978E+01	-3.82613444E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
70.000000	+4.74410796E-07	+1.35414979E-06	-1.32504934E+01	+1.90630721E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
71.250000	-5.17969369E-07	+1.35406037E-06	-1.24953401E+01	-4.13002440E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
72.500000	+5.60763781E-07	+1.35420118E-06	-1.33537440E+01	+1.77090899E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
73.750000	-6.02691443E-07	+1.35408019E-06	-1.24510674E+01	-4.45581991E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
75.000000	+6.44326703E-07	+1.35412380E-06	-1.34651395E+01	+1.64597771E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
76.250000	-6.84796625E-07	+1.35417471E-06	-1.24099179E+01	-4.80475999E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
77.500000	+7.24599192E-07	+1.35405783E-06	-1.35852585E+01	+1.51995033E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
78.750000	-7.63758053E-07	+1.35418252E-06	-1.23719192E+01	-5.20969150E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
80.000000	+8.01519383E-07	+1.35411024E-06	-1.37155008E+01	+1.39217463E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
81.250000	-8.38857971E-07	+1.35409397E-06	-1.23371148E+01	-5.69270364E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
82.500000	+8.74908777E-07	+1.35419611E-06	-1.38578184E+01	+1.27305193E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
83.750000	-9.09819667E-07	+1.35404833E-06	-1.23052885E+01	-6.23819059E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
85.000000	+9.44103365E-07	+1.35418060E-06	-1.40137731E+01	+1.16573292E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
86.250000	-9.76695844E-07	+1.35411959E-06	-1.22761452E+01	-6.84717227E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
87.500000	+1.00852507E-06	+1.35408504E-06	-1.41849525E+01	+1.05870376E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
88.750000	-1.03913596E-06	+1.35419421E-06	-1.22496776E+01	-7.58142382E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
90.000000	+1.06817268E-06	+1.35406940E-06	-1.43744880E+01	+9.45476910E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
91.250000	-1.09643476E-06	+1.35414024E-06	-1.22260407E+01	-8.50790255E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
92.500000	+1.12304913E-06	+1.35416820E-06	-1.45871856E+01	+8.36500353E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
93.750000	-1.14831623E-06	+1.35404606E-06	-1.22051282E+01	-9.64699200E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
95.000000	+1.17261774E-06	+1.35420899E-06	-1.48283604E+01	+7.38864933E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
96.250000	-1.19493409E-06	+1.35408044E-06	-1.21866566E+01	-1.10450662E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
97.500000	+1.21634034E-06	+1.35411667E-06	-1.51044871E+01	+6.42653096E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
98.750000	-1.23611456E-06	+1.35418402E-06	-1.21705902E+01	-1.28902544E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
100.000000	+1.25423198E-06	+1.35405265E-06	-1.54267434E+01	+5.39600693E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
101.250000	-1.27129881E-06	+1.35417970E-06	-1.21571002E+01	-1.55343142E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
102.500000	+1.28642382E-06	+1.35411916E-06	-1.58151013E+01	+4.36744294E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
103.750000	-1.30021588E-06	+1.35408627E-06	-1.21461816E+01	-1.95003595E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
105.000000	+1.31261884E-06	+1.35419423E-06	-1.63026103E+01	+3.42136023E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
106.250000	-1.32303923E-06	+1.35406361E-06	-1.21376282E+01	-2.58567027E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
107.500000	+1.33237316E-06	+1.35415531E-06	-1.69490278E+01	+2.51386991E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
108.750000	-1.33983406E-06	+1.35414648E-06	-1.21313435E+01	-3.80371641E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
110.000000	+1.34564831E-06	+1.35406453E-06	-1.78999569E+01	+1.55415432E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
111.250000	-1.35026260E-06	+1.35420545E-06	-1.21274581E+01	-7.33460099E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
112.500000	+1.35271925E-06	+1.35406440E-06	-1.97336072E+01	+5.46957028E-04	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
113.750000	-1.35402375E-06	+1.35414490E-06	-1.21260907E+01	-3.41392484E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
115.000000	+1.35358621E-06	+1.35415915E-06	-2.05870884E+01	-4.13189498E-04	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
116.250000	-1.35131174E-06	+1.35406089E-06	-1.21271237E+01	+9.59219463E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
117.500000	+1.34788642E-06	+1.35418975E-06	-1.81890397E+01	-1.30485541E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
118.750000	-1.34245996E-06	+1.35410174E-06	-1.21303859E+01	+4.31856516E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
120.000000	+1.33554097E-06	+1.35409562E-06	-1.71093985E+01	-2.23519811E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
121.250000	-1.32733312E-06	+1.35420223E-06	-1.21359739E+01	+2.76704467E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
122.500000	+1.31698247E-06	+1.35404037E-06	-1.64176373E+01	-3.25277128E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
123.750000	-1.30563406E-06	+1.35418366E-06	-1.21441058E+01	+6.84090317E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
31.250000	+8.82414777E-07	+1.35414273E-06	-1.38737162E+01	+3.96860632E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
31.875000	-1.04199681E-06	+1.35406746E-06	-1.22485359E+01	+1.23197073E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
32.500000	-8.46266832E-07	+1.35407030E-06	-1.23337528E+01	-1.70966191E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
33.125000	+1.07140937E-06	+1.35414305E-06	-1.43856133E+01	-1.11697754E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
33.750000	+8.09543274E-07	+1.35419358E-06	-1.37299747E+01	+1.72855883E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
34.375000	-1.09917483E-06	+1.35416097E-06	-1.22249147E+01	+1.08939482E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
35.000000	-7.71681124E-07	+1.35408484E-06	-1.23682312E+01	-1.89927127E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
35.625000	+1.12565452E-06	+1.35405826E-06	-1.45990038E+01	-9.83955700E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
36.250000	+7.32737918E-07	+1.35411794E-06	-1.35981758E+01	+1.91605410E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
36.875000	-1.15115349E-06	+1.35419334E-06	-1.22039362E+01	+9.53960056E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
37.500000	-6.93351252E-07	+1.35418581E-06	-1.24057257E+01	-2.10950254E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
38.125000	+1.17475407E-06	+1.35409781E-06	-1.48408144E+01	-8.57089399E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
38.750000	+6.52675781E-07	+1.35404270E-06	-1.34770875E+01	+2.12409795E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
39.375000	-1.19737572E-06	+1.35409883E-06	-1.21856919E+01	+8.24450126E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
40.000000	-6.11485305E-07	+1.35419529E-06	-1.24465248E+01	-2.34726785E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
40.625000	+1.21851503E-06	+1.35420082E-06	-1.51197767E+01	-7.34902172E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
41.250000	+5.69668972E-07	+1.35410585E-06	-1.33651525E+01	+2.35984723E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
41.875000	-1.23787219E-06	+1.35403937E-06	-1.21699677E+01	+6.99603295E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
42.500000	-5.26742919E-07	+1.35409043E-06	-1.24906484E+01	-2.62133677E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
43.125000	+1.25633260E-06	+1.35418693E-06	-1.54466387E+01	-6.16382222E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
43.750000	+4.83765496E-07	+1.35419994E-06	-1.32611262E+01	+2.63206199E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
44.375000	-1.27277577E-06	+1.35411830E-06	-1.21565612E+01	+5.78490587E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
45.000000	-4.39772296E-07	+1.35405306E-06	-1.25380130E+01	-2.94545226E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
45.625000	+1.28794619E-06	+1.35408410E-06	-1.58383765E+01	-5.01134452E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
46.250000	+3.95359999E-07	+1.35416491E-06	-1.31644310E+01	+2.95424325E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
46.875000	-1.30172577E-06	+1.35419372E-06	-1.21455725E+01	+4.60452590E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
47.500000	-3.50746189E-07	+1.35413953E-06	-1.25888653E+01	-3.34641924E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
48.125000	+1.31356220E-06	+1.35407112E-06	-1.63285965E+01	-3.88663062E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
48.750000	+3.05247974E-07	+1.35407168E-06	-1.30746941E+01	+3.35316225E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
49.375000	-1.32425878E-06	+1.35414144E-06	-1.21371437E+01	+3.44821321E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
50.000000	-2.59773657E-07	+1.35419461E-06	-1.26436675E+01	-3.87992272E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
50.625000	+1.33319124E-06	+1.35416079E-06	-1.69870471E+01	-2.78030472E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
51.250000	+2.13931321E-07	+1.35407902E-06	-1.29912056E+01	+3.88470031E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
51.875000	-1.34038608E-06	+1.35405738E-06	-1.21311717E+01	+2.30900063E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
52.500000	-1.67501083E-07	+1.35413008E-06	-1.27025805E+01	-4.67996170E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
53.125000	+1.34644116E-06	+1.35420125E-06	-1.79811238E+01	-1.68447532E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
53.750000	+1.21450372E-07	+1.35417083E-06	-1.29131399E+01	+4.68292326E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
54.375000	-1.35035869E-06	+1.35407795E-06	-1.21274698E+01	+1.18073818E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
55.000000	-7.47211183E-08	+1.35405148E-06	-1.27655476E+01	-6.26334286E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
55.625000	+1.35305242E-06	+1.35412866E-06	-1.99566483E+01	-5.96731777E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
56.250000	+2.81258386E-08	+1.35420194E-06	-1.28401391E+01	+6.26447687E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
56.875000	-1.35410149E-06	+1.35417142E-06	-1.21260522E+01	+5.82701047E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
57.500000	+1.83119386E-08	+1.35408212E-06	-1.28328553E+01	-6.48000595E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
58.125000	+1.35323312E-06	+1.35405518E-06	-2.02260597E+01	+4.85451480E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
58.750000	-6.52145275E-08	+1.35412193E-06	-1.27721739E+01	+6.47917189E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
59.375000	-1.35125965E-06	+1.35419116E-06	-1.21270948E+01	-1.06354767E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
60.000000	+1.11526245E-07	+1.35417603E-06	-1.29051174E+01	-4.78325564E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
60.625000	+1.34725207E-06	+1.35410005E-06	-1.81061644E+01	+1.56967574E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
61.250000	-1.57975125E-07	+1.35405845E-06	-1.27089079E+01	+4.78042199E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
61.875000	-1.34178374E-06	+1.35410112E-06	-1.21306369E+01	-2.92995479E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
15.625000	+5.64978999E-07	+1.35407572E-06	-1.33592298E+01	-1.17648942E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
15.937500	+1.27350600E-06	+1.35404692E-06	-1.56413532E+01	-2.84069598E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
16.250000	+1.22036705E-06	+1.35404772E-06	-1.51346647E+01	+3.89127478E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
16.562500	+4.37347513E-07	+1.35407677E-06	-1.32093065E+01	+4.29755097E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
16.875000	-6.07296112E-07	+1.35412251E-06	-1.24486954E+01	+1.69418420E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
17.187500	-1.28885158E-06	+1.35416796E-06	-1.21504414E+01	+4.22340060E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
17.500000	-1.19972572E-06	+1.35419709E-06	-1.21847328E+01	-6.62072445E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
17.812500	-3.93195613E-07	+1.35420051E-06	-1.25642366E+01	-2.05781793E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
18.125000	+6.48436341E-07	+1.35417825E-06	-1.34708690E+01	-5.62722939E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
18.437500	+1.30226279E-06	+1.35413918E-06	-1.60812550E+01	-2.21473207E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
18.750000	+1.17729326E-06	+1.35409731E-06	-1.48550766E+01	+4.74345460E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
19.062500	+3.48282668E-07	+1.35406683E-06	-1.31165959E+01	+3.91544322E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
19.375000	-6.88982360E-07	+1.35405743E-06	-1.24079246E+01	+1.56105357E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
19.687500	-1.31418699E-06	+1.35407144E-06	-1.21409374E+01	+3.27787228E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
20.000000	-1.15344553E-06	+1.35410354E-06	-1.22030576E+01	-7.62248907E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
20.312500	-3.02876585E-07	+1.35414277E-06	-1.26173430E+01	-2.22214398E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
20.625000	+7.28882654E-07	+1.35417613E-06	-1.35918976E+01	-6.45326883E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
20.937500	+1.32483709E-06	+1.35419267E-06	-1.66506360E+01	-1.63119117E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
21.250000	+1.12859522E-06	+1.35418690E-06	-1.46113920E+01	+5.79286187E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
21.562500	+2.57503953E-07	+1.35416052E-06	-1.30300973E+01	+3.58594438E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
21.875000	-7.67511946E-07	+1.35412212E-06	-1.23701768E+01	+1.43418574E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
22.187500	-1.33347125E-06	+1.35408455E-06	-1.21337312E+01	+2.34145922E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
22.500000	-1.10192382E-06	+1.35406088E-06	-1.22238356E+01	-8.64768652E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
22.812500	-2.11356325E-07	+1.35405990E-06	-1.26742116E+01	-2.39871073E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
23.125000	+8.05636794E-07	+1.35408281E-06	-1.37230298E+01	-7.63437733E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
23.437500	+1.34086664E-06	+1.35412226E-06	-1.74456975E+01	-1.07617889E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
23.750000	+1.07425198E-06	+1.35416448E-06	-1.43956416E+01	+7.19428183E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
24.062500	+1.65218422E-07	+1.35419397E-06	-1.29492713E+01	+3.29647805E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
24.375000	-8.42642038E-07	+1.35419925E-06	-1.23353428E+01	+1.31273587E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
24.687500	-1.34663323E-06	+1.35417743E-06	-1.21288114E+01	+1.41186200E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
25.000000	-1.04536786E-06	+1.35413585E-06	-1.22471015E+01	-9.69891170E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
25.312500	-1.19011692E-07	+1.35408973E-06	-1.27349934E+01	-2.58946649E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
25.625000	+8.78445461E-07	+1.35405663E-06	-1.38655180E+01	-9.64024751E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
25.937500	+1.35048885E-06	+1.35404960E-06	-1.87601481E+01	-5.40572571E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
26.250000	+1.01482005E-06	+1.35407191E-06	-1.42033759E+01	+9.41784926E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
26.562500	+7.21799080E-08	+1.35411546E-06	-1.28739923E+01	+3.03976912E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
26.875000	-9.13711186E-07	+1.35416369E-06	-1.23035202E+01	+1.19623289E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
27.187500	-1.35327750E-06	+1.35419799E-06	-1.21263467E+01	+4.86286568E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
27.500000	-9.83655317E-07	+1.35420502E-06	-1.22731273E+01	-1.07822611E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
27.812500	-2.58756802E-08	+1.35418204E-06	-1.28002381E+01	-2.79777578E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
28.125000	+9.47313612E-07	+1.35413797E-06	-1.40217371E+01	-1.46603102E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
28.437500	+1.35394513E-06	+1.35408987E-06	-2.19629319E+01	-1.43025223E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
28.750000	+9.50852222E-07	+1.35405615E-06	-1.40306762E+01	+1.46543781E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
29.062500	-2.09011089E-08	+1.35404944E-06	-1.28039456E+01	+2.80959966E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
29.375000	-9.80169675E-07	+1.35407177E-06	-1.22746764E+01	+1.08410378E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
29.687500	-1.35326928E-06	+1.35411411E-06	-1.21263807E+01	-4.37883752E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
30.000000	-9.17064644E-07	+1.35416015E-06	-1.23020441E+01	-1.19036588E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
30.312500	+6.75916094E-08	+1.35419273E-06	-1.28703594E+01	-3.02766588E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
30.625000	+1.01186754E-06	+1.35420034E-06	-1.41943353E+01	-9.64979739E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
30.937500	+1.35108960E-06	+1.35418103E-06	-1.89014828E+01	-2.04759465E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
7.812500	-7.30814704E-07	+1.35418777E-06	-1.23875933E+01	-1.30573550E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
7.968750	-2.33219805E-07	+1.35419485E-06	-1.26602567E+01	-2.18435541E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
8.125000	+3.00652858E-07	+1.35419608E-06	-1.30702044E+01	-3.29761521E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
8.281250	+7.87759134E-07	+1.35419124E-06	-1.36907614E+01	-5.28764455E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
8.437500	+1.15233054E-06	+1.35418063E-06	-1.47225933E+01	-1.13142112E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
8.593750	+1.33766003E-06	+1.35416508E-06	-1.72264524E+01	-5.24240637E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
8.750000	+1.31492243E-06	+1.35414582E-06	-1.63608453E+01	+8.90106837E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
8.906250	+1.08765758E-06	+1.35412449E-06	-1.44448686E+01	+9.04744398E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
9.062500	+6.91219207E-07	+1.35410293E-06	-1.35335191E+01	+4.72568524E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
9.218750	+1.87275471E-07	+1.35408305E-06	-1.29680919E+01	+3.01342647E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
9.375000	-3.45783435E-07	+1.35406668E-06	-1.25918233E+01	+1.99884066E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
9.531250	-8.25038524E-07	+1.35405540E-06	-1.23434542E+01	+1.27256095E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
9.687500	-1.17593972E-06	+1.35405035E-06	-1.21941480E+01	+6.83470732E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
9.843750	-1.34390200E-06	+1.35405215E-06	-1.21298696E+01	+1.56571259E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
10.000000	-1.30279633E-06	+1.35406081E-06	-1.21452195E+01	-3.57073847E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
10.156250	-1.05901455E-06	+1.35407569E-06	-1.22414552E+01	-9.01483628E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
10.312500	-6.50475804E-07	+1.35409557E-06	-1.24269331E+01	-1.53242911E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
10.468750	-1.40728617E-07	+1.35411872E-06	-1.27203393E+01	-2.34532809E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
10.625000	+3.90933962E-07	+1.35414305E-06	-1.31598481E+01	-3.55383792E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
10.781250	+8.61808831E-07	+1.35416630E-06	-1.38309136E+01	-5.83481405E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
10.937500	+1.19864810E-06	+1.35418626E-06	-1.49832275E+01	-1.45943550E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
11.093750	+1.34905368E-06	+1.35420097E-06	-1.83916496E+01	-2.81273850E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
11.250000	+1.28962857E-06	+1.35420893E-06	-1.58622083E+01	+1.32611280E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
11.406250	+1.02961641E-06	+1.35420925E-06	-1.42475471E+01	+7.82439233E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
11.562500	+6.09463426E-07	+1.35420177E-06	-1.34170857E+01	+4.33928374E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
11.718750	+9.45262485E-08	+1.35418706E-06	-1.28915209E+01	+2.80488107E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
11.875000	-4.35095140E-07	+1.35416642E-06	-1.25405604E+01	+1.85792922E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
12.031250	-8.97017665E-07	+1.35414173E-06	-1.23109180E+01	+1.16309110E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
12.187500	-1.21939015E-06	+1.35411532E-06	-1.21770944E+01	+5.89072113E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
12.343750	-1.35206963E-06	+1.35408970E-06	-1.21268330E+01	+6.76473077E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
12.500000	-1.27442058E-06	+1.35406735E-06	-1.21559546E+01	-4.48064169E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
12.656250	-9.98524256E-07	+1.35405047E-06	-1.22668530E+01	-1.00283529E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
12.812500	-5.67299017E-07	+1.35404072E-06	-1.24693407E+01	-1.65666557E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
12.968750	-4.78243088E-08	+1.35403911E-06	-1.27845610E+01	-2.51714679E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
13.125000	+4.79093318E-07	+1.35404584E-06	-1.32559490E+01	-3.83744037E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
13.281250	+9.31489298E-07	+1.35406032E-06	-1.39837611E+01	-6.49103447E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
13.437500	+1.23899036E-06	+1.35408116E-06	-1.52843973E+01	-2.27515035E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
13.593750	+1.35376112E-06	+1.35410637E-06	-2.10936060E+01	-5.74124048E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
13.750000	+1.25794524E-06	+1.35413353E-06	-1.54638111E+01	+2.24760367E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
13.906250	+9.66443597E-07	+1.35416000E-06	-1.40698445E+01	+6.89478191E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
14.062500	+5.24597103E-07	+1.35418323E-06	-1.33091917E+01	+3.99953537E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
14.218750	+1.13426887E-09	+1.35420100E-06	-1.28199897E+01	+2.61235167E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
14.375000	-5.22519612E-07	+1.35421162E-06	-1.24928318E+01	+1.72420911E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
14.531250	-9.64908732E-07	+1.35421409E-06	-1.22811744E+01	+1.05716799E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
14.687500	-1.25721808E-06	+1.35420823E-06	-1.21624668E+01	+4.96272896E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
14.843750	-1.35397849E-06	+1.35419468E-06	-1.21260891E+01	-2.10373354E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
15.000000	-1.24013988E-06	+1.35417479E-06	-1.21690410E+01	-5.40119302E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
15.156250	-9.33412373E-07	+1.35415053E-06	-1.22948764E+01	-1.10698172E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
15.312500	-4.81510968E-07	+1.35412427E-06	-1.25149728E+01	-1.78672797E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
15.468750	+4.52673183E-08	+1.35409852E-06	-1.28532289E+01	-2.54294976E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.906250	+1.18796401E-06	+1.35412065E-06	-1.49171877E+01	+9.41071581E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.984375	+1.03653416E-06	+1.35413159E-06	-1.42693340E+01	+7.17433764E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
4.062500	+8.44391907E-07	+1.35414234E-06	-1.37961974E+01	+5.37075188E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
4.140625	+6.19083450E-07	+1.35415264E-06	-1.34301540E+01	+4.21389145E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
4.218750	+3.69457570E-07	+1.35416226E-06	-1.31377769E+01	+3.39210318E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
4.296875	+1.05318074E-07	+1.35417100E-06	-1.29001379E+01	+2.76633863E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
4.375000	-1.62961253E-07	+1.35417866E-06	-1.27055365E+01	+2.26459092E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
4.453125	-4.24844090E-07	+1.35418508E-06	-1.25462956E+01	+1.84553711E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
4.531250	-6.70045385E-07	+1.35419012E-06	-1.24171713E+01	+1.48354529E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
4.609375	-8.88935293E-07	+1.35419368E-06	-1.23144916E+01	+1.16166667E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
4.687500	-1.07291737E-06	+1.35419570E-06	-1.22356609E+01	+8.68033938E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
4.765625	-1.21476619E-06	+1.35419615E-06	-1.21788613E+01	+5.93860016E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
4.843750	-1.30891106E-06	+1.35419503E-06	-1.21428702E+01	+3.32243244E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
4.921875	-1.35165483E-06	+1.35419238E-06	-1.21269483E+01	+7.73970334E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
5.000000	-1.34131904E-06	+1.35418827E-06	-1.21307769E+01	-1.75896897E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
5.078125	-1.27830984E-06	+1.35418281E-06	-1.21544322E+01	-4.32729785E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
5.156250	-1.16510199E-06	+1.35417613E-06	-1.21983910E+01	-6.98484324E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
5.234375	-1.00614169E-06	+1.35416838E-06	-1.22635704E+01	-9.79305829E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
5.312500	-8.07671933E-07	+1.35415975E-06	-1.23514075E+01	-1.28271856E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
5.390625	-5.77487326E-07	+1.35415043E-06	-1.24639952E+01	-1.61852997E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
5.468750	-3.24627980E-07	+1.35414063E-06	-1.26043028E+01	-2.00027772E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
5.546875	-5.90244813E-08	+1.35413057E-06	-1.27765385E+01	-2.44772160E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
5.625000	+2.08892104E-07	+1.35412046E-06	-1.29867593E+01	-2.99145993E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
5.703125	+4.68599874E-07	+1.35411053E-06	-1.32439542E+01	-3.68222388E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
5.781250	+7.09899306E-07	+1.35410099E-06	-1.35621068E+01	-4.61165489E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
5.859375	+9.23313812E-07	+1.35409205E-06	-1.39645252E+01	-5.96586880E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
5.937500	+1.10046191E-06	+1.35408388E-06	-1.44942738E+01	-8.19639024E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
6.015625	+1.23438639E-06	+1.35407667E-06	-1.52452112E+01	-1.28151156E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
6.093750	+1.31982754E-06	+1.35407057E-06	-1.64966356E+01	-3.35201847E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
6.171875	+1.35342973E-06	+1.35406569E-06	-2.04827401E+01	-3.38143715E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
6.250000	+1.33387324E-06	+1.35406215E-06	-1.70249852E+01	+3.18455365E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
6.328125	+1.26192604E-06	+1.35406000E-06	-1.55068750E+01	+1.50987838E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
6.406250	+1.14041373E-06	+1.35405931E-06	-1.46658002E+01	+9.06752027E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
6.484375	+9.74108531E-07	+1.35406006E-06	-1.40900750E+01	+6.44142801E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
6.562500	+7.69541914E-07	+1.35406226E-06	-1.36593271E+01	+4.91794111E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
6.640625	+5.34748084E-07	+1.35406585E-06	-1.33216467E+01	+3.90014785E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
6.718750	+2.78948458E-07	+1.35407075E-06	-1.30499290E+01	+3.15750636E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
6.796875	+1.21895145E-08	+1.35407686E-06	-1.28282863E+01	+2.58088238E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
6.875000	-2.55051783E-07	+1.35408405E-06	-1.26466661E+01	+2.11148261E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
6.953125	-5.12279467E-07	+1.35409217E-06	-1.24983671E+01	+1.71456937E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
7.031250	-7.49390796E-07	+1.35410105E-06	-1.23787646E+01	+1.36808649E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
7.109375	-9.57073056E-07	+1.35411051E-06	-1.22846036E+01	+1.05715010E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
7.187500	-1.12716933E-06	+1.35412034E-06	-1.22135849E+01	+7.71135572E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
7.265625	-1.25299886E-06	+1.35413034E-06	-1.21641137E+01	+5.02017658E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
7.343750	-1.32961948E-06	+1.35414029E-06	-1.21351447E+01	+2.43353963E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
7.421875	-1.35402168E-06	+1.35414999E-06	-1.21260896E+01	-1.03907024E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
7.500000	-1.32524686E-06	+1.35415923E-06	-1.21367682E+01	-2.64343670E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
7.578125	-1.24442495E-06	+1.35416781E-06	-1.21673933E+01	-5.23649353E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
7.656250	-1.11473001E-06	+1.35417553E-06	-1.22185884E+01	-7.93897238E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
7.734375	-9.41255605E-07	+1.35418224E-06	-1.22914398E+01	-1.07109721E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
1.953125	-3.35130214E-07	+1.35418193E-06	-1.25980419E+01	+1.96854416E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
1.992188	-4.63473587E-07	+1.35417751E-06	-1.25248183E+01	+1.78050551E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.031250	-5.87254524E-07	+1.35417278E-06	-1.24589400E+01	+1.59847109E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.070312	-7.05254734E-07	+1.35416779E-06	-1.23999378E+01	+1.42749166E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.109375	-8.16312824E-07	+1.35416255E-06	-1.23474172E+01	+1.26581419E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.148438	-9.19335726E-07	+1.35415712E-06	-1.23010460E+01	+1.11195965E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.187500	-1.01330946E-06	+1.35415151E-06	-1.22605453E+01	+9.64663354E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.226562	-1.09730910E-06	+1.35414577E-06	-1.22256817E+01	+8.22829016E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.265625	-1.17050789E-06	+1.35413993E-06	-1.21962618E+01	+6.85492765E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.304688	-1.23218540E-06	+1.35413402E-06	-1.21721276E+01	+5.51794409E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.343750	-1.28173457E-06	+1.35412809E-06	-1.21531529E+01	+4.20954081E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.382812	-1.31866773E-06	+1.35412216E-06	-1.21392405E+01	+2.92252801E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.421875	-1.34262137E-06	+1.35411628E-06	-1.21303206E+01	+1.65015891E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.460938	-1.35335973E-06	+1.35411048E-06	-1.21263487E+01	+3.85983698E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.500000	-1.35077714E-06	+1.35410479E-06	-1.21273051E+01	-8.76283457E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.539062	-1.33489902E-06	+1.35409925E-06	-1.21331946E+01	-2.14289040E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.578125	-1.30588166E-06	+1.35409389E-06	-1.21440464E+01	-3.42017134E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.617188	-1.26401068E-06	+1.35408875E-06	-1.21599147E+01	-4.71467493E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.656250	-1.20969821E-06	+1.35408384E-06	-1.21808798E+01	-6.03330150E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.695312	-1.14347884E-06	+1.35407921E-06	-1.22070499E+01	-7.38345596E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.734375	-1.06600436E-06	+1.35407488E-06	-1.22385631E+01	-8.77322352E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.773438	-9.78037335E-07	+1.35407087E-06	-1.22755907E+01	-1.02115779E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.812500	-8.80443612E-07	+1.35406721E-06	-1.23183410E+01	-1.17086335E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.851562	-7.74183794E-07	+1.35406391E-06	-1.23670644E+01	-1.32759587E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.890625	-6.60303787E-07	+1.35406100E-06	-1.24220595E+01	-1.49269700E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.929688	-5.39924501E-07	+1.35405849E-06	-1.24836814E+01	-1.66774400E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
2.968750	-4.14230822E-07	+1.35405640E-06	-1.25523520E+01	-1.85461595E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.007812	-2.84459949E-07	+1.35405472E-06	-1.26285732E+01	-2.05558176E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.046875	-1.51889212E-07	+1.35405349E-06	-1.27129443E+01	-2.27341895E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.085938	-1.78235088E-08	+1.35405269E-06	-1.28061841E+01	-2.51157706E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.125000	+1.16417549E-07	+1.35405233E-06	-1.29091613E+01	-2.77440662E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.164062	+2.49512618E-07	+1.35405241E-06	-1.30229346E+01	-3.06748719E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.203125	+3.80151632E-07	+1.35405293E-06	-1.31488087E+01	-3.39810852E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.242188	+5.07048698E-07	+1.35405389E-06	-1.32884118E+01	-3.77599578E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.281250	+6.28954750E-07	+1.35405527E-06	-1.34438084E+01	-4.21443744E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.320312	+7.44669846E-07	+1.35405707E-06	-1.36176648E+01	-4.73210413E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.359375	+8.53054981E-07	+1.35405927E-06	-1.38135040E+01	-5.35611112E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.398438	+9.53043296E-07	+1.35406186E-06	-1.40361109E+01	-6.12744956E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.437500	+1.04365058E-06	+1.35406482E-06	-1.42922110E+01	-7.11125563E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.476562	+1.12398496E-06	+1.35406813E-06	-1.45916778E+01	-8.41787088E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.515625	+1.19325567E-06	+1.35407178E-06	-1.49498572E+01	-1.02509211E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.554688	+1.25078086E-06	+1.35407573E-06	-1.53925310E+01	-1.30347819E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.593750	+1.29599428E-06	+1.35407996E-06	-1.59681995E+01	-1.78391573E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.632812	+1.32845087E-06	+1.35408445E-06	-1.67862152E+01	-2.85190366E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.671875	+1.34783112E-06	+1.35408918E-06	-1.81962492E+01	-6.58187196E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.710938	+1.35394426E-06	+1.35409410E-06	-2.19283026E+01	+2.09187334E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.750000	+1.34673008E-06	+1.35409919E-06	-1.80328216E+01	+6.68778498E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.789062	+1.32625957E-06	+1.35410442E-06	-1.67034706E+01	+2.71323479E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.828125	+1.29273421E-06	+1.35410977E-06	-1.59131069E+01	+1.73064054E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06
3.867188	+1.24648394E-06	+1.35411519E-06	-1.53514077E+01	+1.14525959E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247986E-12	+8.22838450E-12	-1.82210245E-06	-4.51587367E-06


==> anc/otoc_to_plot_bosonic_M800_L1.1225_n300_beta3.5000.dat <==
300.000000	+5.53105908E-03	+5.43002683E-02	-2.32750894E+00	-2.65326211E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
306.000000	+1.93919421E-03	+6.25271331E-02	-2.11051225E+00	+7.49854917E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
312.000000	-4.50903674E-02	+7.48416496E-02	-1.42768304E+00	-1.29390873E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
318.000000	+6.06095156E-02	+7.34346308E-02	-3.66320272E+00	+1.52155264E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
324.000000	-4.92896000E-02	+7.28523251E-02	-1.40942441E+00	-3.39429633E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
330.000000	+6.69367381E-02	+7.54710080E-02	-4.07051828E+00	-1.99312304E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
336.000000	-3.15715423E-02	+6.45880205E-02	-1.64859917E+00	+1.47156516E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
342.000000	+6.80466068E-03	+5.67020162E-02	-2.30464009E+00	-4.79887879E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
348.000000	+5.88059155E-03	+5.99432367E-02	-2.22446463E+00	+8.13157892E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
354.000000	-5.59266830E-02	+7.64640272E-02	-1.32885062E+00	-8.04227364E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
360.000000	+4.94071052E-02	+7.00025645E-02	-3.18953747E+00	-1.80347109E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
366.000000	-5.69395513E-02	+7.26167859E-02	-1.35049228E+00	-4.93450967E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
372.000000	+6.99745977E-02	+8.13668041E-02	-3.78167863E+00	-3.32361402E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
378.000000	-2.60808913E-02	+6.08646657E-02	-1.74932596E+00	+1.07254646E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
384.000000	+1.45571192E-02	+5.58209038E-02	-2.49462287E+00	-3.90154110E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
390.000000	+1.16833884E-02	+6.61232813E-02	-2.21751089E+00	+8.92288341E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
396.000000	-5.08438971E-02	+6.95454728E-02	-1.42387686E+00	-8.29517927E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
402.000000	+4.76698486E-02	+6.77890710E-02	-3.21293240E+00	+1.87135858E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
408.000000	-7.06598098E-02	+8.00406669E-02	-1.19931383E+00	-2.84957657E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
414.000000	+6.20626601E-02	+7.63550398E-02	-3.55488159E+00	-4.67121764E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
420.000000	-2.37581717E-02	+6.22763088E-02	-1.75985995E+00	+9.09389260E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
426.000000	+1.66688520E-02	+5.92322048E-02	-2.46361448E+00	-5.84726571E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
432.000000	+2.04784802E-02	+6.31305698E-02	-2.46153183E+00	+8.12970827E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
438.000000	-4.32319952E-02	+6.96743432E-02	-1.48804949E+00	-6.64024695E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
444.000000	+4.62707077E-02	+6.54963828E-02	-3.25836147E+00	+2.56830662E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
450.000000	-7.22690185E-02	+8.13929848E-02	-1.17985269E+00	+1.83393857E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
456.000000	+5.45696396E-02	+7.85280460E-02	-3.03828884E+00	-4.85436336E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
462.000000	-2.68011635E-02	+5.90170963E-02	-1.76237630E+00	+5.42542169E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
468.000000	+1.66874870E-02	+6.26290337E-02	-2.38723824E+00	-6.50004346E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
474.000000	+2.65740369E-02	+6.59134379E-02	-2.54238151E+00	+6.58454469E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
480.000000	-4.01324202E-02	+6.11097352E-02	-1.59709287E+00	-5.06684058E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
486.000000	+4.76396588E-02	+6.90571025E-02	-3.15040238E+00	+3.84879102E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
492.000000	-7.61107797E-02	+8.45620444E-02	-1.13523795E+00	+1.99181508E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
498.000000	+4.43166029E-02	+7.15167812E-02	-2.91138457E+00	-4.70330196E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
504.000000	-2.63269385E-02	+6.50482438E-02	-1.69963419E+00	+4.73421303E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
510.000000	+1.64535053E-02	+6.44596536E-02	-2.34327901E+00	-9.01200889E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
516.000000	+3.08349995E-02	+6.18209176E-02	-2.78107525E+00	+5.40708176E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
522.000000	-2.98158599E-02	+6.20361693E-02	-1.69442920E+00	-6.35918409E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
528.000000	+5.36253790E-02	+6.80715697E-02	-3.54417734E+00	+4.42406180E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
534.000000	-7.19188419E-02	+8.42700812E-02	-1.16354178E+00	+7.85377182E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
540.000000	+3.51164418E-02	+7.21892354E-02	-2.60172472E+00	-3.82392141E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
546.000000	-3.42248321E-02	+6.44861048E-02	-1.62241235E+00	+4.24454530E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
552.000000	+6.79232965E-03	+6.84889288E-02	-2.09237929E+00	-9.32265203E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
558.000000	+2.86034584E-02	+6.08521511E-02	-2.74113059E+00	+2.63280511E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
564.000000	-2.85498441E-02	+5.60697140E-02	-1.77644268E+00	-5.85006702E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
570.000000	+5.85379841E-02	+7.45200860E-02	-3.44313863E+00	+3.82178326E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
576.000000	-5.25292042E-02	+8.13287793E-02	-1.31782869E+00	+6.58562518E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
582.000000	+3.22595733E-02	+6.74841657E-02	-2.65286361E+00	-1.56174851E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
588.000000	-3.75005559E-02	+7.34816179E-02	-1.50523851E+00	+5.62799451E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
594.000000	-3.08184515E-03	+6.61252804E-02	-1.97750427E+00	-2.13701866E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
150.000000	+3.81583313E-02	+8.24087273E-02	-2.42474378E+00	+5.68121931E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
153.000000	-5.27662521E-02	+8.16066304E-02	-1.31398946E+00	+1.72380950E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
156.000000	-5.01970809E-02	+7.42835366E-02	-1.39045808E+00	-1.77492448E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
159.000000	+1.96406197E-02	+6.59647943E-02	-2.37894414E+00	-2.26971890E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
162.000000	+2.95191442E-02	+6.14099797E-02	-2.75228942E+00	+8.63542630E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
165.000000	-1.65889528E-02	+6.11836743E-02	-1.86081857E+00	+1.99184334E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
168.000000	-4.23980450E-02	+6.29663405E-02	-1.55718342E+00	+2.33511733E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
171.000000	-2.43893002E-02	+6.50800913E-02	-1.72071153E+00	-1.19336663E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
174.000000	+1.41201288E-02	+6.56110087E-02	-2.27320340E+00	-2.01603118E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
177.000000	+3.63058026E-02	+6.29955064E-02	-2.93033023E+00	-1.73472019E-04	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
180.000000	+7.92299503E-03	+5.93603094E-02	-2.27424423E+00	+2.21072136E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
183.000000	-3.95601443E-02	+6.09954433E-02	-1.60389741E+00	+8.30889906E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
186.000000	-1.36602306E-02	+7.10213247E-02	-1.77571029E+00	-3.15063350E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
189.000000	+6.76128696E-02	+8.27982110E-02	-3.49427751E+00	-1.86433779E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
192.000000	+5.85118498E-02	+8.61803653E-02	-2.89431296E+00	+3.34045280E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
195.000000	-3.42175500E-02	+7.84681205E-02	-1.49000583E+00	+2.37017853E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
198.000000	-4.72253295E-02	+6.74841034E-02	-1.47220584E+00	-1.61771909E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
201.000000	+2.06160197E-02	+6.33062806E-02	-2.46063729E+00	-2.19597921E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
204.000000	+3.57856395E-02	+6.65025931E-02	-2.78979336E+00	+1.12206865E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
207.000000	-1.43028603E-02	+6.93948819E-02	-1.78739610E+00	+2.17019015E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
210.000000	-4.59379788E-02	+6.70101671E-02	-1.48767927E+00	+1.47520636E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
213.000000	-2.95201343E-02	+6.19236481E-02	-1.69888372E+00	-1.31281552E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
216.000000	+7.34932369E-03	+5.87288368E-02	-2.27536858E+00	-1.82736391E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
219.000000	+2.78985931E-02	+5.84468014E-02	-2.79530206E+00	+1.73139467E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
222.000000	+3.84974318E-03	+6.08538432E-02	-2.17148490E+00	+2.09877323E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
225.000000	-4.15627496E-02	+6.60533190E-02	-1.53603813E+00	+8.97465090E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
228.000000	-2.41712323E-02	+7.34995295E-02	-1.63300585E+00	-2.49459614E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
231.000000	+5.58537112E-02	+7.99440840E-02	-3.03279581E+00	-2.68658822E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
234.000000	+6.12438841E-02	+8.07289695E-02	-3.24495878E+00	+2.38191035E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
237.000000	-2.46543443E-02	+7.59261653E-02	-1.60364960E+00	+2.96063182E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
240.000000	-4.47270842E-02	+7.03990575E-02	-1.46857969E+00	-1.42806275E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
243.000000	+2.56072986E-02	+6.83039649E-02	-2.46048725E+00	-2.97202415E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
246.000000	+4.93213925E-02	+6.86737437E-02	-3.25179417E+00	+8.67085752E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
249.000000	-3.61793917E-03	+6.82170948E-02	-1.94023580E+00	+2.89710781E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
252.000000	-4.38320114E-02	+6.62338153E-02	-1.51352949E+00	+4.52266392E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
255.000000	-3.07800127E-02	+6.34493775E-02	-1.66887597E+00	-1.20698134E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
258.000000	+6.62076512E-03	+5.99716098E-02	-2.23771829E+00	-1.93946409E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
261.000000	+2.69769695E-02	+5.64081207E-02	-2.83255442E+00	-1.01534520E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
264.000000	+3.65012159E-03	+5.66769371E-02	-2.24381036E+00	+2.18209360E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
267.000000	-4.44144724E-02	+6.45813806E-02	-1.52329826E+00	+1.25574602E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
270.000000	-3.60592001E-02	+7.65862583E-02	-1.49036275E+00	-1.59259683E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
273.000000	+4.15144321E-02	+8.34339584E-02	-2.47885636E+00	-2.99680555E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
276.000000	+6.09701947E-02	+7.96260867E-02	-3.28844608E+00	+1.23576797E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
279.000000	-1.77526621E-02	+7.02364007E-02	-1.73739558E+00	+3.00000044E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
282.000000	-4.66873995E-02	+6.61742001E-02	-1.48844581E+00	-9.54266444E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
285.000000	+2.10930853E-02	+7.07259224E-02	-2.30995545E+00	-2.64782065E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
288.000000	+5.31764321E-02	+7.62219176E-02	-3.07713820E+00	+5.76730948E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
291.000000	+4.10593592E-03	+7.42598234E-02	-1.96391688E+00	+2.51222211E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
294.000000	-3.83803849E-02	+6.56624994E-02	-1.56980493E+00	+3.30459921E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
297.000000	-2.80814543E-02	+5.74570977E-02	-1.76564092E+00	-1.63603318E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
75.000000	+2.69204691E-02	+6.96467622E-02	-2.45979361E+00	+1.44893664E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
76.500000	-4.82554049E-02	+6.89075163E-02	-1.45104264E+00	-1.03935356E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
78.000000	+2.89913341E-02	+6.02722571E-02	-2.77159968E+00	+3.79165051E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
79.500000	-5.05762642E-02	+8.07014416E-02	-1.33729313E+00	+2.52328061E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
81.000000	-1.13113634E-02	+5.53744745E-02	-2.01461549E+00	-3.07394150E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
82.500000	+3.26617917E-02	+8.48644031E-02	-2.25947558E+00	+8.41040196E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
84.000000	-2.93098402E-02	+5.65146727E-02	-1.76230343E+00	-4.09194658E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
85.500000	+6.27153134E-02	+7.80106586E-02	-3.48705955E+00	-6.47379708E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
87.000000	-8.98810665E-03	+6.16868119E-02	-1.95651735E+00	+5.55487917E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
88.500000	-1.25312000E-02	+6.84334223E-02	-1.82059580E+00	-2.18399517E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
90.000000	+3.10520533E-02	+6.77562905E-02	-2.61171590E+00	+1.09723323E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
91.500000	-4.70212459E-02	+6.55045247E-02	-1.49142583E+00	-1.46414267E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
93.000000	+4.69255227E-02	+7.05822943E-02	-3.05095870E+00	-2.31817925E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
94.500000	+1.35777812E-02	+6.97110403E-02	-2.18687961E+00	+3.32064074E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
96.000000	+3.95202713E-03	+6.80134030E-02	-2.05476648E+00	-3.20971723E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
97.500000	+5.19356208E-02	+7.33660818E-02	-3.14979477E+00	+1.78753841E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
99.000000	-4.54258874E-02	+6.40936705E-02	-1.51850495E+00	+2.91248076E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
100.500000	+1.91660163E-02	+7.05105024E-02	-2.27605055E+00	-1.30497611E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
102.000000	-7.82547520E-03	+6.62148820E-02	-1.90999779E+00	+1.73933416E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
103.500000	-2.37144647E-02	+6.28039952E-02	-1.75425030E+00	-5.06511550E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
105.000000	+5.96570642E-02	+7.58581078E-02	-3.42953244E+00	+8.65329325E-04	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
106.500000	-3.04112383E-02	+5.63321142E-02	-1.75165431E+00	+4.54280605E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
108.000000	+2.12434730E-02	+8.45455080E-02	-2.06669062E+00	-1.29247077E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
109.500000	-3.87295117E-03	+5.49900399E-02	-2.13939554E+00	+2.81847816E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
111.000000	-6.38846609E-02	+8.35611794E-02	-1.22114717E+00	-2.03374581E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
112.500000	+2.64206158E-02	+5.83999157E-02	-2.74951928E+00	-6.33307094E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
114.000000	-4.83840637E-02	+7.35485805E-02	-1.41113930E+00	+1.64934812E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
115.500000	+1.31326989E-02	+6.55844254E-02	-2.25471485E+00	-3.64671644E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
117.000000	+2.24319588E-02	+6.32634597E-02	-2.50515423E+00	+2.73094705E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
118.500000	-4.51550336E-02	+7.38513775E-02	-1.43543073E+00	-1.08547451E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
120.000000	+3.04435614E-02	+5.99264932E-02	-2.83079659E+00	+4.49117406E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
121.500000	-5.77749333E-02	+7.83962217E-02	-1.30069551E+00	+3.00657651E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
123.000000	-1.08965181E-02	+6.17630051E-02	-1.92882363E+00	-2.86169298E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
124.500000	+1.91829565E-02	+7.68914691E-02	-2.15920340E+00	+9.49610786E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
126.000000	-3.35234073E-02	+6.30851865E-02	-1.64394040E+00	-4.98044189E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
127.500000	+5.94467807E-02	+7.23990645E-02	-3.65333597E+00	-6.68457108E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
129.000000	-1.63473400E-02	+6.27066130E-02	-1.84447753E+00	+6.08658034E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
130.500000	-9.71198887E-03	+7.07066704E-02	-1.82736187E+00	-2.35119561E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
132.000000	+2.40184917E-02	+6.30657196E-02	-2.54983621E+00	+1.41476732E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
133.500000	-4.99554524E-02	+7.29820882E-02	-1.40293167E+00	-2.51833545E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
135.000000	+4.63878663E-02	+6.47312922E-02	-3.30533685E+00	-2.24998035E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
136.500000	+1.22683507E-02	+7.48631578E-02	-2.07792578E+00	+3.53418240E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
138.000000	+1.25912381E-02	+6.55506587E-02	-2.24508213E+00	-5.49997603E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
139.500000	+6.02264448E-02	+7.22478582E-02	-3.72791859E+00	+2.23925849E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
141.000000	-3.76794030E-02	+6.60000045E-02	-1.57330458E+00	+3.76461002E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
142.500000	+2.91936861E-02	+6.63848989E-02	-2.59853558E+00	-9.71269045E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
144.000000	-8.12398228E-03	+6.93484999E-02	-1.86468529E+00	+2.52694467E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
145.500000	-1.78474852E-02	+6.15253289E-02	-1.84045218E+00	-6.25070109E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
147.000000	+6.44692284E-02	+7.63475198E-02	-3.73989562E+00	+2.34033000E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
148.500000	-2.63664161E-02	+5.87794467E-02	-1.77024228E+00	+2.60280115E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
37.500000	-3.85105950E-02	+7.79495641E-02	-1.45705887E+00	-2.84036574E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
38.250000	+3.43593232E-02	+6.90781427E-02	-2.66732621E+00	-3.87013847E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
39.000000	-7.31488190E-03	+5.78570226E-02	-2.03757964E+00	+7.34762465E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
39.750000	-3.30876372E-02	+7.14372904E-02	-1.56518251E+00	-4.35166083E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
40.500000	+4.79260838E-02	+8.18553971E-02	-2.69032876E+00	-8.08717385E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
41.250000	+3.53081352E-02	+6.63814532E-02	-2.77825859E+00	+6.04085997E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
42.000000	-2.55155620E-02	+5.84501340E-02	-1.78419976E+00	+1.36721543E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
42.750000	+3.70507286E-02	+7.51971451E-02	-2.57317628E+00	-1.16503281E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
43.500000	+6.46151858E-02	+7.92420393E-02	-3.53174898E+00	+5.17986214E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
44.250000	-2.03739081E-02	+6.25904540E-02	-1.79619696E+00	+9.91260030E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
45.000000	-5.10300030E-03	+5.95962211E-02	-2.04485893E+00	-9.21864004E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
45.750000	+5.11589550E-02	+7.19727323E-02	-3.17899296E+00	+2.09663078E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
46.500000	-1.56440403E-02	+7.29658770E-02	-1.73036431E+00	+1.08547173E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
47.250000	-4.09187580E-02	+6.51219151E-02	-1.55078537E+00	-7.90388630E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
48.000000	+3.58802154E-02	+6.29565704E-02	-2.91594726E+00	-4.43869903E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
48.750000	+9.06550054E-03	+6.35555373E-02	-2.21659022E+00	+9.32666590E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
49.500000	-4.12196349E-02	+6.84706413E-02	-1.51694737E+00	-1.45800999E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
50.250000	+3.16777642E-02	+7.54638624E-02	-2.43529172E+00	-1.19314900E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
51.000000	+5.04828572E-02	+6.88018288E-02	-3.30667087E+00	+3.87585413E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
51.750000	-2.23729608E-02	+5.59385416E-02	-1.85391360E+00	+6.30118624E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
52.500000	+2.00159709E-02	+6.71556533E-02	-2.36149294E+00	-1.33564541E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
53.250000	+7.48062671E-02	+8.53678840E-02	-3.85738172E+00	+2.90490119E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
54.000000	+3.79050549E-04	+7.32616805E-02	-1.92575776E+00	+1.26686833E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
54.750000	-1.70446309E-02	+5.35905876E-02	-1.95707923E+00	-9.45710496E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
55.500000	+4.88590053E-02	+6.65010436E-02	-3.34432350E+00	+1.15852948E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
56.250000	+7.51952228E-04	+8.47932475E-02	-1.78329981E+00	+1.29016099E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
57.000000	-4.95709186E-02	+7.26128348E-02	-1.40908201E+00	-4.72846194E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
57.750000	+1.59458047E-02	+5.72944226E-02	-2.49256910E+00	-5.32386569E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
58.500000	+1.01284782E-02	+6.51071999E-02	-2.20766187E+00	+7.88418188E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
59.250000	-6.06704727E-02	+7.42474050E-02	-1.30994182E+00	+2.16364153E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
60.000000	-6.50941832E-03	+6.95482969E-02	-1.88311564E+00	-1.04926314E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
60.750000	+3.72827964E-02	+6.52427026E-02	-2.88383653E+00	+1.48205971E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
61.500000	-3.12733098E-02	+6.37195206E-02	-1.66080668E+00	+6.97628181E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
62.250000	-1.60136565E-02	+6.36022446E-02	-1.83739426E+00	-1.26793240E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
63.000000	+5.62610391E-02	+7.04420361E-02	-3.56270528E+00	-6.55261575E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
63.750000	+1.51574071E-03	+7.36785351E-02	-1.93568350E+00	+1.27916095E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
64.500000	-3.39068753E-02	+6.26994526E-02	-1.64396385E+00	-6.82161814E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
65.250000	+3.46166554E-02	+6.05539500E-02	-2.95892622E+00	-2.48229089E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
66.000000	+9.75976190E-03	+7.63328632E-02	-2.01630749E+00	+1.10711596E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
66.750000	-5.89815179E-02	+7.75227423E-02	-1.29825227E+00	-3.72912967E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
67.500000	-2.38004246E-03	+6.05713995E-02	-2.07224443E+00	-6.93911181E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
68.250000	+1.49670555E-02	+6.31733234E-02	-2.33911905E+00	+5.71053078E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
69.000000	-6.71160599E-02	+8.11403514E-02	-1.21566482E+00	+5.71105160E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
69.750000	-3.85980070E-02	+7.49410387E-02	-1.48246131E+00	-1.09202258E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
70.500000	+2.92574298E-02	+5.80728138E-02	-2.85369869E+00	-1.29254967E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
71.250000	-2.85095677E-02	+6.50187583E-02	-1.67634376E+00	+9.47635983E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
72.000000	-4.08265482E-02	+7.85596245E-02	-1.43224471E+00	-7.63387818E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
72.750000	+4.05922660E-02	+7.03527840E-02	-2.82142548E+00	-6.10855554E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
73.500000	+1.20428506E-02	+5.97976731E-02	-2.34852804E+00	+8.37338668E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
74.250000	-4.05546538E-02	+6.39457168E-02	-1.56541748E+00	+1.25095616E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
18.750000	+3.43810531E-02	+5.97098917E-02	-2.98266449E+00	+2.80541434E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
19.125000	+6.90103864E-04	+6.14021854E-02	-2.10846538E+00	+1.85698087E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
19.500000	-3.67209926E-02	+6.52490700E-02	-1.58992883E+00	+8.32429688E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
19.875000	-4.46873868E-02	+6.86608681E-02	-1.48414312E+00	-2.34937982E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
20.250000	-1.53174897E-02	+7.01790394E-02	-1.76613232E+00	-1.33547629E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
20.625000	+2.84792306E-02	+7.01107585E-02	-2.48575034E+00	-2.03948213E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
21.000000	+5.11151451E-02	+6.96353850E-02	-3.29574392E+00	-2.12131666E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
21.375000	+3.37119486E-02	+6.92199838E-02	-2.64484908E+00	+1.90663286E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
21.750000	-9.34793332E-03	+6.80406158E-02	-1.86576927E+00	+1.47777576E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
22.125000	-4.23504197E-02	+6.52140984E-02	-1.53651726E+00	+3.36818134E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
22.500000	-3.81058896E-02	+6.15230246E-02	-1.61315567E+00	-7.21703028E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
22.875000	-3.01716165E-03	+5.95858611E-02	-2.07779453E+00	-1.52310101E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
23.250000	+3.01393789E-02	+6.19285808E-02	-2.75548143E+00	-6.62994630E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
23.625000	+3.05302171E-02	+6.86055861E-02	-2.57504051E+00	+1.26259473E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
24.000000	-5.37764366E-03	+7.65693579E-02	-1.80853538E+00	+1.65790485E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
24.375000	-5.08281133E-02	+8.11975379E-02	-1.33161187E+00	+8.04666951E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
24.750000	-7.08825648E-02	+7.89581651E-02	-1.20503517E+00	-1.30816127E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
25.125000	-4.96096584E-02	+7.00778364E-02	-1.42972396E+00	-1.10567626E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
25.500000	-5.99598389E-03	+5.93905106E-02	-2.03429237E+00	-1.75840011E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
25.875000	+2.17553524E-02	+5.37664952E-02	-2.74852404E+00	-3.95641825E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
26.250000	+8.78401755E-03	+5.73821140E-02	-2.33102374E+00	+1.56176308E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
26.625000	-3.46846244E-02	+6.85915154E-02	-1.57720173E+00	+1.53305298E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
27.000000	-7.25636893E-02	+8.08862059E-02	-1.18123400E+00	+5.96074106E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
27.375000	-7.45204295E-02	+8.69725949E-02	-1.13014615E+00	-3.10171197E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
27.750000	-3.83448804E-02	+8.32561813E-02	-1.41386240E+00	-1.22938300E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
28.125000	+7.83087840E-03	+7.20579437E-02	-2.05218340E+00	-1.79717447E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
28.500000	+2.85143470E-02	+6.01051126E-02	-2.76174325E+00	-4.94978967E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
28.875000	+9.98633874E-03	+5.42954565E-02	-2.42341762E+00	+1.33149034E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
29.250000	-2.81957481E-02	+5.75582412E-02	-1.76312549E+00	+1.29036911E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
29.625000	-4.94395548E-02	+6.71858709E-02	-1.45564079E+00	+3.19778460E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
30.000000	-3.22347049E-02	+7.67618692E-02	-1.52329165E+00	-6.92827767E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
30.375000	+1.12580961E-02	+8.06206036E-02	-1.97526161E+00	-1.65785564E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
30.750000	+4.59942238E-02	+7.74293118E-02	-2.76668338E+00	-1.36459806E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
31.125000	+4.52804778E-02	+7.02061413E-02	-2.99871016E+00	+6.67029557E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
31.500000	+1.16543788E-02	+6.34961847E-02	-2.26641121E+00	+1.65723952E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
31.875000	-2.59269666E-02	+6.04592018E-02	-1.75578052E+00	+8.26494373E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
32.250000	-3.48804684E-02	+6.14772661E-02	-1.64654043E+00	-2.64902027E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
32.625000	-6.23837190E-03	+6.45823085E-02	-1.95445704E+00	-1.48084066E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
33.000000	+3.55910513E-02	+6.73265908E-02	-2.75717092E+00	-2.09439119E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
33.375000	+5.38999488E-02	+6.86221651E-02	-3.52525043E+00	+2.07794316E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
33.750000	+3.19433116E-02	+6.90309202E-02	-2.60132519E+00	+2.30842158E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
34.125000	-1.36104584E-02	+6.95418404E-02	-1.79393425E+00	+1.52652772E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
34.500000	-4.64166884E-02	+7.01168017E-02	-1.45642940E+00	+3.89084653E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
34.875000	-4.18592397E-02	+6.94694886E-02	-1.50212076E+00	-6.31376414E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
35.250000	-5.97790552E-03	+6.65989727E-02	-1.92996171E+00	-1.62783244E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
35.625000	+2.96484139E-02	+6.24872884E-02	-2.72299509E+00	-1.34450414E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
36.000000	+3.34358975E-02	+5.99126818E-02	-2.93833981E+00	+8.30594875E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
36.375000	+1.14793037E-04	+6.13400114E-02	-2.10004893E+00	+1.90737953E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
36.750000	-4.38319084E-02	+6.68657774E-02	-1.50780516E+00	+1.05525407E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
37.125000	-6.13031577E-02	+7.37947455E-02	-1.30860837E+00	+7.12880526E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
9.375000	+4.20780425E-03	+6.75163903E-02	-2.06658714E+00	+1.46749940E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
9.562500	-1.48901074E-02	+6.40762722E-02	-1.84558591E+00	+8.89847020E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
9.750000	-2.73896455E-02	+6.09963551E-02	-1.73289451E+00	+3.28400826E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
9.937500	-3.04441817E-02	+5.88710907E-02	-1.72243560E+00	-2.21341523E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
10.125000	-2.31997325E-02	+5.81461748E-02	-1.81589758E+00	-8.02161343E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
10.312500	-7.07884512E-03	+5.90339297E-02	-2.02324610E+00	-1.45783034E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
10.500000	+1.43896687E-02	+6.14779490E-02	-2.36258396E+00	-2.21467371E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
10.687500	+3.63485874E-02	+6.51625290E-02	-2.85374874E+00	-2.92340814E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
10.875000	+5.38254658E-02	+6.95582404E-02	-3.45886201E+00	-2.54842959E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
11.062500	+6.29156496E-02	+7.39962765E-02	-3.80940984E+00	+7.61861686E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
11.250000	+6.15755015E-02	+7.77642410E-02	-3.43029220E+00	+2.67552870E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
11.437500	+4.99966306E-02	+8.02171614E-02	-2.80608658E+00	+3.02156808E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
11.625000	+3.06249844E-02	+8.08947559E-02	-2.29720417E+00	+2.31167479E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
11.812500	+7.71449030E-03	+7.96233563E-02	-1.93920853E+00	+1.56084422E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
12.000000	-1.36910940E-02	+7.65712635E-02	-1.71188759E+00	+9.14424342E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
12.187500	-2.90865834E-02	+7.22359365E-02	-1.59629940E+00	+3.50670209E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
12.375000	-3.55846274E-02	+6.73631497E-02	-1.58038626E+00	-1.66169508E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
12.562500	-3.23868297E-02	+6.28146162E-02	-1.65861297E+00	-6.67346569E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
12.750000	-2.07459204E-02	+5.94094497E-02	-1.83064122E+00	-1.16773305E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
12.937500	-3.67092868E-03	+5.77711695E-02	-2.09651286E+00	-1.62291120E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
13.125000	+1.45977883E-02	+5.82116566E-02	-2.43923292E+00	-1.80542455E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
13.312500	+2.94535020E-02	+6.06735680E-02	-2.77354707E+00	-1.20772437E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
13.500000	+3.70110637E-02	+6.47400566E-02	-2.89212956E+00	+2.80108996E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
13.687500	+3.50316703E-02	+6.97095463E-02	-2.66850619E+00	+1.64210076E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
13.875000	+2.33923230E-02	+7.47218583E-02	-2.27634177E+00	+2.04986353E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
14.062500	+4.11344364E-03	+7.89121603E-02	-1.89980737E+00	+1.79250954E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
14.250000	-1.89653120E-02	+8.15648098E-02	-1.60415070E+00	+1.32983876E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
14.437500	-4.09219900E-02	+8.22387416E-02	-1.40111784E+00	+8.40232912E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
14.625000	-5.69248696E-02	+8.08394978E-02	-1.28906335E+00	+3.63448750E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
14.812500	-6.35195045E-02	+7.76249046E-02	-1.26482455E+00	-1.01078308E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
15.000000	-5.94912184E-02	+7.31490052E-02	-1.32696772E+00	-5.65360738E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
15.187500	-4.60187907E-02	+6.81608801E-02	-1.47683483E+00	-1.04159963E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
15.375000	-2.62731751E-02	+6.34779456E-02	-1.71756758E+00	-1.51937585E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
15.562500	-4.73334585E-03	+5.98532777E-02	-2.04660078E+00	-1.89148782E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
15.750000	+1.36993740E-02	+5.78555403E-02	-2.42687552E+00	-1.79058190E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
15.937500	+2.47756887E-02	+5.77767299E-02	-2.71806899E+00	-7.24917435E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
16.125000	+2.59347609E-02	+5.95805714E-02	-2.69871955E+00	+8.85113862E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
16.312500	+1.69131661E-02	+6.29046758E-02	-2.38615129E+00	+1.85290669E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
16.500000	-2.81021780E-04	+6.71246087E-02	-2.00387955E+00	+1.88842250E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
16.687500	-2.19019811E-02	+7.14722349E-02	-1.67799285E+00	+1.50325863E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
16.875000	-4.32622515E-02	+7.51829642E-02	-1.44015756E+00	+1.02806042E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
17.062500	-5.96570702E-02	+7.76387547E-02	-1.29247019E+00	+5.54419219E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
17.250000	-6.73415179E-02	+7.84762601E-02	-1.23225035E+00	+9.01616443E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
17.437500	-6.43792027E-02	+7.76380460E-02	-1.25865958E+00	-3.79574993E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
17.625000	-5.11122556E-02	+7.53592617E-02	-1.37459098E+00	-8.76762339E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
17.812500	-3.01243716E-02	+7.20992358E-02	-1.58744546E+00	-1.42297501E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
18.000000	-5.73469388E-03	+6.84384021E-02	-1.90820660E+00	-2.01211316E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
18.187500	+1.68955711E-02	+6.49637409E-02	-2.34198789E+00	-2.48319570E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
18.375000	+3.29360906E-02	+6.21663107E-02	-2.83940499E+00	-2.17187442E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
18.562500	+3.90829203E-02	+6.03714263E-02	-3.15644080E+00	-1.20984085E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.687500	-4.11282126E-02	+7.42079065E-02	-1.46675746E+00	+5.90598485E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.781250	-4.69674933E-02	+7.35689040E-02	-1.42265634E+00	+3.50225394E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.875000	-5.03750832E-02	+7.27890524E-02	-1.40109020E+00	+1.12439781E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.968750	-5.11901462E-02	+7.19144313E-02	-1.40157388E+00	-1.21921203E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.062500	-4.93915254E-02	+7.09889886E-02	-1.42395042E+00	-3.56235610E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.156250	-4.50980873E-02	+7.00524211E-02	-1.46836806E+00	-5.93582196E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.250000	-3.85625758E-02	+6.91386552E-02	-1.53524708E+00	-8.36586861E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.343750	-3.01584517E-02	+6.82749313E-02	-1.62522809E+00	-1.08709781E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.437500	-2.03597229E-02	+6.74814364E-02	-1.73907792E+00	-1.34544799E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.531250	-9.71466943E-03	+6.67713909E-02	-1.87749959E+00	-1.60882400E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.625000	+1.18473220E-03	+6.61514871E-02	-2.04073242E+00	-1.86781398E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.718750	+1.17353600E-02	+6.56225823E-02	-2.22771471E+00	-2.09953442E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.812500	+2.13551937E-02	+6.51805680E-02	-2.43439513E+00	-2.25547765E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
5.906250	+2.95135303E-02	+6.48173557E-02	-2.65061677E+00	-2.24584860E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.000000	+3.57581787E-02	+6.45219415E-02	-2.85549174E+00	-1.93915221E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.093750	+3.97391775E-02	+6.42815297E-02	-3.01420781E+00	-1.22660012E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.187500	+4.12286417E-02	+6.40827029E-02	-3.08547926E+00	-1.69037898E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.281250	+4.01359328E-02	+6.39126226E-02	-3.04590242E+00	+9.36987826E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.375000	+3.65167448E-02	+6.37602201E-02	-2.90979405E+00	+1.75521426E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.468750	+3.05743559E-02	+6.36173100E-02	-2.71679974E+00	+2.15761739E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.562500	+2.26515563E-02	+6.34795234E-02	-2.50524078E+00	+2.22344320E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.656250	+1.32127254E-02	+6.33469527E-02	-2.29990414E+00	+2.08931136E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.750000	+2.81691808E-03	+6.32244135E-02	-2.11349490E+00	+1.85865812E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.843750	-7.91583358E-03	+6.31212718E-02	-1.95140575E+00	+1.59026016E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
6.937500	-1.83419669E-02	+6.30508458E-02	-1.81532113E+00	+1.31273906E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.031250	-2.78324717E-02	+6.30294422E-02	-1.70526717E+00	+1.03819929E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.125000	-3.58090684E-02	+6.30751189E-02	-1.62065876E+00	+7.70443414E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.218750	-4.17767955E-02	+6.32062710E-02	-1.56080903E+00	+5.09278272E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.312500	-4.53520104E-02	+6.34401217E-02	-1.52516908E+00	+2.52660939E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.406250	-4.62850319E-02	+6.37911833E-02	-1.51343511E+00	-2.25454569E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.500000	-4.44764041E-02	+6.42697482E-02	-1.52559181E+00	-2.58620884E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.593750	-3.99853277E-02	+6.48804868E-02	-1.56192652E+00	-5.19676508E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.687500	-3.30286256E-02	+6.56212473E-02	-1.62303115E+00	-7.88644450E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.781250	-2.39690522E-02	+6.64821715E-02	-1.70979736E+00	-1.06861844E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.875000	-1.32929067E-02	+6.74452258E-02	-1.82339711E+00	-1.36223952E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
7.968750	-1.57850297E-03	+6.84842164E-02	-1.96521727E+00	-1.67076834E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.062500	+1.05414442E-02	+6.95653133E-02	-2.13666618E+00	-1.99168581E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.156250	+2.24195876E-02	+7.06480688E-02	-2.33865836E+00	-2.31291272E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.250000	+3.34320367E-02	+7.16869034E-02	-2.57033731E+00	-2.59980082E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.343750	+4.30119254E-02	+7.26330296E-02	-2.82612101E+00	-2.76949167E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.437500	+5.06770929E-02	+7.34367855E-02	-3.08961700E+00	-2.65706805E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.531250	+5.60518552E-02	+7.40503265E-02	-3.32432127E+00	-2.03265213E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.625000	+5.88835522E-02	+7.44305698E-02	-3.47073927E+00	-8.01250998E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.718750	+5.90544178E-02	+7.45422124E-02	-3.47455583E+00	+7.13373300E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.812500	+5.65885417E-02	+7.43605796E-02	-3.33698178E+00	+1.92531223E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
8.906250	+5.16528029E-02	+7.38740366E-02	-3.11355979E+00	+2.52545310E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
9.000000	+4.45502204E-02	+7.30857161E-02	-2.86345932E+00	+2.61887812E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
9.093750	+3.57045789E-02	+7.20143890E-02	-2.62252014E+00	+2.43627543E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
9.187500	+2.56363942E-02	+7.06943883E-02	-2.40665768E+00	+2.14069638E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
9.281250	+1.49318691E-02	+6.91745748E-02	-2.22113957E+00	+1.81702327E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.343750	-2.50135696E-02	+6.73672637E-02	-1.68868857E+00	+3.05204503E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.390625	-2.73832257E-02	+6.60321719E-02	-1.67755191E+00	+1.69959797E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.437500	-2.91181608E-02	+6.47464334E-02	-1.67275484E+00	+3.49159888E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.484375	-3.02003140E-02	+6.35213681E-02	-1.67427854E+00	-1.00023286E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.531250	-3.06209824E-02	+6.23675403E-02	-1.68213203E+00	-2.35429929E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.578125	-3.03810960E-02	+6.12946642E-02	-1.69635009E+00	-3.71833562E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.625000	-2.94913284E-02	+6.03115184E-02	-1.71699142E+00	-5.09726221E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.671875	-2.79720245E-02	+5.94258684E-02	-1.74413693E+00	-6.49563855E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.718750	-2.58529420E-02	+5.86443988E-02	-1.77788803E+00	-7.91763007E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.765625	-2.31728066E-02	+5.79726570E-02	-1.81836471E+00	-9.36690136E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.812500	-1.99786922E-02	+5.74150065E-02	-1.86570273E+00	-1.08463989E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.859375	-1.63252445E-02	+5.69745937E-02	-1.92004970E+00	-1.23579675E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.906250	-1.22737735E-02	+5.66533262E-02	-1.98155868E+00	-1.39017170E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.953125	-7.89124165E-03	+5.64518649E-02	-2.05037829E+00	-1.54750170E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.000000	-3.24918157E-03	+5.63696288E-02	-2.12663696E+00	-1.70709351E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.046875	+1.57742886E-03	+5.64048134E-02	-2.21041831E+00	-1.86758567E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.093750	+6.51130483E-03	+5.65544221E-02	-2.30172312E+00	-2.02659126E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.140625	+1.14739839E-02	+5.68143108E-02	-2.40041124E+00	-2.18017289E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.187500	+1.63869276E-02	+5.71792453E-02	-2.50611433E+00	-2.32209383E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.234375	+2.11725849E-02	+5.76429699E-02	-2.61810754E+00	-2.44280289E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.281250	+2.57554088E-02	+5.81982886E-02	-2.73512710E+00	-2.52818018E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.328125	+3.00628262E-02	+5.88371561E-02	-2.85512443E+00	-2.55826807E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.375000	+3.40261620E-02	+5.95507792E-02	-2.97496473E+00	-2.50663794E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.421875	+3.75815192E-02	+6.03297270E-02	-3.09012174E+00	-2.34174917E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.468750	+4.06706176E-02	+6.11640484E-02	-3.19450372E+00	-2.03235705E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.515625	+4.32415919E-02	+6.20433972E-02	-3.28065521E+00	-1.55862193E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.562500	+4.52497442E-02	+6.29571610E-02	-3.34062452E+00	-9.27278454E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.609375	+4.66582437E-02	+6.38945939E-02	-3.36758757E+00	-1.83015318E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.656250	+4.74387604E-02	+6.48449504E-02	-3.35778221E+00	+5.95273328E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.703125	+4.75720151E-02	+6.57976189E-02	-3.31178069E+00	+1.31722082E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.750000	+4.70482257E-02	+6.67422517E-02	-3.23429276E+00	+1.91093043E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.796875	+4.58674263E-02	+6.76688906E-02	-3.13263096E+00	+2.34152742E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.843750	+4.40396378E-02	+6.85680846E-02	-3.01477456E+00	+2.61031322E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.890625	+4.15848694E-02	+6.94309994E-02	-2.88791410E+00	+2.74139743E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.937500	+3.85329360E-02	+7.02495152E-02	-2.75776855E+00	+2.76705386E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
3.984375	+3.49230824E-02	+7.10163119E-02	-2.62850280E+00	+2.71804534E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.031250	+3.08034125E-02	+7.17249412E-02	-2.50295180E+00	+2.61940870E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.078125	+2.62301317E-02	+7.23698831E-02	-2.38293323E+00	+2.48974930E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.125000	+2.12666176E-02	+7.29465884E-02	-2.26953780E+00	+2.34211859E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.171875	+1.59823425E-02	+7.34515041E-02	-2.16335962E+00	+2.18531250E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.218750	+1.04516777E-02	+7.38820840E-02	-2.06466476E+00	+2.02507171E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.265625	+4.75261457E-03	+7.42367845E-02	-1.97350914E+00	+1.86502540E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.312500	-1.03456201E-03	+7.45150439E-02	-1.88981863E+00	+1.70737701E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.359375	-6.82860986E-03	+7.47172493E-02	-1.81344255E+00	+1.55338135E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.406250	-1.25486420E-02	+7.48446888E-02	-1.74418912E+00	+1.40366834E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.453125	-1.81153850E-02	+7.48994928E-02	-1.68184864E+00	+1.25845952E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.500000	-2.34523580E-02	+7.48845632E-02	-1.62620854E+00	+1.11771159E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.546875	-2.84869553E-02	+7.48034943E-02	-1.57706318E+00	+9.81211056E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.593750	-3.31514201E-02	+7.46604852E-02	-1.53422001E+00	+8.48636675E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
4.640625	-3.73837040E-02	+7.44602472E-02	-1.49750349E+00	+7.17934679E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.171875	+7.66118165E-02	+8.22352799E-02	-4.48766037E+00	+1.94903533E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.195312	+7.69804492E-02	+8.26969450E-02	-4.47125209E+00	+1.20526910E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.218750	+7.71754870E-02	+8.31258054E-02	-4.43116338E+00	+2.15759995E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.242188	+7.71960435E-02	+8.35209389E-02	-4.37011460E+00	+2.97162998E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.265625	+7.70418416E-02	+8.38815143E-02	-4.29186822E+00	+3.61712086E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.289062	+7.67132167E-02	+8.42067921E-02	-4.20056206E+00	+4.08977103E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.312500	+7.62111160E-02	+8.44961263E-02	-4.10016021E+00	+4.40419711E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.335938	+7.55370960E-02	+8.47489651E-02	-3.99411532E+00	+4.58514519E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.359375	+7.46933163E-02	+8.49648523E-02	-3.88523153E+00	+4.66022589E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.382812	+7.36825313E-02	+8.51434271E-02	-3.77566723E+00	+4.65533790E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.406250	+7.25080780E-02	+8.52844246E-02	-3.66701256E+00	+4.59249996E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.429688	+7.11738621E-02	+8.53876761E-02	-3.56039379E+00	+4.48929496E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.453125	+6.96843410E-02	+8.54531085E-02	-3.45657686E+00	+4.35917782E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.476562	+6.80445045E-02	+8.54807439E-02	-3.35605733E+00	+4.21213429E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.500000	+6.62598528E-02	+8.54706992E-02	-3.25913306E+00	+4.05540307E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.523438	+6.43363732E-02	+8.54231845E-02	-3.16596031E+00	+3.89412783E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.546875	+6.22805139E-02	+8.53385023E-02	-3.07659582E+00	+3.73189362E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.570312	+6.00991573E-02	+8.52170462E-02	-2.99102780E+00	+3.57114561E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.593750	+5.77995907E-02	+8.50592990E-02	-2.90919837E+00	+3.41350569E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.617188	+5.53894770E-02	+8.48658309E-02	-2.83101972E+00	+3.26000695E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.640625	+5.28768235E-02	+8.46372973E-02	-2.75638555E+00	+3.11126504E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.664062	+5.02699509E-02	+8.43744368E-02	-2.68517917E+00	+2.96760232E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.687500	+4.75774608E-02	+8.40780685E-02	-2.61727919E+00	+2.82913730E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.710938	+4.48082041E-02	+8.37490895E-02	-2.55256336E+00	+2.69584861E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.734375	+4.19712485E-02	+8.33884718E-02	-2.49091128E+00	+2.56762080E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.757812	+3.90758467E-02	+8.29972595E-02	-2.43220614E+00	+2.44427683E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.781250	+3.61314041E-02	+8.25765655E-02	-2.37633581E+00	+2.32560105E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.804688	+3.31474476E-02	+8.21275681E-02	-2.32319359E+00	+2.21135542E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.828125	+3.01335946E-02	+8.16515078E-02	-2.27267852E+00	+2.10129081E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.851562	+2.70995224E-02	+8.11496832E-02	-2.22469558E+00	+1.99515478E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.875000	+2.40549384E-02	+8.06234476E-02	-2.17915564E+00	+1.89269688E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.898438	+2.10095504E-02	+8.00742050E-02	-2.13597541E+00	+1.79367218E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.921875	+1.79730383E-02	+7.95034063E-02	-2.09507726E+00	+1.69784350E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.945312	+1.49550257E-02	+7.89125448E-02	-2.05638900E+00	+1.60498280E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.968750	+1.19650518E-02	+7.83031529E-02	-2.01984369E+00	+1.51487186E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
1.992188	+9.01254473E-03	+7.76767970E-02	-1.98537938E+00	+1.42730266E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.015625	+6.10679431E-03	+7.70350740E-02	-1.95293888E+00	+1.34207733E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.039062	+3.25692566E-03	+7.63796067E-02	-1.92246951E+00	+1.25900798E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.062500	+4.71873004E-04	+7.57120397E-02	-1.89392288E+00	+1.17791638E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.085938	-2.23964634E-03	+7.50340350E-02	-1.86725468E+00	+1.09863360E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.109375	-4.86915773E-03	+7.43472678E-02	-1.84242443E+00	+1.02099954E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.132812	-7.40845479E-03	+7.36534222E-02	-1.81939532E+00	+9.44862509E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.156250	-9.84962482E-03	+7.29541873E-02	-1.79813400E+00	+8.70078748E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.179688	-1.21850741E-02	+7.22512524E-02	-1.77861038E+00	+7.96512001E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.203125	-1.44075530E-02	+7.15463035E-02	-1.76079750E+00	+7.24033066E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.226562	-1.65101805E-02	+7.08410189E-02	-1.74467133E+00	+6.52519380E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.250000	-1.84864691E-02	+7.01370652E-02	-1.73021065E+00	+5.81854613E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.273438	-2.03303482E-02	+6.94360933E-02	-1.71739690E+00	+5.11928286E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.296875	-2.20361881E-02	+6.87397348E-02	-1.70621401E+00	+4.42635395E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01
2.320312	-2.35988224E-02	+6.80495979E-02	-1.69664836E+00	+3.73633634E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659016E-02	+1.11766210E-02	-6.57321917E-02	-1.70032685E-01


==> anc/otoc_to_plot_bosonic_M800_L1.1225_n300_beta5.0000.dat <==
300.000000	+4.88768034E-03	+1.93485265E-02	-3.54316337E+00	+2.04581883E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
306.000000	+1.21368772E-03	+2.05295373E-02	-3.25368212E+00	+7.60355611E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
312.000000	-1.30815835E-02	+2.29311097E-02	-2.63073663E+00	-1.37665734E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
318.000000	+1.90650054E-02	+2.27672422E-02	-4.90567093E+00	+1.24745649E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
324.000000	-1.93111414E-02	+2.25168700E-02	-2.48104185E+00	-6.46686802E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
330.000000	+2.13440463E-02	+2.30479348E-02	-5.68169509E+00	-1.73899172E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
336.000000	-1.28064481E-02	+2.11434970E-02	-2.68972086E+00	+1.79730048E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
342.000000	+4.65595320E-03	+1.93828213E-02	-3.52493451E+00	-5.35746679E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
348.000000	+2.79953557E-03	+2.06493163E-02	-3.33261688E+00	+7.89882030E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
354.000000	-1.52471055E-02	+2.27508374E-02	-2.57707608E+00	-1.27640062E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
360.000000	+1.83561098E-02	+2.22147332E-02	-4.86429762E+00	+1.14529931E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
366.000000	-2.07451020E-02	+2.28510086E-02	-2.43964016E+00	-4.03297979E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
372.000000	+2.12109351E-02	+2.35891565E-02	-5.34825520E+00	-2.55645577E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
378.000000	-1.13520137E-02	+2.07267181E-02	-2.74641485E+00	+1.52904306E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
384.000000	+4.56952041E-03	+1.94671866E-02	-3.51340353E+00	-5.56836278E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
390.000000	+4.72258109E-03	+2.11670587E-02	-3.41461838E+00	+7.76841538E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
396.000000	-1.58609730E-02	+2.19808310E-02	-2.58119368E+00	-1.26524685E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
402.000000	+1.82607392E-02	+2.18634750E-02	-4.93291460E+00	+1.61272667E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
408.000000	-2.23109454E-02	+2.36109311E-02	-2.38766648E+00	-2.74708402E-03	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
414.000000	+1.98896522E-02	+2.33755600E-02	-4.96587961E+00	-3.35002994E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
420.000000	-1.00845801E-02	+2.06361607E-02	-2.78967008E+00	+1.24569872E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
426.000000	+4.40849720E-03	+1.99508224E-02	-3.47104114E+00	-6.54799648E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
432.000000	+7.08837088E-03	+2.10900666E-02	-3.57542965E+00	+7.27605294E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
438.000000	-1.57289150E-02	+2.14853929E-02	-2.59791479E+00	-1.18785248E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
444.000000	+1.83275077E-02	+2.16936099E-02	-5.00085263E+00	+1.93921387E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
450.000000	-2.29541197E-02	+2.40107080E-02	-2.36520912E+00	+3.99270501E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
456.000000	+1.79102617E-02	+2.33453734E-02	-4.52172803E+00	-3.67226202E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
462.000000	-9.77476580E-03	+2.04519914E-02	-2.80588057E+00	+9.58326266E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
468.000000	+3.36464311E-03	+2.05296287E-02	-3.37173651E+00	-7.60880801E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
474.000000	+9.01189107E-03	+2.11417558E-02	-3.71893753E+00	+6.15788018E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
480.000000	-1.53593627E-02	+2.05794271E-02	-2.63279089E+00	-1.11558208E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
486.000000	+1.88045111E-02	+2.19848001E-02	-5.05763603E+00	+2.28646432E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
492.000000	-2.29264220E-02	+2.43585688E-02	-2.35841517E+00	+6.60916489E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
498.000000	+1.57046943E-02	+2.27338869E-02	-4.26453624E+00	-3.74647977E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
504.000000	-9.22773303E-03	+2.09352473E-02	-2.80799274E+00	+8.31852138E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
510.000000	+1.96181049E-03	+2.10352054E-02	-3.26631367E+00	-9.07884646E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
516.000000	+1.05222725E-02	+2.06690258E-02	-3.89745432E+00	+4.98824663E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
522.000000	-1.44104671E-02	+2.02945417E-02	-2.66772408E+00	-1.20629573E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
528.000000	+1.97642835E-02	+2.21502372E-02	-5.34500920E+00	+2.33731623E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
534.000000	-2.16325576E-02	+2.43086263E-02	-2.38724613E+00	+1.09591902E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
540.000000	+1.36260287E-02	+2.25140258E-02	-4.02990637E+00	-3.45382536E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
546.000000	-9.09309840E-03	+2.12601312E-02	-2.80170517E+00	+7.57805256E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
552.000000	-5.11808522E-04	+2.15548552E-02	-3.12054006E+00	-9.85350441E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
558.000000	+1.09706750E-02	+2.02750284E-02	-3.98412570E+00	+3.66242112E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
564.000000	-1.44051727E-02	+1.98404439E-02	-2.68104952E+00	-1.14668828E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
570.000000	+2.03386415E-02	+2.26887381E-02	-5.36015163E+00	+1.86283764E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
576.000000	-1.89105288E-02	+2.39134883E-02	-2.45750901E+00	+1.20175581E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
582.000000	+1.21776228E-02	+2.21175871E-02	-3.91804466E+00	-2.82502749E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
588.000000	-8.31612970E-03	+2.21951302E-02	-2.79651231E+00	+7.58185089E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
594.000000	-3.11172780E-03	+2.15779571E-02	-3.00822256E+00	-1.46388593E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
150.000000	+1.24919983E-02	+2.42560350E-02	-3.74956096E+00	+6.12185254E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
153.000000	-1.60830139E-02	+2.39934888E-02	-2.52381790E+00	+2.04976780E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
156.000000	-1.74865815E-02	+2.27552816E-02	-2.51970027E+00	-1.70590441E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
159.000000	+6.96835645E-03	+2.13686350E-02	-3.54736055E+00	-3.55098063E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
162.000000	+1.57998962E-02	+2.05793173E-02	-4.65028865E+00	+6.99613519E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
165.000000	-1.37386392E-03	+2.05377248E-02	-3.12759244E+00	+3.43729544E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
168.000000	-1.67304446E-02	+2.08580013E-02	-2.58791139E+00	+5.87271121E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
171.000000	-1.00878388E-02	+2.10797375E-02	-2.77522976E+00	-1.90948468E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
174.000000	+8.96934627E-03	+2.09226285E-02	-3.73360219E+00	-3.07964092E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
177.000000	+1.55869901E-02	+2.04985607E-02	-4.62301432E+00	+9.46444678E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
180.000000	-7.82729471E-04	+2.03088253E-02	-3.16573539E+00	+3.42600568E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
183.000000	-1.74138033E-02	+2.09531765E-02	-2.56741091E+00	+4.43035044E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
186.000000	-5.06637224E-03	+2.24475940E-02	-2.89991436E+00	-3.98268974E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
189.000000	+2.04524412E-02	+2.39693533E-02	-4.95702475E+00	-1.94508232E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
192.000000	+1.58786776E-02	+2.44433368E-02	-4.06696375E+00	+3.89756740E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
195.000000	-1.28732766E-02	+2.35833697E-02	-2.61848431E+00	+2.56749516E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
198.000000	-1.78023177E-02	+2.21681730E-02	-2.52646665E+00	-1.45266446E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
201.000000	+6.01569492E-03	+2.12648654E-02	-3.49008299E+00	-3.73652218E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
204.000000	+1.69474013E-02	+2.11944663E-02	-4.76837996E+00	+5.54888841E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
207.000000	+1.63372075E-04	+2.14367922E-02	-3.15714969E+00	+3.66170718E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
210.000000	-1.68554144E-02	+2.13605159E-02	-2.57135565E+00	+7.07738958E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
213.000000	-1.16906910E-02	+2.08373263E-02	-2.73250631E+00	-1.78096420E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
216.000000	+7.06634913E-03	+2.01933853E-02	-3.63993417E+00	-3.08051272E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
219.000000	+1.47501019E-02	+1.98733783E-02	-4.58081394E+00	+7.32059714E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
222.000000	-1.39627187E-04	+2.02272468E-02	-3.20069834E+00	+3.37530905E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
225.000000	-1.74901819E-02	+2.13315266E-02	-2.55562851E+00	+6.67427289E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
228.000000	-7.59657683E-03	+2.28010984E-02	-2.80024197E+00	-3.31520327E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
231.000000	+1.85631134E-02	+2.38745249E-02	-4.54475047E+00	-2.67772780E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
234.000000	+1.78477452E-02	+2.39443343E-02	-4.40687865E+00	+3.05562337E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
237.000000	-1.00943851E-02	+2.31282575E-02	-2.71137645E+00	+3.13651198E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
240.000000	-1.78550185E-02	+2.21752805E-02	-2.52497146E+00	-1.19586809E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
243.000000	+5.51999834E-03	+2.17313351E-02	-3.42889730E+00	-4.39320346E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
246.000000	+1.89104926E-02	+2.17787784E-02	-5.16089353E+00	+2.64891251E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
249.000000	+2.81092539E-03	+2.18148506E-02	-3.26996255E+00	+4.28436930E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
252.000000	-1.60461694E-02	+2.14536510E-02	-2.59027195E+00	+9.36716098E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
255.000000	-1.26383730E-02	+2.06988708E-02	-2.70793289E+00	-1.61770950E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
258.000000	+5.68653628E-03	+1.98931903E-02	-3.56089765E+00	-3.05202849E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
261.000000	+1.41857034E-02	+1.95269448E-02	-4.53914999E+00	+5.41597007E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
264.000000	+3.90377192E-04	+2.00519999E-02	-3.23593945E+00	+3.32623538E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
267.000000	-1.78364687E-02	+2.14625415E-02	-2.54340876E+00	+8.94555605E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
270.000000	-1.05527733E-02	+2.30766714E-02	-2.69920609E+00	-2.62238190E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
273.000000	+1.57449331E-02	+2.38929144E-02	-4.11683790E+00	-3.25772963E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
276.000000	+1.87445764E-02	+2.35070359E-02	-4.65384386E+00	+2.19965594E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
279.000000	-7.97107087E-03	+2.25239604E-02	-2.79704434E+00	+3.56885991E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
282.000000	-1.85459624E-02	+2.19855672E-02	-2.51252792E+00	-8.55933369E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
285.000000	+3.99191138E-03	+2.22389672E-02	-3.31060436E+00	-4.58421805E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
288.000000	+2.00757927E-02	+2.26655116E-02	-5.26305875E+00	-1.24418609E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
291.000000	+5.49046825E-03	+2.24249617E-02	-3.38525552E+00	+4.38681615E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
294.000000	-1.46285743E-02	+2.13757497E-02	-2.63096906E+00	+1.11066554E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
297.000000	-1.28751170E-02	+2.00999555E-02	-2.71885620E+00	-1.69657983E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
75.000000	+9.95892182E-03	+2.18902753E-02	-3.73543842E+00	+1.87218586E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
76.500000	-1.77428122E-02	+2.22168337E-02	-2.52673801E+00	-2.60585307E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
78.000000	+1.49162674E-02	+2.03760762E-02	-4.51719434E+00	-1.09479658E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
79.500000	-1.49753516E-02	+2.36931823E-02	-2.55958191E+00	+4.67579568E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
81.000000	-2.61960812E-03	+1.95817278E-02	-3.11445564E+00	-4.03055474E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
82.500000	+1.26034988E-02	+2.41439663E-02	-3.76874833E+00	+1.49654301E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
84.000000	-1.50335816E-02	+1.97489525E-02	-2.66549273E+00	-4.32925126E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
85.500000	+2.02369487E-02	+2.33859470E-02	-5.06752370E+00	-9.10514547E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
87.000000	-5.90649638E-03	+2.05621533E-02	-2.93864710E+00	+7.17927447E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
88.500000	-4.87299664E-03	+2.22631519E-02	-2.91374136E+00	-3.89106150E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
90.000000	+1.31810158E-02	+2.14180681E-02	-4.10596555E+00	+1.33659400E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
91.500000	-1.87884853E-02	+2.17335105E-02	-2.51276316E+00	-1.51169551E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
93.000000	+1.65448387E-02	+2.17786194E-02	-4.55947420E+00	-2.10229795E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
94.500000	+3.82581687E-04	+2.19493914E-02	-3.14345255E+00	+5.21309319E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
96.000000	-3.42974355E-03	+2.15749077E-02	-2.99554624E+00	-6.18702031E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
97.500000	+1.88466875E-02	+2.22171482E-02	-4.99955864E+00	+1.53934463E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
99.000000	-1.83125231E-02	+2.13681896E-02	-2.53374285E+00	+4.27373642E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
100.500000	+9.71434746E-03	+2.18624183E-02	-3.71743772E+00	-1.73148028E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
102.000000	-1.74907939E-03	+2.18550379E-02	-3.05318694E+00	+3.15780703E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
103.500000	-1.04601649E-02	+2.08678421E-02	-2.77009561E+00	-7.61969558E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
105.000000	+2.06753895E-02	+2.30754945E-02	-5.33909561E+00	+2.94269091E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
106.500000	-1.43956432E-02	+1.98237732E-02	-2.68181488E+00	+6.17546089E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
108.000000	+8.86319769E-03	+2.41677566E-02	-3.48645735E+00	-2.09304544E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
109.500000	+1.12105235E-03	+1.93840967E-02	-3.30972852E+00	+3.43538438E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
111.000000	-1.87278252E-02	+2.41676379E-02	-2.45584203E+00	-4.25837492E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
112.500000	+1.47892474E-02	+1.98797019E-02	-4.58724099E+00	-2.70439593E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
114.000000	-1.66015285E-02	+2.29511805E-02	-2.53697391E+00	+3.74018830E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
115.500000	+5.52459596E-03	+2.11582140E-02	-3.46518450E+00	-3.67921937E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
117.000000	+8.24413774E-03	+2.13606036E-02	-3.64073972E+00	+3.08060441E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
118.500000	-1.67751496E-02	+2.26185116E-02	-2.54100318E+00	-3.15140900E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
120.000000	+1.52384277E-02	+2.03343755E-02	-4.58616242E+00	+1.01664638E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
121.500000	-1.71347898E-02	+2.34788640E-02	-2.51050379E+00	+4.90834444E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
123.000000	-2.05986914E-03	+2.01591581E-02	-3.11365909E+00	-3.54089962E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
124.500000	+9.34612229E-03	+2.33850557E-02	-3.57277367E+00	+1.64086046E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
126.000000	-1.58724534E-02	+2.04780170E-02	-2.62140095E+00	-5.59424644E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
127.500000	+2.01110600E-02	+2.27320720E-02	-5.25104760E+00	-7.76715215E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
129.000000	-7.93292457E-03	+2.08618111E-02	-2.85441552E+00	+7.60206523E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
130.500000	-3.33978830E-03	+2.23008895E-02	-2.97042803E+00	-3.61326545E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
132.000000	+1.13232904E-02	+2.10630160E-02	-3.93839515E+00	+1.64901388E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
133.500000	-1.96273276E-02	+2.24237170E-02	-2.47572387E+00	-2.64131198E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
135.000000	+1.66374955E-02	+2.10472515E-02	-4.73078875E+00	-1.82877433E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
136.500000	-1.58708608E-03	+2.27074611E-02	-3.02435617E+00	+5.41058117E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
138.000000	-1.38093364E-03	+2.09728076E-02	-3.10761440E+00	-6.66568601E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
139.500000	+1.92334156E-02	+2.25222924E-02	-5.02406197E+00	+1.81596664E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
141.000000	-1.73020198E-02	+2.12413345E-02	-2.56282441E+00	+3.57954175E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
142.500000	+1.20601584E-02	+2.16855893E-02	-3.95019945E+00	-1.42815172E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
144.000000	-2.97037001E-03	+2.21414381E-02	-2.99126992E+00	+3.69181260E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
145.500000	-8.57697970E-03	+2.05583767E-02	-2.84265567E+00	-7.77879924E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
147.000000	+2.09828740E-02	+2.34172693E-02	-5.32490969E+00	+4.61950270E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
148.500000	-1.37919367E-02	+1.96743148E-02	-2.70407059E+00	+3.44825712E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
37.500000	-1.20338404E-02	+2.34678049E-02	-2.64502906E+00	-4.81856307E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
38.250000	+1.62643192E-02	+2.14527713E-02	-4.56817268E+00	-3.09819933E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
39.000000	-2.65714725E-03	+1.96487065E-02	-3.10975895E+00	+1.31956776E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
39.750000	-1.52225271E-02	+2.23317415E-02	-2.58882105E+00	-6.64557828E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
40.500000	+1.59495924E-02	+2.41814558E-02	-4.10659570E+00	-8.78186133E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
41.250000	+1.11325874E-02	+2.11919907E-02	-3.90610025E+00	+9.39482253E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
42.000000	-1.41264339E-02	+1.95647360E-02	-2.69737232E+00	+2.01261385E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
42.750000	+8.98982835E-03	+2.25943189E-02	-3.60420817E+00	-1.45033335E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
43.500000	+1.99638764E-02	+2.37895546E-02	-4.87287233E+00	+5.82886733E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
44.250000	-1.15483496E-02	+2.10652715E-02	-2.72987807E+00	+1.23314862E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
45.000000	-4.16946140E-03	+2.01544213E-02	-3.02314940E+00	-1.57414673E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
45.750000	+1.90257791E-02	+2.21014097E-02	-5.09109817E+00	+1.22867294E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
46.500000	-6.53848883E-03	+2.27080033E-02	-2.83884846E+00	+1.66452599E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
47.250000	-1.56359863E-02	+2.17127440E-02	-2.59430918E+00	-1.00313984E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
48.000000	+1.46192695E-02	+2.11143814E-02	-4.34355821E+00	-5.08800271E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
48.750000	+3.50925078E-03	+2.09201867E-02	-3.35750959E+00	+1.20600509E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
49.500000	-1.78980514E-02	+2.17506231E-02	-2.53455058E+00	-1.67523937E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
50.250000	+9.55391216E-03	+2.30961375E-02	-3.60879549E+00	-1.26688230E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
51.000000	+1.60549136E-02	+2.19831933E-02	-4.43487402E+00	+5.89161378E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
51.750000	-1.30442277E-02	+1.97271228E-02	-2.72505343E+00	+7.83271867E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
52.500000	+2.18138482E-03	+2.13762322E-02	-3.25996622E+00	-2.02674454E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
53.250000	+2.27165883E-02	+2.42840191E-02	-5.76517023E+00	+2.51401489E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
54.000000	-5.64659373E-03	+2.23405181E-02	-2.88286399E+00	+1.93956421E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
54.750000	-9.51275657E-03	+1.92414532E-02	-2.85582391E+00	-1.45639067E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
55.500000	+1.82454965E-02	+2.13947269E-02	-5.06744999E+00	-1.09562034E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
56.250000	-1.09958767E-04	+2.42865767E-02	-3.02016697E+00	+1.71636819E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
57.000000	-1.91495927E-02	+2.21854400E-02	-2.49289771E+00	-5.18374521E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
57.750000	+8.55822232E-03	+1.97690420E-02	-3.79772875E+00	-7.16893584E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
58.500000	+7.27233781E-03	+2.13750906E-02	-3.56823808E+00	+9.09076813E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
59.250000	-2.07999224E-02	+2.30377948E-02	-2.43411353E+00	+3.11159948E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
60.000000	-4.26130108E-04	+2.20647508E-02	-3.10149816E+00	-1.43643755E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
60.750000	+1.59978397E-02	+2.10805174E-02	-4.58876986E+00	+2.63609368E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
61.500000	-1.23455116E-02	+2.10534225E-02	-2.70608411E+00	+1.15751797E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
62.250000	-7.38236102E-03	+2.14677893E-02	-2.85249289E+00	-1.80040746E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
63.000000	+2.02763668E-02	+2.25195878E-02	-5.40669530E+00	-1.23272224E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
63.750000	-1.49519325E-03	+2.24844883E-02	-3.03740123E+00	+1.83636752E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
64.500000	-1.47625148E-02	+2.04874343E-02	-2.65214401E+00	-8.69318869E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
65.250000	+1.40311894E-02	+2.05404676E-02	-4.34137953E+00	-4.57636163E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
66.000000	+5.65599245E-03	+2.33993255E-02	-3.33859826E+00	+1.27644817E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
66.750000	-2.09399655E-02	+2.32236302E-02	-2.42670728E+00	+1.51310038E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
67.500000	+1.79335325E-03	+1.99440028E-02	-3.31590175E+00	-9.89640199E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
68.250000	+1.04594398E-02	+2.04679978E-02	-3.91116757E+00	+5.92739117E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
69.000000	-2.02643889E-02	+2.38954178E-02	-2.42679307E+00	+7.90412801E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
69.750000	-9.71027686E-03	+2.30448576E-02	-2.72554837E+00	-1.47315024E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
70.500000	+1.50324823E-02	+1.98781724E-02	-4.63651843E+00	-5.82407438E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
71.250000	-9.23668284E-03	+2.07783578E-02	-2.81290949E+00	+1.37474033E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
72.000000	-1.47603716E-02	+2.33390900E-02	-2.57440795E+00	-1.06725870E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
72.750000	+1.64292678E-02	+2.24838209E-02	-4.41379753E+00	-5.61117692E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
73.500000	+4.24881012E-03	+2.06691962E-02	-3.41608448E+00	+1.22215769E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
74.250000	-1.68874593E-02	+2.09782944E-02	-2.58056099E+00	+1.00590495E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
18.750000	+1.50334095E-02	+2.05867349E-02	-4.50021119E+00	+4.19948609E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
19.125000	+1.30123415E-03	+2.06442259E-02	-3.25227793E+00	+2.45615796E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
19.500000	-1.39281239E-02	+2.11127563E-02	-2.65809271E+00	+9.38809422E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
19.875000	-1.74762976E-02	+2.16360118E-02	-2.54817086E+00	-2.94969052E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
20.250000	-6.09281703E-03	+2.19936706E-02	-2.87931950E+00	-1.66945938E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
20.625000	+1.10037174E-02	+2.21861352E-02	-3.80026540E+00	-3.18346544E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
21.000000	+1.97225450E-02	+2.23022873E-02	-5.26691859E+00	-2.09207933E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
21.375000	+1.27658714E-02	+2.23244282E-02	-3.95717135E+00	+3.09160701E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
21.750000	-4.12336796E-03	+2.20932838E-02	-2.94821333E+00	+1.85103675E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
22.125000	-1.68066548E-02	+2.15034739E-02	-2.56889378E+00	+4.03153532E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
22.500000	-1.47321050E-02	+2.07404720E-02	-2.64584818E+00	-8.40002057E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
22.875000	-1.24702715E-04	+2.02789262E-02	-3.19889532E+00	-2.28252554E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
23.250000	+1.41645305E-02	+2.05681653E-02	-4.35774233E+00	-1.63813092E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
23.625000	+1.56711481E-02	+2.16433434E-02	-4.42749351E+00	+1.54252435E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
24.000000	+2.62952392E-03	+2.29933283E-02	-3.20084907E+00	+2.48240033E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
24.375000	-1.46246489E-02	+2.38082883E-02	-2.56569327E+00	+1.07617730E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
24.750000	-2.21708752E-02	+2.34740306E-02	-2.39371609E+00	-8.72466216E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
25.125000	-1.39643074E-02	+2.20342860E-02	-2.63112823E+00	-1.28052066E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
25.500000	+2.81521047E-03	+2.02854968E-02	-3.35410658E+00	-2.47201272E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
25.875000	+1.36950213E-02	+1.93326883E-02	-4.48513777E+00	-6.62206437E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
26.250000	+9.22045492E-03	+1.98522249E-02	-3.85076141E+00	+2.16077689E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
26.625000	-6.90268307E-03	+2.16015611E-02	-2.86455510E+00	+1.91268401E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
27.000000	-2.10838730E-02	+2.35440481E-02	-2.41624840E+00	+6.37999310E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
27.375000	-2.14986853E-02	+2.44972246E-02	-2.38605562E+00	-4.63056533E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
27.750000	-7.65556583E-03	+2.38784647E-02	-2.76354080E+00	-1.70504157E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
28.125000	+9.26970823E-03	+2.20738833E-02	-3.66483680E+00	-2.56848048E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
28.500000	+1.55944631E-02	+2.01882602E-02	-4.68990116E+00	+3.41946367E-03	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
28.875000	+6.50514618E-03	+1.93422010E-02	-3.66227220E+00	+2.48956040E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
29.250000	-9.74237390E-03	+1.99793207E-02	-2.82273086E+00	+1.52636413E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
29.625000	-1.87130486E-02	+2.16174913E-02	-2.51749910E+00	+2.33444598E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
30.000000	-1.22099352E-02	+2.31988757E-02	-2.64764741E+00	-9.98066035E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
30.375000	+4.72432227E-03	+2.38027731E-02	-3.26604863E+00	-2.61623699E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
30.750000	+1.82331863E-02	+2.32099655E-02	-4.60982516E+00	-1.93387727E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
31.125000	+1.74604489E-02	+2.19338613E-02	-4.71645658E+00	+1.66669988E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
31.500000	+3.41049505E-03	+2.07815941E-02	-3.35980025E+00	+2.63749469E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
31.875000	-1.20114648E-02	+2.03274900E-02	-2.73833557E+00	+9.85129760E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
32.250000	-1.57329441E-02	+2.06338160E-02	-2.62095293E+00	-3.01643129E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
32.625000	-4.45944100E-03	+2.13319353E-02	-2.96456791E+00	-1.75822679E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
33.000000	+1.22280004E-02	+2.19557744E-02	-3.93962301E+00	-3.21934170E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
33.375000	+1.99534799E-02	+2.22595249E-02	-5.37907419E+00	+8.77563210E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
33.750000	+1.18989163E-02	+2.22884853E-02	-3.87380577E+00	+3.31249764E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
34.125000	-5.45442325E-03	+2.22033588E-02	-2.89470096E+00	+1.79656240E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
34.500000	-1.79132787E-02	+2.20605169E-02	-2.52638397E+00	+4.00706495E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
34.875000	-1.55855356E-02	+2.17683526E-02	-2.59417109E+00	-7.87568124E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
35.250000	-8.76771482E-04	+2.12668179E-02	-3.11706006E+00	-2.20125310E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
35.625000	+1.35627274E-02	+2.07297992E-02	-4.24511091E+00	-1.90649949E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
36.000000	+1.52350856E-02	+2.05349086E-02	-4.54693468E+00	+1.27674899E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
36.375000	+2.30621626E-03	+2.09788483E-02	-3.28754917E+00	+2.57502031E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
36.750000	-1.45771785E-02	+2.19822330E-02	-2.61566945E+00	+1.14962553E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
37.125000	-2.11863883E-02	+2.30380737E-02	-2.42533002E+00	-1.34481934E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
9.375000	-1.81416590E-03	+2.12956488E-02	-3.07435069E+00	+1.75123255E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
9.562500	-9.35837083E-03	+2.07470867E-02	-2.80990163E+00	+1.06955748E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
9.750000	-1.42159917E-02	+2.02971945E-02	-2.67326664E+00	+4.25357047E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
9.937500	-1.52776596E-02	+2.00340760E-02	-2.65039274E+00	-1.77892179E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
10.125000	-1.22656384E-02	+2.00203032E-02	-2.73997621E+00	-8.06818624E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
10.312500	-5.81310529E-03	+2.02796677E-02	-2.95294972E+00	-1.53830893E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
10.500000	+2.65718198E-03	+2.07907724E-02	-3.31684206E+00	-2.49396461E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
10.687500	+1.12470987E-02	+2.14883279E-02	-3.88818645E+00	-3.86796589E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
10.875000	+1.80201976E-02	+2.22717273E-02	-4.76732926E+00	-4.99513187E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
11.062500	+2.14462336E-02	+2.30196466E-02	-5.76136090E+00	-1.05168953E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
11.250000	+2.07428981E-02	+2.36088349E-02	-5.16171284E+00	+4.29908844E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
11.437500	+1.60461932E-02	+2.39346882E-02	-4.14920273E+00	+4.50967747E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
11.625000	+8.38110154E-03	+2.39305367E-02	-3.47058379E+00	+2.98352471E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
11.812500	-5.66610145E-04	+2.35820074E-02	-3.03038096E+00	+1.90535194E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
12.000000	-8.83728925E-03	+2.29329916E-02	-2.75607681E+00	+1.11844050E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
12.187500	-1.46506889E-02	+2.20810912E-02	-2.61096578E+00	+4.75190848E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
12.375000	-1.68047283E-02	+2.11626702E-02	-2.57788024E+00	-1.09515079E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
12.562500	-1.49238514E-02	+2.03299784E-02	-2.65203393E+00	-6.96136829E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
12.750000	-9.51948357E-03	+1.97245785E-02	-2.83893155E+00	-1.34080705E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
12.937500	-1.87055741E-03	+1.94521275E-02	-3.15483657E+00	-2.09829585E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
13.125000	+6.24929845E-03	+1.95632916E-02	-3.62579250E+00	-2.93612988E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
13.312500	+1.29540459E-02	+2.00443117E-02	-4.25588528E+00	-3.10403916E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
13.500000	+1.66618493E-02	+2.08188795E-02	-4.78980718E+00	-7.69959629E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
13.687500	+1.64488504E-02	+2.17609542E-02	-4.54462014E+00	+2.46031880E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
13.875000	+1.22576947E-02	+2.27162514E-02	-3.86718763E+00	+3.34305548E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
14.062500	+4.91983941E-03	+2.35286241E-02	-3.29097433E+00	+2.63359192E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
14.250000	-4.01220975E-03	+2.40666631E-02	-2.87959066E+00	+1.82158037E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
14.437500	-1.25994874E-02	+2.42457513E-02	-2.60788170E+00	+1.13646767E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
14.625000	-1.89580523E-02	+2.40416338E-02	-2.45341528E+00	+5.44721338E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
14.812500	-2.17022219E-02	+2.34932501E-02	-2.40361119E+00	-2.31781203E-03	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
15.000000	-2.02675994E-02	+2.26947285E-02	-2.45428446E+00	-5.47375184E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
15.187500	-1.50301579E-02	+2.17784310E-02	-2.60887689E+00	-1.13222159E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
15.375000	-7.20687219E-03	+2.08923119E-02	-2.87886756E+00	-1.79842259E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
15.562500	+1.42306504E-03	+2.01754837E-02	-3.28328536E+00	-2.54430753E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
15.750000	+8.91339757E-03	+1.97358750E-02	-3.83298289E+00	-3.01684859E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
15.937500	+1.35836999E-02	+1.96333747E-02	-4.41460358E+00	-1.81651402E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
16.125000	+1.43947589E-02	+1.98710740E-02	-4.51417564E+00	+1.12404179E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
16.312500	+1.11748160E-02	+2.03961544E-02	-3.99308791E+00	+2.93549372E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
16.500000	+4.64538901E-03	+2.11104826E-02	-3.41336550E+00	+2.72661773E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
16.687500	-3.74699339E-03	+2.18891149E-02	-2.97060626E+00	+1.99172335E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
16.875000	-1.21454316E-02	+2.26031535E-02	-2.66646924E+00	+1.30507409E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
17.062500	-1.86788573E-02	+2.31423943E-02	-2.48120348E+00	+7.07074542E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
17.250000	-2.18660101E-02	+2.34333002E-02	-2.40131629E+00	+1.59215346E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
17.437500	-2.09452793E-02	+2.34489893E-02	-2.42149772E+00	-3.81282281E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
17.625000	-1.60542784E-02	+2.32098348E-02	-2.54429715E+00	-9.58667280E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
17.812500	-8.21291955E-03	+2.27753939E-02	-2.78099795E+00	-1.62615251E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
18.000000	+8.91808870E-04	+2.22301127E-02	-3.15410434E+00	-2.44492878E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
18.187500	+9.27781379E-03	+2.16662299E-02	-3.69784625E+00	-3.36149972E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
18.375000	+1.51181452E-02	+2.11674379E-02	-4.41466673E+00	-3.27185347E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
18.562500	+1.71641183E-02	+2.07962394E-02	-4.92479130E+00	-2.16947521E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.687500	-1.59667256E-02	+2.29449456E-02	-2.55331386E+00	+7.13220673E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.781250	-1.82496496E-02	+2.28165107E-02	-2.49942367E+00	+4.36436848E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.875000	-1.95700329E-02	+2.26597676E-02	-2.47148195E+00	+1.63246969E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.968750	-1.98595499E-02	+2.24830318E-02	-2.46881486E+00	-1.05645709E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.062500	-1.91069338E-02	+2.22945854E-02	-2.49129052E+00	-3.75956778E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.156250	-1.73582589E-02	+2.21022873E-02	-2.53930676E+00	-6.53437484E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.250000	-1.47142048E-02	+2.19132484E-02	-2.61381005E+00	-9.44199650E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.343750	-1.13244284E-02	+2.17335820E-02	-2.71634419E+00	-1.25499990E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.437500	-7.37931439E-03	+2.15682354E-02	-2.84912253E+00	-1.59337354E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.531250	-3.09952334E-03	+2.14208998E-02	-3.01510173E+00	-1.96724952E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.625000	+1.27610760E-03	+2.12939957E-02	-3.21798182E+00	-2.38291810E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.718750	+5.50365518E-03	+2.11887239E-02	-3.46189887E+00	-2.83796788E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.812500	+9.34748723E-03	+2.11051750E-02	-3.75010080E+00	-3.29935934E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
5.906250	+1.25932204E-02	+2.10424845E-02	-4.08052875E+00	-3.64209646E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.000000	+1.50595893E-02	+2.09990255E-02	-4.43299388E+00	-3.52367054E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.093750	+1.66086155E-02	+2.09726244E-02	-4.74121697E+00	-2.37176179E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.187500	+1.71535344E-02	+2.09607910E-02	-4.87769922E+00	-8.26145454E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.281250	+1.66640181E-02	+2.09609484E-02	-4.75670720E+00	+2.24719237E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.375000	+1.51683337E-02	+2.09706514E-02	-4.45635065E+00	+3.46965624E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.468750	+1.27522187E-02	+2.09877793E-02	-4.10614666E+00	+3.62815285E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.562500	+9.55443418E-03	+2.10106919E-02	-3.77607199E+00	+3.29615199E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.656250	+5.75917430E-03	+2.10383363E-02	-3.48811816E+00	+2.83246004E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.750000	+1.58573851E-03	+2.10702987E-02	-3.24498573E+00	+2.37059013E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.843750	-2.72392637E-03	+2.11067956E-02	-3.04363251E+00	+1.94664454E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
6.937500	-6.91905825E-03	+2.11486071E-02	-2.87998988E+00	+1.56395062E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.031250	-1.07544555E-02	+2.11969551E-02	-2.75039177E+00	+1.21638049E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.125000	-1.40045603E-02	+2.12533376E-02	-2.65191854E+00	+8.95900626E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.218750	-1.64764590E-02	+2.13193302E-02	-2.58241040E+00	+5.94768561E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.312500	-1.80210843E-02	+2.13963677E-02	-2.54039943E+00	+3.05969871E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.406250	-1.85419917E-02	+2.14855216E-02	-2.52504105E+00	+2.30886246E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.500000	-1.80011776E-02	+2.15872871E-02	-2.53607032E+00	-2.60005424E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.593750	-1.64215371E-02	+2.17013965E-02	-2.57379207E+00	-5.49547033E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.687500	-1.38857208E-02	+2.18266701E-02	-2.63911039E+00	-8.52336156E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.781250	-1.05313750E-02	+2.19609206E-02	-2.73360510E+00	-1.17629961E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.875000	-6.54301107E-03	+2.21009184E-02	-2.85966656E+00	-1.53119140E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
7.968750	-2.14102237E-03	+2.22424274E-02	-3.02070348E+00	-1.92942207E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.062500	+2.43139560E-03	+2.23803134E-02	-3.22143320E+00	-2.38676214E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.156250	+6.92251295E-03	+2.25087255E-02	-3.46822138E+00	-2.92164248E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.250000	+1.10865648E-02	+2.26213461E-02	-3.76924117E+00	-3.54763880E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.343750	+1.46975845E-02	+2.27117001E-02	-4.13340366E+00	-4.23712113E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.437500	+1.75618090E-02	+2.27735123E-02	-4.56370138E+00	-4.77593211E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.531250	+1.95280597E-02	+2.28010930E-02	-5.02889093E+00	-4.37642216E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.625000	+2.04956635E-02	+2.27897336E-02	-5.38428053E+00	-1.84357028E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.718750	+2.04196067E-02	+2.27360842E-02	-5.37456036E+00	+1.98066486E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.812500	+1.93127157E-02	+2.26384890E-02	-5.01290587E+00	+4.36616153E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
8.906250	+1.72447561E-02	+2.24972502E-02	-4.55590507E+00	+4.66547928E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
9.000000	+1.43384589E-02	+2.23147984E-02	-4.13812851E+00	+4.10146931E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
9.093750	+1.07626396E-02	+2.20957495E-02	-3.78687957E+00	+3.41231120E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
9.187500	+6.72276058E-03	+2.18468371E-02	-3.49832016E+00	+2.79138701E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
9.281250	+2.44947510E-03	+2.15767168E-02	-3.26349451E+00	+2.21822677E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.343750	-1.48347329E-02	+2.13434746E-02	-2.62615116E+00	+3.62722740E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.390625	-1.55430645E-02	+2.11307979E-02	-2.61254380E+00	+2.17858360E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.437500	-1.59974852E-02	+2.09272315E-02	-2.60572694E+00	+7.34370437E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.484375	-1.61925780E-02	+2.07346449E-02	-2.60565907E+00	-7.05357624E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.531250	-1.61265768E-02	+2.05547723E-02	-2.61233967E+00	-2.14927359E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.578125	-1.58014100E-02	+2.03891962E-02	-2.62580851E+00	-3.60598244E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.625000	-1.52226896E-02	+2.02393331E-02	-2.64614576E+00	-5.08419980E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.671875	-1.43996476E-02	+2.01064211E-02	-2.67347289E+00	-6.59292627E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.718750	-1.33450166E-02	+1.99915089E-02	-2.70795444E+00	-8.14161988E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.765625	-1.20748583E-02	+1.98954474E-02	-2.74980057E+00	-9.74036590E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.812500	-1.06083407E-02	+1.98188831E-02	-2.79927037E+00	-1.14000386E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.859375	-8.96746716E-03	+1.97622539E-02	-2.85667593E+00	-1.31324420E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.906250	-7.17676340E-03	+1.97257868E-02	-2.92238701E+00	-1.49504016E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.953125	-5.26292522E-03	+1.97094981E-02	-2.99683595E+00	-1.68677561E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.000000	-3.25443480E-03	+1.97131961E-02	-3.08052223E+00	-1.88991497E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.046875	-1.18115073E-03	+1.97364851E-02	-3.17401548E+00	-2.10594454E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.093750	+9.26121211E-04	+1.97787728E-02	-3.27795453E+00	-2.33624279E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.140625	+3.03607013E-03	+1.98392788E-02	-3.39303824E+00	-2.58181851E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.187500	+5.11732833E-03	+1.99170457E-02	-3.52000001E+00	-2.84280470E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.234375	+7.13891958E-03	+2.00109519E-02	-3.65955118E+00	-3.11750330E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.281250	+9.07070128E-03	+2.01197259E-02	-3.81226595E+00	-3.40061222E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.328125	+1.08837949E-02	+2.02419627E-02	-3.97835857E+00	-3.68000237E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.375000	+1.25509989E-02	+2.03761412E-02	-4.15726617E+00	-3.93107447E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.421875	+1.40471796E-02	+2.05206432E-02	-4.34689681E+00	-4.10763820E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.468750	+1.53496342E-02	+2.06737723E-02	-4.54235725E+00	-4.12974200E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.515625	+1.64384218E-02	+2.08337754E-02	-4.73406012E+00	-3.87543800E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.562500	+1.72966577E-02	+2.09988625E-02	-4.90567956E+00	-3.19900375E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.609375	+1.79107664E-02	+2.11672285E-02	-5.03396672E+00	-2.00991226E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.656250	+1.82706892E-02	+2.13370739E-02	-5.09410884E+00	-4.00080381E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.703125	+1.83700428E-02	+2.15066253E-02	-5.07147426E+00	+1.31262643E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.750000	+1.82062253E-02	+2.16741557E-02	-4.97105011E+00	+2.74605009E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.796875	+1.77804666E-02	+2.18380032E-02	-4.81403206E+00	+3.68454009E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.843750	+1.70978222E-02	+2.19965896E-02	-4.62562448E+00	+4.13937824E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.890625	+1.61671073E-02	+2.21484361E-02	-4.42596535E+00	+4.24226783E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.937500	+1.50007741E-02	+2.22921789E-02	-4.22791187E+00	+4.13285146E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
3.984375	+1.36147309E-02	+2.24265823E-02	-4.03851053E+00	+3.91268481E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.031250	+1.20281063E-02	+2.25505496E-02	-3.86109767E+00	+3.64386703E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.078125	+1.02629633E-02	+2.26631324E-02	-3.69689799E+00	+3.36081047E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.125000	+8.34396602E-03	+2.27635375E-02	-3.54602168E+00	+3.08122452E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.171875	+6.29800678E-03	+2.28511318E-02	-3.40803319E+00	+2.81345141E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.218750	+4.15379945E-03	+2.29254444E-02	-3.28226061E+00	+2.56079803E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.265625	+1.94144671E-03	+2.29861672E-02	-3.16795838E+00	+2.32395736E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.312500	-3.08010970E-04	+2.30331528E-02	-3.06438961E+00	+2.10232547E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.359375	-2.56305650E-03	+2.30664102E-02	-2.97086536E+00	+1.89470566E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.406250	-4.79215961E-03	+2.30860995E-02	-2.88676096E+00	+1.69967788E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.453125	-6.96423505E-03	+2.30925232E-02	-2.81152056E+00	+1.51578705E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.500000	-9.04908819E-03	+2.30861174E-02	-2.74465592E+00	+1.34163368E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.546875	-1.10178418E-02	+2.30674407E-02	-2.68574241E+00	+1.17591251E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.593750	-1.28433382E-02	+2.30371618E-02	-2.63441412E+00	+1.01742357E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
4.640625	-1.45005114E-02	+2.29960470E-02	-2.59035895E+00	+8.62264047E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.171875	+2.28442731E-02	+2.38345981E-02	-6.22433020E+00	-3.71934394E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.195312	+2.29702370E-02	+2.39070236E-02	-6.27990785E+00	-1.02328174E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.218750	+2.30301871E-02	+2.39741311E-02	-6.27229654E+00	+1.64554405E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.242188	+2.30238645E-02	+2.40357699E-02	-6.20277297E+00	+4.03647421E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.265625	+2.29512422E-02	+2.40918044E-02	-6.08308681E+00	+5.82473725E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.289062	+2.28125249E-02	+2.41421137E-02	-5.92973841E+00	+6.93158878E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.312500	+2.26081483E-02	+2.41865923E-02	-5.75816858E+00	+7.46210446E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.335938	+2.23387772E-02	+2.42251500E-02	-5.57995227E+00	+7.58529945E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.359375	+2.20053031E-02	+2.42577124E-02	-5.40260767E+00	+7.45462317E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.382812	+2.16088410E-02	+2.42842206E-02	-5.23051681E+00	+7.18168609E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.406250	+2.11507248E-02	+2.43046317E-02	-5.06596614E+00	+6.83868354E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.429688	+2.06325030E-02	+2.43189185E-02	-4.90995352E+00	+6.46908220E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.453125	+2.00559322E-02	+2.43270697E-02	-4.76272791E+00	+6.09767553E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.476562	+1.94229713E-02	+2.43290899E-02	-4.62412497E+00	+5.73782480E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.500000	+1.87357737E-02	+2.43249992E-02	-4.49376737E+00	+5.39613633E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.523438	+1.79966797E-02	+2.43148333E-02	-4.37118108E+00	+5.07532854E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.546875	+1.72082079E-02	+2.42986434E-02	-4.25586135E+00	+4.77594245E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.570312	+1.63730461E-02	+2.42764956E-02	-4.14730878E+00	+4.49734649E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.593750	+1.54940412E-02	+2.42484713E-02	-4.04504823E+00	+4.23831983E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.617188	+1.45741895E-02	+2.42146662E-02	-3.94863754E+00	+3.99738674E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.640625	+1.36166254E-02	+2.41751904E-02	-3.85767073E+00	+3.77300451E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.664062	+1.26246106E-02	+2.41301677E-02	-3.77177795E+00	+3.56366557E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.687500	+1.16015224E-02	+2.40797358E-02	-3.69062390E+00	+3.36794967E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.710938	+1.05508417E-02	+2.40240452E-02	-3.61390531E+00	+3.18454711E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.734375	+9.47614098E-03	+2.39632590E-02	-3.54134826E+00	+3.01226567E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.757812	+8.38107165E-03	+2.38975525E-02	-3.47270536E+00	+2.85002851E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.781250	+7.26935156E-03	+2.38271125E-02	-3.40775317E+00	+2.69686741E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.804688	+6.14475211E-03	+2.37521368E-02	-3.34628970E+00	+2.55191386E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.828125	+5.01108531E-03	+2.36728338E-02	-3.28813221E+00	+2.41438948E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.851562	+3.87219082E-03	+2.35894215E-02	-3.23311519E+00	+2.28359654E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.875000	+2.73192285E-03	+2.35021273E-02	-3.18108862E+00	+2.15890903E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.898438	+1.59413716E-03	+2.34111870E-02	-3.13191633E+00	+2.03976447E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.921875	+4.62678055E-04	+2.33168445E-02	-3.08547466E+00	+1.92565652E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.945312	-6.58634555E-04	+2.32193507E-02	-3.04165118E+00	+1.81612837E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.968750	-1.76601796E-03	+2.31189632E-02	-3.00034364E+00	+1.71076692E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
1.992188	-2.85573933E-03	+2.30159454E-02	-2.96145898E+00	+1.60919763E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.015625	-3.92412822E-03	+2.29105656E-02	-2.92491250E+00	+1.51107996E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.039062	-4.96758886E-03	+2.28030967E-02	-2.89062711E+00	+1.41610344E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.062500	-5.98261224E-03	+2.26938152E-02	-2.85853266E+00	+1.32398411E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.085938	-6.96578788E-03	+2.25830006E-02	-2.82856535E+00	+1.23446151E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.109375	-7.91381536E-03	+2.24709343E-02	-2.80066727E+00	+1.14729595E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.132812	-8.82351546E-03	+2.23578994E-02	-2.77478586E+00	+1.06226610E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.156250	-9.69184105E-03	+2.22441797E-02	-2.75087355E+00	+9.79166918E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.179688	-1.05158874E-02	+2.21300588E-02	-2.72888741E+00	+8.97807787E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.203125	-1.12929024E-02	+2.20158197E-02	-2.70878881E+00	+8.18010828E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.226562	-1.20202960E-02	+2.19017439E-02	-2.69054315E+00	+7.39609439E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.250000	-1.26956491E-02	+2.17881107E-02	-2.67411962E+00	+6.62446965E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.273438	-1.33167225E-02	+2.16751965E-02	-2.65949095E+00	+5.86375507E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.296875	-1.38814648E-02	+2.15632742E-02	-2.64663326E+00	+5.11254844E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02
2.320312	-1.43880197E-02	+2.14526123E-02	-2.63552588E+00	+4.36575417E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966486E-03	-2.51226941E-02	-6.28780040E-02


==> anc/otoc_to_plot_bosonic_M800_L1.1225_n300_beta7.5000.dat <==
400.000000	-1.88108245E-04	+3.86284492E-03	-4.81565590E+00	+1.66379955E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
408.000000	-4.00275669E-03	+4.06787958E-03	-4.12637577E+00	+5.94007518E-03	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
416.000000	-5.57962329E-04	+3.89688774E-03	-4.72061469E+00	-2.51992152E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
424.000000	+3.94900974E-03	+4.09219126E-03	-8.15825021E+00	-3.40404436E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
432.000000	+1.34013977E-03	+3.92415973E-03	-5.26526179E+00	+2.49721583E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
440.000000	-3.69542516E-03	+4.08727399E-03	-4.16270489E+00	+5.24213222E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
448.000000	-2.04855590E-03	+3.92945246E-03	-4.42652064E+00	-1.41874319E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
456.000000	+3.24463443E-03	+4.04869081E-03	-6.43269400E+00	-9.59557822E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
464.000000	+2.63041339E-03	+3.91803261E-03	-5.96181315E+00	+1.32482944E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
472.000000	-2.70180483E-03	+3.99507160E-03	-4.31296689E+00	+1.05494351E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
480.000000	-3.05648659E-03	+3.90716895E-03	-4.27390354E+00	-8.20521112E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
488.000000	+2.14502133E-03	+3.94685965E-03	-5.62580067E+00	-1.59372910E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
496.000000	+3.36871510E-03	+3.91246711E-03	-6.82387010E+00	+6.96140246E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
504.000000	-1.56689175E-03	+3.92148110E-03	-4.51197627E+00	+1.64791818E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
512.000000	-3.64785302E-03	+3.94651623E-03	-4.18720101E+00	-3.84099098E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
520.000000	+9.54745076E-04	+3.92329404E-03	-5.12653483E+00	-2.51829883E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
528.000000	+3.86575349E-03	+4.00083579E-03	-8.21647914E+00	+2.16357288E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
536.000000	-2.61459458E-04	+3.93501573E-03	-4.78036317E+00	+2.55106501E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
544.000000	-3.95006217E-03	+4.05306992E-03	-4.13477512E+00	+3.86768349E-03	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
552.000000	-5.25041128E-04	+3.93932780E-03	-4.71848023E+00	-2.21262832E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
560.000000	+3.85252872E-03	+4.08467854E-03	-7.67498043E+00	-3.30562228E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
568.000000	+1.29354100E-03	+3.92418400E-03	-5.24737980E+00	+2.18238965E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
576.000000	-3.54259726E-03	+4.08254595E-03	-4.18315699E+00	+4.98652383E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
584.000000	-1.95335905E-03	+3.88863459E-03	-4.44953598E+00	-1.28928069E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
592.000000	+3.08600439E-03	+4.05509419E-03	-6.24600610E+00	-9.06208915E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
600.000000	+2.48157387E-03	+3.85202209E-03	-5.89947025E+00	+1.20057677E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
608.000000	-2.59081890E-03	+4.02540528E-03	-4.32508326E+00	+9.93141181E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
616.000000	-2.88072199E-03	+3.83306882E-03	-4.31044436E+00	-7.69770083E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
624.000000	+2.07917124E-03	+4.00989069E-03	-5.55671539E+00	-1.48307833E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
632.000000	+3.21738215E-03	+3.84315892E-03	-6.68336968E+00	+6.58623112E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
640.000000	-1.52080540E-03	+4.01750620E-03	-4.50291841E+00	+1.54488389E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
648.000000	-3.52834394E-03	+3.88330282E-03	-4.21155545E+00	-3.52812859E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
656.000000	+8.88242821E-04	+4.03757087E-03	-5.06741899E+00	-2.26679753E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
664.000000	+3.73662332E-03	+3.93376682E-03	-7.83843149E+00	+1.79398512E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
672.000000	-1.50007476E-04	+4.04639134E-03	-4.78038137E+00	+2.29447239E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
680.000000	-3.77323525E-03	+3.97397199E-03	-4.16727568E+00	+6.75096211E-03	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
688.000000	-6.44391963E-04	+4.03066864E-03	-4.67236597E+00	-1.88413275E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
696.000000	+3.61189583E-03	+3.99201139E-03	-7.18188808E+00	-3.61667313E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
704.000000	+1.36568619E-03	+3.98673469E-03	-5.25103367E+00	+1.84237257E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
712.000000	-3.26046438E-03	+3.98601781E-03	-4.23409196E+00	+5.06304764E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
720.000000	-1.96402570E-03	+3.92836643E-03	-4.44094605E+00	-1.14978741E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
728.000000	+2.82353319E-03	+3.97479236E-03	-6.07375182E+00	-8.82605133E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
736.000000	+2.44591446E-03	+3.88138664E-03	-5.85311426E+00	+1.06746417E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
744.000000	-2.37411317E-03	+3.97807251E-03	-4.36580914E+00	+9.62633575E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
752.000000	-2.83771605E-03	+3.85960470E-03	-4.31290054E+00	-6.84638761E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
760.000000	+1.87942889E-03	+4.00358996E-03	-5.46123116E+00	-1.44619624E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
768.000000	+3.20437334E-03	+3.86656090E-03	-6.62681453E+00	+5.77770565E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
776.000000	-1.30564078E-03	+4.04817663E-03	-4.53679826E+00	+1.50956379E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
784.000000	-3.52088030E-03	+3.89108500E-03	-4.21151247E+00	-2.72196365E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
792.000000	+6.25541585E-04	+4.08909706E-03	-4.97231244E+00	-1.62980356E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
200.000000	-2.59774429E-03	+3.90387116E-03	-4.34255742E+00	-1.75592615E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
204.000000	+3.73493468E-03	+3.93390433E-03	-7.82921107E+00	+1.25993306E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
208.000000	-3.11092658E-03	+4.08018184E-03	-4.24176278E+00	+3.54095508E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
212.000000	+5.87836293E-04	+3.96880103E-03	-4.99644700E+00	-1.66467741E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
216.000000	+1.97965039E-03	+3.87822499E-03	-5.57350470E+00	+1.02384598E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
220.000000	-3.72458833E-03	+3.94480779E-03	-4.17737022E+00	-1.44253662E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
224.000000	+3.44073093E-03	+4.03947209E-03	-6.72753400E+00	-4.55454694E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
228.000000	-1.30176765E-03	+4.02568994E-03	-4.54173397E+00	+2.70078122E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
232.000000	-1.34101106E-03	+3.85400168E-03	-4.56690902E+00	-3.20868796E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
236.000000	+3.54213579E-03	+3.95112101E-03	-7.10868434E+00	+4.81910063E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
240.000000	-3.63735276E-03	+4.00134491E-03	-4.18138097E+00	+2.00000288E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
244.000000	+2.04127514E-03	+4.06699689E-03	-5.50868204E+00	-1.11039647E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
248.000000	+7.10512766E-04	+3.85267117E-03	-5.06969814E+00	+1.56924927E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
252.000000	-3.16839589E-03	+3.94034739E-03	-4.25328263E+00	-3.40260374E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
256.000000	+3.77959132E-03	+3.98614953E-03	-7.79178114E+00	-6.11171009E-03	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
260.000000	-2.69009498E-03	+4.07943591E-03	-4.30217631E+00	+3.69479422E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
264.000000	-8.69492416E-05	+3.88263886E-03	-4.83594576E+00	-2.08762668E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
268.000000	+2.63353138E-03	+3.90774656E-03	-5.97227765E+00	+8.51942499E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
272.000000	-3.85619277E-03	+3.99147460E-03	-4.15439176E+00	-4.42286466E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
276.000000	+3.16675891E-03	+4.06125144E-03	-6.32610683E+00	-6.85733648E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
280.000000	-6.00532534E-04	+3.93358021E-03	-4.70297868E+00	+2.35138318E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
284.000000	-2.00364858E-03	+3.86490276E-03	-4.44500028E+00	-4.02561299E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
288.000000	+3.82248905E-03	+4.00356097E-03	-7.92346907E+00	+3.10778306E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
292.000000	-3.49226114E-03	+4.03273621E-03	-4.19637764E+00	+3.34536322E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
296.000000	+1.35783171E-03	+3.98900431E-03	-5.24717849E+00	-1.40122745E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
300.000000	+1.38263516E-03	+3.83547997E-03	-5.31735960E+00	+1.33130057E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
304.000000	-3.62906280E-03	+4.00385408E-03	-4.18213804E+00	-2.58904435E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
308.000000	+3.70621428E-03	+4.01534626E-03	-7.38859508E+00	-2.77278733E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
312.000000	-2.08883194E-03	+4.02557070E-03	-4.40396102E+00	+3.37772348E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
316.000000	-7.77239392E-04	+3.83259439E-03	-4.68641630E+00	-2.61471408E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
320.000000	+3.22165745E-03	+3.97659203E-03	-6.49573228E+00	+6.68768279E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
324.000000	-3.85282692E-03	+4.01834077E-03	-4.15140167E+00	+6.93366895E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
328.000000	+2.71805560E-03	+4.03270410E-03	-5.94103877E+00	-9.30863012E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
332.000000	+1.22596182E-04	+3.86046650E-03	-4.89609208E+00	+2.01537772E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
336.000000	-2.66347874E-03	+3.92861826E-03	-4.32873659E+00	-4.65408282E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
340.000000	+3.94931871E-03	+4.03960675E-03	-8.61935834E+00	+1.11196904E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
344.000000	-3.18469720E-03	+4.02069045E-03	-4.23977907E+00	+4.50411948E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
348.000000	+5.92792787E-04	+3.90808360E-03	-5.01606275E+00	-1.72488861E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
352.000000	+2.06453676E-03	+3.87741930E-03	-5.61968996E+00	+1.09730788E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
356.000000	-3.91808592E-03	+4.05755210E-03	-4.13821645E+00	-1.57024077E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
360.000000	+3.48926599E-03	+4.00545903E-03	-6.87588258E+00	-5.09717886E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
364.000000	-1.35383560E-03	+3.95099234E-03	-4.54599076E+00	+2.91039967E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
368.000000	-1.45439520E-03	+3.84209968E-03	-4.54756284E+00	-3.31837558E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
372.000000	+3.67864095E-03	+4.05167592E-03	-7.20069123E+00	+4.72122027E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
376.000000	-3.71983147E-03	+4.00734001E-03	-4.16986522E+00	+2.02146378E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
380.000000	+2.09535652E-03	+3.97501086E-03	-5.58352020E+00	-1.18319432E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
384.000000	+8.40305647E-04	+3.83903133E-03	-5.11642067E+00	+1.69119032E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
388.000000	-3.25461924E-03	+4.01744474E-03	-4.23056794E+00	-3.96689934E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
392.000000	+3.90775969E-03	+4.03327443E-03	-8.28994015E+00	-1.08068531E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
396.000000	-2.69373644E-03	+3.97603325E-03	-4.31702277E+00	+1.99726554E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
100.000000	+3.40832424E-03	+3.88536644E-03	-6.95475842E+00	+1.47890940E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
102.000000	-1.62011659E-04	+3.99336130E-03	-4.79020591E+00	+6.85643103E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
104.000000	-3.47071962E-03	+3.93625514E-03	-4.21218601E+00	+1.02985768E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
106.000000	-2.33314562E-03	+3.94042241E-03	-4.37826284E+00	-2.92183631E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
108.000000	+1.78735712E-03	+4.08914824E-03	-5.38092053E+00	-7.90376612E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
110.000000	+3.59670447E-03	+3.86246459E-03	-7.53976929E+00	+8.35552878E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
112.000000	+7.31606069E-04	+3.94686765E-03	-5.04669938E+00	+8.24269531E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
114.000000	-3.14598159E-03	+4.03845377E-03	-4.24269117E+00	+1.94896369E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
116.000000	-3.09859080E-03	+3.91250629E-03	-4.26711391E+00	-1.99863245E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
118.000000	+8.03269906E-04	+4.03321116E-03	-5.04214415E+00	-7.79881152E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
120.000000	+3.58480003E-03	+3.89453744E-03	-7.38663851E+00	-9.07054135E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
122.000000	+1.68357470E-03	+3.93067875E-03	-5.40496580E+00	+7.63361291E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
124.000000	-2.46407315E-03	+4.09870985E-03	-4.33319335E+00	+2.97945995E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
126.000000	-3.51782290E-03	+3.88177956E-03	-4.21318182E+00	-1.19019926E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
128.000000	-1.15221635E-04	+3.96167083E-03	-4.80927305E+00	-6.46416594E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
130.000000	+3.42380080E-03	+3.98133017E-03	-6.79884820E+00	-2.83927065E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
132.000000	+2.61343014E-03	+3.92290579E-03	-5.94498131E+00	+5.76107917E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
134.000000	-1.50876108E-03	+4.07683729E-03	-4.49441653E+00	+4.36931295E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
136.000000	-3.63746404E-03	+3.88092556E-03	-4.19725613E+00	-3.06871426E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
138.000000	-1.02056261E-03	+3.91982106E-03	-4.61716510E+00	-4.86027178E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
140.000000	+2.99746370E-03	+4.07345594E-03	-6.14136485E+00	-5.21930517E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
142.000000	+3.29297218E-03	+3.90542763E-03	-6.70488717E+00	+3.58538247E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
144.000000	-5.15400599E-04	+3.99955900E-03	-4.70721186E+00	+6.26899402E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
146.000000	-3.58494639E-03	+3.93319186E-03	-4.19728956E+00	+6.68383568E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
148.000000	-1.98661280E-03	+3.91219149E-03	-4.43985843E+00	-3.45390858E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
150.000000	+2.21516727E-03	+4.10361484E-03	-5.57885300E+00	-7.59743225E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
152.000000	+3.60789399E-03	+3.89035260E-03	-7.47883133E+00	+1.55845425E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
154.000000	+4.04960057E-04	+3.92733971E-03	-4.95547130E+00	+8.15664228E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
156.000000	-3.35383495E-03	+4.02365658E-03	-4.21617442E+00	+1.64267842E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
158.000000	-2.88055220E-03	+3.91459132E-03	-4.29839993E+00	-2.39153103E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
160.000000	+1.21601259E-03	+4.05038705E-03	-5.17278683E+00	-8.30424811E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
162.000000	+3.66299072E-03	+3.90823731E-03	-7.62009917E+00	-2.45304057E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
164.000000	+1.32748874E-03	+3.89695872E-03	-5.27090846E+00	+8.34606850E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
166.000000	-2.81433178E-03	+4.09543801E-03	-4.28167178E+00	+2.63566366E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
168.000000	-3.46436774E-03	+3.90966770E-03	-4.21664299E+00	-1.53613754E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
170.000000	+2.21884238E-04	+3.95962482E-03	-4.89612679E+00	-7.23563039E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
172.000000	+3.56548935E-03	+3.97357139E-03	-7.11089515E+00	-2.10684818E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
174.000000	+2.29326926E-03	+3.90247710E-03	-5.73886607E+00	+6.73183326E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
176.000000	-1.93640543E-03	+4.09178128E-03	-4.41816184E+00	+3.87744140E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
178.000000	-3.68024975E-03	+3.90889265E-03	-4.18788950E+00	-6.75011816E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
180.000000	-7.06789709E-04	+3.89498266E-03	-4.68816657E+00	-5.60661925E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
182.000000	+3.25222834E-03	+4.05802077E-03	-6.43053720E+00	-4.40864828E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
184.000000	+3.12802350E-03	+3.91700076E-03	-6.45162588E+00	+4.52399821E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
186.000000	-9.08906543E-04	+4.01287309E-03	-4.62093792E+00	+5.66728086E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
188.000000	-3.67291836E-03	+3.94036521E-03	-4.18471354E+00	+2.91918114E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
190.000000	-1.64926599E-03	+3.88211452E-03	-4.50417067E+00	-4.04852184E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
192.000000	+2.59417490E-03	+4.10172492E-03	-5.80412227E+00	-7.16851917E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
194.000000	+3.60934299E-03	+3.92378040E-03	-7.37157834E+00	+2.33713894E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
196.000000	+7.89175805E-05	+3.91841470E-03	-4.86926670E+00	+7.93965557E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
198.000000	-3.51944438E-03	+4.01053260E-03	-4.19571611E+00	-1.20414973E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
50.000000	-6.87827700E-04	+4.03352212E-03	-4.66251336E+00	-3.11169294E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
51.000000	+2.85959762E-03	+3.97362031E-03	-6.10663059E+00	+2.23458486E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
52.000000	-3.52221121E-03	+3.85954595E-03	-4.21559639E+00	-5.71114926E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
53.000000	+3.70958762E-03	+4.06507969E-03	-7.24886044E+00	-1.24867033E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
54.000000	-1.76062374E-03	+3.98982355E-03	-4.46533046E+00	+1.20309319E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
55.000000	-1.05089253E-04	+3.83787990E-03	-4.84267407E+00	-5.89973907E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
56.000000	+2.30145678E-03	+4.06853919E-03	-5.64527827E+00	+3.35575565E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
57.000000	-3.72558569E-03	+3.98878693E-03	-4.17152294E+00	-7.52090287E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
58.000000	+3.47060835E-03	+3.86325281E-03	-7.14945884E+00	-7.75841910E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
59.000000	-2.58066035E-03	+4.02493308E-03	-4.32669132E+00	+1.13434978E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
60.000000	+2.01150793E-04	+3.99677479E-03	-4.88075927E+00	-5.85328421E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
61.000000	+1.86451424E-03	+3.91332588E-03	-5.49734816E+00	+3.27054604E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
62.000000	-3.35257922E-03	+3.94803170E-03	-4.22665007E+00	-1.34971166E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
63.000000	+3.88989607E-03	+4.02766693E-03	-8.19677148E+00	-4.95330513E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
64.000000	-2.65482936E-03	+3.95720865E-03	-4.32571617E+00	+1.53950696E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
65.000000	+8.80655573E-04	+3.87537501E-03	-5.11775755E+00	-4.47268405E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
66.000000	+1.36352082E-03	+4.06650150E-03	-5.22025298E+00	+4.44793862E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
67.000000	-3.31282518E-03	+3.97669900E-03	-4.22816983E+00	-1.11714836E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
68.000000	+3.55252038E-03	+3.84192150E-03	-7.45454971E+00	+1.19262539E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
69.000000	-3.38591927E-03	+4.07956859E-03	-4.20431732E+00	+1.14833007E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
70.000000	+1.10184919E-03	+3.97876414E-03	-5.15788958E+00	-4.41157048E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
71.000000	+7.67595150E-04	+3.85699450E-03	-5.08663141E+00	+4.38502400E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
72.000000	-2.87095858E-03	+4.04425135E-03	-4.28088478E+00	-1.51107983E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
73.000000	+3.83668413E-03	+3.98712533E-03	-8.10879107E+00	+1.87181723E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
74.000000	-3.27740655E-03	+3.90159036E-03	-4.24344843E+00	+1.31067918E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
75.000000	+1.90105772E-03	+3.97028531E-03	-5.48743271E+00	-3.46506637E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
76.000000	+4.28343895E-04	+4.01832304E-03	-4.93646171E+00	+5.71131832E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
77.000000	-2.54047667E-03	+3.94418118E-03	-4.34516904E+00	-1.10725269E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
78.000000	+3.50189560E-03	+3.89394831E-03	-7.15096708E+00	+9.62846323E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
79.000000	-3.79962261E-03	+4.06212026E-03	-4.15259978E+00	+7.93679061E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
80.000000	+2.04663710E-03	+3.96409278E-03	-5.56360896E+00	-3.25102256E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
81.000000	-2.51738157E-04	+3.85161223E-03	-4.80280429E+00	+5.81740527E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
82.000000	-2.05178849E-03	+4.08609633E-03	-4.40012791E+00	-1.20599608E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
83.000000	+3.59824165E-03	+3.96605181E-03	-7.21479644E+00	+9.32919717E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
84.000000	-3.54093520E-03	+3.85598804E-03	-4.21354396E+00	+5.85598228E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
85.000000	+2.87633483E-03	+4.06283520E-03	-6.04359999E+00	-2.55908403E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
86.000000	-4.59881953E-04	+3.97387515E-03	-4.72536077E+00	+7.56076336E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
87.000000	-1.49061323E-03	+3.89192893E-03	-4.53144731E+00	-9.00817186E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
88.000000	+3.26311272E-03	+3.99481099E-03	-6.52699514E+00	+1.90581000E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
89.000000	-3.87331699E-03	+4.00664267E-03	-4.15028531E+00	+1.78599893E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
90.000000	+2.88469312E-03	+3.93052513E-03	-6.16979535E+00	-2.13510479E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
91.000000	-1.22621261E-03	+3.91506611E-03	-4.57730627E+00	+7.96361052E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
92.000000	-1.08604983E-03	+4.05642706E-03	-4.57707325E+00	-8.82566333E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
93.000000	+3.07088561E-03	+3.95088784E-03	-6.34243894E+00	+1.84315020E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
94.000000	-3.57208585E-03	+3.86266365E-03	-4.20844321E+00	-2.57971420E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
95.000000	+3.56534665E-03	+4.09065300E-03	-6.85838178E+00	-1.65257307E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
96.000000	-1.38795750E-03	+3.95431045E-03	-4.53895783E+00	+1.04645360E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
97.000000	-4.02964045E-04	+3.85645814E-03	-4.76547458E+00	-6.71178874E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
98.000000	+2.68236191E-03	+4.07791738E-03	-5.88131557E+00	+2.97006351E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
99.000000	-3.75297272E-03	+3.96187090E-03	-4.17146188E+00	+3.12270103E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
25.000000	-3.14214164E-03	+4.00509232E-03	-4.24788268E+00	-7.65024581E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
25.500000	+1.20514605E-03	+3.88402924E-03	-5.22920811E+00	-3.16027716E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
26.000000	+3.53401588E-03	+3.83715855E-03	-7.40815984E+00	+2.35643141E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
26.500000	+5.30201979E-04	+3.92092482E-03	-4.99356497E+00	+3.22502511E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
27.000000	-3.57040966E-03	+4.05490330E-03	-4.18313473E+00	+7.38237643E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
27.500000	-2.99238884E-03	+4.10183401E-03	-4.25532733E+00	-1.10220923E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
28.000000	+1.48051821E-03	+4.01316302E-03	-5.28534396E+00	-3.29690651E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
28.500000	+3.61839733E-03	+3.88086543E-03	-7.55223383E+00	+2.85362608E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
29.000000	+4.69775989E-04	+3.83881230E-03	-4.99998135E+00	+3.33603649E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
29.500000	-3.45474802E-03	+3.92257435E-03	-4.21619735E+00	+6.68573228E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
30.000000	-2.53518533E-03	+4.03932416E-03	-4.33140813E+00	-1.26679351E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
30.500000	+1.99549242E-03	+4.07393164E-03	-5.48299086E+00	-3.55125276E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
31.000000	+3.81789097E-03	+4.00650495E-03	-7.88266089E+00	+5.17895376E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
31.500000	+4.27053894E-04	+3.91569612E-03	-4.96509548E+00	+3.65183739E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
32.000000	-3.38595063E-03	+3.88425516E-03	-4.23082350E+00	+5.69218430E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
32.500000	-2.24138096E-03	+3.92265064E-03	-4.39587706E+00	-1.43488028E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
33.000000	+2.24998041E-03	+3.98133538E-03	-5.66570378E+00	-3.03739983E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
33.500000	+3.71854362E-03	+4.01416706E-03	-7.43327688E+00	+8.27663573E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
34.000000	+5.09386706E-05	+4.01222139E-03	-4.83804021E+00	+3.24960679E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
34.500000	-3.63515988E-03	+3.98607188E-03	-4.18367009E+00	+4.43381705E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
35.000000	-2.22682359E-03	+3.94472379E-03	-4.39465850E+00	-1.51642484E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
35.500000	+2.23286873E-03	+3.90569264E-03	-5.70009493E+00	-2.54296593E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
36.000000	+3.41868302E-03	+3.90396928E-03	-6.93762444E+00	+9.57582543E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
36.500000	-3.98377091E-04	+3.95998233E-03	-4.74251239E+00	+2.79030459E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
37.000000	-3.86555956E-03	+4.03780253E-03	-4.14731985E+00	+3.45935079E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
37.500000	-2.09912664E-03	+4.06059006E-03	-4.39657731E+00	-1.61227769E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
38.000000	+2.41246484E-03	+3.98865486E-03	-5.75959754E+00	-2.46889413E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
38.500000	+3.35805538E-03	+3.87965065E-03	-6.86547145E+00	+1.02101464E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
39.000000	-5.29673931E-04	+3.84584533E-03	-4.73858290E+00	+2.68615154E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
39.500000	-3.72038143E-03	+3.93407636E-03	-4.17931990E+00	+2.64080591E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
40.000000	-1.63530680E-03	+4.06263938E-03	-4.47450231E+00	-1.83307464E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
40.500000	+2.87523822E-03	+4.09934762E-03	-6.01239454E+00	-2.46279329E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
41.000000	+3.51699123E-03	+4.00243710E-03	-6.93729560E+00	+1.28173410E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
41.500000	-5.41069083E-04	+3.86925271E-03	-4.73066044E+00	+2.71935753E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
42.000000	-3.52913173E-03	+3.83535994E-03	-4.21793807E+00	+1.55473750E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
42.500000	-1.22064768E-03	+3.93153995E-03	-4.57518669E+00	-2.10348679E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
43.000000	+3.15627883E-03	+4.05496916E-03	-6.32142486E+00	-2.06987210E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
43.500000	+3.43292364E-03	+4.08313962E-03	-6.64505879E+00	+1.68078652E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
44.000000	-8.26037882E-04	+3.99972944E-03	-4.64063834E+00	+2.45330820E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
44.500000	-3.66231376E-03	+3.89758280E-03	-4.19175059E+00	+3.83040716E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
45.000000	-1.14238333E-03	+3.87181636E-03	-4.60233427E+00	-2.20975356E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
45.500000	+3.09992522E-03	+3.92945518E-03	-6.40150415E+00	-1.64248192E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
46.000000	+3.03219418E-03	+4.00243779E-03	-6.24481619E+00	+1.86281008E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
46.500000	-1.31437753E-03	+4.02929964E-03	-4.53869407E+00	+2.09600815E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
47.000000	-3.88551100E-03	+4.00609812E-03	-4.14880804E+00	-5.65516610E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
47.500000	-1.08541631E-03	+3.96445300E-03	-4.59524573E+00	-2.28268571E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
48.000000	+3.12396966E-03	+3.92899168E-03	-6.43149375E+00	-1.51816507E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
48.500000	+2.80462483E-03	+3.91111976E-03	-6.11341081E+00	+1.91825818E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
49.000000	-1.55704546E-03	+3.92442028E-03	-4.51323556E+00	+1.94697727E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
49.500000	-3.77868757E-03	+3.97504661E-03	-4.16643354E+00	-5.59769177E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
12.500000	-3.49820160E-03	+3.88907420E-03	-4.21484906E+00	-3.70401850E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
12.750000	-2.07134643E-03	+3.84332391E-03	-4.43717234E+00	-1.40818432E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
13.000000	+1.76694972E-04	+3.83012651E-03	-4.91894123E+00	-2.75329097E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
13.250000	+2.36084819E-03	+3.85385231E-03	-5.81381782E+00	-5.07485778E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
13.500000	+3.61956110E-03	+3.90843587E-03	-7.45637012E+00	-2.07140540E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
13.750000	+3.44901740E-03	+3.97899930E-03	-6.84952052E+00	+4.00977375E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
14.000000	+1.90113209E-03	+4.04610057E-03	-5.45148324E+00	+4.28873367E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
14.250000	-4.32928684E-04	+4.09133305E-03	-4.70515369E+00	+2.29383477E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
14.500000	-2.65078431E-03	+4.10258977E-03	-4.30456585E+00	+1.13239790E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
14.750000	-3.89233137E-03	+4.07742053E-03	-4.13895474E+00	+2.63029654E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
15.000000	-3.67907455E-03	+4.02351880E-03	-4.17305103E+00	-5.48333789E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
15.250000	-2.10237418E-03	+3.95627258E-03	-4.41312163E+00	-1.47736276E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
15.500000	+2.14329249E-04	+3.89419287E-03	-4.91173241E+00	-2.80312812E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
15.750000	+2.36191272E-03	+3.85362167E-03	-5.81468569E+00	-4.74758153E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
16.000000	+3.50157425E-03	+3.84426904E-03	-7.28552317E+00	-1.58253993E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
16.250000	+3.19068733E-03	+3.86683245E-03	-6.60595566E+00	+3.85987154E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
16.500000	+1.55246152E-03	+3.91330910E-03	-5.35558740E+00	+3.89637109E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
16.750000	-7.74001896E-04	+3.96979566E-03	-4.65777011E+00	+2.14567403E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
17.000000	-2.88150725E-03	+4.02081364E-03	-4.28275038E+00	+1.04492031E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
17.250000	-3.94509642E-03	+4.05375645E-03	-4.13530996E+00	+1.93702665E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
17.500000	-3.54216993E-03	+4.06209336E-03	-4.18589905E+00	-6.20266926E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
17.750000	-1.81948051E-03	+4.04647084E-03	-4.44544342E+00	-1.57872302E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
18.000000	+5.60254128E-04	+4.01361367E-03	-4.97526056E+00	-3.01593798E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
18.250000	+2.67516275E-03	+3.97364449E-03	-5.95341241E+00	-5.41012805E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
18.500000	+3.70594543E-03	+3.93685792E-03	-7.68032459E+00	-1.37771079E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
18.750000	+3.25896479E-03	+3.91099805E-03	-6.64226780E+00	+4.66490592E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
19.000000	+1.52062604E-03	+3.89975984E-03	-5.34787163E+00	+3.95933926E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
19.250000	-8.18216052E-04	+3.90273336E-03	-4.66259817E+00	+2.08617149E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
19.500000	-2.83536419E-03	+3.91652415E-03	-4.30478588E+00	+9.71758658E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
19.750000	-3.73794008E-03	+3.93645332E-03	-4.17671884E+00	+1.08287993E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
20.000000	-3.16939322E-03	+3.95814723E-03	-4.25064188E+00	-7.31298410E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
20.250000	-1.34560285E-03	+3.97847780E-03	-4.54236805E+00	-1.75366880E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
20.500000	+1.02989041E-03	+3.99564594E-03	-5.12747628E+00	-3.40368801E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
20.750000	+3.03775868E-03	+4.00858863E-03	-6.24421206E+00	-6.45128711E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
21.000000	+3.89835687E-03	+4.01618695E-03	-8.35311984E+00	-5.38456816E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
21.250000	+3.27514729E-03	+4.01683102E-03	-6.51344046E+00	+6.18842069E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
21.500000	+1.40822644E-03	+4.00871310E-03	-5.25890949E+00	+3.80331945E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
21.750000	-9.76222251E-04	+3.99083399E-03	-4.61178074E+00	+1.95526612E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
22.000000	-2.94821662E-03	+3.96428545E-03	-4.28127643E+00	+8.69616286E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
22.250000	-3.73932890E-03	+3.93311735E-03	-4.17697260E+00	+1.09126318E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
22.500000	-3.04616054E-03	+3.90416140E-03	-4.27582012E+00	-8.42574667E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
22.750000	-1.14910191E-03	+3.88556904E-03	-4.59825993E+00	-1.90319197E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
23.000000	+1.20069107E-03	+3.88437915E-03	-5.22741610E+00	-3.61475514E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
23.250000	+3.07780175E-03	+3.90391005E-03	-6.40563750E+00	-5.20776850E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
23.500000	+3.74339367E-03	+3.94194805E-03	-7.83130035E+00	+4.98416378E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
23.750000	+2.93059708E-03	+3.99050156E-03	-6.15642931E+00	+5.49049329E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
24.000000	+9.46213239E-04	+4.03739786E-03	-5.08605371E+00	+3.29969986E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
24.250000	-1.44866019E-03	+4.06941291E-03	-4.50657938E+00	+1.74815035E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
24.500000	-3.33239056E-03	+4.07612110E-03	-4.21197853E+00	+7.50931981E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
24.750000	-3.97914292E-03	+4.05334825E-03	-4.13111339E+00	-1.04010791E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
6.250000	+3.64513303E-03	+3.91148620E-03	-7.53754024E+00	+7.68626156E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
6.375000	+3.26373832E-03	+3.91188370E-03	-6.64824834E+00	+6.54240877E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
6.500000	+2.54706875E-03	+3.91413915E-03	-5.90193805E+00	+5.15370103E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
6.625000	+1.56716852E-03	+3.91803744E-03	-5.35982308E+00	+3.76117612E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
6.750000	+4.22679609E-04	+3.92338358E-03	-4.96164402E+00	+2.77196433E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
6.875000	-7.70992688E-04	+3.93001128E-03	-4.66683200E+00	+2.04091868E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
7.000000	-1.89325037E-03	+3.93778019E-03	-4.45141435E+00	+1.46303853E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
7.125000	-2.83044564E-03	+3.94656252E-03	-4.30107237E+00	+9.76635915E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
7.250000	-3.48736410E-03	+3.95622197E-03	-4.20725537E+00	+5.43570940E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
7.375000	-3.79687433E-03	+3.96658841E-03	-4.16517963E+00	+1.37642418E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
7.500000	-3.72674959E-03	+3.97743270E-03	-4.17284476E+00	-2.61919884E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
7.625000	-3.28295129E-03	+3.98844615E-03	-4.23065960E+00	-6.74767259E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
7.750000	-2.50902711E-03	+3.99922887E-03	-4.34153658E+00	-1.12337290E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
7.875000	-1.48168163E-03	+4.00929026E-03	-4.51150283E+00	-1.63829616E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
8.000000	-3.02981930E-04	+4.01806398E-03	-4.75111062E+00	-2.26756552E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
8.125000	+9.09985333E-04	+4.02493779E-03	-5.07839421E+00	-3.09668984E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
8.250000	+2.03692694E-03	+4.02929721E-03	-5.52528308E+00	-4.29607520E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
8.375000	+2.96641006E-03	+4.03058000E-03	-6.15241301E+00	-6.21424272E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
8.500000	+3.60696328E-03	+4.02833679E-03	-7.07884376E+00	-8.52903640E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
8.625000	+3.89611423E-03	+4.02229193E-03	-8.28467211E+00	-2.86442166E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
8.750000	+3.80649292E-03	+4.01239777E-03	-7.79494917E+00	+6.55985988E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
8.875000	+3.34843079E-03	+3.99887546E-03	-6.64470714E+00	+7.70537181E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
9.000000	+2.56883083E-03	+3.98223610E-03	-5.86860622E+00	+5.25022951E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
9.125000	+1.54644372E-03	+3.96327753E-03	-5.33214976E+00	+3.69394017E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
9.250000	+3.84028129E-04	+3.94305416E-03	-4.94512118E+00	+2.68134178E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
9.375000	-8.01831271E-04	+3.92282014E-03	-4.66181432E+00	+1.95086417E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
9.500000	-1.89225384E-03	+3.90394868E-03	-4.45740513E+00	+1.37669857E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
9.625000	-2.77782289E-03	+3.88783345E-03	-4.31763967E+00	+8.92554547E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
9.750000	-3.36943775E-03	+3.87577979E-03	-4.23426650E+00	+4.58970870E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
9.875000	-3.60720401E-03	+3.86889506E-03	-4.20289696E+00	+4.89756251E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
10.000000	-3.46648474E-03	+3.86798786E-03	-4.22202259E+00	-3.59217045E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
10.125000	-2.96049219E-03	+3.87348544E-03	-4.29270122E+00	-7.87005278E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
10.250000	-2.13912132E-03	+3.88537687E-03	-4.41877391E+00	-1.26006541E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
10.375000	-1.08409122E-03	+3.90318807E-03	-4.60771757E+00	-1.81518882E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
10.500000	+9.91607939E-05	+3.92599155E-03	-4.87257112E+00	-2.51363606E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
10.625000	+1.29203832E-03	+3.95245169E-03	-5.23612659E+00	-3.47272911E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
10.750000	+2.37472965E-03	+3.98090325E-03	-5.74075339E+00	-4.95341778E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
10.875000	+3.23830890E-03	+4.00945847E-03	-6.47448103E+00	-7.59741382E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
11.000000	+3.79574742E-03	+4.03613596E-03	-7.64010685E+00	-9.69611534E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
11.125000	+3.99070642E-03	+4.05900258E-03	-8.89850987E+00	+5.10329861E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
11.250000	+3.80321804E-03	+4.07631830E-03	-7.51252438E+00	+1.00142632E+01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
11.375000	+3.25168351E-03	+4.08667315E-03	-6.39494407E+00	+7.30974010E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
11.500000	+2.39099049E-03	+4.08910537E-03	-5.68508936E+00	+4.80574623E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
11.625000	+1.30694213E-03	+4.08319072E-03	-5.19350751E+00	+3.38844430E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
11.750000	+1.07566322E-04	+4.06909434E-03	-4.83797829E+00	+2.46021516E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
11.875000	-1.08780331E-03	+4.04757943E-03	-4.57845372E+00	+1.77909010E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
12.000000	-2.16054949E-03	+4.01997007E-03	-4.39320576E+00	+1.23486664E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
12.125000	-3.00466068E-03	+3.98806931E-03	-4.26973706E+00	+7.69369535E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
12.250000	-3.53728018E-03	+3.95403761E-03	-4.20086338E+00	+3.47351350E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
12.375000	-3.70686889E-03	+3.92024011E-03	-4.18289922E+00	-5.99249358E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.125000	+3.48859247E-04	+3.85922987E-03	-4.95888648E+00	-2.66849257E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.187500	+9.37479152E-04	+3.86403659E-03	-5.14078130E+00	-3.15214185E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.250000	+1.50322652E-03	+3.87041721E-03	-5.35290421E+00	-3.68392285E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.312500	+2.03164429E-03	+3.87822643E-03	-5.60127166E+00	-4.32806790E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.375000	+2.50921140E-03	+3.88729716E-03	-5.89391269E+00	-5.11943889E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.437500	+2.92368710E-03	+3.89744417E-03	-6.24120152E+00	-6.08545862E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.500000	+3.26442311E-03	+3.90846795E-03	-6.65459502E+00	-7.16727313E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.562500	+3.52263587E-03	+3.92015884E-03	-7.13711066E+00	-7.87474345E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.625000	+3.69163147E-03	+3.93230116E-03	-7.63893795E+00	-6.44125090E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.687500	+3.76697750E-03	+3.94467743E-03	-7.94226702E+00	-1.07321994E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.750000	+3.74661724E-03	+3.95707247E-03	-7.77309045E+00	+5.15197786E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.812500	+3.63092308E-03	+3.96927738E-03	-7.29826979E+00	+7.80650289E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.875000	+3.42268751E-03	+3.98109323E-03	-6.79727758E+00	+7.51169809E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.937500	+3.12705214E-03	+3.99233447E-03	-6.35930753E+00	+6.45581605E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
4.000000	+2.75137616E-03	+4.00283197E-03	-5.99030058E+00	+5.43731146E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
4.062500	+2.30504795E-03	+4.01243558E-03	-5.67964360E+00	+4.59197911E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
4.125000	+1.79924466E-03	+4.02101629E-03	-5.41630319E+00	+3.90513175E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
4.187500	+1.24664619E-03	+4.02846780E-03	-5.19150213E+00	+3.34139599E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
4.250000	+6.61111081E-04	+4.03470765E-03	-4.99862869E+00	+2.87013850E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
4.312500	+5.73230258E-05	+4.03967775E-03	-4.83273482E+00	+2.46830533E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
4.375000	-5.49582852E-04	+4.04334443E-03	-4.69009053E+00	+2.11904062E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
4.437500	-1.14440405E-03	+4.04569800E-03	-4.56785474E+00	+1.80997992E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
4.500000	-1.71225520E-03	+4.04675180E-03	-4.46384304E+00	+1.53191584E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
4.562500	-2.23894311E-03	+4.04654084E-03	-4.37636526E+00	+1.27785218E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
4.625000	-2.71132302E-03	+4.04512009E-03	-4.30411151E+00	+1.04234871E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
4.687500	-3.11762696E-03	+4.04256241E-03	-4.24607167E+00	+8.21065682E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
4.750000	-3.44775636E-03	+4.03895624E-03	-4.20147830E+00	+6.10441889E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
4.812500	-3.69353176E-03	+4.03440308E-03	-4.16976643E+00	+4.07461340E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
4.875000	-3.84889370E-03	+4.02901490E-03	-4.15054564E+00	+2.09478106E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
4.937500	-3.91005016E-03	+4.02291140E-03	-4.14358167E+00	+1.40785734E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
5.000000	-3.87556717E-03	+4.01621735E-03	-4.14878581E+00	-1.81033770E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
5.062500	-3.74640078E-03	+4.00905996E-03	-4.16621089E+00	-3.78142350E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
5.125000	-3.52586970E-03	+4.00156638E-03	-4.19605361E+00	-5.79619969E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
5.187500	-3.21956967E-03	+3.99386137E-03	-4.23866339E+00	-7.88039034E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
5.250000	-2.83523171E-03	+3.98606516E-03	-4.29455849E+00	-1.00629990E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
5.312500	-2.38252791E-03	+3.97829160E-03	-4.36445087E+00	-1.23779016E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
5.375000	-1.87282955E-03	+3.97064654E-03	-4.44928226E+00	-1.48659204E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
5.437500	-1.31892351E-03	+3.96322653E-03	-4.55027488E+00	-1.75776164E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
5.500000	-7.34693930E-04	+3.95611777E-03	-4.66900246E+00	-2.05771316E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
5.562500	-1.34776791E-04	+3.94939545E-03	-4.80748902E+00	-2.39475163E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
5.625000	+4.65804032E-04	+3.94312334E-03	-4.96834642E+00	-2.77980203E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
5.687500	+1.05201051E-03	+3.93735361E-03	-5.15496428E+00	-3.22734778E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
5.750000	+1.60916478E-03	+3.93212705E-03	-5.37176489E+00	-3.75639681E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
5.812500	+2.12331503E-03	+3.92747342E-03	-5.62451388E+00	-4.39048066E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
5.875000	+2.58158373E-03	+3.92341208E-03	-5.92057497E+00	-5.15249401E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
5.937500	+2.97248993E-03	+3.91995280E-03	-6.26857563E+00	-6.03764452E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
6.000000	+3.28623741E-03	+3.91709670E-03	-6.67528054E+00	-6.90106901E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
6.062500	+3.51496148E-03	+3.91483733E-03	-7.13120926E+00	-7.08402894E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
6.125000	+3.65292837E-03	+3.91316185E-03	-7.56078415E+00	-4.95035866E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
6.187500	+3.69668179E-03	+3.91205218E-03	-7.75000409E+00	-1.10467930E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
1.562500	+2.76785660E-03	+4.09524536E-03	-5.93139443E+00	+5.36564217E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
1.593750	+2.53511083E-03	+4.09360375E-03	-5.77088882E+00	+4.90671657E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
1.625000	+2.28764785E-03	+4.09142604E-03	-5.62472464E+00	+4.47712926E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
1.656250	+2.02700604E-03	+4.08872453E-03	-5.49106824E+00	+4.10061870E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
1.687500	+1.75480573E-03	+4.08551382E-03	-5.36843597E+00	+3.76727352E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
1.718750	+1.47273909E-03	+4.08181069E-03	-5.25561365E+00	+3.46941932E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
1.750000	+1.18255954E-03	+4.07763401E-03	-5.15159727E+00	+3.20103708E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
1.781250	+8.86070853E-04	+4.07300467E-03	-5.05554883E+00	+2.95734774E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
1.812500	+5.85115843E-04	+4.06794544E-03	-4.96676303E+00	+2.73451247E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
1.843750	+2.81564935E-04	+4.06248089E-03	-4.88464180E+00	+2.52941382E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
1.875000	-2.26955072E-05	+4.05663723E-03	-4.80867467E+00	+2.33949410E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
1.906250	-3.25774924E-04	+4.05044219E-03	-4.73842342E+00	+2.16263454E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
1.937500	-6.25790325E-04	+4.04392490E-03	-4.67351001E+00	+1.99706384E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
1.968750	-9.20878015E-04	+4.03711571E-03	-4.61360693E+00	+1.84128828E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.000000	-1.20920519E-03	+4.03004611E-03	-4.55842949E+00	+1.69403765E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.031250	-1.48898136E-03	+4.02274850E-03	-4.50772958E+00	+1.55422308E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.062500	-1.75846948E-03	+4.01525608E-03	-4.46129055E+00	+1.42090372E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.093750	-2.01599681E-03	+4.00760269E-03	-4.41892309E+00	+1.29326028E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.125000	-2.25996534E-03	+3.99982265E-03	-4.38046178E+00	+1.17057371E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.156250	-2.48886174E-03	+3.99195058E-03	-4.34576224E+00	+1.05220798E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.187500	-2.70126688E-03	+3.98402128E-03	-4.31469878E+00	+9.37595929E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.218750	-2.89586465E-03	+3.97606953E-03	-4.28716249E+00	+8.26227647E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.250000	-3.07145029E-03	+3.96812994E-03	-4.26305956E+00	+7.17640718E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.281250	-3.22693791E-03	+3.96023683E-03	-4.24230995E+00	+6.11412043E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.312500	-3.36136735E-03	+3.95242403E-03	-4.22484630E+00	+5.07150851E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.343750	-3.47391028E-03	+3.94472473E-03	-4.21061302E+00	+4.04492675E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.375000	-3.56387543E-03	+3.93717140E-03	-4.19956551E+00	+3.03094066E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.406250	-3.63071303E-03	+3.92979554E-03	-4.19166964E+00	+2.02627898E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.437500	-3.67401832E-03	+3.92262766E-03	-4.18690127E+00	+1.02779109E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.468750	-3.69353423E-03	+3.91569706E-03	-4.18524594E+00	+3.24076701E-03	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.500000	-3.68915308E-03	+3.90903174E-03	-4.18669872E+00	-9.62896489E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.531250	-3.66091736E-03	+3.90265831E-03	-4.19126405E+00	-1.96113845E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.562500	-3.60901962E-03	+3.89660181E-03	-4.19895583E+00	-2.96536273E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.593750	-3.53380134E-03	+3.89088569E-03	-4.20979756E+00	-3.97867749E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.625000	-3.43575093E-03	+3.88553167E-03	-4.22382257E+00	-5.00429207E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.656250	-3.31550074E-03	+3.88055965E-03	-4.24107439E+00	-6.04555687E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.687500	-3.17382328E-03	+3.87598766E-03	-4.26160730E+00	-7.10600666E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.718750	-3.01162636E-03	+3.87183181E-03	-4.28548693E+00	-8.18940823E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.750000	-2.82994759E-03	+3.86810616E-03	-4.31279110E+00	-9.29981397E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.781250	-2.62994784E-03	+3.86482276E-03	-4.34361077E+00	-1.04416227E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.812500	-2.41290410E-03	+3.86199156E-03	-4.37805124E+00	-1.16196496E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.843750	-2.18020145E-03	+3.85962041E-03	-4.41623358E+00	-1.28392076E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.875000	-1.93332446E-03	+3.85771504E-03	-4.45829629E+00	-1.41062030E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.906250	-1.67384781E-03	+3.85627902E-03	-4.50439735E+00	-1.54272476E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.937500	-1.40342646E-03	+3.85531384E-03	-4.55471659E+00	-1.68097933E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
2.968750	-1.12378523E-03	+3.85481883E-03	-4.60945856E+00	-1.82622914E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.000000	-8.36707933E-04	+3.85479126E-03	-4.66885591E+00	-1.97943855E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.031250	-5.44026114E-04	+3.85522636E-03	-4.73317346E+00	-2.14171418E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.062500	-2.47607509E-04	+3.85611731E-03	-4.80271305E+00	-2.31433283E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02
3.093750	+5.06557785E-05	+3.85745536E-03	-4.87781927E+00	-2.49246534E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666038E-05	+6.49644017E-05	-5.11768003E-03	-1.26941116E-02


==> anc/otoc_to_plot_bosonic_M900_L1.1225_n150_beta1.0000.dat <==
50.000000	+1.88429759E-01	+1.76607387E+00	+1.14907984E+00	-6.02501700E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
51.000000	+5.15380414E-01	+1.61815512E+00	+7.90976648E-01	-1.13704694E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
52.000000	+3.69207161E-01	+1.62594994E+00	+9.21670457E-01	+1.20855457E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
53.000000	+6.82977142E-01	+2.08727914E+00	+1.03268756E+00	+4.31431187E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
54.000000	+4.15433908E-01	+1.78543223E+00	+1.00795669E+00	-6.90409794E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
55.000000	+1.20125594E-01	+1.34331097E+00	+8.94605602E-01	+9.82679479E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
56.000000	+3.55973031E-01	+2.02350623E+00	+1.20449259E+00	+2.24502928E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
57.000000	+2.58240615E-01	+2.17467099E+00	+1.34361146E+00	-1.15388853E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
58.000000	+2.15940226E-01	+1.53982140E+00	+9.73714884E-01	-1.06537393E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
59.000000	-1.49110590E-01	+1.39954856E+00	+1.13053667E+00	+1.29912010E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
60.000000	+2.50685922E-03	+1.71918605E+00	+1.23353890E+00	+4.74491013E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
61.000000	+3.58919697E-02	+1.73871536E+00	+1.22543487E+00	-1.88938235E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
62.000000	+1.73066789E-01	+1.34953305E+00	+8.55662433E-01	-2.13425578E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
63.000000	+3.38918241E-01	+1.45011382E+00	+7.98583718E-01	+1.52027168E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
64.000000	+1.99961015E-01	+1.79447597E+00	+1.15971677E+00	+6.33119065E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
65.000000	+3.03012819E-01	+1.56420866E+00	+9.25207531E-01	-1.11310176E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
66.000000	+2.09894621E-01	+1.48617416E+00	+9.37096416E-01	+6.15008699E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
67.000000	+1.78411626E-01	+1.60468083E+00	+1.04820927E+00	+4.63553463E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
68.000000	+3.40572070E-01	+1.74083486E+00	+1.02980711E+00	+1.86789536E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
69.000000	-1.72714383E-01	+1.89954844E+00	+1.42178834E+00	+8.05951645E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
70.000000	-6.55430327E-02	+1.57963772E+00	+1.19099744E+00	-2.20885665E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
71.000000	+1.01711169E-01	+1.43396196E+00	+9.80017014E-01	+5.02241715E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
72.000000	-1.71395977E-01	+1.64762531E+00	+1.29144578E+00	+1.04395783E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
73.000000	-3.88904012E-02	+1.60269322E+00	+1.18880858E+00	-1.80085393E-03	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
74.000000	-1.17430964E-01	+1.69505052E+00	+1.28784407E+00	-5.29121460E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
75.000000	+2.18005558E-01	+1.69474578E+00	+1.08298429E+00	-1.30484598E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
76.000000	-2.41063267E-02	+1.37205658E+00	+1.02687488E+00	+2.19449353E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
77.000000	-2.16542861E-01	+1.32645468E+00	+1.12687416E+00	+7.30416814E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
78.000000	+2.10386387E-01	+1.82615547E+00	+1.17295824E+00	+1.45906185E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
79.000000	+1.89673416E-01	+2.25551843E+00	+1.41868653E+00	-8.51453640E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
80.000000	+2.44391355E-01	+1.60716263E+00	+1.00266751E+00	-3.00638821E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
81.000000	+7.69129162E-02	+1.20922508E+00	+8.17408886E-01	+1.48343916E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
82.000000	+2.69069879E-01	+2.10253588E+00	+1.29935534E+00	+1.60585959E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
83.000000	+7.17401325E-01	+2.27856833E+00	+1.13858080E+00	-2.63263592E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
84.000000	+4.66518259E-01	+1.54945979E+00	+7.72828160E-01	-2.18077059E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
85.000000	+3.95246130E-01	+1.40456882E+00	+7.02426686E-01	+1.05110101E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
86.000000	+3.09464121E-01	+1.64575955E+00	+9.83048363E-01	+1.14113452E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
87.000000	+4.81689112E-01	+1.74977224E+00	+9.30653590E-01	-3.63010500E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
88.000000	+3.16122567E-01	+1.55883829E+00	+9.10446263E-01	+1.33276007E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
89.000000	-1.70148096E-01	+1.48527798E+00	+1.19720560E+00	+7.14928666E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
90.000000	+4.62175166E-02	+1.47995522E+00	+1.05343200E+00	-8.15570747E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
91.000000	-8.30865882E-02	+1.32318828E+00	+1.03409145E+00	+7.71225966E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
92.000000	-1.03260096E-01	+1.56959200E+00	+1.20767719E+00	+1.51319122E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
93.000000	-1.83449618E-01	+1.71983762E+00	+1.33672970E+00	+5.04537969E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
94.000000	-3.61608772E-01	+1.48885742E+00	+1.30858478E+00	-1.96584113E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
95.000000	+2.74216172E-01	+1.55877366E+00	+9.43561473E-01	-5.26053151E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
96.000000	-3.98312091E-02	+1.62583800E+00	+1.20337415E+00	+2.29485293E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
97.000000	-3.85967056E-01	+1.64677344E+00	+1.40253206E+00	-9.81371068E-03	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
98.000000	-3.61087203E-02	+1.59718645E+00	+1.18374673E+00	-1.70105678E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
99.000000	-8.33223936E-02	+1.36321620E+00	+1.06232070E+00	-7.27463775E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
25.000000	-9.86099686E-01	+1.77711932E+00	+1.70954349E+00	-8.08333677E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
25.500000	-6.15426449E-01	+1.38020451E+00	+1.38410745E+00	-4.93410463E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
26.000000	-4.85959345E-01	+1.20109808E+00	+1.21613303E+00	+7.84136596E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
26.500000	-7.27491600E-01	+1.43092292E+00	+1.46252111E+00	+5.63454936E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
27.000000	-1.09436177E+00	+1.86934503E+00	+1.77958796E+00	+4.50687148E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
27.500000	-1.24477652E+00	+2.14261811E+00	+1.91320826E+00	+3.82341666E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
28.000000	-9.84507208E-01	+2.09470857E+00	+1.81782213E+00	-3.26830081E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
28.500000	-6.32480184E-01	+1.81053009E+00	+1.58637818E+00	-4.34535010E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
29.000000	-4.38124870E-01	+1.55586968E+00	+1.38328712E+00	-2.10269775E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
29.500000	-4.50518731E-01	+1.52921276E+00	+1.37610840E+00	+5.89631952E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
30.000000	-4.69253770E-01	+1.64584843E+00	+1.44225031E+00	+5.16982575E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
30.500000	-3.40350470E-01	+1.74442150E+00	+1.42780666E+00	-3.69191209E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
31.000000	-3.08548813E-01	+1.72988956E+00	+1.40533119E+00	-9.07497878E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
31.500000	-2.95719990E-01	+1.60819006E+00	+1.33705687E+00	-1.60482693E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
32.000000	-2.79680968E-01	+1.45652337E+00	+1.24484850E+00	-2.45964717E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
32.500000	-1.29900874E-01	+1.35886124E+00	+1.09109216E+00	-2.88293216E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
33.000000	+9.24691892E-02	+1.39382689E+00	+9.56555283E-01	-5.71248622E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
33.500000	+1.09811987E-01	+1.51591227E+00	+1.03396730E+00	+2.36557561E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
34.000000	+5.97990463E-04	+1.64926265E+00	+1.19311284E+00	+2.66477943E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
34.500000	-1.04774581E-01	+1.73069079E+00	+1.30044524E+00	+7.39296148E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
35.000000	-1.38902290E-01	+1.63626609E+00	+1.26704246E+00	-1.48698965E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
35.500000	-1.78454375E-01	+1.40340202E+00	+1.15174627E+00	-2.90961958E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
36.000000	-1.24779429E-01	+1.20223724E+00	+9.76080501E-01	-1.72070185E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
36.500000	-1.73485839E-01	+1.15831083E+00	+9.79676089E-01	+1.85184921E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
37.000000	-2.49188218E-01	+1.34779800E+00	+1.16126542E+00	+3.22632815E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
37.500000	-2.14841009E-01	+1.62404824E+00	+1.30230890E+00	+2.06043842E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
38.000000	-2.00477057E-01	+1.76191091E+00	+1.36730926E+00	+4.32559863E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
38.500000	-2.04593547E-01	+1.71558411E+00	+1.34556489E+00	-7.91722837E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
39.000000	-2.62330012E-01	+1.55068244E+00	+1.28813698E+00	-1.05461543E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
39.500000	-2.78191537E-01	+1.44979377E+00	+1.24010335E+00	-1.70915573E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
40.000000	-7.46351464E-02	+1.45353988E+00	+1.11722141E+00	-2.07406853E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
40.500000	+7.27764155E-02	+1.47709096E+00	+1.03269649E+00	-5.23880611E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
41.000000	+8.28504784E-02	+1.53302827E+00	+1.06483335E+00	+1.96138323E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
41.500000	-9.61283801E-02	+1.61249437E+00	+1.22883482E+00	+2.65491255E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
42.000000	-1.74257502E-01	+1.71687796E+00	+1.33032460E+00	+5.75087915E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
42.500000	+7.98388066E-03	+1.81774784E+00	+1.28634361E+00	-2.05466784E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
43.000000	+2.42895001E-01	+1.78278446E+00	+1.12485782E+00	-3.47676465E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
43.500000	+3.13515686E-01	+1.59180149E+00	+9.38667144E-01	-1.95801350E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
44.000000	+8.45222823E-02	+1.35058174E+00	+9.29056467E-01	+1.90226600E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
44.500000	-6.54533970E-02	+1.23738156E+00	+9.57689804E-01	+6.57978293E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
45.000000	+3.30843827E-03	+1.35547358E+00	+9.94854296E-01	+9.03589644E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
45.500000	+1.68369828E-01	+1.59441014E+00	+1.04804877E+00	+1.37200276E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
46.000000	+2.32047084E-01	+1.78305873E+00	+1.13205457E+00	+8.75846066E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
46.500000	+2.08937399E-01	+1.76550975E+00	+1.13563337E+00	-9.50997283E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
47.000000	+1.66508629E-01	+1.57681598E+00	+1.03695484E+00	-2.29676278E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
47.500000	+1.78271418E-01	+1.41542088E+00	+9.05957097E-01	-2.58375229E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
48.000000	+2.45366931E-01	+1.33455490E+00	+7.78579616E-01	+1.27141587E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
48.500000	+1.08034579E-01	+1.36101378E+00	+9.18671256E-01	+3.42722971E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
49.000000	-2.85735907E-02	+1.50585093E+00	+1.12130259E+00	+2.56151982E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
49.500000	+4.67237820E-02	+1.66550909E+00	+1.17482324E+00	-4.20693745E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
12.500000	-1.18504838E-02	+1.75929288E+00	+1.26477249E+00	-2.16364353E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
12.750000	-3.67758584E-02	+1.70981359E+00	+1.25081218E+00	-9.00460252E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
13.000000	-2.92194030E-02	+1.66395023E+00	+1.21974947E+00	-1.25106252E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
13.250000	-5.22615723E-04	+1.64015916E+00	+1.18825905E+00	-6.32289742E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
13.500000	+1.28949713E-03	+1.64176773E+00	+1.18813499E+00	+6.07263029E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
13.750000	-4.09853895E-02	+1.65027666E+00	+1.21862220E+00	+1.63413295E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
14.000000	-1.28293635E-01	+1.65185071E+00	+1.26984163E+00	+2.04131073E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
14.250000	-2.27830752E-01	+1.64516763E+00	+1.32068774E+00	+1.54215483E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
14.500000	-2.88291025E-01	+1.63454693E+00	+1.34694937E+00	+3.92905159E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
14.750000	-2.84374141E-01	+1.62578358E+00	+1.34033300E+00	-6.67634485E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
15.000000	-2.42810756E-01	+1.61689907E+00	+1.31356765E+00	-1.04913221E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
15.250000	-2.09890870E-01	+1.60264918E+00	+1.28787639E+00	-9.57466677E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
15.500000	-1.83504952E-01	+1.58927186E+00	+1.26569432E+00	-8.71718504E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
15.750000	-1.44273691E-01	+1.59096206E+00	+1.24429046E+00	-2.79879393E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
16.000000	-1.30760202E-01	+1.61738120E+00	+1.25170035E+00	+1.04900733E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
16.250000	-1.66423122E-01	+1.66225551E+00	+1.29674083E+00	+2.18495682E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
16.500000	-2.47654988E-01	+1.70228970E+00	+1.36094819E+00	+2.35807462E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
16.750000	-3.41474506E-01	+1.71603727E+00	+1.41464456E+00	+1.35658960E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
17.000000	-3.94687771E-01	+1.69210951E+00	+1.42877767E+00	-4.18764171E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
17.250000	-3.84005723E-01	+1.63087333E+00	+1.39370635E+00	-2.18694633E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
17.500000	-3.28579675E-01	+1.54206510E+00	+1.31943035E+00	-3.53867846E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
17.750000	-2.47846519E-01	+1.44028996E+00	+1.21677243E+00	-4.56960304E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
18.000000	-1.37039993E-01	+1.35151079E+00	+1.09095020E+00	-4.85819984E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
18.250000	-1.82040583E-02	+1.30587247E+00	+9.73862436E-01	-3.03659366E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
18.500000	+4.07393556E-02	+1.31960483E+00	+9.39120517E-01	+9.00890208E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
18.750000	+2.26442729E-03	+1.38734701E+00	+1.01890695E+00	+4.31997908E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
19.000000	-9.33334970E-02	+1.49386782E+00	+1.15511947E+00	+5.54498102E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
19.250000	-2.08924632E-01	+1.61868485E+00	+1.29615600E+00	+5.09657814E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
19.500000	-3.11755932E-01	+1.73611605E+00	+1.40994838E+00	+3.68552514E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
19.750000	-3.67869804E-01	+1.82955268E+00	+1.48043225E+00	+2.15371582E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
20.000000	-3.99028677E-01	+1.88168176E+00	+1.51763417E+00	+8.52749838E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
20.250000	-4.20131292E-01	+1.87300987E+00	+1.52306975E+00	-8.70458264E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
20.500000	-3.78637044E-01	+1.80493934E+00	+1.47411126E+00	-2.98395523E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
20.750000	-2.81570084E-01	+1.69373884E+00	+1.37387198E+00	-3.97550779E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
21.000000	-2.28953249E-01	+1.56099854E+00	+1.27533587E+00	-3.51041869E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
21.250000	-2.30070621E-01	+1.42725274E+00	+1.19835105E+00	-2.91225911E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
21.500000	-2.46042613E-01	+1.30135681E+00	+1.12972291E+00	-2.45981722E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
21.750000	-2.70870948E-01	+1.19465327E+00	+1.07536019E+00	-1.78736077E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
22.000000	-2.87975888E-01	+1.12713471E+00	+1.04035487E+00	-9.06636587E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
22.250000	-2.77363050E-01	+1.12320959E+00	+1.03002836E+00	+6.78640279E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
22.500000	-2.67170927E-01	+1.19678119E+00	+1.07428689E+00	+2.83612449E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
22.750000	-2.80614116E-01	+1.33334042E+00	+1.17183458E+00	+4.48612716E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
23.000000	-3.22335505E-01	+1.50973374E+00	+1.29859324E+00	+5.33277332E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
23.250000	-4.01344030E-01	+1.70578436E+00	+1.43847325E+00	+5.58601711E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
23.500000	-5.23842039E-01	+1.89852922E+00	+1.57789410E+00	+5.11388055E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
23.750000	-6.59481939E-01	+2.06157421E+00	+1.69416728E+00	+4.02258091E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
24.000000	-7.96065020E-01	+2.16596830E+00	+1.77902314E+00	+2.71299496E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
24.250000	-9.30365741E-01	+2.18600732E+00	+1.82981703E+00	+1.21806903E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
24.500000	-1.03388487E+00	+2.11415317E+00	+1.83992660E+00	-5.16949316E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
24.750000	-1.06849112E+00	+1.96836369E+00	+1.80396956E+00	-2.35961357E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
6.250000	+6.12496766E-01	+1.67559862E+00	+7.54338095E-01	-8.47192691E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
6.375000	+6.08918289E-01	+1.66838489E+00	+7.50912753E-01	+2.99138063E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
6.500000	+5.89217893E-01	+1.66029991E+00	+7.61816546E-01	+1.67678113E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
6.625000	+5.47230196E-01	+1.65205315E+00	+7.92832282E-01	+3.22806333E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
6.750000	+4.82875489E-01	+1.64397911E+00	+8.42518130E-01	+4.38856607E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
6.875000	+4.03345793E-01	+1.63628295E+00	+9.02546433E-01	+4.76571702E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
7.000000	+3.21040923E-01	+1.62906005E+00	+9.61661055E-01	+4.31491334E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
7.125000	+2.48963516E-01	+1.62233971E+00	+1.01041927E+00	+3.30998329E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
7.250000	+1.95575701E-01	+1.61643731E+00	+1.04441064E+00	+2.16964887E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
7.375000	+1.62378235E-01	+1.61230538E+00	+1.06466049E+00	+1.24625004E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
7.500000	+1.45656102E-01	+1.61148328E+00	+1.07556689E+00	+7.04481643E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
7.625000	+1.39960728E-01	+1.61565024E+00	+1.08227253E+00	+5.36830501E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
7.750000	+1.40317713E-01	+1.62595001E+00	+1.08898765E+00	+6.50595914E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
7.875000	+1.42479931E-01	+1.64236764E+00	+1.09853743E+00	+9.28739396E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
8.000000	+1.43060172E-01	+1.66359017E+00	+1.11220614E+00	+1.22773999E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
8.125000	+1.40868471E-01	+1.68750679E+00	+1.12923093E+00	+1.38023216E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
8.250000	+1.37933654E-01	+1.71184647E+00	+1.14671194E+00	+1.25028727E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
8.375000	+1.38520823E-01	+1.73426617E+00	+1.16048811E+00	+7.83658292E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
8.500000	+1.46985527E-01	+1.75203763E+00	+1.16630340E+00	+2.44839807E-03	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
8.625000	+1.65522431E-01	+1.76224483E+00	+1.16110021E+00	-8.57894226E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
8.750000	+1.91749560E-01	+1.76274406E+00	+1.14485604E+00	-1.57929527E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
8.875000	+2.18023933E-01	+1.75293224E+00	+1.12161783E+00	-1.87443095E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
9.000000	+2.34447917E-01	+1.73352267E+00	+1.09799527E+00	-1.68991314E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
9.125000	+2.34270862E-01	+1.70568335E+00	+1.07937000E+00	-1.25282514E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
9.250000	+2.17548530E-01	+1.67039899E+00	+1.06667464E+00	-9.03280732E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
9.375000	+1.90020417E-01	+1.62857781E+00	+1.05678798E+00	-8.48921244E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
9.500000	+1.59352347E-01	+1.58169380E+00	+1.04545161E+00	-1.09839405E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
9.625000	+1.32651119E-01	+1.53224337E+00	+1.02932813E+00	-1.56081987E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
9.750000	+1.15712598E-01	+1.48362247E+00	+1.00643111E+00	-2.10919889E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
9.875000	+1.11893976E-01	+1.43959777E+00	+9.76598157E-01	-2.54874374E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
10.000000	+1.20202484E-01	+1.40366990E+00	+9.42712518E-01	-2.63246086E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
10.125000	+1.35492984E-01	+1.37863176E+00	+9.10786635E-01	-2.22500291E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
10.250000	+1.52445860E-01	+1.36646962E+00	+8.87087445E-01	-1.45931952E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
10.375000	+1.69745365E-01	+1.36834807E+00	+8.74303647E-01	-6.36727346E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
10.500000	+1.89603046E-01	+1.38445475E+00	+8.71169261E-01	+6.79623216E-03	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
10.625000	+2.13139340E-01	+1.41378027E+00	+8.76002705E-01	+7.32771657E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
10.750000	+2.36974818E-01	+1.45391708E+00	+8.89488553E-01	+1.48140417E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
10.875000	+2.55198043E-01	+1.50113850E+00	+9.13037809E-01	+2.23589966E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
11.000000	+2.64244966E-01	+1.55114836E+00	+9.45386044E-01	+2.78387751E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
11.125000	+2.64514935E-01	+1.60025777E+00	+9.82634747E-01	+3.04534870E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
11.250000	+2.57407565E-01	+1.64611385E+00	+1.02151976E+00	+3.13862748E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
11.375000	+2.42693558E-01	+1.68746806E+00	+1.06110043E+00	+3.20585655E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
11.500000	+2.18825552E-01	+1.72341338E+00	+1.10166618E+00	+3.28047699E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
11.625000	+1.84712779E-01	+1.75297035E+00	+1.14311236E+00	+3.29152639E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
11.750000	+1.41737864E-01	+1.77537215E+00	+1.18395434E+00	+3.10767798E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
11.875000	+9.55199410E-02	+1.79047653E+00	+1.22080431E+00	+2.60657347E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
12.000000	+5.49124896E-02	+1.79854658E+00	+1.24911867E+00	+1.79519083E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
12.125000	+2.68134879E-02	+1.79957215E+00	+1.26568408E+00	+8.76284137E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
12.250000	+1.09015589E-02	+1.79315509E+00	+1.27102578E+00	+1.41725708E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
12.375000	+2.71130877E-04	+1.77932207E+00	+1.26922722E+00	-4.29494320E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
3.125000	+1.16762643E+00	+1.84253963E+00	+2.99975986E-01	+1.37253399E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
3.187500	+1.11513334E+00	+1.79625686E+00	+3.09135579E-01	+1.55853571E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
3.250000	+1.06353203E+00	+1.75172259E+00	+3.19457682E-01	+1.69272511E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
3.312500	+1.01347528E+00	+1.70916430E+00	+3.30294643E-01	+1.72740104E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
3.375000	+9.65586368E-01	+1.66879829E+00	+3.41050195E-01	+1.67608121E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
3.437500	+9.20413858E-01	+1.63083202E+00	+3.51245658E-01	+1.56132678E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
3.500000	+8.78393718E-01	+1.59546473E+00	+3.60566780E-01	+1.41358313E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
3.562500	+8.39802260E-01	+1.56288492E+00	+3.68915447E-01	+1.27309558E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
3.625000	+8.04690662E-01	+1.53326421E+00	+3.76480475E-01	+1.19148128E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
3.687500	+7.72816268E-01	+1.50674877E+00	+3.83808963E-01	+1.22806405E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
3.750000	+7.43606940E-01	+1.48345096E+00	+3.91831275E-01	+1.43891375E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
3.812500	+7.16191242E-01	+1.46344399E+00	+4.01795385E-01	+1.86151891E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
3.875000	+6.89499826E-01	+1.44676112E+00	+4.15100262E-01	+2.50105212E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
3.937500	+6.62414477E-01	+1.43339772E+00	+4.33058536E-01	+3.32328418E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
4.000000	+6.33931311E-01	+1.42331256E+00	+4.56641314E-01	+4.25602496E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
4.062500	+6.03313906E-01	+1.41642435E+00	+4.86258848E-01	+5.19849631E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
4.125000	+5.70223750E-01	+1.41260324E+00	+5.21622518E-01	+6.03726706E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
4.187500	+5.34814682E-01	+1.41166192E+00	+5.61724687E-01	+6.66655045E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
4.250000	+4.97768880E-01	+1.41335323E+00	+6.04954399E-01	+7.00839638E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
4.312500	+4.60251250E-01	+1.41737983E+00	+6.49329641E-01	+7.02662009E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
4.375000	+4.23775518E-01	+1.42341555E+00	+6.92787150E-01	+6.73018328E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
4.437500	+3.89999950E-01	+1.43113317E+00	+7.33456932E-01	+6.16646769E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
4.500000	+3.60489615E-01	+1.44023020E+00	+7.69867996E-01	+5.40865891E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
4.562500	+3.36489512E-01	+1.45044590E+00	+8.01065169E-01	+4.54195687E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
4.625000	+3.18750368E-01	+1.46156624E+00	+8.26642457E-01	+3.65130190E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
4.687500	+3.07442008E-01	+1.47341889E+00	+8.46706442E-01	+2.81088534E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
4.750000	+3.02179557E-01	+1.48586324E+00	+8.61778523E-01	+2.07484984E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
4.812500	+3.02168055E-01	+1.49878084E+00	+8.72642065E-01	+1.46994164E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
4.875000	+3.06434647E-01	+1.51206870E+00	+8.80152794E-01	+9.92797921E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
4.937500	+3.14078744E-01	+1.52563399E+00	+8.85052039E-01	+6.14202322E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
5.000000	+3.24460916E-01	+1.53938688E+00	+8.87830323E-01	+2.89591605E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
5.062500	+3.37281331E-01	+1.55323022E+00	+8.88671935E-01	-2.76280859E-03	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
5.125000	+3.52541541E-01	+1.56704800E+00	+8.87484972E-01	-3.73439009E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
5.187500	+3.70411577E-01	+1.58069766E+00	+8.84003947E-01	-7.63431957E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
5.250000	+3.91039249E-01	+1.59401092E+00	+8.77942072E-01	-1.18747208E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
5.312500	+4.14350950E-01	+1.60680495E+00	+8.69160546E-01	-1.61005888E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
5.375000	+4.39898089E-01	+1.61890108E+00	+8.57816336E-01	-1.97669233E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
5.437500	+4.66793858E-01	+1.63014495E+00	+8.44451892E-01	-2.22575266E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
5.500000	+4.93767542E-01	+1.64042052E+00	+8.29994428E-01	-2.30500990E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
5.562500	+5.19342655E-01	+1.64965283E+00	+8.15639268E-01	-2.19017748E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
5.625000	+5.42112169E-01	+1.65779880E+00	+8.02617210E-01	-1.89922866E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
5.687500	+5.61038461E-01	+1.66483069E+00	+7.91898910E-01	-1.49406869E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
5.750000	+5.75676372E-01	+1.67071996E+00	+7.83941351E-01	-1.06521737E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
5.812500	+5.86237061E-01	+1.67542947E+00	+7.78583693E-01	-7.04263632E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
5.875000	+5.93472249E-01	+1.67891815E+00	+7.75138056E-01	-4.75814698E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
5.937500	+5.98423751E-01	+1.68115721E+00	+7.72636009E-01	-4.00100547E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
6.000000	+6.02120581E-01	+1.68215144E+00	+7.70136799E-01	-4.51073352E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
6.062500	+6.05311086E-01	+1.68195683E+00	+7.66997592E-01	-5.68006424E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
6.125000	+6.08297002E-01	+1.68068672E+00	+7.63036718E-01	-6.74282990E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
6.187500	+6.10894213E-01	+1.67850354E+00	+7.58569055E-01	-7.55369422E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.562500	+2.15343917E+00	+2.44308816E+00	-5.45938273E-01	+1.71371712E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.593750	+2.15786209E+00	+2.46330023E+00	-4.92860830E-01	+1.68323921E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.625000	+2.16009500E+00	+2.48187634E+00	-4.40735822E-01	+1.65112548E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.656250	+2.16014071E+00	+2.49878241E+00	-3.89665488E-01	+1.61570351E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.687500	+2.15801633E+00	+2.51398892E+00	-3.39754352E-01	+1.57689212E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.718750	+2.15375430E+00	+2.52747113E+00	-2.91109730E-01	+1.53460826E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.750000	+2.14740321E+00	+2.53920919E+00	-2.43841336E-01	+1.48879295E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.781250	+2.13902803E+00	+2.54918827E+00	-1.98060171E-01	+1.43943188E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.812500	+2.12870989E+00	+2.55739869E+00	-1.53876844E-01	+1.38656999E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.843750	+2.11654531E+00	+2.56383594E+00	-1.11399546E-01	+1.33031988E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.875000	+2.10264496E+00	+2.56850081E+00	-7.07318510E-02	+1.27086443E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.906250	+2.08713191E+00	+2.57139948E+00	-3.19705198E-02	+1.20845412E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.937500	+2.07013952E+00	+2.57254355E+00	+4.79653136E-03	+1.14340034E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.968750	+2.05180905E+00	+2.57195014E+00	+3.94920015E-02	+1.07606569E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
2.000000	+2.03228704E+00	+2.56964192E+00	+7.20506368E-02	+1.00685277E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
2.031250	+2.01172263E+00	+2.56564713E+00	+1.02420300E-01	+9.36192862E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
2.062500	+1.99026489E+00	+2.55999957E+00	+1.30562691E-01	+8.64535539E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
2.093750	+1.96806025E+00	+2.55273860E+00	+1.56453771E-01	+7.92340389E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
2.125000	+1.94525004E+00	+2.54390899E+00	+1.80083965E-01	+7.20071308E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
2.156250	+1.92196830E+00	+2.53356087E+00	+2.01458228E-01	+6.48193638E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
2.187500	+1.89833973E+00	+2.52174958E+00	+2.20596067E-01	+5.77173944E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
2.218750	+1.87447787E+00	+2.50853540E+00	+2.37531599E-01	+5.07481774E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
2.250000	+1.85048356E+00	+2.49398340E+00	+2.52313678E-01	+4.39592432E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
2.281250	+1.82644353E+00	+2.47816301E+00	+2.65006126E-01	+3.73989447E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
2.312500	+1.80242930E+00	+2.46114769E+00	+2.75688019E-01	+3.11165323E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
2.343750	+1.77849636E+00	+2.44301442E+00	+2.84453959E-01	+2.51619132E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
2.375000	+1.75468361E+00	+2.42384302E+00	+2.91414214E-01	+1.95849743E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
2.406250	+1.73101338E+00	+2.40371553E+00	+2.96694568E-01	+1.44343986E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
2.437500	+1.70749177E+00	+2.38271531E+00	+3.00435714E-01	+9.75597168E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
2.468750	+1.68410974E+00	+2.36092621E+00	+3.02792050E-01	+5.59046977E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
2.500000	+1.66084465E+00	+2.33843158E+00	+3.03929757E-01	+1.97131502E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
2.531250	+1.63766254E+00	+2.31531341E+00	+3.04024122E-01	-1.07772786E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
2.562500	+1.61452077E+00	+2.29165144E+00	+3.03256177E-01	-3.54448853E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
2.593750	+1.59137110E+00	+2.26752244E+00	+3.01808817E-01	-5.42963707E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
2.625000	+1.56816289E+00	+2.24299960E+00	+2.99862654E-01	-6.74698488E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
2.656250	+1.54484607E+00	+2.21815217E+00	+2.97591951E-01	-7.52272242E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
2.687500	+1.52137396E+00	+2.19304523E+00	+2.95160953E-01	-7.79365766E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
2.718750	+1.49770533E+00	+2.16773971E+00	+2.92720915E-01	-7.60470967E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
2.750000	+1.47380602E+00	+2.14229246E+00	+2.90408009E-01	-7.00606233E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
2.781250	+1.44964978E+00	+2.11675662E+00	+2.88342126E-01	-6.05045003E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
2.812500	+1.42521861E+00	+2.09118192E+00	+2.86626478E-01	-4.79100609E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
2.843750	+1.40050281E+00	+2.06561507E+00	+2.85347747E-01	-3.27995722E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
2.875000	+1.37550070E+00	+2.04010020E+00	+2.84576505E-01	-1.56822927E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
2.906250	+1.35021852E+00	+2.01467920E+00	+2.84367604E-01	+2.94204254E-03	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
2.937500	+1.32467036E+00	+1.98939207E+00	+2.84760382E-01	+2.25758647E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
2.968750	+1.29887833E+00	+1.96427722E+00	+2.85778596E-01	+4.27169962E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
3.000000	+1.27287284E+00	+1.93937161E+00	+2.87430194E-01	+6.28566114E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
3.031250	+1.24669291E+00	+1.91471098E+00	+2.89707134E-01	+8.24846814E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
3.062500	+1.22038629E+00	+1.89032993E+00	+2.92585487E-01	+1.01103541E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
3.093750	+1.19400935E+00	+1.86626198E+00	+2.96026105E-01	+1.19096018E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.781250	+1.46148962E+00	+1.56343859E+00	-1.59013571E+00	+3.81383721E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.796875	+1.48242888E+00	+1.58449347E+00	-1.58900223E+00	+1.06946562E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.812500	+1.50329701E+00	+1.60558727E+00	-1.58679363E+00	+1.76539545E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.828125	+1.52407633E+00	+1.62670555E+00	-1.58348537E+00	+2.47621355E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.843750	+1.54474921E+00	+1.64783408E+00	-1.57905546E+00	+3.20012334E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.859375	+1.56529810E+00	+1.66895880E+00	-1.57348498E+00	+3.93497155E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.875000	+1.58570564E+00	+1.69006595E+00	-1.56675867E+00	+4.67826571E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.890625	+1.60595469E+00	+1.71114200E+00	-1.55886540E+00	+5.42720296E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.906250	+1.62602837E+00	+1.73217373E+00	-1.54979866E+00	+6.17870983E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.921875	+1.64591019E+00	+1.75314824E+00	-1.53955693E+00	+6.92949180E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.937500	+1.66558399E+00	+1.77405296E+00	-1.52814400E+00	+7.67609132E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.953125	+1.68503411E+00	+1.79487566E+00	-1.51556915E+00	+8.41495233E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.968750	+1.70424531E+00	+1.81560449E+00	-1.50184727E+00	+9.14248907E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.984375	+1.72320290E+00	+1.83622792E+00	-1.48699887E+00	+9.85515654E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.000000	+1.74189270E+00	+1.85673481E+00	-1.47104991E+00	+1.05495202E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.015625	+1.76030112E+00	+1.87711437E+00	-1.45403162E+00	+1.12223224E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.031250	+1.77841510E+00	+1.89735614E+00	-1.43598015E+00	+1.18705426E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.046875	+1.79622217E+00	+1.91745003E+00	-1.41693617E+00	+1.24914511E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.062500	+1.81371043E+00	+1.93738625E+00	-1.39694437E+00	+1.30826517E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.078125	+1.83086854E+00	+1.95715530E+00	-1.37605289E+00	+1.36421157E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.093750	+1.84768567E+00	+1.97674799E+00	-1.35431276E+00	+1.41682042E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.109375	+1.86415155E+00	+1.99615537E+00	-1.33177725E+00	+1.46596785E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.125000	+1.88025636E+00	+2.01536874E+00	-1.30850126E+00	+1.51157016E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.140625	+1.89599076E+00	+2.03437961E+00	-1.28454068E+00	+1.55358275E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.156250	+1.91134582E+00	+2.05317967E+00	-1.25995180E+00	+1.59199840E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.171875	+1.92631297E+00	+2.07176078E+00	-1.23479073E+00	+1.62684457E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.187500	+1.94088399E+00	+2.09011495E+00	-1.20911291E+00	+1.65818027E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.203125	+1.95505096E+00	+2.10823430E+00	-1.18297260E+00	+1.68609240E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.218750	+1.96880622E+00	+2.12611106E+00	-1.15642252E+00	+1.71069178E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.234375	+1.98214229E+00	+2.14373752E+00	-1.12951348E+00	+1.73210909E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.250000	+1.99505192E+00	+2.16110608E+00	-1.10229411E+00	+1.75049073E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.265625	+2.00752797E+00	+2.17820916E+00	-1.07481065E+00	+1.76599477E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.281250	+2.01956343E+00	+2.19503926E+00	-1.04710677E+00	+1.77878714E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.296875	+2.03115139E+00	+2.21158891E+00	-1.01922355E+00	+1.78903799E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.312500	+2.04228502E+00	+2.22785068E+00	-9.91199337E-01	+1.79691844E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.328125	+2.05295755E+00	+2.24381719E+00	-9.63069846E-01	+1.80259761E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.343750	+2.06316228E+00	+2.25948109E+00	-9.34868162E-01	+1.80624006E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.359375	+2.07289257E+00	+2.27483512E+00	-9.06624844E-01	+1.80800363E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.375000	+2.08214185E+00	+2.28987203E+00	-8.78368048E-01	+1.80803761E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.390625	+2.09090364E+00	+2.30458468E+00	-8.50123669E-01	+1.80648132E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.406250	+2.09917159E+00	+2.31896599E+00	-8.21915507E-01	+1.80346301E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.421875	+2.10693946E+00	+2.33300900E+00	-7.93765450E-01	+1.79909915E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.437500	+2.11420120E+00	+2.34670683E+00	-7.65693659E-01	+1.79349395E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.453125	+2.12095096E+00	+2.36005274E+00	-7.37718764E-01	+1.78673921E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.468750	+2.12718315E+00	+2.37304014E+00	-7.09858058E-01	+1.77891441E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.484375	+2.13289249E+00	+2.38566260E+00	-6.82127689E-01	+1.77008697E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.500000	+2.13807404E+00	+2.39791383E+00	-6.54542841E-01	+1.76031277E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.515625	+2.14272328E+00	+2.40978777E+00	-6.27117915E-01	+1.74963677E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.531250	+2.14683614E+00	+2.42127854E+00	-5.99866692E-01	+1.73809379E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
1.546875	+2.15040909E+00	+2.43238048E+00	-5.72802484E-01	+1.72612481E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.390625	+9.62738194E-01	+1.09273859E+00	-1.34707059E+00	-1.11394411E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.398438	+9.71465158E-01	+1.10034519E+00	-1.35572609E+00	-1.10186497E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.406250	+9.80273367E-01	+1.10805475E+00	-1.36428723E+00	-1.08941671E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.414062	+9.89160592E-01	+1.11586538E+00	-1.37274823E+00	-1.07625006E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.421875	+9.98124668E-01	+1.12377520E+00	-1.38110363E+00	-1.06240378E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.429688	+1.00716349E+00	+1.13178233E+00	-1.38934829E+00	-1.04791470E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.437500	+1.01627501E+00	+1.13988493E+00	-1.39747730E+00	-1.03281769E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.445312	+1.02545724E+00	+1.14808115E+00	-1.40548606E+00	-1.01714557E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.453125	+1.03470822E+00	+1.15636915E+00	-1.41337020E+00	-1.00092903E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.460938	+1.04402605E+00	+1.16474710E+00	-1.42112558E+00	-9.84196645E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.468750	+1.05340885E+00	+1.17321318E+00	-1.42874827E+00	-9.66974786E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.476562	+1.06285479E+00	+1.18176558E+00	-1.43623456E+00	-9.49287655E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.484375	+1.07236206E+00	+1.19040249E+00	-1.44358089E+00	-9.31157260E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.492188	+1.08192887E+00	+1.19912211E+00	-1.45078389E+00	-9.12603428E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.500000	+1.09155347E+00	+1.20792266E+00	-1.45784032E+00	-8.93643822E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.507812	+1.10123410E+00	+1.21680232E+00	-1.46474708E+00	-8.74293977E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.515625	+1.11096903E+00	+1.22575933E+00	-1.47150116E+00	-8.54567333E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.523438	+1.12075654E+00	+1.23479188E+00	-1.47809969E+00	-8.34475288E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.531250	+1.13059490E+00	+1.24389820E+00	-1.48453984E+00	-8.14027255E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.539062	+1.14048241E+00	+1.25307650E+00	-1.49081887E+00	-7.93230728E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.546875	+1.15041733E+00	+1.26232499E+00	-1.49693407E+00	-7.72091355E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.554688	+1.16039797E+00	+1.27164189E+00	-1.50288279E+00	-7.50613021E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.562500	+1.17042258E+00	+1.28102542E+00	-1.50866240E+00	-7.28797933E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.570312	+1.18048945E+00	+1.29047377E+00	-1.51427026E+00	-7.06646719E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.578125	+1.19059682E+00	+1.29998517E+00	-1.51970375E+00	-6.84158529E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.585938	+1.20074295E+00	+1.30955780E+00	-1.52496024E+00	-6.61331136E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.593750	+1.21092606E+00	+1.31918989E+00	-1.53003705E+00	-6.38161060E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.601562	+1.22114439E+00	+1.32887961E+00	-1.53493150E+00	-6.14643675E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.609375	+1.23139611E+00	+1.33862517E+00	-1.53964086E+00	-5.90773340E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.617188	+1.24167943E+00	+1.34842474E+00	-1.54416234E+00	-5.66543526E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.625000	+1.25199250E+00	+1.35827652E+00	-1.54849310E+00	-5.41946943E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.632812	+1.26233346E+00	+1.36817868E+00	-1.55263026E+00	-5.16975686E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.640625	+1.27270044E+00	+1.37812939E+00	-1.55657085E+00	-4.91621369E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.648438	+1.28309155E+00	+1.38812682E+00	-1.56031184E+00	-4.65875271E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.656250	+1.29350485E+00	+1.39816914E+00	-1.56385015E+00	-4.39728483E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.664062	+1.30393841E+00	+1.40825449E+00	-1.56718260E+00	-4.13172059E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.671875	+1.31439027E+00	+1.41838104E+00	-1.57030596E+00	-3.86197163E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.679688	+1.32485844E+00	+1.42854694E+00	-1.57321693E+00	-3.58795229E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.687500	+1.33534092E+00	+1.43875033E+00	-1.57591214E+00	-3.30958110E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.695312	+1.34583567E+00	+1.44898936E+00	-1.57838815E+00	-3.02678232E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.703125	+1.35634065E+00	+1.45926216E+00	-1.58064149E+00	-2.73948749E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.710938	+1.36685380E+00	+1.46956688E+00	-1.58266860E+00	-2.44763695E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.718750	+1.37737301E+00	+1.47990165E+00	-1.58446592E+00	-2.15118129E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.726562	+1.38789620E+00	+1.49026462E+00	-1.58602982E+00	-1.85008287E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.734375	+1.39842123E+00	+1.50065391E+00	-1.58735667E+00	-1.54431719E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.742188	+1.40894598E+00	+1.51106768E+00	-1.58844282E+00	-1.23387429E-01	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.750000	+1.41946828E+00	+1.52150406E+00	-1.58928460E+00	-9.18759990E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.757812	+1.42998598E+00	+1.53196118E+00	-1.58987838E+00	-5.98997177E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.765625	+1.44049689E+00	+1.54243721E+00	-1.59022053E+00	-2.74626896E-02	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.773438	+1.45099884E+00	+1.55293029E+00	-1.59030748E+00	+5.20345177E-03	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.195312	+7.79339622E-01	+9.41794607E-01	-1.12420715E+00	-1.02510133E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.199219	+7.82167365E-01	+9.43969678E-01	-1.12823280E+00	-1.03603038E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.203125	+7.85037796E-01	+9.46183179E-01	-1.13230114E+00	-1.04673972E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.207031	+7.87950327E-01	+9.48434873E-01	-1.13641045E+00	-1.05701011E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.210938	+7.90904376E-01	+9.50724518E-01	-1.14055903E+00	-1.06684268E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.214844	+7.93899359E-01	+9.53051871E-01	-1.14474516E+00	-1.07623889E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.218750	+7.96934700E-01	+9.55416690E-01	-1.14896714E+00	-1.08520050E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.222656	+8.00009827E-01	+9.57818728E-01	-1.15322329E+00	-1.09372958E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.226562	+8.03124171E-01	+9.60257739E-01	-1.15751191E+00	-1.10182847E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.230469	+8.06277169E-01	+9.62733475E-01	-1.16183132E+00	-1.10949983E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.234375	+8.09468263E-01	+9.65245687E-01	-1.16617987E+00	-1.11674655E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.238281	+8.12696899E-01	+9.67794126E-01	-1.17055591E+00	-1.12357181E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.242188	+8.15962530E-01	+9.70378539E-01	-1.17495778E+00	-1.12997902E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.246094	+8.19264615E-01	+9.72998676E-01	-1.17938387E+00	-1.13597184E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.250000	+8.22602619E-01	+9.75654284E-01	-1.18383256E+00	-1.14155416E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.253906	+8.25976013E-01	+9.78345109E-01	-1.18830226E+00	-1.14673007E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.257812	+8.29384273E-01	+9.81070898E-01	-1.19279139E+00	-1.15150389E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.261719	+8.32826885E-01	+9.83831397E-01	-1.19729838E+00	-1.15588013E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.265625	+8.36303338E-01	+9.86626351E-01	-1.20182170E+00	-1.15986347E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.269531	+8.39813130E-01	+9.89455505E-01	-1.20635982E+00	-1.16345878E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.273438	+8.43355766E-01	+9.92318605E-01	-1.21091122E+00	-1.16667107E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.277344	+8.46930756E-01	+9.95215395E-01	-1.21547443E+00	-1.16950554E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.281250	+8.50537619E-01	+9.98145619E-01	-1.22004798E+00	-1.17196749E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.285156	+8.54175881E-01	+1.00110902E+00	-1.22463043E+00	-1.17406238E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.289062	+8.57845075E-01	+1.00410535E+00	-1.22922035E+00	-1.17579577E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.292969	+8.61544740E-01	+1.00713435E+00	-1.23381633E+00	-1.17717335E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.296875	+8.65274423E-01	+1.01019576E+00	-1.23841701E+00	-1.17820088E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.300781	+8.69033680E-01	+1.01328933E+00	-1.24302103E+00	-1.17888422E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.304688	+8.72822071E-01	+1.01641480E+00	-1.24762705E+00	-1.17922934E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.308594	+8.76639166E-01	+1.01957193E+00	-1.25223376E+00	-1.17924222E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.312500	+8.80484540E-01	+1.02276045E+00	-1.25683988E+00	-1.17892894E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.316406	+8.84357777E-01	+1.02598012E+00	-1.26144414E+00	-1.17829562E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.320312	+8.88258466E-01	+1.02923068E+00	-1.26604531E+00	-1.17734842E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.324219	+8.92186205E-01	+1.03251187E+00	-1.27064217E+00	-1.17609352E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.328125	+8.96140598E-01	+1.03582346E+00	-1.27523354E+00	-1.17453713E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.332031	+9.00121256E-01	+1.03916518E+00	-1.27981825E+00	-1.17268547E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.335938	+9.04127797E-01	+1.04253678E+00	-1.28439515E+00	-1.17054476E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.339844	+9.08159844E-01	+1.04593802E+00	-1.28896313E+00	-1.16812123E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.343750	+9.12217030E-01	+1.04936865E+00	-1.29352109E+00	-1.16542109E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.347656	+9.16298991E-01	+1.05282841E+00	-1.29806798E+00	-1.16245052E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.351562	+9.20405371E-01	+1.05631706E+00	-1.30260274E+00	-1.15921568E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.355469	+9.24535821E-01	+1.05983436E+00	-1.30712435E+00	-1.15572270E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.359375	+9.28689997E-01	+1.06338006E+00	-1.31163182E+00	-1.15197767E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.363281	+9.32867560E-01	+1.06695390E+00	-1.31612418E+00	-1.14798661E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.367188	+9.37068180E-01	+1.07055565E+00	-1.32060047E+00	-1.14375551E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.371094	+9.41291529E-01	+1.07418507E+00	-1.32505977E+00	-1.13929029E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.375000	+9.45537288E-01	+1.07784190E+00	-1.32950117E+00	-1.13459679E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.378906	+9.49805141E-01	+1.08152591E+00	-1.33392380E+00	-1.12968079E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.382812	+9.54094779E-01	+1.08523686E+00	-1.33832680E+00	-1.12454800E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00
0.386719	+9.58405896E-01	+1.08897450E+00	-1.34270934E+00	-1.11930822E+00	+1.32829399E+00	-7.12689928E-01	-1.86377545E+00	+8.15568892E-01	+1.84431108E-01	+6.87773998E-01	-4.20515288E-01	-1.63555052E+00


==> anc/otoc_to_plot_bosonic_M900_L1.1225_n150_beta1.5000.dat <==
100.000000	+2.73667163E-02	+5.58886529E-01	+6.11323760E-02	-7.73086197E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
102.000000	-5.78495054E-02	+4.67695488E-01	+4.98277092E-02	+6.60039529E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
104.000000	-9.58171267E-02	+5.96300752E-01	+3.25148188E-01	+4.94011354E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
106.000000	-1.11516108E-01	+5.28850188E-01	+2.47432251E-01	+7.05486886E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
108.000000	-9.81674469E-02	+8.19606431E-01	+6.07342942E-01	+9.60564146E-03	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
110.000000	-1.47323804E-01	+5.18125804E-01	+2.85854817E-01	-1.16336145E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
112.000000	-2.24396616E-01	+6.51647616E-01	+5.60808484E-01	+4.70889128E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
114.000000	-2.18778778E-01	+5.84593781E-01	+4.74210468E-01	-7.73767852E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
116.000000	-1.03547666E-01	+5.39301066E-01	+2.51301343E-01	-9.98605473E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
118.000000	+2.84972583E-02	+5.67314464E-01	+7.47682786E-02	-1.05324587E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
120.000000	+7.87909956E-02	+5.00624668E-01	-1.69997004E-01	+3.23199867E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
122.000000	+1.63164201E-02	+6.29495067E-01	+2.04048226E-01	+1.60232116E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
124.000000	-1.09654742E-01	+6.91087866E-01	+4.70931458E-01	-4.44841463E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
126.000000	+9.38354867E-02	+6.07063255E-01	+2.61116405E-02	-1.98984759E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
128.000000	+1.13128218E-01	+4.74389158E-01	-3.25007578E-01	-4.57359551E-03	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
130.000000	+1.16505849E-01	+6.20429795E-01	+7.81725845E-03	+2.63287063E-03	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
132.000000	+1.37100833E-01	+5.02186490E-01	-3.14476095E-01	+6.50368029E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
134.000000	+1.26279237E-01	+7.79929583E-01	+2.67964470E-01	+3.54307813E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
136.000000	+1.20950590E-01	+5.41623303E-01	-1.72752970E-01	-1.40744370E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
138.000000	+2.97059308E-01	+6.69320259E-01	-2.95013009E-01	-2.03689522E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
140.000000	+2.87776089E-01	+6.75533269E-01	-2.54228779E-01	+3.99492334E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
142.000000	+1.08614002E-01	+5.45377574E-01	-1.35216075E-01	+8.72077869E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
144.000000	+7.17840637E-03	+5.56789248E-01	+9.46023690E-02	+2.87086209E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
146.000000	-2.03893427E-02	+4.69523012E-01	-2.03815916E-02	+1.58376724E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
148.000000	+3.07943342E-02	+6.16349944E-01	+1.57953059E-01	+1.74228364E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
150.000000	+1.55374289E-01	+6.80647144E-01	+4.93097538E-02	+7.19352034E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
152.000000	-1.51130368E-01	+6.29656309E-01	+4.45693872E-01	+4.82898962E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
154.000000	-1.55279467E-01	+4.81916620E-01	+2.42469338E-01	+2.30725027E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
156.000000	-2.17318419E-01	+6.38956920E-01	+5.37983883E-01	-7.69087464E-03	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
158.000000	-1.40119164E-01	+4.77772993E-01	+2.11705840E-01	-3.88820420E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
160.000000	-4.08026648E-02	+6.92137313E-01	+3.82455715E-01	-3.72960553E-03	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
162.000000	-7.87241783E-02	+5.30018420E-01	+1.96787418E-01	+3.50805939E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
164.000000	-1.98811164E-01	+6.44542322E-01	+5.22778091E-01	+1.48795620E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
166.000000	-3.71959418E-01	+7.31911166E-01	+7.91969897E-01	-8.02200263E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
168.000000	-6.37655453E-02	+5.48096037E-01	+2.01897985E-01	-1.78523248E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
170.000000	+5.66786709E-03	+5.46162660E-01	+7.78769039E-02	-1.25309424E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
172.000000	+7.50658641E-02	+4.45719632E-01	-2.99339713E-01	+4.06612032E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
174.000000	-4.42545039E-02	+5.91701774E-01	+2.40521717E-01	+1.84565181E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
176.000000	-1.51395339E-01	+6.24121046E-01	+4.38921012E-01	-3.45390560E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
178.000000	+9.24954544E-02	+6.46389598E-01	+1.02365493E-01	-2.08191628E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
180.000000	+1.55038498E-01	+4.92267624E-01	-3.93845499E-01	-1.10950303E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
182.000000	+3.20571143E-01	+6.75945719E-01	-3.41435721E-01	-7.25171694E-03	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
184.000000	+1.72127444E-01	+4.99715120E-01	-4.22852367E-01	+1.50573270E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
186.000000	-4.47876693E-02	+6.04233578E-01	+2.60857357E-01	+1.13418155E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
188.000000	+4.18264731E-02	+5.57476531E-01	+3.08202550E-02	-3.73262281E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
190.000000	+3.64185156E-02	+5.95424704E-01	+1.11552444E-01	-1.01753583E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
192.000000	+4.63156526E-01	+8.06391072E-01	-3.76194078E-01	-8.24809535E-03	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
194.000000	+2.62235844E-02	+5.67087747E-01	+7.85600630E-02	+1.40728290E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
196.000000	-8.10074502E-03	+5.94543581E-01	+1.86719083E-01	+3.33666789E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
198.000000	-1.50905897E-01	+4.67184597E-01	+2.12026778E-01	-8.05898378E-03	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
50.000000	+1.17408372E-01	+6.67033247E-01	+9.46279007E-02	-1.38842998E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
51.000000	+2.96317837E-01	+5.49905213E-01	-6.78899656E-01	-1.58625135E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
52.000000	+1.03833095E-01	+5.04041622E-01	-2.22622370E-01	+2.27615010E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
53.000000	+4.35988096E-01	+8.35777717E-01	-2.23669637E-01	+8.95712919E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
54.000000	+2.22429020E-01	+7.01154974E-01	-4.34797861E-02	-5.10676902E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
55.000000	+7.45489397E-02	+4.35521910E-01	-3.25805017E-01	+1.16637495E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
56.000000	+1.75174327E-01	+7.79675314E-01	+1.89795203E-01	+3.99745448E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
57.000000	-1.50162675E-02	+7.87934962E-01	+4.73685879E-01	-1.69488901E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
58.000000	+6.12462236E-02	+4.91952127E-01	-1.49182600E-01	-6.65750100E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
59.000000	-1.83089261E-01	+5.19761062E-01	+3.40535859E-01	+2.28700489E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
60.000000	-4.96558738E-02	+6.30843211E-01	+3.08218378E-01	-7.49322297E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
61.000000	-6.75218778E-04	+6.04355661E-01	+1.90671399E-01	-1.73326167E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
62.000000	-5.03101097E-02	+4.30837518E-01	-3.84339565E-02	-3.39975487E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
63.000000	+2.07325031E-01	+5.13858983E-01	-4.89279576E-01	+1.28229447E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
64.000000	+4.71159785E-02	+6.68925018E-01	+2.18024937E-01	+1.41928650E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
65.000000	+1.17661859E-01	+5.24813550E-01	-2.05422276E-01	-7.50710531E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
66.000000	+4.59100171E-02	+5.81029968E-01	+6.78828306E-02	+2.60346637E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
67.000000	-4.72191694E-02	+6.38096180E-01	+3.15270997E-01	-7.83545941E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
68.000000	+1.55703350E-01	+6.13205572E-01	-8.88263577E-02	+1.75306538E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
69.000000	-2.53796809E-01	+7.19308367E-01	+6.65884073E-01	+1.77482514E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
70.000000	-8.26358347E-02	+5.69822165E-01	+2.66138670E-01	-3.18380329E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
71.000000	+3.49370930E-02	+5.49712918E-01	+2.91234156E-02	+1.01884960E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
72.000000	-1.21168775E-01	+6.78755197E-01	+4.69908590E-01	-8.48054797E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
73.000000	+7.28618425E-02	+5.07329087E-01	-1.40487544E-01	-1.20791788E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
74.000000	-1.07271776E-01	+5.20975043E-01	+2.28325014E-01	+9.36510811E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
75.000000	+1.04985056E-01	+6.28948918E-01	+4.68146184E-02	-7.36256112E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
76.000000	-7.81189237E-03	+5.34413566E-01	+8.10737913E-02	+7.25499213E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
77.000000	-1.54464068E-01	+4.51319370E-01	+1.91914461E-01	-1.03887447E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
78.000000	+4.97804802E-02	+5.80856089E-01	+6.02963019E-02	+2.49583131E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
79.000000	-1.59538068E-01	+8.38397608E-01	+6.91080723E-01	+5.39294238E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
80.000000	+9.61587360E-03	+6.01175952E-01	+1.68155150E-01	-4.21561394E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
81.000000	-1.70734315E-02	+4.12402643E-01	-1.52042064E-01	+1.71578684E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
82.000000	+6.43991747E-03	+8.40179095E-01	+5.11312518E-01	+1.11545543E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
83.000000	+2.68502338E-01	+8.05319265E-01	+7.10490216E-02	-3.81443911E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
84.000000	+1.07445285E-01	+4.96232736E-01	-2.51575304E-01	-2.66475713E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
85.000000	+2.83040234E-01	+5.98082149E-01	-4.61902405E-01	+1.26304024E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
86.000000	+1.41341549E-01	+6.41858187E-01	+1.03274304E-03	+1.66412472E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
87.000000	+1.31857924E-01	+5.71310864E-01	-1.29077462E-01	-1.99874259E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
88.000000	+1.61914417E-01	+4.97505137E-01	-3.98715775E-01	+2.21177903E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
89.000000	-1.46817394E-01	+5.37133719E-01	+3.13278344E-01	+2.19349745E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
90.000000	+6.10678647E-02	+5.81464777E-01	+3.99837156E-02	-1.43323396E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
91.000000	-6.39434559E-02	+4.49551215E-01	+2.66315527E-02	+8.50664698E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
92.000000	-4.20029585E-02	+5.74908033E-01	+2.10116655E-01	+1.00728716E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
93.000000	+2.79810908E-02	+6.56079643E-01	+2.28088986E-01	+5.53870444E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
94.000000	-1.46907331E-01	+5.42270158E-01	+3.20890744E-01	-2.82037464E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
95.000000	+2.80981010E-01	+6.38297586E-01	-3.35985942E-01	-8.91659571E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
96.000000	+3.68510559E-02	+6.13461517E-01	+1.42558830E-01	+3.64571804E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
97.000000	-1.22764469E-01	+6.18061519E-01	+3.93157666E-01	+1.61974714E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
98.000000	+7.51324772E-02	+6.70728052E-01	+1.74953773E-01	-1.40685140E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
99.000000	-9.30552716E-02	+4.66082266E-01	+1.11787386E-01	+1.43523678E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
25.000000	-4.81164661E-01	+6.52598288E-01	+8.18689324E-01	-1.20623954E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
25.500000	-2.40417903E-01	+4.59564947E-01	+3.36447737E-01	-7.22726811E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
26.000000	-1.52761873E-01	+3.97597027E-01	+9.59625136E-02	+2.46567950E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
26.500000	-3.46187733E-01	+5.49528613E-01	+5.83015687E-01	+9.22465700E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
27.000000	-6.00174226E-01	+7.84245433E-01	+1.01842821E+00	+5.52134845E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
27.500000	-6.58331232E-01	+8.97489722E-01	+1.13515053E+00	-9.68316187E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
28.000000	-4.45667815E-01	+8.10982140E-01	+9.21596595E-01	-6.19078800E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
28.500000	-2.22833320E-01	+6.14883257E-01	+5.16071732E-01	-6.67891734E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
29.000000	-1.61174467E-01	+4.83221220E-01	+2.53704860E-01	-1.30323554E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
29.500000	-2.20618486E-01	+5.14738647E-01	+3.85748178E-01	+2.73037355E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
30.000000	-2.11997065E-01	+6.34706214E-01	+5.26742215E-01	+7.10773946E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
30.500000	-7.89802435E-02	+7.10546471E-01	+4.56825572E-01	-1.77857315E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
31.000000	-2.12590385E-02	+6.87483975E-01	+3.48884900E-01	-1.78059050E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
31.500000	-5.93153996E-02	+6.01433984E-01	+2.78766522E-01	-1.13830147E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
32.000000	-1.17415057E-01	+5.15073957E-01	+2.35054752E-01	-2.50150580E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
32.500000	-4.37179231E-02	+4.70796733E-01	+2.86159417E-02	-5.61594347E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
33.000000	+1.18062062E-01	+4.78769967E-01	-3.26539595E-01	-3.02181893E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
33.500000	+1.40482499E-01	+5.20813583E-01	-2.73565951E-01	+4.44765368E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
34.000000	+1.76467800E-02	+5.80395875E-01	+1.18225773E-01	+6.64567679E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
34.500000	-1.07295369E-01	+6.31935165E-01	+3.91001728E-01	+2.29078704E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
35.000000	-9.70565939E-02	+6.10567191E-01	+3.47304476E-01	-3.42495840E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
35.500000	-1.59985626E-02	+5.08852213E-01	+4.85058873E-02	-5.85528209E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
36.000000	+1.76833424E-02	+4.11696525E-01	-2.38223732E-01	-4.34531126E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
36.500000	-9.50943889E-02	+4.07438392E-01	+5.05277468E-03	+6.27471876E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
37.000000	-2.21039339E-01	+5.16896028E-01	+3.89248144E-01	+5.16725345E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
37.500000	-1.88944746E-01	+6.53565832E-01	+5.21778119E-01	+7.81252603E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
38.000000	-9.61826980E-02	+7.01715887E-01	+4.67373404E-01	-1.80222679E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
38.500000	-6.05742161E-02	+6.42993086E-01	+3.41555441E-01	-1.69658832E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
39.000000	-1.16095016E-01	+5.57293647E-01	+2.97714572E-01	-3.19726018E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
39.500000	-1.38603496E-01	+5.42824736E-01	+3.09582839E-01	-1.35894343E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
40.000000	+5.83779419E-04	+5.88408217E-01	+1.61820230E-01	-3.64052572E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
40.500000	+1.44649140E-01	+6.18142725E-01	-5.44697333E-02	-2.29896616E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
41.000000	+1.41903322E-01	+6.08997877E-01	-6.80763863E-02	+2.47313771E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
41.500000	-1.52844447E-02	+5.91062378E-01	+1.92844038E-01	+4.14152861E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
42.000000	-8.60330950E-02	+6.20722260E-01	+3.46076475E-01	+5.04964999E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
42.500000	+5.77943947E-02	+6.95545848E-01	+2.43340538E-01	-3.99514578E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
43.000000	+2.45534216E-01	+7.19516523E-01	-5.34381031E-02	-5.70064340E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
43.500000	+2.72951077E-01	+6.33592543E-01	-3.26723802E-01	-1.43845596E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
44.000000	+8.52616074E-02	+4.95740455E-01	-1.97283699E-01	+2.72864169E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
44.500000	-4.70862045E-02	+4.26696348E-01	-5.38596322E-02	+1.26131600E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
45.000000	+1.70701691E-02	+4.82730283E-01	-7.11520994E-02	-3.79401198E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
45.500000	+1.48751305E-01	+6.04895212E-01	-9.17997520E-02	+1.15995216E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
46.000000	+1.58386170E-01	+6.81318054E-01	+4.48431167E-02	+2.91328519E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
46.500000	+3.15526644E-02	+6.41966328E-01	+1.99528767E-01	+1.24070729E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
47.000000	-5.86136533E-02	+5.33395410E-01	+1.68913845E-01	-2.88262645E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
47.500000	-1.81726672E-03	+4.55727266E-01	-8.87338784E-02	-6.13921810E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
48.000000	+1.19539750E-01	+4.39949336E-01	-4.45007965E-01	-1.67214615E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
48.500000	+9.04277734E-02	+4.77518695E-01	-2.55948494E-01	+5.78970250E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
49.000000	-1.94822507E-02	+5.52192598E-01	+1.33962285E-01	+5.03755911E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
49.500000	-1.27588912E-02	+6.27847694E-01	+2.47807418E-01	-4.83753821E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
12.500000	+7.07736313E-03	+6.45897395E-01	+2.45014676E-01	-2.43987046E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
12.750000	+1.43790342E-02	+6.10731188E-01	+1.76223256E-01	-3.06344313E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
13.000000	+3.95895715E-02	+5.87685661E-01	+9.18425197E-02	-2.87512630E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
13.250000	+6.81625682E-02	+5.84662440E-01	+3.24669415E-02	-7.56077693E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
13.500000	+7.26686625E-02	+6.00431353E-01	+5.40386351E-02	+2.53019107E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
13.750000	+3.85884453E-02	+6.24743641E-01	+1.58976495E-01	+5.00847181E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
14.000000	-3.24123486E-02	+6.45535472E-01	+3.04462226E-01	+5.58952651E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
14.250000	-1.20876919E-01	+6.54276461E-01	+4.38452820E-01	+4.24760158E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
14.500000	-1.90575920E-01	+6.47786428E-01	+5.16842305E-01	+1.67259229E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
14.750000	-2.14354814E-01	+6.28412192E-01	+5.22082435E-01	-1.04466350E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
15.000000	-1.94528177E-01	+6.01167842E-01	+4.64609129E-01	-3.09625414E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
15.250000	-1.48891800E-01	+5.73001848E-01	+3.67269728E-01	-4.21359296E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
15.500000	-9.09207292E-02	+5.53619719E-01	+2.53929482E-01	-4.08119810E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
15.750000	-3.63770023E-02	+5.52264840E-01	+1.63209823E-01	-1.85359527E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
16.000000	-1.44405074E-02	+5.73048665E-01	+1.61249718E-01	+2.17436914E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
16.250000	-4.51527475E-02	+6.11093686E-01	+2.71928280E-01	+5.44507806E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
16.500000	-1.18698565E-01	+6.52627904E-01	+4.33503621E-01	+5.96265291E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
16.750000	-2.02697304E-01	+6.81490090E-01	+5.70060925E-01	+4.15749921E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
17.000000	-2.64111998E-01	+6.85436570E-01	+6.41378581E-01	+1.24384681E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
17.250000	-2.81131736E-01	+6.59791317E-01	+6.32253266E-01	-2.04584357E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
17.500000	-2.48594146E-01	+6.08625774E-01	+5.39086403E-01	-5.39918922E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
17.750000	-1.75206745E-01	+5.43103738E-01	+3.62293805E-01	-8.71465247E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
18.000000	-7.50139640E-02	+4.79427856E-01	+1.03353779E-01	-1.11096378E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
18.250000	+2.23759756E-02	+4.34539433E-01	-1.93188087E-01	-9.48594053E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
18.500000	+7.39505906E-02	+4.18992143E-01	-3.70943247E-01	-1.88976890E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
18.750000	+5.88157980E-02	+4.33817876E-01	-2.87676532E-01	+6.57049176E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
19.000000	-5.55977043E-03	+4.73674442E-01	-4.24186596E-02	+9.92043312E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
19.250000	-8.71971242E-02	+5.28621958E-01	+2.08345124E-01	+8.69905821E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
19.500000	-1.54165595E-01	+5.86198695E-01	+3.92534251E-01	+5.69692973E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
19.750000	-1.83356400E-01	+6.35410730E-01	+4.93191610E-01	+2.55666106E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
20.000000	-1.75151500E-01	+6.66171289E-01	+5.20367304E-01	-2.79778331E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
20.250000	-1.36279379E-01	+6.71113826E-01	+4.79202694E-01	-3.22323812E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
20.500000	-6.54173590E-02	+6.50678111E-01	+3.59205398E-01	-5.97994627E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
20.750000	+1.30776490E-02	+6.11809286E-01	+1.80205380E-01	-6.72701593E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
21.000000	+5.28132432E-02	+5.64372128E-01	+2.28546013E-02	-4.55359242E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
21.250000	+4.02451226E-02	+5.17062641E-01	-4.74742409E-02	-1.22903399E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
21.500000	-7.13617204E-03	+4.73932967E-01	-3.85970984E-02	+1.25423363E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
21.750000	-7.00466454E-02	+4.37630416E-01	+1.52374407E-02	+2.23125899E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
22.000000	-1.25227067E-01	+4.12619834E-01	+7.29658509E-02	+1.79460847E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
22.250000	-1.50302826E-01	+4.05034633E-01	+1.04967864E-01	+9.57883229E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
22.500000	-1.43997262E-01	+4.20236203E-01	+1.20860012E-01	+8.69110071E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
22.750000	-1.20858929E-01	+4.59143021E-01	+1.48423368E-01	+1.87721977E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
23.000000	-1.00527644E-01	+5.19230368E-01	+2.14721001E-01	+3.76923887E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
23.250000	-1.04899278E-01	+5.95389934E-01	+3.36885311E-01	+5.81218128E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
23.500000	-1.50791895E-01	+6.77974367E-01	+5.05330065E-01	+6.91876530E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
23.750000	-2.36144927E-01	+7.53584574E-01	+6.82823576E-01	+6.51754646E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
24.000000	-3.40605214E-01	+8.07439455E-01	+8.31207387E-01	+4.94099110E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
24.250000	-4.40614806E-01	+8.26479019E-01	+9.29873131E-01	+2.77697873E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
24.500000	-5.14903102E-01	+8.04143419E-01	+9.70056324E-01	+1.89008212E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
24.750000	-5.36366366E-01	+7.42758776E-01	+9.39323542E-01	-2.64763078E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
6.250000	+1.93602761E-01	+5.74102730E-01	-2.73122004E-01	-2.08909054E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
6.375000	+1.82292547E-01	+5.58695107E-01	-2.83948887E-01	+3.56789188E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
6.500000	+1.59021584E-01	+5.42930691E-01	-2.64202274E-01	+2.78606189E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
6.625000	+1.23865219E-01	+5.27419401E-01	-2.14297340E-01	+4.83056998E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
6.750000	+7.95739030E-02	+5.12761149E-01	-1.43438025E-01	+5.94730544E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
6.875000	+3.13182520E-02	+4.99564063E-01	-6.56147040E-02	+5.97204158E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
7.000000	-1.45163296E-02	+4.88423788E-01	+5.86301498E-03	+5.09219604E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
7.125000	-5.19206551E-02	+4.79895733E-01	+6.16901971E-02	+3.65728490E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
7.250000	-7.65827669E-02	+4.74510044E-01	+9.72951375E-02	+2.01409120E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
7.375000	-8.64671563E-02	+4.72813030E-01	+1.12042477E-01	+4.26476397E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
7.500000	-8.16428199E-02	+4.75357128E-01	+1.07957047E-01	-9.35039620E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
7.625000	-6.37740507E-02	+4.82584029E-01	+8.86664866E-02	-1.96548442E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
7.750000	-3.56620485E-02	+4.94630077E-01	+5.88199370E-02	-2.59716624E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
7.875000	-8.51665761E-04	+5.11158986E-01	+2.37373305E-02	-2.80179993E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
8.000000	+3.69090675E-02	+5.31327920E-01	-1.12250613E-02	-2.62255375E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
8.125000	+7.43783095E-02	+5.53896383E-01	-4.18265132E-02	-2.19579611E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
8.250000	+1.09364846E-01	+5.77374130E-01	-6.61199640E-02	-1.71419449E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
8.375000	+1.40705123E-01	+6.00107619E-01	-8.46813754E-02	-1.32837764E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
8.500000	+1.67610804E-01	+6.20333004E-01	-9.93294050E-02	-1.04850377E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
8.625000	+1.88794267E-01	+6.36311089E-01	-1.10893970E-01	-7.29643225E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
8.750000	+2.02040211E-01	+6.46579132E-01	-1.17570486E-01	-1.81359511E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
8.875000	+2.04711952E-01	+6.50204332E-01	-1.15427957E-01	+6.52797813E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
9.000000	+1.95036722E-01	+6.46890017E-01	-1.01250540E-01	+1.58791217E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
9.125000	+1.73370257E-01	+6.36903426E-01	-7.57301531E-02	+2.27913068E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
9.250000	+1.42591081E-01	+6.20937801E-01	-4.42722733E-02	+2.43699220E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
9.375000	+1.07398240E-01	+6.00050096E-01	-1.48053482E-02	+1.98289279E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
9.500000	+7.30390251E-02	+5.75696083E-01	+5.30004631E-03	+1.03443945E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
9.625000	+4.41837149E-02	+5.49742204E-01	+1.10556382E-02	-2.05591716E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
9.750000	+2.42506238E-02	+5.24330757E-01	+1.60253420E-04	-1.53462923E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
9.875000	+1.50795266E-02	+5.01609255E-01	-2.73100925E-02	-2.77445921E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
10.000000	+1.68828949E-02	+4.83452339E-01	-6.92012269E-02	-3.77562794E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
10.125000	+2.85897693E-02	+4.71296396E-01	-1.21700791E-01	-4.43697855E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
10.250000	+4.85167168E-02	+4.66099333E-01	-1.80125691E-01	-4.71819584E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
10.375000	+7.48921113E-02	+4.68341488E-01	-2.39655687E-01	-4.60275808E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
10.500000	+1.05798374E-01	+4.77991716E-01	-2.95194643E-01	-4.03302810E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
10.625000	+1.38740606E-01	+4.94454489E-01	-3.40481389E-01	-2.91657831E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
10.750000	+1.70558980E-01	+5.16579818E-01	-3.68109101E-01	-1.25108126E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
10.875000	+1.98032407E-01	+5.42792805E-01	-3.71758421E-01	+7.63751067E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
11.000000	+2.18621604E-01	+5.71312764E-01	-3.49015324E-01	+2.80261265E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
11.125000	+2.30576401E-01	+6.00358901E-01	-3.01693104E-01	+4.60942674E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
11.250000	+2.32484525E-01	+6.28252629E-01	-2.33779655E-01	+6.06299395E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
11.375000	+2.23126188E-01	+6.53429287E-01	-1.50118256E-01	+7.07345740E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
11.500000	+2.02141664E-01	+6.74465517E-01	-5.69432202E-02	+7.50907702E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
11.625000	+1.71039703E-01	+6.90202116E-01	+3.76086698E-02	+7.25664292E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
11.750000	+1.33636885E-01	+6.99912522E-01	+1.24472853E-01	+6.31869067E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
11.875000	+9.53771830E-02	+7.03382748E-01	+1.95575937E-01	+4.84334914E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
12.000000	+6.16751711E-02	+7.00841477E-01	+2.45556581E-01	+3.08411517E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
12.125000	+3.60943866E-02	+6.92833541E-01	+2.72678816E-01	+1.32718769E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
12.250000	+1.94487718E-02	+6.80178169E-01	+2.78736274E-01	-1.90180755E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
12.375000	+1.04039216E-02	+6.64028008E-01	+2.67924297E-01	-1.53973553E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.125000	+2.53729606E-01	+5.06265707E-01	-6.83053884E-01	-5.51092915E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.187500	+2.50178445E-01	+4.94772346E-01	-7.15008812E-01	-4.71464767E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.250000	+2.47159713E-01	+4.85243133E-01	-7.41986980E-01	-3.85427747E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.312500	+2.44582003E-01	+4.77671111E-01	-7.63187280E-01	-2.87718022E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.375000	+2.42351214E-01	+4.72024170E-01	-7.77951733E-01	-1.80242239E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.437500	+2.40349425E-01	+4.68245688E-01	-7.85717560E-01	-6.41529852E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.500000	+2.38417059E-01	+4.66255604E-01	-7.85970856E-01	+5.99944491E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.562500	+2.36340496E-01	+4.65952247E-01	-7.78218254E-01	+1.91837671E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.625000	+2.33846992E-01	+4.67215072E-01	-7.61991147E-01	+3.30606743E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.687500	+2.30608740E-01	+4.69908188E-01	-7.36892411E-01	+4.74444528E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.750000	+2.26257623E-01	+4.73884359E-01	-7.02685581E-01	+6.19852350E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.812500	+2.20411089E-01	+4.78989048E-01	-6.59410867E-01	+7.61509104E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.875000	+2.12707762E-01	+4.85064067E-01	-6.07496943E-01	+8.92635157E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.937500	+2.02849381E-01	+4.91950531E-01	-5.47831473E-01	+1.00587358E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
4.000000	+1.90644200E-01	+4.99490998E-01	-4.81762745E-01	+1.09444230E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
4.062500	+1.76046156E-01	+5.07530942E-01	-4.11026185E-01	+1.15320531E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
4.125000	+1.59183899E-01	+5.15919900E-01	-3.37612082E-01	+1.17937512E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
4.187500	+1.40374016E-01	+5.24512761E-01	-2.63604295E-01	+1.17273113E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
4.250000	+1.20113871E-01	+5.33171618E-01	-1.91020690E-01	+1.13540773E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
4.312500	+9.90518109E-02	+5.41768381E-01	-1.21678329E-01	+1.07139825E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
4.375000	+7.79362620E-02	+5.50188001E-01	-5.70959091E-02	+9.85932036E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
4.437500	+5.75496419E-02	+5.58331841E-01	+1.56317556E-03	+8.84845441E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
4.500000	+3.86368635E-02	+5.66120513E-01	+5.35097710E-02	+7.74017977E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
4.562500	+2.18401363E-02	+5.73495506E-01	+9.83154227E-02	+6.58902534E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
4.625000	+7.65113930E-03	+5.80419104E-01	+1.35872588E-01	+5.44153164E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
4.687500	-3.61162974E-03	+5.86872445E-01	+1.66334568E-01	+4.33348794E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
4.750000	-1.17978196E-02	+5.92851882E-01	+1.90041187E-01	+3.28822028E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
4.812500	-1.68961994E-02	+5.98364094E-01	+2.07437322E-01	+2.31616582E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
4.875000	-1.89908728E-02	+6.03420570E-01	+2.18993260E-01	+1.41599114E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
4.937500	-1.82151386E-02	+6.08032142E-01	+2.25137211E-01	+5.77321470E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
5.000000	-1.47151073E-02	+6.12204226E-01	+2.26209778E-01	-2.15202001E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
5.062500	-8.63155833E-03	+6.15933365E-01	+2.22447186E-01	-9.77163957E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
5.125000	-1.02885681E-04	+6.19205487E-01	+2.13995229E-01	-1.71973305E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
5.187500	+1.07139285E-02	+6.21996069E-01	+2.00950523E-01	-2.44595210E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
5.250000	+2.36121589E-02	+6.24272084E-01	+1.83420827E-01	-3.14864068E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
5.312500	+3.83046773E-02	+6.25995274E-01	+1.61592514E-01	-3.81038674E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
5.375000	+5.44048400E-02	+6.27126072E-01	+1.35790993E-01	-4.40584971E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
5.437500	+7.14276481E-02	+6.27627398E-01	+1.06519393E-01	-4.90625383E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
5.500000	+8.88150383E-02	+6.27467683E-01	+7.44628203E-02	-5.28546283E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
5.562500	+1.05982578E-01	+6.26622777E-01	+4.04511076E-02	-5.52640362E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
5.625000	+1.22378141E-01	+6.25076785E-01	+5.38277497E-03	-5.62603581E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
5.687500	+1.37538471E-01	+6.22822215E-01	-2.98743399E-02	-5.59692516E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
5.750000	+1.51128882E-01	+6.19860007E-01	-6.45787896E-02	-5.46414942E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
5.812500	+1.62955341E-01	+6.16199921E-01	-9.81762076E-02	-5.25776107E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
5.875000	+1.72945787E-01	+6.11861456E-01	-1.30300803E-01	-5.00281637E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
5.937500	+1.81106190E-01	+6.06875079E-01	-1.60711412E-01	-4.71018012E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
6.000000	+1.87463665E-01	+6.01283229E-01	-1.89178054E-01	-4.37129517E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
6.062500	+1.92011914E-01	+5.95140465E-01	-2.15352602E-01	-3.95889246E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
6.125000	+1.94672707E-01	+5.88512373E-01	-2.38664210E-01	-3.43383280E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
6.187500	+1.95282009E-01	+5.81473210E-01	-2.58275512E-01	-2.84178373E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.562500	+7.67849175E-01	+9.17955248E-01	-1.20326590E+00	+1.87951281E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.593750	+7.61856515E-01	+9.20918997E-01	-1.14531100E+00	+1.82960071E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.625000	+7.54754810E-01	+9.23045409E-01	-1.08891586E+00	+1.77757464E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.656250	+7.46580408E-01	+9.24333509E-01	-1.03421259E+00	+1.72174585E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.687500	+7.37374597E-01	+9.24785089E-01	-9.81306742E-01	+1.66287781E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.718750	+7.27183696E-01	+9.24404784E-01	-9.30282724E-01	+1.60157353E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.750000	+7.16059116E-01	+9.23200112E-01	-8.81208396E-01	+1.53830160E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.781250	+7.04057369E-01	+9.21181500E-01	-8.34138874E-01	+1.47342066E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.812500	+6.91240006E-01	+9.18362273E-01	-7.89119604E-01	+1.40720159E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.843750	+6.77673475E-01	+9.14758617E-01	-7.46188775E-01	+1.33984704E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.875000	+6.63428884E-01	+9.10389514E-01	-7.05379165E-01	+1.27150836E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.906250	+6.48581659E-01	+9.05276655E-01	-6.66719502E-01	+1.20229993E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.937500	+6.33211106E-01	+8.99444323E-01	-6.30235419E-01	+1.13231099E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.968750	+6.17399867E-01	+8.92919264E-01	-5.95950065E-01	+1.06161535E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.000000	+6.01233273E-01	+8.85730538E-01	-5.63884460E-01	+9.90279146E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.031250	+5.84798621E-01	+8.77909358E-01	-5.34057619E-01	+9.18367002E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.062500	+5.68184363E-01	+8.69488921E-01	-5.06486522E-01	+8.45946818E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.093750	+5.51479246E-01	+8.60504239E-01	-4.81185943E-01	+7.73093576E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.125000	+5.34771403E-01	+8.50991956E-01	-4.58168173E-01	+6.99892374E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.156250	+5.18147411E-01	+8.40990182E-01	-4.37442669E-01	+6.26440929E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.187500	+5.01691351E-01	+8.30538313E-01	-4.19015615E-01	+5.52851748E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.218750	+4.85483867E-01	+8.19676865E-01	-4.02889435E-01	+4.79254072E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.250000	+4.69601255E-01	+8.08447301E-01	-3.89062236E-01	+4.05795659E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.281250	+4.54114594E-01	+7.96891869E-01	-3.77527206E-01	+3.32644384E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.312500	+4.39088938E-01	+7.85053427E-01	-3.68271962E-01	+2.59989599E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.343750	+4.24582589E-01	+7.72975272E-01	-3.61277856E-01	+1.88043140E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.375000	+4.10646470E-01	+7.60700961E-01	-3.56519266E-01	+1.17039840E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.406250	+3.97323609E-01	+7.48274125E-01	-3.53962866E-01	+4.72374314E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.437500	+3.84648772E-01	+7.35738270E-01	-3.53566926E-01	-2.10842778E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.468750	+3.72648228E-01	+7.23136577E-01	-3.55280634E-01	-8.76250140E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.500000	+3.61339696E-01	+7.10511686E-01	-3.59043490E-01	-1.52066437E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.531250	+3.50732448E-01	+6.97905482E-01	-3.64784786E-01	-2.14075284E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.562500	+3.40827589E-01	+6.85358876E-01	-3.72423195E-01	-2.73307162E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.593750	+3.31618499E-01	+6.72911591E-01	-3.81866484E-01	-3.29410875E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.625000	+3.23091427E-01	+6.60601962E-01	-3.93011374E-01	-3.82033169E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.656250	+3.15226210E-01	+6.48466740E-01	-4.05743557E-01	-4.30823819E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.687500	+3.07997106E-01	+6.36540930E-01	-4.19937863E-01	-4.75441028E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.718750	+3.01373697E-01	+6.24857640E-01	-4.35458621E-01	-5.15557172E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.750000	+2.95321842E-01	+6.13447963E-01	-4.52160186E-01	-5.50864957E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.781250	+2.89804656E-01	+6.02340892E-01	-4.69887681E-01	-5.81084081E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.812500	+2.84783479E-01	+5.91563257E-01	-4.88477941E-01	-6.05968420E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.843750	+2.80218808E-01	+5.81139693E-01	-5.07760707E-01	-6.25313648E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.875000	+2.76071190E-01	+5.71092637E-01	-5.27560044E-01	-6.38965040E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.906250	+2.72302032E-01	+5.61442343E-01	-5.47696022E-01	-6.46824977E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.937500	+2.68874319E-01	+5.52206925E-01	-5.67986606E-01	-6.48859475E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.968750	+2.65753226E-01	+5.43402402E-01	-5.88249739E-01	-6.45102935E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.000000	+2.62906598E-01	+5.35042766E-01	-6.08305539E-01	-6.35660249E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.031250	+2.60305287E-01	+5.27140048E-01	-6.27978505E-01	-6.20705534E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.062500	+2.57923336E-01	+5.19704385E-01	-6.47099635E-01	-6.00477016E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.093750	+2.55738000E-01	+5.12744089E-01	-6.65508318E-01	-5.77678722E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.781250	+5.51639828E-01	+6.22502151E-01	-1.95386921E+00	-1.08100464E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.796875	+5.61192928E-01	+6.30901519E-01	-1.97028453E+00	-1.02015610E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.812500	+5.70653347E-01	+6.39292219E-01	-1.98574909E+00	-9.56671932E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.828125	+5.80011588E-01	+6.47667015E-01	-2.00018053E+00	-8.87879667E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.843750	+5.89258158E-01	+6.56018737E-01	-2.01349533E+00	-8.13730962E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.859375	+5.98383588E-01	+6.64340288E-01	-2.02560962E+00	-7.34232343E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.875000	+6.07378444E-01	+6.72624657E-01	-2.03644009E+00	-6.49453159E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.890625	+6.16233348E-01	+6.80864923E-01	-2.04590503E+00	-5.59532670E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.906250	+6.24938995E-01	+6.89054268E-01	-2.05392549E+00	-4.64685845E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.921875	+6.33486172E-01	+6.97185986E-01	-2.06042647E+00	-3.65207449E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.937500	+6.41865784E-01	+7.05253486E-01	-2.06533822E+00	-2.61474005E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.953125	+6.50068869E-01	+7.13250308E-01	-2.06859753E+00	-1.53943287E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.968750	+6.58086629E-01	+7.21170123E-01	-2.07014895E+00	-4.31511141E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.984375	+6.65910444E-01	+7.29006742E-01	-2.06994600E+00	+7.02947096E-02	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.000000	+6.73531901E-01	+7.36754124E-01	-2.06795224E+00	+1.85723240E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.015625	+6.80942812E-01	+7.44406376E-01	-2.06414215E+00	+3.02411856E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.031250	+6.88135234E-01	+7.51957762E-01	-2.05850187E+00	+4.19599953E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.046875	+6.95101494E-01	+7.59402704E-01	-2.05102965E+00	+5.36504365E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.062500	+7.01834201E-01	+7.66735782E-01	-2.04173611E+00	+6.52335872E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.078125	+7.08326268E-01	+7.73951742E-01	-2.03064415E+00	+7.66316065E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.093750	+7.14570927E-01	+7.81045490E-01	-2.01778873E+00	+8.77693839E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.109375	+7.20561739E-01	+7.88012096E-01	-2.00321622E+00	+9.85760794E-01	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.125000	+7.26292612E-01	+7.94846792E-01	-1.98698370E+00	+1.08986490E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.140625	+7.31757804E-01	+8.01544972E-01	-1.96915794E+00	+1.18942190E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.156250	+7.36951939E-01	+8.08102188E-01	-1.94981427E+00	+1.28392417E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.171875	+7.41870006E-01	+8.14514150E-01	-1.92903531E+00	+1.37294667E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.187500	+7.46507367E-01	+8.20776721E-01	-1.90690969E+00	+1.45615017E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.203125	+7.50859758E-01	+8.26885917E-01	-1.88353062E+00	+1.53328169E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.218750	+7.54923291E-01	+8.32837899E-01	-1.85899463E+00	+1.60417257E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.234375	+7.58694452E-01	+8.38628978E-01	-1.83340023E+00	+1.66873432E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.250000	+7.62170100E-01	+8.44255602E-01	-1.80684669E+00	+1.72695284E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.265625	+7.65347460E-01	+8.49714360E-01	-1.77943295E+00	+1.77888132E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.281250	+7.68224122E-01	+8.55001977E-01	-1.75125664E+00	+1.82463233E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.296875	+7.70798036E-01	+8.60115310E-01	-1.72241319E+00	+1.86436933E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.312500	+7.73067499E-01	+8.65051347E-01	-1.69299510E+00	+1.89829822E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.328125	+7.75031158E-01	+8.69807207E-01	-1.66309137E+00	+1.92665895E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.343750	+7.76687996E-01	+8.74380135E-01	-1.63278701E+00	+1.94971759E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.359375	+7.78037327E-01	+8.78767501E-01	-1.60216270E+00	+1.96775895E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.375000	+7.79078789E-01	+8.82966806E-01	-1.57129454E+00	+1.98107996E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.390625	+7.79812339E-01	+8.86975672E-01	-1.54025395E+00	+1.98998375E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.406250	+7.80238243E-01	+8.90791851E-01	-1.50910755E+00	+1.99477455E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.421875	+7.80357075E-01	+8.94413223E-01	-1.47791724E+00	+1.99575340E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.437500	+7.80169708E-01	+8.97837795E-01	-1.44674026E+00	+1.99321455E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.453125	+7.79677313E-01	+9.01063708E-01	-1.41562929E+00	+1.98744262E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.468750	+7.78881352E-01	+9.04089236E-01	-1.38463268E+00	+1.97871035E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.484375	+7.77783581E-01	+9.06912788E-01	-1.35379459E+00	+1.96727697E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.500000	+7.76386043E-01	+9.09532916E-01	-1.32315527E+00	+1.95338702E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.515625	+7.74691068E-01	+9.11948311E-01	-1.29275125E+00	+1.93726963E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.531250	+7.72701277E-01	+9.14157813E-01	-1.26261559E+00	+1.91913817E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.546875	+7.70419579E-01	+9.16160411E-01	-1.23277818E+00	+1.90005102E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.390625	+3.10635293E-01	+4.31261093E-01	-1.42191490E+00	-1.32208245E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.398438	+3.14972436E-01	+4.34353191E-01	-1.43229009E+00	-1.33396603E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.406250	+3.19351751E-01	+4.37489343E-01	-1.44275812E+00	-1.34553850E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.414062	+3.23771615E-01	+4.40668704E-01	-1.45331413E+00	-1.35648948E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.421875	+3.28230429E-01	+4.43890426E-01	-1.46395327E+00	-1.36682047E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.429688	+3.32726616E-01	+4.47153654E-01	-1.47467070E+00	-1.37653283E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.437500	+3.37258623E-01	+4.50457529E-01	-1.48546160E+00	-1.38562770E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.445312	+3.41824920E-01	+4.53801189E-01	-1.49632113E+00	-1.39410600E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.453125	+3.46423999E-01	+4.57183767E-01	-1.50724450E+00	-1.40196834E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.460938	+3.51054376E-01	+4.60604392E-01	-1.51822689E+00	-1.40921497E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.468750	+3.55714587E-01	+4.64062191E-01	-1.52926349E+00	-1.41584573E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.476562	+3.60403189E-01	+4.67556286E-01	-1.54034948E+00	-1.42185997E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.484375	+3.65118762E-01	+4.71085796E-01	-1.55148005E+00	-1.42725654E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.492188	+3.69859902E-01	+4.74649838E-01	-1.56265036E+00	-1.43203369E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.500000	+3.74625227E-01	+4.78247524E-01	-1.57385557E+00	-1.43618904E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.507812	+3.79413373E-01	+4.81877964E-01	-1.58509082E+00	-1.43971955E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.515625	+3.84222993E-01	+4.85540265E-01	-1.59635119E+00	-1.44262142E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.523438	+3.89052756E-01	+4.89233533E-01	-1.60763178E+00	-1.44489009E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.531250	+3.93901349E-01	+4.92956868E-01	-1.61892760E+00	-1.44652018E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.539062	+3.98767471E-01	+4.96709371E-01	-1.63023365E+00	-1.44750542E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.546875	+4.03649837E-01	+5.00490137E-01	-1.64154487E+00	-1.44783866E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.554688	+4.08547175E-01	+5.04298261E-01	-1.65285613E+00	-1.44751180E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.562500	+4.13458225E-01	+5.08132835E-01	-1.66416224E+00	-1.44651577E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.570312	+4.18381738E-01	+5.11992950E-01	-1.67545794E+00	-1.44484049E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.578125	+4.23316476E-01	+5.15877692E-01	-1.68673788E+00	-1.44247484E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.585938	+4.28261210E-01	+5.19786148E-01	-1.69799661E+00	-1.43940669E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.593750	+4.33214719E-01	+5.23717402E-01	-1.70922861E+00	-1.43562281E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.601562	+4.38175792E-01	+5.27670534E-01	-1.72042822E+00	-1.43110891E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.609375	+4.43143223E-01	+5.31644627E-01	-1.73158968E+00	-1.42584965E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.617188	+4.48115813E-01	+5.35638758E-01	-1.74270712E+00	-1.41982857E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.625000	+4.53092369E-01	+5.39652004E-01	-1.75377450E+00	-1.41302818E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.632812	+4.58071701E-01	+5.43683440E-01	-1.76478568E+00	-1.40542995E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.640625	+4.63052625E-01	+5.47732142E-01	-1.77573435E+00	-1.39701433E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.648438	+4.68033958E-01	+5.51797183E-01	-1.78661403E+00	-1.38776076E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.656250	+4.73014522E-01	+5.55877633E-01	-1.79741811E+00	-1.37764778E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.664062	+4.77993139E-01	+5.59972566E-01	-1.80813978E+00	-1.36665303E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.671875	+4.82968635E-01	+5.64081050E-01	-1.81877206E+00	-1.35475332E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.679688	+4.87939835E-01	+5.68202157E-01	-1.82930780E+00	-1.34192472E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.687500	+4.92905565E-01	+5.72334956E-01	-1.83973964E+00	-1.32814265E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.695312	+4.97864652E-01	+5.76478516E-01	-1.85006003E+00	-1.31338196E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.703125	+5.02815921E-01	+5.80631906E-01	-1.86026123E+00	-1.29761704E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.710938	+5.07758199E-01	+5.84794196E-01	-1.87033529E+00	-1.28082195E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.718750	+5.12690311E-01	+5.88964456E-01	-1.88027407E+00	-1.26297058E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.726562	+5.17611080E-01	+5.93141757E-01	-1.89006921E+00	-1.24403674E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.734375	+5.22519330E-01	+5.97325170E-01	-1.89971215E+00	-1.22399437E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.742188	+5.27413881E-01	+6.01513766E-01	-1.90919412E+00	-1.20281771E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.750000	+5.32293555E-01	+6.05706621E-01	-1.91850617E+00	-1.18048145E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.757812	+5.37157170E-01	+6.09902808E-01	-1.92763914E+00	-1.15696097E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.765625	+5.42003543E-01	+6.14101406E-01	-1.93658369E+00	-1.13223255E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.773438	+5.46831490E-01	+6.18301493E-01	-1.94533028E+00	-1.10689434E+00	+6.29865300E-01	-5.28814480E-01	-1.19108936E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01


==> anc/otoc_to_plot_bosonic_M900_L1.1225_n150_beta10.0000.dat <==
400.000000	-2.47610232E-05	+7.79893011E-04	-6.43195096E+00	+1.61287796E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
408.000000	-7.87201507E-04	+7.91831162E-04	-5.75779567E+00	+7.25102639E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
416.000000	-1.22308806E-04	+7.81329192E-04	-6.31593454E+00	-2.56097356E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
424.000000	+7.66646570E-04	+7.92879356E-04	-9.85535337E+00	-3.50995323E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
432.000000	+2.67566003E-04	+7.82910869E-04	-6.87752706E+00	+2.53277274E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
440.000000	-7.16729887E-04	+7.92638259E-04	-5.80291698E+00	+5.20487749E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
448.000000	-4.01939163E-04	+7.83201463E-04	-6.04474666E+00	-1.43396612E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
456.000000	+6.38292318E-04	+7.90477885E-04	-8.09726277E+00	-9.41554353E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
464.000000	+5.20111420E-04	+7.82842172E-04	-7.55123362E+00	+1.35339271E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
472.000000	-5.38849683E-04	+7.87955134E-04	-5.93183444E+00	+1.04567548E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
480.000000	-6.17122657E-04	+7.82853541E-04	-5.87815286E+00	-8.13485654E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
488.000000	+4.24397985E-04	+7.85424676E-04	-7.23341149E+00	-1.70598135E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
496.000000	+6.91913588E-04	+7.83258297E-04	-8.60772302E+00	+6.85447996E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
504.000000	-2.97302096E-04	+7.83726948E-04	-6.13669469E+00	+1.76227094E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
512.000000	-7.46654122E-04	+7.85260861E-04	-5.78808952E+00	-3.44785294E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
520.000000	+1.60995175E-04	+7.83662392E-04	-6.68835116E+00	-3.15050720E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
528.000000	+7.78260797E-04	+7.88169984E-04	-1.08289010E+01	+1.57167703E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
536.000000	-1.69431422E-05	+7.83752208E-04	-6.43688284E+00	+3.16704788E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
544.000000	-7.82409958E-04	+7.90588543E-04	-5.76162443E+00	+8.36787558E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
552.000000	-1.31736277E-04	+7.83668684E-04	-6.30299683E+00	-2.38319106E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
560.000000	+7.57683836E-04	+7.92414857E-04	-9.57473013E+00	-3.68619152E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
568.000000	+2.75440263E-04	+7.82980455E-04	-6.89278747E+00	+2.35158471E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
576.000000	-7.02965149E-04	+7.92464427E-04	-5.81219459E+00	+5.31243802E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
584.000000	-4.06454398E-04	+7.80998639E-04	-6.04279739E+00	-1.36270929E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
592.000000	+6.22219812E-04	+7.91208862E-04	-7.99252946E+00	-9.52476291E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
600.000000	+5.20654838E-04	+7.79337980E-04	-7.56675946E+00	+1.28159459E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
608.000000	-5.23276710E-04	+7.90137463E-04	-5.94197811E+00	+1.05220612E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
616.000000	-6.14316880E-04	+7.78569940E-04	-5.88322966E+00	-7.75332692E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
624.000000	+4.09333066E-04	+7.89212133E-04	-7.18251042E+00	-1.70633790E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
632.000000	+6.88118498E-04	+7.78948812E-04	-8.61337029E+00	+6.48057609E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
640.000000	-2.82071518E-04	+7.89353819E-04	-6.14561825E+00	+1.76227934E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
648.000000	-7.42111950E-04	+7.81196759E-04	-5.79372335E+00	-3.16449418E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
656.000000	+1.44419040E-04	+7.90177842E-04	-6.65193731E+00	-2.97631872E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
664.000000	+7.70690052E-04	+7.83710617E-04	-1.05558333E+01	+1.24586899E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
672.000000	+1.86074753E-06	+7.90071180E-04	-6.45259828E+00	+2.98960700E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
680.000000	-7.70347273E-04	+7.85695642E-04	-5.77246209E+00	+1.09774687E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
688.000000	-1.50369669E-04	+7.89183677E-04	-6.27695878E+00	-2.19184787E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
696.000000	+7.40369217E-04	+7.87031897E-04	-9.27941868E+00	-3.99120723E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
704.000000	+2.90827027E-04	+7.86943857E-04	-6.91555194E+00	+2.15551774E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
712.000000	-6.81253914E-04	+7.86917668E-04	-5.83059029E+00	+5.52858959E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
720.000000	-4.17817192E-04	+7.83754565E-04	-6.03097760E+00	-1.28652074E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
728.000000	+5.99355092E-04	+7.86772807E-04	-7.88902348E+00	-9.72824380E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
736.000000	+5.28102113E-04	+7.81476141E-04	-7.58749661E+00	+1.20474625E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
744.000000	-5.00687893E-04	+7.87425444E-04	-5.96142948E+00	+1.06807938E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
752.000000	-6.19293448E-04	+7.80099439E-04	-5.87856961E+00	-7.26734950E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
760.000000	+3.85943588E-04	+7.88629941E-04	-7.12420540E+00	-1.73053896E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
768.000000	+6.92303009E-04	+7.80091590E-04	-8.64743194E+00	+5.97796328E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
776.000000	-2.57042477E-04	+7.90950436E-04	-6.16773127E+00	+1.78437385E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
784.000000	-7.43965165E-04	+7.81309216E-04	-5.79243378E+00	-2.73898497E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
792.000000	+1.16772029E-04	+7.92908210E-04	-6.60596887E+00	-1.75993922E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
200.000000	-5.48646163E-04	+7.81626996E-04	-5.92922380E+00	-2.41212869E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
204.000000	+7.73488467E-04	+7.84303189E-04	-1.07414550E+01	+6.01308031E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
208.000000	-6.03359855E-04	+7.92469762E-04	-5.88111915E+00	+5.17663078E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
212.000000	+1.06313611E-04	+7.86395336E-04	-6.60015040E+00	-1.74257451E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
216.000000	+4.34429285E-04	+7.80687441E-04	-7.27517876E+00	+1.02429165E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
220.000000	-7.58629006E-04	+7.84621662E-04	-5.78071708E+00	-1.46170434E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
224.000000	+6.83114480E-04	+7.90649992E-04	-8.44454224E+00	-4.95745693E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
228.000000	-2.48768791E-04	+7.89229835E-04	-6.17731364E+00	+2.89118309E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
232.000000	-3.07040230E-04	+7.79514982E-04	-6.13159576E+00	-3.37974176E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
236.000000	+7.14907284E-04	+7.84402390E-04	-8.88110705E+00	+4.25248651E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
240.000000	-7.38285536E-04	+7.88571285E-04	-5.79139684E+00	+2.20353407E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
244.000000	+3.86159800E-04	+7.91239398E-04	-7.11827979E+00	-1.14998645E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
248.000000	+1.71175779E-04	+7.79663890E-04	-6.71138600E+00	+1.57415021E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
252.000000	-6.43304388E-04	+7.83801404E-04	-5.85895963E+00	-4.50986266E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
256.000000	+7.71332138E-04	+7.87827632E-04	-1.03192761E+01	-1.15105162E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
260.000000	-5.09318682E-04	+7.92242355E-04	-5.95104376E+00	+4.87137523E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
264.000000	-3.10710548E-05	+7.81487054E-04	-6.42217595E+00	-2.13903951E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
268.000000	+5.47053511E-04	+7.82171628E-04	-7.66227537E+00	+8.21537029E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
272.000000	-7.80114399E-04	+7.87667433E-04	-5.76494632E+00	-3.29608381E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
276.000000	+6.10812869E-04	+7.91433940E-04	-7.92596207E+00	-6.97859782E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
280.000000	-1.13150782E-04	+7.83915029E-04	-6.32323415E+00	+2.37845110E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
284.000000	-4.31087229E-04	+7.79864864E-04	-6.02320119E+00	-4.47411084E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
288.000000	+7.62740512E-04	+7.87764642E-04	-9.90252282E+00	+2.50656575E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
292.000000	-6.89547384E-04	+7.90289938E-04	-5.82267593E+00	+3.81409745E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
296.000000	+2.57823387E-04	+7.86892205E-04	-6.85124486E+00	-1.42091376E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
300.000000	+3.03825168E-04	+7.78654972E-04	-6.95940695E+00	+1.30713492E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
304.000000	-7.17743118E-04	+7.87675743E-04	-5.80553693E+00	-2.94476501E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
308.000000	+7.44665343E-04	+7.89687035E-04	-9.31521896E+00	-3.01242844E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
312.000000	-3.94125422E-04	+7.88902156E-04	-6.04653120E+00	+3.80833271E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
316.000000	-1.69008080E-04	+7.78476432E-04	-6.26855279E+00	-2.64503345E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
320.000000	+6.43387937E-04	+7.85953990E-04	-8.16255796E+00	+6.27931844E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
324.000000	-7.76303861E-04	+7.89502263E-04	-5.76620731E+00	+8.15667088E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
328.000000	+5.15553895E-04	+7.89337790E-04	-7.51002429E+00	-9.15230118E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
332.000000	+2.68661251E-05	+7.79795906E-04	-6.49839141E+00	+1.97416440E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
336.000000	-5.44820933E-04	+7.83499523E-04	-5.93069277E+00	-6.18810296E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
340.000000	+7.85077216E-04	+7.90407953E-04	-1.14488738E+01	+7.07082120E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
344.000000	-6.16310833E-04	+7.89313963E-04	-5.87412620E+00	+6.03062110E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
348.000000	+1.18597098E-04	+7.82400809E-04	-6.62437689E+00	-1.73388141E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
352.000000	+4.29903444E-04	+7.81024850E-04	-7.26123133E+00	+1.06616782E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
356.000000	-7.66630051E-04	+7.91000003E-04	-5.77144263E+00	-1.62142584E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
360.000000	+6.92847656E-04	+7.88813408E-04	-8.55837200E+00	-4.96169935E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
364.000000	-2.62895268E-04	+7.84419496E-04	-6.16837858E+00	+3.02755848E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
368.000000	-3.02476566E-04	+7.78951964E-04	-6.13632522E+00	-3.34129095E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
372.000000	+7.17970787E-04	+7.90280035E-04	-8.84141133E+00	+4.39007436E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
376.000000	-7.47455793E-04	+7.89016131E-04	-5.78511927E+00	+2.09410145E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
380.000000	+3.99670367E-04	+7.85823189E-04	-7.16613018E+00	-1.15019520E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
384.000000	+1.66601251E-04	+7.78818958E-04	-6.70527543E+00	+1.63724828E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
388.000000	-6.42204070E-04	+7.88657199E-04	-5.85633155E+00	-5.10595795E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
392.000000	+7.80185541E-04	+7.90487371E-04	-1.07900418E+01	-1.14636764E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
396.000000	-5.19162727E-04	+7.86312506E-04	-5.94804096E+00	+2.43246409E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
100.000000	+7.11867621E-04	+7.80844049E-04	-8.88859855E+00	+1.68941243E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
102.000000	-1.95626863E-05	+7.88262636E-04	-6.42801753E+00	+7.71168594E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
104.000000	-7.23421035E-04	+7.84427643E-04	-5.80392418E+00	+1.16295912E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
106.000000	-5.02338077E-04	+7.83967506E-04	-5.96283388E+00	-3.12654719E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
108.000000	+3.60987567E-04	+7.92726170E-04	-7.05454306E+00	-1.06265826E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
110.000000	+7.61842908E-04	+7.80179461E-04	-1.02134669E+01	+8.22589041E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
112.000000	+1.85211640E-04	+7.85167410E-04	-6.72550744E+00	+1.08767620E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
114.000000	-6.31628499E-04	+7.90061019E-04	-5.86276213E+00	+2.16708539E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
116.000000	-6.45407658E-04	+7.82106832E-04	-5.85867329E+00	-2.03661170E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
118.000000	+1.60717782E-04	+7.90237115E-04	-6.67740681E+00	-1.01338102E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
120.000000	+7.57467173E-04	+7.82250373E-04	-9.91219738E+00	-1.11980457E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
122.000000	+3.81403322E-04	+7.83637615E-04	-7.12532864E+00	+9.86112581E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
124.000000	-4.86745350E-04	+7.93255884E-04	-5.96774706E+00	+3.31660469E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
126.000000	-7.35068783E-04	+7.80697841E-04	-5.79868676E+00	-1.07635362E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
128.000000	-4.57691147E-05	+7.86432613E-04	-6.39828850E+00	-7.18914531E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
130.000000	+7.01510328E-04	+7.86967770E-04	-8.67434489E+00	-3.22272982E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
132.000000	+5.53586370E-04	+7.82875308E-04	-7.68738043E+00	+6.37175724E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
134.000000	-3.00880118E-04	+7.92163490E-04	-6.12564199E+00	+4.77633531E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
136.000000	-7.67861834E-04	+7.81373990E-04	-5.77684631E+00	-1.43050350E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
138.000000	-2.48808506E-04	+7.83446738E-04	-6.18286213E+00	-5.12381339E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
140.000000	+5.92405831E-04	+7.91941241E-04	-7.82637166E+00	-5.83012857E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
142.000000	+6.81587725E-04	+7.81815948E-04	-8.51491356E+00	+3.72104039E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
144.000000	-9.56451839E-05	+7.88311331E-04	-6.33795551E+00	+6.81705442E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
146.000000	-7.47294029E-04	+7.84617475E-04	-5.78809179E+00	+8.09625725E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
148.000000	-4.39680739E-04	+7.82336395E-04	-6.01410522E+00	-3.61539231E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
150.000000	+4.32892911E-04	+7.93617465E-04	-7.23424872E+00	-9.42410362E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
152.000000	+7.53143531E-04	+7.81323649E-04	-9.78374667E+00	+1.55842734E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
154.000000	+1.11525995E-04	+7.84351218E-04	-6.61087778E+00	+9.87528766E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
156.000000	-6.74365471E-04	+7.89347733E-04	-5.83363160E+00	+1.80196700E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
158.000000	-6.01040336E-04	+7.82322147E-04	-5.89009098E+00	-2.43511969E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
160.000000	+2.38182942E-04	+7.90810290E-04	-6.80767948E+00	-1.14006888E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
162.000000	+7.68587932E-04	+7.83056765E-04	-1.04503665E+01	-4.04433036E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
164.000000	+3.11906260E-04	+7.81989923E-04	-6.96945269E+00	+1.13231096E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
166.000000	-5.48032061E-04	+7.93061611E-04	-5.92112264E+00	+2.89248402E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
168.000000	-7.12811983E-04	+7.82222112E-04	-5.81245909E+00	-1.43191599E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
170.000000	+2.96466338E-05	+7.85974022E-04	-6.49388904E+00	-8.24136766E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
172.000000	+7.31682892E-04	+7.87015215E-04	-9.10900615E+00	-2.43117933E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
174.000000	+4.95614827E-04	+7.81617914E-04	-7.46636077E+00	+7.62408171E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
176.000000	-3.74935183E-04	+7.92996780E-04	-6.05937347E+00	+4.22276445E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
178.000000	-7.66003352E-04	+7.82599448E-04	-5.77725499E+00	-4.91164611E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
180.000000	-1.77300404E-04	+7.82306828E-04	-6.25583931E+00	-5.84383176E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
182.000000	+6.41722811E-04	+7.91264571E-04	-8.11478770E+00	-4.84237654E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
184.000000	+6.44085319E-04	+7.82405818E-04	-8.19278993E+00	+4.65362523E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
186.000000	-1.73199282E-04	+7.88811612E-04	-6.25333760E+00	+6.03939904E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
188.000000	-7.63960717E-04	+7.84990066E-04	-5.77703031E+00	+4.57123346E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
190.000000	-3.74005156E-04	+7.81017355E-04	-6.07048826E+00	-4.14917189E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
192.000000	+4.98690305E-04	+7.93303800E-04	-7.43669907E+00	-8.13570791E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
194.000000	+7.38626502E-04	+7.83220174E-04	-9.32477143E+00	+2.32445176E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
196.000000	+3.70045415E-05	+7.83541418E-04	-6.50691836E+00	+8.78818053E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
198.000000	-7.10349792E-04	+7.89115964E-04	-5.80949922E+00	-1.81398906E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
50.000000	-1.47827221E-04	+7.90313694E-04	-6.27846321E+00	-3.11025915E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
51.000000	+5.61893713E-04	+7.85850403E-04	-7.71091069E+00	+2.45364184E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
52.000000	-7.52352873E-04	+7.80105548E-04	-5.78773484E+00	-5.81917040E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
53.000000	+7.21580349E-04	+7.91519011E-04	-8.87474477E+00	-1.31478725E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
54.000000	-3.91089530E-04	+7.87025591E-04	-6.05069229E+00	+1.22831990E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
55.000000	-3.70096300E-05	+7.78863122E-04	-6.41810498E+00	-6.53149394E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
56.000000	+4.72333096E-04	+7.91390903E-04	-7.35699108E+00	+3.15465019E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
57.000000	-7.45841149E-04	+7.87475540E-04	-5.78717494E+00	-9.72641748E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
58.000000	+7.34317350E-04	+7.79925608E-04	-9.30227458E+00	-8.62690209E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
59.000000	-5.01280686E-04	+7.89045597E-04	-5.95971298E+00	+1.38702846E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
60.000000	+5.75679942E-05	+7.88372300E-04	-6.52821766E+00	-5.87875980E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
61.000000	+3.84131234E-04	+7.82308954E-04	-7.13546494E+00	+3.52568060E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
62.000000	-6.94249407E-04	+7.84987804E-04	-5.82308154E+00	-1.69743479E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
63.000000	+7.76790643E-04	+7.90147486E-04	-1.05303345E+01	-4.77070797E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
64.000000	-5.59963254E-04	+7.84658027E-04	-5.91849570E+00	+1.90838598E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
65.000000	+1.73818267E-04	+7.80983408E-04	-6.71356256E+00	-4.89465121E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
66.000000	+2.86730706E-04	+7.91922140E-04	-6.89742594E+00	+4.31816462E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
67.000000	-6.53895097E-04	+7.86155803E-04	-5.84992964E+00	-1.72282809E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
68.000000	+7.62809348E-04	+7.78916787E-04	-1.03430821E+01	+1.07278387E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
69.000000	-6.50986711E-04	+7.92157232E-04	-5.84778407E+00	+1.74423705E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
70.000000	+2.59687737E-04	+7.86980203E-04	-6.85460802E+00	-4.38420824E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
71.000000	+1.78992107E-04	+7.79477105E-04	-6.72462572E+00	+4.77736926E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
72.000000	-5.80921984E-04	+7.89986888E-04	-5.89913417E+00	-1.95282270E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
73.000000	+7.75858215E-04	+7.87944753E-04	-1.06302711E+01	+3.33164842E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
74.000000	-6.83602417E-04	+7.81766306E-04	-5.83250120E+00	+1.76179629E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
75.000000	+3.76225445E-04	+7.86031841E-04	-7.10667854E+00	-3.65514587E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
76.000000	+8.41590826E-05	+7.89607042E-04	-6.56353037E+00	+5.74021408E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
77.000000	-5.07605531E-04	+7.84111518E-04	-5.95863572E+00	-1.41390675E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
78.000000	+7.40321910E-04	+7.82043532E-04	-9.39134387E+00	+8.68874764E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
79.000000	-7.45328544E-04	+7.91540612E-04	-5.78486077E+00	+1.04522642E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
80.000000	+4.47956918E-04	+7.85425474E-04	-7.30089104E+00	-3.18440330E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
81.000000	-3.31920473E-05	+7.79719212E-04	-6.42174143E+00	+6.38734349E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
82.000000	-4.18233858E-04	+7.92450467E-04	-6.02342234E+00	-1.26217933E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
83.000000	+7.20851356E-04	+7.85973412E-04	-8.94610009E+00	+1.17131877E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
84.000000	-7.50618235E-04	+7.79659909E-04	-5.78915859E+00	+6.44888273E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
85.000000	+5.54630872E-04	+7.91152542E-04	-7.65632355E+00	-2.60807073E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
86.000000	-1.21418747E-04	+7.86895717E-04	-6.31077273E+00	+7.68611901E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
87.000000	-3.19014957E-04	+7.81203053E-04	-6.11909975E+00	-1.00355103E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
88.000000	+6.65585715E-04	+7.87642769E-04	-8.31787479E+00	+1.77819047E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
89.000000	-7.81177342E-04	+7.88933860E-04	-5.76346165E+00	+1.89675419E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
90.000000	+6.04726821E-04	+7.83093144E-04	-7.93852395E+00	-2.13340004E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
91.000000	-2.41416850E-04	+7.83351347E-04	-6.19014166E+00	+8.69910498E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
92.000000	-2.24538834E-04	+7.91493469E-04	-6.19870296E+00	-8.86883943E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
93.000000	+6.10550240E-04	+7.84445616E-04	-7.96390955E+00	+2.08843174E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
94.000000	-7.62536943E-04	+7.80251553E-04	-5.78101661E+00	-2.51463678E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
95.000000	+6.87796513E-04	+7.92961085E-04	-8.46683690E+00	-1.66174212E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
96.000000	-3.21262932E-04	+7.85282640E-04	-6.11336503E+00	+1.06733553E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
97.000000	-1.09554922E-04	+7.79534241E-04	-6.33216585E+00	-7.32243769E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
98.000000	+5.36151127E-04	+7.91980524E-04	-7.57785257E+00	+2.77522541E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
99.000000	-7.62466296E-04	+7.86344379E-04	-5.77712077E+00	+3.32394106E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
25.000000	-6.10986278E-04	+7.87715471E-04	-5.87906361E+00	+1.69630667E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
25.500000	+2.81145618E-04	+7.81134217E-04	-6.90777808E+00	-4.28448854E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
26.000000	+7.59569305E-04	+7.78844349E-04	-1.01635522E+01	+2.39275305E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
26.500000	+1.48389527E-04	+7.83539152E-04	-6.66850278E+00	+4.34230848E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
27.000000	-6.91182924E-04	+7.90775435E-04	-5.82124367E+00	+7.68751399E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
27.500000	-5.76775466E-04	+7.93287528E-04	-5.89975138E+00	-1.17812985E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
28.000000	+3.32297333E-04	+7.88524044E-04	-6.99937352E+00	-4.16626853E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
28.500000	+7.60072579E-04	+7.81322294E-04	-1.00660199E+01	+3.86385399E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
29.000000	+1.07424338E-04	+7.78831168E-04	-6.61298812E+00	+4.24706348E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
29.500000	-7.02165672E-04	+7.83186165E-04	-5.81895643E+00	+6.70433827E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
30.000000	-5.22958959E-04	+7.89698668E-04	-5.94255429E+00	-1.32237234E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
30.500000	+3.96233771E-04	+7.92083478E-04	-7.14132877E+00	-3.99919297E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
31.000000	+7.64643199E-04	+7.88704772E-04	-9.94174727E+00	+5.92865168E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
31.500000	+6.72470175E-05	+7.83404277E-04	-6.54846360E+00	+4.12865241E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
32.000000	-7.13093515E-04	+7.80990388E-04	-5.81309485E+00	+5.64828641E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
32.500000	-4.77004091E-04	+7.82821311E-04	-5.98363496E+00	-1.47006168E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
33.000000	+4.43083504E-04	+7.86590282E-04	-7.28315653E+00	-3.43112403E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
33.500000	+7.48496567E-04	+7.89252621E-04	-9.41475899E+00	+8.24026828E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
34.000000	+6.29251532E-06	+7.89371584E-04	-6.45912970E+00	+3.62438409E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
34.500000	-7.41195568E-04	+7.87222403E-04	-5.79037490E+00	+4.51837254E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
35.000000	-4.46325124E-04	+7.84045750E-04	-6.00729245E+00	-1.59592173E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
35.500000	+4.71933347E-04	+7.81776665E-04	-7.38629663E+00	-2.94457293E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
36.000000	+7.17690782E-04	+7.82438470E-04	-8.95186538E+00	+1.00360431E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
36.500000	-5.89560505E-05	+7.86326591E-04	-6.38269232E+00	+3.17960204E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
37.000000	-7.65704967E-04	+7.90647243E-04	-5.77226334E+00	+3.49044355E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
37.500000	-4.07167173E-04	+7.91200232E-04	-6.03364796E+00	-1.73297066E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
38.000000	+5.11482130E-04	+7.86580674E-04	-7.50523400E+00	-2.68791194E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
38.500000	+6.99063198E-04	+7.80579537E-04	-8.72155990E+00	+1.16733977E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
39.000000	-1.04817777E-04	+7.79192905E-04	-6.33789423E+00	+2.94490306E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
39.500000	-7.65115818E-04	+7.84413556E-04	-5.77665684E+00	+2.52895789E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
40.000000	-3.46892422E-04	+7.91491514E-04	-6.08499844E+00	-1.91965173E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
40.500000	+5.66095817E-04	+7.93346743E-04	-7.69630857E+00	-2.46906440E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
41.000000	+6.91530230E-04	+7.87910406E-04	-8.55406284E+00	+1.40182315E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
41.500000	-1.42727302E-04	+7.80502300E-04	-6.29448542E+00	+2.76924529E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
42.000000	-7.58483212E-04	+7.78452362E-04	-5.78481755E+00	+1.48804812E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
42.500000	-2.87768916E-04	+7.83589608E-04	-6.14568061E+00	-2.12948864E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
43.000000	+6.07843608E-04	+7.90582293E-04	-7.91430620E+00	-2.14058753E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
43.500000	+6.66702290E-04	+7.92678772E-04	-8.28626813E+00	+1.68510260E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
44.000000	-1.97073199E-04	+7.88437299E-04	-6.22920360E+00	+2.51110720E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
44.500000	-7.69363636E-04	+7.82485433E-04	-5.77516093E+00	+4.23881864E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
45.000000	-2.47881753E-04	+7.80300753E-04	-6.18681541E+00	-2.30167390E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
45.500000	+6.27746063E-04	+7.83072438E-04	-8.07683483E+00	-1.82013742E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
46.000000	+6.20994629E-04	+7.87563779E-04	-8.00695284E+00	+1.91338176E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
46.500000	-2.62519357E-04	+7.89966689E-04	-6.16345307E+00	+2.24462247E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
47.000000	-7.82807627E-04	+7.89080824E-04	-5.76233037E+00	-5.63707963E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
47.500000	-2.08586757E-04	+7.86211055E-04	-6.21982387E+00	-2.46979647E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
48.000000	+6.50366512E-04	+7.83351539E-04	-8.23212683E+00	-1.61218448E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
48.500000	+5.83702397E-04	+7.82116253E-04	-7.83200835E+00	+2.10901968E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
49.000000	-3.12349447E-04	+7.83468369E-04	-6.12310715E+00	+2.06243795E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
49.500000	-7.73538148E-04	+7.87010888E-04	-5.76957039E+00	-6.48290924E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
12.500000	-7.26320582E-04	+7.81299487E-04	-5.80407580E+00	-3.52708419E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
12.750000	-4.29922658E-04	+7.78861573E-04	-6.02499301E+00	-1.41462924E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
13.000000	+3.50241331E-05	+7.78229904E-04	-6.51139043E+00	-2.83514379E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
13.250000	+4.86719828E-04	+7.79610225E-04	-7.44256491E+00	-6.15640082E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
13.500000	+7.48440020E-04	+7.82658729E-04	-9.58959083E+00	-2.88443739E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
13.750000	+7.17330587E-04	+7.86570660E-04	-8.88478360E+00	+4.84440319E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
14.000000	+4.04635101E-04	+7.90302038E-04	-7.16738924E+00	+5.04170201E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
14.250000	-6.84291508E-05	+7.92860434E-04	-6.36393259E+00	+2.44771605E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
14.500000	-5.17795867E-04	+7.93580027E-04	-5.94353121E+00	+1.18898495E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
14.750000	-7.68450959E-04	+7.92301393E-04	-5.76944012E+00	+2.85179176E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
15.000000	-7.22947030E-04	+7.89405606E-04	-5.80094162E+00	-5.50454806E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
15.250000	-3.99538352E-04	+7.85696069E-04	-6.04466752E+00	-1.52050261E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
15.500000	+7.50671936E-05	+7.82166028E-04	-6.56119293E+00	-3.00090040E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
15.750000	+5.15379199E-04	+7.79721712E-04	-7.54511772E+00	-6.36465006E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
16.000000	+7.49604341E-04	+7.78941220E-04	-9.74351796E+00	-2.08101425E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
16.250000	+6.86550058E-04	+7.79935787E-04	-8.58562484E+00	+5.37629371E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
16.500000	+3.50966241E-04	+7.82347493E-04	-7.05537110E+00	+4.55715933E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
16.750000	-1.26230309E-04	+7.85476264E-04	-6.30704518E+00	+2.27787926E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
17.000000	-5.58908186E-04	+7.88491564E-04	-5.91643147E+00	+1.08543742E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
17.250000	-7.78091718E-04	+7.90662213E-04	-5.76432647E+00	+2.00271090E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
17.500000	-6.97771389E-04	+7.91537484E-04	-5.81629593E+00	-6.39141684E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
17.750000	-3.48605007E-04	+7.91033129E-04	-6.08389731E+00	-1.64094711E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
18.000000	+1.33780778E-04	+7.89409000E-04	-6.63676948E+00	-3.23966658E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
18.250000	+5.61588094E-04	+7.87158599E-04	-7.70373060E+00	-7.35231999E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
18.500000	+7.68253530E-04	+7.84854048E-04	-1.03129295E+01	-1.44841620E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
18.750000	+6.73660594E-04	+7.82996481E-04	-8.42793870E+00	+6.67144895E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
19.000000	+3.15458464E-04	+7.81911981E-04	-6.97720500E+00	+4.31885043E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
19.250000	-1.65809245E-04	+7.81712502E-04	-6.26851349E+00	+2.14618483E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
19.500000	-5.81782844E-04	+7.82318026E-04	-5.90411259E+00	+9.88650156E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
19.750000	-7.69840615E-04	+7.83518393E-04	-5.77418841E+00	+1.10269863E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
20.000000	-6.56376650E-04	+7.85045802E-04	-5.84897766E+00	-7.41918332E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
20.250000	-2.85296705E-04	+7.86633038E-04	-6.14514758E+00	-1.79028681E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
20.500000	+1.99153357E-04	+7.88045067E-04	-6.74412106E+00	-3.56174586E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
20.750000	+6.08476398E-04	+7.89086915E-04	-7.92602051E+00	-9.05153809E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
21.000000	+7.83226562E-04	+7.89602130E-04	-1.12698901E+01	-5.92190777E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
21.250000	+6.55155771E-04	+7.89478789E-04	-8.22211589E+00	+8.78207048E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
21.500000	+2.74011713E-04	+7.88672753E-04	-6.87885487E+00	+4.01278461E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
21.750000	-2.11641028E-04	+7.87244103E-04	-6.21572359E+00	+1.99817461E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
22.000000	-6.12328465E-04	+7.85389018E-04	-5.87976756E+00	+8.85457238E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
22.250000	-7.71770962E-04	+7.83442995E-04	-5.77299497E+00	+1.73801638E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
22.500000	-6.28079811E-04	+7.81836881E-04	-5.87107748E+00	-8.45733245E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
22.750000	-2.37919571E-04	+7.81003755E-04	-6.19586159E+00	-1.93640867E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
23.000000	+2.45820150E-04	+7.81256256E-04	-6.83928181E+00	-3.84820678E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
23.250000	+6.33901817E-04	+7.82671356E-04	-8.11996498E+00	-7.87281254E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
23.500000	+7.74573971E-04	+7.85024737E-04	-1.07756881E+01	+3.27497949E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
23.750000	+6.12568150E-04	+7.87806556E-04	-7.95621601E+00	+8.03222429E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
24.000000	+2.10466647E-04	+7.90327081E-04	-6.75957593E+00	+3.61400663E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
24.250000	-2.75689268E-04	+7.91891801E-04	-6.14921269E+00	+1.83174600E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
24.500000	-6.57045196E-04	+7.92000453E-04	-5.84370293E+00	+7.78866116E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
24.750000	-7.85391817E-04	+7.90511218E-04	-5.75977963E+00	-1.07479735E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
6.250000	+7.58360142E-04	+7.82160093E-04	-9.95267987E+00	+1.40174019E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
6.375000	+6.79127745E-04	+7.82115394E-04	-8.48775431E+00	+9.42140701E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
6.500000	+5.31340452E-04	+7.82235637E-04	-7.59732811E+00	+5.92257259E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
6.625000	+3.29800112E-04	+7.82510325E-04	-7.00711116E+00	+4.03630109E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
6.750000	+9.47038812E-05	+7.82925244E-04	-6.58825284E+00	+2.89619653E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
6.875000	-1.50373335E-04	+7.83463144E-04	-6.28306203E+00	+2.10526789E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
7.000000	-3.80838941E-04	+7.84104140E-04	-6.06193587E+00	+1.49897098E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
7.125000	-5.73548719E-04	+7.84825847E-04	-5.90831929E+00	+9.97104273E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
7.250000	-7.09130700E-04	+7.85603348E-04	-5.81265980E+00	+5.54462968E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
7.375000	-7.73932157E-04	+7.86409105E-04	-5.76970354E+00	+1.41626266E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
7.500000	-7.61392570E-04	+7.87212953E-04	-5.77725324E+00	-2.63994473E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
7.625000	-6.72703307E-04	+7.87982325E-04	-5.83570216E+00	-6.83473533E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
7.750000	-5.16687109E-04	+7.88682832E-04	-5.94812162E+00	-1.14097355E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
7.875000	-3.08909819E-04	+7.89279281E-04	-6.12094555E+00	-1.66992581E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
8.000000	-7.01148463E-05	+7.89737175E-04	-6.36560307E+00	-2.32462273E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
8.125000	+1.75860562E-04	+7.90024656E-04	-6.70210123E+00	-3.20743872E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
8.250000	+4.04476197E-04	+7.90114783E-04	-7.16746275E+00	-4.54737594E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
8.375000	+5.92945755E-04	+7.89988003E-04	-7.83894522E+00	-6.99359178E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
8.500000	+7.22513176E-04	+7.89634560E-04	-8.91586069E+00	-1.24642320E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
8.625000	+7.80321429E-04	+7.89056623E-04	-1.09550032E+01	-3.55749281E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
8.750000	+7.60688772E-04	+7.88269837E-04	-9.80523390E+00	+1.05347116E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
8.875000	+6.65667454E-04	+7.87304070E-04	-8.32132533E+00	+9.29018688E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
9.000000	+5.04831551E-04	+7.86203146E-04	-7.48268718E+00	+5.57923228E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
9.125000	+2.94316979E-04	+7.85023443E-04	-6.92651726E+00	+3.80591047E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
9.250000	+5.52102573E-05	+7.83831336E-04	-6.53120956E+00	+2.73096447E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
9.375000	-1.88553679E-04	+7.82699557E-04	-6.24377614E+00	+1.97657654E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
9.500000	-4.12576352E-04	+7.81702666E-04	-6.03706543E+00	+1.39147429E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
9.625000	-5.94427444E-04	+7.80911940E-04	-5.89590757E+00	+9.01737842E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
9.750000	-7.15882644E-04	+7.80390030E-04	-5.81163097E+00	+4.65115873E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
9.875000	-7.64745541E-04	+7.80185837E-04	-5.77962860E+00	+5.34523797E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
10.000000	-7.36071693E-04	+7.80330009E-04	-5.79826787E+00	-3.55634445E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
10.125000	-6.32671298E-04	+7.80831507E-04	-5.86853722E+00	-7.83959249E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
10.250000	-4.64837905E-04	+7.81675546E-04	-5.99425768E+00	-1.25770482E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
10.375000	-2.49327495E-04	+7.82823197E-04	-6.18296342E+00	-1.81468013E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
10.500000	-7.68767177E-06	+7.84212755E-04	-6.44792772E+00	-2.51890435E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
10.625000	+2.35897286E-04	+7.85762877E-04	-6.81268951E+00	-3.49716236E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
10.750000	+4.57029868E-04	+7.87377348E-04	-7.32221831E+00	-5.05459102E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
10.875000	+6.33547508E-04	+7.88951187E-04	-8.07633726E+00	-8.19041463E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
11.000000	+7.47748423E-04	+7.90377706E-04	-9.36982197E+00	-1.53055706E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
11.125000	+7.88170076E-04	+7.91556023E-04	-1.19027299E+01	-9.21842345E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
11.250000	+7.50740413E-04	+7.92398493E-04	-9.39286802E+00	+1.52602249E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
11.375000	+6.39185590E-04	+7.92837494E-04	-8.08767370E+00	+8.25623900E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
11.500000	+4.64653355E-04	+7.92831014E-04	-7.32880827E+00	+5.08470589E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
11.625000	+2.44590742E-04	+7.92366582E-04	-6.81649723E+00	+3.51630542E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
11.750000	+9.90203333E-07	+7.91463170E-04	-6.44973192E+00	+2.53350823E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
11.875000	-2.41818077E-04	+7.90170842E-04	-6.18312017E+00	+1.82721801E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
12.000000	-4.59604640E-04	+7.88568109E-04	-5.99292742E+00	+1.26940626E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
12.125000	-6.30664573E-04	+7.86757095E-04	-5.86576860E+00	+7.95587334E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
12.250000	-7.37983940E-04	+7.84856824E-04	-5.79403058E+00	+3.67786491E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
12.375000	-7.70933217E-04	+7.82995092E-04	-5.77382198E+00	-4.44488476E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.125000	+6.69795378E-05	+7.79775029E-04	-6.55316883E+00	-2.71600732E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.187500	+1.88174924E-04	+7.79981864E-04	-6.73918291E+00	-3.23644339E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.250000	+3.04649984E-04	+7.80279455E-04	-6.95772425E+00	-3.81816405E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.312500	+4.13459911E-04	+7.80661123E-04	-7.21645342E+00	-4.55150363E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.375000	+5.11852539E-04	+7.81118926E-04	-7.52666220E+00	-5.51450427E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.437500	+5.97337912E-04	+7.81643821E-04	-7.90576645E+00	-6.84278565E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.500000	+6.67751255E-04	+7.82225855E-04	-8.38201041E+00	-8.77441820E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.562500	+7.21307759E-04	+7.82854362E-04	-9.00256873E+00	-1.15946216E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.625000	+7.56647765E-04	+7.83518164E-04	-9.83133811E+00	-1.35354848E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.687500	+7.72871196E-04	+7.84205785E-04	-1.06945043E+01	-4.48173053E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.750000	+7.69560359E-04	+7.84905655E-04	-1.03915544E+01	+9.84774258E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.812500	+7.46790533E-04	+7.85606313E-04	-9.46353651E+00	+1.33257507E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.875000	+7.05128063E-04	+7.86296608E-04	-8.72583559E+00	+1.03392897E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.937500	+6.45616017E-04	+7.86965875E-04	-8.17112529E+00	+7.89846465E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
4.000000	+5.69747765E-04	+7.87604109E-04	-7.73852750E+00	+6.25094490E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
4.062500	+4.79429168E-04	+7.88202111E-04	-7.38975718E+00	+5.09402895E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
4.125000	+3.76930335E-04	+7.88751624E-04	-7.10177389E+00	+4.23745168E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
4.187500	+2.64828183E-04	+7.89245437E-04	-6.86007572E+00	+3.57359611E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
4.250000	+1.45941278E-04	+7.89677471E-04	-6.65507437E+00	+3.03934233E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
4.312500	+2.32586121E-05	+7.90042843E-04	-6.48015793E+00	+2.59571709E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
4.375000	-1.00135866E-04	+7.90337898E-04	-6.33060974E+00	+2.21746546E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
4.437500	-2.21141050E-04	+7.90560230E-04	-6.20297475E+00	+1.88750677E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
4.500000	-3.36716830E-04	+7.90708662E-04	-6.09467139E+00	+1.59384148E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
4.562500	-4.43960621E-04	+7.90783222E-04	-6.00374456E+00	+1.32774292E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
4.625000	-5.40180352E-04	+7.90785088E-04	-5.92870353E+00	+1.08265354E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
4.687500	-6.22962063E-04	+7.90716514E-04	-5.86841287E+00	+8.53483702E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
4.750000	-6.90230436E-04	+7.90580750E-04	-5.82201806E+00	+6.36148863E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
4.812500	-7.40300748E-04	+7.90381936E-04	-5.78889426E+00	+4.27251421E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
4.875000	-7.71920947E-04	+7.90124995E-04	-5.76861163E+00	+2.23852043E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
4.937500	-7.84302839E-04	+7.89815515E-04	-5.76091276E+00	+2.32958219E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
5.000000	-7.77141596E-04	+7.89459619E-04	-5.76569966E+00	-1.76929547E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
5.062500	-7.50623149E-04	+7.89063847E-04	-5.78302895E+00	-3.79320124E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
5.125000	-7.05419265E-04	+7.88635027E-04	-5.81311467E+00	-5.86480249E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
5.187500	-6.42670483E-04	+7.88180149E-04	-5.85633898E+00	-8.01258517E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
5.250000	-5.63957321E-04	+7.87706253E-04	-5.91327199E+00	-1.02691058E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
5.312500	-4.71260503E-04	+7.87220314E-04	-5.98470281E+00	-1.26730928E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
5.375000	-3.66911194E-04	+7.86729141E-04	-6.07168565E+00	-1.52723233E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
5.437500	-2.53532497E-04	+7.86239288E-04	-6.17560685E+00	-1.81277511E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
5.500000	-1.33973669E-04	+7.85756969E-04	-6.29828254E+00	-2.13196720E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
5.562500	-1.12386896E-05	+7.85287995E-04	-6.44210275E+00	-2.49572848E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
5.625000	+1.11589028E-04	+7.84837715E-04	-6.61024860E+00	-2.91940833E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
5.687500	+2.31423924E-04	+7.84410978E-04	-6.80702879E+00	-3.42536241E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
5.750000	+3.45255642E-04	+7.84012094E-04	-7.03841890E+00	-4.04744577E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
5.812500	+4.50224520E-04	+7.83644825E-04	-7.31295951E+00	-4.83915384E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
5.875000	+5.43693350E-04	+7.83312371E-04	-7.64331313E+00	-5.88866475E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
5.937500	+6.23313591E-04	+7.83017379E-04	-8.04904260E+00	-7.34453311E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
6.000000	+6.87084406E-04	+7.82761949E-04	-8.56137976E+00	-9.42842409E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
6.062500	+7.33403018E-04	+7.82547657E-04	-9.22759561E+00	-1.20293199E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
6.125000	+7.61105135E-04	+7.82375582E-04	-1.00650448E+01	-1.07926797E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
6.187500	+7.69494402E-04	+7.82246334E-04	-1.05766806E+01	-5.57966668E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
1.562500	+5.35510080E-04	+7.93021294E-04	-7.57130011E+00	+5.63139519E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
1.593750	+4.88304945E-04	+7.92950186E-04	-7.40321542E+00	+5.12602458E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
1.625000	+4.38090503E-04	+7.92849901E-04	-7.25092357E+00	+4.65582541E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
1.656250	+3.85181835E-04	+7.92721002E-04	-7.11222633E+00	+4.24860857E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
1.687500	+3.29910928E-04	+7.92564173E-04	-6.98538553E+00	+3.89154742E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
1.718750	+2.72624588E-04	+7.92380217E-04	-6.86900462E+00	+3.57503343E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
1.750000	+2.13682264E-04	+7.92170050E-04	-6.76194595E+00	+3.29172825E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
1.781250	+1.53453789E-04	+7.91934696E-04	-6.66327161E+00	+3.03593058E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
1.812500	+9.23170607E-05	+7.91675286E-04	-6.57220028E+00	+2.80314283E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
1.843750	+3.06556667E-05	+7.91393046E-04	-6.48807518E+00	+2.58976788E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
1.875000	-3.11435196E-05	+7.91089296E-04	-6.41033979E+00	+2.39289267E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
1.906250	-9.26927690E-05	+7.90765441E-04	-6.33851939E+00	+2.21013105E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
1.937500	-1.53605929E-04	+7.90422967E-04	-6.27220660E+00	+2.03950767E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
1.968750	-2.13500849E-04	+7.90063429E-04	-6.21105016E+00	+1.87937106E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.000000	-2.72001775E-04	+7.89688448E-04	-6.15474591E+00	+1.72832764E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.031250	-3.28741713E-04	+7.89299703E-04	-6.10302968E+00	+1.58519095E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.062500	-3.83364730E-04	+7.88898919E-04	-6.05567148E+00	+1.44894215E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.093750	-4.35528191E-04	+7.88487866E-04	-6.01247080E+00	+1.31869899E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.125000	-4.84904910E-04	+7.88068344E-04	-5.97325279E+00	+1.19369113E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.156250	-5.31185208E-04	+7.87642178E-04	-5.93786510E+00	+1.07324032E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.187500	-5.74078855E-04	+7.87211213E-04	-5.90617527E+00	+9.56744349E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.218750	-6.13316903E-04	+7.86777296E-04	-5.87806858E+00	+8.43663844E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.250000	-6.48653372E-04	+7.86342280E-04	-5.85344628E+00	+7.33511399E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.281250	-6.79866802E-04	+7.85908007E-04	-5.83222412E+00	+6.25842438E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.312500	-7.06761647E-04	+7.85476301E-04	-5.81433113E+00	+5.20247478E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.343750	-7.29169513E-04	+7.85048965E-04	-5.79970865E+00	+4.16345491E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.375000	-7.46950215E-04	+7.84627767E-04	-5.78830953E+00	+3.13778103E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.406250	-7.59992672E-04	+7.84214438E-04	-5.78009752E+00	+2.12204465E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.437500	-7.68215605E-04	+7.83810659E-04	-5.77504675E+00	+1.11296605E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.468750	-7.71568059E-04	+7.83418060E-04	-5.77314148E+00	+1.07351379E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.500000	-7.70029732E-04	+7.83038207E-04	-5.77437581E+00	-8.97947836E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.531250	-7.63611107E-04	+7.82672601E-04	-5.77875365E+00	-1.90607404E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.562500	-7.52353398E-04	+7.82322669E-04	-5.78628877E+00	-2.92020274E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.593750	-7.36328294E-04	+7.81989758E-04	-5.79700492E+00	-3.94358243E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.625000	-7.15637522E-04	+7.81675132E-04	-5.81093616E+00	-4.97957646E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.656250	-6.90412210E-04	+7.81379965E-04	-5.82812727E+00	-6.03170788E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.687500	-6.60812074E-04	+7.81105337E-04	-5.84863434E+00	-7.10370869E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.718750	-6.27024416E-04	+7.80852231E-04	-5.87252545E+00	-8.19957488E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.750000	-5.89262957E-04	+7.80621530E-04	-5.89988168E+00	-9.32362912E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.781250	-5.47766493E-04	+7.80414011E-04	-5.93079813E+00	-1.04805931E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.812500	-5.02797401E-04	+7.80230347E-04	-5.96538539E+00	-1.16756726E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.843750	-4.54639993E-04	+7.80071100E-04	-6.00377109E+00	-1.29146576E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.875000	-4.03598725E-04	+7.79936725E-04	-6.04610200E+00	-1.42040436E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.906250	-3.49996288E-04	+7.79827564E-04	-6.09254636E+00	-1.55511771E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.937500	-2.94171578E-04	+7.79743848E-04	-6.14329685E+00	-1.69644347E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.968750	-2.36477556E-04	+7.79685699E-04	-6.19857408E+00	-1.84534435E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.000000	-1.77279035E-04	+7.79653127E-04	-6.25863087E+00	-2.00293563E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.031250	-1.16950372E-04	+7.79646034E-04	-6.32375755E+00	-2.17051970E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.062500	-5.58731141E-05	+7.79664211E-04	-6.39428836E+00	-2.34963004E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.093750	+5.56641214E-06	+7.79707348E-04	-6.47060943E+00	-2.53491885E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03


==> anc/otoc_to_plot_bosonic_M900_L1.1225_n150_beta15.0000.dat <==
500.000000	-1.13980912E-05	+3.24438075E-05	-9.34177343E+00	-1.86197159E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
510.000000	-2.68527866E-06	+3.24477563E-05	-9.56322152E+00	-2.56699031E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
520.000000	+6.21714139E-06	+3.24546992E-05	-9.85517149E+00	-3.39299325E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
530.000000	+1.46398419E-05	+3.24637946E-05	-1.02418202E+01	-4.57331688E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
540.000000	+2.19634337E-05	+3.24755498E-05	-1.07698349E+01	-6.51321193E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
550.000000	+2.76397344E-05	+3.24845094E-05	-1.15444626E+01	-1.06264031E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
560.000000	+3.12269092E-05	+3.24820502E-05	-1.28951155E+01	-2.66378243E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
570.000000	+3.24445901E-05	+3.24681158E-05	-1.68720274E+01	-5.53044192E-04	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
580.000000	+3.12104125E-05	+3.24517470E-05	-1.29061764E+01	+2.66007575E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
590.000000	+2.76318656E-05	+3.24408574E-05	-1.15518759E+01	+1.06576481E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
600.000000	+2.19771343E-05	+3.24387890E-05	-1.07746467E+01	+6.53995937E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
610.000000	+1.46592864E-05	+3.24464905E-05	-1.02438840E+01	+4.59653415E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
620.000000	+6.22689032E-06	+3.24600296E-05	-9.85533991E+00	+3.40472837E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
630.000000	-2.67196484E-06	+3.24710194E-05	-9.56293837E+00	+2.56675434E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
640.000000	-1.13568041E-05	+3.24756427E-05	-9.34198904E+00	+1.92597976E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
650.000000	-1.91796014E-05	+3.24771528E-05	-9.17774242E+00	+1.40371845E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
660.000000	-2.55626016E-05	+3.24765626E-05	-9.06124535E+00	+9.52228841E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
670.000000	-3.00238374E-05	+3.24699234E-05	-8.98729665E+00	+5.41102570E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
680.000000	-3.22154540E-05	+3.24572057E-05	-8.95302484E+00	+1.51234963E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
690.000000	-3.19680273E-05	+3.24448593E-05	-8.95704966E+00	-2.31331410E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
700.000000	-2.93099821E-05	+3.24386769E-05	-8.99929112E+00	-6.20735332E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
710.000000	-2.44513079E-05	+3.24413700E-05	-9.08119673E+00	-1.03445849E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
720.000000	-1.77543327E-05	+3.24539779E-05	-9.20618282E+00	-1.49552329E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
730.000000	-9.71317521E-06	+3.24717102E-05	-9.38030139E+00	-2.03568587E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
740.000000	-9.32922346E-07	+3.24833637E-05	-9.61331999E+00	-2.70303336E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
750.000000	+7.91414971E-06	+3.24824086E-05	-9.92090806E+00	-3.58363067E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
760.000000	+1.61546291E-05	+3.24734198E-05	-1.03300461E+01	-4.86323823E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
770.000000	+2.31744892E-05	+3.24632734E-05	-1.08935557E+01	-7.03143746E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
780.000000	+2.84549353E-05	+3.24538770E-05	-1.17363336E+01	-1.19552294E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
790.000000	+3.15962344E-05	+3.24464731E-05	-1.32846016E+01	-1.87776837E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
800.000000	+3.23503791E-05	+3.24439059E-05	-1.54918703E+01	+3.72166970E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
810.000000	+3.06566624E-05	+3.24464478E-05	-1.25402676E+01	+2.06372129E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
820.000000	+2.66524632E-05	+3.24529139E-05	-1.13644278E+01	+9.43667889E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
830.000000	+2.06485552E-05	+3.24642831E-05	-1.06529319E+01	+6.03326092E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
840.000000	+1.30917958E-05	+3.24785063E-05	-1.01577756E+01	+4.30435727E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
850.000000	+4.53948409E-06	+3.24862917E-05	-9.79206040E+00	+3.21059554E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
860.000000	-4.36395330E-06	+3.24805673E-05	-9.51565647E+00	+2.42607470E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
870.000000	-1.29347351E-05	+3.24655287E-05	-9.30684546E+00	+1.81518159E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
880.000000	-2.05204489E-05	+3.24504788E-05	-9.15262015E+00	+1.31013579E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
890.000000	-2.65593147E-05	+3.24411354E-05	-9.04481830E+00	+8.70734169E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
900.000000	-3.06072480E-05	+3.24403563E-05	-8.97847331E+00	+4.68947314E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
910.000000	-3.23533618E-05	+3.24485130E-05	-8.95102884E+00	+8.36479989E-04	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
920.000000	-3.16510229E-05	+3.24602148E-05	-8.96174371E+00	-3.00637816E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
930.000000	-2.85515406E-05	+3.24687824E-05	-9.01115640E+00	-6.96301853E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
940.000000	-2.33027569E-05	+3.24741146E-05	-9.10100408E+00	-1.11877800E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
950.000000	-1.63078027E-05	+3.24785869E-05	-9.23491201E+00	-1.59277794E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
960.000000	-8.08209698E-06	+3.24787688E-05	-9.41955967E+00	-2.15527832E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
970.000000	+7.67597844E-07	+3.24701031E-05	-9.66596767E+00	-2.86096550E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
980.000000	+9.56773127E-06	+3.24556821E-05	-9.99175277E+00	-3.80707146E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
990.000000	+1.76378349E-05	+3.24430785E-05	-1.04273820E+01	-4.90551235E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
250.000000	-2.67008811E-05	+3.24817714E-05	-9.04173491E+00	-9.34361996E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
255.000000	-2.38442570E-05	+3.24428412E-05	-9.09189803E+00	-1.07216284E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
260.000000	-2.06835679E-05	+3.24820647E-05	-9.14895119E+00	-1.30171289E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
265.000000	-1.69638579E-05	+3.24531205E-05	-9.22206932E+00	-1.54371122E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
270.000000	-1.30899431E-05	+3.24705545E-05	-9.30332232E+00	-1.80245595E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
275.000000	-8.80176765E-06	+3.24646263E-05	-9.40231491E+00	-2.09221875E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
280.000000	-4.50559466E-06	+3.24537748E-05	-9.51254419E+00	-2.40109041E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
285.000000	+1.41481369E-08	+3.24719040E-05	-9.64242395E+00	-2.76384757E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
290.000000	+4.40683055E-06	+3.24412895E-05	-9.78892895E+00	-3.16312898E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
295.000000	+8.81985456E-06	+3.24760850E-05	-9.95873685E+00	-3.65243073E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
300.000000	+1.29810663E-05	+3.24377638E-05	-1.01541720E+01	-4.21791166E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
305.000000	+1.69634736E-05	+3.24789090E-05	-1.03805280E+01	-4.95290411E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
310.000000	+2.05875131E-05	+3.24443060E-05	-1.06494624E+01	-5.85438802E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
315.000000	+2.38361959E-05	+3.24761438E-05	-1.09659668E+01	-7.14007668E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
320.000000	+2.66525281E-05	+3.24585363E-05	-1.13634701E+01	-8.88440361E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
325.000000	+2.89110201E-05	+3.24646024E-05	-1.18544072E+01	-1.18662799E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
330.000000	+3.07000188E-05	+3.24722960E-05	-1.25500981E+01	-1.69384021E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
335.000000	+3.17964602E-05	+3.24496523E-05	-1.35482474E+01	-3.34258044E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
340.000000	+3.24154814E-05	+3.24781237E-05	-1.58926785E+01	-1.40752531E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
345.000000	+3.22796723E-05	+3.24395399E-05	-1.49557727E+01	+2.53955651E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
350.000000	+3.16833730E-05	+3.24773041E-05	-1.33531220E+01	+2.57663827E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
355.000000	+3.03356939E-05	+3.24384081E-05	-1.23791344E+01	+1.59202074E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
360.000000	+2.85733181E-05	+3.24744319E-05	-1.17611013E+01	+1.10280710E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
365.000000	+2.61127295E-05	+3.24473890E-05	-1.12763273E+01	+8.53245823E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
370.000000	+2.33117472E-05	+3.24686493E-05	-1.09078555E+01	+6.83275321E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
375.000000	+1.99190373E-05	+3.24639018E-05	-1.05930520E+01	+5.69286290E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
380.000000	+1.62776873E-05	+3.24579835E-05	-1.03385692E+01	+4.79522103E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
385.000000	+1.22149317E-05	+3.24786797E-05	-1.01135299E+01	+4.12576024E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
390.000000	+8.00284586E-06	+3.24464902E-05	-9.92599314E+00	+3.54824339E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
395.000000	+3.58801562E-06	+3.24827049E-05	-9.75870556E+00	+3.09475387E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
400.000000	-8.69398179E-07	+3.24402012E-05	-9.61651775E+00	+2.68078147E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
405.000000	-5.30122671E-06	+3.24771148E-05	-9.49062741E+00	+2.34284616E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
410.000000	-9.66175356E-06	+3.24417199E-05	-9.38223314E+00	+2.02399027E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
415.000000	-1.37845223E-05	+3.24688784E-05	-9.28822839E+00	+1.75434393E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
420.000000	-1.77254781E-05	+3.24519173E-05	-9.20679874E+00	+1.49170385E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
425.000000	-2.12337687E-05	+3.24604521E-05	-9.13905800E+00	+1.26325862E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
430.000000	-2.44651162E-05	+3.24687582E-05	-9.08047288E+00	+1.03391069E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
435.000000	-2.70914797E-05	+3.24513835E-05	-9.03566693E+00	+8.27463909E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
440.000000	-2.93622622E-05	+3.24830862E-05	-8.99772649E+00	+6.19937820E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
445.000000	-3.09064717E-05	+3.24444988E-05	-8.97367315E+00	+4.22594448E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
450.000000	-3.20298441E-05	+3.24850642E-05	-8.95546704E+00	+2.30019671E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
455.000000	-3.23819722E-05	+3.24430837E-05	-8.95067118E+00	+3.54551604E-04	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
460.000000	-3.22685921E-05	+3.24754607E-05	-8.95192153E+00	-1.50109263E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
465.000000	-3.14118777E-05	+3.24473610E-05	-8.96568211E+00	-3.46114653E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
470.000000	-3.00786490E-05	+3.24628540E-05	-8.98653299E+00	-5.33985552E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
475.000000	-2.80811410E-05	+3.24575519E-05	-9.01908067E+00	-7.39429309E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
480.000000	-2.56313366E-05	+3.24525016E-05	-9.06047593E+00	-9.38851657E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
485.000000	-2.26409233E-05	+3.24727338E-05	-9.11296583E+00	-1.16561143E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
490.000000	-1.92476681E-05	+3.24455352E-05	-9.17703707E+00	-1.38746846E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
495.000000	-1.54885124E-05	+3.24850799E-05	-9.25171268E+00	-1.59955589E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
125.000000	+3.09643290E-05	+3.24587730E-05	-1.27206091E+01	+1.69475892E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
127.500000	+3.02564744E-05	+3.24797727E-05	-1.23233715E+01	+1.48314177E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
130.000000	+2.93286228E-05	+3.24658054E-05	-1.19790382E+01	+1.25707445E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
132.500000	+2.82749444E-05	+3.24433311E-05	-1.16948343E+01	+1.04455772E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
135.000000	+2.71615988E-05	+3.24504656E-05	-1.14567594E+01	+9.06330694E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
137.500000	+2.59188225E-05	+3.24768798E-05	-1.12416690E+01	+8.27666598E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
140.000000	+2.44812411E-05	+3.24812072E-05	-1.10429261E+01	+7.50658834E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
142.500000	+2.29112371E-05	+3.24562980E-05	-1.08663395E+01	+6.63392645E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
145.000000	+2.12981231E-05	+3.24447132E-05	-1.07112297E+01	+5.95220766E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
147.500000	+1.96146119E-05	+3.24683443E-05	-1.05687291E+01	+5.54934606E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
150.000000	+1.77756133E-05	+3.24866931E-05	-1.04337624E+01	+5.18914599E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
152.500000	+1.58062404E-05	+3.24675881E-05	-1.03092719E+01	+4.71799717E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
155.000000	+1.38193002E-05	+3.24442262E-05	-1.01978626E+01	+4.27361185E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
157.500000	+1.18239837E-05	+3.24545158E-05	-1.00955913E+01	+4.00713361E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
160.000000	+9.72169948E-06	+3.24783510E-05	-9.99750590E+00	+3.81446039E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
162.500000	+7.50988300E-06	+3.24753897E-05	-9.90486824E+00	+3.52491604E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
165.000000	+5.30641029E-06	+3.24489785E-05	-9.82126010E+00	+3.19773882E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
167.500000	+3.14637801E-06	+3.24403594E-05	-9.74498130E+00	+2.99209022E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
170.000000	+9.40990550E-07	+3.24636864E-05	-9.67165559E+00	+2.87130140E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
172.500000	-1.33758676E-06	+3.24788558E-05	-9.60141623E+00	+2.68435184E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
175.000000	-3.59307374E-06	+3.24575938E-05	-9.53743800E+00	+2.43642125E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
177.500000	-5.76142924E-06	+3.24359999E-05	-9.47959516E+00	+2.25525499E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
180.000000	-7.90251041E-06	+3.24513931E-05	-9.42467525E+00	+2.16000517E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
182.500000	-1.00772711E-05	+3.24764997E-05	-9.37159491E+00	+2.04183270E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
185.000000	-1.22212482E-05	+3.24700927E-05	-9.32258361E+00	+1.85198901E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
187.500000	-1.42369161E-05	+3.24455167E-05	-9.27899546E+00	+1.67686238E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
190.000000	-1.61557456E-05	+3.24442230E-05	-9.23874049E+00	+1.58740181E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
192.500000	-1.80687170E-05	+3.24699139E-05	-9.19962537E+00	+1.51342718E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
195.000000	-1.99377105E-05	+3.24826065E-05	-9.16306913E+00	+1.36490125E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
197.500000	-2.16466237E-05	+3.24614318E-05	-9.13138030E+00	+1.19476230E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
200.000000	-2.32042153E-05	+3.24430179E-05	-9.10333102E+00	+1.10119248E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
202.500000	-2.47093749E-05	+3.24613919E-05	-9.07632068E+00	+1.04689535E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
205.000000	-2.61519397E-05	+3.24857188E-05	-9.05098625E+00	+9.32168653E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
207.500000	-2.74240951E-05	+3.24743850E-05	-9.02971225E+00	+7.74509357E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
210.000000	-2.85047941E-05	+3.24481766E-05	-9.01226078E+00	+6.67375609E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
212.500000	-2.94803659E-05	+3.24505752E-05	-8.99634347E+00	+6.15171950E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
215.000000	-3.03816623E-05	+3.24752678E-05	-8.98150219E+00	+5.32976563E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
217.500000	-3.11227067E-05	+3.24808086E-05	-8.96969464E+00	+3.91618516E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
220.000000	-3.16433131E-05	+3.24565430E-05	-8.96192126E+00	+2.65867102E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
222.500000	-3.20145773E-05	+3.24400869E-05	-8.95640128E+00	+2.07727537E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
225.000000	-3.23105225E-05	+3.24585683E-05	-8.95153488E+00	+1.51445893E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
227.500000	-3.24647708E-05	+3.24798156E-05	-8.94882899E+00	+2.56915326E-04	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
230.000000	-3.23875510E-05	+3.24647940E-05	-8.95025031E+00	-1.14319784E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
232.500000	-3.21360773E-05	+3.24383455E-05	-8.95454498E+00	-1.85593276E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
235.000000	-3.18079604E-05	+3.24453604E-05	-8.95952997E+00	-2.31180416E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
237.500000	-3.13603135E-05	+3.24719896E-05	-8.96610400E+00	-3.39835333E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
240.000000	-3.06971564E-05	+3.24736102E-05	-8.97652174E+00	-4.86345697E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
242.500000	-2.98493438E-05	+3.24494519E-05	-8.99042128E+00	-5.82756500E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
245.000000	-2.89168661E-05	+3.24397996E-05	-9.00565956E+00	-6.32641768E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
247.500000	-2.78970218E-05	+3.24619745E-05	-9.02205337E+00	-6.78862979E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
62.500000	+4.92143855E-06	+3.24729783E-05	-9.80630495E+00	+5.65503614E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
63.750000	-5.95754283E-06	+3.24624123E-05	-9.47378639E+00	-3.34739104E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
65.000000	+7.10614308E-06	+3.24458763E-05	-9.88998973E+00	+2.27281483E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
66.250000	-8.18116571E-06	+3.24850375E-05	-9.41696602E+00	-3.48262633E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
67.500000	+9.21269593E-06	+3.24395239E-05	-9.97705539E+00	+2.07574027E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
68.750000	-1.03608153E-05	+3.24714150E-05	-9.36507251E+00	-3.76600725E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
70.000000	+1.13268847E-05	+3.24666908E-05	-1.00712056E+01	+1.85366253E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
71.250000	-1.24199215E-05	+3.24439321E-05	-9.31873095E+00	-4.18839429E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
72.500000	+1.34431708E-05	+3.24813797E-05	-1.01759154E+01	+1.73766226E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
73.750000	-1.44073962E-05	+3.24483656E-05	-9.27528939E+00	-4.52498796E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
75.000000	+1.54592019E-05	+3.24610705E-05	-1.02890401E+01	+1.68174102E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
76.250000	-1.63938965E-05	+3.24738458E-05	-9.23324587E+00	-4.73131314E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
77.500000	+1.73377736E-05	+3.24429943E-05	-1.04073230E+01	+1.55588467E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
78.750000	-1.83300259E-05	+3.24759827E-05	-9.19434875E+00	-5.09528778E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
80.000000	+1.91591676E-05	+3.24577604E-05	-1.05347051E+01	+1.36057610E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
81.250000	-2.01129335E-05	+3.24509380E-05	-9.16033435E+00	-5.74733732E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
82.500000	+2.09633110E-05	+3.24820455E-05	-1.06783886E+01	+1.22365264E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
83.750000	-2.17585957E-05	+3.24381219E-05	-9.12974303E+00	-6.37009148E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
85.000000	+2.26546556E-05	+3.24776156E-05	-1.08376409E+01	+1.18173091E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
86.250000	-2.33638136E-05	+3.24579387E-05	-9.10019976E+00	-6.77674475E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
87.500000	+2.41593547E-05	+3.24514599E-05	-1.10070595E+01	+1.10744156E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
88.750000	-2.49108927E-05	+3.24779357E-05	-9.07251372E+00	-7.37700330E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
90.000000	+2.55521220E-05	+3.24476894E-05	-1.11914846E+01	+9.35228117E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
91.250000	-2.62833786E-05	+3.24630499E-05	-9.04913302E+00	-8.52754366E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
92.500000	+2.69026294E-05	+3.24742736E-05	-1.14046732E+01	+7.85211938E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
93.750000	-2.74730081E-05	+3.24380237E-05	-9.02950272E+00	-9.86917536E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
95.000000	+2.81314856E-05	+3.24849016E-05	-1.16514025E+01	+7.39381914E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
96.250000	-2.85812595E-05	+3.24474991E-05	-9.01101817E+00	-1.09611106E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
97.500000	+2.91498808E-05	+3.24598307E-05	-1.19254303E+01	+6.92103894E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
98.750000	-2.96180278E-05	+3.24758752E-05	-8.99371557E+00	-1.23569207E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
100.000000	+3.00114505E-05	+3.24417391E-05	-1.22343533E+01	+5.51063571E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
101.250000	-3.04796161E-05	+3.24756488E-05	-8.97993898E+00	-1.52429002E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
102.500000	+3.07988704E-05	+3.24590696E-05	-1.26154258E+01	+3.95715020E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
103.750000	-3.11306794E-05	+3.24504850E-05	-8.97004611E+00	-1.99102619E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
105.000000	+3.14703889E-05	+3.24796121E-05	-1.31131824E+01	+3.24176550E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
106.250000	-3.16542329E-05	+3.24443133E-05	-8.96194169E+00	-2.53365461E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
107.500000	+3.19328450E-05	+3.24685173E-05	-1.37465960E+01	+2.89828126E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
108.750000	-3.20968209E-05	+3.24678509E-05	-8.95469599E+00	-3.16357458E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
110.000000	+3.21999242E-05	+3.24428192E-05	-1.45374897E+01	+1.87270823E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
111.250000	-3.23832525E-05	+3.24844050E-05	-8.95001422E+00	-4.55382433E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
112.500000	+3.23650742E-05	+3.24428766E-05	-1.56759458E+01	+2.65313638E-04	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
113.750000	-3.24431048E-05	+3.24675927E-05	-8.94935094E+00	-3.30315433E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
115.000000	+3.24346593E-05	+3.24687282E-05	-1.65017343E+01	-7.95362472E-04	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
116.250000	-3.23366465E-05	+3.24451104E-05	-8.95133934E+00	+6.35433217E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
117.500000	+3.23096566E-05	+3.24764853E-05	-1.49131513E+01	-1.08230501E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
118.750000	-3.21501802E-05	+3.24565296E-05	-8.95404511E+00	+4.28287905E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
120.000000	+3.19643510E-05	+3.24510701E-05	-1.38424315E+01	-1.79011094E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
121.250000	-3.18348443E-05	+3.24833785E-05	-8.95852038E+00	+2.61099834E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
122.500000	+3.15015203E-05	+3.24364176E-05	-1.31896820E+01	-3.41022038E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
123.750000	-3.12939096E-05	+3.24782958E-05	-8.96704593E+00	+6.75962785E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
31.250000	+2.11663967E-05	+3.24642543E-05	-1.06977503E+01	+3.96771692E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
31.875000	-2.49218401E-05	+3.24447610E-05	-9.07290111E+00	+1.23180039E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
32.500000	-2.02393660E-05	+3.24473628E-05	-9.15799978E+00	-1.70858887E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
33.125000	+2.56878501E-05	+3.24661492E-05	-1.12086372E+01	-1.11489676E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
33.750000	+1.94023891E-05	+3.24779205E-05	-1.05516207E+01	+1.72828002E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
34.375000	-2.63261137E-05	+3.24700265E-05	-9.04828717E+00	+1.08803014E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
35.000000	-1.84950723E-05	+3.24516449E-05	-9.19158305E+00	-1.89437919E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
35.625000	+2.69362780E-05	+3.24437307E-05	-1.14162612E+01	-9.81521215E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
36.250000	+1.75197708E-05	+3.24573302E-05	-1.04184846E+01	+1.91175539E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
36.875000	-2.76091948E-05	+3.24779823E-05	-9.02656692E+00	+9.52283947E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
37.500000	-1.66397856E-05	+3.24786159E-05	-9.22812964E+00	-2.10118471E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
38.125000	+2.81088333E-05	+3.24550928E-05	-1.16530478E+01	-8.57227234E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
38.750000	+1.56154344E-05	+3.24376387E-05	-1.02996637E+01	+2.11500571E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
39.375000	-2.86821285E-05	+3.24521486E-05	-9.00929067E+00	+8.23953437E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
40.000000	-1.46367825E-05	+3.24805767E-05	-9.26972188E+00	-2.34219094E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
40.625000	+2.92111899E-05	+3.24829694E-05	-1.19370293E+01	-7.36011174E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
41.250000	+1.36781705E-05	+3.24550730E-05	-1.01897359E+01	+2.35398139E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
41.875000	-2.96059597E-05	+3.24359909E-05	-8.99455260E+00	+6.99665029E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
42.500000	-1.25726120E-05	+3.24519793E-05	-9.31515456E+00	-2.61948133E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
43.125000	+3.01317621E-05	+3.24795161E-05	-1.22689043E+01	-6.15507802E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
43.750000	+1.16211541E-05	+3.24809583E-05	-1.00845393E+01	+2.63074754E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
44.375000	-3.04648602E-05	+3.24569933E-05	-8.98046984E+00	+5.78040080E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
45.000000	-1.05234114E-05	+3.24410873E-05	-9.36198922E+00	-2.93257730E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
45.625000	+3.08418245E-05	+3.24517243E-05	-1.26461915E+01	-4.99233218E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
46.250000	+9.45307615E-06	+3.24723680E-05	-9.98603074E+00	+2.94218390E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
46.875000	-3.12041498E-05	+3.24778401E-05	-8.96846159E+00	+4.59746478E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
47.500000	-8.43142291E-06	+3.24639014E-05	-9.41134764E+00	-3.31278570E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
48.125000	+3.14345297E-05	+3.24475332E-05	-1.31094437E+01	-3.88593704E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
48.750000	+7.28673872E-06	+3.24471960E-05	-9.89708977E+00	+3.31918871E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
49.375000	-3.17296003E-05	+3.24641302E-05	-8.96045783E+00	+3.44501794E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
50.000000	-6.22332642E-06	+3.24790440E-05	-9.46646253E+00	-3.84337143E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
50.625000	+3.19458140E-05	+3.24718905E-05	-1.37646721E+01	-2.79245674E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
51.250000	+5.15034397E-06	+3.24491716E-05	-9.81551962E+00	+3.84730946E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
51.875000	-3.20695443E-05	+3.24409612E-05	-8.95553529E+00	+2.30830895E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
52.500000	-3.96861333E-06	+3.24610138E-05	-9.52698100E+00	-4.65198524E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
53.125000	+3.22906515E-05	+3.24830564E-05	-1.47705168E+01	-1.68081575E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
53.750000	+2.94877698E-06	+3.24750479E-05	-9.73708297E+00	+4.65509021E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
54.375000	-3.23143947E-05	+3.24469760E-05	-8.95165408E+00	+1.17817263E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
55.000000	-1.77235932E-06	+3.24388034E-05	-9.58981139E+00	-5.72155386E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
55.625000	+3.24116104E-05	+3.24623406E-05	-1.61035964E+01	-5.79000313E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
56.250000	+6.61180467E-07	+3.24837874E-05	-9.66218643E+00	+5.72361532E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
56.875000	-3.24550036E-05	+3.24734611E-05	-8.94907726E+00	+5.52131829E-03	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
57.500000	+4.04477039E-07	+3.24474720E-05	-9.65528478E+00	-5.51852561E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
58.125000	+3.23761545E-05	+3.24417091E-05	-1.58472343E+01	+4.88434767E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
58.750000	-1.59883381E-06	+3.24614817E-05	-9.59423044E+00	+5.51786658E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
59.375000	-3.23960735E-05	+3.24789263E-05	-8.94990104E+00	-1.06304081E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
60.000000	+2.65105808E-06	+3.24732508E-05	-9.72711054E+00	-4.64397719E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
60.625000	+3.22585748E-05	+3.24540134E-05	-1.47548725E+01	+1.55535546E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
61.250000	-3.77776114E-06	+3.24444418E-05	-9.53269111E+00	+4.64029535E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
61.875000	-3.21224948E-05	+3.24546168E-05	-8.95450334E+00	-2.79009449E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
15.625000	+1.34924539E-05	+3.24456279E-05	-1.01803920E+01	-1.16433584E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
15.937500	+3.04602775E-05	+3.24382718E-05	-1.24402800E+01	-2.81992519E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
16.250000	+2.91869137E-05	+3.24397203E-05	-1.19428452E+01	+3.85532133E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
16.562500	+1.04353931E-05	+3.24489652E-05	-1.00307042E+01	+4.27446734E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
16.875000	-1.45807625E-05	+3.24621520E-05	-9.27130312E+00	+1.69187421E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
17.187500	-3.09014523E-05	+3.24742509E-05	-8.97328282E+00	+4.22106756E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
17.500000	-2.87636538E-05	+3.24810258E-05	-9.00748640E+00	-6.61264535E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
17.812500	-9.44063593E-06	+3.24805037E-05	-9.38657315E+00	-2.05469385E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
18.125000	+1.55162308E-05	+3.24734444E-05	-1.02916701E+01	-5.58439033E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
18.437500	+3.11844480E-05	+3.24627674E-05	-1.28768171E+01	-2.21200921E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
18.750000	+2.81969068E-05	+3.24523017E-05	-1.16741758E+01	+4.69865676E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
19.062500	+8.34553762E-06	+3.24454147E-05	-9.94015664E+00	+3.90772783E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
19.375000	-1.64921926E-05	+3.24440100E-05	-9.23184592E+00	+1.56036593E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
19.687500	-3.14592762E-05	+3.24481420E-05	-8.96492793E+00	+3.27720314E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
20.000000	-2.76036857E-05	+3.24562300E-05	-9.02702072E+00	-7.61954714E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
20.312500	-7.22887495E-06	+3.24656691E-05	-9.44114963E+00	-2.22085739E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
20.625000	+1.74847477E-05	+3.24736006E-05	-1.04150566E+01	-6.42364875E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
20.937500	+3.17612873E-05	+3.24776514E-05	-1.34559301E+01	-1.62950072E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
21.250000	+2.70631806E-05	+3.24765344E-05	-1.14334945E+01	+5.76332861E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
21.562500	+6.19816715E-06	+3.24704279E-05	-9.85384972E+00	+3.58300448E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
21.875000	-1.83567564E-05	+3.24610413E-05	-9.19411674E+00	+1.43376456E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
22.187500	-3.19167219E-05	+3.24512712E-05	-8.95774687E+00	+2.33927298E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
22.500000	-2.63737708E-05	+3.24444217E-05	-9.04791217E+00	-8.64863806E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
22.812500	-5.04696201E-06	+3.24431279E-05	-9.49828675E+00	-2.39765076E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
23.125000	+1.93049120E-05	+3.24483087E-05	-1.05464439E+01	-7.51247996E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
23.437500	+3.21159935E-05	+3.24585826E-05	-1.41935867E+01	-1.06679675E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
23.750000	+2.57230003E-05	+3.24704965E-05	-1.12131919E+01	+7.07574495E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
24.062500	+3.94503440E-06	+3.24796306E-05	-9.77124612E+00	+3.28818755E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
24.375000	-2.02005258E-05	+3.24822584E-05	-9.15807465E+00	+1.31122698E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
24.687500	-3.22795754E-05	+3.24769266E-05	-8.95172926E+00	+1.41008429E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
25.000000	-2.50712112E-05	+3.24652581E-05	-9.06994438E+00	-9.69016560E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
25.312500	-2.88787400E-06	+3.24515357E-05	-9.55736461E+00	-2.58445807E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
25.625000	+2.10009334E-05	+3.24411246E-05	-1.06852307E+01	-8.92642593E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
25.937500	+3.23048653E-05	+3.24383167E-05	-1.51363808E+01	-5.36176689E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
26.250000	+2.42617931E-05	+3.24444939E-05	-1.10203411E+01	+8.70514898E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
26.562500	+1.68248943E-06	+3.24574279E-05	-9.69566270E+00	+3.03097955E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
26.875000	-2.19290264E-05	+3.24720799E-05	-9.12597889E+00	+1.19471749E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
27.187500	-3.24531877E-05	+3.24826132E-05	-8.94896427E+00	+4.86780937E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
27.500000	-2.35968395E-05	+3.24847901E-05	-9.09555508E+00	-1.07666338E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
27.812500	-6.53768600E-07	+3.24777313E-05	-9.62187889E+00	-2.79047825E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
28.125000	+2.26605871E-05	+3.24642825E-05	-1.08396040E+01	-1.06792629E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
28.437500	+3.24079942E-05	+3.24498278E-05	-1.62964182E+01	-2.05591979E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
28.750000	+2.27615362E-05	+3.24400649E-05	-1.08524535E+01	+1.06702812E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
29.062500	-5.07339518E-07	+3.24386955E-05	-9.62749246E+00	+2.80653635E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
29.375000	-2.34780845E-05	+3.24459989E-05	-9.09836826E+00	+1.08393015E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
29.687500	-3.24073858E-05	+3.24588516E-05	-8.95003611E+00	-4.35282309E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
30.000000	-2.19510483E-05	+3.24721211E-05	-9.12557340E+00	-1.18958124E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
30.312500	+1.63996893E-06	+3.24807845E-05	-9.69352439E+00	-3.02410976E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
30.625000	+2.42606211E-05	+3.24818638E-05	-1.10156420E+01	-9.38800897E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
30.937500	+3.23881367E-05	+3.24754139E-05	-1.55610300E+01	-1.97024741E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
7.812500	-1.75029245E-05	+3.24760193E-05	-9.21076158E+00	-1.30514023E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
7.968750	-5.58050628E-06	+3.24781183E-05	-9.48323566E+00	-2.18252787E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
8.125000	+7.21027923E-06	+3.24788619E-05	-9.89280154E+00	-3.29347493E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
8.281250	+1.88802216E-05	+3.24781412E-05	-1.05124466E+01	-5.27442064E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
8.437500	+2.76146631E-05	+3.24759606E-05	-1.15410580E+01	-1.11528056E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
8.593750	+3.20557237E-05	+3.24724461E-05	-1.39976983E+01	-5.20939775E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
8.750000	+3.15134044E-05	+3.24678435E-05	-1.31689948E+01	+8.73608501E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
8.906250	+2.60727790E-05	+3.24625065E-05	-1.12676717E+01	+8.99665110E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
9.062500	+1.65806589E-05	+3.24568736E-05	-1.03575413E+01	+4.72090042E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
9.218750	+4.51384715E-06	+3.24514348E-05	-9.79239037E+00	+3.01227986E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
9.375000	-8.25051818E-06	+3.24466907E-05	-9.41620387E+00	+1.99850713E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
9.531250	-1.97268355E-05	+3.24431057E-05	-9.16785689E+00	+1.27249316E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
9.687500	-2.81297800E-05	+3.24410621E-05	-9.01854975E+00	+6.83506685E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
9.843750	-3.21519425E-05	+3.24408174E-05	-8.95426105E+00	+1.56646658E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
10.000000	-3.11672118E-05	+3.24424711E-05	-8.96959767E+00	-3.56991740E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
10.156250	-2.53282606E-05	+3.24459452E-05	-9.06582097E+00	-9.01412811E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
10.312500	-1.55429322E-05	+3.24509813E-05	-9.25128918E+00	-1.53236968E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
10.468750	-3.33314292E-06	+3.24571563E-05	-9.54468649E+00	-2.34522548E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
10.625000	+9.40180075E-06	+3.24639160E-05	-9.98417214E+00	-3.55337498E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
10.781250	+2.06806775E-05	+3.24706244E-05	-1.06551162E+01	-5.83143771E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
10.937500	+2.87486429E-05	+3.24766244E-05	-1.18064964E+01	-1.44001353E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
11.093750	+3.23503354E-05	+3.24813043E-05	-1.51551585E+01	-2.79003041E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
11.250000	+3.09252591E-05	+3.24841622E-05	-1.26783809E+01	+1.30739769E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
11.406250	+2.46950034E-05	+3.24848620E-05	-1.10695407E+01	+7.80248354E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
11.562500	+1.46287216E-05	+3.24832748E-05	-1.02401048E+01	+4.33470915E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
11.718750	+2.29225942E-06	+3.24794994E-05	-9.71494406E+00	+2.80287968E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
11.875000	-1.03955475E-05	+3.24738597E-05	-9.36420492E+00	+1.85675657E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
12.031250	-2.14614417E-05	+3.24668777E-05	-9.13470763E+00	+1.16229176E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
12.187500	-2.91846967E-05	+3.24592248E-05	-9.00098875E+00	+5.88487263E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
12.343750	-3.23647027E-05	+3.24516557E-05	-8.95080536E+00	+6.72199669E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
12.500000	-3.05075931E-05	+3.24449316E-05	-8.97998251E+00	-4.48338355E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
12.656250	-2.39029366E-05	+3.24397406E-05	-9.09091110E+00	-1.00290613E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
12.812500	-1.35786182E-05	+3.24366244E-05	-9.29339068E+00	-1.65636662E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
12.968750	-1.14095938E-06	+3.24359198E-05	-9.60852567E+00	-2.51593572E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
13.125000	+1.14750593E-05	+3.24377199E-05	-1.00796206E+01	-3.83303390E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
13.281250	+2.23066613E-05	+3.24418623E-05	-1.08063488E+01	-6.46555029E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
13.437500	+2.96684787E-05	+3.24479433E-05	-1.21001051E+01	-1.76573153E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
13.593750	+3.24146736E-05	+3.24553586E-05	-1.63242598E+01	-5.42354010E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
13.750000	+3.01172224E-05	+3.24633653E-05	-1.22695907E+01	+1.73953504E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
13.906250	+2.31326132E-05	+3.24711595E-05	-1.08882128E+01	+6.84647991E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
14.062500	+1.25465338E-05	+3.24779595E-05	-1.01300657E+01	+3.98851881E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
14.218750	+5.09437472E-09	+3.24830874E-05	-9.64180065E+00	+2.60790402E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
14.375000	-1.25412022E-05	+3.24860392E-05	-9.31509570E+00	+1.72196579E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
14.531250	-2.31409281E-05	+3.24865357E-05	-9.10368635E+00	+1.05592301E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
14.687500	-3.01454016E-05	+3.24845493E-05	-8.98511976E+00	+4.95592378E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
14.843750	-3.24652728E-05	+3.24803047E-05	-8.94881373E+00	-2.13076660E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
15.000000	-2.97400539E-05	+3.24742518E-05	-8.99177841E+00	-5.39978195E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
15.156250	-2.23941897E-05	+3.24670161E-05	-9.11755691E+00	-1.10626376E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
15.312500	-1.15709468E-05	+3.24593315E-05	-9.33748584E+00	-1.78494280E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
15.468750	+1.04555848E-06	+3.24519630E-05	-9.67535154E+00	-2.53973819E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.906250	+2.84357977E-05	+3.24611533E-05	-1.17297501E+01	+9.33142591E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.984375	+2.48070455E-05	+3.24641415E-05	-1.10867306E+01	+7.12987422E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
4.062500	+2.02031658E-05	+3.24670182E-05	-1.06157073E+01	+5.35000787E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
4.140625	+1.48049620E-05	+3.24697191E-05	-1.02507918E+01	+4.20231568E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
4.218750	+8.82443622E-06	+3.24721854E-05	-9.95909544E+00	+3.38489044E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
4.296875	+2.49645836E-06	+3.24743649E-05	-9.72190271E+00	+2.76149900E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
4.375000	-3.93046181E-06	+3.24762139E-05	-9.52761122E+00	+2.26117157E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
4.453125	-1.02039377E-05	+3.24776967E-05	-9.36859466E+00	+1.84303361E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
4.531250	-1.60776199E-05	+3.24787873E-05	-9.23963722E+00	+1.48167087E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
4.609375	-2.13208714E-05	+3.24794690E-05	-9.13708358E+00	+1.16025005E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
4.687500	-2.57278243E-05	+3.24797347E-05	-9.05834815E+00	+8.66969904E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
4.765625	-2.91254626E-05	+3.24795870E-05	-9.00161954E+00	+5.93083866E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
4.843750	-3.13804132E-05	+3.24790372E-05	-8.96567880E+00	+3.31717043E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
4.921875	-3.24041797E-05	+3.24781054E-05	-8.94978875E+00	+7.71022574E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
5.000000	-3.21566133E-05	+3.24768193E-05	-8.95363157E+00	-1.75962857E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
5.078125	-3.06474852E-05	+3.24752136E-05	-8.97728294E+00	-4.32554335E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
5.156250	-2.79360995E-05	+3.24733290E-05	-9.02121818E+00	-6.98037775E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
5.234375	-2.41289614E-05	+3.24712110E-05	-9.08635135E+00	-9.78536298E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
5.312500	-1.93755936E-05	+3.24689086E-05	-9.17411448E+00	-1.28154195E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
5.390625	-1.38626645E-05	+3.24664739E-05	-9.28659228E+00	-1.61681127E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
5.468750	-7.80665876E-06	+3.24639598E-05	-9.42674124E+00	-1.99779552E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
5.546875	-1.44537874E-06	+3.24614202E-05	-9.59874783E+00	-2.44409716E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
5.625000	+4.97139107E-06	+3.24589075E-05	-9.80863142E+00	-2.98600447E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
5.703125	+1.11916894E-05	+3.24564730E-05	-1.00653110E+01	-3.67357470E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
5.781250	+1.69712692E-05	+3.24541648E-05	-1.03826275E+01	-4.59678120E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
5.859375	+2.20831863E-05	+3.24520277E-05	-1.07835581E+01	-5.93676554E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
5.937500	+2.63267096E-05	+3.24501023E-05	-1.13102471E+01	-8.12509351E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
6.015625	+2.95352027E-05	+3.24484240E-05	-1.20531039E+01	-1.25304846E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
6.093750	+3.15826683E-05	+3.24470231E-05	-1.32681353E+01	-2.51520224E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
6.171875	+3.23886979E-05	+3.24459241E-05	-1.59831074E+01	-3.20910147E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
6.250000	+3.19216327E-05	+3.24451454E-05	-1.37695574E+01	+2.34841609E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
6.328125	+3.01998101E-05	+3.24446991E-05	-1.23137073E+01	+1.46362704E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
6.406250	+2.72908484E-05	+3.24445912E-05	-1.14826402E+01	+8.98270436E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
6.484375	+2.33089951E-05	+3.24448212E-05	-1.09101598E+01	+6.41159910E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
6.562500	+1.84106444E-05	+3.24453828E-05	-1.04808278E+01	+4.90421804E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
6.640625	+1.27881983E-05	+3.24462634E-05	-1.01438757E+01	+3.89283050E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
6.718750	+6.66251185E-06	+3.24474450E-05	-9.87257304E+00	+3.15323021E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
6.796875	+2.74220641E-07	+3.24489041E-05	-9.65118346E+00	+2.57822960E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
6.875000	-6.12571113E-06	+3.24506124E-05	-9.46972467E+00	+2.10977264E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
6.953125	-1.22858491E-05	+3.24525373E-05	-9.32153149E+00	+1.71344379E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
7.031250	-1.79641670E-05	+3.24546421E-05	-9.20199908E+00	+1.36734331E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
7.109375	-2.29375561E-05	+3.24568869E-05	-9.10788410E+00	+1.05666996E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
7.187500	-2.70105926E-05	+3.24592289E-05	-9.03689439E+00	+7.70846033E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
7.265625	-3.00232168E-05	+3.24616237E-05	-8.98743940E+00	+5.01874830E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
7.343750	-3.18570234E-05	+3.24640250E-05	-8.95847645E+00	+2.43332721E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
7.421875	-3.24399149E-05	+3.24663864E-05	-8.94941867E+00	-1.03019030E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
7.500000	-3.17489345E-05	+3.24686614E-05	-8.96008612E+00	-2.64145245E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
7.578125	-2.98111679E-05	+3.24708046E-05	-8.99069136E+00	-5.23331092E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
7.656250	-2.67026784E-05	+3.24727722E-05	-9.04185661E+00	-7.93437039E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
7.734375	-2.25455168E-05	+3.24745230E-05	-9.11466590E+00	-1.07048077E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
1.953125	-8.00357735E-06	+3.24767487E-05	-9.42154730E+00	+1.96723156E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
1.992188	-1.10782011E-05	+3.24753655E-05	-9.34837178E+00	+1.77935488E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.031250	-1.40435805E-05	+3.24739006E-05	-9.28253520E+00	+1.59747041E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.070312	-1.68705406E-05	+3.24723637E-05	-9.22356941E+00	+1.42661935E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.109375	-1.95312682E-05	+3.24707649E-05	-9.17108056E+00	+1.26505294E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.148438	-2.19995858E-05	+3.24691146E-05	-9.12473714E+00	+1.11129543E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.187500	-2.42512090E-05	+3.24674235E-05	-9.08426061E+00	+9.64084714E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.226562	-2.62639854E-05	+3.24657023E-05	-9.04941803E+00	+8.22326582E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.265625	-2.80181127E-05	+3.24639621E-05	-9.02001634E+00	+6.85058824E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.304688	-2.94963336E-05	+3.24622139E-05	-8.99589781E+00	+5.51422623E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.343750	-3.06841058E-05	+3.24604686E-05	-8.97693645E+00	+4.20639276E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.382812	-3.15697448E-05	+3.24587372E-05	-8.96303536E+00	+2.91990812E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.421875	-3.21445393E-05	+3.24570305E-05	-8.95412467E+00	+1.64803456E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.460938	-3.24028371E-05	+3.24553588E-05	-8.95016009E+00	+3.84330653E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.500000	-3.23421004E-05	+3.24537325E-05	-8.95112208E+00	-8.77481349E-02	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.539062	-3.19629313E-05	+3.24521613E-05	-8.95701542E+00	-2.14364112E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.578125	-3.12690657E-05	+3.24506547E-05	-8.96786928E+00	-3.42047429E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.617188	-3.02673371E-05	+3.24492216E-05	-8.98373787E+00	-4.71452006E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.656250	-2.89676089E-05	+3.24478705E-05	-9.00470147E+00	-6.03266803E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.695312	-2.73826778E-05	+3.24466091E-05	-9.03086809E+00	-7.38231047E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.734375	-2.55281481E-05	+3.24454446E-05	-9.06237577E+00	-8.77151734E-01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.773438	-2.34222780E-05	+3.24443836E-05	-9.09939557E+00	-1.02092434E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.812500	-2.10857999E-05	+3.24434319E-05	-9.14213548E+00	-1.17055794E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.851562	-1.85417170E-05	+3.24425946E-05	-9.19084541E+00	-1.32720629E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.890625	-1.58150761E-05	+3.24418760E-05	-9.24582347E+00	-1.49220705E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.929688	-1.29327221E-05	+3.24412797E-05	-9.30742408E+00	-1.66713216E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.968750	-9.92303309E-06	+3.24408084E-05	-9.37606817E+00	-1.85385355E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.007812	-6.81564138E-06	+3.24404641E-05	-9.45225639E+00	-2.05463031E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.046875	-3.64114180E-06	+3.24402478E-05	-9.53658617E+00	-2.27222629E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.085938	-4.30790478E-07	+3.24401601E-05	-9.62977407E+00	-2.51007156E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.125000	+2.78380279E-06	+3.24402003E-05	-9.73268551E+00	-2.77248842E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.164062	+5.97098579E-06	+3.24403672E-05	-9.84637473E+00	-3.06501449E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.203125	+9.09937547E-06	+3.24406589E-05	-9.97213976E+00	-3.39487548E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.242188	+1.21381670E-05	+3.24410724E-05	-1.01115994E+01	-3.77169591E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.281250	+1.50574371E-05	+3.24416044E-05	-1.02668035E+01	-4.20860015E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.320312	+1.78284385E-05	+3.24422506E-05	-1.04403963E+01	-4.72398002E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.359375	+2.04238836E-05	+3.24430061E-05	-1.06358644E+01	-5.34445268E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.398438	+2.28182123E-05	+3.24438656E-05	-1.08579316E+01	-6.11006313E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.437500	+2.49878447E-05	+3.24448228E-05	-1.11132131E+01	-7.08400650E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.476562	+2.69114127E-05	+3.24458712E-05	-1.14113696E+01	-8.37222405E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.515625	+2.85699705E-05	+3.24470038E-05	-1.17672931E+01	-1.01669192E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.554688	+2.99471816E-05	+3.24482130E-05	-1.22056602E+01	-1.28563878E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.593750	+3.10294794E-05	+3.24494908E-05	-1.27716984E+01	-1.73540386E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.632812	+3.18062006E-05	+3.24508291E-05	-1.35614445E+01	-2.62593841E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.671875	+3.22696909E-05	+3.24522193E-05	-1.48232128E+01	-3.61463291E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.710938	+3.24153798E-05	+3.24536527E-05	-1.63853764E+01	+1.99383251E+00	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.750000	+3.22418259E-05	+3.24551204E-05	-1.46674447E+01	+3.73082444E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.789062	+3.17507308E-05	+3.24566134E-05	-1.34706698E+01	+2.50622087E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.828125	+3.09469229E-05	+3.24581225E-05	-1.27094596E+01	+1.67934483E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.867188	+2.98383092E-05	+3.24596389E-05	-1.21586817E+01	+1.14063809E+01	+2.79094802E-01	-3.69407723E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04


==> anc/otoc_to_plot_bosonic_M900_L1.1225_n150_beta2.0000.dat <==
100.000000	+4.98963111E-02	+2.65561544E-01	-8.40880742E-01	+1.38721871E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
102.000000	-3.36782475E-02	+2.45328559E-01	-5.83371919E-01	+1.18786952E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
104.000000	-6.41594596E-02	+2.82684559E-01	-3.65732935E-01	+1.17092499E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
106.000000	-3.06997887E-02	+2.61685724E-01	-5.36534920E-01	+4.63960762E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
108.000000	-6.51921464E-04	+4.16921116E-01	-1.80148630E-01	-3.86038017E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
110.000000	-1.59798311E-02	+2.34570036E-01	-6.90950127E-01	+9.34852904E-03	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
112.000000	-1.14299708E-01	+3.19183728E-01	-1.42754514E-01	+1.43196876E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
114.000000	-1.48054583E-01	+2.96221189E-01	-1.18162621E-01	-4.96780454E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
116.000000	-8.44165207E-02	+2.70947048E-01	-3.41466696E-01	-1.22958713E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
118.000000	+1.85832728E-02	+2.90259393E-01	-6.09997475E-01	-1.53436890E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
120.000000	+5.20011229E-02	+2.44365976E-01	-9.55214255E-01	+4.79738118E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
122.000000	-1.80494250E-02	+3.11098040E-01	-4.18102227E-01	+2.20170578E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
124.000000	-9.74497594E-02	+3.66639153E-01	-7.45319428E-02	-3.11449937E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
126.000000	+2.82123119E-04	+2.90875772E-01	-5.42682202E-01	-2.49266324E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
128.000000	+6.04867461E-02	+2.31717290E-01	-1.07159724E+00	-8.15738724E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
130.000000	+9.66209284E-02	+3.06310961E-01	-8.68977692E-01	+1.31330456E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
132.000000	+5.86965403E-02	+2.39162657E-01	-1.01906506E+00	+1.45272430E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
134.000000	+1.76395792E-02	+3.92562375E-01	-2.87887972E-01	+6.12733161E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
136.000000	+1.58672246E-02	+2.46456086E-01	-7.73971793E-01	-1.95574824E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
138.000000	+1.41995699E-01	+3.13467844E-01	-1.07018727E+00	-9.90701426E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
140.000000	+1.91626767E-01	+3.46771080E-01	-1.17025236E+00	-2.01258798E-03	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
142.000000	+9.00080423E-02	+2.60105317E-01	-1.07823762E+00	+1.62251023E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
144.000000	-1.32847453E-02	+2.83604698E-01	-5.21248273E-01	+1.22753185E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
146.000000	-4.75030786E-02	+2.30430794E-01	-5.87224882E-01	-7.09944763E-03	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
148.000000	+1.85205383E-02	+3.07097563E-01	-5.49646063E-01	-3.04284262E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
150.000000	+1.12339732E-01	+3.58422888E-01	-7.08938587E-01	+3.81250329E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
152.000000	-2.67710154E-02	+3.09346944E-01	-3.97145932E-01	+5.41005009E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
154.000000	-7.53133860E-02	+2.30223807E-01	-4.92536583E-01	+9.00125723E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
156.000000	-1.53243786E-01	+3.28548199E-01	-3.70956426E-02	+5.52958723E-03	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
158.000000	-7.92090644E-02	+2.33161398E-01	-4.70418234E-01	-8.39957857E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
160.000000	+3.88526351E-03	+3.48190753E-01	-3.73078785E-01	-3.94245125E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
162.000000	-9.31524769E-03	+2.57482751E-01	-6.28116284E-01	+4.29795205E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
164.000000	-1.14797393E-01	+2.94093108E-01	-2.01160703E-01	+2.15274633E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
166.000000	-2.42697051E-01	+3.88482485E-01	+2.32982249E-01	-4.17802570E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
168.000000	-8.64277296E-02	+2.59533379E-01	-3.68281732E-01	-2.16719105E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
170.000000	+1.49519439E-02	+2.80212859E-01	-6.33894172E-01	-2.04691799E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
172.000000	+7.49882216E-02	+2.27548406E-01	-1.18704893E+00	+3.65790195E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
174.000000	-1.06108764E-02	+2.96445082E-01	-4.87578094E-01	+2.71011110E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
176.000000	-1.13503881E-01	+3.37557580E-01	-1.03004491E-01	+3.29540373E-03	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
178.000000	+5.96849001E-03	+3.17098735E-01	-4.74396479E-01	-2.52888535E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
180.000000	+7.41147513E-02	+2.38144772E-01	-1.11455863E+00	-2.01334086E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
182.000000	+2.09036920E-01	+3.48092717E-01	-1.27973282E+00	-3.68829446E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
184.000000	+1.08978932E-01	+2.50509778E-01	-1.26209041E+00	+2.12212828E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
186.000000	-2.85078570E-02	+2.96460101E-01	-4.30881511E-01	+1.74555231E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
188.000000	-9.83962359E-03	+2.74661900E-01	-5.63869488E-01	-1.12700218E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
190.000000	+5.86862840E-02	+2.65729121E-01	-8.81682382E-01	-1.81038251E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
192.000000	+2.79961662E-01	+4.17869498E-01	-1.28802249E+00	-2.97384252E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
194.000000	+8.49795603E-02	+2.68802317E-01	-1.00063608E+00	+1.87138427E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
196.000000	-8.24047408E-03	+2.83288476E-01	-5.39468784E-01	+1.66969351E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
198.000000	-1.14593127E-01	+2.43878466E-01	-3.32758678E-01	+3.97407548E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
50.000000	+5.38614840E-02	+3.30925055E-01	-5.90361119E-01	-2.04441184E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
51.000000	+1.80771887E-01	+2.74012041E-01	-1.67942963E+00	-1.33725188E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
52.000000	+1.60449780E-02	+2.28089572E-01	-8.57811496E-01	+1.78735731E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
53.000000	+2.76169887E-01	+4.09476246E-01	-1.32195817E+00	+6.14784708E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
54.000000	+1.06177283E-01	+3.45964886E-01	-7.34854554E-01	+1.00862314E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
55.000000	+4.31536923E-02	+2.06255494E-01	-1.12023354E+00	+8.83745320E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
56.000000	+1.00175931E-01	+3.86322056E-01	-5.58105490E-01	+4.94948972E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
57.000000	-7.48106504E-02	+3.64089746E-01	-1.30335598E-01	-2.18528900E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
58.000000	+4.61446705E-02	+2.30976209E-01	-9.95163289E-01	-2.00675976E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
59.000000	-1.40333904E-01	+2.81299955E-01	-1.70470793E-01	+3.07500600E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
60.000000	-3.58112647E-02	+3.06064021E-01	-3.80162090E-01	-2.38138475E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
61.000000	+2.17747369E-02	+2.83647921E-01	-6.46747743E-01	-7.65686772E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
62.000000	-7.27633782E-02	+2.20569672E-01	-5.33299445E-01	-3.91787200E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
63.000000	+1.51433229E-01	+2.71049150E-01	-1.43032214E+00	+7.11161953E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
64.000000	-9.14380328E-03	+3.29023598E-01	-3.91067054E-01	+2.37178623E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
65.000000	+5.28292611E-02	+2.45049771E-01	-9.55964897E-01	-6.72465664E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
66.000000	+1.40194092E-02	+3.09631447E-01	-5.25560187E-01	+3.96923760E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
67.000000	-9.80269821E-02	+3.27143711E-01	-1.62117378E-01	-1.65975623E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
68.000000	+7.16373151E-02	+2.83745546E-01	-8.57511433E-01	+1.51023943E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
69.000000	-2.08676984E-01	+3.66419949E-01	+1.39930508E-01	+2.40464661E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
70.000000	-5.82742924E-02	+2.84827093E-01	-3.76582111E-01	-3.81926544E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
71.000000	+1.32989689E-03	+2.69249117E-01	-6.23922580E-01	+1.40254849E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
72.000000	-9.93618181E-02	+3.54837299E-01	-9.60724130E-02	-2.81936195E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
73.000000	+9.47042270E-02	+2.47150638E-01	-1.18779497E+00	-1.71291347E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
74.000000	-8.00305431E-02	+2.42421039E-01	-4.38655107E-01	+2.26082271E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
75.000000	+6.99660095E-02	+3.09567640E-01	-7.35630427E-01	-6.91323656E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
76.000000	-1.92716142E-04	+2.80620085E-01	-5.76919838E-01	+1.87228644E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
77.000000	-1.14108097E-01	+2.34321070E-01	-3.61173138E-01	-1.07063920E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
78.000000	+3.21609768E-02	+2.58845757E-01	-7.91047679E-01	+2.54135172E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
79.000000	-1.83359986E-01	+3.95873298E-01	+1.47097207E-01	+1.74841785E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
80.000000	-2.11008051E-02	+3.00478437E-01	-4.41364109E-01	-4.37896105E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
81.000000	-3.35857090E-02	+2.07683436E-01	-7.28695003E-01	+1.82332997E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
82.000000	-4.55666254E-02	+4.17518079E-01	-7.66981146E-02	-4.15133867E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
83.000000	+1.39518356E-01	+3.61564746E-01	-8.11721777E-01	-3.51968377E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
84.000000	-1.59213560E-03	+2.27465402E-01	-7.80634870E-01	-2.36236443E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
85.000000	+1.91491413E-01	+3.29928148E-01	-1.28419466E+00	+3.16296749E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
86.000000	+7.28131610E-02	+3.16828864E-01	-7.17375520E-01	+2.60457804E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
87.000000	+2.96326517E-02	+2.62700369E-01	-7.63279055E-01	-2.79930716E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
88.000000	+1.10711207E-01	+2.50114504E-01	-1.27723695E+00	+2.64067209E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
89.000000	-1.18029893E-01	+2.77198363E-01	-2.35144637E-01	+2.65687986E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
90.000000	+5.92250929E-02	+2.96387962E-01	-7.45860980E-01	-1.88281023E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
91.000000	-4.70654227E-02	+2.24146743E-01	-6.11706683E-01	+1.50261323E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
92.000000	-2.14698307E-02	+2.98833919E-01	-4.45338334E-01	-5.32850096E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
93.000000	+8.39433120E-02	+3.27739211E-01	-7.18276702E-01	+2.01611843E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
94.000000	-6.90941066E-02	+2.64388975E-01	-4.05015965E-01	-3.25157280E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
95.000000	+2.17447405E-01	+3.44679996E-01	-1.36859126E+00	-1.19234292E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
96.000000	+4.03919529E-02	+3.03121076E-01	-6.43484549E-01	+4.56791428E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
97.000000	-2.32455751E-02	+2.93975743E-01	-4.55008405E-01	+2.32755442E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
98.000000	+8.74613260E-02	+3.62709912E-01	-5.96933460E-01	+2.40363087E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
99.000000	-9.20546997E-02	+2.40788767E-01	-4.06935788E-01	+3.55959037E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
25.000000	-2.60878477E-01	+3.23299905E-01	+1.55598287E-01	-1.35923201E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
25.500000	-1.04257250E-01	+2.27535758E-01	-4.10096794E-01	-9.03548317E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
26.000000	-3.83135213E-02	+1.98354420E-01	-7.47950031E-01	+2.96578167E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
26.500000	-1.68090735E-01	+2.78253049E-01	-1.13518627E-01	+1.12688093E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
27.000000	-3.33356861E-01	+3.97004187E-01	+3.78930900E-01	+5.72091774E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
27.500000	-3.44943503E-01	+4.45964176E-01	+4.58573147E-01	-2.47323086E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
28.000000	-1.85213898E-01	+3.85116542E-01	+1.31607814E-01	-8.88870208E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
28.500000	-4.98205828E-02	+2.75337359E-01	-4.30297061E-01	-7.28115602E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
29.000000	-5.90387948E-02	+2.16326982E-01	-5.96507788E-01	+1.72535594E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
29.500000	-1.34272640E-01	+2.52117132E-01	-2.57761467E-01	+4.75537980E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
30.000000	-1.13628339E-01	+3.29402016E-01	-1.20969808E-01	-7.36504500E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
30.500000	+7.44773394E-03	+3.66402429E-01	-3.31411917E-01	-4.64373065E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
31.000000	+6.25776516E-02	+3.41035091E-01	-5.85342873E-01	-2.32845935E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
31.500000	+4.23086731E-03	+2.88621923E-01	-5.64257851E-01	+1.43228676E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
32.000000	-7.18546376E-02	+2.49483482E-01	-4.42114197E-01	-6.22391609E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
32.500000	-2.82863280E-02	+2.38944040E-01	-6.26497012E-01	-7.60014558E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
33.000000	+9.68139637E-02	+2.47090826E-01	-1.20212875E+00	-6.34780245E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
33.500000	+1.20883098E-01	+2.62529078E-01	-1.26127726E+00	+6.10786501E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
34.000000	+8.75760835E-03	+2.85549476E-01	-5.91342254E-01	+1.06930022E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
34.500000	-1.03132437E-01	+3.09530474E-01	-1.91977034E-01	+3.34401085E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
35.000000	-8.22167372E-02	+3.04490119E-01	-2.56941169E-01	-5.32177985E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
35.500000	+1.75684991E-02	+2.59935493E-01	-7.24155019E-01	-8.17535435E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
36.000000	+4.49794558E-02	+2.15717674E-01	-1.07447660E+00	+1.50181953E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
36.500000	-6.20048875E-02	+2.19636626E-01	-5.73973066E-01	+9.62414700E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
37.000000	-1.70248606E-01	+2.76745851E-01	-1.12061904E-01	+5.19983261E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
37.500000	-1.34142288E-01	+3.39578595E-01	-5.39898052E-02	-1.75838594E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
38.000000	-2.50691502E-02	+3.49848949E-01	-2.87900497E-01	-4.86732907E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
38.500000	+1.35786895E-02	+3.04742312E-01	-5.40722712E-01	-1.84601015E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
39.000000	-4.86393667E-02	+2.63081019E-01	-4.72501512E-01	+2.27142485E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
39.500000	-8.92765636E-02	+2.76136308E-01	-3.13580228E-01	+2.56133898E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
40.000000	+2.49022835E-03	+3.22297960E-01	-4.46888123E-01	-5.26528037E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
40.500000	+1.27956281E-01	+3.43788174E-01	-8.40108265E-01	-5.42973564E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
41.000000	+1.33306279E-01	+3.19120323E-01	-9.89861687E-01	+2.13493050E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
41.500000	+1.46636161E-02	+2.81862398E-01	-6.26615216E-01	+5.79758423E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
42.000000	-4.63685909E-02	+2.85422270E-01	-4.10103264E-01	+4.60732206E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
42.500000	+5.48887330E-02	+3.34686226E-01	-5.80541995E-01	-6.65510944E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
43.000000	+1.97990863E-01	+3.68534959E-01	-1.07561421E+00	-7.72938095E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
43.500000	+2.07057852E-01	+3.36227677E-01	-1.35348009E+00	+1.78639352E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
44.000000	+5.87677728E-02	+2.62668500E-01	-8.96974855E-01	+7.22688916E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
44.500000	-4.70017011E-02	+2.19083596E-01	-6.30791174E-01	+1.37193819E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
45.000000	+8.18207223E-03	+2.42066492E-01	-7.59781037E-01	-3.47290465E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
45.500000	+1.15344549E-01	+3.03360435E-01	-9.78081639E-01	-2.26520388E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
46.000000	+1.11103334E-01	+3.39749349E-01	-7.82433075E-01	+5.62526417E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
46.500000	-1.37791401E-02	+3.16207733E-01	-4.15555222E-01	+4.49074313E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
47.000000	-9.59982941E-02	+2.62258251E-01	-3.33358763E-01	-2.41899173E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
47.500000	-3.17084128E-02	+2.27375942E-01	-6.57454395E-01	-9.21613222E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
48.000000	+8.26713662E-02	+2.25213284E-01	-1.25497198E+00	-4.30825847E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
48.500000	+7.54101637E-02	+2.43807765E-01	-1.08828024E+00	+7.42013700E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
49.000000	-2.55091756E-02	+2.73851708E-01	-5.12958284E-01	+7.57017916E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
49.500000	-5.07325619E-02	+3.08275833E-01	-3.31262326E-01	-3.02340836E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
12.500000	-2.65526010E-02	+3.08476751E-01	-4.00389953E-01	-3.99502877E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
12.750000	-1.13960878E-02	+2.86058625E-01	-5.19346109E-01	-5.52146376E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
13.000000	+2.06931786E-02	+2.74899178E-01	-6.76463141E-01	-5.47665399E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
13.250000	+5.26097945E-02	+2.78811995E-01	-7.93178809E-01	-1.77042698E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
13.500000	+6.32864283E-02	+2.95957003E-01	-7.64984490E-01	+4.17001208E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
13.750000	+4.08792080E-02	+3.19521790E-01	-5.84678204E-01	+8.37358607E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
14.000000	-1.29720621E-02	+3.40676237E-01	-3.46305186E-01	+8.91619838E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
14.250000	-8.33371478E-02	+3.51834181E-01	-1.38868285E-01	+6.64291842E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
14.500000	-1.43881629E-01	+3.49088624E-01	-1.41592651E-02	+2.93744894E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
14.750000	-1.70757444E-01	+3.33260696E-01	+8.00416166E-03	-1.09605978E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
15.000000	-1.57671488E-01	+3.09009467E-01	-6.89622540E-02	-4.75489408E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
15.250000	-1.13998555E-01	+2.83371334E-01	-2.29740543E-01	-7.54866719E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
15.500000	-5.57598476E-02	+2.64205431E-01	-4.46395614E-01	-8.32754607E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
15.750000	-4.08460638E-03	+2.57953582E-01	-6.46117846E-01	-4.93306971E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
16.000000	+1.73961808E-02	+2.67420702E-01	-6.93049099E-01	+2.32165761E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
16.250000	-4.11824331E-03	+2.90173951E-01	-5.30034966E-01	+8.34641219E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
16.500000	-6.08873147E-02	+3.18622177E-01	-2.75728490E-01	+9.49313383E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
16.750000	-1.30335655E-01	+3.42727937E-01	-5.53782745E-02	+7.07241928E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
17.000000	-1.86779171E-01	+3.53724037E-01	+7.78924742E-02	+3.24254095E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
17.250000	-2.09261045E-01	+3.47066300E-01	+1.06748773E-01	-1.07502395E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
17.500000	-1.88384888E-01	+3.23832630E-01	+2.41412766E-02	-5.65932571E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
17.750000	-1.29161126E-01	+2.90056670E-01	-1.76217512E-01	-1.05006064E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
18.000000	-4.82918492E-02	+2.54703985E-01	-5.00889043E-01	-1.48356660E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
18.250000	+2.72357369E-02	+2.26894013E-01	-9.18000814E-01	-1.47866106E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
18.500000	+6.81301293E-02	+2.12790471E-01	-1.24021957E+00	-5.24599452E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
18.750000	+6.05656144E-02	+2.14158816E-01	-1.18030054E+00	+7.92767029E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
19.000000	+1.40329636E-02	+2.29061778E-01	-8.43836059E-01	+1.34448908E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
19.250000	-4.80832329E-02	+2.52748806E-01	-5.08056000E-01	+1.13210412E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
19.500000	-9.97565856E-02	+2.78973623E-01	-2.77783998E-01	+6.80664827E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
19.750000	-1.21033839E-01	+3.01759928E-01	-1.67723587E-01	+2.15670177E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
20.000000	-1.05594327E-01	+3.16259633E-01	-1.69948909E-01	-2.20834381E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
20.250000	-5.87235262E-02	+3.19871583E-01	-2.78140778E-01	-6.39614935E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
20.500000	+6.97261893E-03	+3.13360450E-01	-4.89756377E-01	-9.76078690E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
20.750000	+6.76845286E-02	+3.00077081E-01	-7.66180123E-01	-9.74727540E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
21.000000	+9.60279381E-02	+2.84224687E-01	-9.77120147E-01	-4.28581615E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
21.250000	+8.13917758E-02	+2.68958973E-01	-9.80470930E-01	+3.30970138E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
21.500000	+3.31542010E-02	+2.55219843E-01	-8.11635078E-01	+7.48855940E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
21.750000	-2.99903170E-02	+2.42762278E-01	-6.06042960E-01	+7.10321388E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
22.000000	-8.49331241E-02	+2.31823495E-01	-4.56474384E-01	+4.07947923E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
22.250000	-1.10463467E-01	+2.24003828E-01	-4.02068998E-01	+3.27079916E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
22.500000	-9.98020163E-02	+2.22177429E-01	-4.40120388E-01	-2.63321645E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
22.750000	-6.38806396E-02	+2.29326194E-01	-5.33729821E-01	-3.47443209E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
23.000000	-2.32214608E-02	+2.47412201E-01	-6.13841992E-01	-1.19366133E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
23.250000	-3.16106067E-05	+2.76187716E-01	-5.93412887E-01	+3.60678224E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
23.500000	-1.20274995E-02	+3.12089713E-01	-4.33502880E-01	+7.97532997E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
23.750000	-6.28347197E-02	+3.48728117E-01	-1.94646389E-01	+9.32154467E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
24.000000	-1.38153047E-01	+3.78402306E-01	+3.25743534E-02	+7.85829659E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
24.250000	-2.15876999E-01	+3.93767830E-01	+1.98268441E-01	+5.03682355E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
24.500000	-2.74748381E-01	+3.89744144E-01	+2.84415531E-01	+1.55704549E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
24.750000	-2.93947802E-01	+3.65055677E-01	+2.76120715E-01	-2.22063073E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
6.250000	+1.02642348E-01	+2.70181650E-01	-1.09339013E+00	-9.45293078E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
6.375000	+9.31491537E-02	+2.63115760E-01	-1.07900612E+00	+3.24673547E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
6.500000	+7.42705618E-02	+2.55975900E-01	-1.01222174E+00	+6.82113527E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
6.625000	+4.74140698E-02	+2.48982790E-01	-9.08477734E-01	+8.92502626E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
6.750000	+1.52810663E-02	+2.42408675E-01	-7.89096088E-01	+9.41374401E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
6.875000	-1.84769800E-02	+2.36576683E-01	-6.73134134E-01	+8.61389834E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
7.000000	-4.98633620E-02	+2.31841369E-01	-5.73748630E-01	+6.98690219E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
7.125000	-7.51720626E-02	+2.28560176E-01	-4.98461579E-01	+4.91610096E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
7.250000	-9.14743442E-02	+2.27070095E-01	-4.50846105E-01	+2.65406796E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
7.375000	-9.68979418E-02	+2.27671081E-01	-4.32109880E-01	+3.50616874E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
7.500000	-9.07464484E-02	+2.30602441E-01	-4.42080684E-01	-1.89797600E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
7.625000	-7.35285074E-02	+2.35999574E-01	-4.79559280E-01	-4.00386643E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
7.750000	-4.69033462E-02	+2.43837048E-01	-5.42177344E-01	-5.85738766E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
7.875000	-1.34821668E-02	+2.53882662E-01	-6.25993972E-01	-7.31760008E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
8.000000	+2.35528247E-02	+2.65686694E-01	-7.25117346E-01	-8.22502232E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
8.125000	+6.09371282E-02	+2.78608960E-01	-8.31619530E-01	-8.43046233E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
8.250000	+9.57434501E-02	+2.91863936E-01	-9.35878905E-01	-7.82519154E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
8.375000	+1.25570282E-01	+3.04565444E-01	-1.02724932E+00	-6.35980300E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
8.500000	+1.48484666E-01	+3.15775550E-01	-1.09487398E+00	-4.06602177E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
8.625000	+1.62883583E-01	+3.24577999E-01	-1.12889986E+00	-1.11864480E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
8.750000	+1.67505306E-01	+3.30182527E-01	-1.12284010E+00	+2.08236610E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
8.875000	+1.61700673E-01	+3.32035725E-01	-1.07684071E+00	+4.93941588E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
9.000000	+1.45841113E-01	+3.29899568E-01	-9.99354703E-01	+6.87777281E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
9.125000	+1.21584423E-01	+3.23876324E-01	-9.04896390E-01	+7.60759251E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
9.250000	+9.17762584E-02	+3.14391122E-01	-8.09164890E-01	+7.19723658E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
9.375000	+5.99878765E-02	+3.02158522E-01	-7.24965476E-01	+5.93892369E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
9.500000	+2.98958641E-02	+2.88142815E-01	-6.60691798E-01	+4.16510727E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
9.625000	+4.74871800E-03	+2.73495688E-01	-6.20837794E-01	+2.13529803E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
9.750000	-1.29541224E-02	+2.59453281E-01	-6.07309347E-01	+7.13993196E-04	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
9.875000	-2.15922319E-02	+2.47202713E-01	-6.20659296E-01	-2.14199226E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
10.000000	-2.04476594E-02	+2.37756076E-01	-6.60859154E-01	-4.27416279E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
10.125000	-9.68619668E-03	+2.31868210E-01	-7.27513365E-01	-6.34524595E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
10.250000	+9.67695286E-03	+2.30005052E-01	-8.19490302E-01	-8.25453208E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
10.375000	+3.58272238E-02	+2.32340783E-01	-9.33876668E-01	-9.78654372E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
10.500000	+6.62504958E-02	+2.38760323E-01	-1.06415390E+00	-1.05594338E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
10.625000	+9.79462047E-02	+2.48865554E-01	-1.19786251E+00	-1.00390003E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
10.750000	+1.27781224E-01	+2.62001084E-01	-1.31512890E+00	-7.72557781E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
10.875000	+1.52895609E-01	+2.77308542E-01	-1.39100196E+00	-3.55330771E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
11.000000	+1.70985968E-01	+2.93796957E-01	-1.40396159E+00	+1.76722099E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
11.125000	+1.80373952E-01	+3.10406744E-01	-1.34682143E+00	+6.94160641E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
11.250000	+1.79974488E-01	+3.26059199E-01	-1.23042143E+00	+1.07961198E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
11.375000	+1.69385688E-01	+3.39707501E-01	-1.07691844E+00	+1.28106051E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
11.500000	+1.49181113E-01	+3.50411769E-01	-9.10156307E-01	+1.30833509E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
11.625000	+1.21216287E-01	+3.57438616E-01	-7.49834664E-01	+1.20140990E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
11.750000	+8.86259948E-02	+3.60354729E-01	-6.09803832E-01	+1.00576744E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
11.875000	+5.53236421E-02	+3.59076771E-01	-4.98392803E-01	+7.61815346E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
12.000000	+2.51285381E-02	+3.53865559E-01	-4.19349995E-01	+5.02029268E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
12.125000	+9.13102284E-04	+3.45285152E-01	-3.72885486E-01	+2.50458672E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
12.250000	-1.58243001E-02	+3.34154566E-01	-3.56735327E-01	+2.25429944E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
12.375000	-2.48203526E-02	+3.21497970E-01	-3.67249738E-01	-1.90773569E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.125000	+8.18355054E-02	+2.24597318E-01	-1.25343050E+00	-1.19505260E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.187500	+8.99381619E-02	+2.22675953E-01	-1.32623241E+00	-1.13460832E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.250000	+9.80271471E-02	+2.21911879E-01	-1.39525654E+00	-1.04822030E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.312500	+1.05816224E-01	+2.22252967E-01	-1.45725995E+00	-9.07512780E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.375000	+1.13031064E-01	+2.23630220E-01	-1.50869564E+00	-7.09619236E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.437500	+1.19405947E-01	+2.25959291E-01	-1.54596235E+00	-4.56821149E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.500000	+1.24681750E-01	+2.29142334E-01	-1.56579828E+00	-1.58450553E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.562500	+1.28606570E-01	+2.33070248E-01	-1.56576867E+00	+1.68605118E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.625000	+1.30939812E-01	+2.37625334E-01	-1.54472264E+00	+5.01671179E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.687500	+1.31460044E-01	+2.42684282E-01	-1.50305977E+00	+8.16223298E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.750000	+1.29976284E-01	+2.48121364E-01	-1.44269473E+00	+1.09065220E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.812500	+1.26341780E-01	+2.53811628E-01	-1.36672825E+00	+1.30998067E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.875000	+1.20468823E-01	+2.59633916E-01	-1.27894715E+00	+1.46729947E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.937500	+1.12342764E-01	+2.65473537E-01	-1.18331581E+00	+1.56294846E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
4.000000	+1.02033296E-01	+2.71224508E-01	-1.08357859E+00	+1.60238721E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
4.062500	+8.97011478E-02	+2.76791317E-01	-9.83017412E-01	+1.59383942E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
4.125000	+7.55987259E-02	+2.82090264E-01	-8.84348664E-01	+1.54640310E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
4.187500	+6.00638061E-02	+2.87050426E-01	-7.89717024E-01	+1.46884220E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
4.250000	+4.35061752E-02	+2.91614318E-01	-7.00743388E-01	+1.36897304E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
4.312500	+2.63880094E-02	+2.95738293E-01	-6.18595395E-01	+1.25345132E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
4.375000	+9.19970882E-03	+2.99392682E-01	-5.44061974E-01	+1.12777771E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
4.437500	-7.56633392E-03	+3.02561604E-01	-4.77623182E-01	+9.96393973E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
4.500000	-2.34411262E-02	+3.05242403E-01	-4.19512727E-01	+8.62797337E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
4.562500	-3.80008013E-02	+3.07444594E-01	-3.69773515E-01	+7.29641870E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
4.625000	-5.08824670E-02	+3.09188306E-01	-3.28307493E-01	+5.98821810E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
4.687500	-6.17930446E-02	+3.10502238E-01	-2.94920788E-01	+4.71545750E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
4.750000	-7.05112731E-02	+3.11421201E-01	-2.69364274E-01	+3.48415958E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
4.812500	-7.68842969E-02	+3.11983450E-01	-2.51368794E-01	+2.29526119E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
4.875000	-8.08211208E-02	+3.12227998E-01	-2.40673510E-01	+1.14585371E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
4.937500	-8.22854947E-02	+3.12192152E-01	-2.37045622E-01	+3.06841217E-03	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
5.000000	-8.12904191E-02	+3.11909483E-01	-2.40289958E-01	-1.05616839E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
5.062500	-7.78955565E-02	+3.11408382E-01	-2.50247727E-01	-2.11959051E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
5.125000	-7.22076513E-02	+3.10711265E-01	-2.66784839E-01	-3.16188709E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
5.187500	-6.43829148E-02	+3.09834437E-01	-2.89771316E-01	-4.18155984E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
5.250000	-5.46295157E-02	+3.08788511E-01	-3.19054337E-01	-5.17254690E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
5.312500	-4.32080163E-02	+3.07579245E-01	-3.54428152E-01	-6.12399984E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
5.375000	-3.04278952E-02	+3.06208622E-01	-3.95604336E-01	-7.02060467E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
5.437500	-1.66391271E-02	+3.04676014E-01	-4.42185710E-01	-7.84337110E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
5.500000	-2.21897354E-03	+3.02979294E-01	-4.93646474E-01	-8.57072203E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
5.562500	+1.24446101E-02	+3.01115821E-01	-5.49319736E-01	-9.17962087E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
5.625000	+2.69705490E-02	+2.99083261E-01	-6.08391735E-01	-9.64640970E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
5.687500	+4.10003603E-02	+2.96880272E-01	-6.69899857E-01	-9.94704752E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
5.750000	+5.42094413E-02	+2.94507069E-01	-7.32729829E-01	-1.00566003E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
5.812500	+6.63123571E-02	+2.91965880E-01	-7.95607361E-01	-9.94818744E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
5.875000	+7.70620067E-02	+2.89261306E-01	-8.57082172E-01	-9.59210963E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
5.937500	+8.62440795E-02	+2.86400541E-01	-9.15508731E-01	-8.95643107E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
6.000000	+9.36693960E-02	+2.83393425E-01	-9.69037561E-01	-8.01057546E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
6.062500	+9.91672246E-02	+2.80252340E-01	-1.01564092E+00	-6.73311414E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
6.125000	+1.02582350E-01	+2.76991960E-01	-1.05320149E+00	-5.12350280E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
6.187500	+1.03777633E-01	+2.73628940E-01	-1.07968471E+00	-3.35112832E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.562500	+3.47213685E-01	+4.37373899E-01	-1.71301985E+00	+2.29579191E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.593750	+3.40602792E-01	+4.37345945E-01	-1.64254854E+00	+2.21437202E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.625000	+3.33344968E-01	+4.36887918E-01	-1.57462160E+00	+2.13082001E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.656250	+3.25480583E-01	+4.36004927E-01	-1.50937229E+00	+2.04379243E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.687500	+3.17052528E-01	+4.34703635E-01	-1.44688457E+00	+1.95468248E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.718750	+3.08105966E-01	+4.32992234E-01	-1.38720464E+00	+1.86454927E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.750000	+2.98688095E-01	+4.30880418E-01	-1.33035025E+00	+1.77418084E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.781250	+2.88847931E-01	+4.28379345E-01	-1.27631833E+00	+1.68414728E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.812500	+2.78636111E-01	+4.25501590E-01	-1.22509104E+00	+1.59484480E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.843750	+2.68104701E-01	+4.22261085E-01	-1.17664053E+00	+1.50653197E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.875000	+2.57307012E-01	+4.18673049E-01	-1.13093279E+00	+1.41935934E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.906250	+2.46297422E-01	+4.14753917E-01	-1.08793057E+00	+1.33339363E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.937500	+2.35131187E-01	+4.10521247E-01	-1.04759569E+00	+1.24863751E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.968750	+2.23864242E-01	+4.05993632E-01	-1.00989073E+00	+1.16504573E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.000000	+2.12552992E-01	+4.01190602E-01	-9.74780332E-01	+1.08253846E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.031250	+2.01254075E-01	+3.96132523E-01	-9.42232076E-01	+1.00101229E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.062500	+1.90024101E-01	+3.90840497E-01	-9.12217064E-01	+9.20349315E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.093750	+1.78919363E-01	+3.85336252E-01	-8.84710244E-01	+8.40424807E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.125000	+1.67995517E-01	+3.79642049E-01	-8.59690513E-01	+7.61113627E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.156250	+1.57307226E-01	+3.73780578E-01	-8.37140642E-01	+6.82295639E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.187500	+1.46907783E-01	+3.67774861E-01	-8.17047036E-01	+6.03860311E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.218750	+1.36848697E-01	+3.61648159E-01	-7.99399373E-01	+5.25710603E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.250000	+1.27179256E-01	+3.55423882E-01	-7.84190123E-01	+4.47766262E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.281250	+1.17946083E-01	+3.49125503E-01	-7.71413981E-01	+3.69966583E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.312500	+1.09192673E-01	+3.42776470E-01	-7.61067212E-01	+2.92272686E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.343750	+1.00958935E-01	+3.36400126E-01	-7.53146938E-01	+2.14669372E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.375000	+9.32807539E-02	+3.30019625E-01	-7.47650376E-01	+1.37166557E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.406250	+8.61895669E-02	+3.23657850E-01	-7.44574028E-01	+5.98003529E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.437500	+7.97119885E-02	+3.17337332E-01	-7.43912854E-01	-1.73662028E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.468750	+7.38694841E-02	+3.11080162E-01	-7.45659416E-01	-9.42426996E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.500000	+6.86781089E-02	+3.04907913E-01	-7.49803023E-01	-1.70711162E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.531250	+6.41483227E-02	+2.98841547E-01	-7.56328864E-01	-2.46626039E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.562500	+6.02848905E-02	+2.92901338E-01	-7.65217150E-01	-3.21814320E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.593750	+5.70868737E-02	+2.87106777E-01	-7.76442259E-01	-3.96075681E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.625000	+5.45477166E-02	+2.81476495E-01	-7.89971880E-01	-4.69182602E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.656250	+5.26554273E-02	+2.76028183E-01	-8.05766171E-01	-5.40880346E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.687500	+5.13928484E-02	+2.70778511E-01	-8.23776902E-01	-6.10886722E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.718750	+5.07380115E-02	+2.65743060E-01	-8.43946591E-01	-6.78891547E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.750000	+5.06645642E-02	+2.60936258E-01	-8.66207624E-01	-7.44555728E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.781250	+5.11422558E-02	+2.56371327E-01	-8.90481324E-01	-8.07509896E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.812500	+5.21374672E-02	+2.52060230E-01	-9.16676992E-01	-8.67352550E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.843750	+5.36137674E-02	+2.48013641E-01	-9.44690859E-01	-9.23647689E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.875000	+5.55324795E-02	+2.44240910E-01	-9.74404973E-01	-9.75921949E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.906250	+5.78532386E-02	+2.40750049E-01	-1.00568598E+00	-1.02366132E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.937500	+6.05345255E-02	+2.37547723E-01	-1.03838381E+00	-1.06630760E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.968750	+6.35341610E-02	+2.34639245E-01	-1.07233021E+00	-1.10325483E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.000000	+6.68097488E-02	+2.32028584E-01	-1.10733723E+00	-1.13384616E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.031250	+7.03190566E-02	+2.29718378E-01	-1.14319559E+00	-1.15737165E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.062500	+7.40203291E-02	+2.27709953E-01	-1.17967296E+00	-1.17306793E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.093750	+7.78725288E-02	+2.26003343E-01	-1.21651234E+00	-1.18465212E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.781250	+2.63591915E-01	+3.15431944E-01	-2.26644549E+00	-2.06359689E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.796875	+2.69145815E-01	+3.19350340E-01	-2.29850293E+00	-2.03975667E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.812500	+2.74618717E-01	+3.23257451E-01	-2.33018788E+00	-2.01179253E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.828125	+2.80004037E-01	+3.27149447E-01	-2.36137145E+00	-1.97521176E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.843750	+2.85295260E-01	+3.31022530E-01	-2.39191325E+00	-1.92927761E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.859375	+2.90485937E-01	+3.34872941E-01	-2.42166138E+00	-1.87326500E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.875000	+2.95569699E-01	+3.38696961E-01	-2.45045278E+00	-1.80648284E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.890625	+3.00540258E-01	+3.42490917E-01	-2.47811397E+00	-1.72830051E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.906250	+3.05391417E-01	+3.46251186E-01	-2.50446217E+00	-1.63817821E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.921875	+3.10117080E-01	+3.49974200E-01	-2.52930703E+00	-1.53570055E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.937500	+3.14711259E-01	+3.53656450E-01	-2.55245281E+00	-1.42061203E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.953125	+3.19168088E-01	+3.57294487E-01	-2.57370116E+00	-1.29285296E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.968750	+3.23481829E-01	+3.60884931E-01	-2.59285447E+00	-1.15259324E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.984375	+3.27646890E-01	+3.64424469E-01	-2.60971970E+00	-1.00026158E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.000000	+3.31657832E-01	+3.67909865E-01	-2.62411264E+00	-8.36567125E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.015625	+3.35509385E-01	+3.71337957E-01	-2.63586242E+00	-6.62510563E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.031250	+3.39196455E-01	+3.74705662E-01	-2.64481610E+00	-4.79382146E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.046875	+3.42714146E-01	+3.78009982E-01	-2.65084311E+00	-2.88744880E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.062500	+3.46057763E-01	+3.81248002E-01	-2.65383938E+00	-9.24021330E-02	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.078125	+3.49222832E-01	+3.84416896E-01	-2.65373068E+00	+1.07649601E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.093750	+3.52205106E-01	+3.87513926E-01	-2.65047533E+00	+3.09280628E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.109375	+3.55000582E-01	+3.90536446E-01	-2.64406566E+00	+5.10297127E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.125000	+3.57605510E-01	+3.93481905E-01	-2.63452854E+00	+7.08514779E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.140625	+3.60016401E-01	+3.96347843E-01	-2.62192457E+00	+9.01831857E-01	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.156250	+3.62230044E-01	+3.99131898E-01	-2.60634629E+00	+1.08829670E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.171875	+3.64243506E-01	+4.01831805E-01	-2.58791530E+00	+1.26616522E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.187500	+3.66054149E-01	+4.04445395E-01	-2.56677863E+00	+1.43394510E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.203125	+3.67659629E-01	+4.06970598E-01	-2.54310452E+00	+1.59042488E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.218750	+3.69057910E-01	+4.09405443E-01	-2.51707785E+00	+1.73468751E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.234375	+3.70247263E-01	+4.11748057E-01	-2.48889553E+00	+1.86610933E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.250000	+3.71226272E-01	+4.13996667E-01	-2.45876194E+00	+1.98434643E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.265625	+3.71993839E-01	+4.16149599E-01	-2.42688471E+00	+2.08931117E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.281250	+3.72549183E-01	+4.18205279E-01	-2.39347096E+00	+2.18114161E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.296875	+3.72891842E-01	+4.20162231E-01	-2.35872403E+00	+2.26016699E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.312500	+3.73021673E-01	+4.22019078E-01	-2.32284074E+00	+2.32687163E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.328125	+3.72938848E-01	+4.23774545E-01	-2.28600929E+00	+2.38185962E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.343750	+3.72643855E-01	+4.25427451E-01	-2.24840763E+00	+2.42582166E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.359375	+3.72137493E-01	+4.26976719E-01	-2.21020237E+00	+2.45950537E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.375000	+3.71420868E-01	+4.28421366E-01	-2.17154809E+00	+2.48368950E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.390625	+3.70495386E-01	+4.29760511E-01	-2.13258707E+00	+2.49916236E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.406250	+3.69362749E-01	+4.30993370E-01	-2.09344926E+00	+2.50670441E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.421875	+3.68024949E-01	+4.32119256E-01	-2.05425256E+00	+2.50707462E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.437500	+3.66484258E-01	+4.33137581E-01	-2.01510318E+00	+2.50100039E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.453125	+3.64743221E-01	+4.34047857E-01	-1.97609629E+00	+2.48917038E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.468750	+3.62804651E-01	+4.34849692E-01	-1.93731661E+00	+2.47222987E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.484375	+3.60671617E-01	+4.35542793E-01	-1.89883911E+00	+2.45077815E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.500000	+3.58347433E-01	+4.36126965E-01	-1.86072979E+00	+2.42536758E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.515625	+3.55835655E-01	+4.36602110E-01	-1.82304637E+00	+2.39650385E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.531250	+3.53140066E-01	+4.36968232E-01	-1.78583905E+00	+2.36464718E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.546875	+3.50264671E-01	+4.37225429E-01	-1.74915115E+00	+2.33140350E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.390625	+1.18984661E-01	+2.25174195E-01	-1.54938255E+00	-1.37728694E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.398438	+1.21592979E-01	+2.26636464E-01	-1.56023369E+00	-1.40060595E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.406250	+1.24229037E-01	+2.28119913E-01	-1.57126702E+00	-1.42382045E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.414062	+1.26891766E-01	+2.29624131E-01	-1.58248089E+00	-1.44682444E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.421875	+1.29580100E-01	+2.31148702E-01	-1.59387365E+00	-1.46961478E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.429688	+1.32292977E-01	+2.32693206E-01	-1.60544362E+00	-1.49218804E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.437500	+1.35029339E-01	+2.34257218E-01	-1.61718909E+00	-1.51454047E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.445312	+1.37788131E-01	+2.35840311E-01	-1.62910831E+00	-1.53666790E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.453125	+1.40568304E-01	+2.37442053E-01	-1.64119952E+00	-1.55856577E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.460938	+1.43368812E-01	+2.39062008E-01	-1.65346090E+00	-1.58022901E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.468750	+1.46188618E-01	+2.40699738E-01	-1.66589060E+00	-1.60165207E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.476562	+1.49026686E-01	+2.42354799E-01	-1.67848672E+00	-1.62282880E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.484375	+1.51881989E-01	+2.44026747E-01	-1.69124730E+00	-1.64375244E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.492188	+1.54753504E-01	+2.45715132E-01	-1.70417035E+00	-1.66441553E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.500000	+1.57640214E-01	+2.47419502E-01	-1.71725379E+00	-1.68480989E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.507812	+1.60541109E-01	+2.49139403E-01	-1.73049550E+00	-1.70492652E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.515625	+1.63455185E-01	+2.50874376E-01	-1.74389327E+00	-1.72475558E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.523438	+1.66381444E-01	+2.52623961E-01	-1.75744481E+00	-1.74428628E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.531250	+1.69318894E-01	+2.54387695E-01	-1.77114774E+00	-1.76350683E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.539062	+1.72266549E-01	+2.56165112E-01	-1.78499960E+00	-1.78240436E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.546875	+1.75223429E-01	+2.57955745E-01	-1.79899781E+00	-1.80096488E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.554688	+1.78188562E-01	+2.59759123E-01	-1.81313968E+00	-1.81917314E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.562500	+1.81160981E-01	+2.61574773E-01	-1.82742239E+00	-1.83701260E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.570312	+1.84139724E-01	+2.63402222E-01	-1.84184300E+00	-1.85446534E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.578125	+1.87123837E-01	+2.65240992E-01	-1.85639841E+00	-1.87151195E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.585938	+1.90112370E-01	+2.67090605E-01	-1.87108538E+00	-1.88813147E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.593750	+1.93104380E-01	+2.68950582E-01	-1.88590047E+00	-1.90430129E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.601562	+1.96098929E-01	+2.70820440E-01	-1.90084008E+00	-1.91999705E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.609375	+1.99095086E-01	+2.72699697E-01	-1.91590042E+00	-1.93519256E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.617188	+2.02091923E-01	+2.74587868E-01	-1.93107747E+00	-1.94985968E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.625000	+2.05088519E-01	+2.76484468E-01	-1.94636698E+00	-1.96396828E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.632812	+2.08083959E-01	+2.78389008E-01	-1.96176447E+00	-1.97748608E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.640625	+2.11077329E-01	+2.80301002E-01	-1.97726520E+00	-1.99037858E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.648438	+2.14067725E-01	+2.82219961E-01	-1.99286414E+00	-2.00260899E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.656250	+2.17054244E-01	+2.84145394E-01	-2.00855596E+00	-2.01413808E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.664062	+2.20035990E-01	+2.86076811E-01	-2.02433504E+00	-2.02492415E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.671875	+2.23012069E-01	+2.88013721E-01	-2.04019540E+00	-2.03492289E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.679688	+2.25981593E-01	+2.89955633E-01	-2.05613071E+00	-2.04408734E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.687500	+2.28943678E-01	+2.91902055E-01	-2.07213427E+00	-2.05236779E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.695312	+2.31897444E-01	+2.93852495E-01	-2.08819896E+00	-2.05971171E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.703125	+2.34842015E-01	+2.95806460E-01	-2.10431726E+00	-2.06606370E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.710938	+2.37776518E-01	+2.97763459E-01	-2.12048121E+00	-2.07136541E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.718750	+2.40700085E-01	+2.99723000E-01	-2.13668235E+00	-2.07555557E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.726562	+2.43611852E-01	+3.01684590E-01	-2.15291176E+00	-2.07856990E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.734375	+2.46510956E-01	+3.03647739E-01	-2.16916000E+00	-2.08034113E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.742188	+2.49396542E-01	+3.05611957E-01	-2.18541709E+00	-2.08079906E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.750000	+2.52267754E-01	+3.07576752E-01	-2.20167249E+00	-2.07987051E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.757812	+2.55123742E-01	+3.09541636E-01	-2.21791507E+00	-2.07747949E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.765625	+2.57963660E-01	+3.11506120E-01	-2.23413311E+00	-2.07354722E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.773438	+2.60786664E-01	+3.13469718E-01	-2.25031424E+00	-2.06882429E+00	+4.26573482E-01	-4.48302050E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01


==> anc/otoc_to_plot_bosonic_M900_L1.1225_n150_beta20.0000.dat <==
500.000000	-4.76368764E-07	+1.35405510E-06	-1.25178158E+01	-1.85536918E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
510.000000	-1.13485666E-07	+1.35407365E-06	-1.27387627E+01	-2.56356825E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
520.000000	+2.57923465E-07	+1.35410621E-06	-1.30305295E+01	-3.39461575E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
530.000000	+6.09850040E-07	+1.35414158E-06	-1.34176858E+01	-4.58226862E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
540.000000	+9.15779875E-07	+1.35418151E-06	-1.39469832E+01	-6.53128212E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
550.000000	+1.15263138E-06	+1.35420938E-06	-1.47239423E+01	-1.06885741E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
560.000000	+1.30249851E-06	+1.35419659E-06	-1.60846980E+01	-3.87626235E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
570.000000	+1.35406062E-06	+1.35414722E-06	-2.24764670E+01	-1.03696974E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
580.000000	+1.30345778E-06	+1.35409472E-06	-1.61054374E+01	+3.87114147E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
590.000000	+1.15453551E-06	+1.35405953E-06	-1.47341840E+01	+1.07594207E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
600.000000	+9.18516573E-07	+1.35404732E-06	-1.39535533E+01	+6.55956161E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
610.000000	+6.13181560E-07	+1.35406771E-06	-1.34222717E+01	+4.59849303E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
620.000000	+2.61571980E-07	+1.35411576E-06	-1.30338547E+01	+3.40511703E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
630.000000	-1.09755486E-07	+1.35416059E-06	-1.27412483E+01	+2.57071799E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
640.000000	-4.72775591E-07	+1.35418247E-06	-1.25197111E+01	+1.93177709E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
650.000000	-8.00119914E-07	+1.35419014E-06	-1.23548929E+01	+1.40824948E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
660.000000	-1.06710870E-06	+1.35418556E-06	-1.22380612E+01	+9.55075467E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
670.000000	-1.25358964E-06	+1.35415469E-06	-1.21638778E+01	+5.43971434E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
680.000000	-1.34547650E-06	+1.35410430E-06	-1.21292669E+01	+1.55097949E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
690.000000	-1.33583909E-06	+1.35406407E-06	-1.21328582E+01	-2.27558663E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
700.000000	-1.22542262E-06	+1.35404949E-06	-1.21747786E+01	-6.19113463E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
710.000000	-1.02256732E-06	+1.35406026E-06	-1.22566809E+01	-1.03617159E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
720.000000	-7.42569805E-07	+1.35410036E-06	-1.23820129E+01	-1.49984544E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
730.000000	-4.06543347E-07	+1.35416010E-06	-1.25566500E+01	-2.04071226E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
740.000000	-3.98405603E-08	+1.35420222E-06	-1.27901554E+01	-2.70832054E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
750.000000	+3.29861311E-07	+1.35420213E-06	-1.30983141E+01	-3.59294527E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
760.000000	+6.74663375E-07	+1.35417492E-06	-1.35087444E+01	-4.88526287E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
770.000000	+9.68559348E-07	+1.35414063E-06	-1.40753666E+01	-7.08589494E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
780.000000	+1.18938981E-06	+1.35410127E-06	-1.49259234E+01	-1.22056721E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
790.000000	+1.32049686E-06	+1.35406635E-06	-1.65165011E+01	-2.18590684E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
800.000000	+1.35197644E-06	+1.35405647E-06	-1.92977371E+01	+3.85877827E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
810.000000	+1.28144314E-06	+1.35407279E-06	-1.57447454E+01	+2.37386668E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
820.000000	+1.11422744E-06	+1.35410171E-06	-1.45500037E+01	+9.55718458E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
830.000000	+8.62962469E-07	+1.35414223E-06	-1.38333085E+01	+6.06967605E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
840.000000	+5.46603284E-07	+1.35418974E-06	-1.33360685E+01	+4.31926818E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
850.000000	+1.88995185E-07	+1.35421357E-06	-1.29694549E+01	+3.21796160E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
860.000000	-1.82892880E-07	+1.35419119E-06	-1.26924762E+01	+2.43188356E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
870.000000	-5.40984673E-07	+1.35414116E-06	-1.24830781E+01	+1.82081074E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
880.000000	-8.58243378E-07	+1.35409337E-06	-1.23283141E+01	+1.31413705E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
890.000000	-1.11074559E-06	+1.35405929E-06	-1.22202507E+01	+8.71356702E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
900.000000	-1.27946936E-06	+1.35404878E-06	-1.21540427E+01	+4.66344168E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
910.000000	-1.35168312E-06	+1.35407322E-06	-1.21269819E+01	+8.00555702E-04	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
920.000000	-1.32190468E-06	+1.35411839E-06	-1.21380316E+01	-3.03266949E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
930.000000	-1.19236562E-06	+1.35415532E-06	-1.21876353E+01	-6.98662614E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
940.000000	-9.72866574E-07	+1.35417847E-06	-1.22777641E+01	-1.12315783E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
950.000000	-6.79992910E-07	+1.35419469E-06	-1.24122669E+01	-1.59932469E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
960.000000	-3.35819293E-07	+1.35419047E-06	-1.25976291E+01	-2.16070616E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
970.000000	+3.37253740E-08	+1.35415254E-06	-1.28444081E+01	-2.86255766E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
980.000000	+4.00754044E-07	+1.35410019E-06	-1.31701406E+01	-3.80802608E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
990.000000	+7.37532956E-07	+1.35406195E-06	-1.36060133E+01	-4.90942782E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
250.000000	-1.11333753E-06	+1.35420207E-06	-1.22191418E+01	-8.64087302E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
255.000000	-9.96670558E-07	+1.35405527E-06	-1.22676392E+01	-1.07580861E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
260.000000	-8.61662006E-07	+1.35419819E-06	-1.23267227E+01	-1.30174876E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
265.000000	-7.09710966E-07	+1.35408970E-06	-1.23978141E+01	-1.54267801E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
270.000000	-5.44931996E-07	+1.35415431E-06	-1.24809905E+01	-1.80280273E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
275.000000	-3.69211635E-07	+1.35413651E-06	-1.25780944E+01	-2.08831219E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
280.000000	-1.87071633E-07	+1.35409805E-06	-1.26898217E+01	-2.40431377E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
285.000000	-8.80098657E-10	+1.35416890E-06	-1.28185258E+01	-2.76236244E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
290.000000	+1.84876581E-07	+1.35405982E-06	-1.29660580E+01	-3.17245643E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
295.000000	+3.67504628E-07	+1.35418609E-06	-1.31357714E+01	-3.65560991E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
300.000000	+5.42859062E-07	+1.35404695E-06	-1.33316190E+01	-4.23509331E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
305.000000	+7.08169344E-07	+1.35419416E-06	-1.35592807E+01	-4.95656008E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
310.000000	+8.59911049E-07	+1.35406331E-06	-1.38272750E+01	-5.88169930E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
315.000000	+9.95413348E-07	+1.35417850E-06	-1.41474507E+01	-7.13928888E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
320.000000	+1.11211565E-06	+1.35411011E-06	-1.45412038E+01	-8.95084953E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
325.000000	+1.20755015E-06	+1.35413186E-06	-1.50425356E+01	-1.18801244E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
330.000000	+1.28039620E-06	+1.35416253E-06	-1.57292163E+01	-1.74843490E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
335.000000	+1.32856829E-06	+1.35408027E-06	-1.67909705E+01	-3.53047728E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
340.000000	+1.35202842E-06	+1.35418911E-06	-1.92596936E+01	-1.69097849E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
345.000000	+1.34934868E-06	+1.35405154E-06	-1.84819490E+01	+2.71229022E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
350.000000	+1.32164204E-06	+1.35419002E-06	-1.65474034E+01	+2.90283621E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
355.000000	+1.26833716E-06	+1.35405027E-06	-1.55791128E+01	+1.60864685E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
360.000000	+1.19156859E-06	+1.35417980E-06	-1.49387565E+01	+1.11898552E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
365.000000	+1.09164550E-06	+1.35407734E-06	-1.44601273E+01	+8.55503128E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
370.000000	+9.71601391E-07	+1.35415366E-06	-1.40832534E+01	+6.86791532E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
375.000000	+8.32592973E-07	+1.35413137E-06	-1.37733357E+01	+5.69059294E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
380.000000	+6.78289592E-07	+1.35410811E-06	-1.35141941E+01	+4.80739162E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
385.000000	+5.10716705E-07	+1.35418479E-06	-1.32925966E+01	+4.11926996E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
390.000000	+3.33766902E-07	+1.35406649E-06	-1.31022671E+01	+3.55796487E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
395.000000	+1.50306836E-07	+1.35420321E-06	-1.29368001E+01	+3.09187924E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
400.000000	-3.59214698E-08	+1.35405139E-06	-1.27930792E+01	+2.69086638E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
405.000000	-2.21433937E-07	+1.35418775E-06	-1.26677135E+01	+2.34280861E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
410.000000	-4.02862736E-07	+1.35406220E-06	-1.25587983E+01	+2.03191013E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
415.000000	-5.76458890E-07	+1.35416060E-06	-1.24645224E+01	+1.75275381E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
420.000000	-7.39410383E-07	+1.35409623E-06	-1.23835229E+01	+1.49582377E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
425.000000	-8.87996853E-07	+1.35412642E-06	-1.23149401E+01	+1.25885218E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
430.000000	-1.02020316E-06	+1.35415151E-06	-1.22576377E+01	+1.03509171E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
435.000000	-1.13255467E-06	+1.35408551E-06	-1.22114309E+01	+8.23761324E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
440.000000	-1.22402568E-06	+1.35420096E-06	-1.21752616E+01	+6.20148385E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
445.000000	-1.29167292E-06	+1.35405786E-06	-1.21494161E+01	+4.23146913E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
450.000000	-1.33545505E-06	+1.35420956E-06	-1.21329469E+01	+2.30370665E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
455.000000	-1.35332901E-06	+1.35405912E-06	-1.21263790E+01	+3.93663017E-04	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
460.000000	-1.34609433E-06	+1.35417936E-06	-1.21290102E+01	-1.50479247E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
465.000000	-1.31287103E-06	+1.35408153E-06	-1.21414269E+01	-3.42608281E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
470.000000	-1.25518837E-06	+1.35413856E-06	-1.21632711E+01	-5.37100089E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
475.000000	-1.17337100E-06	+1.35411833E-06	-1.21951369E+01	-7.37947014E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
480.000000	-1.06960582E-06	+1.35409978E-06	-1.22370658E+01	-9.45212529E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
485.000000	-9.45362297E-07	+1.35416872E-06	-1.22896582E+01	-1.16405110E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
490.000000	-8.03309135E-07	+1.35406649E-06	-1.23534709E+01	-1.39439910E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
495.000000	-6.46026819E-07	+1.35420940E-06	-1.24290981E+01	-1.63068936E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
125.000000	+1.29245611E-06	+1.35412301E-06	-1.59083712E+01	+1.75969359E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
127.500000	+1.26170787E-06	+1.35419795E-06	-1.55030172E+01	+1.48313862E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
130.000000	+1.22469097E-06	+1.35414382E-06	-1.51668019E+01	+1.24244519E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
132.500000	+1.18191892E-06	+1.35406166E-06	-1.48817946E+01	+1.06310116E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
135.000000	+1.13381315E-06	+1.35408606E-06	-1.46352514E+01	+9.28565115E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
137.500000	+1.08032213E-06	+1.35417927E-06	-1.44175121E+01	+8.25024786E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
140.000000	+1.02144906E-06	+1.35419514E-06	-1.42227390E+01	+7.39778945E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
142.500000	+9.57674968E-07	+1.35410361E-06	-1.40476226E+01	+6.67014943E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
145.000000	+8.89593208E-07	+1.35405866E-06	-1.38892315E+01	+6.06034050E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
147.500000	+8.17406222E-07	+1.35414584E-06	-1.37446056E+01	+5.55266318E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
150.000000	+7.41119020E-07	+1.35421428E-06	-1.36115983E+01	+5.11033495E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
152.500000	+6.61143319E-07	+1.35414320E-06	-1.34890888E+01	+4.70799537E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
155.000000	+5.78239658E-07	+1.35405932E-06	-1.33761986E+01	+4.34807671E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
157.500000	+4.92807808E-07	+1.35409988E-06	-1.32716850E+01	+4.03690725E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
160.000000	+4.04848406E-07	+1.35418694E-06	-1.31743532E+01	+3.76019525E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
162.500000	+3.14731424E-07	+1.35417771E-06	-1.30836752E+01	+3.49827519E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
165.000000	+2.23286231E-07	+1.35408464E-06	-1.29994394E+01	+3.25272433E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
167.500000	+1.31031898E-07	+1.35405332E-06	-1.29210390E+01	+3.03500262E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
170.000000	+3.80376425E-08	+1.35413929E-06	-1.28476893E+01	+2.83939523E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
172.500000	-5.53856344E-08	+1.35419767E-06	-1.27790692E+01	+2.65048465E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
175.000000	-1.48482491E-07	+1.35411955E-06	-1.27151651E+01	+2.46737940E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
177.500000	-2.40624537E-07	+1.35403953E-06	-1.26557003E+01	+2.29990556E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
180.000000	-3.31623972E-07	+1.35409739E-06	-1.26001698E+01	+2.14829918E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
182.500000	-4.21304835E-07	+1.35418804E-06	-1.25482853E+01	+2.00219497E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
185.000000	-5.09052805E-07	+1.35416189E-06	-1.25000600E+01	+1.85657312E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
187.500000	-5.94129399E-07	+1.35407225E-06	-1.24554567E+01	+1.71798897E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
190.000000	-6.76272962E-07	+1.35406604E-06	-1.24141606E+01	+1.59206984E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
192.500000	-7.55468576E-07	+1.35415643E-06	-1.23758532E+01	+1.47227627E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
195.000000	-8.31236219E-07	+1.35420249E-06	-1.23405468E+01	+1.34998961E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
197.500000	-9.02815224E-07	+1.35412427E-06	-1.23083537E+01	+1.22934705E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
200.000000	-9.69932557E-07	+1.35405374E-06	-1.22790794E+01	+1.11876585E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
202.500000	-1.03266580E-06	+1.35412089E-06	-1.22524154E+01	+1.01446965E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
205.000000	-1.09069726E-06	+1.35421057E-06	-1.22283560E+01	+9.07245796E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
207.500000	-1.14338282E-06	+1.35416723E-06	-1.22070531E+01	+7.98529411E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
210.000000	-1.19042715E-06	+1.35407216E-06	-1.21884295E+01	+6.96184864E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
212.500000	-1.23193530E-06	+1.35408340E-06	-1.21722439E+01	+6.00135629E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
215.000000	-1.26783538E-06	+1.35417325E-06	-1.21584227E+01	+5.02853621E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
217.500000	-1.29766766E-06	+1.35419476E-06	-1.21471012E+01	+4.01601333E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
220.000000	-1.32108135E-06	+1.35410956E-06	-1.21383426E+01	+3.02488463E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
222.500000	-1.33822531E-06	+1.35404984E-06	-1.21319768E+01	+2.09948410E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
225.000000	-1.34930312E-06	+1.35411830E-06	-1.21278452E+01	+1.18144741E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
227.500000	-1.35402672E-06	+1.35419941E-06	-1.21260695E+01	+2.04196269E-04	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
230.000000	-1.35203812E-06	+1.35414486E-06	-1.21268242E+01	-7.85857841E-04	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
232.500000	-1.34355792E-06	+1.35404769E-06	-1.21299988E+01	-1.71610564E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
235.000000	-1.32898624E-06	+1.35407559E-06	-1.21354048E+01	-2.62782920E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
237.500000	-1.30822057E-06	+1.35417264E-06	-1.21431380E+01	-3.60170487E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
240.000000	-1.28099990E-06	+1.35417641E-06	-1.21534133E+01	-4.61567190E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
242.500000	-1.24756438E-06	+1.35408875E-06	-1.21662163E+01	-5.59563073E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
245.000000	-1.20841831E-06	+1.35405246E-06	-1.21813914E+01	-6.54861508E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
247.500000	-1.16371641E-06	+1.35413012E-06	-1.21989594E+01	-7.50574809E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
62.500000	+2.04340487E-07	+1.35417649E-06	-1.29827441E+01	+5.66044808E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
63.750000	-2.50061691E-07	+1.35412409E-06	-1.26497470E+01	-3.32496008E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
65.000000	+2.95953724E-07	+1.35407539E-06	-1.30658681E+01	+2.21288851E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
66.250000	-3.41223851E-07	+1.35420979E-06	-1.25944248E+01	-3.55888795E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
67.500000	+3.86005159E-07	+1.35404999E-06	-1.31548403E+01	+2.05708579E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
68.750000	-4.30745457E-07	+1.35416042E-06	-1.25429977E+01	-3.82613539E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
70.000000	+4.74410994E-07	+1.35414977E-06	-1.32504936E+01	+1.90630704E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
71.250000	-5.17969567E-07	+1.35406035E-06	-1.24953400E+01	-4.13002547E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
72.500000	+5.60763980E-07	+1.35420117E-06	-1.33537443E+01	+1.77090881E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
73.750000	-6.02691641E-07	+1.35408017E-06	-1.24510673E+01	-4.45582112E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
75.000000	+6.44326900E-07	+1.35412379E-06	-1.34651398E+01	+1.64597752E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
76.250000	-6.84796821E-07	+1.35417469E-06	-1.24099179E+01	-4.80476137E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
77.500000	+7.24599386E-07	+1.35405782E-06	-1.35852588E+01	+1.51995014E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
78.750000	-7.63758246E-07	+1.35418251E-06	-1.23719191E+01	-5.20969307E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
80.000000	+8.01519573E-07	+1.35411022E-06	-1.37155012E+01	+1.39217443E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
81.250000	-8.38858159E-07	+1.35409396E-06	-1.23371147E+01	-5.69270546E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
82.500000	+8.74908962E-07	+1.35419609E-06	-1.38578188E+01	+1.27305172E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
83.750000	-9.09819849E-07	+1.35404832E-06	-1.23052885E+01	-6.23819273E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
85.000000	+9.44103543E-07	+1.35418058E-06	-1.40137736E+01	+1.16573270E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
86.250000	-9.76696018E-07	+1.35411957E-06	-1.22761451E+01	-6.84717479E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
87.500000	+1.00852524E-06	+1.35408503E-06	-1.41849530E+01	+1.05870353E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
88.750000	-1.03913612E-06	+1.35419419E-06	-1.22496775E+01	-7.58142686E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
90.000000	+1.06817284E-06	+1.35406938E-06	-1.43744887E+01	+9.45476671E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
91.250000	-1.09643492E-06	+1.35414023E-06	-1.22260406E+01	-8.50790629E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
92.500000	+1.12304928E-06	+1.35416819E-06	-1.45871863E+01	+8.36500104E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
93.750000	-1.14831637E-06	+1.35404605E-06	-1.22051281E+01	-9.64699672E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
95.000000	+1.17261788E-06	+1.35420897E-06	-1.48283612E+01	+7.38864673E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
96.250000	-1.19493422E-06	+1.35408042E-06	-1.21866565E+01	-1.10450723E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
97.500000	+1.21634046E-06	+1.35411666E-06	-1.51044880E+01	+6.42652824E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
98.750000	-1.23611467E-06	+1.35418401E-06	-1.21705902E+01	-1.28902626E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
100.000000	+1.25423209E-06	+1.35405263E-06	-1.54267446E+01	+5.39600410E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
101.250000	-1.27129890E-06	+1.35417969E-06	-1.21571002E+01	-1.55343260E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
102.500000	+1.28642390E-06	+1.35411914E-06	-1.58151028E+01	+4.36743998E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
103.750000	-1.30021595E-06	+1.35408626E-06	-1.21461816E+01	-1.95003779E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
105.000000	+1.31261890E-06	+1.35419421E-06	-1.63026122E+01	+3.42135715E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
106.250000	-1.32303928E-06	+1.35406359E-06	-1.21376282E+01	-2.58567349E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
107.500000	+1.33237321E-06	+1.35415530E-06	-1.69490306E+01	+2.51386670E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
108.750000	-1.33983409E-06	+1.35414646E-06	-1.21313435E+01	-3.80372337E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
110.000000	+1.34564833E-06	+1.35406452E-06	-1.78999614E+01	+1.55415096E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
111.250000	-1.35026261E-06	+1.35420544E-06	-1.21274581E+01	-7.33462637E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
112.500000	+1.35271924E-06	+1.35406439E-06	-1.97336180E+01	+5.46953520E-04	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
113.750000	-1.35402374E-06	+1.35414489E-06	-1.21260908E+01	-3.41381387E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
115.000000	+1.35358619E-06	+1.35415914E-06	-2.05870715E+01	-4.13193158E-04	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
116.250000	-1.35131170E-06	+1.35406087E-06	-1.21271237E+01	+9.59214914E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
117.500000	+1.34788636E-06	+1.35418973E-06	-1.81890342E+01	-1.30485924E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
118.750000	-1.34245990E-06	+1.35410173E-06	-1.21303859E+01	+4.31855613E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
120.000000	+1.33554090E-06	+1.35409560E-06	-1.71093952E+01	-2.23520212E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
121.250000	-1.32733303E-06	+1.35420222E-06	-1.21359739E+01	+2.76704099E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
122.500000	+1.31698237E-06	+1.35404035E-06	-1.64176349E+01	-3.25277547E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
123.750000	-1.30563394E-06	+1.35418365E-06	-1.21441058E+01	+6.84089931E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
31.250000	+8.82414694E-07	+1.35414272E-06	-1.38737161E+01	+3.96860606E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
31.875000	-1.04199686E-06	+1.35406744E-06	-1.22485359E+01	+1.23197058E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
32.500000	-8.46266744E-07	+1.35407028E-06	-1.23337528E+01	-1.70966211E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
33.125000	+1.07140942E-06	+1.35414303E-06	-1.43856135E+01	-1.11697739E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
33.750000	+8.09543181E-07	+1.35419356E-06	-1.37299746E+01	+1.72855903E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
34.375000	-1.09917488E-06	+1.35416095E-06	-1.22249147E+01	+1.08939467E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
35.000000	-7.71681026E-07	+1.35408483E-06	-1.23682312E+01	-1.89927151E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
35.625000	+1.12565457E-06	+1.35405824E-06	-1.45990041E+01	-9.83955545E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
36.250000	+7.32737815E-07	+1.35411792E-06	-1.35981757E+01	+1.91605433E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
36.875000	-1.15115353E-06	+1.35419333E-06	-1.22039362E+01	+9.53959895E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
37.500000	-6.93351144E-07	+1.35418579E-06	-1.24057258E+01	-2.10950282E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
38.125000	+1.17475411E-06	+1.35409779E-06	-1.48408147E+01	-8.57089239E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
38.750000	+6.52675669E-07	+1.35404268E-06	-1.34770874E+01	+2.12409823E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
39.375000	-1.19737576E-06	+1.35409881E-06	-1.21856919E+01	+8.24449961E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
40.000000	-6.11485187E-07	+1.35419528E-06	-1.24465249E+01	-2.34726820E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
40.625000	+1.21851507E-06	+1.35420081E-06	-1.51197772E+01	-7.34902008E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
41.250000	+5.69668849E-07	+1.35410584E-06	-1.33651524E+01	+2.35984757E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
41.875000	-1.23787223E-06	+1.35403936E-06	-1.21699677E+01	+6.99603125E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
42.500000	-5.26742792E-07	+1.35409042E-06	-1.24906485E+01	-2.62133720E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
43.125000	+1.25633264E-06	+1.35418692E-06	-1.54466392E+01	-6.16382054E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
43.750000	+4.83765363E-07	+1.35419993E-06	-1.32611261E+01	+2.63206242E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
44.375000	-1.27277580E-06	+1.35411829E-06	-1.21565612E+01	+5.78490412E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
45.000000	-4.39772159E-07	+1.35405304E-06	-1.25380131E+01	-2.94545280E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
45.625000	+1.28794622E-06	+1.35408408E-06	-1.58383772E+01	-5.01134278E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
46.250000	+3.95359857E-07	+1.35416489E-06	-1.31644309E+01	+2.95424379E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
46.875000	-1.30172579E-06	+1.35419370E-06	-1.21455725E+01	+4.60452409E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
47.500000	-3.50746043E-07	+1.35413951E-06	-1.25888654E+01	-3.34641996E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
48.125000	+1.31356222E-06	+1.35407110E-06	-1.63285974E+01	-3.88662882E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
48.750000	+3.05247823E-07	+1.35407166E-06	-1.30746940E+01	+3.35316297E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
49.375000	-1.32425880E-06	+1.35414142E-06	-1.21371437E+01	+3.44821134E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
50.000000	-2.59773502E-07	+1.35419459E-06	-1.26436676E+01	-3.87992378E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
50.625000	+1.33319125E-06	+1.35416077E-06	-1.69870484E+01	-2.78030287E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
51.250000	+2.13931162E-07	+1.35407901E-06	-1.29912054E+01	+3.88470137E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
51.875000	-1.34038609E-06	+1.35405737E-06	-1.21311717E+01	+2.30899868E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
52.500000	-1.67500919E-07	+1.35413007E-06	-1.27025806E+01	-4.67996352E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
53.125000	+1.34644116E-06	+1.35420124E-06	-1.79811261E+01	-1.68447339E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
53.750000	+1.21450205E-07	+1.35417081E-06	-1.29131398E+01	+4.68292508E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
54.375000	-1.35035869E-06	+1.35407793E-06	-1.21274698E+01	+1.18073615E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
55.000000	-7.47209471E-08	+1.35405146E-06	-1.27655478E+01	-6.26334773E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
55.625000	+1.35305242E-06	+1.35412865E-06	-1.99566544E+01	-5.96729770E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
56.250000	+2.81256638E-08	+1.35420192E-06	-1.28401390E+01	+6.26448173E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
56.875000	-1.35410147E-06	+1.35417141E-06	-1.21260523E+01	+5.82679839E-03	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
57.500000	+1.83121168E-08	+1.35408211E-06	-1.28328555E+01	-6.48000053E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
58.125000	+1.35323310E-06	+1.35405517E-06	-2.02260529E+01	+4.85453574E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
58.750000	-6.52147088E-08	+1.35412191E-06	-1.27721738E+01	+6.47916647E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
59.375000	-1.35125962E-06	+1.35419114E-06	-1.21270948E+01	-1.06354989E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
60.000000	+1.11526429E-07	+1.35417601E-06	-1.29051175E+01	-4.78325345E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
60.625000	+1.34725203E-06	+1.35410004E-06	-1.81061617E+01	+1.56967793E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
61.250000	-1.57975312E-07	+1.35405844E-06	-1.27089078E+01	+4.78041979E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
61.875000	-1.34178370E-06	+1.35410110E-06	-1.21306369E+01	-2.92995303E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
15.625000	+5.64979037E-07	+1.35407571E-06	-1.33592298E+01	-1.17648955E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
15.937500	+1.27350600E-06	+1.35404691E-06	-1.56413534E+01	-2.84069563E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
16.250000	+1.22036701E-06	+1.35404771E-06	-1.51346646E+01	+3.89127520E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
16.562500	+4.37347459E-07	+1.35407675E-06	-1.32093064E+01	+4.29755075E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
16.875000	-6.07296152E-07	+1.35412250E-06	-1.24486954E+01	+1.69418413E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
17.187500	-1.28885158E-06	+1.35416794E-06	-1.21504414E+01	+4.22340006E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
17.500000	-1.19972569E-06	+1.35419708E-06	-1.21847329E+01	-6.62072503E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
17.812500	-3.93195556E-07	+1.35420049E-06	-1.25642367E+01	-2.05781803E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
18.125000	+6.48436383E-07	+1.35417824E-06	-1.34708691E+01	-5.62722983E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
18.437500	+1.30226279E-06	+1.35413916E-06	-1.60812553E+01	-2.21473170E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
18.750000	+1.17729322E-06	+1.35409729E-06	-1.48550764E+01	+4.74345517E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
19.062500	+3.48282606E-07	+1.35406682E-06	-1.31165958E+01	+3.91544300E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
19.375000	-6.88982404E-07	+1.35405741E-06	-1.24079246E+01	+1.56105349E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
19.687500	-1.31418699E-06	+1.35407143E-06	-1.21409374E+01	+3.27787167E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
20.000000	-1.15344548E-06	+1.35410353E-06	-1.22030576E+01	-7.62248975E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
20.312500	-3.02876521E-07	+1.35414275E-06	-1.26173430E+01	-2.22214410E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
20.625000	+7.28882699E-07	+1.35417611E-06	-1.35918977E+01	-6.45326950E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
20.937500	+1.32483709E-06	+1.35419266E-06	-1.66506364E+01	-1.63119078E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
21.250000	+1.12859517E-06	+1.35418688E-06	-1.46113919E+01	+5.79286270E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
21.562500	+2.57503884E-07	+1.35416051E-06	-1.30300973E+01	+3.58594417E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
21.875000	-7.67511993E-07	+1.35412210E-06	-1.23701768E+01	+1.43418565E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
22.187500	-1.33347125E-06	+1.35408453E-06	-1.21337312E+01	+2.34145854E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
22.500000	-1.10192377E-06	+1.35406086E-06	-1.22238356E+01	-8.64768731E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
22.812500	-2.11356253E-07	+1.35405989E-06	-1.26742117E+01	-2.39871087E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
23.125000	+8.05636842E-07	+1.35408279E-06	-1.37230299E+01	-7.63437848E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
23.437500	+1.34086664E-06	+1.35412224E-06	-1.74456982E+01	-1.07617847E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
23.750000	+1.07425192E-06	+1.35416446E-06	-1.43956415E+01	+7.19428315E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
24.062500	+1.65218346E-07	+1.35419396E-06	-1.29492713E+01	+3.29647784E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
24.375000	-8.42642088E-07	+1.35419924E-06	-1.23353428E+01	+1.31273577E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
24.687500	-1.34663322E-06	+1.35417742E-06	-1.21288114E+01	+1.41186124E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
25.000000	-1.04536780E-06	+1.35413583E-06	-1.22471015E+01	-9.69891260E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
25.312500	-1.19011612E-07	+1.35408972E-06	-1.27349935E+01	-2.58946666E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
25.625000	+8.78445512E-07	+1.35405662E-06	-1.38655181E+01	-9.64024998E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
25.937500	+1.35048884E-06	+1.35404959E-06	-1.87601497E+01	-5.40572113E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
26.250000	+1.01481998E-06	+1.35407190E-06	-1.42033757E+01	+9.41785192E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
26.562500	+7.21798249E-08	+1.35411545E-06	-1.28739922E+01	+3.03976891E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
26.875000	-9.13711237E-07	+1.35416367E-06	-1.23035201E+01	+1.19623279E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
27.187500	-1.35327749E-06	+1.35419797E-06	-1.21263467E+01	+4.86285733E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
27.500000	-9.83655247E-07	+1.35420501E-06	-1.22731273E+01	-1.07822622E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
27.812500	-2.58755936E-08	+1.35418202E-06	-1.28002381E+01	-2.79777598E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
28.125000	+9.47313664E-07	+1.35413796E-06	-1.40217373E+01	-1.46603120E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
28.437500	+1.35394511E-06	+1.35408985E-06	-2.19629331E+01	-1.43020252E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
28.750000	+9.50852147E-07	+1.35405614E-06	-1.40306760E+01	+1.46543801E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
29.062500	-2.09011988E-08	+1.35404943E-06	-1.28039456E+01	+2.80959945E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
29.375000	-9.80169727E-07	+1.35407176E-06	-1.22746764E+01	+1.08410367E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
29.687500	-1.35326926E-06	+1.35411409E-06	-1.21263808E+01	-4.37884665E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
30.000000	-9.17064565E-07	+1.35416013E-06	-1.23020442E+01	-1.19036599E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
30.312500	+6.75917025E-08	+1.35419272E-06	-1.28703595E+01	-3.02766613E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
30.625000	+1.01186759E-06	+1.35420032E-06	-1.41943355E+01	-9.64979394E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
30.937500	+1.35108957E-06	+1.35418102E-06	-1.89014807E+01	-2.04759354E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
7.812500	-7.30814675E-07	+1.35418776E-06	-1.23875934E+01	-1.30573552E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
7.968750	-2.33219778E-07	+1.35419484E-06	-1.26602567E+01	-2.18435545E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
8.125000	+3.00652879E-07	+1.35419606E-06	-1.30702044E+01	-3.29761528E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
8.281250	+7.87759146E-07	+1.35419122E-06	-1.36907615E+01	-5.28764469E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
8.437500	+1.15233054E-06	+1.35418062E-06	-1.47225934E+01	-1.13142119E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
8.593750	+1.33766002E-06	+1.35416506E-06	-1.72264527E+01	-5.24240562E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
8.750000	+1.31492241E-06	+1.35414581E-06	-1.63608452E+01	+8.90106937E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
8.906250	+1.08765755E-06	+1.35412448E-06	-1.44448685E+01	+9.04744357E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
9.062500	+6.91219174E-07	+1.35410291E-06	-1.35335190E+01	+4.72568512E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
9.218750	+1.87275440E-07	+1.35408303E-06	-1.29680919E+01	+3.01342640E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
9.375000	-3.45783459E-07	+1.35406667E-06	-1.25918233E+01	+1.99884062E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
9.531250	-8.25038538E-07	+1.35405538E-06	-1.23434542E+01	+1.27256091E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
9.687500	-1.17593972E-06	+1.35405033E-06	-1.21941480E+01	+6.83470702E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
9.843750	-1.34390199E-06	+1.35405213E-06	-1.21298696E+01	+1.56571230E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
10.000000	-1.30279630E-06	+1.35406079E-06	-1.21452195E+01	-3.57073878E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
10.156250	-1.05901452E-06	+1.35407568E-06	-1.22414552E+01	-9.01483662E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
10.312500	-6.50475769E-07	+1.35409556E-06	-1.24269331E+01	-1.53242915E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
10.468750	-1.40728583E-07	+1.35411871E-06	-1.27203393E+01	-2.34532815E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
10.625000	+3.90933989E-07	+1.35414304E-06	-1.31598482E+01	-3.55383802E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
10.781250	+8.61808847E-07	+1.35416629E-06	-1.38309137E+01	-5.83481427E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
10.937500	+1.19864810E-06	+1.35418624E-06	-1.49832276E+01	-1.45943567E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
11.093750	+1.34905367E-06	+1.35420095E-06	-1.83916502E+01	-2.81273764E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
11.250000	+1.28962854E-06	+1.35420891E-06	-1.58622082E+01	+1.32611301E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
11.406250	+1.02961638E-06	+1.35420924E-06	-1.42475470E+01	+7.82439194E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
11.562500	+6.09463387E-07	+1.35420176E-06	-1.34170857E+01	+4.33928360E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
11.718750	+9.45262111E-08	+1.35418705E-06	-1.28915209E+01	+2.80488100E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
11.875000	-4.35095170E-07	+1.35416641E-06	-1.25405604E+01	+1.85792917E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
12.031250	-8.97017683E-07	+1.35414172E-06	-1.23109180E+01	+1.16309106E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
12.187500	-1.21939015E-06	+1.35411531E-06	-1.21770944E+01	+5.89072076E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
12.343750	-1.35206961E-06	+1.35408969E-06	-1.21268330E+01	+6.76472713E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
12.500000	-1.27442055E-06	+1.35406734E-06	-1.21559546E+01	-4.48064207E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
12.656250	-9.98524218E-07	+1.35405045E-06	-1.22668530E+01	-1.00283534E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
12.812500	-5.67298974E-07	+1.35404070E-06	-1.24693407E+01	-1.65666563E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
12.968750	-4.78242680E-08	+1.35403909E-06	-1.27845611E+01	-2.51714687E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
13.125000	+4.79093351E-07	+1.35404583E-06	-1.32559491E+01	-3.83744051E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
13.281250	+9.31489317E-07	+1.35406030E-06	-1.39837612E+01	-6.49103480E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
13.437500	+1.23899036E-06	+1.35408114E-06	-1.52843975E+01	-2.27515103E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
13.593750	+1.35376111E-06	+1.35410636E-06	-2.10936082E+01	-5.74123056E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
13.750000	+1.25794521E-06	+1.35413351E-06	-1.54638109E+01	+2.24760440E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
13.906250	+9.66443555E-07	+1.35415998E-06	-1.40698444E+01	+6.89478154E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
14.062500	+5.24597057E-07	+1.35418322E-06	-1.33091917E+01	+3.99953523E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
14.218750	+1.13422475E-09	+1.35420099E-06	-1.28199897E+01	+2.61235158E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
14.375000	-5.22519647E-07	+1.35421160E-06	-1.24928318E+01	+1.72420905E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
14.531250	-9.64908752E-07	+1.35421407E-06	-1.22811744E+01	+1.05716794E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
14.687500	-1.25721808E-06	+1.35420822E-06	-1.21624668E+01	+4.96272851E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
14.843750	-1.35397847E-06	+1.35419466E-06	-1.21260891E+01	-2.10373793E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
15.000000	-1.24013985E-06	+1.35417478E-06	-1.21690410E+01	-5.40119348E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
15.156250	-9.33412328E-07	+1.35415052E-06	-1.22948764E+01	-1.10698177E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
15.312500	-4.81510918E-07	+1.35412425E-06	-1.25149728E+01	-1.78672804E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
15.468750	+4.52673658E-08	+1.35409850E-06	-1.28532289E+01	-2.54294985E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.906250	+1.18796399E-06	+1.35412064E-06	-1.49171876E+01	+9.41071566E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.984375	+1.03653414E-06	+1.35413158E-06	-1.42693340E+01	+7.17433754E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
4.062500	+8.44391888E-07	+1.35414232E-06	-1.37961974E+01	+5.37075182E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
4.140625	+6.19083431E-07	+1.35415262E-06	-1.34301540E+01	+4.21389141E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
4.218750	+3.69457553E-07	+1.35416225E-06	-1.31377769E+01	+3.39210315E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
4.296875	+1.05318060E-07	+1.35417099E-06	-1.29001379E+01	+2.76633861E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
4.375000	-1.62961265E-07	+1.35417864E-06	-1.27055365E+01	+2.26459090E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
4.453125	-4.24844099E-07	+1.35418506E-06	-1.25462956E+01	+1.84553709E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
4.531250	-6.70045390E-07	+1.35419010E-06	-1.24171713E+01	+1.48354527E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
4.609375	-8.88935294E-07	+1.35419366E-06	-1.23144916E+01	+1.16166665E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
4.687500	-1.07291737E-06	+1.35419569E-06	-1.22356609E+01	+8.68033923E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
4.765625	-1.21476618E-06	+1.35419613E-06	-1.21788613E+01	+5.93860002E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
4.843750	-1.30891105E-06	+1.35419501E-06	-1.21428702E+01	+3.32243230E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
4.921875	-1.35165481E-06	+1.35419236E-06	-1.21269483E+01	+7.73970191E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
5.000000	-1.34131903E-06	+1.35418826E-06	-1.21307770E+01	-1.75896912E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
5.078125	-1.27830982E-06	+1.35418280E-06	-1.21544322E+01	-4.32729801E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
5.156250	-1.16510197E-06	+1.35417611E-06	-1.21983910E+01	-6.98484341E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
5.234375	-1.00614167E-06	+1.35416837E-06	-1.22635704E+01	-9.79305847E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
5.312500	-8.07671910E-07	+1.35415974E-06	-1.23514075E+01	-1.28271858E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
5.390625	-5.77487304E-07	+1.35415042E-06	-1.24639952E+01	-1.61853000E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
5.468750	-3.24627960E-07	+1.35414062E-06	-1.26043028E+01	-2.00027775E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
5.546875	-5.90244634E-08	+1.35413055E-06	-1.27765386E+01	-2.44772163E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
5.625000	+2.08892119E-07	+1.35412045E-06	-1.29867593E+01	-2.99145998E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
5.703125	+4.68599886E-07	+1.35411052E-06	-1.32439542E+01	-3.68222394E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
5.781250	+7.09899313E-07	+1.35410098E-06	-1.35621068E+01	-4.61165497E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
5.859375	+9.23313815E-07	+1.35409203E-06	-1.39645253E+01	-5.96586892E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
5.937500	+1.10046191E-06	+1.35408387E-06	-1.44942739E+01	-8.19639045E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
6.015625	+1.23438638E-06	+1.35407666E-06	-1.52452113E+01	-1.28151161E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
6.093750	+1.31982752E-06	+1.35407055E-06	-1.64966357E+01	-3.35201893E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
6.171875	+1.35342972E-06	+1.35406568E-06	-2.04827409E+01	-3.38143531E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
6.250000	+1.33387322E-06	+1.35406213E-06	-1.70249850E+01	+3.18455420E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
6.328125	+1.26192602E-06	+1.35405999E-06	-1.55068749E+01	+1.50987831E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
6.406250	+1.14041370E-06	+1.35405929E-06	-1.46658002E+01	+9.06752001E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
6.484375	+9.74108506E-07	+1.35406005E-06	-1.40900749E+01	+6.44142787E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
6.562500	+7.69541889E-07	+1.35406225E-06	-1.36593270E+01	+4.91794102E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
6.640625	+5.34748058E-07	+1.35406583E-06	-1.33216466E+01	+3.90014779E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
6.718750	+2.78948435E-07	+1.35407073E-06	-1.30499290E+01	+3.15750631E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
6.796875	+1.21894933E-08	+1.35407684E-06	-1.28282863E+01	+2.58088234E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
6.875000	-2.55051802E-07	+1.35408403E-06	-1.26466661E+01	+2.11148257E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
6.953125	-5.12279481E-07	+1.35409216E-06	-1.24983671E+01	+1.71456934E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
7.031250	-7.49390805E-07	+1.35410104E-06	-1.23787646E+01	+1.36808646E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
7.109375	-9.57073060E-07	+1.35411049E-06	-1.22846036E+01	+1.05715007E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
7.187500	-1.12716933E-06	+1.35412032E-06	-1.22135849E+01	+7.71135550E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
7.265625	-1.25299885E-06	+1.35413032E-06	-1.21641137E+01	+5.02017637E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
7.343750	-1.32961947E-06	+1.35414028E-06	-1.21351447E+01	+2.43353941E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
7.421875	-1.35402167E-06	+1.35414998E-06	-1.21260896E+01	-1.03907241E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
7.500000	-1.32524684E-06	+1.35415921E-06	-1.21367682E+01	-2.64343692E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
7.578125	-1.24442493E-06	+1.35416779E-06	-1.21673933E+01	-5.23649376E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
7.656250	-1.11472998E-06	+1.35417552E-06	-1.22185884E+01	-7.93897264E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
7.734375	-9.41255577E-07	+1.35418222E-06	-1.22914398E+01	-1.07109723E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
1.953125	-3.35130216E-07	+1.35418192E-06	-1.25980420E+01	+1.96854416E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
1.992188	-4.63473588E-07	+1.35417749E-06	-1.25248183E+01	+1.78050550E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.031250	-5.87254523E-07	+1.35417276E-06	-1.24589400E+01	+1.59847108E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.070312	-7.05254731E-07	+1.35416777E-06	-1.23999378E+01	+1.42749165E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.109375	-8.16312820E-07	+1.35416254E-06	-1.23474172E+01	+1.26581419E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.148438	-9.19335720E-07	+1.35415710E-06	-1.23010460E+01	+1.11195965E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.187500	-1.01330945E-06	+1.35415150E-06	-1.22605453E+01	+9.64663347E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.226562	-1.09730909E-06	+1.35414576E-06	-1.22256817E+01	+8.22829009E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.265625	-1.17050788E-06	+1.35413991E-06	-1.21962618E+01	+6.85492758E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.304688	-1.23218539E-06	+1.35413401E-06	-1.21721276E+01	+5.51794403E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.343750	-1.28173456E-06	+1.35412807E-06	-1.21531529E+01	+4.20954074E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.382812	-1.31866772E-06	+1.35412215E-06	-1.21392406E+01	+2.92252794E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.421875	-1.34262136E-06	+1.35411627E-06	-1.21303206E+01	+1.65015884E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.460938	-1.35335972E-06	+1.35411046E-06	-1.21263487E+01	+3.85983626E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.500000	-1.35077712E-06	+1.35410477E-06	-1.21273051E+01	-8.76283531E-02	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.539062	-1.33489900E-06	+1.35409923E-06	-1.21331947E+01	-2.14289048E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.578125	-1.30588164E-06	+1.35409388E-06	-1.21440465E+01	-3.42017142E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.617188	-1.26401066E-06	+1.35408873E-06	-1.21599147E+01	-4.71467501E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.656250	-1.20969819E-06	+1.35408383E-06	-1.21808799E+01	-6.03330159E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.695312	-1.14347883E-06	+1.35407920E-06	-1.22070499E+01	-7.38345605E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.734375	-1.06600434E-06	+1.35407486E-06	-1.22385631E+01	-8.77322362E-01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.773438	-9.78037318E-07	+1.35407086E-06	-1.22755907E+01	-1.02115780E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.812500	-8.80443595E-07	+1.35406719E-06	-1.23183411E+01	-1.17086336E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.851562	-7.74183778E-07	+1.35406390E-06	-1.23670644E+01	-1.32759588E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.890625	-6.60303772E-07	+1.35406099E-06	-1.24220595E+01	-1.49269701E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.929688	-5.39924487E-07	+1.35405848E-06	-1.24836814E+01	-1.66774401E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.968750	-4.14230809E-07	+1.35405638E-06	-1.25523520E+01	-1.85461596E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.007812	-2.84459936E-07	+1.35405471E-06	-1.26285733E+01	-2.05558177E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.046875	-1.51889201E-07	+1.35405347E-06	-1.27129443E+01	-2.27341897E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.085938	-1.78234990E-08	+1.35405267E-06	-1.28061841E+01	-2.51157708E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.125000	+1.16417557E-07	+1.35405231E-06	-1.29091613E+01	-2.77440664E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.164062	+2.49512625E-07	+1.35405240E-06	-1.30229346E+01	-3.06748722E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.203125	+3.80151638E-07	+1.35405292E-06	-1.31488087E+01	-3.39810855E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.242188	+5.07048702E-07	+1.35405387E-06	-1.32884119E+01	-3.77599581E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.281250	+6.28954752E-07	+1.35405525E-06	-1.34438084E+01	-4.21443748E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.320312	+7.44669846E-07	+1.35405705E-06	-1.36176648E+01	-4.73210418E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.359375	+8.53054980E-07	+1.35405925E-06	-1.38135040E+01	-5.35611118E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.398438	+9.53043292E-07	+1.35406184E-06	-1.40361110E+01	-6.12744964E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.437500	+1.04365057E-06	+1.35406480E-06	-1.42922110E+01	-7.11125572E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.476562	+1.12398495E-06	+1.35406812E-06	-1.45916778E+01	-8.41787101E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.515625	+1.19325566E-06	+1.35407176E-06	-1.49498572E+01	-1.02509213E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.554688	+1.25078085E-06	+1.35407571E-06	-1.53925310E+01	-1.30347822E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.593750	+1.29599427E-06	+1.35407995E-06	-1.59681996E+01	-1.78391579E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.632812	+1.32845085E-06	+1.35408444E-06	-1.67862153E+01	-2.85190381E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.671875	+1.34783111E-06	+1.35408916E-06	-1.81962494E+01	-6.58187144E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.710938	+1.35394424E-06	+1.35409408E-06	-2.19283023E+01	+2.09187764E+00	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.750000	+1.34673006E-06	+1.35409918E-06	-1.80328215E+01	+6.68778468E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.789062	+1.32625956E-06	+1.35410441E-06	-1.67034705E+01	+2.71323466E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.828125	+1.29273419E-06	+1.35410975E-06	-1.59131069E+01	+1.73064049E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.867188	+1.24648393E-06	+1.35411517E-06	-1.53514077E+01	+1.14525958E+01	+2.79094795E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06


==> anc/otoc_to_plot_bosonic_M900_L1.1225_n150_beta3.5000.dat <==
300.000000	+5.53108072E-03	+5.43002674E-02	-2.32750941E+00	-2.65297287E-03	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
306.000000	+1.93916750E-03	+6.25271340E-02	-2.11051180E+00	+7.49855088E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
312.000000	-4.50903384E-02	+7.48416475E-02	-1.42768330E+00	-1.29390824E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
318.000000	+6.06094984E-02	+7.34346270E-02	-3.66320169E+00	+1.52156867E-03	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
324.000000	-4.92895893E-02	+7.28523276E-02	-1.40942448E+00	-3.39430555E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
330.000000	+6.69367415E-02	+7.54710109E-02	-4.07051835E+00	-1.99312079E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
336.000000	-3.15715627E-02	+6.45880197E-02	-1.64859897E+00	+1.47156483E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
342.000000	+6.80468375E-03	+5.67020160E-02	-2.30464056E+00	-4.79887545E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
348.000000	+5.88056020E-03	+5.99432380E-02	-2.22446402E+00	+8.13158091E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
354.000000	-5.59266561E-02	+7.64640239E-02	-1.32885085E+00	-8.04227521E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
360.000000	+4.94070920E-02	+7.00025600E-02	-3.18953705E+00	-1.80345401E-03	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
366.000000	-5.69395440E-02	+7.26167903E-02	-1.35049230E+00	-4.93452039E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
372.000000	+6.99746092E-02	+8.13668057E-02	-3.78167950E+00	-3.32361165E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
378.000000	-2.60809156E-02	+6.08646641E-02	-1.74932570E+00	+1.07254669E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
384.000000	+1.45571468E-02	+5.58209066E-02	-2.49462347E+00	-3.90153789E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
390.000000	+1.16833538E-02	+6.61232818E-02	-2.21751024E+00	+8.92288636E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
396.000000	-5.08438732E-02	+6.95454670E-02	-1.42387711E+00	-8.29518118E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
402.000000	+4.76698381E-02	+6.77890689E-02	-3.21293198E+00	+1.87136081E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
408.000000	-7.06598091E-02	+8.00406707E-02	-1.19931381E+00	-2.84959247E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
414.000000	+6.20626809E-02	+7.63550393E-02	-3.55488308E+00	-4.67121499E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
420.000000	-2.37582002E-02	+6.22763094E-02	-1.75985961E+00	+9.09389902E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
426.000000	+1.66688860E-02	+5.92322081E-02	-2.46361520E+00	-5.84726139E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
432.000000	+2.04784436E-02	+6.31305697E-02	-2.46153097E+00	+8.12971233E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
438.000000	-4.32319755E-02	+6.96743367E-02	-1.48804972E+00	-6.64025122E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
444.000000	+4.62706997E-02	+6.54963814E-02	-3.25836112E+00	+2.56830921E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
450.000000	-7.22690266E-02	+8.13929886E-02	-1.17985261E+00	+1.83392468E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
456.000000	+5.45696687E-02	+7.85280434E-02	-3.03829016E+00	-4.85436054E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
462.000000	-2.68011972E-02	+5.90170983E-02	-1.76237588E+00	+5.42542642E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
468.000000	+1.66875272E-02	+6.26290392E-02	-2.38723899E+00	-6.50003958E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
474.000000	+2.65739995E-02	+6.59134352E-02	-2.54238063E+00	+6.58454912E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
480.000000	-4.01324041E-02	+6.11097288E-02	-1.59709310E+00	-5.06684597E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
486.000000	+4.76396554E-02	+6.90571042E-02	-3.15040215E+00	+3.84879386E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
492.000000	-7.61107984E-02	+8.45620445E-02	-1.13523783E+00	+1.99180022E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
498.000000	+4.43166421E-02	+7.15167782E-02	-2.91138612E+00	-4.70329894E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
504.000000	-2.63269771E-02	+6.50482491E-02	-1.69963370E+00	+4.73421832E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
510.000000	+1.64535532E-02	+6.44596576E-02	-2.34327992E+00	-9.01200403E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
516.000000	+3.08349633E-02	+6.18209144E-02	-2.78107419E+00	+5.40708786E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
522.000000	-2.98158482E-02	+6.20361641E-02	-1.69442938E+00	-6.35919301E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
528.000000	+5.36253807E-02	+6.80715713E-02	-3.54417735E+00	+4.42406500E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
534.000000	-7.19188749E-02	+8.42700795E-02	-1.16354158E+00	+7.85376056E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
540.000000	+3.51164888E-02	+7.21892320E-02	-2.60172608E+00	-3.82391828E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
546.000000	-3.42248816E-02	+6.44861123E-02	-1.62241177E+00	+4.24454968E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
552.000000	+6.79238490E-03	+6.84889327E-02	-2.09238012E+00	-9.32264956E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
558.000000	+2.86034248E-02	+6.08521457E-02	-2.74112972E+00	+2.63281064E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
564.000000	-2.85498320E-02	+5.60697118E-02	-1.77644284E+00	-5.85007912E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
570.000000	+5.85379953E-02	+7.45200880E-02	-3.44313921E+00	+3.82178706E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
576.000000	-5.25292494E-02	+8.13287728E-02	-1.31782840E+00	+6.58561712E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
582.000000	+3.22596276E-02	+6.74841655E-02	-2.65286516E+00	-1.56174563E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
588.000000	-3.75006175E-02	+7.34816267E-02	-1.50523787E+00	+5.62800015E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
594.000000	-3.08178441E-03	+6.61252809E-02	-1.97750514E+00	-2.13702424E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
150.000000	+3.81583129E-02	+8.24087276E-02	-2.42474335E+00	+5.68121805E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
153.000000	-5.27662669E-02	+8.16066298E-02	-1.31398935E+00	+1.72380863E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
156.000000	-5.01970693E-02	+7.42835356E-02	-1.39045818E+00	-1.77492519E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
159.000000	+1.96406346E-02	+6.59647942E-02	-2.37894447E+00	-2.26971837E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
162.000000	+2.95191385E-02	+6.14099810E-02	-2.75228920E+00	+8.63543543E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
165.000000	-1.65889682E-02	+6.11836763E-02	-1.86081834E+00	+1.99184304E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
168.000000	-4.23980480E-02	+6.29663420E-02	-1.55718338E+00	+2.33511124E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
171.000000	-2.43892873E-02	+6.50800914E-02	-1.72071167E+00	-1.19336719E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
174.000000	+1.41201425E-02	+6.56110071E-02	-2.27320369E+00	-2.01603092E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
177.000000	+3.63057997E-02	+6.29955039E-02	-2.93033022E+00	-1.73375322E-04	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
180.000000	+7.92297828E-03	+5.93603073E-02	-2.27424394E+00	+2.21072139E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
183.000000	-3.95601477E-02	+6.09954429E-02	-1.60389738E+00	+8.30889026E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
186.000000	-1.36602090E-02	+7.10213257E-02	-1.77571053E+00	-3.15063492E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
189.000000	+6.76128827E-02	+8.27982117E-02	-3.49427834E+00	-1.86433618E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
192.000000	+5.85118289E-02	+8.61803643E-02	-2.89431224E+00	+3.34045446E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
195.000000	-3.42175713E-02	+7.84681184E-02	-1.49000566E+00	+2.37017714E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
198.000000	-4.72253174E-02	+6.74841023E-02	-1.47220595E+00	-1.61772010E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
201.000000	+2.06160397E-02	+6.33062819E-02	-2.46063772E+00	-2.19597851E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
204.000000	+3.57856332E-02	+6.65025961E-02	-2.78979306E+00	+1.12206985E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
207.000000	-1.43028816E-02	+6.93948844E-02	-1.78739581E+00	+2.17018975E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
210.000000	-4.59379849E-02	+6.70101679E-02	-1.48767921E+00	+1.47519875E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
213.000000	-2.95201196E-02	+6.19236471E-02	-1.69888389E+00	-1.31281623E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
216.000000	+7.34934040E-03	+5.87288348E-02	-2.27536895E+00	-1.82736361E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
219.000000	+2.78985908E-02	+5.84467995E-02	-2.79530205E+00	+1.73140608E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
222.000000	+3.84972388E-03	+6.08538422E-02	-2.17148458E+00	+2.09877330E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
225.000000	-4.15627552E-02	+6.60533191E-02	-1.53603807E+00	+8.97464127E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
228.000000	-2.41712069E-02	+7.34995298E-02	-1.63300611E+00	-2.49459765E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
231.000000	+5.58537311E-02	+7.99440833E-02	-3.03279666E+00	-2.68658616E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
234.000000	+6.12438630E-02	+8.07289674E-02	-3.24495780E+00	+2.38191218E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
237.000000	-2.46543714E-02	+7.59261632E-02	-1.60364935E+00	+2.96063001E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
240.000000	-4.47270719E-02	+7.03990573E-02	-1.46857980E+00	-1.42806412E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
243.000000	+2.56073251E-02	+6.83039671E-02	-2.46048782E+00	-2.97202325E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
246.000000	+4.93213874E-02	+6.86737470E-02	-3.25179374E+00	+8.67087387E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
249.000000	-3.61796617E-03	+6.82170973E-02	-1.94023539E+00	+2.89710727E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
252.000000	-4.38320221E-02	+6.62338160E-02	-1.51352938E+00	+4.52265412E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
255.000000	-3.07799973E-02	+6.34493763E-02	-1.66887614E+00	-1.20698217E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
258.000000	+6.62078414E-03	+5.99716075E-02	-2.23771869E+00	-1.93946375E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
261.000000	+2.69769669E-02	+5.64081188E-02	-2.83255439E+00	-1.01520592E-03	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
264.000000	+3.65009816E-03	+5.66769369E-02	-2.24380992E+00	+2.18209372E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
267.000000	-4.44144821E-02	+6.45813816E-02	-1.52329816E+00	+1.25574488E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
270.000000	-3.60591725E-02	+7.65862585E-02	-1.49036299E+00	-1.59259814E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
273.000000	+4.15144586E-02	+8.34339561E-02	-2.47885705E+00	-2.99680372E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
276.000000	+6.09701748E-02	+7.96260827E-02	-3.28844522E+00	+1.23576968E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
279.000000	-1.77526948E-02	+7.02363981E-02	-1.73739524E+00	+2.99999887E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
282.000000	-4.66873878E-02	+6.61742013E-02	-1.48844591E+00	-9.54267990E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
285.000000	+2.10931186E-02	+7.07259266E-02	-2.30995603E+00	-2.64782007E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
288.000000	+5.31764302E-02	+7.62219217E-02	-3.07713795E+00	+5.76732702E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
291.000000	+4.10590457E-03	+7.42598248E-02	-1.96391641E+00	+2.51222191E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
294.000000	-3.83803998E-02	+6.56624984E-02	-1.56980480E+00	+3.30458798E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
297.000000	-2.80814384E-02	+5.74570959E-02	-1.76564113E+00	-1.63603433E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
75.000000	+2.69204756E-02	+6.96467617E-02	-2.45979377E+00	+1.44893683E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
76.500000	-4.82554096E-02	+6.89075165E-02	-1.45104260E+00	-1.03935272E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
78.000000	+2.89913309E-02	+6.02722569E-02	-2.77159958E+00	+3.79164719E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
79.500000	-5.05762567E-02	+8.07014415E-02	-1.33729319E+00	+2.52328063E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
81.000000	-1.13113698E-02	+5.53744748E-02	-2.01461539E+00	-3.07394197E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
82.500000	+3.26618012E-02	+8.48644022E-02	-2.25947578E+00	+8.41039895E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
84.000000	-2.93098404E-02	+5.65146734E-02	-1.76230342E+00	-4.09194518E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
85.500000	+6.27153088E-02	+7.80106574E-02	-3.48705933E+00	-6.47380049E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
87.000000	-8.98809965E-03	+6.16868124E-02	-1.95651744E+00	+5.55487884E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
88.500000	-1.25312107E-02	+6.84334217E-02	-1.82059568E+00	-2.18399543E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
90.000000	+3.10520594E-02	+6.77562902E-02	-2.61171607E+00	+1.09723277E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
91.500000	-4.70212437E-02	+6.55045253E-02	-1.49142585E+00	-1.46414169E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
93.000000	+4.69255186E-02	+7.05822931E-02	-3.05095858E+00	-2.31817977E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
94.500000	+1.35777920E-02	+6.97110417E-02	-2.18687977E+00	+3.32064078E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
96.000000	+3.95201677E-03	+6.80134013E-02	-2.05476634E+00	-3.20971676E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
97.500000	+5.19356225E-02	+7.33660829E-02	-3.14979480E+00	+1.78753793E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
99.000000	-4.54258877E-02	+6.40936692E-02	-1.51850496E+00	+2.91248145E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
100.500000	+1.91660072E-02	+7.05105026E-02	-2.27605037E+00	-1.30497663E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
102.000000	-7.82546312E-03	+6.62148819E-02	-1.90999795E+00	+1.73933381E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
103.500000	-2.37144718E-02	+6.28039945E-02	-1.75425022E+00	-5.06511546E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
105.000000	+5.96570675E-02	+7.58581086E-02	-3.42953259E+00	+8.65289611E-04	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
106.500000	-3.04112353E-02	+5.63321133E-02	-1.75165436E+00	+4.54280732E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
108.000000	+2.12434591E-02	+8.45455086E-02	-2.06669039E+00	-1.29247113E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
109.500000	-3.87294260E-03	+5.49900394E-02	-2.13939570E+00	+2.81847758E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
111.000000	-6.38846694E-02	+8.35611792E-02	-1.22114712E+00	-2.03374549E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
112.500000	+2.64206177E-02	+5.83999157E-02	-2.74951934E+00	-6.33307581E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
114.000000	-4.83840536E-02	+7.35485797E-02	-1.41113939E+00	+1.64934899E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
115.500000	+1.31326886E-02	+6.55844256E-02	-2.25471465E+00	-3.64671705E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
117.000000	+2.24319696E-02	+6.32634594E-02	-2.50515451E+00	+2.73094661E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
118.500000	-4.51550421E-02	+7.38513773E-02	-1.43543066E+00	-1.08547306E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
120.000000	+3.04435573E-02	+5.99264939E-02	-2.83079642E+00	+4.49116907E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
121.500000	-5.77749236E-02	+7.83962206E-02	-1.30069559E+00	+3.00657649E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
123.000000	-1.08965282E-02	+6.17630063E-02	-1.92882348E+00	-2.86169370E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
124.500000	+1.91829719E-02	+7.68914673E-02	-2.15920370E+00	+9.49610334E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
126.000000	-3.35234084E-02	+6.30851875E-02	-1.64394038E+00	-4.98044005E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
127.500000	+5.94467761E-02	+7.23990632E-02	-3.65333571E+00	-6.68457606E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
129.000000	-1.63473297E-02	+6.27066131E-02	-1.84447766E+00	+6.08658015E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
130.500000	-9.71200477E-03	+7.07066705E-02	-1.82736167E+00	-2.35119610E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
132.000000	+2.40185016E-02	+6.30657187E-02	-2.54983649E+00	+1.41476664E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
133.500000	-4.99554502E-02	+7.29820895E-02	-1.40293168E+00	-2.51833412E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
135.000000	+4.63878624E-02	+6.47312906E-02	-3.30533672E+00	-2.24998114E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
136.500000	+1.22683675E-02	+7.48631594E-02	-2.07792602E+00	+3.53418277E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
138.000000	+1.25912239E-02	+6.55506568E-02	-2.24508189E+00	-5.49997626E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
139.500000	+6.02264494E-02	+7.22478591E-02	-3.72791890E+00	+2.23925774E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
141.000000	-3.76794049E-02	+6.60000034E-02	-1.57330457E+00	+3.76461215E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
142.500000	+2.91936738E-02	+6.63848988E-02	-2.59853525E+00	-9.71269789E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
144.000000	-8.12396552E-03	+6.93485000E-02	-1.86468551E+00	+2.52694400E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
145.500000	-1.78474959E-02	+6.15253283E-02	-1.84045205E+00	-6.25070215E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
147.000000	+6.44692356E-02	+7.63475206E-02	-3.73989616E+00	+2.34032427E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
148.500000	-2.63664129E-02	+5.87794460E-02	-1.77024232E+00	+2.60280186E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
37.500000	-3.85105909E-02	+7.79495640E-02	-1.45705890E+00	-2.84036587E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
38.250000	+3.43593249E-02	+6.90781421E-02	-2.66732628E+00	-3.87013793E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
39.000000	-7.31488481E-03	+5.78570225E-02	-2.03757959E+00	+7.34762490E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
39.750000	-3.30876339E-02	+7.14372909E-02	-1.56518254E+00	-4.35166201E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
40.500000	+4.79260880E-02	+8.18553968E-02	-2.69032889E+00	-8.08717317E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
41.250000	+3.53081321E-02	+6.63814524E-02	-2.77825852E+00	+6.04086085E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
42.000000	-2.55155618E-02	+5.84501341E-02	-1.78419976E+00	+1.36721424E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
42.750000	+3.70507329E-02	+7.51971455E-02	-2.57317638E+00	-1.16503268E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
43.500000	+6.46151825E-02	+7.92420388E-02	-3.53174879E+00	+5.17986309E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
44.250000	-2.03739118E-02	+6.25904534E-02	-1.79619692E+00	+9.91259870E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
45.000000	-5.10299664E-03	+5.95962211E-02	-2.04485899E+00	-9.21863996E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
45.750000	+5.11589539E-02	+7.19727323E-02	-3.17899291E+00	+2.09663153E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
46.500000	-1.56440458E-02	+7.29658765E-02	-1.73036426E+00	+1.08547168E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
47.250000	-4.09187550E-02	+6.51219150E-02	-1.55078540E+00	-7.90388741E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
48.000000	+3.58802183E-02	+6.29565703E-02	-2.91594737E+00	-4.43869834E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
48.750000	+9.06549605E-03	+6.35555370E-02	-2.21659015E+00	+9.32666653E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
49.500000	-4.12196332E-02	+6.84706413E-02	-1.51694739E+00	-1.45801137E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
50.250000	+3.16777702E-02	+7.54638627E-02	-2.43529185E+00	-1.19314890E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
51.000000	+5.04828542E-02	+6.88018284E-02	-3.30667074E+00	+3.87585512E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
51.750000	-2.23729627E-02	+5.59385411E-02	-1.85391359E+00	+6.30118458E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
52.500000	+2.00159765E-02	+6.71556537E-02	-2.36149305E+00	-1.33564530E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
53.250000	+7.48062653E-02	+8.53678841E-02	-3.85738154E+00	+2.90490240E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
54.000000	+3.79044440E-04	+7.32616797E-02	-1.92575769E+00	+1.26686817E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
54.750000	-1.70446279E-02	+5.35905874E-02	-1.95707928E+00	-9.45710526E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
55.500000	+4.88590054E-02	+6.65010441E-02	-3.34432348E+00	+1.15853039E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
56.250000	+7.51944288E-04	+8.47932471E-02	-1.78329972E+00	+1.29016097E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
57.000000	-4.95709182E-02	+7.26128338E-02	-1.40908202E+00	-4.72846317E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
57.750000	+1.59458086E-02	+5.72944227E-02	-2.49256920E+00	-5.32386490E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
58.500000	+1.01284726E-02	+6.51072002E-02	-2.20766176E+00	+7.88418254E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
59.250000	-6.06704738E-02	+7.42474045E-02	-1.30994181E+00	+2.16364014E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
60.000000	-6.50941112E-03	+6.95482963E-02	-1.88311574E+00	-1.04926310E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
60.750000	+3.72827947E-02	+6.52427027E-02	-2.88383647E+00	+1.48206065E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
61.500000	-3.12733136E-02	+6.37195205E-02	-1.66080664E+00	+6.97628080E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
62.250000	-1.60136498E-02	+6.36022444E-02	-1.83739435E+00	-1.26793246E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
63.000000	+5.62610401E-02	+7.04420362E-02	-3.56270533E+00	-6.55260353E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
63.750000	+1.51573349E-03	+7.36785348E-02	-1.93568340E+00	+1.27916097E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
64.500000	-3.39068729E-02	+6.26994520E-02	-1.64396388E+00	-6.82161939E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
65.250000	+3.46166582E-02	+6.05539505E-02	-2.95892631E+00	-2.48228975E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
66.000000	+9.75975315E-03	+7.63328638E-02	-2.01630735E+00	+1.10711603E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
66.750000	-5.89815200E-02	+7.75227415E-02	-1.29825226E+00	-3.72914565E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
67.500000	-2.38003701E-03	+6.05713987E-02	-2.07224453E+00	-6.93911107E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
68.250000	+1.49670505E-02	+6.31733242E-02	-2.33911893E+00	+5.71053164E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
69.000000	-6.71160640E-02	+8.11403518E-02	-1.21566478E+00	+5.71105025E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
69.750000	-3.85979989E-02	+7.49410375E-02	-1.48246139E+00	-1.09202263E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
70.500000	+2.92574305E-02	+5.80728132E-02	-2.85369873E+00	-1.29254871E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
71.250000	-2.85095730E-02	+6.50187589E-02	-1.67634369E+00	+9.47635975E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
72.000000	-4.08265410E-02	+7.85596243E-02	-1.43224477E+00	-7.63388001E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
72.750000	+4.05922715E-02	+7.03527832E-02	-2.82142569E+00	-6.10855419E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
73.500000	+1.20428437E-02	+5.97976730E-02	-2.34852790E+00	+8.37338799E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
74.250000	-4.05546522E-02	+6.39457167E-02	-1.56541750E+00	+1.25095561E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
18.750000	+3.43810524E-02	+5.97098916E-02	-2.98266446E+00	+2.80541438E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
19.125000	+6.90102155E-04	+6.14021854E-02	-2.10846536E+00	+1.85698085E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
19.500000	-3.67209936E-02	+6.52490699E-02	-1.58992882E+00	+8.32429639E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
19.875000	-4.46873860E-02	+6.86608679E-02	-1.48414313E+00	-2.34938032E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
20.250000	-1.53174874E-02	+7.01790392E-02	-1.76613235E+00	-1.33547635E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
20.625000	+2.84792325E-02	+7.01107583E-02	-2.48575039E+00	-2.03948210E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
21.000000	+5.11151451E-02	+6.96353849E-02	-3.29574392E+00	-2.12131524E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
21.375000	+3.37119466E-02	+6.92199837E-02	-2.64484903E+00	+1.90663290E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
21.750000	-9.34793581E-03	+6.80406157E-02	-1.86576924E+00	+1.47777570E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
22.125000	-4.23504207E-02	+6.52140982E-02	-1.53651726E+00	+3.36818074E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
22.500000	-3.81058885E-02	+6.15230243E-02	-1.61315569E+00	-7.21703086E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
22.875000	-3.01715969E-03	+5.95858609E-02	-2.07779457E+00	-1.52310103E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
23.250000	+3.01393796E-02	+6.19285807E-02	-2.75548146E+00	-6.62994526E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
23.625000	+3.05302155E-02	+6.86055862E-02	-2.57504046E+00	+1.26259482E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
24.000000	-5.37764679E-03	+7.65693580E-02	-1.80853534E+00	+1.65790482E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
24.375000	-5.08281159E-02	+8.11975379E-02	-1.33161185E+00	+8.04666899E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
24.750000	-7.08825650E-02	+7.89581649E-02	-1.20503517E+00	-1.30816179E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
25.125000	-4.96096564E-02	+7.00778360E-02	-1.42972398E+00	-1.10567632E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
25.500000	-5.99598161E-03	+5.93905102E-02	-2.03429241E+00	-1.75840011E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
25.875000	+2.17553528E-02	+5.37664950E-02	-2.74852406E+00	-3.95641717E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
26.250000	+8.78401566E-03	+5.73821141E-02	-2.33102370E+00	+1.56176315E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
26.625000	-3.46846270E-02	+6.85915156E-02	-1.57720170E+00	+1.53305294E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
27.000000	-7.25636902E-02	+8.08862060E-02	-1.18123399E+00	+5.96074052E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
27.375000	-7.45204276E-02	+8.69725947E-02	-1.13014616E+00	-3.10171251E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
27.750000	-3.83448767E-02	+8.32561808E-02	-1.41386243E+00	-1.22938306E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
28.125000	+7.83088133E-03	+7.20579431E-02	-2.05218345E+00	-1.79717445E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
28.500000	+2.85143473E-02	+6.01051122E-02	-2.76174327E+00	-4.94978839E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
28.875000	+9.98633683E-03	+5.42954564E-02	-2.42341758E+00	+1.33149040E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
29.250000	-2.81957499E-02	+5.75582414E-02	-1.76312547E+00	+1.29036905E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
29.625000	-4.94395542E-02	+6.71858710E-02	-1.45564079E+00	+3.19778387E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
30.000000	-3.22347016E-02	+7.67618691E-02	-1.52329168E+00	-6.92827847E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
30.375000	+1.12581001E-02	+8.06206032E-02	-1.97526168E+00	-1.65785571E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
30.750000	+4.59942258E-02	+7.74293112E-02	-2.76668346E+00	-1.36459794E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
31.125000	+4.52804767E-02	+7.02061408E-02	-2.99871014E+00	+6.67029736E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
31.500000	+1.16543759E-02	+6.34961844E-02	-2.26641116E+00	+1.65723951E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
31.875000	-2.59269685E-02	+6.04592018E-02	-1.75578050E+00	+8.26494291E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
32.250000	-3.48804674E-02	+6.14772662E-02	-1.64654044E+00	-2.64902117E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
32.625000	-6.23836873E-03	+6.45823085E-02	-1.95445709E+00	-1.48084076E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
33.000000	+3.55910539E-02	+6.73265906E-02	-2.75717101E+00	-2.09439112E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
33.375000	+5.38999483E-02	+6.86221647E-02	-3.52525043E+00	+2.07794549E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
33.750000	+3.19433081E-02	+6.90309199E-02	-2.60132510E+00	+2.30842164E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
34.125000	-1.36104624E-02	+6.95418402E-02	-1.79393420E+00	+1.52652762E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
34.500000	-4.64166900E-02	+7.01168016E-02	-1.45642938E+00	+3.89084568E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
34.875000	-4.18592379E-02	+6.94694886E-02	-1.50212077E+00	-6.31376496E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
35.250000	-5.97790222E-03	+6.65989726E-02	-1.92996176E+00	-1.62783250E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
35.625000	+2.96484156E-02	+6.24872882E-02	-2.72299515E+00	-1.34450400E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
36.000000	+3.34358958E-02	+5.99126816E-02	-2.93833976E+00	+8.30595039E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
36.375000	+1.14789205E-04	+6.13400114E-02	-2.10004887E+00	+1.90737949E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
36.750000	-4.38319112E-02	+6.68657776E-02	-1.50780514E+00	+1.05525398E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
37.125000	-6.13031568E-02	+7.37947457E-02	-1.30860838E+00	+7.12872635E-03	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
9.375000	+4.20780334E-03	+6.75163901E-02	-2.06658713E+00	+1.46749937E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
9.562500	-1.48901081E-02	+6.40762720E-02	-1.84558590E+00	+8.89846994E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
9.750000	-2.73896459E-02	+6.09963549E-02	-1.73289450E+00	+3.28400800E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
9.937500	-3.04441815E-02	+5.88710906E-02	-1.72243560E+00	-2.21341550E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
10.125000	-2.31997319E-02	+5.81461747E-02	-1.81589758E+00	-8.02161373E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
10.312500	-7.07884422E-03	+5.90339296E-02	-2.02324612E+00	-1.45783038E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
10.500000	+1.43896697E-02	+6.14779490E-02	-2.36258398E+00	-2.21467374E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
10.687500	+3.63485882E-02	+6.51625290E-02	-2.85374877E+00	-2.92340816E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
10.875000	+5.38254662E-02	+6.95582404E-02	-3.45886204E+00	-2.54842948E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
11.062500	+6.29156494E-02	+7.39962764E-02	-3.80940983E+00	+7.61863506E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
11.250000	+6.15755008E-02	+7.77642409E-02	-3.43029215E+00	+2.67552877E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
11.437500	+4.99966294E-02	+8.02171613E-02	-2.80608654E+00	+3.02156804E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
11.625000	+3.06249829E-02	+8.08947557E-02	-2.29720414E+00	+2.31167474E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
11.812500	+7.71448870E-03	+7.96233560E-02	-1.93920851E+00	+1.56084418E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
12.000000	-1.36910954E-02	+7.65712632E-02	-1.71188757E+00	+9.14424307E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
12.187500	-2.90865843E-02	+7.22359362E-02	-1.59629940E+00	+3.50670178E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
12.375000	-3.55846277E-02	+6.73631494E-02	-1.58038626E+00	-1.66169539E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
12.562500	-3.23868294E-02	+6.28146160E-02	-1.65861297E+00	-6.67346599E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
12.750000	-2.07459197E-02	+5.94094495E-02	-1.83064123E+00	-1.16773308E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
12.937500	-3.67092776E-03	+5.77711693E-02	-2.09651288E+00	-1.62291122E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
13.125000	+1.45977891E-02	+5.82116565E-02	-2.43923294E+00	-1.80542454E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
13.312500	+2.94535024E-02	+6.06735680E-02	-2.77354708E+00	-1.20772430E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
13.500000	+3.70110635E-02	+6.47400566E-02	-2.89212955E+00	+2.80109102E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
13.687500	+3.50316695E-02	+6.97095463E-02	-2.66850617E+00	+1.64210081E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
13.875000	+2.33923215E-02	+7.47218584E-02	-2.27634175E+00	+2.04986353E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
14.062500	+4.11344179E-03	+7.89121603E-02	-1.89980735E+00	+1.79250951E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
14.250000	-1.89653139E-02	+8.15648097E-02	-1.60415068E+00	+1.32983873E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
14.437500	-4.09219916E-02	+8.22387414E-02	-1.40111782E+00	+8.40232879E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
14.625000	-5.69248707E-02	+8.08394975E-02	-1.28906335E+00	+3.63448718E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
14.812500	-6.35195048E-02	+7.76249043E-02	-1.26482455E+00	-1.01078341E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
15.000000	-5.94912180E-02	+7.31490048E-02	-1.32696773E+00	-5.65360772E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
15.187500	-4.60187897E-02	+6.81608797E-02	-1.47683484E+00	-1.04159967E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
15.375000	-2.62731737E-02	+6.34779453E-02	-1.71756760E+00	-1.51937589E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
15.562500	-4.73334445E-03	+5.98532774E-02	-2.04660080E+00	-1.89148784E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
15.750000	+1.36993751E-02	+5.78555401E-02	-2.42687554E+00	-1.79058187E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
15.937500	+2.47756891E-02	+5.77767298E-02	-2.71806900E+00	-7.24917335E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
16.125000	+2.59347605E-02	+5.95805713E-02	-2.69871954E+00	+8.85113965E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
16.312500	+1.69131650E-02	+6.29046759E-02	-2.38615127E+00	+1.85290672E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
16.500000	-2.81023305E-04	+6.71246088E-02	-2.00387952E+00	+1.88842249E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
16.687500	-2.19019827E-02	+7.14722349E-02	-1.67799283E+00	+1.50325860E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
16.875000	-4.32622528E-02	+7.51829641E-02	-1.44015755E+00	+1.02806038E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
17.062500	-5.96570710E-02	+7.76387546E-02	-1.29247019E+00	+5.54419184E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
17.250000	-6.73415178E-02	+7.84762599E-02	-1.23225035E+00	+9.01616081E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
17.437500	-6.43792017E-02	+7.76380458E-02	-1.25865959E+00	-3.79575032E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
17.625000	-5.11122538E-02	+7.53592614E-02	-1.37459099E+00	-8.76762382E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
17.812500	-3.01243694E-02	+7.20992355E-02	-1.58744548E+00	-1.42297506E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
18.000000	-5.73469160E-03	+6.84384017E-02	-1.90820664E+00	-2.01211322E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
18.187500	+1.68955730E-02	+6.49637406E-02	-2.34198794E+00	-2.48319574E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
18.375000	+3.29360918E-02	+6.21663104E-02	-2.83940504E+00	-2.17187435E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
18.562500	+3.90829205E-02	+6.03714261E-02	-3.15644082E+00	-1.20984061E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.687500	-4.11282129E-02	+7.42079063E-02	-1.46675746E+00	+5.90598474E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.781250	-4.69674934E-02	+7.35689038E-02	-1.42265634E+00	+3.50225383E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.875000	-5.03750832E-02	+7.27890522E-02	-1.40109020E+00	+1.12439770E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.968750	-5.11901462E-02	+7.19144311E-02	-1.40157388E+00	-1.21921214E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
5.062500	-4.93915252E-02	+7.09889884E-02	-1.42395043E+00	-3.56235622E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
5.156250	-4.50980869E-02	+7.00524209E-02	-1.46836806E+00	-5.93582209E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
5.250000	-3.85625754E-02	+6.91386550E-02	-1.53524709E+00	-8.36586875E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
5.343750	-3.01584512E-02	+6.82749311E-02	-1.62522810E+00	-1.08709782E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
5.437500	-2.03597223E-02	+6.74814362E-02	-1.73907793E+00	-1.34544801E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
5.531250	-9.71466883E-03	+6.67713907E-02	-1.87749960E+00	-1.60882401E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
5.625000	+1.18473279E-03	+6.61514869E-02	-2.04073243E+00	-1.86781400E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
5.718750	+1.17353606E-02	+6.56225821E-02	-2.22771473E+00	-2.09953444E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
5.812500	+2.13551942E-02	+6.51805679E-02	-2.43439514E+00	-2.25547766E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
5.906250	+2.95135307E-02	+6.48173556E-02	-2.65061679E+00	-2.24584860E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
6.000000	+3.57581790E-02	+6.45219414E-02	-2.85549175E+00	-1.93915219E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
6.093750	+3.97391776E-02	+6.42815296E-02	-3.01420782E+00	-1.22660007E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
6.187500	+4.12286417E-02	+6.40827028E-02	-3.08547927E+00	-1.69037832E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
6.281250	+4.01359326E-02	+6.39126224E-02	-3.04590242E+00	+9.36987884E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
6.375000	+3.65167445E-02	+6.37602200E-02	-2.90979404E+00	+1.75521430E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
6.468750	+3.05743554E-02	+6.36173099E-02	-2.71679973E+00	+2.15761740E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
6.562500	+2.26515557E-02	+6.34795232E-02	-2.50524077E+00	+2.22344320E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
6.656250	+1.32127248E-02	+6.33469526E-02	-2.29990413E+00	+2.08931135E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
6.750000	+2.81691744E-03	+6.32244134E-02	-2.11349490E+00	+1.85865810E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
6.843750	-7.91583421E-03	+6.31212716E-02	-1.95140574E+00	+1.59026014E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
6.937500	-1.83419675E-02	+6.30508456E-02	-1.81532112E+00	+1.31273904E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
7.031250	-2.78324722E-02	+6.30294420E-02	-1.70526717E+00	+1.03819927E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
7.125000	-3.58090687E-02	+6.30751188E-02	-1.62065876E+00	+7.70443397E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
7.218750	-4.17767956E-02	+6.32062708E-02	-1.56080903E+00	+5.09278254E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
7.312500	-4.53520104E-02	+6.34401215E-02	-1.52516908E+00	+2.52660921E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
7.406250	-4.62850317E-02	+6.37911831E-02	-1.51343511E+00	-2.25456435E-03	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
7.500000	-4.44764038E-02	+6.42697481E-02	-1.52559181E+00	-2.58620903E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
7.593750	-3.99853271E-02	+6.48804866E-02	-1.56192653E+00	-5.19676529E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
7.687500	-3.30286249E-02	+6.56212471E-02	-1.62303116E+00	-7.88644473E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
7.781250	-2.39690514E-02	+6.64821714E-02	-1.70979737E+00	-1.06861847E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
7.875000	-1.32929058E-02	+6.74452256E-02	-1.82339713E+00	-1.36223954E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
7.968750	-1.57850198E-03	+6.84842163E-02	-1.96521728E+00	-1.67076837E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
8.062500	+1.05414452E-02	+6.95653131E-02	-2.13666619E+00	-1.99168584E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
8.156250	+2.24195886E-02	+7.06480687E-02	-2.33865838E+00	-2.31291275E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
8.250000	+3.34320375E-02	+7.16869033E-02	-2.57033734E+00	-2.59980085E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
8.343750	+4.30119261E-02	+7.26330295E-02	-2.82612104E+00	-2.76949168E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
8.437500	+5.06770934E-02	+7.34367853E-02	-3.08961703E+00	-2.65706804E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
8.531250	+5.60518555E-02	+7.40503264E-02	-3.32432130E+00	-2.03265206E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
8.625000	+5.88835523E-02	+7.44305697E-02	-3.47073929E+00	-8.01250871E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
8.718750	+5.90544177E-02	+7.45422122E-02	-3.47455583E+00	+7.13373437E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
8.812500	+5.65885413E-02	+7.43605795E-02	-3.33698177E+00	+1.92531232E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
8.906250	+5.16528023E-02	+7.38740365E-02	-3.11355977E+00	+2.52545314E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
9.000000	+4.45502197E-02	+7.30857159E-02	-2.86345930E+00	+2.61887813E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
9.093750	+3.57045780E-02	+7.20143888E-02	-2.62252012E+00	+2.43627542E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
9.187500	+2.56363933E-02	+7.06943881E-02	-2.40665766E+00	+2.14069635E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
9.281250	+1.49318681E-02	+6.91745746E-02	-2.22113956E+00	+1.81702324E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.343750	-2.50135697E-02	+6.73672635E-02	-1.68868857E+00	+3.05204497E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.390625	-2.73832258E-02	+6.60321717E-02	-1.67755191E+00	+1.69959791E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.437500	-2.91181608E-02	+6.47464332E-02	-1.67275484E+00	+3.49159827E-02	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.484375	-3.02003141E-02	+6.35213680E-02	-1.67427854E+00	-1.00023292E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.531250	-3.06209824E-02	+6.23675401E-02	-1.68213203E+00	-2.35429935E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.578125	-3.03810960E-02	+6.12946640E-02	-1.69635009E+00	-3.71833569E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.625000	-2.94913283E-02	+6.03115183E-02	-1.71699142E+00	-5.09726228E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.671875	-2.79720244E-02	+5.94258682E-02	-1.74413693E+00	-6.49563863E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.718750	-2.58529419E-02	+5.86443987E-02	-1.77788804E+00	-7.91763014E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.765625	-2.31728065E-02	+5.79726569E-02	-1.81836471E+00	-9.36690144E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.812500	-1.99786920E-02	+5.74150064E-02	-1.86570274E+00	-1.08463990E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.859375	-1.63252443E-02	+5.69745935E-02	-1.92004970E+00	-1.23579676E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.906250	-1.22737733E-02	+5.66533261E-02	-1.98155868E+00	-1.39017171E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.953125	-7.89124143E-03	+5.64518648E-02	-2.05037830E+00	-1.54750171E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.000000	-3.24918134E-03	+5.63696287E-02	-2.12663697E+00	-1.70709352E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.046875	+1.57742909E-03	+5.64048133E-02	-2.21041832E+00	-1.86758568E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.093750	+6.51130506E-03	+5.65544220E-02	-2.30172313E+00	-2.02659127E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.140625	+1.14739841E-02	+5.68143107E-02	-2.40041125E+00	-2.18017290E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.187500	+1.63869279E-02	+5.71792452E-02	-2.50611434E+00	-2.32209384E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.234375	+2.11725851E-02	+5.76429698E-02	-2.61810755E+00	-2.44280290E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.281250	+2.57554089E-02	+5.81982885E-02	-2.73512711E+00	-2.52818018E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.328125	+3.00628263E-02	+5.88371560E-02	-2.85512444E+00	-2.55826808E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.375000	+3.40261621E-02	+5.95507791E-02	-2.97496474E+00	-2.50663794E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.421875	+3.75815193E-02	+6.03297269E-02	-3.09012174E+00	-2.34174916E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.468750	+4.06706177E-02	+6.11640483E-02	-3.19450372E+00	-2.03235702E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.515625	+4.32415920E-02	+6.20433971E-02	-3.28065522E+00	-1.55862189E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.562500	+4.52497442E-02	+6.29571609E-02	-3.34062453E+00	-9.27278409E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.609375	+4.66582436E-02	+6.38945937E-02	-3.36758757E+00	-1.83015268E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.656250	+4.74387603E-02	+6.48449503E-02	-3.35778221E+00	+5.95273379E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.703125	+4.75720150E-02	+6.57976188E-02	-3.31178069E+00	+1.31722086E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.750000	+4.70482255E-02	+6.67422516E-02	-3.23429275E+00	+1.91093046E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.796875	+4.58674260E-02	+6.76688904E-02	-3.13263096E+00	+2.34152744E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.843750	+4.40396374E-02	+6.85680844E-02	-3.01477455E+00	+2.61031323E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.890625	+4.15848690E-02	+6.94309993E-02	-2.88791409E+00	+2.74139743E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.937500	+3.85329356E-02	+7.02495150E-02	-2.75776854E+00	+2.76705386E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.984375	+3.49230820E-02	+7.10163118E-02	-2.62850279E+00	+2.71804534E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.031250	+3.08034120E-02	+7.17249410E-02	-2.50295179E+00	+2.61940870E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.078125	+2.62301312E-02	+7.23698830E-02	-2.38293323E+00	+2.48974929E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.125000	+2.12666171E-02	+7.29465883E-02	-2.26953780E+00	+2.34211858E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.171875	+1.59823420E-02	+7.34515039E-02	-2.16335961E+00	+2.18531249E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.218750	+1.04516772E-02	+7.38820839E-02	-2.06466475E+00	+2.02507170E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.265625	+4.75261402E-03	+7.42367843E-02	-1.97350914E+00	+1.86502539E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.312500	-1.03456256E-03	+7.45150437E-02	-1.88981862E+00	+1.70737700E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.359375	-6.82861040E-03	+7.47172491E-02	-1.81344254E+00	+1.55338134E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.406250	-1.25486426E-02	+7.48446886E-02	-1.74418912E+00	+1.40366833E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.453125	-1.81153855E-02	+7.48994926E-02	-1.68184864E+00	+1.25845951E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.500000	-2.34523585E-02	+7.48845630E-02	-1.62620854E+00	+1.11771158E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.546875	-2.84869558E-02	+7.48034940E-02	-1.57706318E+00	+9.81211045E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.593750	-3.31514205E-02	+7.46604850E-02	-1.53422001E+00	+8.48636664E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.640625	-3.73837044E-02	+7.44602470E-02	-1.49750349E+00	+7.17934669E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.171875	+7.66118164E-02	+8.22352797E-02	-4.48766037E+00	+1.94903587E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.195312	+7.69804490E-02	+8.26969448E-02	-4.47125209E+00	+1.20526915E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.218750	+7.71754868E-02	+8.31258052E-02	-4.43116338E+00	+2.15760000E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.242188	+7.71960433E-02	+8.35209387E-02	-4.37011459E+00	+2.97163002E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.265625	+7.70418414E-02	+8.38815141E-02	-4.29186822E+00	+3.61712089E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.289062	+7.67132164E-02	+8.42067919E-02	-4.20056205E+00	+4.08977106E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.312500	+7.62111157E-02	+8.44961260E-02	-4.10016020E+00	+4.40419713E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.335938	+7.55370957E-02	+8.47489649E-02	-3.99411531E+00	+4.58514520E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.359375	+7.46933161E-02	+8.49648521E-02	-3.88523152E+00	+4.66022589E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.382812	+7.36825311E-02	+8.51434269E-02	-3.77566722E+00	+4.65533791E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.406250	+7.25080777E-02	+8.52844244E-02	-3.66701256E+00	+4.59249995E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.429688	+7.11738618E-02	+8.53876758E-02	-3.56039379E+00	+4.48929496E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.453125	+6.96843407E-02	+8.54531082E-02	-3.45657686E+00	+4.35917782E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.476562	+6.80445042E-02	+8.54807437E-02	-3.35605733E+00	+4.21213429E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.500000	+6.62598525E-02	+8.54706990E-02	-3.25913306E+00	+4.05540307E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.523438	+6.43363729E-02	+8.54231842E-02	-3.16596031E+00	+3.89412783E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.546875	+6.22805136E-02	+8.53385021E-02	-3.07659582E+00	+3.73189361E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.570312	+6.00991570E-02	+8.52170460E-02	-2.99102780E+00	+3.57114560E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.593750	+5.77995904E-02	+8.50592988E-02	-2.90919837E+00	+3.41350569E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.617188	+5.53894767E-02	+8.48658307E-02	-2.83101972E+00	+3.26000694E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.640625	+5.28768232E-02	+8.46372971E-02	-2.75638554E+00	+3.11126503E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.664062	+5.02699505E-02	+8.43744366E-02	-2.68517917E+00	+2.96760232E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.687500	+4.75774604E-02	+8.40780683E-02	-2.61727918E+00	+2.82913729E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.710938	+4.48082037E-02	+8.37490893E-02	-2.55256336E+00	+2.69584860E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.734375	+4.19712482E-02	+8.33884715E-02	-2.49091128E+00	+2.56762079E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.757812	+3.90758464E-02	+8.29972592E-02	-2.43220613E+00	+2.44427682E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.781250	+3.61314038E-02	+8.25765652E-02	-2.37633581E+00	+2.32560104E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.804688	+3.31474473E-02	+8.21275679E-02	-2.32319358E+00	+2.21135542E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.828125	+3.01335943E-02	+8.16515076E-02	-2.27267852E+00	+2.10129081E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.851562	+2.70995221E-02	+8.11496830E-02	-2.22469558E+00	+1.99515478E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.875000	+2.40549380E-02	+8.06234474E-02	-2.17915564E+00	+1.89269688E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.898438	+2.10095501E-02	+8.00742048E-02	-2.13597541E+00	+1.79367218E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.921875	+1.79730380E-02	+7.95034060E-02	-2.09507726E+00	+1.69784350E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.945312	+1.49550254E-02	+7.89125446E-02	-2.05638900E+00	+1.60498279E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.968750	+1.19650515E-02	+7.83031526E-02	-2.01984369E+00	+1.51487186E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.992188	+9.01254442E-03	+7.76767968E-02	-1.98537938E+00	+1.42730266E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.015625	+6.10679401E-03	+7.70350738E-02	-1.95293888E+00	+1.34207733E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.039062	+3.25692537E-03	+7.63796065E-02	-1.92246950E+00	+1.25900797E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.062500	+4.71872724E-04	+7.57120395E-02	-1.89392288E+00	+1.17791638E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.085938	-2.23964661E-03	+7.50340348E-02	-1.86725467E+00	+1.09863360E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.109375	-4.86915799E-03	+7.43472676E-02	-1.84242443E+00	+1.02099954E+00	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.132812	-7.40845503E-03	+7.36534220E-02	-1.81939532E+00	+9.44862503E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.156250	-9.84962506E-03	+7.29541871E-02	-1.79813400E+00	+8.70078743E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.179688	-1.21850743E-02	+7.22512522E-02	-1.77861038E+00	+7.96511996E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.203125	-1.44075532E-02	+7.15463033E-02	-1.76079750E+00	+7.24033061E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.226562	-1.65101807E-02	+7.08410187E-02	-1.74467133E+00	+6.52519374E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.250000	-1.84864693E-02	+7.01370650E-02	-1.73021065E+00	+5.81854608E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.273438	-2.03303484E-02	+6.94360931E-02	-1.71739690E+00	+5.11928281E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.296875	-2.20361883E-02	+6.87397346E-02	-1.70621401E+00	+4.42635390E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.320312	-2.35988225E-02	+6.80495977E-02	-1.69664836E+00	+3.73633629E-01	+2.96035864E-01	-3.80022424E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01


==> anc/otoc_to_plot_bosonic_M900_L1.1225_n150_beta5.0000.dat <==
300.000000	+4.88769046E-03	+1.93485263E-02	-3.54316408E+00	+2.04586007E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
306.000000	+1.21367591E-03	+2.05295374E-02	-3.25368150E+00	+7.60355934E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
312.000000	-1.30815721E-02	+2.29311093E-02	-2.63073696E+00	-1.37665638E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
318.000000	+1.90649981E-02	+2.27672415E-02	-4.90566915E+00	+1.24745873E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
324.000000	-1.93111385E-02	+2.25168704E-02	-2.48104191E+00	-6.46689528E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
330.000000	+2.13440493E-02	+2.30479353E-02	-5.68169659E+00	-1.73898905E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
336.000000	-1.28064571E-02	+2.11434968E-02	-2.68972060E+00	+1.79730107E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
342.000000	+4.65596485E-03	+1.93828213E-02	-3.52493530E+00	-5.35746259E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
348.000000	+2.79952210E-03	+2.06493164E-02	-3.33261611E+00	+7.89882422E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
354.000000	-1.52470940E-02	+2.27508367E-02	-2.57707640E+00	-1.27640000E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
360.000000	+1.83561033E-02	+2.22147325E-02	-4.86429611E+00	+1.14530181E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
366.000000	-2.07451005E-02	+2.28510092E-02	-2.43964018E+00	-4.03301077E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
372.000000	+2.12109406E-02	+2.35891568E-02	-5.34825740E+00	-2.55645278E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
378.000000	-1.13520247E-02	+2.07267178E-02	-2.74641451E+00	+1.52904416E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
384.000000	+4.56953396E-03	+1.94671870E-02	-3.51340441E+00	-5.56835809E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
390.000000	+4.72256633E-03	+2.11670588E-02	-3.41461748E+00	+7.76842006E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
396.000000	-1.58609617E-02	+2.19808299E-02	-2.58119401E+00	-1.26524642E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
402.000000	+1.82607337E-02	+2.18634746E-02	-4.93291319E+00	+1.61272956E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
408.000000	-2.23109459E-02	+2.36109317E-02	-2.38766646E+00	-2.74740417E-03	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
414.000000	+1.98896607E-02	+2.33755600E-02	-4.96588204E+00	-3.35002655E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
420.000000	-1.00845933E-02	+2.06361607E-02	-2.78966965E+00	+1.24569994E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
426.000000	+4.40851287E-03	+1.99508230E-02	-3.47104211E+00	-6.54799073E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
432.000000	+7.08835506E-03	+2.10900665E-02	-3.57542853E+00	+7.27605841E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
438.000000	-1.57289046E-02	+2.14853918E-02	-2.59791510E+00	-1.18785238E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
444.000000	+1.83275033E-02	+2.16936097E-02	-5.00085139E+00	+1.93921712E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
450.000000	-2.29541229E-02	+2.40107085E-02	-2.36520905E+00	+3.99267665E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
456.000000	+1.79102731E-02	+2.33453731E-02	-4.52173019E+00	-3.67225830E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
462.000000	-9.77478132E-03	+2.04519917E-02	-2.80588004E+00	+9.58327239E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
468.000000	+3.36466102E-03	+2.05296296E-02	-3.37173750E+00	-7.60880148E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
474.000000	+9.01187473E-03	+2.11417553E-02	-3.71893622E+00	+6.15788596E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
480.000000	-1.53593531E-02	+2.05794260E-02	-2.63279119E+00	-1.11558243E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
486.000000	+1.88045084E-02	+2.19848002E-02	-5.05763514E+00	+2.28646794E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
492.000000	-2.29264284E-02	+2.43585688E-02	-2.35841504E+00	+6.60913964E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
498.000000	+1.57047089E-02	+2.27338865E-02	-4.26453838E+00	-3.74647571E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
504.000000	-9.22775101E-03	+2.09352480E-02	-2.80799212E+00	+8.31853075E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
510.000000	+1.96183074E-03	+2.10352061E-02	-3.26631469E+00	-9.07883869E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
516.000000	+1.05222560E-02	+2.06690250E-02	-3.89745277E+00	+4.98825285E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
522.000000	-1.44104584E-02	+2.02945408E-02	-2.66772435E+00	-1.20629671E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
528.000000	+1.97642828E-02	+2.21502374E-02	-5.34500882E+00	+2.33732028E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
534.000000	-2.16325678E-02	+2.43086259E-02	-2.38724592E+00	+1.09591702E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
540.000000	+1.36260462E-02	+2.25140254E-02	-4.02990839E+00	-3.45382101E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
546.000000	-9.09311952E-03	+2.12601324E-02	-2.80170444E+00	+7.57806129E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
552.000000	-5.11786277E-04	+2.15548558E-02	-3.12054104E+00	-9.85349678E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
558.000000	+1.09706588E-02	+2.02750275E-02	-3.98412405E+00	+3.66242728E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
564.000000	-1.44051649E-02	+1.98404435E-02	-2.68104976E+00	-1.14669035E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
570.000000	+2.03386435E-02	+2.26887382E-02	-5.36015248E+00	+1.86284216E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
576.000000	-1.89105427E-02	+2.39134873E-02	-2.45750871E+00	+1.20175477E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
582.000000	+1.21776435E-02	+2.21175870E-02	-3.91804675E+00	-2.82502297E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
588.000000	-8.31615403E-03	+2.21951316E-02	-2.79651146E+00	+7.58186029E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
594.000000	-3.11170381E-03	+2.15779573E-02	-3.00822352E+00	-1.46389289E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
150.000000	+1.24919921E-02	+2.42560350E-02	-3.74956043E+00	+6.12185091E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
153.000000	-1.60830191E-02	+2.39934886E-02	-2.52381778E+00	+2.04976675E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
156.000000	-1.74865776E-02	+2.27552814E-02	-2.51970038E+00	-1.70590534E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
159.000000	+6.96836267E-03	+2.13686350E-02	-3.54736098E+00	-3.55097993E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
162.000000	+1.57998948E-02	+2.05793175E-02	-4.65028833E+00	+6.99614763E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
165.000000	-1.37387045E-03	+2.05377251E-02	-3.12759213E+00	+3.43729501E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
168.000000	-1.67304465E-02	+2.08580015E-02	-2.58791133E+00	+5.87270308E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
171.000000	-1.00878334E-02	+2.10797375E-02	-2.77522994E+00	-1.90948557E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
174.000000	+8.96935167E-03	+2.09226282E-02	-3.73360267E+00	-3.07963995E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
177.000000	+1.55869876E-02	+2.04985603E-02	-4.62301391E+00	+9.46446010E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
180.000000	-7.82736573E-04	+2.03088249E-02	-3.16573507E+00	+3.42600502E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
183.000000	-1.74138039E-02	+2.09531764E-02	-2.56741090E+00	+4.43034025E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
186.000000	-5.06636416E-03	+2.24475941E-02	-2.89991465E+00	-3.98269174E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
189.000000	+2.04524454E-02	+2.39693533E-02	-4.95702594E+00	-1.94508046E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
192.000000	+1.58786704E-02	+2.44433367E-02	-4.06696293E+00	+3.89756970E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
195.000000	-1.28732840E-02	+2.35833694E-02	-2.61848412E+00	+2.56749361E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
198.000000	-1.78023135E-02	+2.21681728E-02	-2.52646676E+00	-1.45266566E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
201.000000	+6.01570316E-03	+2.12648656E-02	-3.49008352E+00	-3.73652144E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
204.000000	+1.69474003E-02	+2.11944667E-02	-4.76837963E+00	+5.54890414E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
207.000000	+1.63363704E-04	+2.14367926E-02	-3.15714927E+00	+3.66170678E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
210.000000	-1.68554177E-02	+2.13605161E-02	-2.57135556E+00	+7.07737938E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
213.000000	-1.16906847E-02	+2.08373261E-02	-2.73250651E+00	-1.78096530E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
216.000000	+7.06635615E-03	+2.01933849E-02	-3.63993473E+00	-3.08051178E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
219.000000	+1.47500997E-02	+1.98733779E-02	-4.58081358E+00	+7.32061345E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
222.000000	-1.39635806E-04	+2.02272466E-02	-3.20069793E+00	+3.37530851E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
225.000000	-1.74901834E-02	+2.13315266E-02	-2.55562847E+00	+6.67426075E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
228.000000	-7.59656724E-03	+2.28010984E-02	-2.80024228E+00	-3.31520537E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
231.000000	+1.85631197E-02	+2.38745247E-02	-4.54475170E+00	-2.67772527E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
234.000000	+1.78477375E-02	+2.39443339E-02	-4.40687744E+00	+3.05562587E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
237.000000	-1.00943946E-02	+2.31282571E-02	-2.71137618E+00	+3.13650981E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
240.000000	-1.78550144E-02	+2.21752804E-02	-2.52497156E+00	-1.19586958E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
243.000000	+5.52000874E-03	+2.17313354E-02	-3.42889792E+00	-4.39320284E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
246.000000	+1.89104924E-02	+2.17787789E-02	-5.16089326E+00	+2.64893218E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
249.000000	+2.81091518E-03	+2.18148510E-02	-3.26996199E+00	+4.28436908E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
252.000000	-1.60461745E-02	+2.14536511E-02	-2.59027182E+00	+9.36714815E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
255.000000	-1.26383663E-02	+2.06988705E-02	-2.70793310E+00	-1.61771077E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
258.000000	+5.68654479E-03	+1.98931899E-02	-3.56089828E+00	-3.05202759E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
261.000000	+1.41857013E-02	+1.95269445E-02	-4.53914966E+00	+5.41598920E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
264.000000	+3.90366912E-04	+2.00519998E-02	-3.23593893E+00	+3.32623495E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
267.000000	-1.78364716E-02	+2.14625416E-02	-2.54340869E+00	+8.94554202E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
270.000000	-1.05527626E-02	+2.30766712E-02	-2.69920641E+00	-2.62238388E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
273.000000	+1.57449418E-02	+2.38929139E-02	-4.11683902E+00	-3.25772661E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
276.000000	+1.87445686E-02	+2.35070352E-02	-4.65384237E+00	+2.19965842E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
279.000000	-7.97108258E-03	+2.25239600E-02	-2.79704397E+00	+3.56885728E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
282.000000	-1.85459587E-02	+2.19855674E-02	-2.51252801E+00	-8.55935095E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
285.000000	+3.99192409E-03	+2.22389677E-02	-3.31060502E+00	-4.58421823E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
288.000000	+2.00757938E-02	+2.26655122E-02	-5.26305894E+00	-1.24416318E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
291.000000	+5.49045652E-03	+2.24249620E-02	-3.38525481E+00	+4.38681679E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
294.000000	-1.46285812E-02	+2.13757495E-02	-2.63096887E+00	+1.11066398E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
297.000000	-1.28751100E-02	+2.00999552E-02	-2.71885642E+00	-1.69658102E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
75.000000	+9.95892446E-03	+2.18902752E-02	-3.73543865E+00	+1.87218607E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
76.500000	-1.77428137E-02	+2.22168336E-02	-2.52673797E+00	-2.60585167E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
78.000000	+1.49162663E-02	+2.03760761E-02	-4.51719415E+00	-1.09480038E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
79.500000	-1.49753488E-02	+2.36931822E-02	-2.55958198E+00	+4.67579550E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
81.000000	-2.61961113E-03	+1.95817278E-02	-3.11445550E+00	-4.03055545E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
82.500000	+1.26035020E-02	+2.41439661E-02	-3.76874862E+00	+1.49654260E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
84.000000	-1.50335820E-02	+1.97489526E-02	-2.66549272E+00	-4.32924863E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
85.500000	+2.02369469E-02	+2.33859467E-02	-5.06752321E+00	-9.10514972E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
87.000000	-5.90649332E-03	+2.05621534E-02	-2.93864721E+00	+7.17927327E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
88.500000	-4.87300056E-03	+2.22631518E-02	-2.91374122E+00	-3.89106211E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
90.000000	+1.31810181E-02	+2.14180680E-02	-4.10596584E+00	+1.33659350E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
91.500000	-1.87884849E-02	+2.17335105E-02	-2.51276318E+00	-1.51169336E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
93.000000	+1.65448366E-02	+2.17786191E-02	-4.55947385E+00	-2.10229853E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
94.500000	+3.82585799E-04	+2.19493916E-02	-3.14345273E+00	+5.21309250E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
96.000000	-3.42974742E-03	+2.15749073E-02	-2.99554610E+00	-6.18702078E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
97.500000	+1.88466887E-02	+2.22171484E-02	-4.99955897E+00	+1.53934410E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
99.000000	-1.83125227E-02	+2.13681894E-02	-2.53374287E+00	+4.27373844E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
100.500000	+9.71434399E-03	+2.18624183E-02	-3.71743743E+00	-1.73148088E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
102.000000	-1.74907482E-03	+2.18550379E-02	-3.05318713E+00	+3.15780639E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
103.500000	-1.04601680E-02	+2.08678419E-02	-2.77009552E+00	-7.61969648E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
105.000000	+2.06753906E-02	+2.30754945E-02	-5.33909608E+00	+2.94268602E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
106.500000	-1.43956416E-02	+1.98237730E-02	-2.68181493E+00	+6.17546349E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
108.000000	+8.86319294E-03	+2.41677566E-02	-3.48645703E+00	-2.09304603E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
109.500000	+1.12105634E-03	+1.93840965E-02	-3.30972874E+00	+3.43538358E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
111.000000	-1.87278284E-02	+2.41676378E-02	-2.45584196E+00	-4.25837449E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
112.500000	+1.47892479E-02	+1.98797018E-02	-4.58724109E+00	-2.70440137E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
114.000000	-1.66015251E-02	+2.29511803E-02	-2.53697400E+00	+3.74018957E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
115.500000	+5.52459154E-03	+2.11582140E-02	-3.46518422E+00	-3.67922022E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
117.000000	+8.24414215E-03	+2.13606035E-02	-3.64074007E+00	+3.08060371E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
118.500000	-1.67751525E-02	+2.26185115E-02	-2.54100311E+00	-3.15140698E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
120.000000	+1.52384264E-02	+2.03343755E-02	-4.58616216E+00	+1.01664067E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
121.500000	-1.71347860E-02	+2.34788638E-02	-2.51050389E+00	+4.90834429E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
123.000000	-2.05987381E-03	+2.01591583E-02	-3.11365887E+00	-3.54090058E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
124.500000	+9.34612741E-03	+2.33850554E-02	-3.57277406E+00	+1.64085984E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
126.000000	-1.58724544E-02	+2.04780171E-02	-2.62140092E+00	-5.59424297E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
127.500000	+2.01110581E-02	+2.27320718E-02	-5.25104695E+00	-7.76715825E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
129.000000	-7.93292018E-03	+2.08618111E-02	-2.85441567E+00	+7.60206382E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
130.500000	-3.33979418E-03	+2.23008894E-02	-2.97042781E+00	-3.61326633E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
132.000000	+1.13232942E-02	+2.10630158E-02	-3.93839557E+00	+1.64901312E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
133.500000	-1.96273275E-02	+2.24237172E-02	-2.47572387E+00	-2.64130905E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
135.000000	+1.66374931E-02	+2.10472511E-02	-4.73078828E+00	-1.82877513E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
136.500000	-1.58708003E-03	+2.27074613E-02	-3.02435641E+00	+5.41058040E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
138.000000	-1.38093918E-03	+2.09728073E-02	-3.10761416E+00	-6.66568757E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
139.500000	+1.92334181E-02	+2.25222926E-02	-5.02406268E+00	+1.81596584E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
141.000000	-1.73020198E-02	+2.12413343E-02	-2.56282441E+00	+3.57954569E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
142.500000	+1.20601538E-02	+2.16855893E-02	-3.95019898E+00	-1.42815255E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
144.000000	-2.97036365E-03	+2.21414380E-02	-2.99127018E+00	+3.69181155E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
145.500000	-8.57698438E-03	+2.05583765E-02	-2.84265551E+00	-7.77880164E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
147.000000	+2.09828764E-02	+2.34172694E-02	-5.32491067E+00	+4.61949563E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
148.500000	-1.37919350E-02	+1.96743146E-02	-2.70407064E+00	+3.44825841E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
37.500000	-1.20338389E-02	+2.34678049E-02	-2.64502910E+00	-4.81856333E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
38.250000	+1.62643196E-02	+2.14527712E-02	-4.56817280E+00	-3.09819863E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
39.000000	-2.65714866E-03	+1.96487064E-02	-3.10975889E+00	+1.31956782E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
39.750000	-1.52225261E-02	+2.23317416E-02	-2.58882107E+00	-6.64557987E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
40.500000	+1.59495938E-02	+2.41814557E-02	-4.10659588E+00	-8.78186030E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
41.250000	+1.11325859E-02	+2.11919905E-02	-3.90610012E+00	+9.39482373E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
42.000000	-1.41264339E-02	+1.95647360E-02	-2.69737232E+00	+2.01261217E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
42.750000	+8.98983006E-03	+2.25943190E-02	-3.60420829E+00	-1.45033317E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
43.500000	+1.99638752E-02	+2.37895545E-02	-4.87287206E+00	+5.82886840E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
44.250000	-1.15483509E-02	+2.10652714E-02	-2.72987803E+00	+1.23314840E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
45.000000	-4.16945978E-03	+2.01544213E-02	-3.02314947E+00	-1.57414671E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
45.750000	+1.90257789E-02	+2.21014096E-02	-5.09109810E+00	+1.22867382E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
46.500000	-6.53849082E-03	+2.27080031E-02	-2.83884840E+00	+1.66452592E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
47.250000	-1.56359851E-02	+2.17127439E-02	-2.59430922E+00	-1.00314000E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
48.000000	+1.46192705E-02	+2.11143813E-02	-4.34355839E+00	-5.08800178E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
48.750000	+3.50924887E-03	+2.09201866E-02	-3.35750948E+00	+1.20600520E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
49.500000	-1.78980510E-02	+2.17506231E-02	-2.53455059E+00	-1.67524112E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
50.250000	+9.55391429E-03	+2.30961375E-02	-3.60879565E+00	-1.26688215E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
51.000000	+1.60549122E-02	+2.19831932E-02	-4.43487381E+00	+5.89161498E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
51.750000	-1.30442285E-02	+1.97271227E-02	-2.72505340E+00	+7.83271652E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
52.500000	+2.18138704E-03	+2.13762322E-02	-3.25996633E+00	-2.02674429E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
53.250000	+2.27165876E-02	+2.42840191E-02	-5.76516984E+00	+2.51401611E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
54.000000	-5.64659589E-03	+2.23405179E-02	-2.88286392E+00	+1.93956392E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
54.750000	-9.51275505E-03	+1.92414531E-02	-2.85582397E+00	-1.45639079E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
55.500000	+1.82454969E-02	+2.13947270E-02	-5.06745010E+00	-1.09561925E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
56.250000	-1.09961493E-04	+2.42865766E-02	-3.02016686E+00	+1.71636825E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
57.000000	-1.91495922E-02	+2.21854398E-02	-2.49289773E+00	-5.18374700E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
57.750000	+8.55822409E-03	+1.97690419E-02	-3.79772891E+00	-7.16893471E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
58.500000	+7.27233568E-03	+2.13750907E-02	-3.56823793E+00	+9.09076926E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
59.250000	-2.07999229E-02	+2.30377947E-02	-2.43411352E+00	+3.11159762E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
60.000000	-4.26127404E-04	+2.20647507E-02	-3.10149829E+00	-1.43643745E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
60.750000	+1.59978388E-02	+2.10805174E-02	-4.58876969E+00	+2.63609484E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
61.500000	-1.23455133E-02	+2.10534224E-02	-2.70608406E+00	+1.15751780E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
62.250000	-7.38235851E-03	+2.14677892E-02	-2.85249298E+00	-1.80040760E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
63.000000	+2.02763671E-02	+2.25195878E-02	-5.40669547E+00	-1.23272090E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
63.750000	-1.49519600E-03	+2.24844882E-02	-3.03740112E+00	+1.83636761E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
64.500000	-1.47625137E-02	+2.04874342E-02	-2.65214405E+00	-8.69319090E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
65.250000	+1.40311909E-02	+2.05404676E-02	-4.34137975E+00	-4.57636023E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
66.000000	+5.65598944E-03	+2.33993255E-02	-3.33859808E+00	+1.27644832E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
66.750000	-2.09399659E-02	+2.32236300E-02	-2.42670727E+00	+1.51307925E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
67.500000	+1.79335571E-03	+1.99440026E-02	-3.31590189E+00	-9.89640073E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
68.250000	+1.04594380E-02	+2.04679979E-02	-3.91116738E+00	+5.92739239E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
69.000000	-2.02643905E-02	+2.38954178E-02	-2.42679304E+00	+7.90412606E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
69.750000	-9.71027381E-03	+2.30448573E-02	-2.72554847E+00	-1.47315029E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
70.500000	+1.50324824E-02	+1.98781722E-02	-4.63651847E+00	-5.82406220E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
71.250000	-9.23668525E-03	+2.07783579E-02	-2.81290941E+00	+1.37474031E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
72.000000	-1.47603692E-02	+2.33390899E-02	-2.57440801E+00	-1.06725897E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
72.750000	+1.64292696E-02	+2.24838208E-02	-4.41379785E+00	-5.61117532E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
73.500000	+4.24880721E-03	+2.06691961E-02	-3.41608431E+00	+1.22215790E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
74.250000	-1.68874587E-02	+2.09782944E-02	-2.58056101E+00	+1.00590424E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
18.750000	+1.50334091E-02	+2.05867348E-02	-4.50021113E+00	+4.19948604E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
19.125000	+1.30123341E-03	+2.06442259E-02	-3.25227789E+00	+2.45615791E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
19.500000	-1.39281243E-02	+2.11127562E-02	-2.65809270E+00	+9.38809362E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
19.875000	-1.74762973E-02	+2.16360117E-02	-2.54817087E+00	-2.94969110E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
20.250000	-6.09281618E-03	+2.19936706E-02	-2.87931954E+00	-1.66945946E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
20.625000	+1.10037181E-02	+2.21861351E-02	-3.80026547E+00	-3.18346543E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
21.000000	+1.97225450E-02	+2.23022873E-02	-5.26691861E+00	-2.09207738E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
21.375000	+1.27658707E-02	+2.23244282E-02	-3.95717127E+00	+3.09160708E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
21.750000	-4.12336888E-03	+2.20932837E-02	-2.94821329E+00	+1.85103666E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
22.125000	-1.68066551E-02	+2.15034738E-02	-2.56889378E+00	+4.03153466E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
22.500000	-1.47321045E-02	+2.07404720E-02	-2.64584820E+00	-8.40002128E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
22.875000	-1.24701839E-04	+2.02789261E-02	-3.19889537E+00	-2.28252561E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
23.250000	+1.41645309E-02	+2.05681652E-02	-4.35774240E+00	-1.63813075E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
23.625000	+1.56711476E-02	+2.16433433E-02	-4.42749344E+00	+1.54252452E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
24.000000	+2.62952282E-03	+2.29933283E-02	-3.20084901E+00	+2.48240025E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
24.375000	-1.46246498E-02	+2.38082882E-02	-2.56569325E+00	+1.07617723E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
24.750000	-2.21708751E-02	+2.34740305E-02	-2.39371609E+00	-8.72466867E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
25.125000	-1.39643065E-02	+2.20342859E-02	-2.63112826E+00	-1.28052074E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
25.500000	+2.81521141E-03	+2.02854967E-02	-3.35410664E+00	-2.47201274E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
25.875000	+1.36950215E-02	+1.93326882E-02	-4.48513782E+00	-6.62206264E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
26.250000	+9.22045416E-03	+1.98522249E-02	-3.85076134E+00	+2.16077700E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
26.625000	-6.90268414E-03	+2.16015611E-02	-2.86455507E+00	+1.91268393E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
27.000000	-2.10838734E-02	+2.35440481E-02	-2.41624839E+00	+6.37999239E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
27.375000	-2.14986846E-02	+2.44972245E-02	-2.38605564E+00	-4.63056605E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
27.750000	-7.65556452E-03	+2.38784646E-02	-2.76354085E+00	-1.70504167E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
28.125000	+9.26970920E-03	+2.20738832E-02	-3.66483689E+00	-2.56848043E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
28.500000	+1.55944630E-02	+2.01882601E-02	-4.68990117E+00	+3.41967270E-03	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
28.875000	+6.50514523E-03	+1.93422009E-02	-3.66227213E+00	+2.48956045E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
29.250000	-9.74237480E-03	+1.99793207E-02	-2.82273083E+00	+1.52636404E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
29.625000	-1.87130485E-02	+2.16174913E-02	-2.51749911E+00	+2.33444513E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
30.000000	-1.22099340E-02	+2.31988757E-02	-2.64764745E+00	-9.98066138E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
30.375000	+4.72432367E-03	+2.38027730E-02	-3.26604871E+00	-2.61623714E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
30.750000	+1.82331869E-02	+2.32099654E-02	-4.60982530E+00	-1.93387701E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
31.125000	+1.74604483E-02	+2.19338612E-02	-4.71645647E+00	+1.66670017E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
31.500000	+3.41049377E-03	+2.07815940E-02	-3.35980018E+00	+2.63749457E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
31.875000	-1.20114656E-02	+2.03274899E-02	-2.73833554E+00	+9.85129654E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
32.250000	-1.57329437E-02	+2.06338159E-02	-2.62095294E+00	-3.01643229E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
32.625000	-4.45943972E-03	+2.13319353E-02	-2.96456796E+00	-1.75822693E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
33.000000	+1.22280015E-02	+2.19557743E-02	-3.93962313E+00	-3.21934162E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
33.375000	+1.99534798E-02	+2.22595248E-02	-5.37907418E+00	+8.77566315E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
33.750000	+1.18989150E-02	+2.22884853E-02	-3.87380566E+00	+3.31249769E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
34.125000	-5.45442473E-03	+2.22033587E-02	-2.89470091E+00	+1.79656226E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
34.500000	-1.79132792E-02	+2.20605168E-02	-2.52638396E+00	+4.00706396E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
34.875000	-1.55855348E-02	+2.17683526E-02	-2.59417111E+00	-7.87568228E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
35.250000	-8.76770087E-04	+2.12668178E-02	-3.11706013E+00	-2.20125322E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
35.625000	+1.35627281E-02	+2.07297992E-02	-4.24511103E+00	-1.90649926E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
36.000000	+1.52350850E-02	+2.05349085E-02	-4.54693458E+00	+1.27674925E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
36.375000	+2.30621474E-03	+2.09788483E-02	-3.28754909E+00	+2.57502021E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
36.750000	-1.45771796E-02	+2.19822330E-02	-2.61566942E+00	+1.14962542E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
37.125000	-2.11863880E-02	+2.30380737E-02	-2.42533003E+00	-1.34482016E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
9.375000	-1.81416626E-03	+2.12956487E-02	-3.07435068E+00	+1.75123252E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
9.562500	-9.35837109E-03	+2.07470867E-02	-2.80990162E+00	+1.06955745E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
9.750000	-1.42159918E-02	+2.02971944E-02	-2.67326664E+00	+4.25357019E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
9.937500	-1.52776596E-02	+2.00340759E-02	-2.65039274E+00	-1.77892208E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
10.125000	-1.22656381E-02	+2.00203032E-02	-2.73997622E+00	-8.06818657E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
10.312500	-5.81310490E-03	+2.02796676E-02	-2.95294974E+00	-1.53830897E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
10.500000	+2.65718240E-03	+2.07907723E-02	-3.31684208E+00	-2.49396466E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
10.687500	+1.12470990E-02	+2.14883278E-02	-3.88818649E+00	-3.86796597E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
10.875000	+1.80201978E-02	+2.22717272E-02	-4.76732932E+00	-4.99513182E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
11.062500	+2.14462335E-02	+2.30196466E-02	-5.76136092E+00	-1.05168920E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
11.250000	+2.07428979E-02	+2.36088348E-02	-5.16171277E+00	+4.29908862E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
11.437500	+1.60461928E-02	+2.39346881E-02	-4.14920268E+00	+4.50967737E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
11.625000	+8.38110100E-03	+2.39305366E-02	-3.47058376E+00	+2.98352464E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
11.812500	-5.66610697E-04	+2.35820073E-02	-3.03038094E+00	+1.90535189E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
12.000000	-8.83728970E-03	+2.29329915E-02	-2.75607680E+00	+1.11844046E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
12.187500	-1.46506892E-02	+2.20810911E-02	-2.61096577E+00	+4.75190813E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
12.375000	-1.68047283E-02	+2.11626701E-02	-2.57788024E+00	-1.09515113E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
12.562500	-1.49238512E-02	+2.03299783E-02	-2.65203394E+00	-6.96136866E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
12.750000	-9.51948317E-03	+1.97245784E-02	-2.83893157E+00	-1.34080709E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
12.937500	-1.87055694E-03	+1.94521275E-02	-3.15483660E+00	-2.09829590E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
13.125000	+6.24929887E-03	+1.95632916E-02	-3.62579253E+00	-2.93612992E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
13.312500	+1.29540462E-02	+2.00443116E-02	-4.25588532E+00	-3.10403909E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
13.500000	+1.66618494E-02	+2.08188795E-02	-4.78980719E+00	-7.69959406E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
13.687500	+1.64488501E-02	+2.17609542E-02	-4.54462010E+00	+2.46031895E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
13.875000	+1.22576942E-02	+2.27162514E-02	-3.86718759E+00	+3.34305545E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
14.062500	+4.91983877E-03	+2.35286241E-02	-3.29097430E+00	+2.63359186E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
14.250000	-4.01221042E-03	+2.40666630E-02	-2.87959064E+00	+1.82158032E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
14.437500	-1.25994879E-02	+2.42457513E-02	-2.60788168E+00	+1.13646763E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
14.625000	-1.89580526E-02	+2.40416337E-02	-2.45341528E+00	+5.44721299E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
14.812500	-2.17022219E-02	+2.34932500E-02	-2.40361119E+00	-2.31784967E-03	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
15.000000	-2.02675991E-02	+2.26947284E-02	-2.45428447E+00	-5.47375224E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
15.187500	-1.50301574E-02	+2.17784309E-02	-2.60887690E+00	-1.13222164E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
15.375000	-7.20687157E-03	+2.08923118E-02	-2.87886759E+00	-1.79842265E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
15.562500	+1.42306564E-03	+2.01754836E-02	-3.28328540E+00	-2.54430759E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
15.750000	+8.91339801E-03	+1.97358749E-02	-3.83298293E+00	-3.01684859E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
15.937500	+1.35837000E-02	+1.96333746E-02	-4.41460362E+00	-1.81651385E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
16.125000	+1.43947587E-02	+1.98710740E-02	-4.51417563E+00	+1.12404200E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
16.312500	+1.11748156E-02	+2.03961543E-02	-3.99308787E+00	+2.93549377E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
16.500000	+4.64538839E-03	+2.11104826E-02	-3.41336546E+00	+2.72661768E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
16.687500	-3.74699406E-03	+2.18891149E-02	-2.97060624E+00	+1.99172329E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
16.875000	-1.21454322E-02	+2.26031534E-02	-2.66646923E+00	+1.30507404E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
17.062500	-1.86788576E-02	+2.31423942E-02	-2.48120347E+00	+7.07074498E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
17.250000	-2.18660101E-02	+2.34333002E-02	-2.40131629E+00	+1.59215302E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
17.437500	-2.09452790E-02	+2.34489892E-02	-2.42149773E+00	-3.81282327E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
17.625000	-1.60542778E-02	+2.32098348E-02	-2.54429716E+00	-9.58667333E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
17.812500	-8.21291873E-03	+2.27753938E-02	-2.78099798E+00	-1.62615258E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
18.000000	+8.91809692E-04	+2.22301126E-02	-3.15410438E+00	-2.44492887E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
18.187500	+9.27781445E-03	+2.16662298E-02	-3.69784631E+00	-3.36149980E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
18.375000	+1.51181455E-02	+2.11674378E-02	-4.41466680E+00	-3.27185335E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
18.562500	+1.71641183E-02	+2.07962393E-02	-4.92479131E+00	-2.16947473E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.687500	-1.59667257E-02	+2.29449455E-02	-2.55331386E+00	+7.13220661E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.781250	-1.82496496E-02	+2.28165106E-02	-2.49942367E+00	+4.36436836E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.875000	-1.95700329E-02	+2.26597675E-02	-2.47148196E+00	+1.63246957E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.968750	-1.98595498E-02	+2.24830317E-02	-2.46881486E+00	-1.05645722E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
5.062500	-1.91069336E-02	+2.22945853E-02	-2.49129053E+00	-3.75956792E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
5.156250	-1.73582587E-02	+2.21022872E-02	-2.53930676E+00	-6.53437499E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
5.250000	-1.47142046E-02	+2.19132483E-02	-2.61381006E+00	-9.44199666E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
5.343750	-1.13244281E-02	+2.17335819E-02	-2.71634420E+00	-1.25499992E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
5.437500	-7.37931415E-03	+2.15682353E-02	-2.84912255E+00	-1.59337356E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
5.531250	-3.09952309E-03	+2.14208998E-02	-3.01510174E+00	-1.96724954E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
5.625000	+1.27610784E-03	+2.12939957E-02	-3.21798183E+00	-2.38291812E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
5.718750	+5.50365539E-03	+2.11887239E-02	-3.46189889E+00	-2.83796791E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
5.812500	+9.34748741E-03	+2.11051749E-02	-3.75010082E+00	-3.29935937E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
5.906250	+1.25932206E-02	+2.10424845E-02	-4.08052877E+00	-3.64209648E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
6.000000	+1.50595894E-02	+2.09990255E-02	-4.43299391E+00	-3.52367051E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
6.093750	+1.66086155E-02	+2.09726244E-02	-4.74121699E+00	-2.37176169E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
6.187500	+1.71535344E-02	+2.09607910E-02	-4.87769922E+00	-8.26143971E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
6.281250	+1.66640180E-02	+2.09609484E-02	-4.75670719E+00	+2.24719248E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
6.375000	+1.51683335E-02	+2.09706513E-02	-4.45635063E+00	+3.46965628E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
6.468750	+1.27522185E-02	+2.09877793E-02	-4.10614664E+00	+3.62815284E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
6.562500	+9.55443394E-03	+2.10106918E-02	-3.77607198E+00	+3.29615196E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
6.656250	+5.75917404E-03	+2.10383362E-02	-3.48811815E+00	+2.83246001E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
6.750000	+1.58573824E-03	+2.10702986E-02	-3.24498572E+00	+2.37059011E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
6.843750	-2.72392663E-03	+2.11067956E-02	-3.04363250E+00	+1.94664452E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
6.937500	-6.91905849E-03	+2.11486071E-02	-2.87998988E+00	+1.56395060E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
7.031250	-1.07544557E-02	+2.11969550E-02	-2.75039176E+00	+1.21638047E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
7.125000	-1.40045605E-02	+2.12533375E-02	-2.65191854E+00	+8.95900605E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
7.218750	-1.64764590E-02	+2.13193301E-02	-2.58241040E+00	+5.94768541E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
7.312500	-1.80210843E-02	+2.13963677E-02	-2.54039944E+00	+3.05969852E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
7.406250	-1.85419916E-02	+2.14855215E-02	-2.52504105E+00	+2.30886045E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
7.500000	-1.80011775E-02	+2.15872871E-02	-2.53607032E+00	-2.60005445E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
7.593750	-1.64215369E-02	+2.17013964E-02	-2.57379207E+00	-5.49547056E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
7.687500	-1.38857205E-02	+2.18266701E-02	-2.63911040E+00	-8.52336180E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
7.781250	-1.05313747E-02	+2.19609205E-02	-2.73360511E+00	-1.17629963E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
7.875000	-6.54301072E-03	+2.21009184E-02	-2.85966658E+00	-1.53119143E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
7.968750	-2.14102200E-03	+2.22424274E-02	-3.02070350E+00	-1.92942210E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
8.062500	+2.43139596E-03	+2.23803134E-02	-3.22143322E+00	-2.38676218E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
8.156250	+6.92251329E-03	+2.25087255E-02	-3.46822141E+00	-2.92164253E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
8.250000	+1.10865650E-02	+2.26213460E-02	-3.76924120E+00	-3.54763886E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
8.343750	+1.46975847E-02	+2.27117000E-02	-4.13340370E+00	-4.23712120E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
8.437500	+1.75618092E-02	+2.27735122E-02	-4.56370142E+00	-4.77593215E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
8.531250	+1.95280598E-02	+2.28010929E-02	-5.02889097E+00	-4.37642207E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
8.625000	+2.04956635E-02	+2.27897335E-02	-5.38428056E+00	-1.84356998E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
8.718750	+2.04196066E-02	+2.27360842E-02	-5.37456035E+00	+1.98066517E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
8.812500	+1.93127155E-02	+2.26384890E-02	-5.01290584E+00	+4.36616165E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
8.906250	+1.72447559E-02	+2.24972502E-02	-4.55590504E+00	+4.66547927E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
9.000000	+1.43384586E-02	+2.23147983E-02	-4.13812848E+00	+4.10146926E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
9.093750	+1.07626392E-02	+2.20957494E-02	-3.78687955E+00	+3.41231115E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
9.187500	+6.72276020E-03	+2.18468370E-02	-3.49832014E+00	+2.79138696E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
9.281250	+2.44947471E-03	+2.15767168E-02	-3.26349449E+00	+2.21822673E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.343750	-1.48347329E-02	+2.13434745E-02	-2.62615117E+00	+3.62722734E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.390625	-1.55430645E-02	+2.11307978E-02	-2.61254380E+00	+2.17858353E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.437500	-1.59974852E-02	+2.09272314E-02	-2.60572695E+00	+7.34370371E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.484375	-1.61925779E-02	+2.07346448E-02	-2.60565908E+00	-7.05357692E-02	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.531250	-1.61265768E-02	+2.05547722E-02	-2.61233967E+00	-2.14927366E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.578125	-1.58014099E-02	+2.03891961E-02	-2.62580852E+00	-3.60598252E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.625000	-1.52226895E-02	+2.02393331E-02	-2.64614576E+00	-5.08419988E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.671875	-1.43996475E-02	+2.01064211E-02	-2.67347289E+00	-6.59292635E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.718750	-1.33450165E-02	+1.99915089E-02	-2.70795444E+00	-8.14161997E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.765625	-1.20748582E-02	+1.98954474E-02	-2.74980058E+00	-9.74036600E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.812500	-1.06083406E-02	+1.98188831E-02	-2.79927038E+00	-1.14000387E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.859375	-8.96746705E-03	+1.97622539E-02	-2.85667594E+00	-1.31324421E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.906250	-7.17676328E-03	+1.97257867E-02	-2.92238702E+00	-1.49504017E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.953125	-5.26292511E-03	+1.97094981E-02	-2.99683596E+00	-1.68677562E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.000000	-3.25443468E-03	+1.97131960E-02	-3.08052224E+00	-1.88991498E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.046875	-1.18115062E-03	+1.97364850E-02	-3.17401548E+00	-2.10594455E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.093750	+9.26121323E-04	+1.97787727E-02	-3.27795454E+00	-2.33624281E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.140625	+3.03607024E-03	+1.98392787E-02	-3.39303825E+00	-2.58181852E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.187500	+5.11732843E-03	+1.99170457E-02	-3.52000002E+00	-2.84280472E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.234375	+7.13891967E-03	+2.00109518E-02	-3.65955119E+00	-3.11750332E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.281250	+9.07070136E-03	+2.01197258E-02	-3.81226596E+00	-3.40061224E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.328125	+1.08837949E-02	+2.02419626E-02	-3.97835859E+00	-3.68000239E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.375000	+1.25509989E-02	+2.03761412E-02	-4.15726618E+00	-3.93107448E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.421875	+1.40471796E-02	+2.05206431E-02	-4.34689682E+00	-4.10763821E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.468750	+1.53496342E-02	+2.06737723E-02	-4.54235727E+00	-4.12974200E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.515625	+1.64384218E-02	+2.08337753E-02	-4.73406013E+00	-3.87543797E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.562500	+1.72966577E-02	+2.09988625E-02	-4.90567958E+00	-3.19900369E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.609375	+1.79107663E-02	+2.11672285E-02	-5.03396673E+00	-2.00991217E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.656250	+1.82706891E-02	+2.13370738E-02	-5.09410884E+00	-4.00080265E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.703125	+1.83700427E-02	+2.15066252E-02	-5.07147425E+00	+1.31262654E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.750000	+1.82062252E-02	+2.16741556E-02	-4.97105010E+00	+2.74605017E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.796875	+1.77804665E-02	+2.18380032E-02	-4.81403205E+00	+3.68454014E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.843750	+1.70978220E-02	+2.19965895E-02	-4.62562446E+00	+4.13937827E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.890625	+1.61671071E-02	+2.21484360E-02	-4.42596534E+00	+4.24226784E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.937500	+1.50007740E-02	+2.22921789E-02	-4.22791186E+00	+4.13285145E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.984375	+1.36147307E-02	+2.24265823E-02	-4.03851051E+00	+3.91268479E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.031250	+1.20281061E-02	+2.25505495E-02	-3.86109766E+00	+3.64386701E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.078125	+1.02629631E-02	+2.26631323E-02	-3.69689798E+00	+3.36081045E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.125000	+8.34396583E-03	+2.27635374E-02	-3.54602168E+00	+3.08122450E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.171875	+6.29800658E-03	+2.28511317E-02	-3.40803319E+00	+2.81345139E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.218750	+4.15379925E-03	+2.29254443E-02	-3.28226061E+00	+2.56079802E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.265625	+1.94144651E-03	+2.29861671E-02	-3.16795837E+00	+2.32395734E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.312500	-3.08011166E-04	+2.30331527E-02	-3.06438961E+00	+2.10232545E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.359375	-2.56305669E-03	+2.30664102E-02	-2.97086536E+00	+1.89470564E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.406250	-4.79215980E-03	+2.30860994E-02	-2.88676095E+00	+1.69967787E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.453125	-6.96423522E-03	+2.30925231E-02	-2.81152056E+00	+1.51578703E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.500000	-9.04908835E-03	+2.30861173E-02	-2.74465592E+00	+1.34163367E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.546875	-1.10178420E-02	+2.30674406E-02	-2.68574240E+00	+1.17591249E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.593750	-1.28433383E-02	+2.30371618E-02	-2.63441412E+00	+1.01742356E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.640625	-1.45005115E-02	+2.29960469E-02	-2.59035894E+00	+8.62264035E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.171875	+2.28442731E-02	+2.38345980E-02	-6.22433021E+00	-3.71934383E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.195312	+2.29702370E-02	+2.39070236E-02	-6.27990785E+00	-1.02328161E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.218750	+2.30301870E-02	+2.39741310E-02	-6.27229654E+00	+1.64554417E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.242188	+2.30238644E-02	+2.40357698E-02	-6.20277297E+00	+4.03647431E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.265625	+2.29512421E-02	+2.40918043E-02	-6.08308680E+00	+5.82473733E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.289062	+2.28125249E-02	+2.41421136E-02	-5.92973841E+00	+6.93158883E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.312500	+2.26081483E-02	+2.41865922E-02	-5.75816858E+00	+7.46210448E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.335938	+2.23387771E-02	+2.42251500E-02	-5.57995226E+00	+7.58529945E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.359375	+2.20053030E-02	+2.42577123E-02	-5.40260767E+00	+7.45462317E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.382812	+2.16088409E-02	+2.42842205E-02	-5.23051680E+00	+7.18168608E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.406250	+2.11507247E-02	+2.43046316E-02	-5.06596613E+00	+6.83868352E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.429688	+2.06325029E-02	+2.43189184E-02	-4.90995351E+00	+6.46908219E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.453125	+2.00559321E-02	+2.43270697E-02	-4.76272790E+00	+6.09767551E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.476562	+1.94229712E-02	+2.43290898E-02	-4.62412497E+00	+5.73782479E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.500000	+1.87357736E-02	+2.43249991E-02	-4.49376737E+00	+5.39613632E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.523438	+1.79966796E-02	+2.43148332E-02	-4.37118108E+00	+5.07532852E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.546875	+1.72082078E-02	+2.42986433E-02	-4.25586134E+00	+4.77594244E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.570312	+1.63730460E-02	+2.42764956E-02	-4.14730878E+00	+4.49734648E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.593750	+1.54940411E-02	+2.42484713E-02	-4.04504822E+00	+4.23831982E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.617188	+1.45741894E-02	+2.42146661E-02	-3.94863754E+00	+3.99738673E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.640625	+1.36166253E-02	+2.41751903E-02	-3.85767072E+00	+3.77300450E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.664062	+1.26246105E-02	+2.41301677E-02	-3.77177795E+00	+3.56366556E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.687500	+1.16015223E-02	+2.40797358E-02	-3.69062390E+00	+3.36794966E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.710938	+1.05508416E-02	+2.40240451E-02	-3.61390531E+00	+3.18454710E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.734375	+9.47614087E-03	+2.39632589E-02	-3.54134825E+00	+3.01226566E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.757812	+8.38107154E-03	+2.38975524E-02	-3.47270536E+00	+2.85002850E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.781250	+7.26935145E-03	+2.38271124E-02	-3.40775317E+00	+2.69686740E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.804688	+6.14475200E-03	+2.37521367E-02	-3.34628970E+00	+2.55191385E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.828125	+5.01108521E-03	+2.36728337E-02	-3.28813221E+00	+2.41438947E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.851562	+3.87219072E-03	+2.35894214E-02	-3.23311519E+00	+2.28359653E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.875000	+2.73192275E-03	+2.35021272E-02	-3.18108862E+00	+2.15890902E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.898438	+1.59413706E-03	+2.34111869E-02	-3.13191633E+00	+2.03976446E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.921875	+4.62677958E-04	+2.33168444E-02	-3.08547466E+00	+1.92565651E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.945312	-6.58634649E-04	+2.32193506E-02	-3.04165118E+00	+1.81612836E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.968750	-1.76601805E-03	+2.31189631E-02	-3.00034364E+00	+1.71076692E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.992188	-2.85573941E-03	+2.30159453E-02	-2.96145898E+00	+1.60919762E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.015625	-3.92412830E-03	+2.29105655E-02	-2.92491250E+00	+1.51107996E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.039062	-4.96758894E-03	+2.28030966E-02	-2.89062711E+00	+1.41610343E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.062500	-5.98261231E-03	+2.26938152E-02	-2.85853266E+00	+1.32398410E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.085938	-6.96578795E-03	+2.25830005E-02	-2.82856535E+00	+1.23446151E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.109375	-7.91381542E-03	+2.24709342E-02	-2.80066727E+00	+1.14729594E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.132812	-8.82351552E-03	+2.23578994E-02	-2.77478586E+00	+1.06226609E+00	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.156250	-9.69184110E-03	+2.22441796E-02	-2.75087355E+00	+9.79166912E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.179688	-1.05158875E-02	+2.21300587E-02	-2.72888741E+00	+8.97807781E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.203125	-1.12929025E-02	+2.20158197E-02	-2.70878881E+00	+8.18010822E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.226562	-1.20202960E-02	+2.19017439E-02	-2.69054315E+00	+7.39609433E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.250000	-1.26956491E-02	+2.17881107E-02	-2.67411962E+00	+6.62446959E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.273438	-1.33167225E-02	+2.16751965E-02	-2.65949095E+00	+5.86375501E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.296875	-1.38814648E-02	+2.15632741E-02	-2.64663327E+00	+5.11254838E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.320312	-1.43880197E-02	+2.14526122E-02	-2.63552588E+00	+4.36575411E-01	+2.81443089E-01	-3.70922374E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02


==> anc/otoc_to_plot_bosonic_M900_L1.1225_n150_beta7.5000.dat <==
400.000000	-1.88111603E-04	+3.86284493E-03	-4.81565506E+00	+1.66379854E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
408.000000	-4.00275688E-03	+4.06787960E-03	-4.12637575E+00	+5.93997454E-03	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
416.000000	-5.57958859E-04	+3.89688774E-03	-4.72061547E+00	-2.51992542E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
424.000000	+3.94901064E-03	+4.09219127E-03	-8.15825642E+00	-3.40403122E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
432.000000	+1.34013633E-03	+3.92415970E-03	-5.26526047E+00	+2.49721984E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
440.000000	-3.69542678E-03	+4.08727398E-03	-4.16270468E+00	+5.24212050E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
448.000000	-2.04855266E-03	+3.92945241E-03	-4.42652119E+00	-1.41874514E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
456.000000	+3.24463675E-03	+4.04869078E-03	-6.43269691E+00	-9.59556111E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
464.000000	+2.63041051E-03	+3.91803254E-03	-5.96181097E+00	+1.32483154E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
472.000000	-2.70180779E-03	+3.99507158E-03	-4.31296645E+00	+1.05494192E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
480.000000	-3.05648418E-03	+3.90716888E-03	-4.27390390E+00	-8.20522605E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
488.000000	+2.14502484E-03	+3.94685965E-03	-5.62580261E+00	-1.59372683E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
496.000000	+3.36871327E-03	+3.91246706E-03	-6.82386683E+00	+6.96141920E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
504.000000	-1.56689573E-03	+3.92148112E-03	-4.51197554E+00	+1.64791604E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
512.000000	-3.64785188E-03	+3.94651620E-03	-4.18720117E+00	-3.84100460E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
520.000000	+9.54749430E-04	+3.92329409E-03	-5.12653628E+00	-2.51829711E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
528.000000	+3.86575312E-03	+4.00083577E-03	-8.21647655E+00	+2.16358886E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
536.000000	-2.61464055E-04	+3.93501577E-03	-4.78036206E+00	+2.55106343E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
544.000000	-3.95006269E-03	+4.05306990E-03	-4.13477506E+00	+3.86754930E-03	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
552.000000	-5.25036461E-04	+3.93932782E-03	-4.71848127E+00	-2.21263243E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
560.000000	+3.85253019E-03	+4.08467850E-03	-7.67498694E+00	-3.30560502E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
568.000000	+1.29353646E-03	+3.92418398E-03	-5.24737808E+00	+2.18239391E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
576.000000	-3.54259966E-03	+4.08254589E-03	-4.18315669E+00	+4.98650853E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
584.000000	-1.95335485E-03	+3.88863454E-03	-4.44953671E+00	-1.28928303E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
592.000000	+3.08600766E-03	+4.05509412E-03	-6.24600954E+00	-9.06206805E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
600.000000	+2.48157019E-03	+3.85202204E-03	-5.89946760E+00	+1.20057931E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
608.000000	-2.59082296E-03	+4.02540524E-03	-4.32508265E+00	+9.93139238E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
616.000000	-2.88071895E-03	+3.83306878E-03	-4.31044482E+00	-7.69771990E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
624.000000	+2.07917596E-03	+4.00989069E-03	-5.55671783E+00	-1.48307579E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
632.000000	+3.21737989E-03	+3.84315890E-03	-6.68336609E+00	+6.58625241E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
640.000000	-1.52081069E-03	+4.01750623E-03	-4.50291745E+00	+1.54488153E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
648.000000	-3.52834258E-03	+3.88330281E-03	-4.21155563E+00	-3.52814588E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
656.000000	+8.88248558E-04	+4.03757093E-03	-5.06742079E+00	-2.26679643E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
664.000000	+3.73662299E-03	+3.93376680E-03	-7.83842991E+00	+1.79400537E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
672.000000	-1.50013456E-04	+4.04639138E-03	-4.78037993E+00	+2.29447146E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
680.000000	-3.77323608E-03	+3.97397194E-03	-4.16727558E+00	+6.75079241E-03	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
688.000000	-6.44385966E-04	+4.03066866E-03	-4.67236725E+00	-1.88413625E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
696.000000	+3.61189783E-03	+3.99201130E-03	-7.18189358E+00	-3.61665142E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
704.000000	+1.36568043E-03	+3.98673468E-03	-5.25103148E+00	+1.84237627E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
712.000000	-3.26046751E-03	+3.98601770E-03	-4.23409155E+00	+5.06302832E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
720.000000	-1.96402043E-03	+3.92836641E-03	-4.44094695E+00	-1.14978999E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
728.000000	+2.82353736E-03	+3.97479226E-03	-6.07375553E+00	-8.82602556E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
736.000000	+2.44590984E-03	+3.88138664E-03	-5.85311104E+00	+1.06746699E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
744.000000	-2.37411826E-03	+3.97807245E-03	-4.36580835E+00	+9.62631207E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
752.000000	-2.83771222E-03	+3.85960473E-03	-4.31290111E+00	-6.84640997E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
760.000000	+1.87943479E-03	+4.00358995E-03	-5.46123395E+00	-1.44619316E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
768.000000	+3.20437049E-03	+3.86656096E-03	-6.62681016E+00	+5.77773077E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
776.000000	-1.30564737E-03	+4.04817665E-03	-4.53679702E+00	+1.50956091E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
784.000000	-3.52087860E-03	+3.89108505E-03	-4.21151269E+00	-2.72198414E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
792.000000	+6.25548677E-04	+4.08909708E-03	-4.97231449E+00	-1.62980606E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
200.000000	-2.59774547E-03	+3.90387113E-03	-4.34255725E+00	-1.75592611E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
204.000000	+3.73493465E-03	+3.93390434E-03	-7.82921090E+00	+1.25992867E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
208.000000	-3.11092536E-03	+4.08018181E-03	-4.24176295E+00	+3.54095554E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
212.000000	+5.87834457E-04	+3.96880102E-03	-4.99644647E+00	-1.66467820E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
216.000000	+1.97965189E-03	+3.87822496E-03	-5.57350551E+00	+1.02384536E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
220.000000	-3.72458865E-03	+3.94480780E-03	-4.17737018E+00	-1.44253354E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
224.000000	+3.44072991E-03	+4.03947206E-03	-6.72753234E+00	-4.55455202E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
228.000000	-1.30176573E-03	+4.02568992E-03	-4.54173434E+00	+2.70077957E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
232.000000	-1.34101285E-03	+3.85400165E-03	-4.56690868E+00	-3.20868971E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
236.000000	+3.54213651E-03	+3.95112102E-03	-7.10868610E+00	+4.81909518E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
240.000000	-3.63735202E-03	+4.00134489E-03	-4.18138107E+00	+2.00000624E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
244.000000	+2.04127324E-03	+4.06699687E-03	-5.50868111E+00	-1.11039717E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
248.000000	+7.10514804E-04	+3.85267114E-03	-5.06969880E+00	+1.56924831E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
252.000000	-3.16839704E-03	+3.94034738E-03	-4.25328246E+00	-3.40260048E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
256.000000	+3.77959092E-03	+3.98614953E-03	-7.79177919E+00	-6.11176392E-03	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
260.000000	-2.69009320E-03	+4.07943587E-03	-4.30217658E+00	+3.69479249E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
264.000000	-8.69514862E-05	+3.88263885E-03	-4.83594520E+00	-2.08762792E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
268.000000	+2.63353295E-03	+3.90774654E-03	-5.97227891E+00	+8.51941800E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
272.000000	-3.85619277E-03	+3.99147461E-03	-4.15439176E+00	-4.42282771E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
276.000000	+3.16675735E-03	+4.06125140E-03	-6.32610512E+00	-6.85734310E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
280.000000	-6.00530154E-04	+3.93358020E-03	-4.70297921E+00	+2.35138146E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
284.000000	-2.00365054E-03	+3.86490273E-03	-4.44499996E+00	-4.02561543E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
288.000000	+3.82248952E-03	+4.00356099E-03	-7.92347155E+00	+3.10777680E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
292.000000	-3.49225988E-03	+4.03273617E-03	-4.19637781E+00	+3.34536747E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
296.000000	+1.35782928E-03	+3.98900429E-03	-5.24717758E+00	-1.40122842E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
300.000000	+1.38263746E-03	+3.83547994E-03	-5.31736055E+00	+1.33129959E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
304.000000	-3.62906378E-03	+4.00385409E-03	-4.18213791E+00	-2.58903965E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
308.000000	+3.70621339E-03	+4.01534624E-03	-7.38859227E+00	-2.77279386E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
312.000000	-2.08882958E-03	+4.02557067E-03	-4.40396141E+00	+3.37772065E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
316.000000	-7.77241965E-04	+3.83259438E-03	-4.68641574E+00	-2.61471608E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
320.000000	+3.22165895E-03	+3.97659202E-03	-6.49573428E+00	+6.68767516E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
324.000000	-3.85282648E-03	+4.01834078E-03	-4.15140173E+00	+6.93371399E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
328.000000	+2.71805344E-03	+4.03270405E-03	-5.94103716E+00	-9.30863877E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
332.000000	+1.22598971E-04	+3.86046649E-03	-4.89609283E+00	+2.01537609E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
336.000000	-2.66348074E-03	+3.92861824E-03	-4.32873629E+00	-4.65408268E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
340.000000	+3.94931878E-03	+4.03960677E-03	-8.61935897E+00	+1.11196196E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
344.000000	-3.18469533E-03	+4.02069039E-03	-4.23977934E+00	+4.50412138E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
348.000000	+5.92789862E-04	+3.90808359E-03	-5.01606187E+00	-1.72488997E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
352.000000	+2.06453920E-03	+3.87741928E-03	-5.61969131E+00	+1.09730688E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
356.000000	-3.91808657E-03	+4.05755212E-03	-4.13821637E+00	-1.57023564E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
360.000000	+3.48926452E-03	+4.00545898E-03	-6.87587982E+00	-5.09718688E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
364.000000	-1.35383267E-03	+3.95099232E-03	-4.54599132E+00	+2.91039689E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
368.000000	-1.45439802E-03	+3.84209967E-03	-4.54756231E+00	-3.31837914E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
372.000000	+3.67864223E-03	+4.05167592E-03	-7.20069463E+00	+4.72121202E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
376.000000	-3.71983048E-03	+4.00733999E-03	-4.16986535E+00	+2.02146987E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
380.000000	+2.09535372E-03	+3.97501081E-03	-5.58351874E+00	-1.18319546E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
384.000000	+8.40308775E-04	+3.83903133E-03	-5.11642172E+00	+1.69118882E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
388.000000	-3.25462113E-03	+4.01744473E-03	-4.23056768E+00	-3.96689364E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
392.000000	+3.90775925E-03	+4.03327443E-03	-8.28993663E+00	-1.08069342E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
396.000000	-2.69373391E-03	+3.97603318E-03	-4.31702316E+00	+1.99726367E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
100.000000	+3.40832454E-03	+3.88536643E-03	-6.95475906E+00	+1.47890968E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
102.000000	-1.62010753E-04	+3.99336128E-03	-4.79020614E+00	+6.85643252E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
104.000000	-3.47071927E-03	+3.93625512E-03	-4.21218606E+00	+1.02985850E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
106.000000	-2.33314632E-03	+3.94042238E-03	-4.37826274E+00	-2.92183525E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
108.000000	+1.78735624E-03	+4.08914823E-03	-5.38092016E+00	-7.90376704E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
110.000000	+3.59670453E-03	+3.86246458E-03	-7.53976955E+00	+8.35551176E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
112.000000	+7.31607017E-04	+3.94686762E-03	-5.04669969E+00	+8.24269574E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
114.000000	-3.14598096E-03	+4.03845376E-03	-4.24269126E+00	+1.94896463E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
116.000000	-3.09859133E-03	+3.91250627E-03	-4.26711383E+00	-1.99863144E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
118.000000	+8.03268870E-04	+4.03321115E-03	-5.04214383E+00	-7.79881006E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
120.000000	+3.58479982E-03	+3.89453743E-03	-7.38663786E+00	-9.07055980E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
122.000000	+1.68357562E-03	+3.93067872E-03	-5.40496622E+00	+7.63361092E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
124.000000	-2.46407225E-03	+4.09870983E-03	-4.33319349E+00	+2.97946110E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
126.000000	-3.51782317E-03	+3.88177955E-03	-4.21318179E+00	-1.19019823E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
128.000000	-1.15222757E-04	+3.96167081E-03	-4.80927278E+00	-6.46416375E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
130.000000	+3.42380027E-03	+3.98133015E-03	-6.79884728E+00	-2.83927286E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
132.000000	+2.61343092E-03	+3.92290576E-03	-5.94498192E+00	+5.76107637E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
134.000000	-1.50875996E-03	+4.07683728E-03	-4.49441674E+00	+4.36931447E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
136.000000	-3.63746401E-03	+3.88092556E-03	-4.19725614E+00	-3.06870363E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
138.000000	-1.02056374E-03	+3.91982103E-03	-4.61716488E+00	-4.86026983E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
140.000000	+2.99746284E-03	+4.07345592E-03	-6.14136407E+00	-5.21930796E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
142.000000	+3.29297272E-03	+3.90542762E-03	-6.70488807E+00	+3.58537981E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
144.000000	-5.15399332E-04	+3.99955899E-03	-4.70721214E+00	+6.26899613E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
146.000000	-3.58494602E-03	+3.93319185E-03	-4.19728961E+00	+6.68384704E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
148.000000	-1.98661383E-03	+3.91219145E-03	-4.43985826E+00	-3.45390695E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
150.000000	+2.21516612E-03	+4.10361482E-03	-5.57885240E+00	-7.59743456E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
152.000000	+3.60789420E-03	+3.89035260E-03	-7.47883209E+00	+1.55845179E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
154.000000	+4.04961380E-04	+3.92733969E-03	-4.95547168E+00	+8.15664391E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
156.000000	-3.35383421E-03	+4.02365656E-03	-4.21617452E+00	+1.64267968E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
158.000000	-2.88055303E-03	+3.91459130E-03	-4.29839981E+00	-2.39152958E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
160.000000	+1.21601122E-03	+4.05038704E-03	-5.17278635E+00	-8.30424682E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
162.000000	+3.66299056E-03	+3.90823731E-03	-7.62009854E+00	-2.45306535E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
164.000000	+1.32749002E-03	+3.89695868E-03	-5.27090897E+00	+8.34606650E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
166.000000	-2.81433068E-03	+4.09543799E-03	-4.28167194E+00	+2.63566511E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
168.000000	-3.46436825E-03	+3.90966769E-03	-4.21664292E+00	-1.53613616E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
170.000000	+2.21882753E-04	+3.95962480E-03	-4.89612640E+00	-7.23562724E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
172.000000	+3.56548879E-03	+3.97357137E-03	-7.11089382E+00	-2.10685096E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
174.000000	+2.29327038E-03	+3.90247707E-03	-5.73886678E+00	+6.73182935E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
176.000000	-1.93640403E-03	+4.09178126E-03	-4.41816208E+00	+3.87744324E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
178.000000	-3.68024986E-03	+3.90889266E-03	-4.18788949E+00	-6.75010426E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
180.000000	-7.06791213E-04	+3.89498263E-03	-4.68816625E+00	-5.60661635E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
182.000000	+3.25222737E-03	+4.05802075E-03	-6.43053603E+00	-4.40865176E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
184.000000	+3.12802433E-03	+3.91700074E-03	-6.45162696E+00	+4.52399445E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
186.000000	-9.08904936E-04	+4.01287307E-03	-4.62093825E+00	+5.66728343E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
188.000000	-3.67291803E-03	+3.94036521E-03	-4.18471358E+00	+2.91919558E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
190.000000	-1.64926740E-03	+3.88211449E-03	-4.50417043E+00	-4.04851951E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
192.000000	+2.59417354E-03	+4.10172489E-03	-5.80412139E+00	-7.16852322E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
194.000000	+3.60934343E-03	+3.92378041E-03	-7.37157971E+00	+2.33713561E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
196.000000	+7.89192692E-05	+3.91841468E-03	-4.86926714E+00	+7.93965874E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
198.000000	-3.51944360E-03	+4.01053258E-03	-4.19571622E+00	-1.20414949E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
50.000000	-6.87827257E-04	+4.03352210E-03	-4.66251346E+00	-3.11169226E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
51.000000	+2.85959731E-03	+3.97362029E-03	-6.10663033E+00	+2.23458526E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
52.000000	-3.52221110E-03	+3.85954594E-03	-4.21559641E+00	-5.71115315E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
53.000000	+3.70958780E-03	+4.06507968E-03	-7.24886096E+00	-1.24866991E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
54.000000	-1.76062415E-03	+3.98982353E-03	-4.46533039E+00	+1.20309339E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
55.000000	-1.05088793E-04	+3.83787989E-03	-4.84267419E+00	-5.89973826E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
56.000000	+2.30145637E-03	+4.06853917E-03	-5.64527804E+00	+3.35575613E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
57.000000	-3.72558553E-03	+3.98878690E-03	-4.17152296E+00	-7.52090574E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
58.000000	+3.47060847E-03	+3.86325280E-03	-7.14945919E+00	-7.75841517E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
59.000000	-2.58066073E-03	+4.02493307E-03	-4.32669126E+00	+1.13434988E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
60.000000	+2.01151324E-04	+3.99677477E-03	-4.88075942E+00	-5.85328342E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
61.000000	+1.86451379E-03	+3.91332587E-03	-5.49734795E+00	+3.27054658E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
62.000000	-3.35257896E-03	+3.94803168E-03	-4.22665010E+00	-1.34971206E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
63.000000	+3.88989613E-03	+4.02766692E-03	-8.19677207E+00	-4.95330054E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
64.000000	-2.65482974E-03	+3.95720863E-03	-4.32571612E+00	+1.53950717E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
65.000000	+8.80656105E-04	+3.87537499E-03	-5.11775773E+00	-4.47268330E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
66.000000	+1.36352026E-03	+4.06650149E-03	-5.22025277E+00	+4.44793930E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
67.000000	-3.31282486E-03	+3.97669897E-03	-4.22816987E+00	-1.11714846E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
68.000000	+3.55252036E-03	+3.84192148E-03	-7.45454969E+00	+1.19262988E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
69.000000	-3.38591960E-03	+4.07956857E-03	-4.20431728E+00	+1.14832995E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
70.000000	+1.10184977E-03	+3.97876412E-03	-5.15788979E+00	-4.41156976E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
71.000000	+7.67594568E-04	+3.85699448E-03	-5.08663123E+00	+4.38502472E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
72.000000	-2.87095813E-03	+4.04425133E-03	-4.28088484E+00	-1.51107973E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
73.000000	+3.83668405E-03	+3.98712531E-03	-8.10879068E+00	+1.87182242E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
74.000000	-3.27740682E-03	+3.90159034E-03	-4.24344840E+00	+1.31067885E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
75.000000	+1.90105828E-03	+3.97028529E-03	-5.48743298E+00	-3.46506563E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
76.000000	+4.28343218E-04	+4.01832302E-03	-4.93646152E+00	+5.71131930E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
77.000000	-2.54047617E-03	+3.94418116E-03	-4.34516912E+00	-1.10725254E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
78.000000	+3.50189539E-03	+3.89394829E-03	-7.15096660E+00	+9.62846854E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
79.000000	-3.79962283E-03	+4.06212024E-03	-4.15259975E+00	+7.93678664E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
80.000000	+2.04663767E-03	+3.96409275E-03	-5.56360927E+00	-3.25102188E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
81.000000	-2.51738837E-04	+3.85161222E-03	-4.80280413E+00	+5.81740628E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
82.000000	-2.05178785E-03	+4.08609632E-03	-4.40012801E+00	-1.20599583E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
83.000000	+3.59824138E-03	+3.96605178E-03	-7.21479578E+00	+9.32920319E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
84.000000	-3.54093532E-03	+3.85598803E-03	-4.21354395E+00	+5.85597673E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
85.000000	+2.87633534E-03	+4.06283518E-03	-6.04360044E+00	-2.55908329E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
86.000000	-4.59882701E-04	+3.97387512E-03	-4.72536061E+00	+7.56076498E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
87.000000	-1.49061256E-03	+3.89192892E-03	-4.53144744E+00	-9.00816986E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
88.000000	+3.26311229E-03	+3.99481098E-03	-6.52699458E+00	+1.90581065E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
89.000000	-3.87331703E-03	+4.00664265E-03	-4.15028531E+00	+1.78599378E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
90.000000	+2.88469359E-03	+3.93052511E-03	-6.16979582E+00	-2.13510410E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
91.000000	-1.22621334E-03	+3.91506609E-03	-4.57730613E+00	+7.96361208E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
92.000000	-1.08604903E-03	+4.05642705E-03	-4.57707341E+00	-8.82566138E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
93.000000	+3.07088512E-03	+3.95088782E-03	-6.34243841E+00	+1.84315091E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
94.000000	-3.57208575E-03	+3.86266364E-03	-4.20844323E+00	-2.57972081E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
95.000000	+3.56534706E-03	+4.09065298E-03	-6.85838257E+00	-1.65257232E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
96.000000	-1.38795826E-03	+3.95431042E-03	-4.53895769E+00	+1.04645390E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
97.000000	-4.02963237E-04	+3.85645813E-03	-4.76547478E+00	-6.71178709E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
98.000000	+2.68236124E-03	+4.07791737E-03	-5.88131511E+00	+2.97006434E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
99.000000	-3.75297255E-03	+3.96187087E-03	-4.17146191E+00	+3.12269996E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
25.000000	-3.14214149E-03	+4.00509230E-03	-4.24788270E+00	-7.65024901E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
25.500000	+1.20514625E-03	+3.88402922E-03	-5.22920819E+00	-3.16027707E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
26.000000	+3.53401584E-03	+3.83715853E-03	-7.40815977E+00	+2.35643284E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
26.500000	+5.30201752E-04	+3.92092481E-03	-4.99356491E+00	+3.22502505E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
27.000000	-3.57040976E-03	+4.05490329E-03	-4.18313472E+00	+7.38237552E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
27.500000	-2.99238866E-03	+4.10183400E-03	-4.25532736E+00	-1.10220934E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
28.000000	+1.48051843E-03	+4.01316299E-03	-5.28534406E+00	-3.29690638E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
28.500000	+3.61839729E-03	+3.88086541E-03	-7.55223374E+00	+2.85362770E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
29.000000	+4.69775747E-04	+3.83881229E-03	-4.99998129E+00	+3.33603640E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
29.500000	-3.45474810E-03	+3.92257434E-03	-4.21619734E+00	+6.68573126E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
30.000000	-2.53518511E-03	+4.03932414E-03	-4.33140816E+00	-1.26679364E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
30.500000	+1.99549265E-03	+4.07393162E-03	-5.48299098E+00	-3.55125246E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
31.000000	+3.81789090E-03	+4.00650493E-03	-7.88266062E+00	+5.17895568E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
31.500000	+4.27053622E-04	+3.91569610E-03	-4.96509541E+00	+3.65183713E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
32.000000	-3.38595071E-03	+3.88425514E-03	-4.23082349E+00	+5.69218317E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
32.500000	-2.24138073E-03	+3.92265062E-03	-4.39587709E+00	-1.43488043E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
33.000000	+2.24998064E-03	+3.98133536E-03	-5.66570392E+00	-3.03739948E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
33.500000	+3.71854351E-03	+4.01416705E-03	-7.43327658E+00	+8.27663785E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
34.000000	+5.09383666E-05	+4.01222137E-03	-4.83804013E+00	+3.24960649E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
34.500000	-3.63515997E-03	+3.98607186E-03	-4.18367008E+00	+4.43381589E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
35.000000	-2.22682333E-03	+3.94472377E-03	-4.39465855E+00	-1.51642500E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
35.500000	+2.23286896E-03	+3.90569262E-03	-5.70009508E+00	-2.54296566E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
36.000000	+3.41868289E-03	+3.90396926E-03	-6.93762420E+00	+9.57582760E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
36.500000	-3.98377408E-04	+3.95998231E-03	-4.74251232E+00	+2.79030436E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
37.000000	-3.86555962E-03	+4.03780252E-03	-4.14731984E+00	+3.45934959E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
37.500000	-2.09912634E-03	+4.06059004E-03	-4.39657736E+00	-1.61227787E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
38.000000	+2.41246508E-03	+3.98865484E-03	-5.75959771E+00	-2.46889385E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
38.500000	+3.35805524E-03	+3.87965063E-03	-6.86547121E+00	+1.02101488E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
39.000000	-5.29674252E-04	+3.84584531E-03	-4.73858283E+00	+2.68615131E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
39.500000	-3.72038146E-03	+3.93407635E-03	-4.17931990E+00	+2.64080461E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
40.000000	-1.63530647E-03	+4.06263937E-03	-4.47450237E+00	-1.83307485E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
40.500000	+2.87523847E-03	+4.09934761E-03	-6.01239475E+00	-2.46279291E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
41.000000	+3.51699106E-03	+4.00243708E-03	-6.93729528E+00	+1.28173439E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
41.500000	-5.41069427E-04	+3.86925269E-03	-4.73066037E+00	+2.71935721E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
42.000000	-3.52913175E-03	+3.83535993E-03	-4.21793807E+00	+1.55473607E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
42.500000	-1.22064733E-03	+3.93153993E-03	-4.57518676E+00	-2.10348706E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
43.000000	+3.15627906E-03	+4.05496915E-03	-6.32142513E+00	-2.06987171E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
43.500000	+3.43292341E-03	+4.08313960E-03	-6.64505847E+00	+1.68078686E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
44.000000	-8.26038259E-04	+3.99972942E-03	-4.64063827E+00	+2.45330788E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
44.500000	-3.66231376E-03	+3.89758279E-03	-4.19175059E+00	+3.83039230E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
45.000000	-1.14238296E-03	+3.87181635E-03	-4.60233435E+00	-2.20975383E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
45.500000	+3.09992543E-03	+3.92945517E-03	-6.40150442E+00	-1.64248159E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
46.000000	+3.03219392E-03	+4.00243777E-03	-6.24481594E+00	+1.86281042E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
46.500000	-1.31437792E-03	+4.02929962E-03	-4.53869401E+00	+2.09600790E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
47.000000	-3.88551098E-03	+4.00609810E-03	-4.14880805E+00	-5.65518127E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
47.500000	-1.08541591E-03	+3.96445298E-03	-4.59524582E+00	-2.28268598E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
48.000000	+3.12396987E-03	+3.92899167E-03	-6.43149403E+00	-1.51816475E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
48.500000	+2.80462455E-03	+3.91111974E-03	-6.11341057E+00	+1.91825853E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
49.000000	-1.55704583E-03	+3.92442026E-03	-4.51323550E+00	+1.94697702E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
49.500000	-3.77868750E-03	+3.97504659E-03	-4.16643355E+00	-5.59769235E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
12.500000	-3.49820155E-03	+3.88907418E-03	-4.21484907E+00	-3.70401882E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
12.750000	-2.07134633E-03	+3.84332389E-03	-4.43717236E+00	-1.40818437E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
13.000000	+1.76695079E-04	+3.83012649E-03	-4.91894126E+00	-2.75329105E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
13.250000	+2.36084827E-03	+3.85385230E-03	-5.81381788E+00	-5.07485789E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
13.500000	+3.61956111E-03	+3.90843585E-03	-7.45637020E+00	-2.07140510E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
13.750000	+3.44901734E-03	+3.97899929E-03	-6.84952043E+00	+4.00977402E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
14.000000	+1.90113198E-03	+4.04610056E-03	-5.45148319E+00	+4.28873354E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
14.250000	-4.32928810E-04	+4.09133303E-03	-4.70515366E+00	+2.29383470E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
14.500000	-2.65078440E-03	+4.10258976E-03	-4.30456584E+00	+1.13239785E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
14.750000	-3.89233138E-03	+4.07742051E-03	-4.13895474E+00	+2.63029611E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
15.000000	-3.67907449E-03	+4.02351878E-03	-4.17305104E+00	-5.48333834E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
15.250000	-2.10237406E-03	+3.95627256E-03	-4.41312165E+00	-1.47736282E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
15.500000	+2.14329381E-04	+3.89419286E-03	-4.91173245E+00	-2.80312822E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
15.750000	+2.36191281E-03	+3.85362166E-03	-5.81468576E+00	-4.74758161E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
16.000000	+3.50157427E-03	+3.84426902E-03	-7.28552325E+00	-1.58253962E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
16.250000	+3.19068726E-03	+3.86683243E-03	-6.60595557E+00	+3.85987180E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
16.500000	+1.55246139E-03	+3.91330909E-03	-5.35558735E+00	+3.89637097E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
16.750000	-7.74002035E-04	+3.96979564E-03	-4.65777009E+00	+2.14567396E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
17.000000	-2.88150734E-03	+4.02081362E-03	-4.28275037E+00	+1.04492025E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
17.250000	-3.94509642E-03	+4.05375643E-03	-4.13530996E+00	+1.93702615E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
17.500000	-3.54216984E-03	+4.06209334E-03	-4.18589906E+00	-6.20266980E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
17.750000	-1.81948036E-03	+4.04647082E-03	-4.44544345E+00	-1.57872310E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
18.000000	+5.60254285E-04	+4.01361365E-03	-4.97526061E+00	-3.01593810E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
18.250000	+2.67516286E-03	+3.97364447E-03	-5.95341250E+00	-5.41012817E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
18.500000	+3.70594544E-03	+3.93685790E-03	-7.68032470E+00	-1.37771038E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
18.750000	+3.25896470E-03	+3.91099803E-03	-6.64226769E+00	+4.66490626E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
19.000000	+1.52062589E-03	+3.89975982E-03	-5.34787157E+00	+3.95933910E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
19.250000	-8.18216207E-04	+3.90273334E-03	-4.66259814E+00	+2.08617140E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
19.500000	-2.83536429E-03	+3.91652413E-03	-4.30478587E+00	+9.71758594E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
19.750000	-3.73794008E-03	+3.93645330E-03	-4.17671885E+00	+1.08287935E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
20.000000	-3.16939311E-03	+3.95814721E-03	-4.25064190E+00	-7.31298475E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
20.250000	-1.34560268E-03	+3.97847779E-03	-4.54236808E+00	-1.75366889E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
20.500000	+1.02989058E-03	+3.99564592E-03	-5.12747635E+00	-3.40368819E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
20.750000	+3.03775878E-03	+4.00858861E-03	-6.24421218E+00	-6.45128716E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
21.000000	+3.89835687E-03	+4.01618693E-03	-8.35311992E+00	-5.38456301E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
21.250000	+3.27514717E-03	+4.01683100E-03	-6.51344033E+00	+6.18842099E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
21.500000	+1.40822625E-03	+4.00871308E-03	-5.25890943E+00	+3.80331925E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
21.750000	-9.76222432E-04	+3.99083398E-03	-4.61178071E+00	+1.95526602E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
22.000000	-2.94821672E-03	+3.96428543E-03	-4.28127642E+00	+8.69616214E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
22.250000	-3.73932890E-03	+3.93311734E-03	-4.17697260E+00	+1.09125657E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
22.500000	-3.04616042E-03	+3.90416139E-03	-4.27582014E+00	-8.42574741E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
22.750000	-1.14910172E-03	+3.88556902E-03	-4.59825997E+00	-1.90319207E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
23.000000	+1.20069125E-03	+3.88437913E-03	-5.22741617E+00	-3.61475533E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
23.250000	+3.07780185E-03	+3.90391004E-03	-6.40563763E+00	-5.20776825E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
23.500000	+3.74339364E-03	+3.94194804E-03	-7.83130030E+00	+4.98416898E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
23.750000	+2.93059694E-03	+3.99050155E-03	-6.15642919E+00	+5.49049330E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
24.000000	+9.46213028E-04	+4.03739784E-03	-5.08605365E+00	+3.29969968E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
24.250000	-1.44866038E-03	+4.06941289E-03	-4.50657934E+00	+1.74815025E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
24.500000	-3.33239067E-03	+4.07612108E-03	-4.21197852E+00	+7.50931904E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
24.750000	-3.97914289E-03	+4.05334823E-03	-4.13111339E+00	-1.04010855E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
6.250000	+3.64513301E-03	+3.91148619E-03	-7.53754021E+00	+7.68626169E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
6.375000	+3.26373828E-03	+3.91188369E-03	-6.64824831E+00	+6.54240876E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
6.500000	+2.54706870E-03	+3.91413913E-03	-5.90193802E+00	+5.15370097E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
6.625000	+1.56716846E-03	+3.91803743E-03	-5.35982307E+00	+3.76117607E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
6.750000	+4.22679550E-04	+3.92338356E-03	-4.96164400E+00	+2.77196429E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
6.875000	-7.70992742E-04	+3.93001127E-03	-4.66683199E+00	+2.04091865E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
7.000000	-1.89325041E-03	+3.93778017E-03	-4.45141434E+00	+1.46303851E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
7.125000	-2.83044567E-03	+3.94656250E-03	-4.30107237E+00	+9.76635893E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
7.250000	-3.48736411E-03	+3.95622195E-03	-4.20725537E+00	+5.43570919E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
7.375000	-3.79687432E-03	+3.96658840E-03	-4.16517964E+00	+1.37642397E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
7.500000	-3.72674955E-03	+3.97743269E-03	-4.17284477E+00	-2.61919906E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
7.625000	-3.28295124E-03	+3.98844614E-03	-4.23065961E+00	-6.74767283E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
7.750000	-2.50902705E-03	+3.99922885E-03	-4.34153659E+00	-1.12337293E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
7.875000	-1.48168156E-03	+4.00929024E-03	-4.51150285E+00	-1.63829619E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
8.000000	-3.02981858E-04	+4.01806396E-03	-4.75111064E+00	-2.26756556E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
8.125000	+9.09985400E-04	+4.02493777E-03	-5.07839424E+00	-3.09668990E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
8.250000	+2.03692699E-03	+4.02929719E-03	-5.52528311E+00	-4.29607529E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
8.375000	+2.96641010E-03	+4.03057998E-03	-6.15241306E+00	-6.21424288E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
8.500000	+3.60696330E-03	+4.02833677E-03	-7.07884383E+00	-8.52903646E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
8.625000	+3.89611422E-03	+4.02229191E-03	-8.28467217E+00	-2.86442105E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
8.750000	+3.80649288E-03	+4.01239776E-03	-7.79494910E+00	+6.55986036E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
8.875000	+3.34843074E-03	+3.99887544E-03	-6.64470708E+00	+7.70537166E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
9.000000	+2.56883076E-03	+3.98223608E-03	-5.86860618E+00	+5.25022939E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
9.125000	+1.54644365E-03	+3.96327751E-03	-5.33214974E+00	+3.69394009E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
9.250000	+3.84028048E-04	+3.94305415E-03	-4.94512116E+00	+2.68134172E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
9.375000	-8.01831345E-04	+3.92282012E-03	-4.66181430E+00	+1.95086413E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
9.500000	-1.89225390E-03	+3.90394866E-03	-4.45740513E+00	+1.37669853E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
9.625000	-2.77782293E-03	+3.88783343E-03	-4.31763967E+00	+8.92554516E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
9.750000	-3.36943776E-03	+3.87577977E-03	-4.23426650E+00	+4.58970841E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
9.875000	-3.60720400E-03	+3.86889504E-03	-4.20289696E+00	+4.89755962E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
10.000000	-3.46648470E-03	+3.86798785E-03	-4.22202260E+00	-3.59217076E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
10.125000	-2.96049213E-03	+3.87348542E-03	-4.29270123E+00	-7.87005311E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
10.250000	-2.13912124E-03	+3.88537686E-03	-4.41877393E+00	-1.26006545E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
10.375000	-1.08409113E-03	+3.90318805E-03	-4.60771759E+00	-1.81518887E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
10.500000	+9.91608841E-05	+3.92599153E-03	-4.87257114E+00	-2.51363612E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
10.625000	+1.29203840E-03	+3.95245168E-03	-5.23612662E+00	-3.47272920E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
10.750000	+2.37472972E-03	+3.98090323E-03	-5.74075344E+00	-4.95341794E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
10.875000	+3.23830894E-03	+4.00945845E-03	-6.47448111E+00	-7.59741410E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
11.000000	+3.79574743E-03	+4.03613594E-03	-7.64010697E+00	-9.69611495E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
11.125000	+3.99070641E-03	+4.05900257E-03	-8.89850984E+00	+5.10330805E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
11.250000	+3.80321799E-03	+4.07631829E-03	-7.51252427E+00	+1.00142634E+01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
11.375000	+3.25168344E-03	+4.08667313E-03	-6.39494400E+00	+7.30973982E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
11.500000	+2.39099040E-03	+4.08910535E-03	-5.68508931E+00	+4.80574608E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
11.625000	+1.30694203E-03	+4.08319070E-03	-5.19350748E+00	+3.38844420E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
11.750000	+1.07566215E-04	+4.06909432E-03	-4.83797826E+00	+2.46021510E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
11.875000	-1.08780341E-03	+4.04757941E-03	-4.57845371E+00	+1.77909005E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
12.000000	-2.16054957E-03	+4.01997005E-03	-4.39320575E+00	+1.23486660E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
12.125000	-3.00466073E-03	+3.98806929E-03	-4.26973706E+00	+7.69369497E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
12.250000	-3.53728020E-03	+3.95403759E-03	-4.20086338E+00	+3.47351314E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
12.375000	-3.70686887E-03	+3.92024009E-03	-4.18289923E+00	-5.99249708E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.125000	+3.48859272E-04	+3.85922985E-03	-4.95888649E+00	-2.66849259E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.187500	+9.37479174E-04	+3.86403657E-03	-5.14078131E+00	-3.15214188E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.250000	+1.50322654E-03	+3.87041720E-03	-5.35290422E+00	-3.68392288E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.312500	+2.03164430E-03	+3.87822641E-03	-5.60127167E+00	-4.32806793E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.375000	+2.50921141E-03	+3.88729714E-03	-5.89391271E+00	-5.11943894E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.437500	+2.92368710E-03	+3.89744415E-03	-6.24120154E+00	-6.08545867E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.500000	+3.26442311E-03	+3.90846794E-03	-6.65459505E+00	-7.16727319E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.562500	+3.52263587E-03	+3.92015883E-03	-7.13711069E+00	-7.87474346E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.625000	+3.69163146E-03	+3.93230114E-03	-7.63893798E+00	-6.44125073E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.687500	+3.76697748E-03	+3.94467741E-03	-7.94226703E+00	-1.07321959E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.750000	+3.74661722E-03	+3.95707245E-03	-7.77309043E+00	+5.15197812E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.812500	+3.63092305E-03	+3.96927736E-03	-7.29826977E+00	+7.80650293E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.875000	+3.42268748E-03	+3.98109321E-03	-6.79727756E+00	+7.51169804E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.937500	+3.12705211E-03	+3.99233446E-03	-6.35930751E+00	+6.45581600E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
4.000000	+2.75137613E-03	+4.00283195E-03	-5.99030056E+00	+5.43731141E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
4.062500	+2.30504791E-03	+4.01243557E-03	-5.67964358E+00	+4.59197907E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
4.125000	+1.79924462E-03	+4.02101627E-03	-5.41630318E+00	+3.90513172E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
4.187500	+1.24664615E-03	+4.02846779E-03	-5.19150212E+00	+3.34139596E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
4.250000	+6.61111041E-04	+4.03470763E-03	-4.99862868E+00	+2.87013848E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
4.312500	+5.73229873E-05	+4.03967773E-03	-4.83273481E+00	+2.46830531E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
4.375000	-5.49582888E-04	+4.04334441E-03	-4.69009052E+00	+2.11904060E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
4.437500	-1.14440409E-03	+4.04569798E-03	-4.56785474E+00	+1.80997990E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
4.500000	-1.71225523E-03	+4.04675178E-03	-4.46384303E+00	+1.53191582E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
4.562500	-2.23894314E-03	+4.04654082E-03	-4.37636526E+00	+1.27785216E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
4.625000	-2.71132304E-03	+4.04512007E-03	-4.30411151E+00	+1.04234870E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
4.687500	-3.11762697E-03	+4.04256239E-03	-4.24607167E+00	+8.21065668E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
4.750000	-3.44775636E-03	+4.03895622E-03	-4.20147830E+00	+6.10441876E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
4.812500	-3.69353175E-03	+4.03440307E-03	-4.16976644E+00	+4.07461327E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
4.875000	-3.84889369E-03	+4.02901488E-03	-4.15054564E+00	+2.09478093E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
4.937500	-3.91005014E-03	+4.02291138E-03	-4.14358167E+00	+1.40785596E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
5.000000	-3.87556715E-03	+4.01621733E-03	-4.14878582E+00	-1.81033784E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
5.062500	-3.74640075E-03	+4.00905994E-03	-4.16621090E+00	-3.78142365E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
5.125000	-3.52586967E-03	+4.00156637E-03	-4.19605361E+00	-5.79619985E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
5.187500	-3.21956963E-03	+3.99386135E-03	-4.23866340E+00	-7.88039050E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
5.250000	-2.83523167E-03	+3.98606514E-03	-4.29455850E+00	-1.00629992E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
5.312500	-2.38252786E-03	+3.97829159E-03	-4.36445088E+00	-1.23779018E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
5.375000	-1.87282950E-03	+3.97064653E-03	-4.44928227E+00	-1.48659206E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
5.437500	-1.31892346E-03	+3.96322651E-03	-4.55027489E+00	-1.75776166E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
5.500000	-7.34693880E-04	+3.95611775E-03	-4.66900248E+00	-2.05771318E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
5.562500	-1.34776742E-04	+3.94939543E-03	-4.80748904E+00	-2.39475167E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
5.625000	+4.65804078E-04	+3.94312332E-03	-4.96834643E+00	-2.77980207E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
5.687500	+1.05201055E-03	+3.93735359E-03	-5.15496430E+00	-3.22734782E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
5.750000	+1.60916482E-03	+3.93212703E-03	-5.37176491E+00	-3.75639687E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
5.812500	+2.12331506E-03	+3.92747340E-03	-5.62451391E+00	-4.39048073E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
5.875000	+2.58158375E-03	+3.92341206E-03	-5.92057500E+00	-5.15249409E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
5.937500	+2.97248995E-03	+3.91995278E-03	-6.26857567E+00	-6.03764460E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
6.000000	+3.28623742E-03	+3.91709668E-03	-6.67528058E+00	-6.90106908E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
6.062500	+3.51496149E-03	+3.91483732E-03	-7.13120930E+00	-7.08402890E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
6.125000	+3.65292837E-03	+3.91316184E-03	-7.56078419E+00	-4.95035833E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
6.187500	+3.69668177E-03	+3.91205216E-03	-7.75000410E+00	-1.10467860E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
1.562500	+2.76785658E-03	+4.09524534E-03	-5.93139442E+00	+5.36564216E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
1.593750	+2.53511081E-03	+4.09360373E-03	-5.77088882E+00	+4.90671655E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
1.625000	+2.28764783E-03	+4.09142602E-03	-5.62472464E+00	+4.47712925E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
1.656250	+2.02700602E-03	+4.08872451E-03	-5.49106824E+00	+4.10061868E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
1.687500	+1.75480571E-03	+4.08551381E-03	-5.36843597E+00	+3.76727351E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
1.718750	+1.47273906E-03	+4.08181067E-03	-5.25561365E+00	+3.46941931E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
1.750000	+1.18255952E-03	+4.07763399E-03	-5.15159726E+00	+3.20103707E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
1.781250	+8.86070833E-04	+4.07300465E-03	-5.05554883E+00	+2.95734773E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
1.812500	+5.85115824E-04	+4.06794542E-03	-4.96676303E+00	+2.73451246E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
1.843750	+2.81564917E-04	+4.06248088E-03	-4.88464180E+00	+2.52941381E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
1.875000	-2.26955243E-05	+4.05663721E-03	-4.80867467E+00	+2.33949409E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
1.906250	-3.25774940E-04	+4.05044217E-03	-4.73842342E+00	+2.16263454E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
1.937500	-6.25790340E-04	+4.04392488E-03	-4.67351001E+00	+1.99706384E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
1.968750	-9.20878028E-04	+4.03711570E-03	-4.61360693E+00	+1.84128827E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.000000	-1.20920520E-03	+4.03004609E-03	-4.55842949E+00	+1.69403764E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.031250	-1.48898137E-03	+4.02274848E-03	-4.50772958E+00	+1.55422307E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.062500	-1.75846949E-03	+4.01525606E-03	-4.46129055E+00	+1.42090372E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.093750	-2.01599682E-03	+4.00760267E-03	-4.41892310E+00	+1.29326027E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.125000	-2.25996534E-03	+3.99982263E-03	-4.38046178E+00	+1.17057370E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.156250	-2.48886175E-03	+3.99195057E-03	-4.34576224E+00	+1.05220797E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.187500	-2.70126688E-03	+3.98402127E-03	-4.31469879E+00	+9.37595923E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.218750	-2.89586465E-03	+3.97606951E-03	-4.28716249E+00	+8.26227641E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.250000	-3.07145029E-03	+3.96812993E-03	-4.26305956E+00	+7.17640712E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.281250	-3.22693791E-03	+3.96023682E-03	-4.24230995E+00	+6.11412036E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.312500	-3.36136735E-03	+3.95242401E-03	-4.22484631E+00	+5.07150845E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.343750	-3.47391028E-03	+3.94472472E-03	-4.21061302E+00	+4.04492668E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.375000	-3.56387543E-03	+3.93717138E-03	-4.19956551E+00	+3.03094059E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.406250	-3.63071302E-03	+3.92979553E-03	-4.19166964E+00	+2.02627891E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.437500	-3.67401831E-03	+3.92262764E-03	-4.18690127E+00	+1.02779102E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.468750	-3.69353422E-03	+3.91569704E-03	-4.18524595E+00	+3.24075996E-03	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.500000	-3.68915306E-03	+3.90903173E-03	-4.18669872E+00	-9.62896561E-02	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.531250	-3.66091735E-03	+3.90265829E-03	-4.19126405E+00	-1.96113852E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.562500	-3.60901960E-03	+3.89660179E-03	-4.19895584E+00	-2.96536281E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.593750	-3.53380132E-03	+3.89088567E-03	-4.20979757E+00	-3.97867757E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.625000	-3.43575090E-03	+3.88553165E-03	-4.22382257E+00	-5.00429215E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.656250	-3.31550072E-03	+3.88055963E-03	-4.24107440E+00	-6.04555696E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.687500	-3.17382325E-03	+3.87598765E-03	-4.26160730E+00	-7.10600675E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.718750	-3.01162634E-03	+3.87183179E-03	-4.28548694E+00	-8.18940832E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.750000	-2.82994756E-03	+3.86810614E-03	-4.31279111E+00	-9.29981407E-01	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.781250	-2.62994781E-03	+3.86482274E-03	-4.34361078E+00	-1.04416228E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.812500	-2.41290407E-03	+3.86199154E-03	-4.37805125E+00	-1.16196497E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.843750	-2.18020143E-03	+3.85962040E-03	-4.41623359E+00	-1.28392077E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.875000	-1.93332443E-03	+3.85771502E-03	-4.45829630E+00	-1.41062031E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.906250	-1.67384778E-03	+3.85627901E-03	-4.50439736E+00	-1.54272477E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.937500	-1.40342643E-03	+3.85531382E-03	-4.55471660E+00	-1.68097934E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.968750	-1.12378521E-03	+3.85481881E-03	-4.60945856E+00	-1.82622916E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.000000	-8.36707905E-04	+3.85479125E-03	-4.66885592E+00	-1.97943856E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.031250	-5.44026087E-04	+3.85522634E-03	-4.73317347E+00	-2.14171420E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.062500	-2.47607482E-04	+3.85611729E-03	-4.80271306E+00	-2.31433284E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.093750	+5.06558042E-05	+3.85745535E-03	-4.87781928E+00	-2.49246535E+00	+2.79190015E-01	-3.69469653E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02


==> anc/otoc_to_plot_bosonic_M900_L1.1225_n300_beta1.0000.dat <==
50.000000	+1.88429768E-01	+1.76608835E+00	+1.14908902E+00	-6.02496223E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
51.000000	+5.15380682E-01	+1.61816884E+00	+7.90988838E-01	-1.13704136E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
52.000000	+3.69207162E-01	+1.62596287E+00	+9.21680746E-01	+1.20853848E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
53.000000	+6.82976911E-01	+2.08729151E+00	+1.03269653E+00	+4.31422503E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
54.000000	+4.15434008E-01	+1.78544405E+00	+1.00796525E+00	-6.90405153E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
55.000000	+1.20125492E-01	+1.34332298E+00	+8.94615504E-01	+9.82676230E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
56.000000	+3.55972931E-01	+2.02351931E+00	+1.20450049E+00	+2.24501753E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
57.000000	+2.58240653E-01	+2.17468550E+00	+1.34361901E+00	-1.15387183E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
58.000000	+2.15940423E-01	+1.53983648E+00	+9.73726128E-01	-1.06536436E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
59.000000	-1.49110590E-01	+1.39956322E+00	+1.13054614E+00	+1.29910445E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
60.000000	+2.50692552E-03	+1.71920005E+00	+1.23354702E+00	+4.74483032E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
61.000000	+3.58921916E-02	+1.73872899E+00	+1.22544274E+00	-1.88936124E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
62.000000	+1.73066114E-01	+1.34954689E+00	+8.55674770E-01	-2.13422458E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
63.000000	+3.38918487E-01	+1.45012975E+00	+7.98597829E-01	+1.52027020E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
64.000000	+1.99960976E-01	+1.79449513E+00	+1.15972881E+00	+6.33132737E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
65.000000	+3.03012827E-01	+1.56422991E+00	+9.25224377E-01	-1.11307745E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
66.000000	+2.09894367E-01	+1.48619548E+00	+9.37113320E-01	+6.14990410E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
67.000000	+1.78411967E-01	+1.60469999E+00	+1.04822246E+00	+4.63525331E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
68.000000	+3.40572237E-01	+1.74085082E+00	+1.02981839E+00	+1.86786690E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
69.000000	-1.72714708E-01	+1.89956365E+00	+1.42179584E+00	+8.05946515E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
70.000000	-6.55430040E-02	+1.57965461E+00	+1.19100769E+00	-2.20882400E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
71.000000	+1.01711242E-01	+1.43398071E+00	+9.80031039E-01	+5.02244438E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
72.000000	-1.71396213E-01	+1.64764471E+00	+1.29145658E+00	+1.04394813E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
73.000000	-3.88906382E-02	+1.60271282E+00	+1.18882067E+00	-1.80091340E-03	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
74.000000	-1.17430828E-01	+1.69507001E+00	+1.28785475E+00	-5.29117758E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
75.000000	+2.18005660E-01	+1.69476483E+00	+1.08299711E+00	-1.30483287E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
76.000000	-2.41060980E-02	+1.37207538E+00	+1.02688818E+00	+2.19446780E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
77.000000	-2.16542843E-01	+1.32647369E+00	+1.12688647E+00	+7.30411763E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
78.000000	+2.10386556E-01	+1.82617550E+00	+1.17297053E+00	+1.45905246E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
79.000000	+1.89673305E-01	+2.25553987E+00	+1.41869696E+00	-8.51434709E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
80.000000	+2.44391218E-01	+1.60718440E+00	+1.00268359E+00	-3.00635534E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
81.000000	+7.69129468E-02	+1.20924437E+00	+8.17425895E-01	+1.48340404E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
82.000000	+2.69069431E-01	+2.10255202E+00	+1.29936440E+00	+1.60582126E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
83.000000	+7.17401716E-01	+2.27858331E+00	+1.13859015E+00	-2.63260653E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
84.000000	+4.66518262E-01	+1.54947596E+00	+7.72843090E-01	-2.18072632E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
85.000000	+3.95246263E-01	+1.40458733E+00	+7.02444884E-01	+1.05110187E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
86.000000	+3.09464028E-01	+1.64577964E+00	+9.83063465E-01	+1.14111860E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
87.000000	+4.81689373E-01	+1.74979154E+00	+9.30668604E-01	-3.63017743E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
88.000000	+3.16122630E-01	+1.55885532E+00	+9.10459916E-01	+1.33273131E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
89.000000	-1.70148648E-01	+1.48529276E+00	+1.19721487E+00	+7.14911043E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
90.000000	+4.62176172E-02	+1.47996985E+00	+1.05344212E+00	-8.15555831E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
91.000000	-8.30866395E-02	+1.32320545E+00	+1.03410370E+00	+7.71235472E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
92.000000	-1.03260155E-01	+1.56961206E+00	+1.20768922E+00	+1.51318320E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
93.000000	-1.83449735E-01	+1.71985776E+00	+1.33674034E+00	+5.04523112E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
94.000000	-3.61608579E-01	+1.48887437E+00	+1.30859384E+00	-1.96584657E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
95.000000	+2.74216489E-01	+1.55878625E+00	+9.43571024E-01	-5.26065706E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
96.000000	-3.98312815E-02	+1.62584884E+00	+1.20338070E+00	+2.29483788E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
97.000000	-3.85967061E-01	+1.64678673E+00	+1.40253860E+00	-9.81161190E-03	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
98.000000	-3.61088564E-02	+1.59720386E+00	+1.18375748E+00	-1.70102129E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
99.000000	-8.33225389E-02	+1.36323578E+00	+1.06233434E+00	-7.27441371E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
25.000000	-9.86099631E-01	+1.77712674E+00	+1.70954615E+00	-8.08330350E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
25.500000	-6.15426563E-01	+1.38021285E+00	+1.38411168E+00	-4.93407522E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
26.000000	-4.85959364E-01	+1.20110752E+00	+1.21613863E+00	+7.84142571E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
26.500000	-7.27491499E-01	+1.43093344E+00	+1.46252594E+00	+5.63453230E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
27.000000	-1.09436180E+00	+1.86935655E+00	+1.77959186E+00	+4.50685991E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
27.500000	-1.24477656E+00	+2.14263051E+00	+1.91321193E+00	+3.82344979E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
28.000000	-9.84507204E-01	+2.09472160E+00	+1.81782636E+00	-3.26828304E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
28.500000	-6.32480178E-01	+1.81054341E+00	+1.58638363E+00	-4.34532590E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
29.000000	-4.38124917E-01	+1.55588289E+00	+1.38329377E+00	-2.10268871E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
29.500000	-4.50518573E-01	+1.52922549E+00	+1.37611476E+00	+5.89621876E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
30.000000	-4.69253791E-01	+1.64586034E+00	+1.44225596E+00	+5.16971933E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
30.500000	-3.40350638E-01	+1.74443236E+00	+1.42781195E+00	-3.69201248E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
31.000000	-3.08548526E-01	+1.72989931E+00	+1.40533583E+00	-9.07503752E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
31.500000	-2.95720131E-01	+1.60819887E+00	+1.33706158E+00	-1.60482574E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
32.000000	-2.79680895E-01	+1.45653171E+00	+1.24485326E+00	-2.45963637E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
32.500000	-1.29900894E-01	+1.35886982E+00	+1.09109794E+00	-2.88290570E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
33.000000	+9.24691540E-02	+1.39383649E+00	+9.56562688E-01	-5.71227077E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
33.500000	+1.09812031E-01	+1.51592347E+00	+1.03397523E+00	+2.36558037E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
34.000000	+5.98034932E-04	+1.64927569E+00	+1.19312073E+00	+2.66478006E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
34.500000	-1.04774621E-01	+1.73070543E+00	+1.30045324E+00	+7.39305094E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
35.000000	-1.38902235E-01	+1.63628172E+00	+1.26705123E+00	-1.48696918E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
35.500000	-1.78454404E-01	+1.40341788E+00	+1.15175632E+00	-2.90959144E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
36.000000	-1.24779522E-01	+1.20225253E+00	+9.76092090E-01	-1.72069889E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
36.500000	-1.73485651E-01	+1.15832479E+00	+9.79686430E-01	+1.85180993E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
37.000000	-2.49188346E-01	+1.34781011E+00	+1.16127308E+00	+3.22628034E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
37.500000	-2.14841120E-01	+1.62405836E+00	+1.30231446E+00	+2.06040326E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
38.000000	-2.00476835E-01	+1.76191927E+00	+1.36731341E+00	+4.32541971E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
38.500000	-2.04593682E-01	+1.71559121E+00	+1.34556866E+00	-7.91727381E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
39.000000	-2.62330156E-01	+1.55068899E+00	+1.28814067E+00	-1.05461420E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
39.500000	-2.78191471E-01	+1.44980056E+00	+1.24010724E+00	-1.70914162E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
40.000000	-7.46350818E-02	+1.45354774E+00	+1.11722651E+00	-2.07403892E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
40.500000	+7.27762636E-02	+1.47710043E+00	+1.03270335E+00	-5.23855830E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
41.000000	+8.28506839E-02	+1.53303947E+00	+1.06484093E+00	+1.96138968E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
41.500000	-9.61284488E-02	+1.61250712E+00	+1.22884232E+00	+2.65491087E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
42.000000	-1.74257572E-01	+1.71689190E+00	+1.33033201E+00	+5.75093171E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
42.500000	+7.98394726E-03	+1.81776243E+00	+1.28635163E+00	-2.05464699E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
43.000000	+2.42894928E-01	+1.78279901E+00	+1.12486731E+00	-3.47673635E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
43.500000	+3.13515687E-01	+1.59181537E+00	+9.38678000E-01	-1.95800807E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
44.000000	+8.45222871E-02	+1.35059445E+00	+9.29066507E-01	+1.90205442E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
44.500000	-6.54534963E-02	+1.23739284E+00	+9.57698544E-01	+6.57951256E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
45.000000	+3.30843717E-03	+1.35548350E+00	+9.94861633E-01	+9.03563834E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
45.500000	+1.68370008E-01	+1.59441910E+00	+1.04805493E+00	+1.37198672E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
46.000000	+2.32046870E-01	+1.78306740E+00	+1.13206030E+00	+8.75841865E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
46.500000	+2.08937570E-01	+1.76551886E+00	+1.13563911E+00	-9.50984592E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
47.000000	+1.66508817E-01	+1.57682605E+00	+1.03696185E+00	-2.29672691E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
47.500000	+1.78271158E-01	+1.41543216E+00	+9.05966422E-01	-2.58370910E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
48.000000	+2.45367096E-01	+1.33456739E+00	+7.78590935E-01	+1.27155155E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
48.500000	+1.08034699E-01	+1.36102728E+00	+9.18681938E-01	+3.42720962E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
49.000000	-2.85736840E-02	+1.50586512E+00	+1.12131190E+00	+2.56150282E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
49.500000	+4.67237664E-02	+1.66552361E+00	+1.17483222E+00	-4.20689910E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
12.500000	-1.18505157E-02	+1.75929773E+00	+1.26477524E+00	-2.16354808E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
12.750000	-3.67758478E-02	+1.70981888E+00	+1.25081521E+00	-9.00448091E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
13.000000	-2.92193931E-02	+1.66395593E+00	+1.21975284E+00	-1.25104943E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
13.250000	-5.22607583E-04	+1.64016521E+00	+1.18826273E+00	-6.32280116E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
13.500000	+1.28950498E-03	+1.64177405E+00	+1.18813883E+00	+6.07266197E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
13.750000	-4.09853911E-02	+1.65028315E+00	+1.21862604E+00	+1.63413016E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
14.000000	-1.28293656E-01	+1.65185728E+00	+1.26984534E+00	+2.04130441E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
14.250000	-2.27830801E-01	+1.64517418E+00	+1.32069126E+00	+1.54214810E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
14.500000	-2.88291075E-01	+1.63455335E+00	+1.34695274E+00	+3.92899507E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
14.750000	-2.84374122E-01	+1.62578980E+00	+1.34033624E+00	-6.67639521E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
15.000000	-2.42810632E-01	+1.61690499E+00	+1.31357077E+00	-1.04913710E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
15.250000	-2.09890732E-01	+1.60265476E+00	+1.28787938E+00	-9.57470578E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
15.500000	-1.83504957E-01	+1.58927703E+00	+1.26569724E+00	-8.71722321E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
15.750000	-1.44273804E-01	+1.59096681E+00	+1.24429327E+00	-2.79886870E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
16.000000	-1.30760302E-01	+1.61738555E+00	+1.25170290E+00	+1.04899504E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
16.250000	-1.66423122E-01	+1.66225952E+00	+1.29674302E+00	+2.18494358E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
16.500000	-2.47654914E-01	+1.70229345E+00	+1.36095007E+00	+2.35806512E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
16.750000	-3.41474436E-01	+1.71604088E+00	+1.41464628E+00	+1.35658602E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
17.000000	-3.94687757E-01	+1.69211308E+00	+1.42877938E+00	-4.18761611E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
17.250000	-3.84005762E-01	+1.63087701E+00	+1.39370820E+00	-2.18693800E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
17.500000	-3.28579715E-01	+1.54206903E+00	+1.31943248E+00	-3.53866398E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
17.750000	-2.47846507E-01	+1.44029431E+00	+1.21677500E+00	-4.56957954E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
18.000000	-1.37039974E-01	+1.35151572E+00	+1.09095350E+00	-4.85816574E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
18.250000	-1.82040659E-02	+1.30587812E+00	+9.73866710E-01	-3.03655739E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
18.500000	+4.07393023E-02	+1.31961131E+00	+9.39125629E-01	+9.00911852E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
18.750000	+2.26439478E-03	+1.38735440E+00	+1.01891230E+00	+4.31998149E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
19.000000	-9.33334908E-02	+1.49387614E+00	+1.15512470E+00	+5.54497434E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
19.250000	-2.08924602E-01	+1.61869406E+00	+1.29616102E+00	+5.09657095E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
19.500000	-3.11755866E-01	+1.73612610E+00	+1.40995325E+00	+3.68552224E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
19.750000	-3.67869739E-01	+1.82956346E+00	+1.48043713E+00	+2.15371811E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
20.000000	-3.99028655E-01	+1.88169316E+00	+1.51763916E+00	+8.52755817E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
20.250000	-4.20131293E-01	+1.87302174E+00	+1.52307492E+00	-8.70446585E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
20.500000	-3.78637028E-01	+1.80495152E+00	+1.47411683E+00	-2.98393336E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
20.750000	-2.81570147E-01	+1.69375117E+00	+1.37387826E+00	-3.97547969E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
21.000000	-2.28953447E-01	+1.56101083E+00	+1.27534284E+00	-3.51039624E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
21.250000	-2.30070786E-01	+1.42726483E+00	+1.19835844E+00	-2.91224770E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
21.500000	-2.46042557E-01	+1.30136854E+00	+1.12973046E+00	-2.45981438E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
21.750000	-2.70870732E-01	+1.19466453E+00	+1.07536772E+00	-1.78736321E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
22.000000	-2.87975702E-01	+1.12714541E+00	+1.04036230E+00	-9.06643730E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
22.250000	-2.77363034E-01	+1.12321966E+00	+1.03003554E+00	+6.78623096E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
22.500000	-2.67171121E-01	+1.19679061E+00	+1.07429345E+00	+2.83609216E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
22.750000	-2.80614315E-01	+1.33334920E+00	+1.17184015E+00	+4.48608531E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
23.000000	-3.22335522E-01	+1.50974192E+00	+1.29859772E+00	+5.33273414E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
23.250000	-4.01343959E-01	+1.70579202E+00	+1.43847685E+00	+5.58598722E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
23.500000	-5.23842008E-01	+1.89853647E+00	+1.57789708E+00	+5.11385979E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
23.750000	-6.59481955E-01	+2.06158118E+00	+1.69416984E+00	+4.02256721E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
24.000000	-7.96065012E-01	+2.16597510E+00	+1.77902544E+00	+2.71298705E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
24.250000	-9.30365716E-01	+2.18601410E+00	+1.82981919E+00	+1.21806644E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
24.500000	-1.03388480E+00	+2.11416006E+00	+1.83992876E+00	-5.16946649E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
24.750000	-1.06849101E+00	+1.96837079E+00	+1.80397186E+00	-2.35960535E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.250000	+6.12496771E-01	+1.67560110E+00	+7.54340422E-01	-8.47178182E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.375000	+6.08918285E-01	+1.66838751E+00	+7.50915230E-01	+2.99147429E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.500000	+5.89217902E-01	+1.66030266E+00	+7.61819108E-01	+1.67678638E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.625000	+5.47230190E-01	+1.65205603E+00	+7.92834889E-01	+3.22806362E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.750000	+4.82875497E-01	+1.64398210E+00	+8.42520698E-01	+4.38856227E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.875000	+4.03345791E-01	+1.63628604E+00	+9.02548946E-01	+4.76571197E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
7.000000	+3.21040922E-01	+1.62906324E+00	+9.61663497E-01	+4.31490832E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
7.125000	+2.48963523E-01	+1.62234300E+00	+1.01042165E+00	+3.30998075E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
7.250000	+1.95575692E-01	+1.61644068E+00	+1.04441302E+00	+2.16964819E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
7.375000	+1.62378247E-01	+1.61230882E+00	+1.06466286E+00	+1.24625091E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
7.500000	+1.45656101E-01	+1.61148679E+00	+1.07556929E+00	+7.04483856E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
7.625000	+1.39960725E-01	+1.61565382E+00	+1.08227495E+00	+5.36831992E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
7.750000	+1.40317715E-01	+1.62595363E+00	+1.08899009E+00	+6.50596448E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
7.875000	+1.42479931E-01	+1.64237130E+00	+1.09853987E+00	+9.28738413E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
8.000000	+1.43060182E-01	+1.66359385E+00	+1.11220855E+00	+1.22773829E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
8.125000	+1.40868451E-01	+1.68751047E+00	+1.12923332E+00	+1.38022848E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
8.250000	+1.37933682E-01	+1.71185015E+00	+1.14671426E+00	+1.25028379E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
8.375000	+1.38520801E-01	+1.73426983E+00	+1.16049042E+00	+7.83655748E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
8.500000	+1.46985534E-01	+1.75204126E+00	+1.16630565E+00	+2.44810156E-03	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
8.625000	+1.65522451E-01	+1.76224842E+00	+1.16110244E+00	-8.57893374E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
8.750000	+1.91749515E-01	+1.76274760E+00	+1.14485832E+00	-1.57929580E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
8.875000	+2.18023996E-01	+1.75293572E+00	+1.12162005E+00	-1.87442953E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
9.000000	+2.34447850E-01	+1.73352607E+00	+1.09799758E+00	-1.68991322E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
9.125000	+2.34270920E-01	+1.70568668E+00	+1.07937222E+00	-1.25282762E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
9.250000	+2.17548496E-01	+1.67040222E+00	+1.06667689E+00	-9.03282192E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
9.375000	+1.90020423E-01	+1.62858095E+00	+1.05679016E+00	-8.48926173E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
9.500000	+1.59352368E-01	+1.58169685E+00	+1.04545374E+00	-1.09839554E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
9.625000	+1.32651068E-01	+1.53224633E+00	+1.02933027E+00	-1.56082422E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
9.750000	+1.15712691E-01	+1.48362532E+00	+1.00643313E+00	-2.10919721E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
9.875000	+1.11893837E-01	+1.43960053E+00	+9.76600344E-01	-2.54874599E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
10.000000	+1.20202648E-01	+1.40367259E+00	+9.42714482E-01	-2.63245972E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
10.125000	+1.35492843E-01	+1.37863438E+00	+9.10788851E-01	-2.22499940E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
10.250000	+1.52445929E-01	+1.36647218E+00	+8.87089497E-01	-1.45932494E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
10.375000	+1.69745391E-01	+1.36835059E+00	+8.74305728E-01	-6.36722067E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
10.500000	+1.89602939E-01	+1.38445725E+00	+8.71171445E-01	+6.79573495E-03	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
10.625000	+2.13139496E-01	+1.41378278E+00	+8.76004661E-01	+7.32773161E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
10.750000	+2.36974646E-01	+1.45391961E+00	+8.89490774E-01	+1.48140394E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
10.875000	+2.55198192E-01	+1.50114108E+00	+9.13039760E-01	+2.23589611E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
11.000000	+2.64244874E-01	+1.55115101E+00	+9.45388177E-01	+2.78388081E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
11.125000	+2.64514965E-01	+1.60026051E+00	+9.82636780E-01	+3.04534549E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
11.250000	+2.57407578E-01	+1.64611671E+00	+1.02152181E+00	+3.13863017E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
11.375000	+2.42693524E-01	+1.68747106E+00	+1.06110253E+00	+3.20585708E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
11.500000	+2.18825601E-01	+1.72341654E+00	+1.10166824E+00	+3.28047939E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
11.625000	+1.84712723E-01	+1.75297369E+00	+1.14311452E+00	+3.29152872E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
11.750000	+1.41737915E-01	+1.77537567E+00	+1.18395646E+00	+3.10768016E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
11.875000	+9.55199118E-02	+1.79048025E+00	+1.22080652E+00	+2.60657878E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
12.000000	+5.49124920E-02	+1.79855051E+00	+1.24912093E+00	+1.79519553E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
12.125000	+2.68135140E-02	+1.79957631E+00	+1.26568641E+00	+8.76293386E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
12.250000	+1.09015123E-02	+1.79315948E+00	+1.27102826E+00	+1.41735170E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
12.375000	+2.71180514E-04	+1.77932669E+00	+1.26922979E+00	-4.29490874E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.125000	+1.16762644E+00	+1.84253984E+00	+2.99976284E-01	+1.37253828E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.187500	+1.11513333E+00	+1.79625708E+00	+3.09135901E-01	+1.55853931E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.250000	+1.06353202E+00	+1.75172282E+00	+3.19458025E-01	+1.69272638E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.312500	+1.01347528E+00	+1.70916453E+00	+3.30294981E-01	+1.72739990E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.375000	+9.65586383E-01	+1.66879853E+00	+3.41050524E-01	+1.67608183E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.437500	+9.20413871E-01	+1.63083228E+00	+3.51246004E-01	+1.56133146E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.500000	+8.78393713E-01	+1.59546500E+00	+3.60567167E-01	+1.41358884E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.562500	+8.39802245E-01	+1.56288521E+00	+3.68915864E-01	+1.27309847E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.625000	+8.04690659E-01	+1.53326451E+00	+3.76480898E-01	+1.19148204E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.687500	+7.72816280E-01	+1.50674909E+00	+3.83809390E-01	+1.22806615E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.750000	+7.43606952E-01	+1.48345130E+00	+3.91831725E-01	+1.43891853E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.812500	+7.16191245E-01	+1.46344436E+00	+4.01795872E-01	+1.86152490E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.875000	+6.89499821E-01	+1.44676151E+00	+4.15100786E-01	+2.50105753E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.937500	+6.62414469E-01	+1.43339814E+00	+4.33059091E-01	+3.32328789E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.000000	+6.33931306E-01	+1.42331301E+00	+4.56641885E-01	+4.25602658E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.062500	+6.03313915E-01	+1.41642482E+00	+4.86259423E-01	+5.19849729E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.125000	+5.70223767E-01	+1.41260375E+00	+5.21623101E-01	+6.03727018E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.187500	+5.34814686E-01	+1.41166246E+00	+5.61725300E-01	+6.66655578E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.250000	+4.97768861E-01	+1.41335381E+00	+6.04955048E-01	+7.00839987E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.312500	+4.60251234E-01	+1.41738044E+00	+6.49330298E-01	+7.02661903E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.375000	+4.23775535E-01	+1.42341620E+00	+6.92787786E-01	+6.73018140E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.437500	+3.89999982E-01	+1.43113386E+00	+7.33457566E-01	+6.16647075E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.500000	+3.60489619E-01	+1.44023093E+00	+7.69868671E-01	+5.40866628E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.562500	+3.36489479E-01	+1.45044667E+00	+8.01065894E-01	+4.54196203E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.625000	+3.18750344E-01	+1.46156706E+00	+8.26643196E-01	+3.65130205E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.687500	+3.07442027E-01	+1.47341976E+00	+8.46707170E-01	+2.81088552E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.750000	+3.02179593E-01	+1.48586416E+00	+8.61779265E-01	+2.07485548E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.812500	+3.02168063E-01	+1.49878180E+00	+8.72642863E-01	+1.46995104E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.875000	+3.06434625E-01	+1.51206971E+00	+8.80153653E-01	+9.92805507E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
4.937500	+3.14078726E-01	+1.52563505E+00	+8.85052932E-01	+6.14206552E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.000000	+3.24460925E-01	+1.53938800E+00	+8.87831235E-01	+2.89595882E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.062500	+3.37281352E-01	+1.55323140E+00	+8.88672881E-01	-2.76207905E-03	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.125000	+3.52541551E-01	+1.56704923E+00	+8.87485975E-01	-3.73429248E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.187500	+3.70411569E-01	+1.58069895E+00	+8.84005015E-01	-7.63421986E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.250000	+3.91039238E-01	+1.59401227E+00	+8.77943200E-01	-1.18746303E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.312500	+4.14350948E-01	+1.60680635E+00	+8.69161727E-01	-1.61005001E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.375000	+4.39898098E-01	+1.61890255E+00	+8.57817575E-01	-1.97668201E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.437500	+4.66793868E-01	+1.63014648E+00	+8.44453202E-01	-2.22574014E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.500000	+4.93767543E-01	+1.64042212E+00	+8.29995823E-01	-2.30499629E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.562500	+5.19342650E-01	+1.64965450E+00	+8.15640749E-01	-2.19016446E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.625000	+5.42112169E-01	+1.65780054E+00	+8.02618768E-01	-1.89921639E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.687500	+5.61038468E-01	+1.66483250E+00	+7.91900544E-01	-1.49405610E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.750000	+5.75676377E-01	+1.67072185E+00	+7.83943066E-01	-1.06520417E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.812500	+5.86237059E-01	+1.67543143E+00	+7.78585491E-01	-7.04251003E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.875000	+5.93472247E-01	+1.67892019E+00	+7.75139929E-01	-4.75803210E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
5.937500	+5.98423756E-01	+1.68115932E+00	+7.72637951E-01	-4.00089009E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.000000	+6.02120585E-01	+1.68215363E+00	+7.70138816E-01	-4.51060870E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.062500	+6.05311085E-01	+1.68195908E+00	+7.66999690E-01	-5.67993734E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.125000	+6.08297001E-01	+1.68068905E+00	+7.63038895E-01	-6.74270858E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
6.187500	+6.10894218E-01	+1.67850595E+00	+7.58571305E-01	-7.55357912E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.562500	+2.15343917E+00	+2.44308831E+00	-5.45937750E-01	+1.71371611E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.593750	+2.15786209E+00	+2.46330038E+00	-4.92860337E-01	+1.68323828E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.625000	+2.16009499E+00	+2.48187649E+00	-4.40735357E-01	+1.65112460E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.656250	+2.16014071E+00	+2.49878256E+00	-3.89665050E-01	+1.61570264E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.687500	+2.15801633E+00	+2.51398907E+00	-3.39753942E-01	+1.57689128E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.718750	+2.15375430E+00	+2.52747127E+00	-2.91109345E-01	+1.53460748E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.750000	+2.14740321E+00	+2.53920933E+00	-2.43840975E-01	+1.48879226E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.781250	+2.13902803E+00	+2.54918842E+00	-1.98059829E-01	+1.43943130E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.812500	+2.12870989E+00	+2.55739883E+00	-1.53876518E-01	+1.38656949E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.843750	+2.11654531E+00	+2.56383608E+00	-1.11399235E-01	+1.33031944E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.875000	+2.10264496E+00	+2.56850095E+00	-7.07315534E-02	+1.27086400E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.906250	+2.08713191E+00	+2.57139962E+00	-3.19702354E-02	+1.20845370E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.937500	+2.07013952E+00	+2.57254369E+00	+4.79680275E-03	+1.14339994E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.968750	+2.05180905E+00	+2.57195028E+00	+3.94922608E-02	+1.07606533E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.000000	+2.03228704E+00	+2.56964206E+00	+7.20508861E-02	+1.00685249E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.031250	+2.01172263E+00	+2.56564726E+00	+1.02420541E-01	+9.36192655E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.062500	+1.99026489E+00	+2.55999971E+00	+1.30562927E-01	+8.64535396E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.093750	+1.96806025E+00	+2.55273874E+00	+1.56454004E-01	+7.92340287E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.125000	+1.94525004E+00	+2.54390913E+00	+1.80084195E-01	+7.20071218E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.156250	+1.92196830E+00	+2.53356101E+00	+2.01458455E-01	+6.48193545E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.187500	+1.89833973E+00	+2.52174971E+00	+2.20596291E-01	+5.77173845E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.218750	+1.87447787E+00	+2.50853554E+00	+2.37531820E-01	+5.07481683E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.250000	+1.85048356E+00	+2.49398354E+00	+2.52313897E-01	+4.39592367E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.281250	+1.82644353E+00	+2.47816315E+00	+2.65006343E-01	+3.73989420E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.312500	+1.80242930E+00	+2.46114784E+00	+2.75688235E-01	+3.11165336E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.343750	+1.77849636E+00	+2.44301456E+00	+2.84454177E-01	+2.51619175E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.375000	+1.75468361E+00	+2.42384317E+00	+2.91414434E-01	+1.95849801E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.406250	+1.73101338E+00	+2.40371568E+00	+2.96694789E-01	+1.44344047E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.437500	+1.70749177E+00	+2.38271547E+00	+3.00435937E-01	+9.75597765E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.468750	+1.68410974E+00	+2.36092636E+00	+3.02792275E-01	+5.59047610E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.500000	+1.66084465E+00	+2.33843174E+00	+3.03929984E-01	+1.97132290E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.531250	+1.63766254E+00	+2.31531357E+00	+3.04024352E-01	-1.07771725E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.562500	+1.61452077E+00	+2.29165160E+00	+3.03256411E-01	-3.54447465E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.593750	+1.59137111E+00	+2.26752260E+00	+3.01809055E-01	-5.42962038E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.625000	+1.56816289E+00	+2.24299976E+00	+2.99862898E-01	-6.74696679E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.656250	+1.54484607E+00	+2.21815234E+00	+2.97592201E-01	-7.52270480E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.687500	+1.52137396E+00	+2.19304541E+00	+2.95161208E-01	-7.79364217E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.718750	+1.49770533E+00	+2.16773988E+00	+2.92721175E-01	-7.60469707E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.750000	+1.47380602E+00	+2.14229264E+00	+2.90408272E-01	-7.00605196E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.781250	+1.44964978E+00	+2.11675680E+00	+2.88342392E-01	-6.05043990E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.812500	+1.42521861E+00	+2.09118210E+00	+2.86626747E-01	-4.79099362E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.843750	+1.40050281E+00	+2.06561525E+00	+2.85348021E-01	-3.27994062E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.875000	+1.37550070E+00	+2.04010038E+00	+2.84576784E-01	-1.56820900E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.906250	+1.35021852E+00	+2.01467938E+00	+2.84367891E-01	+2.94224944E-03	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.937500	+1.32467036E+00	+1.98939227E+00	+2.84760675E-01	+2.25760251E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
2.968750	+1.29887833E+00	+1.96427741E+00	+2.85778892E-01	+4.27170666E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.000000	+1.27287284E+00	+1.93937181E+00	+2.87430492E-01	+6.28565854E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.031250	+1.24669291E+00	+1.91471118E+00	+2.89707429E-01	+8.24846053E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.062500	+1.22038630E+00	+1.89033013E+00	+2.92585779E-01	+1.01103502E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
3.093750	+1.19400936E+00	+1.86626219E+00	+2.96026398E-01	+1.19096068E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.781250	+1.46148962E+00	+1.56343880E+00	-1.59013368E+00	+3.81377926E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.796875	+1.48242888E+00	+1.58449368E+00	-1.58900021E+00	+1.06945919E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.812500	+1.50329701E+00	+1.60558748E+00	-1.58679162E+00	+1.76538825E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.828125	+1.52407633E+00	+1.62670576E+00	-1.58348337E+00	+2.47620525E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.843750	+1.54474921E+00	+1.64783428E+00	-1.57905348E+00	+3.20011354E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.859375	+1.56529810E+00	+1.66895901E+00	-1.57348302E+00	+3.93495982E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.875000	+1.58570564E+00	+1.69006615E+00	-1.56675673E+00	+4.67825164E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.890625	+1.60595469E+00	+1.71114220E+00	-1.55886348E+00	+5.42718630E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.906250	+1.62602837E+00	+1.73217393E+00	-1.54979677E+00	+6.17869054E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.921875	+1.64591019E+00	+1.75314844E+00	-1.53955507E+00	+6.92947009E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.937500	+1.66558399E+00	+1.77405316E+00	-1.52814218E+00	+7.67606765E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.953125	+1.68503411E+00	+1.79487586E+00	-1.51556736E+00	+8.41492735E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.968750	+1.70424531E+00	+1.81560468E+00	-1.50184553E+00	+9.14246348E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.984375	+1.72320290E+00	+1.83622811E+00	-1.48699716E+00	+9.85513098E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.000000	+1.74189271E+00	+1.85673500E+00	-1.47104824E+00	+1.05494951E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.015625	+1.76030112E+00	+1.87711456E+00	-1.45402999E+00	+1.12222980E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.031250	+1.77841510E+00	+1.89735634E+00	-1.43597856E+00	+1.18705189E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.046875	+1.79622218E+00	+1.91745023E+00	-1.41693462E+00	+1.24914276E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.062500	+1.81371044E+00	+1.93738644E+00	-1.39694285E+00	+1.30826282E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.078125	+1.83086854E+00	+1.95715549E+00	-1.37605141E+00	+1.36420919E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.093750	+1.84768567E+00	+1.97674817E+00	-1.35431131E+00	+1.41681797E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.109375	+1.86415155E+00	+1.99615555E+00	-1.33177585E+00	+1.46596533E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.125000	+1.88025636E+00	+2.01536892E+00	-1.30849990E+00	+1.51156756E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.140625	+1.89599076E+00	+2.03437979E+00	-1.28453936E+00	+1.55358010E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.156250	+1.91134582E+00	+2.05317985E+00	-1.25995052E+00	+1.59199572E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.171875	+1.92631297E+00	+2.07176096E+00	-1.23478949E+00	+1.62684190E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.187500	+1.94088399E+00	+2.09011513E+00	-1.20911171E+00	+1.65817763E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.203125	+1.95505096E+00	+2.10823448E+00	-1.18297144E+00	+1.68608982E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.218750	+1.96880622E+00	+2.12611123E+00	-1.15642140E+00	+1.71068927E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.234375	+1.98214229E+00	+2.14373770E+00	-1.12951240E+00	+1.73210667E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.250000	+1.99505192E+00	+2.16110625E+00	-1.10229307E+00	+1.75048840E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.265625	+2.00752797E+00	+2.17820934E+00	-1.07480964E+00	+1.76599253E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.281250	+2.01956343E+00	+2.19503944E+00	-1.04710580E+00	+1.77878500E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.296875	+2.03115140E+00	+2.21158908E+00	-1.01922261E+00	+1.78903595E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.312500	+2.04228503E+00	+2.22785085E+00	-9.91198429E-01	+1.79691649E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.328125	+2.05295756E+00	+2.24381736E+00	-9.63068968E-01	+1.80259574E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.343750	+2.06316228E+00	+2.25948126E+00	-9.34867312E-01	+1.80623826E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.359375	+2.07289257E+00	+2.27483528E+00	-9.06624022E-01	+1.80800189E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.375000	+2.08214185E+00	+2.28987220E+00	-8.78367253E-01	+1.80803591E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.390625	+2.09090364E+00	+2.30458484E+00	-8.50122900E-01	+1.80647965E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.406250	+2.09917159E+00	+2.31896616E+00	-8.21914764E-01	+1.80346136E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.421875	+2.10693946E+00	+2.33300916E+00	-7.93764732E-01	+1.79909752E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.437500	+2.11420119E+00	+2.34670699E+00	-7.65692967E-01	+1.79349235E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.453125	+2.12095096E+00	+2.36005290E+00	-7.37718097E-01	+1.78673765E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.468750	+2.12718315E+00	+2.37304030E+00	-7.09857415E-01	+1.77891289E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.484375	+2.13289249E+00	+2.38566275E+00	-6.82127069E-01	+1.77008552E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.500000	+2.13807404E+00	+2.39791399E+00	-6.54542243E-01	+1.76031139E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.515625	+2.14272328E+00	+2.40978793E+00	-6.27117338E-01	+1.74963548E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.531250	+2.14683614E+00	+2.42127870E+00	-5.99866134E-01	+1.73809259E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
1.546875	+2.15040909E+00	+2.43238064E+00	-5.72801944E-01	+1.72612371E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.390625	+9.62738196E-01	+1.09273882E+00	-1.34706881E+00	-1.11394246E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.398438	+9.71465159E-01	+1.10034542E+00	-1.35572431E+00	-1.10186340E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.406250	+9.80273369E-01	+1.10805498E+00	-1.36428543E+00	-1.08941522E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.414062	+9.89160594E-01	+1.11586561E+00	-1.37274642E+00	-1.07624866E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.421875	+9.98124670E-01	+1.12377543E+00	-1.38110182E+00	-1.06240245E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.429688	+1.00716349E+00	+1.13178256E+00	-1.38934646E+00	-1.04791344E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.437500	+1.01627502E+00	+1.13988516E+00	-1.39747546E+00	-1.03281650E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.445312	+1.02545724E+00	+1.14808138E+00	-1.40548422E+00	-1.01714443E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.453125	+1.03470822E+00	+1.15636938E+00	-1.41336834E+00	-1.00092793E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.460938	+1.04402605E+00	+1.16474732E+00	-1.42112371E+00	-9.84195571E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.468750	+1.05340885E+00	+1.17321340E+00	-1.42874640E+00	-9.66973722E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.476562	+1.06285479E+00	+1.18176580E+00	-1.43623268E+00	-9.49286585E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.484375	+1.07236206E+00	+1.19040272E+00	-1.44357900E+00	-9.31156170E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.492188	+1.08192888E+00	+1.19912234E+00	-1.45078199E+00	-9.12602303E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.500000	+1.09155348E+00	+1.20792288E+00	-1.45783841E+00	-8.93642651E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.507812	+1.10123411E+00	+1.21680255E+00	-1.46474516E+00	-8.74292752E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.515625	+1.11096904E+00	+1.22575955E+00	-1.47149924E+00	-8.54566051E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.523438	+1.12075655E+00	+1.23479211E+00	-1.47809775E+00	-8.34473949E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.531250	+1.13059491E+00	+1.24389843E+00	-1.48453789E+00	-8.14025865E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.539062	+1.14048241E+00	+1.25307672E+00	-1.49081691E+00	-7.93229297E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.546875	+1.15041734E+00	+1.26232522E+00	-1.49693210E+00	-7.72089897E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.554688	+1.16039797E+00	+1.27164212E+00	-1.50288081E+00	-7.50611553E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.562500	+1.17042259E+00	+1.28102564E+00	-1.50866041E+00	-7.28796477E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.570312	+1.18048945E+00	+1.29047400E+00	-1.51426826E+00	-7.06645298E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.578125	+1.19059683E+00	+1.29998539E+00	-1.51970174E+00	-6.84157163E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.585938	+1.20074295E+00	+1.30955803E+00	-1.52495821E+00	-6.61329850E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.593750	+1.21092607E+00	+1.31919011E+00	-1.53003502E+00	-6.38159872E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.601562	+1.22114439E+00	+1.32887983E+00	-1.53492946E+00	-6.14642604E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.609375	+1.23139612E+00	+1.33862539E+00	-1.53963881E+00	-5.90772399E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.617188	+1.24167943E+00	+1.34842496E+00	-1.54416028E+00	-5.66542724E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.625000	+1.25199250E+00	+1.35827674E+00	-1.54849104E+00	-5.41946286E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.632812	+1.26233346E+00	+1.36817890E+00	-1.55262819E+00	-5.16975175E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.640625	+1.27270044E+00	+1.37812961E+00	-1.55656878E+00	-4.91621001E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.648438	+1.28309155E+00	+1.38812704E+00	-1.56030977E+00	-4.65875038E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.656250	+1.29350485E+00	+1.39816935E+00	-1.56384807E+00	-4.39728376E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.664062	+1.30393841E+00	+1.40825471E+00	-1.56718053E+00	-4.13172065E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.671875	+1.31439027E+00	+1.41838126E+00	-1.57030389E+00	-3.86197270E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.679688	+1.32485845E+00	+1.42854716E+00	-1.57321486E+00	-3.58795423E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.687500	+1.33534092E+00	+1.43875054E+00	-1.57591007E+00	-3.30958376E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.695312	+1.34583567E+00	+1.44898957E+00	-1.57838608E+00	-3.02678558E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.703125	+1.35634065E+00	+1.45926237E+00	-1.58063942E+00	-2.73949124E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.710938	+1.36685380E+00	+1.46956709E+00	-1.58266654E+00	-2.44764108E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.718750	+1.37737301E+00	+1.47990187E+00	-1.58446386E+00	-2.15118572E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.726562	+1.38789620E+00	+1.49026483E+00	-1.58602777E+00	-1.85008754E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.734375	+1.39842123E+00	+1.50065413E+00	-1.58735462E+00	-1.54432206E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.742188	+1.40894598E+00	+1.51106789E+00	-1.58844077E+00	-1.23387933E-01	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.750000	+1.41946828E+00	+1.52150427E+00	-1.58928256E+00	-9.18765180E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.757812	+1.42998598E+00	+1.53196140E+00	-1.58987634E+00	-5.99002515E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.765625	+1.44049689E+00	+1.54243742E+00	-1.59021850E+00	-2.74632391E-02	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.773438	+1.45099884E+00	+1.55293051E+00	-1.59030545E+00	+5.20288584E-03	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.195312	+7.79339625E-01	+9.41794844E-01	-1.12420571E+00	-1.02510042E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.199219	+7.82167368E-01	+9.43969915E-01	-1.12823136E+00	-1.03602945E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.203125	+7.85037799E-01	+9.46183416E-01	-1.13229969E+00	-1.04673876E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.207031	+7.87950331E-01	+9.48435109E-01	-1.13640900E+00	-1.05700911E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.210938	+7.90904379E-01	+9.50724754E-01	-1.14055758E+00	-1.06684165E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.214844	+7.93899363E-01	+9.53052107E-01	-1.14474370E+00	-1.07623782E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.218750	+7.96934705E-01	+9.55416925E-01	-1.14896568E+00	-1.08519938E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.222656	+8.00009832E-01	+9.57818963E-01	-1.15322182E+00	-1.09372841E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.226562	+8.03124176E-01	+9.60257974E-01	-1.15751044E+00	-1.10182726E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.230469	+8.06277174E-01	+9.62733711E-01	-1.16182985E+00	-1.10949856E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.234375	+8.09468267E-01	+9.65245923E-01	-1.16617839E+00	-1.11674523E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.238281	+8.12696904E-01	+9.67794361E-01	-1.17055442E+00	-1.12357043E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.242188	+8.15962535E-01	+9.70378775E-01	-1.17495629E+00	-1.12997759E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.246094	+8.19264620E-01	+9.72998911E-01	-1.17938237E+00	-1.13597035E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.250000	+8.22602625E-01	+9.75654519E-01	-1.18383106E+00	-1.14155262E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.253906	+8.25976018E-01	+9.78345344E-01	-1.18830075E+00	-1.14672848E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.257812	+8.29384279E-01	+9.81071133E-01	-1.19278987E+00	-1.15150225E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.261719	+8.32826891E-01	+9.83831632E-01	-1.19729686E+00	-1.15587843E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.265625	+8.36303344E-01	+9.86626586E-01	-1.20182017E+00	-1.15986173E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.269531	+8.39813136E-01	+9.89455741E-01	-1.20635828E+00	-1.16345698E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.273438	+8.43355771E-01	+9.92318841E-01	-1.21090968E+00	-1.16666924E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.277344	+8.46930761E-01	+9.95215630E-01	-1.21547288E+00	-1.16950366E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.281250	+8.50537625E-01	+9.98145855E-01	-1.22004643E+00	-1.17196558E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.285156	+8.54175887E-01	+1.00110926E+00	-1.22462887E+00	-1.17406043E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.289062	+8.57845080E-01	+1.00410559E+00	-1.22921877E+00	-1.17579380E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.292969	+8.61544745E-01	+1.00713458E+00	-1.23381475E+00	-1.17717134E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.296875	+8.65274429E-01	+1.01019599E+00	-1.23841543E+00	-1.17819885E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.300781	+8.69033686E-01	+1.01328957E+00	-1.24301943E+00	-1.17888218E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.304688	+8.72822077E-01	+1.01641504E+00	-1.24762544E+00	-1.17922728E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.308594	+8.76639172E-01	+1.01957217E+00	-1.25223215E+00	-1.17924015E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.312500	+8.80484546E-01	+1.02276069E+00	-1.25683826E+00	-1.17892686E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.316406	+8.84357782E-01	+1.02598036E+00	-1.26144251E+00	-1.17829354E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.320312	+8.88258471E-01	+1.02923091E+00	-1.26604368E+00	-1.17734634E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.324219	+8.92186210E-01	+1.03251211E+00	-1.27064053E+00	-1.17609144E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.328125	+8.96140603E-01	+1.03582369E+00	-1.27523189E+00	-1.17453505E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.332031	+9.00121261E-01	+1.03916541E+00	-1.27981659E+00	-1.17268340E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.335938	+9.04127801E-01	+1.04253702E+00	-1.28439348E+00	-1.17054271E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.339844	+9.08159849E-01	+1.04593826E+00	-1.28896145E+00	-1.16811920E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.343750	+9.12217034E-01	+1.04936888E+00	-1.29351941E+00	-1.16541907E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.347656	+9.16298995E-01	+1.05282865E+00	-1.29806629E+00	-1.16244852E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.351562	+9.20405375E-01	+1.05631730E+00	-1.30260104E+00	-1.15921371E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.355469	+9.24535825E-01	+1.05983460E+00	-1.30712264E+00	-1.15572075E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.359375	+9.28690000E-01	+1.06338029E+00	-1.31163011E+00	-1.15197575E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.363281	+9.32867563E-01	+1.06695413E+00	-1.31612245E+00	-1.14798472E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.367188	+9.37068183E-01	+1.07055589E+00	-1.32059874E+00	-1.14375365E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.371094	+9.41291532E-01	+1.07418530E+00	-1.32505803E+00	-1.13928846E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.375000	+9.45537291E-01	+1.07784213E+00	-1.32949943E+00	-1.13459499E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.378906	+9.49805144E-01	+1.08152614E+00	-1.33392205E+00	-1.12967903E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.382812	+9.54094781E-01	+1.08523709E+00	-1.33832505E+00	-1.12454628E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00
0.386719	+9.58405898E-01	+1.08897473E+00	-1.34270757E+00	-1.11930654E+00	+1.32847626E+00	-7.12787434E-01	-1.86377620E+00	+8.15568892E-01	+1.84431108E-01	+6.87774004E-01	-4.20515292E-01	-1.63555052E+00


==> anc/otoc_to_plot_bosonic_M900_L1.1225_n300_beta1.5000.dat <==
100.000000	+2.73667162E-02	+5.58886537E-01	+6.11323912E-02	-7.73086248E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
102.000000	-5.78495055E-02	+4.67695493E-01	+4.98277179E-02	+6.60039514E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
104.000000	-9.58171265E-02	+5.96300759E-01	+3.25148197E-01	+4.94011374E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
106.000000	-1.11516108E-01	+5.28850198E-01	+2.47432267E-01	+7.05486882E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
108.000000	-9.81674469E-02	+8.19606439E-01	+6.07342950E-01	+9.60563982E-03	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
110.000000	-1.47323804E-01	+5.18125811E-01	+2.85854827E-01	-1.16336132E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
112.000000	-2.24396616E-01	+6.51647627E-01	+5.60808497E-01	+4.70889131E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
114.000000	-2.18778778E-01	+5.84593791E-01	+4.74210479E-01	-7.73767867E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
116.000000	-1.03547666E-01	+5.39301070E-01	+2.51301350E-01	-9.98605461E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
118.000000	+2.84972581E-02	+5.67314472E-01	+7.47682945E-02	-1.05324580E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
120.000000	+7.87909956E-02	+5.00624683E-01	-1.69996968E-01	+3.23199865E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
122.000000	+1.63164200E-02	+6.29495076E-01	+2.04048241E-01	+1.60232108E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
124.000000	-1.09654742E-01	+6.91087871E-01	+4.70931465E-01	-4.44841445E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
126.000000	+9.38354867E-02	+6.07063266E-01	+2.61116628E-02	-1.98984755E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
128.000000	+1.13128218E-01	+4.74389166E-01	-3.25007553E-01	-4.57359935E-03	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
130.000000	+1.16505849E-01	+6.20429799E-01	+7.81726536E-03	+2.63287039E-03	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
132.000000	+1.37100833E-01	+5.02186499E-01	-3.14476072E-01	+6.50368049E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
134.000000	+1.26279237E-01	+7.79929593E-01	+2.67964485E-01	+3.54307780E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
136.000000	+1.20950590E-01	+5.41623307E-01	-1.72752960E-01	-1.40744371E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
138.000000	+2.97059308E-01	+6.69320262E-01	-2.95013000E-01	-2.03689517E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
140.000000	+2.87776089E-01	+6.75533274E-01	-2.54228767E-01	+3.99492334E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
142.000000	+1.08614002E-01	+5.45377578E-01	-1.35216066E-01	+8.72077849E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
144.000000	+7.17840637E-03	+5.56789250E-01	+9.46023729E-02	+2.87086198E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
146.000000	-2.03893427E-02	+4.69523014E-01	-2.03815866E-02	+1.58376728E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
148.000000	+3.07943341E-02	+6.16349947E-01	+1.57953064E-01	+1.74228363E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
150.000000	+1.55374289E-01	+6.80647147E-01	+4.93097584E-02	+7.19352027E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
152.000000	-1.51130368E-01	+6.29656311E-01	+4.45693875E-01	+4.82898962E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
154.000000	-1.55279467E-01	+4.81916623E-01	+2.42469343E-01	+2.30725029E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
156.000000	-2.17318419E-01	+6.38956923E-01	+5.37983887E-01	-7.69087480E-03	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
158.000000	-1.40119164E-01	+4.77772996E-01	+2.11705844E-01	-3.88820417E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
160.000000	-4.08026648E-02	+6.92137317E-01	+3.82455720E-01	-3.72960510E-03	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
162.000000	-7.87241784E-02	+5.30018424E-01	+1.96787424E-01	+3.50805941E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
164.000000	-1.98811164E-01	+6.44542327E-01	+5.22778096E-01	+1.48795620E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
166.000000	-3.71959418E-01	+7.31911174E-01	+7.91969904E-01	-8.02200255E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
168.000000	-6.37655453E-02	+5.48096042E-01	+2.01897994E-01	-1.78523248E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
170.000000	+5.66786696E-03	+5.46162664E-01	+7.78769117E-02	-1.25309423E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
172.000000	+7.50658642E-02	+4.45719637E-01	-2.99339699E-01	+4.06612034E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
174.000000	-4.42545039E-02	+5.91701779E-01	+2.40521725E-01	+1.84565180E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
176.000000	-1.51395339E-01	+6.24121053E-01	+4.38921022E-01	-3.45390552E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
178.000000	+9.24954542E-02	+6.46389604E-01	+1.02365504E-01	-2.08191626E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
180.000000	+1.55038498E-01	+4.92267629E-01	-3.93845484E-01	-1.10950302E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
182.000000	+3.20571143E-01	+6.75945725E-01	-3.41435705E-01	-7.25171798E-03	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
184.000000	+1.72127444E-01	+4.99715123E-01	-4.22852356E-01	+1.50573266E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
186.000000	-4.47876693E-02	+6.04233581E-01	+2.60857361E-01	+1.13418155E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
188.000000	+4.18264730E-02	+5.57476536E-01	+3.08202653E-02	-3.73262270E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
190.000000	+3.64185155E-02	+5.95424708E-01	+1.11552453E-01	-1.01753584E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
192.000000	+4.63156526E-01	+8.06391074E-01	-3.76194071E-01	-8.24809602E-03	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
194.000000	+2.62235844E-02	+5.67087750E-01	+7.85600690E-02	+1.40728290E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
196.000000	-8.10074499E-03	+5.94543584E-01	+1.86719089E-01	+3.33666786E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
198.000000	-1.50905897E-01	+4.67184600E-01	+2.12026783E-01	-8.05898384E-03	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
50.000000	+1.17408372E-01	+6.67033253E-01	+9.46279125E-02	-1.38842996E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
51.000000	+2.96317837E-01	+5.49905219E-01	-6.78899633E-01	-1.58625134E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
52.000000	+1.03833095E-01	+5.04041628E-01	-2.22622355E-01	+2.27615006E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
53.000000	+4.35988096E-01	+8.35777723E-01	-2.23669621E-01	+8.95712903E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
54.000000	+2.22429020E-01	+7.01154980E-01	-4.34797741E-02	-5.10676903E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
55.000000	+7.45489397E-02	+4.35521915E-01	-3.25805002E-01	+1.16637493E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
56.000000	+1.75174327E-01	+7.79675319E-01	+1.89795213E-01	+3.99745444E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
57.000000	-1.50162674E-02	+7.87934969E-01	+4.73685887E-01	-1.69488898E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
58.000000	+6.12462237E-02	+4.91952135E-01	-1.49182583E-01	-6.65750085E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
59.000000	-1.83089261E-01	+5.19761070E-01	+3.40535870E-01	+2.28700486E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
60.000000	-4.96558737E-02	+6.30843218E-01	+3.08218389E-01	-7.49322293E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
61.000000	-6.75218667E-04	+6.04355668E-01	+1.90671411E-01	-1.73326165E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
62.000000	-5.03101100E-02	+4.30837525E-01	-3.84339416E-02	-3.39975481E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
63.000000	+2.07325031E-01	+5.13858991E-01	-4.89279550E-01	+1.28229448E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
64.000000	+4.71159785E-02	+6.68925029E-01	+2.18024954E-01	+1.41928652E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
65.000000	+1.17661859E-01	+5.24813563E-01	-2.05422245E-01	-7.50710493E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
66.000000	+4.59100170E-02	+5.81029981E-01	+6.78828551E-02	+2.60346629E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
67.000000	-4.72191692E-02	+6.38096191E-01	+3.15271014E-01	-7.83545970E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
68.000000	+1.55703350E-01	+6.13205581E-01	-8.88263388E-02	+1.75306534E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
69.000000	-2.53796810E-01	+7.19308375E-01	+6.65884081E-01	+1.77482511E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
70.000000	-8.26358347E-02	+5.69822173E-01	+2.66138683E-01	-3.18380323E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
71.000000	+3.49370931E-02	+5.49712928E-01	+2.91234348E-02	+1.01884960E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
72.000000	-1.21168775E-01	+6.78755208E-01	+4.69908604E-01	-8.48054759E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
73.000000	+7.28618423E-02	+5.07329098E-01	-1.40487517E-01	-1.20791786E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
74.000000	-1.07271776E-01	+5.20975055E-01	+2.28325033E-01	+9.36510793E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
75.000000	+1.04985056E-01	+6.28948930E-01	+4.68146415E-02	-7.36256102E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
76.000000	-7.81189223E-03	+5.34413578E-01	+8.10738124E-02	+7.25499183E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
77.000000	-1.54464068E-01	+4.51319380E-01	+1.91914478E-01	-1.03887458E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
78.000000	+4.97804804E-02	+5.80856099E-01	+6.02963208E-02	+2.49583128E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
79.000000	-1.59538068E-01	+8.38397619E-01	+6.91080735E-01	+5.39294253E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
80.000000	+9.61587354E-03	+6.01175965E-01	+1.68155171E-01	-4.21561385E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
81.000000	-1.70734314E-02	+4.12402655E-01	-1.52042036E-01	+1.71578680E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
82.000000	+6.43991717E-03	+8.40179105E-01	+5.11312531E-01	+1.11545536E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
83.000000	+2.68502338E-01	+8.05319274E-01	+7.10490362E-02	-3.81443908E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
84.000000	+1.07445285E-01	+4.96232743E-01	-2.51575285E-01	-2.66475707E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
85.000000	+2.83040234E-01	+5.98082157E-01	-4.61902379E-01	+1.26304024E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
86.000000	+1.41341549E-01	+6.41858197E-01	+1.03276325E-03	+1.66412470E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
87.000000	+1.31857924E-01	+5.71310875E-01	-1.29077438E-01	-1.99874254E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
88.000000	+1.61914417E-01	+4.97505147E-01	-3.98715745E-01	+2.21177897E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
89.000000	-1.46817394E-01	+5.37133727E-01	+3.13278357E-01	+2.19349737E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
90.000000	+6.10678648E-02	+5.81464785E-01	+3.99837293E-02	-1.43323394E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
91.000000	-6.39434559E-02	+4.49551223E-01	+2.66315676E-02	+8.50664703E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
92.000000	-4.20029586E-02	+5.74908042E-01	+2.10116670E-01	+1.00728717E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
93.000000	+2.79810907E-02	+6.56079652E-01	+2.28089001E-01	+5.53870430E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
94.000000	-1.46907331E-01	+5.42270166E-01	+3.20890756E-01	-2.82037463E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
95.000000	+2.80981010E-01	+6.38297593E-01	-3.35985924E-01	-8.91659583E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
96.000000	+3.68510558E-02	+6.13461523E-01	+1.42558839E-01	+3.64571800E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
97.000000	-1.22764469E-01	+6.18061526E-01	+3.93157675E-01	+1.61974736E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
98.000000	+7.51324771E-02	+6.70728060E-01	+1.74953786E-01	-1.40685136E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
99.000000	-9.30552716E-02	+4.66082275E-01	+1.11787402E-01	+1.43523686E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
25.000000	-4.81164661E-01	+6.52598294E-01	+8.18689329E-01	-1.20623953E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
25.500000	-2.40417903E-01	+4.59564953E-01	+3.36447746E-01	-7.22726804E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
26.000000	-1.52761873E-01	+3.97597034E-01	+9.59625256E-02	+2.46567949E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
26.500000	-3.46187733E-01	+5.49528620E-01	+5.83015695E-01	+9.22465693E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
27.000000	-6.00174226E-01	+7.84245440E-01	+1.01842822E+00	+5.52134842E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
27.500000	-6.58331232E-01	+8.97489730E-01	+1.13515054E+00	-9.68316182E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
28.000000	-4.45667815E-01	+8.10982147E-01	+9.21596600E-01	-6.19078796E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
28.500000	-2.22833320E-01	+6.14883264E-01	+5.16071740E-01	-6.67891729E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
29.000000	-1.61174467E-01	+4.83221227E-01	+2.53704871E-01	-1.30323553E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
29.500000	-2.20618485E-01	+5.14738654E-01	+3.85748187E-01	+2.73037351E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
30.000000	-2.11997065E-01	+6.34706220E-01	+5.26742222E-01	+7.10773933E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
30.500000	-7.89802437E-02	+7.10546477E-01	+4.56825580E-01	-1.77857315E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
31.000000	-2.12590383E-02	+6.87483981E-01	+3.48884907E-01	-1.78059050E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
31.500000	-5.93153997E-02	+6.01433989E-01	+2.78766530E-01	-1.13830147E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
32.000000	-1.17415057E-01	+5.15073962E-01	+2.35054760E-01	-2.50150579E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
32.500000	-4.37179231E-02	+4.70796737E-01	+2.86159511E-02	-5.61594340E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
33.000000	+1.18062062E-01	+4.78769973E-01	-3.26539580E-01	-3.02181886E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
33.500000	+1.40482499E-01	+5.20813589E-01	-2.73565935E-01	+4.44765366E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
34.000000	+1.76467800E-02	+5.80395882E-01	+1.18225786E-01	+6.64567673E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
34.500000	-1.07295369E-01	+6.31935173E-01	+3.91001739E-01	+2.29078703E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
35.000000	-9.70565939E-02	+6.10567200E-01	+3.47304489E-01	-3.42495834E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
35.500000	-1.59985627E-02	+5.08852222E-01	+4.85059046E-02	-5.85528199E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
36.000000	+1.76833423E-02	+4.11696533E-01	-2.38223710E-01	-4.34531146E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
36.500000	-9.50943888E-02	+4.07438400E-01	+5.05278994E-03	+6.27471863E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
37.000000	-2.21039339E-01	+5.16896034E-01	+3.89248153E-01	+5.16725336E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
37.500000	-1.88944746E-01	+6.53565837E-01	+5.21778126E-01	+7.81252562E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
38.000000	-9.61826978E-02	+7.01715891E-01	+4.67373409E-01	-1.80222680E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
38.500000	-6.05742161E-02	+6.42993089E-01	+3.41555445E-01	-1.69658832E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
39.000000	-1.16095016E-01	+5.57293650E-01	+2.97714577E-01	-3.19726023E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
39.500000	-1.38603496E-01	+5.42824739E-01	+3.09582843E-01	-1.35894341E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
40.000000	+5.83779459E-04	+5.88408221E-01	+1.61820236E-01	-3.64052567E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
40.500000	+1.44649140E-01	+6.18142730E-01	-5.44697236E-02	-2.29896611E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
41.000000	+1.41903322E-01	+6.08997883E-01	-6.80763749E-02	+2.47313772E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
41.500000	-1.52844447E-02	+5.91062384E-01	+1.92844048E-01	+4.14152860E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
42.000000	-8.60330950E-02	+6.20722267E-01	+3.46076485E-01	+5.04965004E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
42.500000	+5.77943947E-02	+6.95545855E-01	+2.43340549E-01	-3.99514574E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
43.000000	+2.45534215E-01	+7.19516530E-01	-5.34380889E-02	-5.70064333E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
43.500000	+2.72951077E-01	+6.33592549E-01	-3.26723785E-01	-1.43845597E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
44.000000	+8.52616074E-02	+4.95740460E-01	-1.97283686E-01	+2.72864162E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
44.500000	-4.70862045E-02	+4.26696352E-01	-5.38596228E-02	+1.26131595E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
45.000000	+1.70701691E-02	+4.82730287E-01	-7.11520916E-02	-3.79401225E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
45.500000	+1.48751305E-01	+6.04895215E-01	-9.17997453E-02	+1.15995215E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
46.000000	+1.58386169E-01	+6.81318057E-01	+4.48431230E-02	+2.91328518E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
46.500000	+3.15526645E-02	+6.41966332E-01	+1.99528772E-01	+1.24070729E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
47.000000	-5.86136532E-02	+5.33395414E-01	+1.68913852E-01	-2.88262639E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
47.500000	-1.81726689E-03	+4.55727271E-01	-8.87338668E-02	-6.13921799E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
48.000000	+1.19539750E-01	+4.39949342E-01	-4.45007947E-01	-1.67214611E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
48.500000	+9.04277734E-02	+4.77518701E-01	-2.55948477E-01	+5.78970244E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
49.000000	-1.94822508E-02	+5.52192605E-01	+1.33962297E-01	+5.03755905E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
49.500000	-1.27588912E-02	+6.27847700E-01	+2.47807428E-01	-4.83753812E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
12.500000	+7.07736311E-03	+6.45897399E-01	+2.45014682E-01	-2.43987044E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
12.750000	+1.43790342E-02	+6.10731192E-01	+1.76223262E-01	-3.06344310E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
13.000000	+3.95895715E-02	+5.87685665E-01	+9.18425269E-02	-2.87512626E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
13.250000	+6.81625682E-02	+5.84662444E-01	+3.24669495E-02	-7.56077673E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
13.500000	+7.26686625E-02	+6.00431358E-01	+5.40386432E-02	+2.53019106E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
13.750000	+3.85884454E-02	+6.24743645E-01	+1.58976502E-01	+5.00847178E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
14.000000	-3.24123486E-02	+6.45535476E-01	+3.04462232E-01	+5.58952647E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
14.250000	-1.20876919E-01	+6.54276465E-01	+4.38452826E-01	+4.24760155E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
14.500000	-1.90575920E-01	+6.47786432E-01	+5.16842310E-01	+1.67259228E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
14.750000	-2.14354814E-01	+6.28412196E-01	+5.22082440E-01	-1.04466351E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
15.000000	-1.94528177E-01	+6.01167846E-01	+4.64609134E-01	-3.09625414E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
15.250000	-1.48891800E-01	+5.73001852E-01	+3.67269733E-01	-4.21359295E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
15.500000	-9.09207292E-02	+5.53619723E-01	+2.53929487E-01	-4.08119809E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
15.750000	-3.63770024E-02	+5.52264843E-01	+1.63209828E-01	-1.85359528E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
16.000000	-1.44405075E-02	+5.73048668E-01	+1.61249723E-01	+2.17436912E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
16.250000	-4.51527476E-02	+6.11093688E-01	+2.71928284E-01	+5.44507802E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
16.500000	-1.18698565E-01	+6.52627906E-01	+4.33503624E-01	+5.96265288E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
16.750000	-2.02697304E-01	+6.81490092E-01	+5.70060928E-01	+4.15749920E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
17.000000	-2.64111998E-01	+6.85436572E-01	+6.41378584E-01	+1.24384682E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
17.250000	-2.81131736E-01	+6.59791319E-01	+6.32253269E-01	-2.04584355E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
17.500000	-2.48594146E-01	+6.08625777E-01	+5.39086406E-01	-5.39918919E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
17.750000	-1.75206745E-01	+5.43103742E-01	+3.62293810E-01	-8.71465240E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
18.000000	-7.50139640E-02	+4.79427859E-01	+1.03353786E-01	-1.11096377E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
18.250000	+2.23759756E-02	+4.34539437E-01	-1.93188076E-01	-9.48594037E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
18.500000	+7.39505905E-02	+4.18992148E-01	-3.70943233E-01	-1.88976881E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
18.750000	+5.88157980E-02	+4.33817881E-01	-2.87676517E-01	+6.57049173E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
19.000000	-5.55977042E-03	+4.73674448E-01	-4.24186462E-02	+9.92043304E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
19.250000	-8.71971241E-02	+5.28621965E-01	+2.08345135E-01	+8.69905814E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
19.500000	-1.54165595E-01	+5.86198703E-01	+3.92534261E-01	+5.69692969E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
19.750000	-1.83356400E-01	+6.35410738E-01	+4.93191620E-01	+2.55666105E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
20.000000	-1.75151500E-01	+6.66171297E-01	+5.20367314E-01	-2.79778316E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
20.250000	-1.36279379E-01	+6.71113834E-01	+4.79202704E-01	-3.22323808E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
20.500000	-6.54173590E-02	+6.50678120E-01	+3.59205410E-01	-5.97994620E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
20.750000	+1.30776490E-02	+6.11809294E-01	+1.80205394E-01	-6.72701583E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
21.000000	+5.28132430E-02	+5.64372136E-01	+2.28546180E-02	-4.55359236E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
21.250000	+4.02451225E-02	+5.17062650E-01	-4.74742236E-02	-1.22903401E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
21.500000	-7.13617201E-03	+4.73932975E-01	-3.85970824E-02	+1.25423356E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
21.750000	-7.00466453E-02	+4.37630423E-01	+1.52374546E-02	+2.23125891E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
22.000000	-1.25227067E-01	+4.12619841E-01	+7.29658631E-02	+1.79460842E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
22.250000	-1.50302826E-01	+4.05034639E-01	+1.04967875E-01	+9.57883195E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
22.500000	-1.43997262E-01	+4.20236208E-01	+1.20860023E-01	+8.69110036E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
22.750000	-1.20858929E-01	+4.59143027E-01	+1.48423377E-01	+1.87721972E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
23.000000	-1.00527644E-01	+5.19230373E-01	+2.14721009E-01	+3.76923882E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
23.250000	-1.04899278E-01	+5.95389939E-01	+3.36885318E-01	+5.81218123E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
23.500000	-1.50791895E-01	+6.77974371E-01	+5.05330070E-01	+6.91876526E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
23.750000	-2.36144927E-01	+7.53584579E-01	+6.82823581E-01	+6.51754643E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
24.000000	-3.40605214E-01	+8.07439459E-01	+8.31207391E-01	+4.94099108E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
24.250000	-4.40614805E-01	+8.26479023E-01	+9.29873135E-01	+2.77697873E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
24.500000	-5.14903102E-01	+8.04143424E-01	+9.70056328E-01	+1.89008218E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
24.750000	-5.36366366E-01	+7.42758782E-01	+9.39323546E-01	-2.64763076E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
6.250000	+1.93602761E-01	+5.74102732E-01	-2.73121998E-01	-2.08909050E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
6.375000	+1.82292547E-01	+5.58695110E-01	-2.83948881E-01	+3.56789204E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
6.500000	+1.59021584E-01	+5.42930693E-01	-2.64202268E-01	+2.78606189E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
6.625000	+1.23865219E-01	+5.27419403E-01	-2.14297334E-01	+4.83056997E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
6.750000	+7.95739030E-02	+5.12761152E-01	-1.43438019E-01	+5.94730542E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
6.875000	+3.13182520E-02	+4.99564065E-01	-6.56146986E-02	+5.97204156E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
7.000000	-1.45163296E-02	+4.88423791E-01	+5.86302007E-03	+5.09219602E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
7.125000	-5.19206551E-02	+4.79895736E-01	+6.16902020E-02	+3.65728489E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
7.250000	-7.65827669E-02	+4.74510047E-01	+9.72951424E-02	+2.01409120E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
7.375000	-8.64671563E-02	+4.72813033E-01	+1.12042482E-01	+4.26476402E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
7.500000	-8.16428200E-02	+4.75357130E-01	+1.07957052E-01	-9.35039608E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
7.625000	-6.37740507E-02	+4.82584032E-01	+8.86664917E-02	-1.96548440E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
7.750000	-3.56620485E-02	+4.94630080E-01	+5.88199424E-02	-2.59716622E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
7.875000	-8.51665761E-04	+5.11158989E-01	+2.37373361E-02	-2.80179992E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
8.000000	+3.69090676E-02	+5.31327923E-01	-1.12250555E-02	-2.62255373E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
8.125000	+7.43783095E-02	+5.53896386E-01	-4.18265072E-02	-2.19579609E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
8.250000	+1.09364846E-01	+5.77374133E-01	-6.61199578E-02	-1.71419448E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
8.375000	+1.40705123E-01	+6.00107621E-01	-8.46813691E-02	-1.32837763E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
8.500000	+1.67610804E-01	+6.20333007E-01	-9.93293987E-02	-1.04850377E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
8.625000	+1.88794267E-01	+6.36311092E-01	-1.10893963E-01	-7.29643222E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
8.750000	+2.02040211E-01	+6.46579135E-01	-1.17570479E-01	-1.81359522E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
8.875000	+2.04711953E-01	+6.50204335E-01	-1.15427951E-01	+6.52797803E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
9.000000	+1.95036722E-01	+6.46890020E-01	-1.01250534E-01	+1.58791216E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
9.125000	+1.73370257E-01	+6.36903429E-01	-7.57301476E-02	+2.27913065E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
9.250000	+1.42591081E-01	+6.20937804E-01	-4.42722679E-02	+2.43699218E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
9.375000	+1.07398240E-01	+6.00050099E-01	-1.48053431E-02	+1.98289276E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
9.500000	+7.30390252E-02	+5.75696086E-01	+5.30005109E-03	+1.03443944E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
9.625000	+4.41837148E-02	+5.49742206E-01	+1.10556430E-02	-2.05591733E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
9.750000	+2.42506239E-02	+5.24330759E-01	+1.60257758E-04	-1.53462922E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
9.875000	+1.50795264E-02	+5.01609257E-01	-2.73100876E-02	-2.77445922E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
10.000000	+1.68828951E-02	+4.83452341E-01	-6.92012227E-02	-3.77562793E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
10.125000	+2.85897692E-02	+4.71296398E-01	-1.21700786E-01	-4.43697853E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
10.250000	+4.85167168E-02	+4.66099335E-01	-1.80125686E-01	-4.71819584E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
10.375000	+7.48921113E-02	+4.68341490E-01	-2.39655682E-01	-4.60275805E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
10.500000	+1.05798374E-01	+4.77991718E-01	-2.95194637E-01	-4.03302809E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
10.625000	+1.38740606E-01	+4.94454491E-01	-3.40481384E-01	-2.91657829E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
10.750000	+1.70558980E-01	+5.16579819E-01	-3.68109094E-01	-1.25108125E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
10.875000	+1.98032407E-01	+5.42792807E-01	-3.71758415E-01	+7.63751060E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
11.000000	+2.18621604E-01	+5.71312766E-01	-3.49015318E-01	+2.80261266E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
11.125000	+2.30576401E-01	+6.00358903E-01	-3.01693099E-01	+4.60942672E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
11.250000	+2.32484525E-01	+6.28252631E-01	-2.33779650E-01	+6.06299394E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
11.375000	+2.23126188E-01	+6.53429289E-01	-1.50118250E-01	+7.07345738E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
11.500000	+2.02141664E-01	+6.74465519E-01	-5.69432155E-02	+7.50907700E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
11.625000	+1.71039703E-01	+6.90202118E-01	+3.76086746E-02	+7.25664290E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
11.750000	+1.33636885E-01	+6.99912524E-01	+1.24472857E-01	+6.31869065E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
11.875000	+9.53771830E-02	+7.03382751E-01	+1.95575941E-01	+4.84334914E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
12.000000	+6.16751711E-02	+7.00841479E-01	+2.45556586E-01	+3.08411517E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
12.125000	+3.60943866E-02	+6.92833544E-01	+2.72678820E-01	+1.32718771E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
12.250000	+1.94487717E-02	+6.80178172E-01	+2.78736278E-01	-1.90180736E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
12.375000	+1.04039217E-02	+6.64028012E-01	+2.67924302E-01	-1.53973552E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.125000	+2.53729606E-01	+5.06265707E-01	-6.83053883E-01	-5.51092914E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.187500	+2.50178445E-01	+4.94772346E-01	-7.15008811E-01	-4.71464766E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.250000	+2.47159713E-01	+4.85243133E-01	-7.41986979E-01	-3.85427746E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.312500	+2.44582003E-01	+4.77671112E-01	-7.63187279E-01	-2.87718020E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.375000	+2.42351214E-01	+4.72024170E-01	-7.77951731E-01	-1.80242238E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.437500	+2.40349425E-01	+4.68245688E-01	-7.85717559E-01	-6.41529835E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.500000	+2.38417059E-01	+4.66255604E-01	-7.85970854E-01	+5.99944512E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.562500	+2.36340496E-01	+4.65952247E-01	-7.78218252E-01	+1.91837672E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.625000	+2.33846992E-01	+4.67215072E-01	-7.61991145E-01	+3.30606744E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.687500	+2.30608740E-01	+4.69908189E-01	-7.36892409E-01	+4.74444528E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.750000	+2.26257623E-01	+4.73884360E-01	-7.02685579E-01	+6.19852350E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.812500	+2.20411089E-01	+4.78989048E-01	-6.59410866E-01	+7.61509105E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.875000	+2.12707762E-01	+4.85064068E-01	-6.07496941E-01	+8.92635158E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.937500	+2.02849381E-01	+4.91950531E-01	-5.47831471E-01	+1.00587358E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
4.000000	+1.90644200E-01	+4.99490998E-01	-4.81762743E-01	+1.09444230E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
4.062500	+1.76046156E-01	+5.07530943E-01	-4.11026183E-01	+1.15320531E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
4.125000	+1.59183899E-01	+5.15919901E-01	-3.37612080E-01	+1.17937512E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
4.187500	+1.40374016E-01	+5.24512762E-01	-2.63604294E-01	+1.17273113E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
4.250000	+1.20113871E-01	+5.33171619E-01	-1.91020688E-01	+1.13540773E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
4.312500	+9.90518109E-02	+5.41768382E-01	-1.21678327E-01	+1.07139825E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
4.375000	+7.79362620E-02	+5.50188002E-01	-5.70959076E-02	+9.85932035E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
4.437500	+5.75496419E-02	+5.58331842E-01	+1.56317708E-03	+8.84845441E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
4.500000	+3.86368635E-02	+5.66120514E-01	+5.35097726E-02	+7.74017978E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
4.562500	+2.18401363E-02	+5.73495507E-01	+9.83154244E-02	+6.58902534E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
4.625000	+7.65113928E-03	+5.80419105E-01	+1.35872589E-01	+5.44153163E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
4.687500	-3.61162972E-03	+5.86872446E-01	+1.66334570E-01	+4.33348793E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
4.750000	-1.17978196E-02	+5.92851883E-01	+1.90041189E-01	+3.28822029E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
4.812500	-1.68961994E-02	+5.98364095E-01	+2.07437323E-01	+2.31616584E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
4.875000	-1.89908728E-02	+6.03420571E-01	+2.18993262E-01	+1.41599115E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
4.937500	-1.82151386E-02	+6.08032143E-01	+2.25137213E-01	+5.77321474E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
5.000000	-1.47151073E-02	+6.12204227E-01	+2.26209780E-01	-2.15201996E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
5.062500	-8.63155831E-03	+6.15933366E-01	+2.22447188E-01	-9.77163943E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
5.125000	-1.02885675E-04	+6.19205488E-01	+2.13995231E-01	-1.71973303E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
5.187500	+1.07139285E-02	+6.21996070E-01	+2.00950525E-01	-2.44595208E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
5.250000	+2.36121589E-02	+6.24272085E-01	+1.83420830E-01	-3.14864066E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
5.312500	+3.83046773E-02	+6.25995275E-01	+1.61592517E-01	-3.81038672E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
5.375000	+5.44048400E-02	+6.27126073E-01	+1.35790996E-01	-4.40584969E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
5.437500	+7.14276481E-02	+6.27627399E-01	+1.06519396E-01	-4.90625380E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
5.500000	+8.88150383E-02	+6.27467684E-01	+7.44628231E-02	-5.28546280E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
5.562500	+1.05982578E-01	+6.26622779E-01	+4.04511106E-02	-5.52640359E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
5.625000	+1.22378141E-01	+6.25076787E-01	+5.38277816E-03	-5.62603577E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
5.687500	+1.37538471E-01	+6.22822216E-01	-2.98743365E-02	-5.59692513E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
5.750000	+1.51128882E-01	+6.19860008E-01	-6.45787860E-02	-5.46414938E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
5.812500	+1.62955341E-01	+6.16199923E-01	-9.81762038E-02	-5.25776103E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
5.875000	+1.72945787E-01	+6.11861458E-01	-1.30300799E-01	-5.00281633E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
5.937500	+1.81106190E-01	+6.06875081E-01	-1.60711408E-01	-4.71018008E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
6.000000	+1.87463665E-01	+6.01283231E-01	-1.89178050E-01	-4.37129513E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
6.062500	+1.92011914E-01	+5.95140467E-01	-2.15352597E-01	-3.95889243E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
6.125000	+1.94672707E-01	+5.88512375E-01	-2.38664205E-01	-3.43383276E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
6.187500	+1.95282009E-01	+5.81473212E-01	-2.58275507E-01	-2.84178369E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.562500	+7.67849175E-01	+9.17955248E-01	-1.20326590E+00	+1.87951280E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.593750	+7.61856515E-01	+9.20918997E-01	-1.14531100E+00	+1.82960070E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.625000	+7.54754810E-01	+9.23045409E-01	-1.08891586E+00	+1.77757464E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.656250	+7.46580408E-01	+9.24333509E-01	-1.03421259E+00	+1.72174584E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.687500	+7.37374597E-01	+9.24785090E-01	-9.81306740E-01	+1.66287781E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.718750	+7.27183696E-01	+9.24404784E-01	-9.30282723E-01	+1.60157353E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.750000	+7.16059116E-01	+9.23200112E-01	-8.81208395E-01	+1.53830160E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.781250	+7.04057369E-01	+9.21181500E-01	-8.34138873E-01	+1.47342066E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.812500	+6.91240006E-01	+9.18362273E-01	-7.89119603E-01	+1.40720159E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.843750	+6.77673475E-01	+9.14758617E-01	-7.46188774E-01	+1.33984704E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.875000	+6.63428884E-01	+9.10389515E-01	-7.05379164E-01	+1.27150836E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.906250	+6.48581658E-01	+9.05276655E-01	-6.66719501E-01	+1.20229993E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.937500	+6.33211106E-01	+8.99444323E-01	-6.30235418E-01	+1.13231099E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.968750	+6.17399867E-01	+8.92919264E-01	-5.95950064E-01	+1.06161534E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.000000	+6.01233273E-01	+8.85730538E-01	-5.63884459E-01	+9.90279144E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.031250	+5.84798621E-01	+8.77909358E-01	-5.34057618E-01	+9.18367001E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.062500	+5.68184363E-01	+8.69488922E-01	-5.06486521E-01	+8.45946817E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.093750	+5.51479246E-01	+8.60504239E-01	-4.81185942E-01	+7.73093576E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.125000	+5.34771403E-01	+8.50991957E-01	-4.58168173E-01	+6.99892374E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.156250	+5.18147411E-01	+8.40990182E-01	-4.37442669E-01	+6.26440928E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.187500	+5.01691351E-01	+8.30538314E-01	-4.19015615E-01	+5.52851747E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.218750	+4.85483867E-01	+8.19676865E-01	-4.02889434E-01	+4.79254071E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.250000	+4.69601255E-01	+8.08447302E-01	-3.89062235E-01	+4.05795658E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.281250	+4.54114594E-01	+7.96891870E-01	-3.77527206E-01	+3.32644383E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.312500	+4.39088938E-01	+7.85053427E-01	-3.68271961E-01	+2.59989599E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.343750	+4.24582589E-01	+7.72975272E-01	-3.61277856E-01	+1.88043140E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.375000	+4.10646470E-01	+7.60700961E-01	-3.56519265E-01	+1.17039840E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.406250	+3.97323609E-01	+7.48274125E-01	-3.53962866E-01	+4.72374314E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.437500	+3.84648772E-01	+7.35738270E-01	-3.53566926E-01	-2.10842779E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.468750	+3.72648228E-01	+7.23136577E-01	-3.55280633E-01	-8.76250142E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.500000	+3.61339696E-01	+7.10511687E-01	-3.59043489E-01	-1.52066437E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.531250	+3.50732448E-01	+6.97905482E-01	-3.64784785E-01	-2.14075284E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.562500	+3.40827589E-01	+6.85358876E-01	-3.72423194E-01	-2.73307162E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.593750	+3.31618499E-01	+6.72911591E-01	-3.81866483E-01	-3.29410875E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.625000	+3.23091427E-01	+6.60601962E-01	-3.93011374E-01	-3.82033168E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.656250	+3.15226210E-01	+6.48466741E-01	-4.05743556E-01	-4.30823818E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.687500	+3.07997106E-01	+6.36540931E-01	-4.19937863E-01	-4.75441027E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.718750	+3.01373697E-01	+6.24857640E-01	-4.35458620E-01	-5.15557171E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.750000	+2.95321842E-01	+6.13447963E-01	-4.52160186E-01	-5.50864956E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.781250	+2.89804656E-01	+6.02340893E-01	-4.69887680E-01	-5.81084081E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.812500	+2.84783479E-01	+5.91563258E-01	-4.88477941E-01	-6.05968419E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.843750	+2.80218808E-01	+5.81139693E-01	-5.07760706E-01	-6.25313647E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.875000	+2.76071190E-01	+5.71092637E-01	-5.27560044E-01	-6.38965039E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.906250	+2.72302032E-01	+5.61442343E-01	-5.47696021E-01	-6.46824976E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.937500	+2.68874319E-01	+5.52206925E-01	-5.67986605E-01	-6.48859474E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
2.968750	+2.65753226E-01	+5.43402402E-01	-5.88249738E-01	-6.45102934E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.000000	+2.62906598E-01	+5.35042766E-01	-6.08305538E-01	-6.35660248E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.031250	+2.60305287E-01	+5.27140048E-01	-6.27978504E-01	-6.20705533E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.062500	+2.57923336E-01	+5.19704385E-01	-6.47099634E-01	-6.00477015E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
3.093750	+2.55738000E-01	+5.12744090E-01	-6.65508317E-01	-5.77678721E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.781250	+5.51639828E-01	+6.22502152E-01	-1.95386921E+00	-1.08100463E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.796875	+5.61192928E-01	+6.30901520E-01	-1.97028452E+00	-1.02015609E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.812500	+5.70653347E-01	+6.39292219E-01	-1.98574908E+00	-9.56671926E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.828125	+5.80011588E-01	+6.47667015E-01	-2.00018052E+00	-8.87879662E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.843750	+5.89258158E-01	+6.56018737E-01	-2.01349532E+00	-8.13730957E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.859375	+5.98383588E-01	+6.64340289E-01	-2.02560961E+00	-7.34232339E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.875000	+6.07378444E-01	+6.72624658E-01	-2.03644008E+00	-6.49453157E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.890625	+6.16233348E-01	+6.80864924E-01	-2.04590502E+00	-5.59532669E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.906250	+6.24938995E-01	+6.89054269E-01	-2.05392548E+00	-4.64685846E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.921875	+6.33486172E-01	+6.97185986E-01	-2.06042646E+00	-3.65207452E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.937500	+6.41865784E-01	+7.05253487E-01	-2.06533821E+00	-2.61474008E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.953125	+6.50068869E-01	+7.13250308E-01	-2.06859752E+00	-1.53943292E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.968750	+6.58086629E-01	+7.21170123E-01	-2.07014894E+00	-4.31511193E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.984375	+6.65910444E-01	+7.29006742E-01	-2.06994599E+00	+7.02947039E-02	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.000000	+6.73531901E-01	+7.36754124E-01	-2.06795223E+00	+1.85723235E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.015625	+6.80942812E-01	+7.44406376E-01	-2.06414214E+00	+3.02411850E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.031250	+6.88135234E-01	+7.51957763E-01	-2.05850186E+00	+4.19599947E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.046875	+6.95101494E-01	+7.59402704E-01	-2.05102964E+00	+5.36504359E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.062500	+7.01834201E-01	+7.66735783E-01	-2.04173610E+00	+6.52335865E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.078125	+7.08326268E-01	+7.73951743E-01	-2.03064415E+00	+7.66316057E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.093750	+7.14570927E-01	+7.81045491E-01	-2.01778872E+00	+8.77693831E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.109375	+7.20561739E-01	+7.88012097E-01	-2.00321622E+00	+9.85760785E-01	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.125000	+7.26292612E-01	+7.94846793E-01	-1.98698370E+00	+1.08986489E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.140625	+7.31757804E-01	+8.01544973E-01	-1.96915794E+00	+1.18942189E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.156250	+7.36951939E-01	+8.08102189E-01	-1.94981426E+00	+1.28392416E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.171875	+7.41870006E-01	+8.14514151E-01	-1.92903531E+00	+1.37294666E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.187500	+7.46507367E-01	+8.20776722E-01	-1.90690968E+00	+1.45615015E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.203125	+7.50859758E-01	+8.26885917E-01	-1.88353062E+00	+1.53328168E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.218750	+7.54923291E-01	+8.32837900E-01	-1.85899463E+00	+1.60417256E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.234375	+7.58694452E-01	+8.38628978E-01	-1.83340022E+00	+1.66873431E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.250000	+7.62170100E-01	+8.44255602E-01	-1.80684668E+00	+1.72695283E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.265625	+7.65347460E-01	+8.49714360E-01	-1.77943295E+00	+1.77888131E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.281250	+7.68224122E-01	+8.55001977E-01	-1.75125664E+00	+1.82463232E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.296875	+7.70798036E-01	+8.60115310E-01	-1.72241319E+00	+1.86436932E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.312500	+7.73067499E-01	+8.65051348E-01	-1.69299510E+00	+1.89829821E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.328125	+7.75031158E-01	+8.69807207E-01	-1.66309137E+00	+1.92665894E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.343750	+7.76687996E-01	+8.74380135E-01	-1.63278701E+00	+1.94971758E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.359375	+7.78037327E-01	+8.78767502E-01	-1.60216269E+00	+1.96775894E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.375000	+7.79078789E-01	+8.82966806E-01	-1.57129454E+00	+1.98107995E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.390625	+7.79812339E-01	+8.86975672E-01	-1.54025395E+00	+1.98998374E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.406250	+7.80238243E-01	+8.90791852E-01	-1.50910755E+00	+1.99477454E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.421875	+7.80357075E-01	+8.94413223E-01	-1.47791724E+00	+1.99575339E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.437500	+7.80169708E-01	+8.97837796E-01	-1.44674025E+00	+1.99321455E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.453125	+7.79677313E-01	+9.01063709E-01	-1.41562929E+00	+1.98744261E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.468750	+7.78881352E-01	+9.04089236E-01	-1.38463267E+00	+1.97871034E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.484375	+7.77783581E-01	+9.06912789E-01	-1.35379459E+00	+1.96727696E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.500000	+7.76386043E-01	+9.09532916E-01	-1.32315527E+00	+1.95338701E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.515625	+7.74691068E-01	+9.11948311E-01	-1.29275124E+00	+1.93726963E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.531250	+7.72701277E-01	+9.14157813E-01	-1.26261559E+00	+1.91913816E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
1.546875	+7.70419579E-01	+9.16160411E-01	-1.23277818E+00	+1.90005102E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.390625	+3.10635293E-01	+4.31261094E-01	-1.42191490E+00	-1.32208244E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.398438	+3.14972436E-01	+4.34353191E-01	-1.43229009E+00	-1.33396603E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.406250	+3.19351751E-01	+4.37489343E-01	-1.44275812E+00	-1.34553849E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.414062	+3.23771615E-01	+4.40668705E-01	-1.45331413E+00	-1.35648948E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.421875	+3.28230429E-01	+4.43890427E-01	-1.46395326E+00	-1.36682047E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.429688	+3.32726616E-01	+4.47153655E-01	-1.47467070E+00	-1.37653282E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.437500	+3.37258623E-01	+4.50457530E-01	-1.48546159E+00	-1.38562769E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.445312	+3.41824920E-01	+4.53801190E-01	-1.49632113E+00	-1.39410599E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.453125	+3.46423999E-01	+4.57183767E-01	-1.50724450E+00	-1.40196834E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.460938	+3.51054376E-01	+4.60604393E-01	-1.51822688E+00	-1.40921497E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.468750	+3.55714587E-01	+4.64062192E-01	-1.52926348E+00	-1.41584573E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.476562	+3.60403189E-01	+4.67556286E-01	-1.54034947E+00	-1.42185997E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.484375	+3.65118762E-01	+4.71085797E-01	-1.55148004E+00	-1.42725654E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.492188	+3.69859902E-01	+4.74649838E-01	-1.56265036E+00	-1.43203368E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.500000	+3.74625227E-01	+4.78247524E-01	-1.57385557E+00	-1.43618904E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.507812	+3.79413373E-01	+4.81877964E-01	-1.58509081E+00	-1.43971954E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.515625	+3.84222993E-01	+4.85540266E-01	-1.59635119E+00	-1.44262141E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.523438	+3.89052756E-01	+4.89233534E-01	-1.60763177E+00	-1.44489009E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.531250	+3.93901349E-01	+4.92956869E-01	-1.61892759E+00	-1.44652017E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.539062	+3.98767471E-01	+4.96709371E-01	-1.63023365E+00	-1.44750541E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.546875	+4.03649837E-01	+5.00490137E-01	-1.64154487E+00	-1.44783865E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.554688	+4.08547175E-01	+5.04298261E-01	-1.65285613E+00	-1.44751180E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.562500	+4.13458225E-01	+5.08132836E-01	-1.66416224E+00	-1.44651576E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.570312	+4.18381738E-01	+5.11992950E-01	-1.67545794E+00	-1.44484048E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.578125	+4.23316476E-01	+5.15877693E-01	-1.68673787E+00	-1.44247483E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.585938	+4.28261210E-01	+5.19786149E-01	-1.69799660E+00	-1.43940668E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.593750	+4.33214719E-01	+5.23717402E-01	-1.70922860E+00	-1.43562280E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.601562	+4.38175792E-01	+5.27670535E-01	-1.72042821E+00	-1.43110891E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.609375	+4.43143223E-01	+5.31644628E-01	-1.73158968E+00	-1.42584964E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.617188	+4.48115813E-01	+5.35638758E-01	-1.74270711E+00	-1.41982856E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.625000	+4.53092369E-01	+5.39652004E-01	-1.75377450E+00	-1.41302817E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.632812	+4.58071701E-01	+5.43683441E-01	-1.76478568E+00	-1.40542995E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.640625	+4.63052625E-01	+5.47732143E-01	-1.77573434E+00	-1.39701432E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.648438	+4.68033958E-01	+5.51797183E-01	-1.78661403E+00	-1.38776075E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.656250	+4.73014522E-01	+5.55877634E-01	-1.79741810E+00	-1.37764778E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.664062	+4.77993139E-01	+5.59972566E-01	-1.80813977E+00	-1.36665302E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.671875	+4.82968635E-01	+5.64081051E-01	-1.81877206E+00	-1.35475331E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.679688	+4.87939835E-01	+5.68202158E-01	-1.82930779E+00	-1.34192472E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.687500	+4.92905565E-01	+5.72334956E-01	-1.83973963E+00	-1.32814265E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.695312	+4.97864652E-01	+5.76478516E-01	-1.85006002E+00	-1.31338196E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.703125	+5.02815921E-01	+5.80631906E-01	-1.86026122E+00	-1.29761703E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.710938	+5.07758199E-01	+5.84794197E-01	-1.87033529E+00	-1.28082195E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.718750	+5.12690311E-01	+5.88964457E-01	-1.88027407E+00	-1.26297058E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.726562	+5.17611080E-01	+5.93141758E-01	-1.89006920E+00	-1.24403674E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.734375	+5.22519330E-01	+5.97325170E-01	-1.89971214E+00	-1.22399437E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.742188	+5.27413881E-01	+6.01513767E-01	-1.90919411E+00	-1.20281770E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.750000	+5.32293555E-01	+6.05706621E-01	-1.91850617E+00	-1.18048144E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.757812	+5.37157170E-01	+6.09902809E-01	-1.92763914E+00	-1.15696097E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.765625	+5.42003543E-01	+6.14101407E-01	-1.93658368E+00	-1.13223254E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01
0.773438	+5.46831490E-01	+6.18301494E-01	-1.94533027E+00	-1.10689434E+00	+6.29866614E-01	-5.28815580E-01	-1.19108937E+00	+8.83636505E-01	+1.16363495E-01	+2.25337864E-01	-2.61935650E-01	-8.60279476E-01


==> anc/otoc_to_plot_bosonic_M900_L1.1225_n300_beta10.0000.dat <==
400.000000	-2.47610232E-05	+7.79893011E-04	-6.43195096E+00	+1.61287796E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
408.000000	-7.87201507E-04	+7.91831162E-04	-5.75779567E+00	+7.25102639E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
416.000000	-1.22308806E-04	+7.81329192E-04	-6.31593454E+00	-2.56097356E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
424.000000	+7.66646570E-04	+7.92879356E-04	-9.85535337E+00	-3.50995323E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
432.000000	+2.67566003E-04	+7.82910869E-04	-6.87752706E+00	+2.53277274E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
440.000000	-7.16729887E-04	+7.92638259E-04	-5.80291698E+00	+5.20487749E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
448.000000	-4.01939163E-04	+7.83201463E-04	-6.04474666E+00	-1.43396612E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
456.000000	+6.38292318E-04	+7.90477885E-04	-8.09726277E+00	-9.41554353E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
464.000000	+5.20111420E-04	+7.82842172E-04	-7.55123362E+00	+1.35339271E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
472.000000	-5.38849683E-04	+7.87955134E-04	-5.93183444E+00	+1.04567548E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
480.000000	-6.17122657E-04	+7.82853541E-04	-5.87815286E+00	-8.13485654E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
488.000000	+4.24397985E-04	+7.85424676E-04	-7.23341149E+00	-1.70598135E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
496.000000	+6.91913588E-04	+7.83258297E-04	-8.60772302E+00	+6.85447996E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
504.000000	-2.97302096E-04	+7.83726948E-04	-6.13669469E+00	+1.76227094E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
512.000000	-7.46654122E-04	+7.85260861E-04	-5.78808952E+00	-3.44785294E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
520.000000	+1.60995175E-04	+7.83662392E-04	-6.68835116E+00	-3.15050720E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
528.000000	+7.78260797E-04	+7.88169984E-04	-1.08289010E+01	+1.57167703E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
536.000000	-1.69431422E-05	+7.83752208E-04	-6.43688284E+00	+3.16704788E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
544.000000	-7.82409958E-04	+7.90588543E-04	-5.76162443E+00	+8.36787558E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
552.000000	-1.31736277E-04	+7.83668684E-04	-6.30299683E+00	-2.38319106E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
560.000000	+7.57683836E-04	+7.92414857E-04	-9.57473013E+00	-3.68619152E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
568.000000	+2.75440263E-04	+7.82980455E-04	-6.89278747E+00	+2.35158471E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
576.000000	-7.02965149E-04	+7.92464427E-04	-5.81219459E+00	+5.31243802E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
584.000000	-4.06454398E-04	+7.80998639E-04	-6.04279739E+00	-1.36270929E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
592.000000	+6.22219812E-04	+7.91208862E-04	-7.99252946E+00	-9.52476291E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
600.000000	+5.20654838E-04	+7.79337980E-04	-7.56675946E+00	+1.28159459E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
608.000000	-5.23276710E-04	+7.90137463E-04	-5.94197811E+00	+1.05220612E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
616.000000	-6.14316880E-04	+7.78569940E-04	-5.88322966E+00	-7.75332692E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
624.000000	+4.09333066E-04	+7.89212133E-04	-7.18251042E+00	-1.70633790E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
632.000000	+6.88118498E-04	+7.78948812E-04	-8.61337029E+00	+6.48057609E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
640.000000	-2.82071518E-04	+7.89353819E-04	-6.14561825E+00	+1.76227934E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
648.000000	-7.42111950E-04	+7.81196759E-04	-5.79372335E+00	-3.16449418E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
656.000000	+1.44419040E-04	+7.90177842E-04	-6.65193731E+00	-2.97631872E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
664.000000	+7.70690052E-04	+7.83710617E-04	-1.05558333E+01	+1.24586899E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
672.000000	+1.86074753E-06	+7.90071180E-04	-6.45259828E+00	+2.98960700E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
680.000000	-7.70347273E-04	+7.85695642E-04	-5.77246209E+00	+1.09774687E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
688.000000	-1.50369669E-04	+7.89183677E-04	-6.27695878E+00	-2.19184787E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
696.000000	+7.40369217E-04	+7.87031897E-04	-9.27941868E+00	-3.99120723E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
704.000000	+2.90827027E-04	+7.86943857E-04	-6.91555194E+00	+2.15551774E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
712.000000	-6.81253914E-04	+7.86917668E-04	-5.83059029E+00	+5.52858959E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
720.000000	-4.17817192E-04	+7.83754565E-04	-6.03097760E+00	-1.28652074E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
728.000000	+5.99355092E-04	+7.86772807E-04	-7.88902348E+00	-9.72824380E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
736.000000	+5.28102113E-04	+7.81476141E-04	-7.58749661E+00	+1.20474625E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
744.000000	-5.00687893E-04	+7.87425444E-04	-5.96142948E+00	+1.06807938E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
752.000000	-6.19293448E-04	+7.80099439E-04	-5.87856961E+00	-7.26734950E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
760.000000	+3.85943588E-04	+7.88629941E-04	-7.12420540E+00	-1.73053896E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
768.000000	+6.92303009E-04	+7.80091590E-04	-8.64743194E+00	+5.97796328E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
776.000000	-2.57042477E-04	+7.90950436E-04	-6.16773127E+00	+1.78437385E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
784.000000	-7.43965165E-04	+7.81309216E-04	-5.79243378E+00	-2.73898497E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
792.000000	+1.16772029E-04	+7.92908210E-04	-6.60596887E+00	-1.75993922E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
200.000000	-5.48646163E-04	+7.81626996E-04	-5.92922380E+00	-2.41212869E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
204.000000	+7.73488467E-04	+7.84303189E-04	-1.07414550E+01	+6.01308031E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
208.000000	-6.03359855E-04	+7.92469762E-04	-5.88111915E+00	+5.17663078E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
212.000000	+1.06313611E-04	+7.86395336E-04	-6.60015040E+00	-1.74257451E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
216.000000	+4.34429285E-04	+7.80687441E-04	-7.27517876E+00	+1.02429165E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
220.000000	-7.58629006E-04	+7.84621662E-04	-5.78071708E+00	-1.46170434E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
224.000000	+6.83114480E-04	+7.90649992E-04	-8.44454224E+00	-4.95745693E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
228.000000	-2.48768791E-04	+7.89229835E-04	-6.17731364E+00	+2.89118309E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
232.000000	-3.07040230E-04	+7.79514982E-04	-6.13159576E+00	-3.37974176E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
236.000000	+7.14907284E-04	+7.84402390E-04	-8.88110705E+00	+4.25248651E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
240.000000	-7.38285536E-04	+7.88571285E-04	-5.79139684E+00	+2.20353407E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
244.000000	+3.86159800E-04	+7.91239398E-04	-7.11827979E+00	-1.14998645E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
248.000000	+1.71175779E-04	+7.79663890E-04	-6.71138600E+00	+1.57415021E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
252.000000	-6.43304388E-04	+7.83801404E-04	-5.85895963E+00	-4.50986266E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
256.000000	+7.71332138E-04	+7.87827632E-04	-1.03192761E+01	-1.15105162E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
260.000000	-5.09318682E-04	+7.92242355E-04	-5.95104376E+00	+4.87137523E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
264.000000	-3.10710548E-05	+7.81487054E-04	-6.42217595E+00	-2.13903951E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
268.000000	+5.47053511E-04	+7.82171628E-04	-7.66227537E+00	+8.21537029E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
272.000000	-7.80114399E-04	+7.87667433E-04	-5.76494632E+00	-3.29608381E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
276.000000	+6.10812869E-04	+7.91433940E-04	-7.92596207E+00	-6.97859782E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
280.000000	-1.13150782E-04	+7.83915029E-04	-6.32323415E+00	+2.37845110E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
284.000000	-4.31087229E-04	+7.79864864E-04	-6.02320119E+00	-4.47411084E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
288.000000	+7.62740512E-04	+7.87764642E-04	-9.90252282E+00	+2.50656575E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
292.000000	-6.89547384E-04	+7.90289938E-04	-5.82267593E+00	+3.81409745E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
296.000000	+2.57823387E-04	+7.86892205E-04	-6.85124486E+00	-1.42091376E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
300.000000	+3.03825168E-04	+7.78654972E-04	-6.95940695E+00	+1.30713492E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
304.000000	-7.17743118E-04	+7.87675743E-04	-5.80553693E+00	-2.94476501E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
308.000000	+7.44665343E-04	+7.89687035E-04	-9.31521896E+00	-3.01242844E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
312.000000	-3.94125422E-04	+7.88902156E-04	-6.04653120E+00	+3.80833271E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
316.000000	-1.69008080E-04	+7.78476432E-04	-6.26855279E+00	-2.64503345E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
320.000000	+6.43387937E-04	+7.85953990E-04	-8.16255796E+00	+6.27931844E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
324.000000	-7.76303861E-04	+7.89502263E-04	-5.76620731E+00	+8.15667088E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
328.000000	+5.15553895E-04	+7.89337790E-04	-7.51002429E+00	-9.15230118E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
332.000000	+2.68661251E-05	+7.79795906E-04	-6.49839141E+00	+1.97416440E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
336.000000	-5.44820933E-04	+7.83499523E-04	-5.93069277E+00	-6.18810296E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
340.000000	+7.85077216E-04	+7.90407953E-04	-1.14488738E+01	+7.07082120E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
344.000000	-6.16310833E-04	+7.89313963E-04	-5.87412620E+00	+6.03062110E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
348.000000	+1.18597098E-04	+7.82400809E-04	-6.62437689E+00	-1.73388141E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
352.000000	+4.29903444E-04	+7.81024850E-04	-7.26123133E+00	+1.06616782E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
356.000000	-7.66630051E-04	+7.91000003E-04	-5.77144263E+00	-1.62142584E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
360.000000	+6.92847656E-04	+7.88813408E-04	-8.55837200E+00	-4.96169935E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
364.000000	-2.62895268E-04	+7.84419496E-04	-6.16837858E+00	+3.02755848E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
368.000000	-3.02476566E-04	+7.78951964E-04	-6.13632522E+00	-3.34129095E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
372.000000	+7.17970787E-04	+7.90280035E-04	-8.84141133E+00	+4.39007436E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
376.000000	-7.47455793E-04	+7.89016131E-04	-5.78511927E+00	+2.09410145E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
380.000000	+3.99670367E-04	+7.85823189E-04	-7.16613018E+00	-1.15019520E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
384.000000	+1.66601251E-04	+7.78818958E-04	-6.70527543E+00	+1.63724828E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
388.000000	-6.42204070E-04	+7.88657199E-04	-5.85633155E+00	-5.10595795E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
392.000000	+7.80185541E-04	+7.90487371E-04	-1.07900418E+01	-1.14636764E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
396.000000	-5.19162727E-04	+7.86312506E-04	-5.94804096E+00	+2.43246409E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
100.000000	+7.11867621E-04	+7.80844049E-04	-8.88859855E+00	+1.68941243E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
102.000000	-1.95626863E-05	+7.88262636E-04	-6.42801753E+00	+7.71168594E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
104.000000	-7.23421035E-04	+7.84427643E-04	-5.80392418E+00	+1.16295912E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
106.000000	-5.02338077E-04	+7.83967506E-04	-5.96283388E+00	-3.12654719E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
108.000000	+3.60987567E-04	+7.92726170E-04	-7.05454306E+00	-1.06265826E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
110.000000	+7.61842908E-04	+7.80179461E-04	-1.02134669E+01	+8.22589041E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
112.000000	+1.85211640E-04	+7.85167410E-04	-6.72550744E+00	+1.08767620E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
114.000000	-6.31628499E-04	+7.90061019E-04	-5.86276213E+00	+2.16708539E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
116.000000	-6.45407658E-04	+7.82106832E-04	-5.85867329E+00	-2.03661170E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
118.000000	+1.60717782E-04	+7.90237115E-04	-6.67740681E+00	-1.01338102E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
120.000000	+7.57467173E-04	+7.82250373E-04	-9.91219738E+00	-1.11980457E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
122.000000	+3.81403322E-04	+7.83637615E-04	-7.12532864E+00	+9.86112581E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
124.000000	-4.86745350E-04	+7.93255884E-04	-5.96774706E+00	+3.31660469E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
126.000000	-7.35068783E-04	+7.80697841E-04	-5.79868676E+00	-1.07635362E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
128.000000	-4.57691147E-05	+7.86432613E-04	-6.39828850E+00	-7.18914531E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
130.000000	+7.01510328E-04	+7.86967770E-04	-8.67434489E+00	-3.22272982E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
132.000000	+5.53586370E-04	+7.82875308E-04	-7.68738043E+00	+6.37175724E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
134.000000	-3.00880118E-04	+7.92163490E-04	-6.12564199E+00	+4.77633531E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
136.000000	-7.67861834E-04	+7.81373990E-04	-5.77684631E+00	-1.43050350E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
138.000000	-2.48808506E-04	+7.83446738E-04	-6.18286213E+00	-5.12381339E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
140.000000	+5.92405831E-04	+7.91941241E-04	-7.82637166E+00	-5.83012857E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
142.000000	+6.81587725E-04	+7.81815948E-04	-8.51491356E+00	+3.72104039E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
144.000000	-9.56451839E-05	+7.88311331E-04	-6.33795551E+00	+6.81705442E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
146.000000	-7.47294029E-04	+7.84617475E-04	-5.78809179E+00	+8.09625725E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
148.000000	-4.39680739E-04	+7.82336395E-04	-6.01410522E+00	-3.61539231E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
150.000000	+4.32892911E-04	+7.93617465E-04	-7.23424872E+00	-9.42410362E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
152.000000	+7.53143531E-04	+7.81323649E-04	-9.78374667E+00	+1.55842734E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
154.000000	+1.11525995E-04	+7.84351218E-04	-6.61087778E+00	+9.87528766E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
156.000000	-6.74365471E-04	+7.89347733E-04	-5.83363160E+00	+1.80196700E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
158.000000	-6.01040336E-04	+7.82322147E-04	-5.89009098E+00	-2.43511969E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
160.000000	+2.38182942E-04	+7.90810290E-04	-6.80767948E+00	-1.14006888E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
162.000000	+7.68587932E-04	+7.83056765E-04	-1.04503665E+01	-4.04433036E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
164.000000	+3.11906260E-04	+7.81989923E-04	-6.96945269E+00	+1.13231096E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
166.000000	-5.48032061E-04	+7.93061611E-04	-5.92112264E+00	+2.89248402E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
168.000000	-7.12811983E-04	+7.82222112E-04	-5.81245909E+00	-1.43191599E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
170.000000	+2.96466338E-05	+7.85974022E-04	-6.49388904E+00	-8.24136766E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
172.000000	+7.31682892E-04	+7.87015215E-04	-9.10900615E+00	-2.43117933E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
174.000000	+4.95614827E-04	+7.81617914E-04	-7.46636077E+00	+7.62408171E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
176.000000	-3.74935183E-04	+7.92996780E-04	-6.05937347E+00	+4.22276445E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
178.000000	-7.66003352E-04	+7.82599448E-04	-5.77725499E+00	-4.91164611E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
180.000000	-1.77300404E-04	+7.82306828E-04	-6.25583931E+00	-5.84383176E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
182.000000	+6.41722811E-04	+7.91264571E-04	-8.11478770E+00	-4.84237654E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
184.000000	+6.44085319E-04	+7.82405818E-04	-8.19278993E+00	+4.65362523E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
186.000000	-1.73199282E-04	+7.88811612E-04	-6.25333760E+00	+6.03939904E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
188.000000	-7.63960717E-04	+7.84990066E-04	-5.77703031E+00	+4.57123346E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
190.000000	-3.74005156E-04	+7.81017355E-04	-6.07048826E+00	-4.14917189E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
192.000000	+4.98690305E-04	+7.93303800E-04	-7.43669907E+00	-8.13570791E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
194.000000	+7.38626502E-04	+7.83220174E-04	-9.32477143E+00	+2.32445176E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
196.000000	+3.70045415E-05	+7.83541418E-04	-6.50691836E+00	+8.78818053E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
198.000000	-7.10349792E-04	+7.89115964E-04	-5.80949922E+00	-1.81398906E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
50.000000	-1.47827221E-04	+7.90313694E-04	-6.27846321E+00	-3.11025915E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
51.000000	+5.61893713E-04	+7.85850403E-04	-7.71091069E+00	+2.45364184E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
52.000000	-7.52352873E-04	+7.80105548E-04	-5.78773484E+00	-5.81917040E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
53.000000	+7.21580349E-04	+7.91519011E-04	-8.87474477E+00	-1.31478725E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
54.000000	-3.91089530E-04	+7.87025591E-04	-6.05069229E+00	+1.22831990E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
55.000000	-3.70096300E-05	+7.78863122E-04	-6.41810498E+00	-6.53149394E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
56.000000	+4.72333096E-04	+7.91390903E-04	-7.35699108E+00	+3.15465019E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
57.000000	-7.45841149E-04	+7.87475540E-04	-5.78717494E+00	-9.72641748E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
58.000000	+7.34317350E-04	+7.79925608E-04	-9.30227458E+00	-8.62690209E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
59.000000	-5.01280686E-04	+7.89045597E-04	-5.95971298E+00	+1.38702846E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
60.000000	+5.75679942E-05	+7.88372300E-04	-6.52821766E+00	-5.87875980E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
61.000000	+3.84131234E-04	+7.82308954E-04	-7.13546494E+00	+3.52568060E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
62.000000	-6.94249407E-04	+7.84987804E-04	-5.82308154E+00	-1.69743479E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
63.000000	+7.76790643E-04	+7.90147486E-04	-1.05303345E+01	-4.77070797E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
64.000000	-5.59963254E-04	+7.84658027E-04	-5.91849570E+00	+1.90838598E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
65.000000	+1.73818267E-04	+7.80983408E-04	-6.71356256E+00	-4.89465121E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
66.000000	+2.86730706E-04	+7.91922140E-04	-6.89742594E+00	+4.31816462E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
67.000000	-6.53895097E-04	+7.86155803E-04	-5.84992964E+00	-1.72282809E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
68.000000	+7.62809348E-04	+7.78916787E-04	-1.03430821E+01	+1.07278387E-03	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
69.000000	-6.50986711E-04	+7.92157232E-04	-5.84778407E+00	+1.74423705E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
70.000000	+2.59687737E-04	+7.86980203E-04	-6.85460802E+00	-4.38420824E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
71.000000	+1.78992107E-04	+7.79477105E-04	-6.72462572E+00	+4.77736926E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
72.000000	-5.80921984E-04	+7.89986888E-04	-5.89913417E+00	-1.95282270E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
73.000000	+7.75858215E-04	+7.87944753E-04	-1.06302711E+01	+3.33164842E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
74.000000	-6.83602417E-04	+7.81766306E-04	-5.83250120E+00	+1.76179629E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
75.000000	+3.76225445E-04	+7.86031841E-04	-7.10667854E+00	-3.65514587E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
76.000000	+8.41590826E-05	+7.89607042E-04	-6.56353037E+00	+5.74021408E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
77.000000	-5.07605531E-04	+7.84111518E-04	-5.95863572E+00	-1.41390675E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
78.000000	+7.40321910E-04	+7.82043532E-04	-9.39134387E+00	+8.68874764E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
79.000000	-7.45328544E-04	+7.91540612E-04	-5.78486077E+00	+1.04522642E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
80.000000	+4.47956918E-04	+7.85425474E-04	-7.30089104E+00	-3.18440330E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
81.000000	-3.31920473E-05	+7.79719212E-04	-6.42174143E+00	+6.38734349E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
82.000000	-4.18233858E-04	+7.92450467E-04	-6.02342234E+00	-1.26217933E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
83.000000	+7.20851356E-04	+7.85973412E-04	-8.94610009E+00	+1.17131877E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
84.000000	-7.50618235E-04	+7.79659909E-04	-5.78915859E+00	+6.44888273E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
85.000000	+5.54630872E-04	+7.91152542E-04	-7.65632355E+00	-2.60807073E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
86.000000	-1.21418747E-04	+7.86895717E-04	-6.31077273E+00	+7.68611901E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
87.000000	-3.19014957E-04	+7.81203053E-04	-6.11909975E+00	-1.00355103E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
88.000000	+6.65585715E-04	+7.87642769E-04	-8.31787479E+00	+1.77819047E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
89.000000	-7.81177342E-04	+7.88933860E-04	-5.76346165E+00	+1.89675419E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
90.000000	+6.04726821E-04	+7.83093144E-04	-7.93852395E+00	-2.13340004E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
91.000000	-2.41416850E-04	+7.83351347E-04	-6.19014166E+00	+8.69910498E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
92.000000	-2.24538834E-04	+7.91493469E-04	-6.19870296E+00	-8.86883943E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
93.000000	+6.10550240E-04	+7.84445616E-04	-7.96390955E+00	+2.08843174E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
94.000000	-7.62536943E-04	+7.80251553E-04	-5.78101661E+00	-2.51463678E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
95.000000	+6.87796513E-04	+7.92961085E-04	-8.46683690E+00	-1.66174212E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
96.000000	-3.21262932E-04	+7.85282640E-04	-6.11336503E+00	+1.06733553E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
97.000000	-1.09554922E-04	+7.79534241E-04	-6.33216585E+00	-7.32243769E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
98.000000	+5.36151127E-04	+7.91980524E-04	-7.57785257E+00	+2.77522541E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
99.000000	-7.62466296E-04	+7.86344379E-04	-5.77712077E+00	+3.32394106E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
25.000000	-6.10986278E-04	+7.87715471E-04	-5.87906361E+00	+1.69630667E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
25.500000	+2.81145618E-04	+7.81134217E-04	-6.90777808E+00	-4.28448854E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
26.000000	+7.59569305E-04	+7.78844349E-04	-1.01635522E+01	+2.39275305E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
26.500000	+1.48389527E-04	+7.83539152E-04	-6.66850278E+00	+4.34230848E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
27.000000	-6.91182924E-04	+7.90775435E-04	-5.82124367E+00	+7.68751399E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
27.500000	-5.76775466E-04	+7.93287528E-04	-5.89975138E+00	-1.17812985E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
28.000000	+3.32297333E-04	+7.88524044E-04	-6.99937352E+00	-4.16626853E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
28.500000	+7.60072579E-04	+7.81322294E-04	-1.00660199E+01	+3.86385399E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
29.000000	+1.07424338E-04	+7.78831168E-04	-6.61298812E+00	+4.24706348E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
29.500000	-7.02165672E-04	+7.83186165E-04	-5.81895643E+00	+6.70433827E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
30.000000	-5.22958959E-04	+7.89698668E-04	-5.94255429E+00	-1.32237234E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
30.500000	+3.96233771E-04	+7.92083478E-04	-7.14132877E+00	-3.99919297E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
31.000000	+7.64643199E-04	+7.88704772E-04	-9.94174727E+00	+5.92865168E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
31.500000	+6.72470175E-05	+7.83404277E-04	-6.54846360E+00	+4.12865241E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
32.000000	-7.13093515E-04	+7.80990388E-04	-5.81309485E+00	+5.64828641E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
32.500000	-4.77004091E-04	+7.82821311E-04	-5.98363496E+00	-1.47006168E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
33.000000	+4.43083504E-04	+7.86590282E-04	-7.28315653E+00	-3.43112403E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
33.500000	+7.48496567E-04	+7.89252621E-04	-9.41475899E+00	+8.24026828E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
34.000000	+6.29251532E-06	+7.89371584E-04	-6.45912970E+00	+3.62438409E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
34.500000	-7.41195568E-04	+7.87222403E-04	-5.79037490E+00	+4.51837254E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
35.000000	-4.46325124E-04	+7.84045750E-04	-6.00729245E+00	-1.59592173E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
35.500000	+4.71933347E-04	+7.81776665E-04	-7.38629663E+00	-2.94457293E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
36.000000	+7.17690782E-04	+7.82438470E-04	-8.95186538E+00	+1.00360431E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
36.500000	-5.89560505E-05	+7.86326591E-04	-6.38269232E+00	+3.17960204E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
37.000000	-7.65704967E-04	+7.90647243E-04	-5.77226334E+00	+3.49044355E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
37.500000	-4.07167173E-04	+7.91200232E-04	-6.03364796E+00	-1.73297066E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
38.000000	+5.11482130E-04	+7.86580674E-04	-7.50523400E+00	-2.68791194E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
38.500000	+6.99063198E-04	+7.80579537E-04	-8.72155990E+00	+1.16733977E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
39.000000	-1.04817777E-04	+7.79192905E-04	-6.33789423E+00	+2.94490306E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
39.500000	-7.65115818E-04	+7.84413556E-04	-5.77665684E+00	+2.52895789E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
40.000000	-3.46892422E-04	+7.91491514E-04	-6.08499844E+00	-1.91965173E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
40.500000	+5.66095817E-04	+7.93346743E-04	-7.69630857E+00	-2.46906440E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
41.000000	+6.91530230E-04	+7.87910406E-04	-8.55406284E+00	+1.40182315E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
41.500000	-1.42727302E-04	+7.80502300E-04	-6.29448542E+00	+2.76924529E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
42.000000	-7.58483212E-04	+7.78452362E-04	-5.78481755E+00	+1.48804812E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
42.500000	-2.87768916E-04	+7.83589608E-04	-6.14568061E+00	-2.12948864E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
43.000000	+6.07843608E-04	+7.90582293E-04	-7.91430620E+00	-2.14058753E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
43.500000	+6.66702290E-04	+7.92678772E-04	-8.28626813E+00	+1.68510260E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
44.000000	-1.97073199E-04	+7.88437299E-04	-6.22920360E+00	+2.51110720E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
44.500000	-7.69363636E-04	+7.82485433E-04	-5.77516093E+00	+4.23881864E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
45.000000	-2.47881753E-04	+7.80300753E-04	-6.18681541E+00	-2.30167390E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
45.500000	+6.27746063E-04	+7.83072438E-04	-8.07683483E+00	-1.82013742E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
46.000000	+6.20994629E-04	+7.87563779E-04	-8.00695284E+00	+1.91338176E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
46.500000	-2.62519357E-04	+7.89966689E-04	-6.16345307E+00	+2.24462247E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
47.000000	-7.82807627E-04	+7.89080824E-04	-5.76233037E+00	-5.63707963E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
47.500000	-2.08586757E-04	+7.86211055E-04	-6.21982387E+00	-2.46979647E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
48.000000	+6.50366512E-04	+7.83351539E-04	-8.23212683E+00	-1.61218448E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
48.500000	+5.83702397E-04	+7.82116253E-04	-7.83200835E+00	+2.10901968E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
49.000000	-3.12349447E-04	+7.83468369E-04	-6.12310715E+00	+2.06243795E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
49.500000	-7.73538148E-04	+7.87010888E-04	-5.76957039E+00	-6.48290924E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
12.500000	-7.26320582E-04	+7.81299487E-04	-5.80407580E+00	-3.52708419E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
12.750000	-4.29922658E-04	+7.78861573E-04	-6.02499301E+00	-1.41462924E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
13.000000	+3.50241331E-05	+7.78229904E-04	-6.51139043E+00	-2.83514379E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
13.250000	+4.86719828E-04	+7.79610225E-04	-7.44256491E+00	-6.15640082E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
13.500000	+7.48440020E-04	+7.82658729E-04	-9.58959083E+00	-2.88443739E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
13.750000	+7.17330587E-04	+7.86570660E-04	-8.88478360E+00	+4.84440319E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
14.000000	+4.04635101E-04	+7.90302038E-04	-7.16738924E+00	+5.04170201E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
14.250000	-6.84291508E-05	+7.92860434E-04	-6.36393259E+00	+2.44771605E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
14.500000	-5.17795867E-04	+7.93580027E-04	-5.94353121E+00	+1.18898495E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
14.750000	-7.68450959E-04	+7.92301393E-04	-5.76944012E+00	+2.85179176E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
15.000000	-7.22947030E-04	+7.89405606E-04	-5.80094162E+00	-5.50454806E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
15.250000	-3.99538352E-04	+7.85696069E-04	-6.04466752E+00	-1.52050261E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
15.500000	+7.50671936E-05	+7.82166028E-04	-6.56119293E+00	-3.00090040E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
15.750000	+5.15379199E-04	+7.79721712E-04	-7.54511772E+00	-6.36465006E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
16.000000	+7.49604341E-04	+7.78941220E-04	-9.74351796E+00	-2.08101425E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
16.250000	+6.86550058E-04	+7.79935787E-04	-8.58562484E+00	+5.37629371E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
16.500000	+3.50966241E-04	+7.82347493E-04	-7.05537110E+00	+4.55715933E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
16.750000	-1.26230309E-04	+7.85476264E-04	-6.30704518E+00	+2.27787926E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
17.000000	-5.58908186E-04	+7.88491564E-04	-5.91643147E+00	+1.08543742E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
17.250000	-7.78091718E-04	+7.90662213E-04	-5.76432647E+00	+2.00271090E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
17.500000	-6.97771389E-04	+7.91537484E-04	-5.81629593E+00	-6.39141684E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
17.750000	-3.48605007E-04	+7.91033129E-04	-6.08389731E+00	-1.64094711E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
18.000000	+1.33780778E-04	+7.89409000E-04	-6.63676948E+00	-3.23966658E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
18.250000	+5.61588094E-04	+7.87158599E-04	-7.70373060E+00	-7.35231999E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
18.500000	+7.68253530E-04	+7.84854048E-04	-1.03129295E+01	-1.44841620E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
18.750000	+6.73660594E-04	+7.82996481E-04	-8.42793870E+00	+6.67144895E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
19.000000	+3.15458464E-04	+7.81911981E-04	-6.97720500E+00	+4.31885043E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
19.250000	-1.65809245E-04	+7.81712502E-04	-6.26851349E+00	+2.14618483E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
19.500000	-5.81782844E-04	+7.82318026E-04	-5.90411259E+00	+9.88650156E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
19.750000	-7.69840615E-04	+7.83518393E-04	-5.77418841E+00	+1.10269863E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
20.000000	-6.56376650E-04	+7.85045802E-04	-5.84897766E+00	-7.41918332E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
20.250000	-2.85296705E-04	+7.86633038E-04	-6.14514758E+00	-1.79028681E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
20.500000	+1.99153357E-04	+7.88045067E-04	-6.74412106E+00	-3.56174586E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
20.750000	+6.08476398E-04	+7.89086915E-04	-7.92602051E+00	-9.05153809E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
21.000000	+7.83226562E-04	+7.89602130E-04	-1.12698901E+01	-5.92190777E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
21.250000	+6.55155771E-04	+7.89478789E-04	-8.22211589E+00	+8.78207048E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
21.500000	+2.74011713E-04	+7.88672753E-04	-6.87885487E+00	+4.01278461E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
21.750000	-2.11641028E-04	+7.87244103E-04	-6.21572359E+00	+1.99817461E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
22.000000	-6.12328465E-04	+7.85389018E-04	-5.87976756E+00	+8.85457238E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
22.250000	-7.71770962E-04	+7.83442995E-04	-5.77299497E+00	+1.73801638E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
22.500000	-6.28079811E-04	+7.81836881E-04	-5.87107748E+00	-8.45733245E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
22.750000	-2.37919571E-04	+7.81003755E-04	-6.19586159E+00	-1.93640867E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
23.000000	+2.45820150E-04	+7.81256256E-04	-6.83928181E+00	-3.84820678E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
23.250000	+6.33901817E-04	+7.82671356E-04	-8.11996498E+00	-7.87281254E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
23.500000	+7.74573971E-04	+7.85024737E-04	-1.07756881E+01	+3.27497949E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
23.750000	+6.12568150E-04	+7.87806556E-04	-7.95621601E+00	+8.03222429E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
24.000000	+2.10466647E-04	+7.90327081E-04	-6.75957593E+00	+3.61400663E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
24.250000	-2.75689268E-04	+7.91891801E-04	-6.14921269E+00	+1.83174600E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
24.500000	-6.57045196E-04	+7.92000453E-04	-5.84370293E+00	+7.78866116E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
24.750000	-7.85391817E-04	+7.90511218E-04	-5.75977963E+00	-1.07479735E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
6.250000	+7.58360142E-04	+7.82160093E-04	-9.95267987E+00	+1.40174019E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
6.375000	+6.79127745E-04	+7.82115394E-04	-8.48775431E+00	+9.42140701E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
6.500000	+5.31340452E-04	+7.82235637E-04	-7.59732811E+00	+5.92257259E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
6.625000	+3.29800112E-04	+7.82510325E-04	-7.00711116E+00	+4.03630109E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
6.750000	+9.47038812E-05	+7.82925244E-04	-6.58825284E+00	+2.89619653E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
6.875000	-1.50373335E-04	+7.83463144E-04	-6.28306203E+00	+2.10526789E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
7.000000	-3.80838941E-04	+7.84104140E-04	-6.06193587E+00	+1.49897098E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
7.125000	-5.73548719E-04	+7.84825847E-04	-5.90831929E+00	+9.97104273E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
7.250000	-7.09130700E-04	+7.85603348E-04	-5.81265980E+00	+5.54462968E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
7.375000	-7.73932157E-04	+7.86409105E-04	-5.76970354E+00	+1.41626266E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
7.500000	-7.61392570E-04	+7.87212953E-04	-5.77725324E+00	-2.63994473E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
7.625000	-6.72703307E-04	+7.87982325E-04	-5.83570216E+00	-6.83473533E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
7.750000	-5.16687109E-04	+7.88682832E-04	-5.94812162E+00	-1.14097355E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
7.875000	-3.08909819E-04	+7.89279281E-04	-6.12094555E+00	-1.66992581E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
8.000000	-7.01148463E-05	+7.89737175E-04	-6.36560307E+00	-2.32462273E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
8.125000	+1.75860562E-04	+7.90024656E-04	-6.70210123E+00	-3.20743872E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
8.250000	+4.04476197E-04	+7.90114783E-04	-7.16746275E+00	-4.54737594E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
8.375000	+5.92945755E-04	+7.89988003E-04	-7.83894522E+00	-6.99359178E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
8.500000	+7.22513176E-04	+7.89634560E-04	-8.91586069E+00	-1.24642320E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
8.625000	+7.80321429E-04	+7.89056623E-04	-1.09550032E+01	-3.55749281E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
8.750000	+7.60688772E-04	+7.88269837E-04	-9.80523390E+00	+1.05347116E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
8.875000	+6.65667454E-04	+7.87304070E-04	-8.32132533E+00	+9.29018688E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
9.000000	+5.04831551E-04	+7.86203146E-04	-7.48268718E+00	+5.57923228E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
9.125000	+2.94316979E-04	+7.85023443E-04	-6.92651726E+00	+3.80591047E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
9.250000	+5.52102573E-05	+7.83831336E-04	-6.53120956E+00	+2.73096447E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
9.375000	-1.88553679E-04	+7.82699557E-04	-6.24377614E+00	+1.97657654E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
9.500000	-4.12576352E-04	+7.81702666E-04	-6.03706543E+00	+1.39147429E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
9.625000	-5.94427444E-04	+7.80911940E-04	-5.89590757E+00	+9.01737842E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
9.750000	-7.15882644E-04	+7.80390030E-04	-5.81163097E+00	+4.65115873E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
9.875000	-7.64745541E-04	+7.80185837E-04	-5.77962860E+00	+5.34523797E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
10.000000	-7.36071693E-04	+7.80330009E-04	-5.79826787E+00	-3.55634445E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
10.125000	-6.32671298E-04	+7.80831507E-04	-5.86853722E+00	-7.83959249E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
10.250000	-4.64837905E-04	+7.81675546E-04	-5.99425768E+00	-1.25770482E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
10.375000	-2.49327495E-04	+7.82823197E-04	-6.18296342E+00	-1.81468013E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
10.500000	-7.68767177E-06	+7.84212755E-04	-6.44792772E+00	-2.51890435E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
10.625000	+2.35897286E-04	+7.85762877E-04	-6.81268951E+00	-3.49716236E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
10.750000	+4.57029868E-04	+7.87377348E-04	-7.32221831E+00	-5.05459102E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
10.875000	+6.33547508E-04	+7.88951187E-04	-8.07633726E+00	-8.19041463E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
11.000000	+7.47748423E-04	+7.90377706E-04	-9.36982197E+00	-1.53055706E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
11.125000	+7.88170076E-04	+7.91556023E-04	-1.19027299E+01	-9.21842345E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
11.250000	+7.50740413E-04	+7.92398493E-04	-9.39286802E+00	+1.52602249E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
11.375000	+6.39185590E-04	+7.92837494E-04	-8.08767370E+00	+8.25623900E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
11.500000	+4.64653355E-04	+7.92831014E-04	-7.32880827E+00	+5.08470589E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
11.625000	+2.44590742E-04	+7.92366582E-04	-6.81649723E+00	+3.51630542E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
11.750000	+9.90203333E-07	+7.91463170E-04	-6.44973192E+00	+2.53350823E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
11.875000	-2.41818077E-04	+7.90170842E-04	-6.18312017E+00	+1.82721801E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
12.000000	-4.59604640E-04	+7.88568109E-04	-5.99292742E+00	+1.26940626E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
12.125000	-6.30664573E-04	+7.86757095E-04	-5.86576860E+00	+7.95587334E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
12.250000	-7.37983940E-04	+7.84856824E-04	-5.79403058E+00	+3.67786491E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
12.375000	-7.70933217E-04	+7.82995092E-04	-5.77382198E+00	-4.44488476E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.125000	+6.69795378E-05	+7.79775029E-04	-6.55316883E+00	-2.71600732E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.187500	+1.88174924E-04	+7.79981864E-04	-6.73918291E+00	-3.23644339E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.250000	+3.04649984E-04	+7.80279455E-04	-6.95772425E+00	-3.81816405E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.312500	+4.13459911E-04	+7.80661123E-04	-7.21645342E+00	-4.55150363E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.375000	+5.11852539E-04	+7.81118926E-04	-7.52666220E+00	-5.51450427E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.437500	+5.97337912E-04	+7.81643821E-04	-7.90576645E+00	-6.84278565E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.500000	+6.67751255E-04	+7.82225855E-04	-8.38201041E+00	-8.77441820E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.562500	+7.21307759E-04	+7.82854362E-04	-9.00256873E+00	-1.15946216E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.625000	+7.56647765E-04	+7.83518164E-04	-9.83133811E+00	-1.35354848E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.687500	+7.72871196E-04	+7.84205785E-04	-1.06945043E+01	-4.48173053E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.750000	+7.69560359E-04	+7.84905655E-04	-1.03915544E+01	+9.84774258E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.812500	+7.46790533E-04	+7.85606313E-04	-9.46353651E+00	+1.33257507E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.875000	+7.05128063E-04	+7.86296608E-04	-8.72583559E+00	+1.03392897E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.937500	+6.45616017E-04	+7.86965875E-04	-8.17112529E+00	+7.89846465E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
4.000000	+5.69747765E-04	+7.87604109E-04	-7.73852750E+00	+6.25094490E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
4.062500	+4.79429168E-04	+7.88202111E-04	-7.38975718E+00	+5.09402895E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
4.125000	+3.76930335E-04	+7.88751624E-04	-7.10177389E+00	+4.23745168E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
4.187500	+2.64828183E-04	+7.89245437E-04	-6.86007572E+00	+3.57359611E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
4.250000	+1.45941278E-04	+7.89677471E-04	-6.65507437E+00	+3.03934233E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
4.312500	+2.32586121E-05	+7.90042843E-04	-6.48015793E+00	+2.59571709E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
4.375000	-1.00135866E-04	+7.90337898E-04	-6.33060974E+00	+2.21746546E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
4.437500	-2.21141050E-04	+7.90560230E-04	-6.20297475E+00	+1.88750677E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
4.500000	-3.36716830E-04	+7.90708662E-04	-6.09467139E+00	+1.59384148E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
4.562500	-4.43960621E-04	+7.90783222E-04	-6.00374456E+00	+1.32774292E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
4.625000	-5.40180352E-04	+7.90785088E-04	-5.92870353E+00	+1.08265354E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
4.687500	-6.22962063E-04	+7.90716514E-04	-5.86841287E+00	+8.53483702E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
4.750000	-6.90230436E-04	+7.90580750E-04	-5.82201806E+00	+6.36148863E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
4.812500	-7.40300748E-04	+7.90381936E-04	-5.78889426E+00	+4.27251421E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
4.875000	-7.71920947E-04	+7.90124995E-04	-5.76861163E+00	+2.23852043E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
4.937500	-7.84302839E-04	+7.89815515E-04	-5.76091276E+00	+2.32958219E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
5.000000	-7.77141596E-04	+7.89459619E-04	-5.76569966E+00	-1.76929547E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
5.062500	-7.50623149E-04	+7.89063847E-04	-5.78302895E+00	-3.79320124E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
5.125000	-7.05419265E-04	+7.88635027E-04	-5.81311467E+00	-5.86480249E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
5.187500	-6.42670483E-04	+7.88180149E-04	-5.85633898E+00	-8.01258517E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
5.250000	-5.63957321E-04	+7.87706253E-04	-5.91327199E+00	-1.02691058E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
5.312500	-4.71260503E-04	+7.87220314E-04	-5.98470281E+00	-1.26730928E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
5.375000	-3.66911194E-04	+7.86729141E-04	-6.07168565E+00	-1.52723233E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
5.437500	-2.53532497E-04	+7.86239288E-04	-6.17560685E+00	-1.81277511E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
5.500000	-1.33973669E-04	+7.85756969E-04	-6.29828254E+00	-2.13196720E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
5.562500	-1.12386896E-05	+7.85287995E-04	-6.44210275E+00	-2.49572848E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
5.625000	+1.11589028E-04	+7.84837715E-04	-6.61024860E+00	-2.91940833E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
5.687500	+2.31423924E-04	+7.84410978E-04	-6.80702879E+00	-3.42536241E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
5.750000	+3.45255642E-04	+7.84012094E-04	-7.03841890E+00	-4.04744577E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
5.812500	+4.50224520E-04	+7.83644825E-04	-7.31295951E+00	-4.83915384E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
5.875000	+5.43693350E-04	+7.83312371E-04	-7.64331313E+00	-5.88866475E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
5.937500	+6.23313591E-04	+7.83017379E-04	-8.04904260E+00	-7.34453311E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
6.000000	+6.87084406E-04	+7.82761949E-04	-8.56137976E+00	-9.42842409E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
6.062500	+7.33403018E-04	+7.82547657E-04	-9.22759561E+00	-1.20293199E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
6.125000	+7.61105135E-04	+7.82375582E-04	-1.00650448E+01	-1.07926797E+01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
6.187500	+7.69494402E-04	+7.82246334E-04	-1.05766806E+01	-5.57966668E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
1.562500	+5.35510080E-04	+7.93021294E-04	-7.57130011E+00	+5.63139519E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
1.593750	+4.88304945E-04	+7.92950186E-04	-7.40321542E+00	+5.12602458E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
1.625000	+4.38090503E-04	+7.92849901E-04	-7.25092357E+00	+4.65582541E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
1.656250	+3.85181835E-04	+7.92721002E-04	-7.11222633E+00	+4.24860857E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
1.687500	+3.29910928E-04	+7.92564173E-04	-6.98538553E+00	+3.89154742E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
1.718750	+2.72624588E-04	+7.92380217E-04	-6.86900462E+00	+3.57503343E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
1.750000	+2.13682264E-04	+7.92170050E-04	-6.76194595E+00	+3.29172825E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
1.781250	+1.53453789E-04	+7.91934696E-04	-6.66327161E+00	+3.03593058E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
1.812500	+9.23170607E-05	+7.91675286E-04	-6.57220028E+00	+2.80314283E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
1.843750	+3.06556667E-05	+7.91393046E-04	-6.48807518E+00	+2.58976788E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
1.875000	-3.11435196E-05	+7.91089296E-04	-6.41033979E+00	+2.39289267E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
1.906250	-9.26927690E-05	+7.90765441E-04	-6.33851939E+00	+2.21013105E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
1.937500	-1.53605929E-04	+7.90422967E-04	-6.27220660E+00	+2.03950767E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
1.968750	-2.13500849E-04	+7.90063429E-04	-6.21105016E+00	+1.87937106E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.000000	-2.72001775E-04	+7.89688448E-04	-6.15474591E+00	+1.72832764E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.031250	-3.28741713E-04	+7.89299703E-04	-6.10302968E+00	+1.58519095E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.062500	-3.83364730E-04	+7.88898919E-04	-6.05567148E+00	+1.44894215E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.093750	-4.35528191E-04	+7.88487866E-04	-6.01247080E+00	+1.31869899E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.125000	-4.84904910E-04	+7.88068344E-04	-5.97325279E+00	+1.19369113E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.156250	-5.31185208E-04	+7.87642178E-04	-5.93786510E+00	+1.07324032E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.187500	-5.74078855E-04	+7.87211213E-04	-5.90617527E+00	+9.56744349E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.218750	-6.13316903E-04	+7.86777296E-04	-5.87806858E+00	+8.43663844E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.250000	-6.48653372E-04	+7.86342280E-04	-5.85344628E+00	+7.33511399E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.281250	-6.79866802E-04	+7.85908007E-04	-5.83222412E+00	+6.25842438E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.312500	-7.06761647E-04	+7.85476301E-04	-5.81433113E+00	+5.20247478E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.343750	-7.29169513E-04	+7.85048965E-04	-5.79970865E+00	+4.16345491E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.375000	-7.46950215E-04	+7.84627767E-04	-5.78830953E+00	+3.13778103E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.406250	-7.59992672E-04	+7.84214438E-04	-5.78009752E+00	+2.12204465E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.437500	-7.68215605E-04	+7.83810659E-04	-5.77504675E+00	+1.11296605E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.468750	-7.71568059E-04	+7.83418060E-04	-5.77314148E+00	+1.07351379E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.500000	-7.70029732E-04	+7.83038207E-04	-5.77437581E+00	-8.97947836E-02	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.531250	-7.63611107E-04	+7.82672601E-04	-5.77875365E+00	-1.90607404E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.562500	-7.52353398E-04	+7.82322669E-04	-5.78628877E+00	-2.92020274E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.593750	-7.36328294E-04	+7.81989758E-04	-5.79700492E+00	-3.94358243E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.625000	-7.15637522E-04	+7.81675132E-04	-5.81093616E+00	-4.97957646E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.656250	-6.90412210E-04	+7.81379965E-04	-5.82812727E+00	-6.03170788E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.687500	-6.60812074E-04	+7.81105337E-04	-5.84863434E+00	-7.10370869E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.718750	-6.27024416E-04	+7.80852231E-04	-5.87252545E+00	-8.19957488E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.750000	-5.89262957E-04	+7.80621530E-04	-5.89988168E+00	-9.32362912E-01	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.781250	-5.47766493E-04	+7.80414011E-04	-5.93079813E+00	-1.04805931E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.812500	-5.02797401E-04	+7.80230347E-04	-5.96538539E+00	-1.16756726E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.843750	-4.54639993E-04	+7.80071100E-04	-6.00377109E+00	-1.29146576E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.875000	-4.03598725E-04	+7.79936725E-04	-6.04610200E+00	-1.42040436E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.906250	-3.49996288E-04	+7.79827564E-04	-6.09254636E+00	-1.55511771E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.937500	-2.94171578E-04	+7.79743848E-04	-6.14329685E+00	-1.69644347E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
2.968750	-2.36477556E-04	+7.79685699E-04	-6.19857408E+00	-1.84534435E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.000000	-1.77279035E-04	+7.79653127E-04	-6.25863087E+00	-2.00293563E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.031250	-1.16950372E-04	+7.79646034E-04	-6.32375755E+00	-2.17051970E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.062500	-5.58731141E-05	+7.79664211E-04	-6.39428836E+00	-2.34963004E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03
3.093750	+5.56641214E-06	+7.79707348E-04	-6.47060943E+00	-2.53491885E+00	+2.79098751E-01	-3.69410295E-01	-7.55525103E-01	+9.99996962E-01	+3.03848123E-06	+2.70843144E-06	-1.04534397E-03	-2.59094758E-03


==> anc/otoc_to_plot_bosonic_M900_L1.1225_n300_beta15.0000.dat <==
500.000000	-1.13980912E-05	+3.24438075E-05	-9.34177343E+00	-1.86197159E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
510.000000	-2.68527866E-06	+3.24477563E-05	-9.56322152E+00	-2.56699031E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
520.000000	+6.21714139E-06	+3.24546992E-05	-9.85517149E+00	-3.39299325E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
530.000000	+1.46398419E-05	+3.24637946E-05	-1.02418202E+01	-4.57331688E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
540.000000	+2.19634337E-05	+3.24755498E-05	-1.07698349E+01	-6.51321193E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
550.000000	+2.76397344E-05	+3.24845094E-05	-1.15444626E+01	-1.06264031E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
560.000000	+3.12269092E-05	+3.24820502E-05	-1.28951155E+01	-2.66378243E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
570.000000	+3.24445901E-05	+3.24681158E-05	-1.68720274E+01	-5.53044192E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
580.000000	+3.12104125E-05	+3.24517470E-05	-1.29061764E+01	+2.66007575E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
590.000000	+2.76318656E-05	+3.24408574E-05	-1.15518759E+01	+1.06576481E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
600.000000	+2.19771343E-05	+3.24387890E-05	-1.07746467E+01	+6.53995937E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
610.000000	+1.46592864E-05	+3.24464905E-05	-1.02438840E+01	+4.59653415E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
620.000000	+6.22689032E-06	+3.24600296E-05	-9.85533991E+00	+3.40472837E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
630.000000	-2.67196484E-06	+3.24710194E-05	-9.56293837E+00	+2.56675434E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
640.000000	-1.13568041E-05	+3.24756427E-05	-9.34198904E+00	+1.92597976E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
650.000000	-1.91796014E-05	+3.24771528E-05	-9.17774242E+00	+1.40371845E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
660.000000	-2.55626016E-05	+3.24765626E-05	-9.06124535E+00	+9.52228841E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
670.000000	-3.00238374E-05	+3.24699234E-05	-8.98729665E+00	+5.41102570E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
680.000000	-3.22154540E-05	+3.24572057E-05	-8.95302484E+00	+1.51234963E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
690.000000	-3.19680273E-05	+3.24448593E-05	-8.95704966E+00	-2.31331410E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
700.000000	-2.93099821E-05	+3.24386769E-05	-8.99929112E+00	-6.20735332E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
710.000000	-2.44513079E-05	+3.24413700E-05	-9.08119673E+00	-1.03445849E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
720.000000	-1.77543327E-05	+3.24539779E-05	-9.20618282E+00	-1.49552329E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
730.000000	-9.71317521E-06	+3.24717102E-05	-9.38030139E+00	-2.03568587E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
740.000000	-9.32922346E-07	+3.24833637E-05	-9.61331999E+00	-2.70303336E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
750.000000	+7.91414971E-06	+3.24824086E-05	-9.92090806E+00	-3.58363067E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
760.000000	+1.61546291E-05	+3.24734198E-05	-1.03300461E+01	-4.86323823E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
770.000000	+2.31744892E-05	+3.24632734E-05	-1.08935557E+01	-7.03143746E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
780.000000	+2.84549353E-05	+3.24538770E-05	-1.17363336E+01	-1.19552294E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
790.000000	+3.15962344E-05	+3.24464731E-05	-1.32846016E+01	-1.87776837E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
800.000000	+3.23503791E-05	+3.24439059E-05	-1.54918703E+01	+3.72166970E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
810.000000	+3.06566624E-05	+3.24464478E-05	-1.25402676E+01	+2.06372129E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
820.000000	+2.66524632E-05	+3.24529139E-05	-1.13644278E+01	+9.43667889E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
830.000000	+2.06485552E-05	+3.24642831E-05	-1.06529319E+01	+6.03326092E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
840.000000	+1.30917958E-05	+3.24785063E-05	-1.01577756E+01	+4.30435727E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
850.000000	+4.53948409E-06	+3.24862917E-05	-9.79206040E+00	+3.21059554E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
860.000000	-4.36395330E-06	+3.24805673E-05	-9.51565647E+00	+2.42607470E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
870.000000	-1.29347351E-05	+3.24655287E-05	-9.30684546E+00	+1.81518159E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
880.000000	-2.05204489E-05	+3.24504788E-05	-9.15262015E+00	+1.31013579E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
890.000000	-2.65593147E-05	+3.24411354E-05	-9.04481830E+00	+8.70734169E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
900.000000	-3.06072480E-05	+3.24403563E-05	-8.97847331E+00	+4.68947314E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
910.000000	-3.23533618E-05	+3.24485130E-05	-8.95102884E+00	+8.36479989E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
920.000000	-3.16510229E-05	+3.24602148E-05	-8.96174371E+00	-3.00637816E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
930.000000	-2.85515406E-05	+3.24687824E-05	-9.01115640E+00	-6.96301853E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
940.000000	-2.33027569E-05	+3.24741146E-05	-9.10100408E+00	-1.11877800E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
950.000000	-1.63078027E-05	+3.24785869E-05	-9.23491201E+00	-1.59277794E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
960.000000	-8.08209698E-06	+3.24787688E-05	-9.41955967E+00	-2.15527832E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
970.000000	+7.67597844E-07	+3.24701031E-05	-9.66596767E+00	-2.86096550E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
980.000000	+9.56773127E-06	+3.24556821E-05	-9.99175277E+00	-3.80707146E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
990.000000	+1.76378349E-05	+3.24430785E-05	-1.04273820E+01	-4.90551235E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
250.000000	-2.67008811E-05	+3.24817714E-05	-9.04173491E+00	-9.34361996E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
255.000000	-2.38442570E-05	+3.24428412E-05	-9.09189803E+00	-1.07216284E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
260.000000	-2.06835679E-05	+3.24820647E-05	-9.14895119E+00	-1.30171289E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
265.000000	-1.69638579E-05	+3.24531205E-05	-9.22206932E+00	-1.54371122E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
270.000000	-1.30899431E-05	+3.24705545E-05	-9.30332232E+00	-1.80245595E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
275.000000	-8.80176765E-06	+3.24646263E-05	-9.40231491E+00	-2.09221875E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
280.000000	-4.50559466E-06	+3.24537748E-05	-9.51254419E+00	-2.40109041E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
285.000000	+1.41481369E-08	+3.24719040E-05	-9.64242395E+00	-2.76384757E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
290.000000	+4.40683055E-06	+3.24412895E-05	-9.78892895E+00	-3.16312898E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
295.000000	+8.81985456E-06	+3.24760850E-05	-9.95873685E+00	-3.65243073E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
300.000000	+1.29810663E-05	+3.24377638E-05	-1.01541720E+01	-4.21791166E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
305.000000	+1.69634736E-05	+3.24789090E-05	-1.03805280E+01	-4.95290411E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
310.000000	+2.05875131E-05	+3.24443060E-05	-1.06494624E+01	-5.85438802E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
315.000000	+2.38361959E-05	+3.24761438E-05	-1.09659668E+01	-7.14007668E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
320.000000	+2.66525281E-05	+3.24585363E-05	-1.13634701E+01	-8.88440361E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
325.000000	+2.89110201E-05	+3.24646024E-05	-1.18544072E+01	-1.18662799E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
330.000000	+3.07000188E-05	+3.24722960E-05	-1.25500981E+01	-1.69384021E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
335.000000	+3.17964602E-05	+3.24496523E-05	-1.35482474E+01	-3.34258044E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
340.000000	+3.24154814E-05	+3.24781237E-05	-1.58926785E+01	-1.40752531E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
345.000000	+3.22796723E-05	+3.24395399E-05	-1.49557727E+01	+2.53955651E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
350.000000	+3.16833730E-05	+3.24773041E-05	-1.33531220E+01	+2.57663827E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
355.000000	+3.03356939E-05	+3.24384081E-05	-1.23791344E+01	+1.59202074E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
360.000000	+2.85733181E-05	+3.24744319E-05	-1.17611013E+01	+1.10280710E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
365.000000	+2.61127295E-05	+3.24473890E-05	-1.12763273E+01	+8.53245823E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
370.000000	+2.33117472E-05	+3.24686493E-05	-1.09078555E+01	+6.83275321E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
375.000000	+1.99190373E-05	+3.24639018E-05	-1.05930520E+01	+5.69286290E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
380.000000	+1.62776873E-05	+3.24579835E-05	-1.03385692E+01	+4.79522103E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
385.000000	+1.22149317E-05	+3.24786797E-05	-1.01135299E+01	+4.12576024E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
390.000000	+8.00284586E-06	+3.24464902E-05	-9.92599314E+00	+3.54824339E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
395.000000	+3.58801562E-06	+3.24827049E-05	-9.75870556E+00	+3.09475387E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
400.000000	-8.69398179E-07	+3.24402012E-05	-9.61651775E+00	+2.68078147E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
405.000000	-5.30122671E-06	+3.24771148E-05	-9.49062741E+00	+2.34284616E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
410.000000	-9.66175356E-06	+3.24417199E-05	-9.38223314E+00	+2.02399027E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
415.000000	-1.37845223E-05	+3.24688784E-05	-9.28822839E+00	+1.75434393E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
420.000000	-1.77254781E-05	+3.24519173E-05	-9.20679874E+00	+1.49170385E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
425.000000	-2.12337687E-05	+3.24604521E-05	-9.13905800E+00	+1.26325862E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
430.000000	-2.44651162E-05	+3.24687582E-05	-9.08047288E+00	+1.03391069E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
435.000000	-2.70914797E-05	+3.24513835E-05	-9.03566693E+00	+8.27463909E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
440.000000	-2.93622622E-05	+3.24830862E-05	-8.99772649E+00	+6.19937820E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
445.000000	-3.09064717E-05	+3.24444988E-05	-8.97367315E+00	+4.22594448E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
450.000000	-3.20298441E-05	+3.24850642E-05	-8.95546704E+00	+2.30019671E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
455.000000	-3.23819722E-05	+3.24430837E-05	-8.95067118E+00	+3.54551604E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
460.000000	-3.22685921E-05	+3.24754607E-05	-8.95192153E+00	-1.50109263E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
465.000000	-3.14118777E-05	+3.24473610E-05	-8.96568211E+00	-3.46114653E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
470.000000	-3.00786490E-05	+3.24628540E-05	-8.98653299E+00	-5.33985552E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
475.000000	-2.80811410E-05	+3.24575519E-05	-9.01908067E+00	-7.39429309E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
480.000000	-2.56313366E-05	+3.24525016E-05	-9.06047593E+00	-9.38851657E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
485.000000	-2.26409233E-05	+3.24727338E-05	-9.11296583E+00	-1.16561143E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
490.000000	-1.92476681E-05	+3.24455352E-05	-9.17703707E+00	-1.38746846E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
495.000000	-1.54885124E-05	+3.24850799E-05	-9.25171268E+00	-1.59955589E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
125.000000	+3.09643290E-05	+3.24587730E-05	-1.27206091E+01	+1.69475892E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
127.500000	+3.02564744E-05	+3.24797727E-05	-1.23233715E+01	+1.48314177E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
130.000000	+2.93286228E-05	+3.24658054E-05	-1.19790382E+01	+1.25707445E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
132.500000	+2.82749444E-05	+3.24433311E-05	-1.16948343E+01	+1.04455772E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
135.000000	+2.71615988E-05	+3.24504656E-05	-1.14567594E+01	+9.06330694E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
137.500000	+2.59188225E-05	+3.24768798E-05	-1.12416690E+01	+8.27666598E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
140.000000	+2.44812411E-05	+3.24812072E-05	-1.10429261E+01	+7.50658834E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
142.500000	+2.29112371E-05	+3.24562980E-05	-1.08663395E+01	+6.63392645E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
145.000000	+2.12981231E-05	+3.24447132E-05	-1.07112297E+01	+5.95220766E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
147.500000	+1.96146119E-05	+3.24683443E-05	-1.05687291E+01	+5.54934606E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
150.000000	+1.77756133E-05	+3.24866931E-05	-1.04337624E+01	+5.18914599E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
152.500000	+1.58062404E-05	+3.24675881E-05	-1.03092719E+01	+4.71799717E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
155.000000	+1.38193002E-05	+3.24442262E-05	-1.01978626E+01	+4.27361185E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
157.500000	+1.18239837E-05	+3.24545158E-05	-1.00955913E+01	+4.00713361E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
160.000000	+9.72169948E-06	+3.24783510E-05	-9.99750590E+00	+3.81446039E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
162.500000	+7.50988300E-06	+3.24753897E-05	-9.90486824E+00	+3.52491604E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
165.000000	+5.30641029E-06	+3.24489785E-05	-9.82126010E+00	+3.19773882E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
167.500000	+3.14637801E-06	+3.24403594E-05	-9.74498130E+00	+2.99209022E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
170.000000	+9.40990550E-07	+3.24636864E-05	-9.67165559E+00	+2.87130140E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
172.500000	-1.33758676E-06	+3.24788558E-05	-9.60141623E+00	+2.68435184E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
175.000000	-3.59307374E-06	+3.24575938E-05	-9.53743800E+00	+2.43642125E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
177.500000	-5.76142924E-06	+3.24359999E-05	-9.47959516E+00	+2.25525499E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
180.000000	-7.90251041E-06	+3.24513931E-05	-9.42467525E+00	+2.16000517E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
182.500000	-1.00772711E-05	+3.24764997E-05	-9.37159491E+00	+2.04183270E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
185.000000	-1.22212482E-05	+3.24700927E-05	-9.32258361E+00	+1.85198901E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
187.500000	-1.42369161E-05	+3.24455167E-05	-9.27899546E+00	+1.67686238E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
190.000000	-1.61557456E-05	+3.24442230E-05	-9.23874049E+00	+1.58740181E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
192.500000	-1.80687170E-05	+3.24699139E-05	-9.19962537E+00	+1.51342718E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
195.000000	-1.99377105E-05	+3.24826065E-05	-9.16306913E+00	+1.36490125E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
197.500000	-2.16466237E-05	+3.24614318E-05	-9.13138030E+00	+1.19476230E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
200.000000	-2.32042153E-05	+3.24430179E-05	-9.10333102E+00	+1.10119248E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
202.500000	-2.47093749E-05	+3.24613919E-05	-9.07632068E+00	+1.04689535E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
205.000000	-2.61519397E-05	+3.24857188E-05	-9.05098625E+00	+9.32168653E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
207.500000	-2.74240951E-05	+3.24743850E-05	-9.02971225E+00	+7.74509357E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
210.000000	-2.85047941E-05	+3.24481766E-05	-9.01226078E+00	+6.67375609E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
212.500000	-2.94803659E-05	+3.24505752E-05	-8.99634347E+00	+6.15171950E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
215.000000	-3.03816623E-05	+3.24752678E-05	-8.98150219E+00	+5.32976563E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
217.500000	-3.11227067E-05	+3.24808086E-05	-8.96969464E+00	+3.91618516E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
220.000000	-3.16433131E-05	+3.24565430E-05	-8.96192126E+00	+2.65867102E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
222.500000	-3.20145773E-05	+3.24400869E-05	-8.95640128E+00	+2.07727537E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
225.000000	-3.23105225E-05	+3.24585683E-05	-8.95153488E+00	+1.51445893E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
227.500000	-3.24647708E-05	+3.24798156E-05	-8.94882899E+00	+2.56915326E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
230.000000	-3.23875510E-05	+3.24647940E-05	-8.95025031E+00	-1.14319784E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
232.500000	-3.21360773E-05	+3.24383455E-05	-8.95454498E+00	-1.85593276E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
235.000000	-3.18079604E-05	+3.24453604E-05	-8.95952997E+00	-2.31180416E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
237.500000	-3.13603135E-05	+3.24719896E-05	-8.96610400E+00	-3.39835333E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
240.000000	-3.06971564E-05	+3.24736102E-05	-8.97652174E+00	-4.86345697E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
242.500000	-2.98493438E-05	+3.24494519E-05	-8.99042128E+00	-5.82756500E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
245.000000	-2.89168661E-05	+3.24397996E-05	-9.00565956E+00	-6.32641768E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
247.500000	-2.78970218E-05	+3.24619745E-05	-9.02205337E+00	-6.78862979E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
62.500000	+4.92143855E-06	+3.24729783E-05	-9.80630495E+00	+5.65503614E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
63.750000	-5.95754283E-06	+3.24624123E-05	-9.47378639E+00	-3.34739104E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
65.000000	+7.10614308E-06	+3.24458763E-05	-9.88998973E+00	+2.27281483E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
66.250000	-8.18116571E-06	+3.24850375E-05	-9.41696602E+00	-3.48262633E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
67.500000	+9.21269593E-06	+3.24395239E-05	-9.97705539E+00	+2.07574027E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
68.750000	-1.03608153E-05	+3.24714150E-05	-9.36507251E+00	-3.76600725E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
70.000000	+1.13268847E-05	+3.24666908E-05	-1.00712056E+01	+1.85366253E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
71.250000	-1.24199215E-05	+3.24439321E-05	-9.31873095E+00	-4.18839429E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
72.500000	+1.34431708E-05	+3.24813797E-05	-1.01759154E+01	+1.73766226E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
73.750000	-1.44073962E-05	+3.24483656E-05	-9.27528939E+00	-4.52498796E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
75.000000	+1.54592019E-05	+3.24610705E-05	-1.02890401E+01	+1.68174102E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
76.250000	-1.63938965E-05	+3.24738458E-05	-9.23324587E+00	-4.73131314E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
77.500000	+1.73377736E-05	+3.24429943E-05	-1.04073230E+01	+1.55588467E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
78.750000	-1.83300259E-05	+3.24759827E-05	-9.19434875E+00	-5.09528778E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
80.000000	+1.91591676E-05	+3.24577604E-05	-1.05347051E+01	+1.36057610E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
81.250000	-2.01129335E-05	+3.24509380E-05	-9.16033435E+00	-5.74733732E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
82.500000	+2.09633110E-05	+3.24820455E-05	-1.06783886E+01	+1.22365264E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
83.750000	-2.17585957E-05	+3.24381219E-05	-9.12974303E+00	-6.37009148E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
85.000000	+2.26546556E-05	+3.24776156E-05	-1.08376409E+01	+1.18173091E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
86.250000	-2.33638136E-05	+3.24579387E-05	-9.10019976E+00	-6.77674475E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
87.500000	+2.41593547E-05	+3.24514599E-05	-1.10070595E+01	+1.10744156E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
88.750000	-2.49108927E-05	+3.24779357E-05	-9.07251372E+00	-7.37700330E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
90.000000	+2.55521220E-05	+3.24476894E-05	-1.11914846E+01	+9.35228117E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
91.250000	-2.62833786E-05	+3.24630499E-05	-9.04913302E+00	-8.52754366E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
92.500000	+2.69026294E-05	+3.24742736E-05	-1.14046732E+01	+7.85211938E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
93.750000	-2.74730081E-05	+3.24380237E-05	-9.02950272E+00	-9.86917536E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
95.000000	+2.81314856E-05	+3.24849016E-05	-1.16514025E+01	+7.39381914E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
96.250000	-2.85812595E-05	+3.24474991E-05	-9.01101817E+00	-1.09611106E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
97.500000	+2.91498808E-05	+3.24598307E-05	-1.19254303E+01	+6.92103894E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
98.750000	-2.96180278E-05	+3.24758752E-05	-8.99371557E+00	-1.23569207E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
100.000000	+3.00114505E-05	+3.24417391E-05	-1.22343533E+01	+5.51063571E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
101.250000	-3.04796161E-05	+3.24756488E-05	-8.97993898E+00	-1.52429002E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
102.500000	+3.07988704E-05	+3.24590696E-05	-1.26154258E+01	+3.95715020E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
103.750000	-3.11306794E-05	+3.24504850E-05	-8.97004611E+00	-1.99102619E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
105.000000	+3.14703889E-05	+3.24796121E-05	-1.31131824E+01	+3.24176550E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
106.250000	-3.16542329E-05	+3.24443133E-05	-8.96194169E+00	-2.53365461E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
107.500000	+3.19328450E-05	+3.24685173E-05	-1.37465960E+01	+2.89828126E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
108.750000	-3.20968209E-05	+3.24678509E-05	-8.95469599E+00	-3.16357458E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
110.000000	+3.21999242E-05	+3.24428192E-05	-1.45374897E+01	+1.87270823E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
111.250000	-3.23832525E-05	+3.24844050E-05	-8.95001422E+00	-4.55382433E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
112.500000	+3.23650742E-05	+3.24428766E-05	-1.56759458E+01	+2.65313638E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
113.750000	-3.24431048E-05	+3.24675927E-05	-8.94935094E+00	-3.30315433E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
115.000000	+3.24346593E-05	+3.24687282E-05	-1.65017343E+01	-7.95362472E-04	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
116.250000	-3.23366465E-05	+3.24451104E-05	-8.95133934E+00	+6.35433217E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
117.500000	+3.23096566E-05	+3.24764853E-05	-1.49131513E+01	-1.08230501E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
118.750000	-3.21501802E-05	+3.24565296E-05	-8.95404511E+00	+4.28287905E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
120.000000	+3.19643510E-05	+3.24510701E-05	-1.38424315E+01	-1.79011094E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
121.250000	-3.18348443E-05	+3.24833785E-05	-8.95852038E+00	+2.61099834E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
122.500000	+3.15015203E-05	+3.24364176E-05	-1.31896820E+01	-3.41022038E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
123.750000	-3.12939096E-05	+3.24782958E-05	-8.96704593E+00	+6.75962785E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
31.250000	+2.11663967E-05	+3.24642543E-05	-1.06977503E+01	+3.96771692E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
31.875000	-2.49218401E-05	+3.24447610E-05	-9.07290111E+00	+1.23180039E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
32.500000	-2.02393660E-05	+3.24473628E-05	-9.15799978E+00	-1.70858887E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
33.125000	+2.56878501E-05	+3.24661492E-05	-1.12086372E+01	-1.11489676E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
33.750000	+1.94023891E-05	+3.24779205E-05	-1.05516207E+01	+1.72828002E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
34.375000	-2.63261137E-05	+3.24700265E-05	-9.04828717E+00	+1.08803014E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
35.000000	-1.84950723E-05	+3.24516449E-05	-9.19158305E+00	-1.89437919E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
35.625000	+2.69362780E-05	+3.24437307E-05	-1.14162612E+01	-9.81521215E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
36.250000	+1.75197708E-05	+3.24573302E-05	-1.04184846E+01	+1.91175539E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
36.875000	-2.76091948E-05	+3.24779823E-05	-9.02656692E+00	+9.52283947E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
37.500000	-1.66397856E-05	+3.24786159E-05	-9.22812964E+00	-2.10118471E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
38.125000	+2.81088333E-05	+3.24550928E-05	-1.16530478E+01	-8.57227234E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
38.750000	+1.56154344E-05	+3.24376387E-05	-1.02996637E+01	+2.11500571E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
39.375000	-2.86821285E-05	+3.24521486E-05	-9.00929067E+00	+8.23953437E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
40.000000	-1.46367825E-05	+3.24805767E-05	-9.26972188E+00	-2.34219094E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
40.625000	+2.92111899E-05	+3.24829694E-05	-1.19370293E+01	-7.36011174E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
41.250000	+1.36781705E-05	+3.24550730E-05	-1.01897359E+01	+2.35398139E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
41.875000	-2.96059597E-05	+3.24359909E-05	-8.99455260E+00	+6.99665029E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
42.500000	-1.25726120E-05	+3.24519793E-05	-9.31515456E+00	-2.61948133E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
43.125000	+3.01317621E-05	+3.24795161E-05	-1.22689043E+01	-6.15507802E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
43.750000	+1.16211541E-05	+3.24809583E-05	-1.00845393E+01	+2.63074754E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
44.375000	-3.04648602E-05	+3.24569933E-05	-8.98046984E+00	+5.78040080E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
45.000000	-1.05234114E-05	+3.24410873E-05	-9.36198922E+00	-2.93257730E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
45.625000	+3.08418245E-05	+3.24517243E-05	-1.26461915E+01	-4.99233218E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
46.250000	+9.45307615E-06	+3.24723680E-05	-9.98603074E+00	+2.94218390E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
46.875000	-3.12041498E-05	+3.24778401E-05	-8.96846159E+00	+4.59746478E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
47.500000	-8.43142291E-06	+3.24639014E-05	-9.41134764E+00	-3.31278570E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
48.125000	+3.14345297E-05	+3.24475332E-05	-1.31094437E+01	-3.88593704E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
48.750000	+7.28673872E-06	+3.24471960E-05	-9.89708977E+00	+3.31918871E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
49.375000	-3.17296003E-05	+3.24641302E-05	-8.96045783E+00	+3.44501794E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
50.000000	-6.22332642E-06	+3.24790440E-05	-9.46646253E+00	-3.84337143E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
50.625000	+3.19458140E-05	+3.24718905E-05	-1.37646721E+01	-2.79245674E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
51.250000	+5.15034397E-06	+3.24491716E-05	-9.81551962E+00	+3.84730946E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
51.875000	-3.20695443E-05	+3.24409612E-05	-8.95553529E+00	+2.30830895E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
52.500000	-3.96861333E-06	+3.24610138E-05	-9.52698100E+00	-4.65198524E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
53.125000	+3.22906515E-05	+3.24830564E-05	-1.47705168E+01	-1.68081575E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
53.750000	+2.94877698E-06	+3.24750479E-05	-9.73708297E+00	+4.65509021E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
54.375000	-3.23143947E-05	+3.24469760E-05	-8.95165408E+00	+1.17817263E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
55.000000	-1.77235932E-06	+3.24388034E-05	-9.58981139E+00	-5.72155386E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
55.625000	+3.24116104E-05	+3.24623406E-05	-1.61035964E+01	-5.79000313E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
56.250000	+6.61180467E-07	+3.24837874E-05	-9.66218643E+00	+5.72361532E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
56.875000	-3.24550036E-05	+3.24734611E-05	-8.94907726E+00	+5.52131829E-03	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
57.500000	+4.04477039E-07	+3.24474720E-05	-9.65528478E+00	-5.51852561E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
58.125000	+3.23761545E-05	+3.24417091E-05	-1.58472343E+01	+4.88434767E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
58.750000	-1.59883381E-06	+3.24614817E-05	-9.59423044E+00	+5.51786658E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
59.375000	-3.23960735E-05	+3.24789263E-05	-8.94990104E+00	-1.06304081E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
60.000000	+2.65105808E-06	+3.24732508E-05	-9.72711054E+00	-4.64397719E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
60.625000	+3.22585748E-05	+3.24540134E-05	-1.47548725E+01	+1.55535546E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
61.250000	-3.77776114E-06	+3.24444418E-05	-9.53269111E+00	+4.64029535E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
61.875000	-3.21224948E-05	+3.24546168E-05	-8.95450334E+00	-2.79009449E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
15.625000	+1.34924539E-05	+3.24456279E-05	-1.01803920E+01	-1.16433584E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
15.937500	+3.04602775E-05	+3.24382718E-05	-1.24402800E+01	-2.81992519E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
16.250000	+2.91869137E-05	+3.24397203E-05	-1.19428452E+01	+3.85532133E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
16.562500	+1.04353931E-05	+3.24489652E-05	-1.00307042E+01	+4.27446734E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
16.875000	-1.45807625E-05	+3.24621520E-05	-9.27130312E+00	+1.69187421E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
17.187500	-3.09014523E-05	+3.24742509E-05	-8.97328282E+00	+4.22106756E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
17.500000	-2.87636538E-05	+3.24810258E-05	-9.00748640E+00	-6.61264535E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
17.812500	-9.44063593E-06	+3.24805037E-05	-9.38657315E+00	-2.05469385E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
18.125000	+1.55162308E-05	+3.24734444E-05	-1.02916701E+01	-5.58439033E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
18.437500	+3.11844480E-05	+3.24627674E-05	-1.28768171E+01	-2.21200921E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
18.750000	+2.81969068E-05	+3.24523017E-05	-1.16741758E+01	+4.69865676E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
19.062500	+8.34553762E-06	+3.24454147E-05	-9.94015664E+00	+3.90772783E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
19.375000	-1.64921926E-05	+3.24440100E-05	-9.23184592E+00	+1.56036593E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
19.687500	-3.14592762E-05	+3.24481420E-05	-8.96492793E+00	+3.27720314E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
20.000000	-2.76036857E-05	+3.24562300E-05	-9.02702072E+00	-7.61954714E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
20.312500	-7.22887495E-06	+3.24656691E-05	-9.44114963E+00	-2.22085739E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
20.625000	+1.74847477E-05	+3.24736006E-05	-1.04150566E+01	-6.42364875E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
20.937500	+3.17612873E-05	+3.24776514E-05	-1.34559301E+01	-1.62950072E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
21.250000	+2.70631806E-05	+3.24765344E-05	-1.14334945E+01	+5.76332861E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
21.562500	+6.19816715E-06	+3.24704279E-05	-9.85384972E+00	+3.58300448E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
21.875000	-1.83567564E-05	+3.24610413E-05	-9.19411674E+00	+1.43376456E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
22.187500	-3.19167219E-05	+3.24512712E-05	-8.95774687E+00	+2.33927298E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
22.500000	-2.63737708E-05	+3.24444217E-05	-9.04791217E+00	-8.64863806E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
22.812500	-5.04696201E-06	+3.24431279E-05	-9.49828675E+00	-2.39765076E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
23.125000	+1.93049120E-05	+3.24483087E-05	-1.05464439E+01	-7.51247996E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
23.437500	+3.21159935E-05	+3.24585826E-05	-1.41935867E+01	-1.06679675E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
23.750000	+2.57230003E-05	+3.24704965E-05	-1.12131919E+01	+7.07574495E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
24.062500	+3.94503440E-06	+3.24796306E-05	-9.77124612E+00	+3.28818755E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
24.375000	-2.02005258E-05	+3.24822584E-05	-9.15807465E+00	+1.31122698E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
24.687500	-3.22795754E-05	+3.24769266E-05	-8.95172926E+00	+1.41008429E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
25.000000	-2.50712112E-05	+3.24652581E-05	-9.06994438E+00	-9.69016560E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
25.312500	-2.88787400E-06	+3.24515357E-05	-9.55736461E+00	-2.58445807E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
25.625000	+2.10009334E-05	+3.24411246E-05	-1.06852307E+01	-8.92642593E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
25.937500	+3.23048653E-05	+3.24383167E-05	-1.51363808E+01	-5.36176689E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
26.250000	+2.42617931E-05	+3.24444939E-05	-1.10203411E+01	+8.70514898E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
26.562500	+1.68248943E-06	+3.24574279E-05	-9.69566270E+00	+3.03097955E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
26.875000	-2.19290264E-05	+3.24720799E-05	-9.12597889E+00	+1.19471749E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
27.187500	-3.24531877E-05	+3.24826132E-05	-8.94896427E+00	+4.86780937E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
27.500000	-2.35968395E-05	+3.24847901E-05	-9.09555508E+00	-1.07666338E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
27.812500	-6.53768600E-07	+3.24777313E-05	-9.62187889E+00	-2.79047825E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
28.125000	+2.26605871E-05	+3.24642825E-05	-1.08396040E+01	-1.06792629E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
28.437500	+3.24079942E-05	+3.24498278E-05	-1.62964182E+01	-2.05591979E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
28.750000	+2.27615362E-05	+3.24400649E-05	-1.08524535E+01	+1.06702812E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
29.062500	-5.07339518E-07	+3.24386955E-05	-9.62749246E+00	+2.80653635E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
29.375000	-2.34780845E-05	+3.24459989E-05	-9.09836826E+00	+1.08393015E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
29.687500	-3.24073858E-05	+3.24588516E-05	-8.95003611E+00	-4.35282309E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
30.000000	-2.19510483E-05	+3.24721211E-05	-9.12557340E+00	-1.18958124E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
30.312500	+1.63996893E-06	+3.24807845E-05	-9.69352439E+00	-3.02410976E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
30.625000	+2.42606211E-05	+3.24818638E-05	-1.10156420E+01	-9.38800897E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
30.937500	+3.23881367E-05	+3.24754139E-05	-1.55610300E+01	-1.97024741E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
7.812500	-1.75029245E-05	+3.24760193E-05	-9.21076158E+00	-1.30514023E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
7.968750	-5.58050628E-06	+3.24781183E-05	-9.48323566E+00	-2.18252787E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
8.125000	+7.21027923E-06	+3.24788619E-05	-9.89280154E+00	-3.29347493E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
8.281250	+1.88802216E-05	+3.24781412E-05	-1.05124466E+01	-5.27442064E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
8.437500	+2.76146631E-05	+3.24759606E-05	-1.15410580E+01	-1.11528056E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
8.593750	+3.20557237E-05	+3.24724461E-05	-1.39976983E+01	-5.20939775E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
8.750000	+3.15134044E-05	+3.24678435E-05	-1.31689948E+01	+8.73608501E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
8.906250	+2.60727790E-05	+3.24625065E-05	-1.12676717E+01	+8.99665110E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
9.062500	+1.65806589E-05	+3.24568736E-05	-1.03575413E+01	+4.72090042E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
9.218750	+4.51384715E-06	+3.24514348E-05	-9.79239037E+00	+3.01227986E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
9.375000	-8.25051818E-06	+3.24466907E-05	-9.41620387E+00	+1.99850713E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
9.531250	-1.97268355E-05	+3.24431057E-05	-9.16785689E+00	+1.27249316E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
9.687500	-2.81297800E-05	+3.24410621E-05	-9.01854975E+00	+6.83506685E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
9.843750	-3.21519425E-05	+3.24408174E-05	-8.95426105E+00	+1.56646658E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
10.000000	-3.11672118E-05	+3.24424711E-05	-8.96959767E+00	-3.56991740E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
10.156250	-2.53282606E-05	+3.24459452E-05	-9.06582097E+00	-9.01412811E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
10.312500	-1.55429322E-05	+3.24509813E-05	-9.25128918E+00	-1.53236968E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
10.468750	-3.33314292E-06	+3.24571563E-05	-9.54468649E+00	-2.34522548E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
10.625000	+9.40180075E-06	+3.24639160E-05	-9.98417214E+00	-3.55337498E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
10.781250	+2.06806775E-05	+3.24706244E-05	-1.06551162E+01	-5.83143771E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
10.937500	+2.87486429E-05	+3.24766244E-05	-1.18064964E+01	-1.44001353E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
11.093750	+3.23503354E-05	+3.24813043E-05	-1.51551585E+01	-2.79003041E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
11.250000	+3.09252591E-05	+3.24841622E-05	-1.26783809E+01	+1.30739769E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
11.406250	+2.46950034E-05	+3.24848620E-05	-1.10695407E+01	+7.80248354E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
11.562500	+1.46287216E-05	+3.24832748E-05	-1.02401048E+01	+4.33470915E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
11.718750	+2.29225942E-06	+3.24794994E-05	-9.71494406E+00	+2.80287968E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
11.875000	-1.03955475E-05	+3.24738597E-05	-9.36420492E+00	+1.85675657E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
12.031250	-2.14614417E-05	+3.24668777E-05	-9.13470763E+00	+1.16229176E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
12.187500	-2.91846967E-05	+3.24592248E-05	-9.00098875E+00	+5.88487263E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
12.343750	-3.23647027E-05	+3.24516557E-05	-8.95080536E+00	+6.72199669E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
12.500000	-3.05075931E-05	+3.24449316E-05	-8.97998251E+00	-4.48338355E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
12.656250	-2.39029366E-05	+3.24397406E-05	-9.09091110E+00	-1.00290613E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
12.812500	-1.35786182E-05	+3.24366244E-05	-9.29339068E+00	-1.65636662E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
12.968750	-1.14095938E-06	+3.24359198E-05	-9.60852567E+00	-2.51593572E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
13.125000	+1.14750593E-05	+3.24377199E-05	-1.00796206E+01	-3.83303390E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
13.281250	+2.23066613E-05	+3.24418623E-05	-1.08063488E+01	-6.46555029E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
13.437500	+2.96684787E-05	+3.24479433E-05	-1.21001051E+01	-1.76573153E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
13.593750	+3.24146736E-05	+3.24553586E-05	-1.63242598E+01	-5.42354010E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
13.750000	+3.01172224E-05	+3.24633653E-05	-1.22695907E+01	+1.73953504E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
13.906250	+2.31326132E-05	+3.24711595E-05	-1.08882128E+01	+6.84647991E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
14.062500	+1.25465338E-05	+3.24779595E-05	-1.01300657E+01	+3.98851881E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
14.218750	+5.09437472E-09	+3.24830874E-05	-9.64180065E+00	+2.60790402E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
14.375000	-1.25412022E-05	+3.24860392E-05	-9.31509570E+00	+1.72196579E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
14.531250	-2.31409281E-05	+3.24865357E-05	-9.10368635E+00	+1.05592301E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
14.687500	-3.01454016E-05	+3.24845493E-05	-8.98511976E+00	+4.95592378E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
14.843750	-3.24652728E-05	+3.24803047E-05	-8.94881373E+00	-2.13076660E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
15.000000	-2.97400539E-05	+3.24742518E-05	-8.99177841E+00	-5.39978195E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
15.156250	-2.23941897E-05	+3.24670161E-05	-9.11755691E+00	-1.10626376E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
15.312500	-1.15709468E-05	+3.24593315E-05	-9.33748584E+00	-1.78494280E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
15.468750	+1.04555848E-06	+3.24519630E-05	-9.67535154E+00	-2.53973819E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.906250	+2.84357977E-05	+3.24611533E-05	-1.17297501E+01	+9.33142591E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.984375	+2.48070455E-05	+3.24641415E-05	-1.10867306E+01	+7.12987422E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
4.062500	+2.02031658E-05	+3.24670182E-05	-1.06157073E+01	+5.35000787E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
4.140625	+1.48049620E-05	+3.24697191E-05	-1.02507918E+01	+4.20231568E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
4.218750	+8.82443622E-06	+3.24721854E-05	-9.95909544E+00	+3.38489044E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
4.296875	+2.49645836E-06	+3.24743649E-05	-9.72190271E+00	+2.76149900E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
4.375000	-3.93046181E-06	+3.24762139E-05	-9.52761122E+00	+2.26117157E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
4.453125	-1.02039377E-05	+3.24776967E-05	-9.36859466E+00	+1.84303361E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
4.531250	-1.60776199E-05	+3.24787873E-05	-9.23963722E+00	+1.48167087E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
4.609375	-2.13208714E-05	+3.24794690E-05	-9.13708358E+00	+1.16025005E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
4.687500	-2.57278243E-05	+3.24797347E-05	-9.05834815E+00	+8.66969904E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
4.765625	-2.91254626E-05	+3.24795870E-05	-9.00161954E+00	+5.93083866E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
4.843750	-3.13804132E-05	+3.24790372E-05	-8.96567880E+00	+3.31717043E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
4.921875	-3.24041797E-05	+3.24781054E-05	-8.94978875E+00	+7.71022574E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
5.000000	-3.21566133E-05	+3.24768193E-05	-8.95363157E+00	-1.75962857E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
5.078125	-3.06474852E-05	+3.24752136E-05	-8.97728294E+00	-4.32554335E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
5.156250	-2.79360995E-05	+3.24733290E-05	-9.02121818E+00	-6.98037775E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
5.234375	-2.41289614E-05	+3.24712110E-05	-9.08635135E+00	-9.78536298E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
5.312500	-1.93755936E-05	+3.24689086E-05	-9.17411448E+00	-1.28154195E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
5.390625	-1.38626645E-05	+3.24664739E-05	-9.28659228E+00	-1.61681127E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
5.468750	-7.80665876E-06	+3.24639598E-05	-9.42674124E+00	-1.99779552E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
5.546875	-1.44537874E-06	+3.24614202E-05	-9.59874783E+00	-2.44409716E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
5.625000	+4.97139107E-06	+3.24589075E-05	-9.80863142E+00	-2.98600447E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
5.703125	+1.11916894E-05	+3.24564730E-05	-1.00653110E+01	-3.67357470E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
5.781250	+1.69712692E-05	+3.24541648E-05	-1.03826275E+01	-4.59678120E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
5.859375	+2.20831863E-05	+3.24520277E-05	-1.07835581E+01	-5.93676554E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
5.937500	+2.63267096E-05	+3.24501023E-05	-1.13102471E+01	-8.12509351E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
6.015625	+2.95352027E-05	+3.24484240E-05	-1.20531039E+01	-1.25304846E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
6.093750	+3.15826683E-05	+3.24470231E-05	-1.32681353E+01	-2.51520224E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
6.171875	+3.23886979E-05	+3.24459241E-05	-1.59831074E+01	-3.20910147E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
6.250000	+3.19216327E-05	+3.24451454E-05	-1.37695574E+01	+2.34841609E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
6.328125	+3.01998101E-05	+3.24446991E-05	-1.23137073E+01	+1.46362704E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
6.406250	+2.72908484E-05	+3.24445912E-05	-1.14826402E+01	+8.98270436E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
6.484375	+2.33089951E-05	+3.24448212E-05	-1.09101598E+01	+6.41159910E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
6.562500	+1.84106444E-05	+3.24453828E-05	-1.04808278E+01	+4.90421804E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
6.640625	+1.27881983E-05	+3.24462634E-05	-1.01438757E+01	+3.89283050E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
6.718750	+6.66251185E-06	+3.24474450E-05	-9.87257304E+00	+3.15323021E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
6.796875	+2.74220641E-07	+3.24489041E-05	-9.65118346E+00	+2.57822960E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
6.875000	-6.12571113E-06	+3.24506124E-05	-9.46972467E+00	+2.10977264E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
6.953125	-1.22858491E-05	+3.24525373E-05	-9.32153149E+00	+1.71344379E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
7.031250	-1.79641670E-05	+3.24546421E-05	-9.20199908E+00	+1.36734331E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
7.109375	-2.29375561E-05	+3.24568869E-05	-9.10788410E+00	+1.05666996E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
7.187500	-2.70105926E-05	+3.24592289E-05	-9.03689439E+00	+7.70846033E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
7.265625	-3.00232168E-05	+3.24616237E-05	-8.98743940E+00	+5.01874830E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
7.343750	-3.18570234E-05	+3.24640250E-05	-8.95847645E+00	+2.43332721E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
7.421875	-3.24399149E-05	+3.24663864E-05	-8.94941867E+00	-1.03019030E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
7.500000	-3.17489345E-05	+3.24686614E-05	-8.96008612E+00	-2.64145245E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
7.578125	-2.98111679E-05	+3.24708046E-05	-8.99069136E+00	-5.23331092E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
7.656250	-2.67026784E-05	+3.24727722E-05	-9.04185661E+00	-7.93437039E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
7.734375	-2.25455168E-05	+3.24745230E-05	-9.11466590E+00	-1.07048077E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
1.953125	-8.00357735E-06	+3.24767487E-05	-9.42154730E+00	+1.96723156E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
1.992188	-1.10782011E-05	+3.24753655E-05	-9.34837178E+00	+1.77935488E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.031250	-1.40435805E-05	+3.24739006E-05	-9.28253520E+00	+1.59747041E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.070312	-1.68705406E-05	+3.24723637E-05	-9.22356941E+00	+1.42661935E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.109375	-1.95312682E-05	+3.24707649E-05	-9.17108056E+00	+1.26505294E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.148438	-2.19995858E-05	+3.24691146E-05	-9.12473714E+00	+1.11129543E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.187500	-2.42512090E-05	+3.24674235E-05	-9.08426061E+00	+9.64084714E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.226562	-2.62639854E-05	+3.24657023E-05	-9.04941803E+00	+8.22326582E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.265625	-2.80181127E-05	+3.24639621E-05	-9.02001634E+00	+6.85058824E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.304688	-2.94963336E-05	+3.24622139E-05	-8.99589781E+00	+5.51422623E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.343750	-3.06841058E-05	+3.24604686E-05	-8.97693645E+00	+4.20639276E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.382812	-3.15697448E-05	+3.24587372E-05	-8.96303536E+00	+2.91990812E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.421875	-3.21445393E-05	+3.24570305E-05	-8.95412467E+00	+1.64803456E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.460938	-3.24028371E-05	+3.24553588E-05	-8.95016009E+00	+3.84330653E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.500000	-3.23421004E-05	+3.24537325E-05	-8.95112208E+00	-8.77481349E-02	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.539062	-3.19629313E-05	+3.24521613E-05	-8.95701542E+00	-2.14364112E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.578125	-3.12690657E-05	+3.24506547E-05	-8.96786928E+00	-3.42047429E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.617188	-3.02673371E-05	+3.24492216E-05	-8.98373787E+00	-4.71452006E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.656250	-2.89676089E-05	+3.24478705E-05	-9.00470147E+00	-6.03266803E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.695312	-2.73826778E-05	+3.24466091E-05	-9.03086809E+00	-7.38231047E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.734375	-2.55281481E-05	+3.24454446E-05	-9.06237577E+00	-8.77151734E-01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.773438	-2.34222780E-05	+3.24443836E-05	-9.09939557E+00	-1.02092434E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.812500	-2.10857999E-05	+3.24434319E-05	-9.14213548E+00	-1.17055794E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.851562	-1.85417170E-05	+3.24425946E-05	-9.19084541E+00	-1.32720629E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.890625	-1.58150761E-05	+3.24418760E-05	-9.24582347E+00	-1.49220705E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.929688	-1.29327221E-05	+3.24412797E-05	-9.30742408E+00	-1.66713216E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
2.968750	-9.92303309E-06	+3.24408084E-05	-9.37606817E+00	-1.85385355E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.007812	-6.81564138E-06	+3.24404641E-05	-9.45225639E+00	-2.05463031E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.046875	-3.64114180E-06	+3.24402478E-05	-9.53658617E+00	-2.27222629E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.085938	-4.30790478E-07	+3.24401601E-05	-9.62977407E+00	-2.51007156E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.125000	+2.78380279E-06	+3.24402003E-05	-9.73268551E+00	-2.77248842E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.164062	+5.97098579E-06	+3.24403672E-05	-9.84637473E+00	-3.06501449E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.203125	+9.09937547E-06	+3.24406589E-05	-9.97213976E+00	-3.39487548E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.242188	+1.21381670E-05	+3.24410724E-05	-1.01115994E+01	-3.77169591E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.281250	+1.50574371E-05	+3.24416044E-05	-1.02668035E+01	-4.20860015E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.320312	+1.78284385E-05	+3.24422506E-05	-1.04403963E+01	-4.72398002E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.359375	+2.04238836E-05	+3.24430061E-05	-1.06358644E+01	-5.34445268E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.398438	+2.28182123E-05	+3.24438656E-05	-1.08579316E+01	-6.11006313E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.437500	+2.49878447E-05	+3.24448228E-05	-1.11132131E+01	-7.08400650E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.476562	+2.69114127E-05	+3.24458712E-05	-1.14113696E+01	-8.37222405E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.515625	+2.85699705E-05	+3.24470038E-05	-1.17672931E+01	-1.01669192E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.554688	+2.99471816E-05	+3.24482130E-05	-1.22056602E+01	-1.28563878E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.593750	+3.10294794E-05	+3.24494908E-05	-1.27716984E+01	-1.73540386E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.632812	+3.18062006E-05	+3.24508291E-05	-1.35614445E+01	-2.62593841E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.671875	+3.22696909E-05	+3.24522193E-05	-1.48232128E+01	-3.61463291E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.710938	+3.24153798E-05	+3.24536527E-05	-1.63853764E+01	+1.99383251E+00	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.750000	+3.22418259E-05	+3.24551204E-05	-1.46674447E+01	+3.73082444E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.789062	+3.17507308E-05	+3.24566134E-05	-1.34706698E+01	+2.50622087E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.828125	+3.09469229E-05	+3.24581225E-05	-1.27094596E+01	+1.67934483E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04
3.867188	+2.98383092E-05	+3.24596389E-05	-1.21586817E+01	+1.14063809E+01	+2.79094803E-01	-3.69407724E-01	-7.55519673E-01	+9.99999995E-01	+5.29649747E-09	+4.72047258E-09	-4.36423510E-05	-1.08162656E-04


==> anc/otoc_to_plot_bosonic_M900_L1.1225_n300_beta2.0000.dat <==
100.000000	+4.98963111E-02	+2.65561544E-01	-8.40880742E-01	+1.38721871E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
102.000000	-3.36782475E-02	+2.45328559E-01	-5.83371919E-01	+1.18786952E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
104.000000	-6.41594596E-02	+2.82684559E-01	-3.65732935E-01	+1.17092499E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
106.000000	-3.06997887E-02	+2.61685724E-01	-5.36534920E-01	+4.63960762E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
108.000000	-6.51921464E-04	+4.16921116E-01	-1.80148630E-01	-3.86038017E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
110.000000	-1.59798311E-02	+2.34570036E-01	-6.90950126E-01	+9.34852904E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
112.000000	-1.14299708E-01	+3.19183728E-01	-1.42754514E-01	+1.43196876E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
114.000000	-1.48054583E-01	+2.96221189E-01	-1.18162621E-01	-4.96780454E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
116.000000	-8.44165207E-02	+2.70947048E-01	-3.41466696E-01	-1.22958713E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
118.000000	+1.85832728E-02	+2.90259393E-01	-6.09997475E-01	-1.53436890E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
120.000000	+5.20011229E-02	+2.44365976E-01	-9.55214255E-01	+4.79738118E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
122.000000	-1.80494250E-02	+3.11098040E-01	-4.18102227E-01	+2.20170578E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
124.000000	-9.74497594E-02	+3.66639153E-01	-7.45319428E-02	-3.11449937E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
126.000000	+2.82123119E-04	+2.90875772E-01	-5.42682202E-01	-2.49266324E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
128.000000	+6.04867461E-02	+2.31717290E-01	-1.07159724E+00	-8.15738725E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
130.000000	+9.66209284E-02	+3.06310961E-01	-8.68977692E-01	+1.31330456E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
132.000000	+5.86965403E-02	+2.39162657E-01	-1.01906506E+00	+1.45272430E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
134.000000	+1.76395792E-02	+3.92562375E-01	-2.87887972E-01	+6.12733161E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
136.000000	+1.58672246E-02	+2.46456086E-01	-7.73971793E-01	-1.95574824E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
138.000000	+1.41995699E-01	+3.13467844E-01	-1.07018727E+00	-9.90701426E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
140.000000	+1.91626767E-01	+3.46771080E-01	-1.17025236E+00	-2.01258798E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
142.000000	+9.00080423E-02	+2.60105317E-01	-1.07823762E+00	+1.62251023E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
144.000000	-1.32847453E-02	+2.83604698E-01	-5.21248273E-01	+1.22753185E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
146.000000	-4.75030786E-02	+2.30430794E-01	-5.87224882E-01	-7.09944763E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
148.000000	+1.85205383E-02	+3.07097563E-01	-5.49646063E-01	-3.04284262E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
150.000000	+1.12339732E-01	+3.58422888E-01	-7.08938587E-01	+3.81250329E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
152.000000	-2.67710154E-02	+3.09346944E-01	-3.97145932E-01	+5.41005009E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
154.000000	-7.53133860E-02	+2.30223807E-01	-4.92536583E-01	+9.00125723E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
156.000000	-1.53243786E-01	+3.28548199E-01	-3.70956426E-02	+5.52958723E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
158.000000	-7.92090644E-02	+2.33161398E-01	-4.70418234E-01	-8.39957857E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
160.000000	+3.88526351E-03	+3.48190753E-01	-3.73078785E-01	-3.94245125E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
162.000000	-9.31524769E-03	+2.57482751E-01	-6.28116284E-01	+4.29795205E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
164.000000	-1.14797393E-01	+2.94093108E-01	-2.01160703E-01	+2.15274633E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
166.000000	-2.42697051E-01	+3.88482485E-01	+2.32982249E-01	-4.17802570E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
168.000000	-8.64277296E-02	+2.59533379E-01	-3.68281731E-01	-2.16719105E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
170.000000	+1.49519439E-02	+2.80212859E-01	-6.33894172E-01	-2.04691799E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
172.000000	+7.49882216E-02	+2.27548406E-01	-1.18704893E+00	+3.65790195E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
174.000000	-1.06108764E-02	+2.96445082E-01	-4.87578094E-01	+2.71011110E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
176.000000	-1.13503881E-01	+3.37557580E-01	-1.03004491E-01	+3.29540373E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
178.000000	+5.96849001E-03	+3.17098735E-01	-4.74396479E-01	-2.52888535E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
180.000000	+7.41147513E-02	+2.38144772E-01	-1.11455863E+00	-2.01334086E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
182.000000	+2.09036920E-01	+3.48092717E-01	-1.27973282E+00	-3.68829446E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
184.000000	+1.08978932E-01	+2.50509778E-01	-1.26209041E+00	+2.12212828E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
186.000000	-2.85078570E-02	+2.96460101E-01	-4.30881511E-01	+1.74555231E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
188.000000	-9.83962359E-03	+2.74661900E-01	-5.63869488E-01	-1.12700218E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
190.000000	+5.86862840E-02	+2.65729121E-01	-8.81682382E-01	-1.81038251E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
192.000000	+2.79961662E-01	+4.17869498E-01	-1.28802249E+00	-2.97384252E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
194.000000	+8.49795603E-02	+2.68802317E-01	-1.00063608E+00	+1.87138427E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
196.000000	-8.24047408E-03	+2.83288476E-01	-5.39468784E-01	+1.66969351E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
198.000000	-1.14593127E-01	+2.43878466E-01	-3.32758678E-01	+3.97407548E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
50.000000	+5.38614840E-02	+3.30925055E-01	-5.90361119E-01	-2.04441184E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
51.000000	+1.80771887E-01	+2.74012041E-01	-1.67942963E+00	-1.33725188E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
52.000000	+1.60449780E-02	+2.28089572E-01	-8.57811495E-01	+1.78735731E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
53.000000	+2.76169887E-01	+4.09476246E-01	-1.32195817E+00	+6.14784708E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
54.000000	+1.06177283E-01	+3.45964886E-01	-7.34854554E-01	+1.00862314E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
55.000000	+4.31536923E-02	+2.06255494E-01	-1.12023354E+00	+8.83745320E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
56.000000	+1.00175931E-01	+3.86322056E-01	-5.58105490E-01	+4.94948972E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
57.000000	-7.48106504E-02	+3.64089746E-01	-1.30335598E-01	-2.18528900E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
58.000000	+4.61446705E-02	+2.30976209E-01	-9.95163289E-01	-2.00675976E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
59.000000	-1.40333904E-01	+2.81299955E-01	-1.70470793E-01	+3.07500600E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
60.000000	-3.58112647E-02	+3.06064021E-01	-3.80162090E-01	-2.38138475E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
61.000000	+2.17747369E-02	+2.83647921E-01	-6.46747743E-01	-7.65686772E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
62.000000	-7.27633782E-02	+2.20569672E-01	-5.33299445E-01	-3.91787200E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
63.000000	+1.51433229E-01	+2.71049150E-01	-1.43032214E+00	+7.11161953E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
64.000000	-9.14380328E-03	+3.29023598E-01	-3.91067054E-01	+2.37178623E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
65.000000	+5.28292611E-02	+2.45049771E-01	-9.55964897E-01	-6.72465664E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
66.000000	+1.40194092E-02	+3.09631447E-01	-5.25560187E-01	+3.96923759E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
67.000000	-9.80269821E-02	+3.27143711E-01	-1.62117378E-01	-1.65975623E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
68.000000	+7.16373151E-02	+2.83745546E-01	-8.57511433E-01	+1.51023943E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
69.000000	-2.08676984E-01	+3.66419949E-01	+1.39930508E-01	+2.40464661E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
70.000000	-5.82742924E-02	+2.84827093E-01	-3.76582111E-01	-3.81926544E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
71.000000	+1.32989689E-03	+2.69249117E-01	-6.23922580E-01	+1.40254849E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
72.000000	-9.93618181E-02	+3.54837299E-01	-9.60724130E-02	-2.81936195E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
73.000000	+9.47042270E-02	+2.47150638E-01	-1.18779497E+00	-1.71291347E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
74.000000	-8.00305431E-02	+2.42421039E-01	-4.38655107E-01	+2.26082271E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
75.000000	+6.99660095E-02	+3.09567640E-01	-7.35630427E-01	-6.91323656E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
76.000000	-1.92716142E-04	+2.80620085E-01	-5.76919838E-01	+1.87228644E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
77.000000	-1.14108097E-01	+2.34321070E-01	-3.61173138E-01	-1.07063920E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
78.000000	+3.21609768E-02	+2.58845757E-01	-7.91047678E-01	+2.54135172E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
79.000000	-1.83359986E-01	+3.95873298E-01	+1.47097207E-01	+1.74841785E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
80.000000	-2.11008051E-02	+3.00478437E-01	-4.41364109E-01	-4.37896105E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
81.000000	-3.35857090E-02	+2.07683436E-01	-7.28695003E-01	+1.82332997E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
82.000000	-4.55666254E-02	+4.17518079E-01	-7.66981146E-02	-4.15133867E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
83.000000	+1.39518356E-01	+3.61564746E-01	-8.11721777E-01	-3.51968377E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
84.000000	-1.59213560E-03	+2.27465402E-01	-7.80634870E-01	-2.36236443E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
85.000000	+1.91491413E-01	+3.29928148E-01	-1.28419466E+00	+3.16296749E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
86.000000	+7.28131610E-02	+3.16828864E-01	-7.17375520E-01	+2.60457804E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
87.000000	+2.96326517E-02	+2.62700369E-01	-7.63279055E-01	-2.79930716E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
88.000000	+1.10711207E-01	+2.50114504E-01	-1.27723695E+00	+2.64067209E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
89.000000	-1.18029893E-01	+2.77198363E-01	-2.35144637E-01	+2.65687986E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
90.000000	+5.92250929E-02	+2.96387962E-01	-7.45860980E-01	-1.88281023E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
91.000000	-4.70654227E-02	+2.24146743E-01	-6.11706683E-01	+1.50261323E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
92.000000	-2.14698307E-02	+2.98833919E-01	-4.45338333E-01	-5.32850096E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
93.000000	+8.39433120E-02	+3.27739211E-01	-7.18276702E-01	+2.01611843E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
94.000000	-6.90941066E-02	+2.64388975E-01	-4.05015965E-01	-3.25157280E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
95.000000	+2.17447405E-01	+3.44679996E-01	-1.36859126E+00	-1.19234292E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
96.000000	+4.03919529E-02	+3.03121076E-01	-6.43484549E-01	+4.56791428E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
97.000000	-2.32455751E-02	+2.93975743E-01	-4.55008405E-01	+2.32755442E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
98.000000	+8.74613260E-02	+3.62709912E-01	-5.96933460E-01	+2.40363087E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
99.000000	-9.20546997E-02	+2.40788767E-01	-4.06935788E-01	+3.55959037E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
25.000000	-2.60878477E-01	+3.23299905E-01	+1.55598287E-01	-1.35923201E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
25.500000	-1.04257250E-01	+2.27535758E-01	-4.10096794E-01	-9.03548317E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
26.000000	-3.83135213E-02	+1.98354420E-01	-7.47950031E-01	+2.96578167E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
26.500000	-1.68090735E-01	+2.78253049E-01	-1.13518627E-01	+1.12688093E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
27.000000	-3.33356861E-01	+3.97004187E-01	+3.78930900E-01	+5.72091774E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
27.500000	-3.44943503E-01	+4.45964176E-01	+4.58573147E-01	-2.47323086E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
28.000000	-1.85213898E-01	+3.85116542E-01	+1.31607814E-01	-8.88870208E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
28.500000	-4.98205828E-02	+2.75337359E-01	-4.30297061E-01	-7.28115602E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
29.000000	-5.90387948E-02	+2.16326982E-01	-5.96507788E-01	+1.72535594E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
29.500000	-1.34272640E-01	+2.52117132E-01	-2.57761467E-01	+4.75537980E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
30.000000	-1.13628339E-01	+3.29402016E-01	-1.20969808E-01	-7.36504500E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
30.500000	+7.44773394E-03	+3.66402429E-01	-3.31411917E-01	-4.64373065E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
31.000000	+6.25776516E-02	+3.41035091E-01	-5.85342873E-01	-2.32845935E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
31.500000	+4.23086731E-03	+2.88621923E-01	-5.64257851E-01	+1.43228676E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
32.000000	-7.18546376E-02	+2.49483482E-01	-4.42114197E-01	-6.22391609E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
32.500000	-2.82863280E-02	+2.38944040E-01	-6.26497012E-01	-7.60014558E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
33.000000	+9.68139637E-02	+2.47090826E-01	-1.20212875E+00	-6.34780245E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
33.500000	+1.20883098E-01	+2.62529078E-01	-1.26127726E+00	+6.10786501E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
34.000000	+8.75760835E-03	+2.85549476E-01	-5.91342254E-01	+1.06930022E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
34.500000	-1.03132437E-01	+3.09530474E-01	-1.91977034E-01	+3.34401085E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
35.000000	-8.22167372E-02	+3.04490119E-01	-2.56941169E-01	-5.32177985E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
35.500000	+1.75684991E-02	+2.59935493E-01	-7.24155019E-01	-8.17535435E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
36.000000	+4.49794558E-02	+2.15717674E-01	-1.07447660E+00	+1.50181953E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
36.500000	-6.20048875E-02	+2.19636626E-01	-5.73973066E-01	+9.62414700E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
37.000000	-1.70248606E-01	+2.76745851E-01	-1.12061904E-01	+5.19983261E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
37.500000	-1.34142288E-01	+3.39578595E-01	-5.39898051E-02	-1.75838594E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
38.000000	-2.50691502E-02	+3.49848949E-01	-2.87900497E-01	-4.86732907E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
38.500000	+1.35786895E-02	+3.04742312E-01	-5.40722712E-01	-1.84601015E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
39.000000	-4.86393667E-02	+2.63081019E-01	-4.72501512E-01	+2.27142485E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
39.500000	-8.92765636E-02	+2.76136308E-01	-3.13580228E-01	+2.56133898E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
40.000000	+2.49022835E-03	+3.22297960E-01	-4.46888123E-01	-5.26528037E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
40.500000	+1.27956281E-01	+3.43788174E-01	-8.40108265E-01	-5.42973564E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
41.000000	+1.33306279E-01	+3.19120323E-01	-9.89861687E-01	+2.13493050E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
41.500000	+1.46636161E-02	+2.81862398E-01	-6.26615216E-01	+5.79758423E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
42.000000	-4.63685909E-02	+2.85422270E-01	-4.10103264E-01	+4.60732206E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
42.500000	+5.48887330E-02	+3.34686226E-01	-5.80541995E-01	-6.65510944E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
43.000000	+1.97990863E-01	+3.68534959E-01	-1.07561421E+00	-7.72938095E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
43.500000	+2.07057852E-01	+3.36227677E-01	-1.35348009E+00	+1.78639352E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
44.000000	+5.87677728E-02	+2.62668500E-01	-8.96974855E-01	+7.22688916E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
44.500000	-4.70017011E-02	+2.19083596E-01	-6.30791174E-01	+1.37193819E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
45.000000	+8.18207223E-03	+2.42066492E-01	-7.59781037E-01	-3.47290465E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
45.500000	+1.15344549E-01	+3.03360435E-01	-9.78081639E-01	-2.26520388E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
46.000000	+1.11103334E-01	+3.39749349E-01	-7.82433075E-01	+5.62526417E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
46.500000	-1.37791401E-02	+3.16207733E-01	-4.15555222E-01	+4.49074313E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
47.000000	-9.59982941E-02	+2.62258251E-01	-3.33358763E-01	-2.41899173E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
47.500000	-3.17084128E-02	+2.27375942E-01	-6.57454395E-01	-9.21613222E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
48.000000	+8.26713662E-02	+2.25213284E-01	-1.25497198E+00	-4.30825847E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
48.500000	+7.54101637E-02	+2.43807765E-01	-1.08828024E+00	+7.42013700E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
49.000000	-2.55091756E-02	+2.73851708E-01	-5.12958284E-01	+7.57017916E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
49.500000	-5.07325619E-02	+3.08275833E-01	-3.31262326E-01	-3.02340836E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
12.500000	-2.65526010E-02	+3.08476751E-01	-4.00389953E-01	-3.99502877E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
12.750000	-1.13960878E-02	+2.86058625E-01	-5.19346109E-01	-5.52146376E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
13.000000	+2.06931786E-02	+2.74899178E-01	-6.76463141E-01	-5.47665399E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
13.250000	+5.26097945E-02	+2.78811995E-01	-7.93178809E-01	-1.77042698E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
13.500000	+6.32864283E-02	+2.95957003E-01	-7.64984490E-01	+4.17001208E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
13.750000	+4.08792080E-02	+3.19521790E-01	-5.84678204E-01	+8.37358607E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
14.000000	-1.29720621E-02	+3.40676237E-01	-3.46305186E-01	+8.91619838E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
14.250000	-8.33371478E-02	+3.51834181E-01	-1.38868285E-01	+6.64291842E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
14.500000	-1.43881629E-01	+3.49088624E-01	-1.41592651E-02	+2.93744894E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
14.750000	-1.70757444E-01	+3.33260696E-01	+8.00416166E-03	-1.09605978E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
15.000000	-1.57671488E-01	+3.09009467E-01	-6.89622540E-02	-4.75489408E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
15.250000	-1.13998555E-01	+2.83371334E-01	-2.29740543E-01	-7.54866719E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
15.500000	-5.57598476E-02	+2.64205431E-01	-4.46395614E-01	-8.32754607E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
15.750000	-4.08460638E-03	+2.57953582E-01	-6.46117846E-01	-4.93306971E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
16.000000	+1.73961808E-02	+2.67420702E-01	-6.93049099E-01	+2.32165761E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
16.250000	-4.11824331E-03	+2.90173951E-01	-5.30034966E-01	+8.34641219E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
16.500000	-6.08873147E-02	+3.18622177E-01	-2.75728490E-01	+9.49313383E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
16.750000	-1.30335655E-01	+3.42727937E-01	-5.53782745E-02	+7.07241928E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
17.000000	-1.86779171E-01	+3.53724037E-01	+7.78924742E-02	+3.24254095E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
17.250000	-2.09261045E-01	+3.47066300E-01	+1.06748773E-01	-1.07502395E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
17.500000	-1.88384888E-01	+3.23832630E-01	+2.41412766E-02	-5.65932571E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
17.750000	-1.29161126E-01	+2.90056670E-01	-1.76217512E-01	-1.05006064E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
18.000000	-4.82918492E-02	+2.54703985E-01	-5.00889043E-01	-1.48356660E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
18.250000	+2.72357369E-02	+2.26894013E-01	-9.18000814E-01	-1.47866106E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
18.500000	+6.81301293E-02	+2.12790471E-01	-1.24021957E+00	-5.24599452E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
18.750000	+6.05656144E-02	+2.14158816E-01	-1.18030054E+00	+7.92767029E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
19.000000	+1.40329636E-02	+2.29061778E-01	-8.43836059E-01	+1.34448908E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
19.250000	-4.80832329E-02	+2.52748806E-01	-5.08056000E-01	+1.13210412E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
19.500000	-9.97565856E-02	+2.78973623E-01	-2.77783998E-01	+6.80664827E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
19.750000	-1.21033839E-01	+3.01759928E-01	-1.67723587E-01	+2.15670177E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
20.000000	-1.05594327E-01	+3.16259633E-01	-1.69948909E-01	-2.20834381E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
20.250000	-5.87235262E-02	+3.19871583E-01	-2.78140778E-01	-6.39614935E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
20.500000	+6.97261893E-03	+3.13360450E-01	-4.89756377E-01	-9.76078690E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
20.750000	+6.76845286E-02	+3.00077081E-01	-7.66180123E-01	-9.74727540E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
21.000000	+9.60279381E-02	+2.84224687E-01	-9.77120147E-01	-4.28581615E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
21.250000	+8.13917758E-02	+2.68958973E-01	-9.80470930E-01	+3.30970138E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
21.500000	+3.31542010E-02	+2.55219843E-01	-8.11635078E-01	+7.48855940E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
21.750000	-2.99903170E-02	+2.42762278E-01	-6.06042960E-01	+7.10321388E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
22.000000	-8.49331241E-02	+2.31823495E-01	-4.56474384E-01	+4.07947923E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
22.250000	-1.10463467E-01	+2.24003828E-01	-4.02068998E-01	+3.27079916E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
22.500000	-9.98020163E-02	+2.22177429E-01	-4.40120388E-01	-2.63321645E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
22.750000	-6.38806396E-02	+2.29326194E-01	-5.33729821E-01	-3.47443209E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
23.000000	-2.32214608E-02	+2.47412201E-01	-6.13841992E-01	-1.19366133E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
23.250000	-3.16106067E-05	+2.76187716E-01	-5.93412887E-01	+3.60678224E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
23.500000	-1.20274995E-02	+3.12089713E-01	-4.33502880E-01	+7.97532997E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
23.750000	-6.28347197E-02	+3.48728117E-01	-1.94646389E-01	+9.32154467E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
24.000000	-1.38153047E-01	+3.78402306E-01	+3.25743534E-02	+7.85829659E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
24.250000	-2.15876999E-01	+3.93767830E-01	+1.98268441E-01	+5.03682355E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
24.500000	-2.74748381E-01	+3.89744144E-01	+2.84415531E-01	+1.55704549E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
24.750000	-2.93947802E-01	+3.65055677E-01	+2.76120715E-01	-2.22063073E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
6.250000	+1.02642348E-01	+2.70181650E-01	-1.09339013E+00	-9.45293078E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
6.375000	+9.31491537E-02	+2.63115760E-01	-1.07900612E+00	+3.24673547E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
6.500000	+7.42705618E-02	+2.55975900E-01	-1.01222174E+00	+6.82113527E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
6.625000	+4.74140698E-02	+2.48982790E-01	-9.08477734E-01	+8.92502626E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
6.750000	+1.52810663E-02	+2.42408675E-01	-7.89096088E-01	+9.41374401E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
6.875000	-1.84769800E-02	+2.36576683E-01	-6.73134134E-01	+8.61389834E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
7.000000	-4.98633620E-02	+2.31841369E-01	-5.73748630E-01	+6.98690219E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
7.125000	-7.51720626E-02	+2.28560176E-01	-4.98461579E-01	+4.91610096E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
7.250000	-9.14743442E-02	+2.27070095E-01	-4.50846105E-01	+2.65406796E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
7.375000	-9.68979418E-02	+2.27671081E-01	-4.32109880E-01	+3.50616874E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
7.500000	-9.07464484E-02	+2.30602441E-01	-4.42080684E-01	-1.89797600E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
7.625000	-7.35285074E-02	+2.35999574E-01	-4.79559280E-01	-4.00386643E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
7.750000	-4.69033462E-02	+2.43837048E-01	-5.42177344E-01	-5.85738766E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
7.875000	-1.34821668E-02	+2.53882662E-01	-6.25993972E-01	-7.31760008E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
8.000000	+2.35528247E-02	+2.65686694E-01	-7.25117346E-01	-8.22502232E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
8.125000	+6.09371282E-02	+2.78608960E-01	-8.31619530E-01	-8.43046233E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
8.250000	+9.57434501E-02	+2.91863936E-01	-9.35878905E-01	-7.82519154E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
8.375000	+1.25570282E-01	+3.04565444E-01	-1.02724932E+00	-6.35980300E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
8.500000	+1.48484666E-01	+3.15775550E-01	-1.09487398E+00	-4.06602177E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
8.625000	+1.62883583E-01	+3.24577999E-01	-1.12889986E+00	-1.11864480E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
8.750000	+1.67505306E-01	+3.30182527E-01	-1.12284010E+00	+2.08236610E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
8.875000	+1.61700673E-01	+3.32035725E-01	-1.07684071E+00	+4.93941588E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
9.000000	+1.45841113E-01	+3.29899568E-01	-9.99354703E-01	+6.87777281E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
9.125000	+1.21584423E-01	+3.23876324E-01	-9.04896390E-01	+7.60759251E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
9.250000	+9.17762584E-02	+3.14391122E-01	-8.09164890E-01	+7.19723658E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
9.375000	+5.99878765E-02	+3.02158522E-01	-7.24965476E-01	+5.93892369E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
9.500000	+2.98958641E-02	+2.88142815E-01	-6.60691798E-01	+4.16510727E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
9.625000	+4.74871800E-03	+2.73495688E-01	-6.20837794E-01	+2.13529803E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
9.750000	-1.29541224E-02	+2.59453281E-01	-6.07309347E-01	+7.13993196E-04	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
9.875000	-2.15922319E-02	+2.47202713E-01	-6.20659296E-01	-2.14199226E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
10.000000	-2.04476594E-02	+2.37756076E-01	-6.60859154E-01	-4.27416279E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
10.125000	-9.68619668E-03	+2.31868210E-01	-7.27513365E-01	-6.34524595E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
10.250000	+9.67695286E-03	+2.30005052E-01	-8.19490302E-01	-8.25453208E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
10.375000	+3.58272238E-02	+2.32340783E-01	-9.33876668E-01	-9.78654372E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
10.500000	+6.62504958E-02	+2.38760323E-01	-1.06415390E+00	-1.05594338E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
10.625000	+9.79462047E-02	+2.48865554E-01	-1.19786251E+00	-1.00390003E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
10.750000	+1.27781224E-01	+2.62001084E-01	-1.31512890E+00	-7.72557781E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
10.875000	+1.52895609E-01	+2.77308542E-01	-1.39100196E+00	-3.55330771E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
11.000000	+1.70985968E-01	+2.93796957E-01	-1.40396159E+00	+1.76722099E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
11.125000	+1.80373952E-01	+3.10406744E-01	-1.34682143E+00	+6.94160641E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
11.250000	+1.79974488E-01	+3.26059199E-01	-1.23042143E+00	+1.07961198E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
11.375000	+1.69385688E-01	+3.39707501E-01	-1.07691844E+00	+1.28106051E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
11.500000	+1.49181113E-01	+3.50411769E-01	-9.10156307E-01	+1.30833509E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
11.625000	+1.21216287E-01	+3.57438616E-01	-7.49834664E-01	+1.20140990E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
11.750000	+8.86259948E-02	+3.60354729E-01	-6.09803832E-01	+1.00576744E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
11.875000	+5.53236421E-02	+3.59076771E-01	-4.98392803E-01	+7.61815346E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
12.000000	+2.51285381E-02	+3.53865559E-01	-4.19349995E-01	+5.02029268E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
12.125000	+9.13102284E-04	+3.45285152E-01	-3.72885486E-01	+2.50458672E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
12.250000	-1.58243001E-02	+3.34154567E-01	-3.56735327E-01	+2.25429944E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
12.375000	-2.48203526E-02	+3.21497970E-01	-3.67249738E-01	-1.90773569E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.125000	+8.18355054E-02	+2.24597318E-01	-1.25343050E+00	-1.19505260E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.187500	+8.99381619E-02	+2.22675953E-01	-1.32623241E+00	-1.13460832E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.250000	+9.80271471E-02	+2.21911879E-01	-1.39525654E+00	-1.04822030E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.312500	+1.05816224E-01	+2.22252967E-01	-1.45725995E+00	-9.07512780E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.375000	+1.13031064E-01	+2.23630220E-01	-1.50869564E+00	-7.09619236E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.437500	+1.19405947E-01	+2.25959291E-01	-1.54596235E+00	-4.56821149E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.500000	+1.24681750E-01	+2.29142334E-01	-1.56579828E+00	-1.58450553E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.562500	+1.28606570E-01	+2.33070248E-01	-1.56576867E+00	+1.68605118E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.625000	+1.30939812E-01	+2.37625334E-01	-1.54472264E+00	+5.01671179E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.687500	+1.31460044E-01	+2.42684282E-01	-1.50305977E+00	+8.16223298E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.750000	+1.29976284E-01	+2.48121364E-01	-1.44269473E+00	+1.09065220E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.812500	+1.26341780E-01	+2.53811628E-01	-1.36672825E+00	+1.30998067E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.875000	+1.20468823E-01	+2.59633916E-01	-1.27894715E+00	+1.46729947E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.937500	+1.12342764E-01	+2.65473537E-01	-1.18331581E+00	+1.56294846E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
4.000000	+1.02033296E-01	+2.71224508E-01	-1.08357859E+00	+1.60238721E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
4.062500	+8.97011478E-02	+2.76791317E-01	-9.83017412E-01	+1.59383942E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
4.125000	+7.55987259E-02	+2.82090264E-01	-8.84348664E-01	+1.54640310E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
4.187500	+6.00638061E-02	+2.87050426E-01	-7.89717024E-01	+1.46884220E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
4.250000	+4.35061752E-02	+2.91614318E-01	-7.00743388E-01	+1.36897304E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
4.312500	+2.63880094E-02	+2.95738293E-01	-6.18595395E-01	+1.25345132E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
4.375000	+9.19970882E-03	+2.99392682E-01	-5.44061974E-01	+1.12777771E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
4.437500	-7.56633392E-03	+3.02561604E-01	-4.77623182E-01	+9.96393973E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
4.500000	-2.34411262E-02	+3.05242403E-01	-4.19512727E-01	+8.62797337E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
4.562500	-3.80008013E-02	+3.07444594E-01	-3.69773515E-01	+7.29641870E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
4.625000	-5.08824670E-02	+3.09188306E-01	-3.28307493E-01	+5.98821810E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
4.687500	-6.17930446E-02	+3.10502238E-01	-2.94920788E-01	+4.71545750E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
4.750000	-7.05112731E-02	+3.11421201E-01	-2.69364274E-01	+3.48415958E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
4.812500	-7.68842969E-02	+3.11983450E-01	-2.51368794E-01	+2.29526119E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
4.875000	-8.08211208E-02	+3.12227998E-01	-2.40673510E-01	+1.14585371E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
4.937500	-8.22854947E-02	+3.12192152E-01	-2.37045622E-01	+3.06841217E-03	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
5.000000	-8.12904191E-02	+3.11909483E-01	-2.40289958E-01	-1.05616839E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
5.062500	-7.78955565E-02	+3.11408382E-01	-2.50247727E-01	-2.11959051E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
5.125000	-7.22076513E-02	+3.10711265E-01	-2.66784839E-01	-3.16188709E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
5.187500	-6.43829148E-02	+3.09834437E-01	-2.89771316E-01	-4.18155984E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
5.250000	-5.46295157E-02	+3.08788511E-01	-3.19054337E-01	-5.17254690E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
5.312500	-4.32080163E-02	+3.07579245E-01	-3.54428152E-01	-6.12399984E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
5.375000	-3.04278952E-02	+3.06208622E-01	-3.95604336E-01	-7.02060467E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
5.437500	-1.66391271E-02	+3.04676014E-01	-4.42185710E-01	-7.84337110E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
5.500000	-2.21897354E-03	+3.02979294E-01	-4.93646474E-01	-8.57072203E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
5.562500	+1.24446101E-02	+3.01115821E-01	-5.49319736E-01	-9.17962087E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
5.625000	+2.69705490E-02	+2.99083261E-01	-6.08391735E-01	-9.64640970E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
5.687500	+4.10003603E-02	+2.96880272E-01	-6.69899857E-01	-9.94704752E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
5.750000	+5.42094413E-02	+2.94507069E-01	-7.32729829E-01	-1.00566003E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
5.812500	+6.63123571E-02	+2.91965880E-01	-7.95607361E-01	-9.94818744E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
5.875000	+7.70620067E-02	+2.89261306E-01	-8.57082172E-01	-9.59210963E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
5.937500	+8.62440795E-02	+2.86400541E-01	-9.15508731E-01	-8.95643107E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
6.000000	+9.36693960E-02	+2.83393425E-01	-9.69037561E-01	-8.01057546E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
6.062500	+9.91672246E-02	+2.80252340E-01	-1.01564092E+00	-6.73311414E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
6.125000	+1.02582350E-01	+2.76991960E-01	-1.05320149E+00	-5.12350280E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
6.187500	+1.03777633E-01	+2.73628940E-01	-1.07968471E+00	-3.35112832E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.562500	+3.47213685E-01	+4.37373899E-01	-1.71301985E+00	+2.29579191E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.593750	+3.40602792E-01	+4.37345945E-01	-1.64254854E+00	+2.21437202E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.625000	+3.33344968E-01	+4.36887918E-01	-1.57462160E+00	+2.13082001E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.656250	+3.25480583E-01	+4.36004927E-01	-1.50937229E+00	+2.04379243E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.687500	+3.17052528E-01	+4.34703635E-01	-1.44688457E+00	+1.95468248E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.718750	+3.08105966E-01	+4.32992234E-01	-1.38720464E+00	+1.86454927E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.750000	+2.98688095E-01	+4.30880418E-01	-1.33035025E+00	+1.77418084E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.781250	+2.88847931E-01	+4.28379345E-01	-1.27631833E+00	+1.68414728E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.812500	+2.78636111E-01	+4.25501590E-01	-1.22509104E+00	+1.59484480E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.843750	+2.68104701E-01	+4.22261085E-01	-1.17664053E+00	+1.50653197E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.875000	+2.57307012E-01	+4.18673049E-01	-1.13093279E+00	+1.41935934E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.906250	+2.46297422E-01	+4.14753917E-01	-1.08793057E+00	+1.33339363E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.937500	+2.35131187E-01	+4.10521247E-01	-1.04759569E+00	+1.24863751E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.968750	+2.23864242E-01	+4.05993632E-01	-1.00989073E+00	+1.16504573E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.000000	+2.12552992E-01	+4.01190602E-01	-9.74780332E-01	+1.08253846E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.031250	+2.01254075E-01	+3.96132523E-01	-9.42232076E-01	+1.00101229E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.062500	+1.90024101E-01	+3.90840497E-01	-9.12217064E-01	+9.20349315E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.093750	+1.78919363E-01	+3.85336252E-01	-8.84710244E-01	+8.40424807E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.125000	+1.67995517E-01	+3.79642049E-01	-8.59690513E-01	+7.61113627E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.156250	+1.57307226E-01	+3.73780578E-01	-8.37140642E-01	+6.82295639E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.187500	+1.46907783E-01	+3.67774861E-01	-8.17047036E-01	+6.03860311E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.218750	+1.36848697E-01	+3.61648159E-01	-7.99399373E-01	+5.25710603E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.250000	+1.27179256E-01	+3.55423882E-01	-7.84190123E-01	+4.47766262E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.281250	+1.17946083E-01	+3.49125503E-01	-7.71413981E-01	+3.69966583E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.312500	+1.09192673E-01	+3.42776470E-01	-7.61067212E-01	+2.92272686E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.343750	+1.00958935E-01	+3.36400126E-01	-7.53146938E-01	+2.14669372E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.375000	+9.32807539E-02	+3.30019625E-01	-7.47650376E-01	+1.37166557E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.406250	+8.61895669E-02	+3.23657850E-01	-7.44574028E-01	+5.98003529E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.437500	+7.97119885E-02	+3.17337332E-01	-7.43912854E-01	-1.73662028E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.468750	+7.38694841E-02	+3.11080162E-01	-7.45659416E-01	-9.42426996E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.500000	+6.86781089E-02	+3.04907913E-01	-7.49803023E-01	-1.70711162E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.531250	+6.41483227E-02	+2.98841547E-01	-7.56328864E-01	-2.46626039E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.562500	+6.02848905E-02	+2.92901338E-01	-7.65217150E-01	-3.21814320E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.593750	+5.70868737E-02	+2.87106777E-01	-7.76442259E-01	-3.96075681E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.625000	+5.45477166E-02	+2.81476495E-01	-7.89971880E-01	-4.69182602E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.656250	+5.26554273E-02	+2.76028183E-01	-8.05766171E-01	-5.40880346E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.687500	+5.13928484E-02	+2.70778511E-01	-8.23776902E-01	-6.10886722E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.718750	+5.07380115E-02	+2.65743060E-01	-8.43946591E-01	-6.78891547E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.750000	+5.06645642E-02	+2.60936258E-01	-8.66207624E-01	-7.44555728E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.781250	+5.11422558E-02	+2.56371327E-01	-8.90481324E-01	-8.07509896E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.812500	+5.21374672E-02	+2.52060230E-01	-9.16676992E-01	-8.67352550E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.843750	+5.36137674E-02	+2.48013641E-01	-9.44690859E-01	-9.23647689E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.875000	+5.55324795E-02	+2.44240910E-01	-9.74404973E-01	-9.75921949E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.906250	+5.78532386E-02	+2.40750049E-01	-1.00568598E+00	-1.02366132E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.937500	+6.05345255E-02	+2.37547723E-01	-1.03838381E+00	-1.06630760E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
2.968750	+6.35341610E-02	+2.34639245E-01	-1.07233021E+00	-1.10325483E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.000000	+6.68097488E-02	+2.32028584E-01	-1.10733723E+00	-1.13384616E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.031250	+7.03190566E-02	+2.29718378E-01	-1.14319559E+00	-1.15737165E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.062500	+7.40203291E-02	+2.27709953E-01	-1.17967296E+00	-1.17306793E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
3.093750	+7.78725288E-02	+2.26003343E-01	-1.21651234E+00	-1.18465212E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.781250	+2.63591915E-01	+3.15431944E-01	-2.26644549E+00	-2.06359689E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.796875	+2.69145815E-01	+3.19350340E-01	-2.29850293E+00	-2.03975667E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.812500	+2.74618717E-01	+3.23257451E-01	-2.33018788E+00	-2.01179253E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.828125	+2.80004037E-01	+3.27149447E-01	-2.36137145E+00	-1.97521176E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.843750	+2.85295260E-01	+3.31022530E-01	-2.39191325E+00	-1.92927761E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.859375	+2.90485937E-01	+3.34872941E-01	-2.42166138E+00	-1.87326500E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.875000	+2.95569699E-01	+3.38696961E-01	-2.45045278E+00	-1.80648284E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.890625	+3.00540258E-01	+3.42490917E-01	-2.47811397E+00	-1.72830051E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.906250	+3.05391417E-01	+3.46251186E-01	-2.50446217E+00	-1.63817821E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.921875	+3.10117080E-01	+3.49974200E-01	-2.52930703E+00	-1.53570055E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.937500	+3.14711259E-01	+3.53656450E-01	-2.55245281E+00	-1.42061203E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.953125	+3.19168088E-01	+3.57294487E-01	-2.57370116E+00	-1.29285296E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.968750	+3.23481829E-01	+3.60884931E-01	-2.59285447E+00	-1.15259324E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.984375	+3.27646890E-01	+3.64424469E-01	-2.60971970E+00	-1.00026158E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.000000	+3.31657832E-01	+3.67909865E-01	-2.62411264E+00	-8.36567125E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.015625	+3.35509385E-01	+3.71337957E-01	-2.63586242E+00	-6.62510563E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.031250	+3.39196455E-01	+3.74705662E-01	-2.64481610E+00	-4.79382146E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.046875	+3.42714146E-01	+3.78009982E-01	-2.65084311E+00	-2.88744880E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.062500	+3.46057763E-01	+3.81248002E-01	-2.65383937E+00	-9.24021330E-02	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.078125	+3.49222832E-01	+3.84416896E-01	-2.65373068E+00	+1.07649601E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.093750	+3.52205106E-01	+3.87513926E-01	-2.65047532E+00	+3.09280628E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.109375	+3.55000582E-01	+3.90536446E-01	-2.64406566E+00	+5.10297127E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.125000	+3.57605510E-01	+3.93481905E-01	-2.63452854E+00	+7.08514779E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.140625	+3.60016401E-01	+3.96347843E-01	-2.62192457E+00	+9.01831856E-01	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.156250	+3.62230044E-01	+3.99131898E-01	-2.60634629E+00	+1.08829670E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.171875	+3.64243506E-01	+4.01831805E-01	-2.58791530E+00	+1.26616522E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.187500	+3.66054149E-01	+4.04445395E-01	-2.56677863E+00	+1.43394510E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.203125	+3.67659629E-01	+4.06970598E-01	-2.54310452E+00	+1.59042488E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.218750	+3.69057910E-01	+4.09405443E-01	-2.51707785E+00	+1.73468751E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.234375	+3.70247263E-01	+4.11748057E-01	-2.48889553E+00	+1.86610933E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.250000	+3.71226272E-01	+4.13996667E-01	-2.45876194E+00	+1.98434643E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.265625	+3.71993839E-01	+4.16149599E-01	-2.42688471E+00	+2.08931117E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.281250	+3.72549183E-01	+4.18205279E-01	-2.39347096E+00	+2.18114161E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.296875	+3.72891842E-01	+4.20162231E-01	-2.35872403E+00	+2.26016699E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.312500	+3.73021673E-01	+4.22019078E-01	-2.32284074E+00	+2.32687163E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.328125	+3.72938848E-01	+4.23774545E-01	-2.28600929E+00	+2.38185962E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.343750	+3.72643855E-01	+4.25427451E-01	-2.24840763E+00	+2.42582166E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.359375	+3.72137493E-01	+4.26976719E-01	-2.21020237E+00	+2.45950537E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.375000	+3.71420868E-01	+4.28421366E-01	-2.17154809E+00	+2.48368950E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.390625	+3.70495386E-01	+4.29760511E-01	-2.13258707E+00	+2.49916236E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.406250	+3.69362749E-01	+4.30993370E-01	-2.09344926E+00	+2.50670441E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.421875	+3.68024949E-01	+4.32119256E-01	-2.05425256E+00	+2.50707462E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.437500	+3.66484258E-01	+4.33137581E-01	-2.01510318E+00	+2.50100039E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.453125	+3.64743221E-01	+4.34047857E-01	-1.97609629E+00	+2.48917038E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.468750	+3.62804651E-01	+4.34849692E-01	-1.93731661E+00	+2.47222987E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.484375	+3.60671617E-01	+4.35542793E-01	-1.89883911E+00	+2.45077815E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.500000	+3.58347433E-01	+4.36126965E-01	-1.86072979E+00	+2.42536758E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.515625	+3.55835655E-01	+4.36602110E-01	-1.82304637E+00	+2.39650385E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.531250	+3.53140066E-01	+4.36968232E-01	-1.78583905E+00	+2.36464718E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
1.546875	+3.50264671E-01	+4.37225429E-01	-1.74915115E+00	+2.33140350E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.390625	+1.18984661E-01	+2.25174195E-01	-1.54938255E+00	-1.37728694E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.398438	+1.21592979E-01	+2.26636464E-01	-1.56023369E+00	-1.40060595E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.406250	+1.24229037E-01	+2.28119913E-01	-1.57126702E+00	-1.42382045E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.414062	+1.26891766E-01	+2.29624131E-01	-1.58248089E+00	-1.44682444E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.421875	+1.29580100E-01	+2.31148702E-01	-1.59387365E+00	-1.46961478E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.429688	+1.32292977E-01	+2.32693206E-01	-1.60544362E+00	-1.49218804E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.437500	+1.35029339E-01	+2.34257218E-01	-1.61718909E+00	-1.51454047E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.445312	+1.37788131E-01	+2.35840311E-01	-1.62910831E+00	-1.53666790E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.453125	+1.40568304E-01	+2.37442053E-01	-1.64119952E+00	-1.55856577E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.460938	+1.43368812E-01	+2.39062008E-01	-1.65346090E+00	-1.58022901E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.468750	+1.46188618E-01	+2.40699738E-01	-1.66589060E+00	-1.60165207E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.476562	+1.49026686E-01	+2.42354799E-01	-1.67848672E+00	-1.62282880E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.484375	+1.51881989E-01	+2.44026747E-01	-1.69124730E+00	-1.64375244E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.492188	+1.54753504E-01	+2.45715132E-01	-1.70417035E+00	-1.66441553E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.500000	+1.57640214E-01	+2.47419502E-01	-1.71725379E+00	-1.68480989E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.507812	+1.60541109E-01	+2.49139403E-01	-1.73049550E+00	-1.70492652E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.515625	+1.63455185E-01	+2.50874376E-01	-1.74389327E+00	-1.72475558E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.523438	+1.66381444E-01	+2.52623961E-01	-1.75744481E+00	-1.74428628E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.531250	+1.69318894E-01	+2.54387695E-01	-1.77114774E+00	-1.76350683E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.539062	+1.72266549E-01	+2.56165112E-01	-1.78499960E+00	-1.78240436E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.546875	+1.75223429E-01	+2.57955745E-01	-1.79899781E+00	-1.80096488E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.554688	+1.78188562E-01	+2.59759123E-01	-1.81313968E+00	-1.81917314E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.562500	+1.81160981E-01	+2.61574773E-01	-1.82742239E+00	-1.83701260E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.570312	+1.84139724E-01	+2.63402222E-01	-1.84184300E+00	-1.85446534E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.578125	+1.87123837E-01	+2.65240992E-01	-1.85639841E+00	-1.87151195E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.585938	+1.90112370E-01	+2.67090605E-01	-1.87108538E+00	-1.88813147E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.593750	+1.93104380E-01	+2.68950582E-01	-1.88590047E+00	-1.90430129E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.601562	+1.96098929E-01	+2.70820440E-01	-1.90084008E+00	-1.91999705E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.609375	+1.99095086E-01	+2.72699697E-01	-1.91590042E+00	-1.93519256E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.617188	+2.02091923E-01	+2.74587868E-01	-1.93107747E+00	-1.94985968E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.625000	+2.05088519E-01	+2.76484468E-01	-1.94636698E+00	-1.96396828E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.632812	+2.08083959E-01	+2.78389008E-01	-1.96176447E+00	-1.97748608E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.640625	+2.11077329E-01	+2.80301002E-01	-1.97726520E+00	-1.99037858E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.648438	+2.14067725E-01	+2.82219961E-01	-1.99286414E+00	-2.00260899E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.656250	+2.17054244E-01	+2.84145394E-01	-2.00855596E+00	-2.01413808E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.664062	+2.20035990E-01	+2.86076811E-01	-2.02433504E+00	-2.02492415E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.671875	+2.23012069E-01	+2.88013721E-01	-2.04019540E+00	-2.03492289E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.679688	+2.25981593E-01	+2.89955633E-01	-2.05613071E+00	-2.04408734E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.687500	+2.28943678E-01	+2.91902055E-01	-2.07213427E+00	-2.05236779E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.695312	+2.31897444E-01	+2.93852495E-01	-2.08819896E+00	-2.05971171E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.703125	+2.34842015E-01	+2.95806460E-01	-2.10431726E+00	-2.06606370E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.710938	+2.37776518E-01	+2.97763459E-01	-2.12048121E+00	-2.07136541E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.718750	+2.40700085E-01	+2.99723000E-01	-2.13668235E+00	-2.07555557E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.726562	+2.43611852E-01	+3.01684590E-01	-2.15291176E+00	-2.07856990E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.734375	+2.46510956E-01	+3.03647739E-01	-2.16916000E+00	-2.08034113E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.742188	+2.49396542E-01	+3.05611957E-01	-2.18541709E+00	-2.08079906E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.750000	+2.52267754E-01	+3.07576752E-01	-2.20167249E+00	-2.07987051E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.757812	+2.55123742E-01	+3.09541636E-01	-2.21791507E+00	-2.07747949E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.765625	+2.57963660E-01	+3.11506120E-01	-2.23413311E+00	-2.07354722E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01
0.773438	+2.60786664E-01	+3.13469718E-01	-2.25031424E+00	-2.06882429E+00	+4.26573518E-01	-4.48302088E-01	-9.51531410E-01	+9.31324995E-01	+6.86750048E-02	+9.48080761E-02	-1.78929790E-01	-5.29861887E-01


==> anc/otoc_to_plot_bosonic_M900_L1.1225_n300_beta20.0000.dat <==
500.000000	-4.76368764E-07	+1.35405510E-06	-1.25178158E+01	-1.85536918E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
510.000000	-1.13485666E-07	+1.35407365E-06	-1.27387627E+01	-2.56356825E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
520.000000	+2.57923465E-07	+1.35410621E-06	-1.30305295E+01	-3.39461575E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
530.000000	+6.09850040E-07	+1.35414158E-06	-1.34176858E+01	-4.58226862E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
540.000000	+9.15779875E-07	+1.35418151E-06	-1.39469832E+01	-6.53128212E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
550.000000	+1.15263138E-06	+1.35420938E-06	-1.47239423E+01	-1.06885741E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
560.000000	+1.30249851E-06	+1.35419659E-06	-1.60846980E+01	-3.87626235E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
570.000000	+1.35406062E-06	+1.35414722E-06	-2.24764670E+01	-1.03696974E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
580.000000	+1.30345778E-06	+1.35409472E-06	-1.61054374E+01	+3.87114147E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
590.000000	+1.15453551E-06	+1.35405953E-06	-1.47341840E+01	+1.07594207E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
600.000000	+9.18516573E-07	+1.35404732E-06	-1.39535533E+01	+6.55956161E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
610.000000	+6.13181560E-07	+1.35406771E-06	-1.34222717E+01	+4.59849303E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
620.000000	+2.61571980E-07	+1.35411576E-06	-1.30338547E+01	+3.40511703E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
630.000000	-1.09755486E-07	+1.35416059E-06	-1.27412483E+01	+2.57071799E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
640.000000	-4.72775591E-07	+1.35418247E-06	-1.25197111E+01	+1.93177709E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
650.000000	-8.00119914E-07	+1.35419014E-06	-1.23548929E+01	+1.40824948E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
660.000000	-1.06710870E-06	+1.35418556E-06	-1.22380612E+01	+9.55075467E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
670.000000	-1.25358964E-06	+1.35415469E-06	-1.21638778E+01	+5.43971434E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
680.000000	-1.34547650E-06	+1.35410430E-06	-1.21292669E+01	+1.55097949E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
690.000000	-1.33583909E-06	+1.35406407E-06	-1.21328582E+01	-2.27558663E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
700.000000	-1.22542262E-06	+1.35404949E-06	-1.21747786E+01	-6.19113463E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
710.000000	-1.02256732E-06	+1.35406026E-06	-1.22566809E+01	-1.03617159E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
720.000000	-7.42569805E-07	+1.35410036E-06	-1.23820129E+01	-1.49984544E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
730.000000	-4.06543347E-07	+1.35416010E-06	-1.25566500E+01	-2.04071226E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
740.000000	-3.98405603E-08	+1.35420222E-06	-1.27901554E+01	-2.70832054E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
750.000000	+3.29861311E-07	+1.35420213E-06	-1.30983141E+01	-3.59294527E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
760.000000	+6.74663375E-07	+1.35417492E-06	-1.35087444E+01	-4.88526287E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
770.000000	+9.68559348E-07	+1.35414063E-06	-1.40753666E+01	-7.08589494E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
780.000000	+1.18938981E-06	+1.35410127E-06	-1.49259234E+01	-1.22056721E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
790.000000	+1.32049686E-06	+1.35406635E-06	-1.65165011E+01	-2.18590684E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
800.000000	+1.35197644E-06	+1.35405647E-06	-1.92977371E+01	+3.85877827E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
810.000000	+1.28144314E-06	+1.35407279E-06	-1.57447454E+01	+2.37386668E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
820.000000	+1.11422744E-06	+1.35410171E-06	-1.45500037E+01	+9.55718458E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
830.000000	+8.62962469E-07	+1.35414223E-06	-1.38333085E+01	+6.06967605E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
840.000000	+5.46603284E-07	+1.35418974E-06	-1.33360685E+01	+4.31926818E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
850.000000	+1.88995185E-07	+1.35421357E-06	-1.29694549E+01	+3.21796160E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
860.000000	-1.82892880E-07	+1.35419119E-06	-1.26924762E+01	+2.43188356E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
870.000000	-5.40984673E-07	+1.35414116E-06	-1.24830781E+01	+1.82081074E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
880.000000	-8.58243378E-07	+1.35409337E-06	-1.23283141E+01	+1.31413705E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
890.000000	-1.11074559E-06	+1.35405929E-06	-1.22202507E+01	+8.71356702E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
900.000000	-1.27946936E-06	+1.35404878E-06	-1.21540427E+01	+4.66344168E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
910.000000	-1.35168312E-06	+1.35407322E-06	-1.21269819E+01	+8.00555702E-04	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
920.000000	-1.32190468E-06	+1.35411839E-06	-1.21380316E+01	-3.03266949E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
930.000000	-1.19236562E-06	+1.35415532E-06	-1.21876353E+01	-6.98662614E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
940.000000	-9.72866574E-07	+1.35417847E-06	-1.22777641E+01	-1.12315783E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
950.000000	-6.79992910E-07	+1.35419469E-06	-1.24122669E+01	-1.59932469E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
960.000000	-3.35819293E-07	+1.35419047E-06	-1.25976291E+01	-2.16070616E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
970.000000	+3.37253740E-08	+1.35415254E-06	-1.28444081E+01	-2.86255766E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
980.000000	+4.00754044E-07	+1.35410019E-06	-1.31701406E+01	-3.80802608E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
990.000000	+7.37532956E-07	+1.35406195E-06	-1.36060133E+01	-4.90942782E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
250.000000	-1.11333753E-06	+1.35420207E-06	-1.22191418E+01	-8.64087302E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
255.000000	-9.96670558E-07	+1.35405527E-06	-1.22676392E+01	-1.07580861E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
260.000000	-8.61662006E-07	+1.35419819E-06	-1.23267227E+01	-1.30174876E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
265.000000	-7.09710966E-07	+1.35408970E-06	-1.23978141E+01	-1.54267801E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
270.000000	-5.44931996E-07	+1.35415431E-06	-1.24809905E+01	-1.80280273E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
275.000000	-3.69211635E-07	+1.35413651E-06	-1.25780944E+01	-2.08831219E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
280.000000	-1.87071633E-07	+1.35409805E-06	-1.26898217E+01	-2.40431377E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
285.000000	-8.80098657E-10	+1.35416890E-06	-1.28185258E+01	-2.76236244E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
290.000000	+1.84876581E-07	+1.35405982E-06	-1.29660580E+01	-3.17245643E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
295.000000	+3.67504628E-07	+1.35418609E-06	-1.31357714E+01	-3.65560991E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
300.000000	+5.42859062E-07	+1.35404695E-06	-1.33316190E+01	-4.23509331E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
305.000000	+7.08169344E-07	+1.35419416E-06	-1.35592807E+01	-4.95656008E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
310.000000	+8.59911049E-07	+1.35406331E-06	-1.38272750E+01	-5.88169930E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
315.000000	+9.95413348E-07	+1.35417850E-06	-1.41474507E+01	-7.13928888E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
320.000000	+1.11211565E-06	+1.35411011E-06	-1.45412038E+01	-8.95084953E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
325.000000	+1.20755015E-06	+1.35413186E-06	-1.50425356E+01	-1.18801244E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
330.000000	+1.28039620E-06	+1.35416253E-06	-1.57292163E+01	-1.74843490E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
335.000000	+1.32856829E-06	+1.35408027E-06	-1.67909705E+01	-3.53047728E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
340.000000	+1.35202842E-06	+1.35418911E-06	-1.92596936E+01	-1.69097849E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
345.000000	+1.34934868E-06	+1.35405154E-06	-1.84819490E+01	+2.71229022E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
350.000000	+1.32164204E-06	+1.35419002E-06	-1.65474034E+01	+2.90283621E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
355.000000	+1.26833716E-06	+1.35405027E-06	-1.55791128E+01	+1.60864685E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
360.000000	+1.19156859E-06	+1.35417980E-06	-1.49387565E+01	+1.11898552E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
365.000000	+1.09164550E-06	+1.35407734E-06	-1.44601273E+01	+8.55503128E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
370.000000	+9.71601391E-07	+1.35415366E-06	-1.40832534E+01	+6.86791532E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
375.000000	+8.32592973E-07	+1.35413137E-06	-1.37733357E+01	+5.69059294E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
380.000000	+6.78289592E-07	+1.35410811E-06	-1.35141941E+01	+4.80739162E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
385.000000	+5.10716705E-07	+1.35418479E-06	-1.32925966E+01	+4.11926996E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
390.000000	+3.33766902E-07	+1.35406649E-06	-1.31022671E+01	+3.55796487E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
395.000000	+1.50306836E-07	+1.35420321E-06	-1.29368001E+01	+3.09187924E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
400.000000	-3.59214698E-08	+1.35405139E-06	-1.27930792E+01	+2.69086638E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
405.000000	-2.21433937E-07	+1.35418775E-06	-1.26677135E+01	+2.34280861E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
410.000000	-4.02862736E-07	+1.35406220E-06	-1.25587983E+01	+2.03191013E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
415.000000	-5.76458890E-07	+1.35416060E-06	-1.24645224E+01	+1.75275381E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
420.000000	-7.39410383E-07	+1.35409623E-06	-1.23835229E+01	+1.49582377E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
425.000000	-8.87996853E-07	+1.35412642E-06	-1.23149401E+01	+1.25885218E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
430.000000	-1.02020316E-06	+1.35415151E-06	-1.22576377E+01	+1.03509171E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
435.000000	-1.13255467E-06	+1.35408551E-06	-1.22114309E+01	+8.23761324E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
440.000000	-1.22402568E-06	+1.35420096E-06	-1.21752616E+01	+6.20148385E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
445.000000	-1.29167292E-06	+1.35405786E-06	-1.21494161E+01	+4.23146913E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
450.000000	-1.33545505E-06	+1.35420956E-06	-1.21329469E+01	+2.30370665E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
455.000000	-1.35332901E-06	+1.35405912E-06	-1.21263790E+01	+3.93663017E-04	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
460.000000	-1.34609433E-06	+1.35417936E-06	-1.21290102E+01	-1.50479247E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
465.000000	-1.31287103E-06	+1.35408153E-06	-1.21414269E+01	-3.42608281E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
470.000000	-1.25518837E-06	+1.35413856E-06	-1.21632711E+01	-5.37100089E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
475.000000	-1.17337100E-06	+1.35411833E-06	-1.21951369E+01	-7.37947014E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
480.000000	-1.06960582E-06	+1.35409978E-06	-1.22370658E+01	-9.45212529E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
485.000000	-9.45362297E-07	+1.35416872E-06	-1.22896582E+01	-1.16405110E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
490.000000	-8.03309135E-07	+1.35406649E-06	-1.23534709E+01	-1.39439910E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
495.000000	-6.46026819E-07	+1.35420940E-06	-1.24290981E+01	-1.63068936E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
125.000000	+1.29245611E-06	+1.35412301E-06	-1.59083712E+01	+1.75969359E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
127.500000	+1.26170787E-06	+1.35419795E-06	-1.55030172E+01	+1.48313862E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
130.000000	+1.22469097E-06	+1.35414382E-06	-1.51668019E+01	+1.24244519E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
132.500000	+1.18191892E-06	+1.35406166E-06	-1.48817946E+01	+1.06310116E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
135.000000	+1.13381315E-06	+1.35408606E-06	-1.46352514E+01	+9.28565115E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
137.500000	+1.08032213E-06	+1.35417927E-06	-1.44175121E+01	+8.25024786E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
140.000000	+1.02144906E-06	+1.35419514E-06	-1.42227390E+01	+7.39778945E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
142.500000	+9.57674968E-07	+1.35410361E-06	-1.40476226E+01	+6.67014943E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
145.000000	+8.89593208E-07	+1.35405866E-06	-1.38892315E+01	+6.06034050E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
147.500000	+8.17406222E-07	+1.35414584E-06	-1.37446056E+01	+5.55266318E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
150.000000	+7.41119020E-07	+1.35421428E-06	-1.36115983E+01	+5.11033495E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
152.500000	+6.61143319E-07	+1.35414320E-06	-1.34890888E+01	+4.70799537E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
155.000000	+5.78239658E-07	+1.35405932E-06	-1.33761986E+01	+4.34807671E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
157.500000	+4.92807808E-07	+1.35409988E-06	-1.32716850E+01	+4.03690725E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
160.000000	+4.04848406E-07	+1.35418694E-06	-1.31743532E+01	+3.76019525E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
162.500000	+3.14731424E-07	+1.35417771E-06	-1.30836752E+01	+3.49827519E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
165.000000	+2.23286231E-07	+1.35408464E-06	-1.29994394E+01	+3.25272433E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
167.500000	+1.31031898E-07	+1.35405332E-06	-1.29210390E+01	+3.03500262E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
170.000000	+3.80376425E-08	+1.35413929E-06	-1.28476893E+01	+2.83939523E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
172.500000	-5.53856344E-08	+1.35419767E-06	-1.27790692E+01	+2.65048465E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
175.000000	-1.48482491E-07	+1.35411955E-06	-1.27151651E+01	+2.46737940E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
177.500000	-2.40624537E-07	+1.35403953E-06	-1.26557003E+01	+2.29990556E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
180.000000	-3.31623972E-07	+1.35409739E-06	-1.26001698E+01	+2.14829918E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
182.500000	-4.21304835E-07	+1.35418804E-06	-1.25482853E+01	+2.00219497E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
185.000000	-5.09052805E-07	+1.35416189E-06	-1.25000600E+01	+1.85657312E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
187.500000	-5.94129399E-07	+1.35407225E-06	-1.24554567E+01	+1.71798897E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
190.000000	-6.76272962E-07	+1.35406604E-06	-1.24141606E+01	+1.59206984E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
192.500000	-7.55468576E-07	+1.35415643E-06	-1.23758532E+01	+1.47227627E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
195.000000	-8.31236219E-07	+1.35420249E-06	-1.23405468E+01	+1.34998961E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
197.500000	-9.02815224E-07	+1.35412427E-06	-1.23083537E+01	+1.22934705E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
200.000000	-9.69932557E-07	+1.35405374E-06	-1.22790794E+01	+1.11876585E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
202.500000	-1.03266580E-06	+1.35412089E-06	-1.22524154E+01	+1.01446965E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
205.000000	-1.09069726E-06	+1.35421057E-06	-1.22283560E+01	+9.07245796E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
207.500000	-1.14338282E-06	+1.35416723E-06	-1.22070531E+01	+7.98529411E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
210.000000	-1.19042715E-06	+1.35407216E-06	-1.21884295E+01	+6.96184864E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
212.500000	-1.23193530E-06	+1.35408340E-06	-1.21722439E+01	+6.00135629E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
215.000000	-1.26783538E-06	+1.35417325E-06	-1.21584227E+01	+5.02853621E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
217.500000	-1.29766766E-06	+1.35419476E-06	-1.21471012E+01	+4.01601333E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
220.000000	-1.32108135E-06	+1.35410956E-06	-1.21383426E+01	+3.02488463E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
222.500000	-1.33822531E-06	+1.35404984E-06	-1.21319768E+01	+2.09948410E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
225.000000	-1.34930312E-06	+1.35411830E-06	-1.21278452E+01	+1.18144741E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
227.500000	-1.35402672E-06	+1.35419941E-06	-1.21260695E+01	+2.04196269E-04	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
230.000000	-1.35203812E-06	+1.35414486E-06	-1.21268242E+01	-7.85857841E-04	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
232.500000	-1.34355792E-06	+1.35404769E-06	-1.21299988E+01	-1.71610564E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
235.000000	-1.32898624E-06	+1.35407559E-06	-1.21354048E+01	-2.62782920E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
237.500000	-1.30822057E-06	+1.35417264E-06	-1.21431380E+01	-3.60170487E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
240.000000	-1.28099990E-06	+1.35417641E-06	-1.21534133E+01	-4.61567190E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
242.500000	-1.24756438E-06	+1.35408875E-06	-1.21662163E+01	-5.59563073E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
245.000000	-1.20841831E-06	+1.35405246E-06	-1.21813914E+01	-6.54861508E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
247.500000	-1.16371641E-06	+1.35413012E-06	-1.21989594E+01	-7.50574809E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
62.500000	+2.04340487E-07	+1.35417649E-06	-1.29827441E+01	+5.66044808E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
63.750000	-2.50061691E-07	+1.35412409E-06	-1.26497470E+01	-3.32496008E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
65.000000	+2.95953724E-07	+1.35407539E-06	-1.30658681E+01	+2.21288851E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
66.250000	-3.41223851E-07	+1.35420979E-06	-1.25944248E+01	-3.55888795E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
67.500000	+3.86005159E-07	+1.35404999E-06	-1.31548403E+01	+2.05708579E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
68.750000	-4.30745457E-07	+1.35416042E-06	-1.25429977E+01	-3.82613539E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
70.000000	+4.74410994E-07	+1.35414977E-06	-1.32504936E+01	+1.90630704E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
71.250000	-5.17969567E-07	+1.35406035E-06	-1.24953400E+01	-4.13002547E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
72.500000	+5.60763980E-07	+1.35420117E-06	-1.33537443E+01	+1.77090881E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
73.750000	-6.02691641E-07	+1.35408017E-06	-1.24510673E+01	-4.45582112E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
75.000000	+6.44326900E-07	+1.35412379E-06	-1.34651398E+01	+1.64597752E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
76.250000	-6.84796821E-07	+1.35417469E-06	-1.24099179E+01	-4.80476137E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
77.500000	+7.24599386E-07	+1.35405782E-06	-1.35852588E+01	+1.51995014E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
78.750000	-7.63758246E-07	+1.35418251E-06	-1.23719191E+01	-5.20969307E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
80.000000	+8.01519573E-07	+1.35411022E-06	-1.37155012E+01	+1.39217443E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
81.250000	-8.38858159E-07	+1.35409396E-06	-1.23371147E+01	-5.69270546E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
82.500000	+8.74908962E-07	+1.35419609E-06	-1.38578188E+01	+1.27305172E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
83.750000	-9.09819849E-07	+1.35404832E-06	-1.23052885E+01	-6.23819273E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
85.000000	+9.44103543E-07	+1.35418058E-06	-1.40137736E+01	+1.16573270E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
86.250000	-9.76696018E-07	+1.35411957E-06	-1.22761451E+01	-6.84717479E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
87.500000	+1.00852524E-06	+1.35408503E-06	-1.41849530E+01	+1.05870353E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
88.750000	-1.03913612E-06	+1.35419419E-06	-1.22496775E+01	-7.58142686E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
90.000000	+1.06817284E-06	+1.35406938E-06	-1.43744887E+01	+9.45476671E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
91.250000	-1.09643492E-06	+1.35414023E-06	-1.22260406E+01	-8.50790629E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
92.500000	+1.12304928E-06	+1.35416819E-06	-1.45871863E+01	+8.36500104E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
93.750000	-1.14831637E-06	+1.35404605E-06	-1.22051281E+01	-9.64699672E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
95.000000	+1.17261788E-06	+1.35420897E-06	-1.48283612E+01	+7.38864673E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
96.250000	-1.19493422E-06	+1.35408042E-06	-1.21866565E+01	-1.10450723E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
97.500000	+1.21634046E-06	+1.35411666E-06	-1.51044880E+01	+6.42652824E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
98.750000	-1.23611467E-06	+1.35418401E-06	-1.21705902E+01	-1.28902626E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
100.000000	+1.25423209E-06	+1.35405263E-06	-1.54267446E+01	+5.39600410E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
101.250000	-1.27129890E-06	+1.35417969E-06	-1.21571002E+01	-1.55343260E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
102.500000	+1.28642390E-06	+1.35411914E-06	-1.58151028E+01	+4.36743998E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
103.750000	-1.30021595E-06	+1.35408626E-06	-1.21461816E+01	-1.95003779E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
105.000000	+1.31261890E-06	+1.35419421E-06	-1.63026122E+01	+3.42135715E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
106.250000	-1.32303928E-06	+1.35406359E-06	-1.21376282E+01	-2.58567349E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
107.500000	+1.33237321E-06	+1.35415530E-06	-1.69490306E+01	+2.51386670E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
108.750000	-1.33983409E-06	+1.35414646E-06	-1.21313435E+01	-3.80372337E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
110.000000	+1.34564833E-06	+1.35406452E-06	-1.78999614E+01	+1.55415096E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
111.250000	-1.35026261E-06	+1.35420544E-06	-1.21274581E+01	-7.33462637E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
112.500000	+1.35271924E-06	+1.35406439E-06	-1.97336180E+01	+5.46953520E-04	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
113.750000	-1.35402374E-06	+1.35414489E-06	-1.21260908E+01	-3.41381387E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
115.000000	+1.35358619E-06	+1.35415914E-06	-2.05870715E+01	-4.13193158E-04	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
116.250000	-1.35131170E-06	+1.35406087E-06	-1.21271237E+01	+9.59214914E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
117.500000	+1.34788636E-06	+1.35418973E-06	-1.81890342E+01	-1.30485924E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
118.750000	-1.34245990E-06	+1.35410173E-06	-1.21303859E+01	+4.31855613E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
120.000000	+1.33554090E-06	+1.35409560E-06	-1.71093952E+01	-2.23520212E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
121.250000	-1.32733303E-06	+1.35420222E-06	-1.21359739E+01	+2.76704099E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
122.500000	+1.31698237E-06	+1.35404035E-06	-1.64176349E+01	-3.25277547E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
123.750000	-1.30563394E-06	+1.35418365E-06	-1.21441058E+01	+6.84089931E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
31.250000	+8.82414694E-07	+1.35414272E-06	-1.38737161E+01	+3.96860606E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
31.875000	-1.04199686E-06	+1.35406744E-06	-1.22485359E+01	+1.23197058E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
32.500000	-8.46266744E-07	+1.35407028E-06	-1.23337528E+01	-1.70966211E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
33.125000	+1.07140942E-06	+1.35414303E-06	-1.43856135E+01	-1.11697739E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
33.750000	+8.09543181E-07	+1.35419356E-06	-1.37299746E+01	+1.72855903E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
34.375000	-1.09917488E-06	+1.35416095E-06	-1.22249147E+01	+1.08939467E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
35.000000	-7.71681026E-07	+1.35408483E-06	-1.23682312E+01	-1.89927151E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
35.625000	+1.12565457E-06	+1.35405824E-06	-1.45990041E+01	-9.83955545E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
36.250000	+7.32737815E-07	+1.35411792E-06	-1.35981757E+01	+1.91605433E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
36.875000	-1.15115353E-06	+1.35419333E-06	-1.22039362E+01	+9.53959895E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
37.500000	-6.93351144E-07	+1.35418579E-06	-1.24057258E+01	-2.10950282E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
38.125000	+1.17475411E-06	+1.35409779E-06	-1.48408147E+01	-8.57089239E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
38.750000	+6.52675669E-07	+1.35404268E-06	-1.34770874E+01	+2.12409823E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
39.375000	-1.19737576E-06	+1.35409881E-06	-1.21856919E+01	+8.24449961E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
40.000000	-6.11485187E-07	+1.35419528E-06	-1.24465249E+01	-2.34726820E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
40.625000	+1.21851507E-06	+1.35420081E-06	-1.51197772E+01	-7.34902008E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
41.250000	+5.69668849E-07	+1.35410584E-06	-1.33651524E+01	+2.35984757E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
41.875000	-1.23787223E-06	+1.35403936E-06	-1.21699677E+01	+6.99603125E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
42.500000	-5.26742792E-07	+1.35409042E-06	-1.24906485E+01	-2.62133720E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
43.125000	+1.25633264E-06	+1.35418692E-06	-1.54466392E+01	-6.16382054E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
43.750000	+4.83765363E-07	+1.35419993E-06	-1.32611261E+01	+2.63206242E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
44.375000	-1.27277580E-06	+1.35411829E-06	-1.21565612E+01	+5.78490412E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
45.000000	-4.39772159E-07	+1.35405304E-06	-1.25380131E+01	-2.94545280E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
45.625000	+1.28794622E-06	+1.35408408E-06	-1.58383772E+01	-5.01134278E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
46.250000	+3.95359857E-07	+1.35416489E-06	-1.31644309E+01	+2.95424379E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
46.875000	-1.30172579E-06	+1.35419370E-06	-1.21455725E+01	+4.60452409E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
47.500000	-3.50746043E-07	+1.35413951E-06	-1.25888654E+01	-3.34641996E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
48.125000	+1.31356222E-06	+1.35407110E-06	-1.63285974E+01	-3.88662882E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
48.750000	+3.05247823E-07	+1.35407166E-06	-1.30746940E+01	+3.35316297E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
49.375000	-1.32425880E-06	+1.35414142E-06	-1.21371437E+01	+3.44821134E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
50.000000	-2.59773502E-07	+1.35419459E-06	-1.26436676E+01	-3.87992378E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
50.625000	+1.33319125E-06	+1.35416077E-06	-1.69870484E+01	-2.78030287E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
51.250000	+2.13931162E-07	+1.35407901E-06	-1.29912054E+01	+3.88470137E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
51.875000	-1.34038609E-06	+1.35405737E-06	-1.21311717E+01	+2.30899868E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
52.500000	-1.67500919E-07	+1.35413007E-06	-1.27025806E+01	-4.67996352E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
53.125000	+1.34644116E-06	+1.35420124E-06	-1.79811261E+01	-1.68447339E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
53.750000	+1.21450205E-07	+1.35417081E-06	-1.29131398E+01	+4.68292508E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
54.375000	-1.35035869E-06	+1.35407793E-06	-1.21274698E+01	+1.18073615E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
55.000000	-7.47209471E-08	+1.35405146E-06	-1.27655478E+01	-6.26334773E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
55.625000	+1.35305242E-06	+1.35412865E-06	-1.99566544E+01	-5.96729770E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
56.250000	+2.81256638E-08	+1.35420192E-06	-1.28401390E+01	+6.26448173E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
56.875000	-1.35410147E-06	+1.35417141E-06	-1.21260523E+01	+5.82679839E-03	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
57.500000	+1.83121168E-08	+1.35408211E-06	-1.28328555E+01	-6.48000053E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
58.125000	+1.35323310E-06	+1.35405517E-06	-2.02260529E+01	+4.85453574E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
58.750000	-6.52147088E-08	+1.35412191E-06	-1.27721738E+01	+6.47916647E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
59.375000	-1.35125962E-06	+1.35419114E-06	-1.21270948E+01	-1.06354989E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
60.000000	+1.11526429E-07	+1.35417601E-06	-1.29051175E+01	-4.78325345E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
60.625000	+1.34725203E-06	+1.35410004E-06	-1.81061617E+01	+1.56967793E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
61.250000	-1.57975312E-07	+1.35405844E-06	-1.27089078E+01	+4.78041979E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
61.875000	-1.34178370E-06	+1.35410110E-06	-1.21306369E+01	-2.92995303E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
15.625000	+5.64979037E-07	+1.35407571E-06	-1.33592298E+01	-1.17648955E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
15.937500	+1.27350600E-06	+1.35404691E-06	-1.56413534E+01	-2.84069563E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
16.250000	+1.22036701E-06	+1.35404771E-06	-1.51346646E+01	+3.89127520E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
16.562500	+4.37347459E-07	+1.35407675E-06	-1.32093064E+01	+4.29755075E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
16.875000	-6.07296152E-07	+1.35412250E-06	-1.24486954E+01	+1.69418413E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
17.187500	-1.28885158E-06	+1.35416794E-06	-1.21504414E+01	+4.22340006E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
17.500000	-1.19972569E-06	+1.35419708E-06	-1.21847329E+01	-6.62072503E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
17.812500	-3.93195556E-07	+1.35420049E-06	-1.25642367E+01	-2.05781803E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
18.125000	+6.48436383E-07	+1.35417824E-06	-1.34708691E+01	-5.62722983E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
18.437500	+1.30226279E-06	+1.35413916E-06	-1.60812553E+01	-2.21473170E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
18.750000	+1.17729322E-06	+1.35409729E-06	-1.48550764E+01	+4.74345517E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
19.062500	+3.48282606E-07	+1.35406682E-06	-1.31165958E+01	+3.91544300E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
19.375000	-6.88982404E-07	+1.35405741E-06	-1.24079246E+01	+1.56105349E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
19.687500	-1.31418699E-06	+1.35407143E-06	-1.21409374E+01	+3.27787167E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
20.000000	-1.15344548E-06	+1.35410353E-06	-1.22030576E+01	-7.62248975E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
20.312500	-3.02876521E-07	+1.35414275E-06	-1.26173430E+01	-2.22214410E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
20.625000	+7.28882699E-07	+1.35417611E-06	-1.35918977E+01	-6.45326950E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
20.937500	+1.32483709E-06	+1.35419266E-06	-1.66506364E+01	-1.63119078E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
21.250000	+1.12859517E-06	+1.35418688E-06	-1.46113919E+01	+5.79286270E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
21.562500	+2.57503884E-07	+1.35416051E-06	-1.30300973E+01	+3.58594417E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
21.875000	-7.67511993E-07	+1.35412210E-06	-1.23701768E+01	+1.43418565E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
22.187500	-1.33347125E-06	+1.35408453E-06	-1.21337312E+01	+2.34145854E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
22.500000	-1.10192377E-06	+1.35406086E-06	-1.22238356E+01	-8.64768731E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
22.812500	-2.11356253E-07	+1.35405989E-06	-1.26742117E+01	-2.39871087E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
23.125000	+8.05636842E-07	+1.35408279E-06	-1.37230299E+01	-7.63437848E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
23.437500	+1.34086664E-06	+1.35412224E-06	-1.74456982E+01	-1.07617847E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
23.750000	+1.07425192E-06	+1.35416446E-06	-1.43956415E+01	+7.19428315E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
24.062500	+1.65218346E-07	+1.35419396E-06	-1.29492713E+01	+3.29647784E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
24.375000	-8.42642088E-07	+1.35419924E-06	-1.23353428E+01	+1.31273577E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
24.687500	-1.34663322E-06	+1.35417742E-06	-1.21288114E+01	+1.41186124E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
25.000000	-1.04536780E-06	+1.35413583E-06	-1.22471015E+01	-9.69891260E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
25.312500	-1.19011612E-07	+1.35408972E-06	-1.27349935E+01	-2.58946666E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
25.625000	+8.78445512E-07	+1.35405662E-06	-1.38655181E+01	-9.64024998E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
25.937500	+1.35048884E-06	+1.35404959E-06	-1.87601497E+01	-5.40572113E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
26.250000	+1.01481998E-06	+1.35407190E-06	-1.42033757E+01	+9.41785192E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
26.562500	+7.21798249E-08	+1.35411545E-06	-1.28739922E+01	+3.03976891E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
26.875000	-9.13711237E-07	+1.35416367E-06	-1.23035201E+01	+1.19623279E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
27.187500	-1.35327749E-06	+1.35419797E-06	-1.21263467E+01	+4.86285733E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
27.500000	-9.83655247E-07	+1.35420501E-06	-1.22731273E+01	-1.07822622E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
27.812500	-2.58755936E-08	+1.35418202E-06	-1.28002381E+01	-2.79777598E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
28.125000	+9.47313664E-07	+1.35413796E-06	-1.40217373E+01	-1.46603120E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
28.437500	+1.35394511E-06	+1.35408985E-06	-2.19629331E+01	-1.43020252E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
28.750000	+9.50852147E-07	+1.35405614E-06	-1.40306760E+01	+1.46543801E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
29.062500	-2.09011988E-08	+1.35404943E-06	-1.28039456E+01	+2.80959945E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
29.375000	-9.80169727E-07	+1.35407176E-06	-1.22746764E+01	+1.08410367E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
29.687500	-1.35326926E-06	+1.35411409E-06	-1.21263808E+01	-4.37884665E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
30.000000	-9.17064565E-07	+1.35416013E-06	-1.23020442E+01	-1.19036599E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
30.312500	+6.75917025E-08	+1.35419272E-06	-1.28703595E+01	-3.02766613E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
30.625000	+1.01186759E-06	+1.35420032E-06	-1.41943355E+01	-9.64979394E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
30.937500	+1.35108957E-06	+1.35418102E-06	-1.89014807E+01	-2.04759354E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
7.812500	-7.30814675E-07	+1.35418776E-06	-1.23875934E+01	-1.30573552E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
7.968750	-2.33219778E-07	+1.35419484E-06	-1.26602567E+01	-2.18435545E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
8.125000	+3.00652879E-07	+1.35419606E-06	-1.30702044E+01	-3.29761528E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
8.281250	+7.87759146E-07	+1.35419122E-06	-1.36907615E+01	-5.28764469E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
8.437500	+1.15233054E-06	+1.35418062E-06	-1.47225934E+01	-1.13142119E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
8.593750	+1.33766002E-06	+1.35416506E-06	-1.72264527E+01	-5.24240562E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
8.750000	+1.31492241E-06	+1.35414581E-06	-1.63608452E+01	+8.90106937E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
8.906250	+1.08765755E-06	+1.35412448E-06	-1.44448685E+01	+9.04744357E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
9.062500	+6.91219174E-07	+1.35410291E-06	-1.35335190E+01	+4.72568512E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
9.218750	+1.87275440E-07	+1.35408303E-06	-1.29680919E+01	+3.01342640E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
9.375000	-3.45783459E-07	+1.35406667E-06	-1.25918233E+01	+1.99884062E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
9.531250	-8.25038538E-07	+1.35405538E-06	-1.23434542E+01	+1.27256091E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
9.687500	-1.17593972E-06	+1.35405033E-06	-1.21941480E+01	+6.83470702E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
9.843750	-1.34390199E-06	+1.35405213E-06	-1.21298696E+01	+1.56571230E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
10.000000	-1.30279630E-06	+1.35406079E-06	-1.21452195E+01	-3.57073878E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
10.156250	-1.05901452E-06	+1.35407568E-06	-1.22414552E+01	-9.01483662E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
10.312500	-6.50475769E-07	+1.35409556E-06	-1.24269331E+01	-1.53242915E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
10.468750	-1.40728583E-07	+1.35411871E-06	-1.27203393E+01	-2.34532815E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
10.625000	+3.90933989E-07	+1.35414304E-06	-1.31598482E+01	-3.55383802E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
10.781250	+8.61808847E-07	+1.35416629E-06	-1.38309137E+01	-5.83481427E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
10.937500	+1.19864810E-06	+1.35418624E-06	-1.49832276E+01	-1.45943567E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
11.093750	+1.34905367E-06	+1.35420095E-06	-1.83916502E+01	-2.81273764E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
11.250000	+1.28962854E-06	+1.35420891E-06	-1.58622082E+01	+1.32611301E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
11.406250	+1.02961638E-06	+1.35420924E-06	-1.42475470E+01	+7.82439194E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
11.562500	+6.09463387E-07	+1.35420176E-06	-1.34170857E+01	+4.33928360E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
11.718750	+9.45262111E-08	+1.35418705E-06	-1.28915209E+01	+2.80488100E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
11.875000	-4.35095170E-07	+1.35416641E-06	-1.25405604E+01	+1.85792917E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
12.031250	-8.97017683E-07	+1.35414172E-06	-1.23109180E+01	+1.16309106E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
12.187500	-1.21939015E-06	+1.35411531E-06	-1.21770944E+01	+5.89072076E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
12.343750	-1.35206961E-06	+1.35408969E-06	-1.21268330E+01	+6.76472713E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
12.500000	-1.27442055E-06	+1.35406734E-06	-1.21559546E+01	-4.48064207E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
12.656250	-9.98524218E-07	+1.35405045E-06	-1.22668530E+01	-1.00283534E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
12.812500	-5.67298974E-07	+1.35404070E-06	-1.24693407E+01	-1.65666563E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
12.968750	-4.78242680E-08	+1.35403909E-06	-1.27845611E+01	-2.51714687E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
13.125000	+4.79093351E-07	+1.35404583E-06	-1.32559491E+01	-3.83744051E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
13.281250	+9.31489317E-07	+1.35406030E-06	-1.39837612E+01	-6.49103480E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
13.437500	+1.23899036E-06	+1.35408114E-06	-1.52843975E+01	-2.27515103E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
13.593750	+1.35376111E-06	+1.35410636E-06	-2.10936082E+01	-5.74123056E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
13.750000	+1.25794521E-06	+1.35413351E-06	-1.54638109E+01	+2.24760440E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
13.906250	+9.66443555E-07	+1.35415998E-06	-1.40698444E+01	+6.89478154E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
14.062500	+5.24597057E-07	+1.35418322E-06	-1.33091917E+01	+3.99953523E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
14.218750	+1.13422475E-09	+1.35420099E-06	-1.28199897E+01	+2.61235158E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
14.375000	-5.22519647E-07	+1.35421160E-06	-1.24928318E+01	+1.72420905E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
14.531250	-9.64908752E-07	+1.35421407E-06	-1.22811744E+01	+1.05716794E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
14.687500	-1.25721808E-06	+1.35420822E-06	-1.21624668E+01	+4.96272851E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
14.843750	-1.35397847E-06	+1.35419466E-06	-1.21260891E+01	-2.10373793E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
15.000000	-1.24013985E-06	+1.35417478E-06	-1.21690410E+01	-5.40119348E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
15.156250	-9.33412328E-07	+1.35415052E-06	-1.22948764E+01	-1.10698177E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
15.312500	-4.81510918E-07	+1.35412425E-06	-1.25149728E+01	-1.78672804E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
15.468750	+4.52673658E-08	+1.35409850E-06	-1.28532289E+01	-2.54294985E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.906250	+1.18796399E-06	+1.35412064E-06	-1.49171876E+01	+9.41071566E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.984375	+1.03653414E-06	+1.35413158E-06	-1.42693340E+01	+7.17433754E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
4.062500	+8.44391888E-07	+1.35414232E-06	-1.37961974E+01	+5.37075182E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
4.140625	+6.19083431E-07	+1.35415262E-06	-1.34301540E+01	+4.21389141E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
4.218750	+3.69457553E-07	+1.35416225E-06	-1.31377769E+01	+3.39210315E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
4.296875	+1.05318060E-07	+1.35417099E-06	-1.29001379E+01	+2.76633861E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
4.375000	-1.62961265E-07	+1.35417864E-06	-1.27055365E+01	+2.26459090E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
4.453125	-4.24844099E-07	+1.35418506E-06	-1.25462956E+01	+1.84553709E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
4.531250	-6.70045390E-07	+1.35419010E-06	-1.24171713E+01	+1.48354527E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
4.609375	-8.88935294E-07	+1.35419366E-06	-1.23144916E+01	+1.16166665E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
4.687500	-1.07291737E-06	+1.35419569E-06	-1.22356609E+01	+8.68033923E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
4.765625	-1.21476618E-06	+1.35419613E-06	-1.21788613E+01	+5.93860002E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
4.843750	-1.30891105E-06	+1.35419501E-06	-1.21428702E+01	+3.32243230E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
4.921875	-1.35165481E-06	+1.35419236E-06	-1.21269483E+01	+7.73970191E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
5.000000	-1.34131903E-06	+1.35418826E-06	-1.21307770E+01	-1.75896912E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
5.078125	-1.27830982E-06	+1.35418280E-06	-1.21544322E+01	-4.32729801E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
5.156250	-1.16510197E-06	+1.35417611E-06	-1.21983910E+01	-6.98484341E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
5.234375	-1.00614167E-06	+1.35416837E-06	-1.22635704E+01	-9.79305847E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
5.312500	-8.07671910E-07	+1.35415974E-06	-1.23514075E+01	-1.28271858E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
5.390625	-5.77487304E-07	+1.35415042E-06	-1.24639952E+01	-1.61853000E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
5.468750	-3.24627960E-07	+1.35414062E-06	-1.26043028E+01	-2.00027775E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
5.546875	-5.90244634E-08	+1.35413055E-06	-1.27765386E+01	-2.44772163E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
5.625000	+2.08892119E-07	+1.35412045E-06	-1.29867593E+01	-2.99145998E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
5.703125	+4.68599886E-07	+1.35411052E-06	-1.32439542E+01	-3.68222394E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
5.781250	+7.09899313E-07	+1.35410098E-06	-1.35621068E+01	-4.61165497E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
5.859375	+9.23313815E-07	+1.35409203E-06	-1.39645253E+01	-5.96586892E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
5.937500	+1.10046191E-06	+1.35408387E-06	-1.44942739E+01	-8.19639045E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
6.015625	+1.23438638E-06	+1.35407666E-06	-1.52452113E+01	-1.28151161E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
6.093750	+1.31982752E-06	+1.35407055E-06	-1.64966357E+01	-3.35201893E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
6.171875	+1.35342972E-06	+1.35406568E-06	-2.04827409E+01	-3.38143531E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
6.250000	+1.33387322E-06	+1.35406213E-06	-1.70249850E+01	+3.18455420E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
6.328125	+1.26192602E-06	+1.35405999E-06	-1.55068749E+01	+1.50987831E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
6.406250	+1.14041370E-06	+1.35405929E-06	-1.46658002E+01	+9.06752001E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
6.484375	+9.74108506E-07	+1.35406005E-06	-1.40900749E+01	+6.44142787E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
6.562500	+7.69541889E-07	+1.35406225E-06	-1.36593270E+01	+4.91794102E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
6.640625	+5.34748058E-07	+1.35406583E-06	-1.33216466E+01	+3.90014779E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
6.718750	+2.78948435E-07	+1.35407073E-06	-1.30499290E+01	+3.15750631E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
6.796875	+1.21894933E-08	+1.35407684E-06	-1.28282863E+01	+2.58088234E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
6.875000	-2.55051802E-07	+1.35408403E-06	-1.26466661E+01	+2.11148257E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
6.953125	-5.12279481E-07	+1.35409216E-06	-1.24983671E+01	+1.71456934E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
7.031250	-7.49390805E-07	+1.35410104E-06	-1.23787646E+01	+1.36808646E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
7.109375	-9.57073060E-07	+1.35411049E-06	-1.22846036E+01	+1.05715007E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
7.187500	-1.12716933E-06	+1.35412032E-06	-1.22135849E+01	+7.71135550E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
7.265625	-1.25299885E-06	+1.35413032E-06	-1.21641137E+01	+5.02017637E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
7.343750	-1.32961947E-06	+1.35414028E-06	-1.21351447E+01	+2.43353941E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
7.421875	-1.35402167E-06	+1.35414998E-06	-1.21260896E+01	-1.03907241E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
7.500000	-1.32524684E-06	+1.35415921E-06	-1.21367682E+01	-2.64343692E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
7.578125	-1.24442493E-06	+1.35416779E-06	-1.21673933E+01	-5.23649376E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
7.656250	-1.11472998E-06	+1.35417552E-06	-1.22185884E+01	-7.93897264E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
7.734375	-9.41255577E-07	+1.35418222E-06	-1.22914398E+01	-1.07109723E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
1.953125	-3.35130216E-07	+1.35418192E-06	-1.25980420E+01	+1.96854416E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
1.992188	-4.63473588E-07	+1.35417749E-06	-1.25248183E+01	+1.78050550E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.031250	-5.87254523E-07	+1.35417276E-06	-1.24589400E+01	+1.59847108E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.070312	-7.05254731E-07	+1.35416777E-06	-1.23999378E+01	+1.42749165E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.109375	-8.16312820E-07	+1.35416254E-06	-1.23474172E+01	+1.26581419E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.148438	-9.19335720E-07	+1.35415710E-06	-1.23010460E+01	+1.11195965E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.187500	-1.01330945E-06	+1.35415150E-06	-1.22605453E+01	+9.64663347E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.226562	-1.09730909E-06	+1.35414576E-06	-1.22256817E+01	+8.22829009E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.265625	-1.17050788E-06	+1.35413991E-06	-1.21962618E+01	+6.85492758E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.304688	-1.23218539E-06	+1.35413401E-06	-1.21721276E+01	+5.51794403E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.343750	-1.28173456E-06	+1.35412807E-06	-1.21531529E+01	+4.20954074E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.382812	-1.31866772E-06	+1.35412215E-06	-1.21392406E+01	+2.92252794E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.421875	-1.34262136E-06	+1.35411627E-06	-1.21303206E+01	+1.65015884E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.460938	-1.35335972E-06	+1.35411046E-06	-1.21263487E+01	+3.85983626E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.500000	-1.35077712E-06	+1.35410477E-06	-1.21273051E+01	-8.76283531E-02	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.539062	-1.33489900E-06	+1.35409923E-06	-1.21331947E+01	-2.14289048E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.578125	-1.30588164E-06	+1.35409388E-06	-1.21440465E+01	-3.42017142E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.617188	-1.26401066E-06	+1.35408873E-06	-1.21599147E+01	-4.71467501E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.656250	-1.20969819E-06	+1.35408383E-06	-1.21808799E+01	-6.03330159E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.695312	-1.14347883E-06	+1.35407920E-06	-1.22070499E+01	-7.38345605E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.734375	-1.06600434E-06	+1.35407486E-06	-1.22385631E+01	-8.77322362E-01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.773438	-9.78037318E-07	+1.35407086E-06	-1.22755907E+01	-1.02115780E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.812500	-8.80443595E-07	+1.35406719E-06	-1.23183411E+01	-1.17086336E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.851562	-7.74183778E-07	+1.35406390E-06	-1.23670644E+01	-1.32759588E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.890625	-6.60303772E-07	+1.35406099E-06	-1.24220595E+01	-1.49269701E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.929688	-5.39924487E-07	+1.35405848E-06	-1.24836814E+01	-1.66774401E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
2.968750	-4.14230809E-07	+1.35405638E-06	-1.25523520E+01	-1.85461596E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.007812	-2.84459936E-07	+1.35405471E-06	-1.26285733E+01	-2.05558177E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.046875	-1.51889201E-07	+1.35405347E-06	-1.27129443E+01	-2.27341897E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.085938	-1.78234990E-08	+1.35405267E-06	-1.28061841E+01	-2.51157708E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.125000	+1.16417557E-07	+1.35405231E-06	-1.29091613E+01	-2.77440664E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.164062	+2.49512625E-07	+1.35405240E-06	-1.30229346E+01	-3.06748722E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.203125	+3.80151638E-07	+1.35405292E-06	-1.31488087E+01	-3.39810855E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.242188	+5.07048702E-07	+1.35405387E-06	-1.32884119E+01	-3.77599581E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.281250	+6.28954752E-07	+1.35405525E-06	-1.34438084E+01	-4.21443748E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.320312	+7.44669846E-07	+1.35405705E-06	-1.36176648E+01	-4.73210418E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.359375	+8.53054980E-07	+1.35405925E-06	-1.38135040E+01	-5.35611118E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.398438	+9.53043292E-07	+1.35406184E-06	-1.40361110E+01	-6.12744964E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.437500	+1.04365057E-06	+1.35406480E-06	-1.42922110E+01	-7.11125572E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.476562	+1.12398495E-06	+1.35406812E-06	-1.45916778E+01	-8.41787101E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.515625	+1.19325566E-06	+1.35407176E-06	-1.49498572E+01	-1.02509213E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.554688	+1.25078085E-06	+1.35407571E-06	-1.53925310E+01	-1.30347822E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.593750	+1.29599427E-06	+1.35407995E-06	-1.59681996E+01	-1.78391579E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.632812	+1.32845085E-06	+1.35408444E-06	-1.67862153E+01	-2.85190381E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.671875	+1.34783111E-06	+1.35408916E-06	-1.81962494E+01	-6.58187144E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.710938	+1.35394424E-06	+1.35409408E-06	-2.19283023E+01	+2.09187764E+00	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.750000	+1.34673006E-06	+1.35409918E-06	-1.80328215E+01	+6.68778468E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.789062	+1.32625956E-06	+1.35410441E-06	-1.67034705E+01	+2.71323466E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.828125	+1.29273419E-06	+1.35410975E-06	-1.59131069E+01	+1.73064049E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06
3.867188	+1.24648393E-06	+1.35411517E-06	-1.53514077E+01	+1.14525958E+01	+2.79094796E-01	-3.69407719E-01	-7.55519663E-01	+1.00000000E+00	+9.23247978E-12	+8.22838432E-12	-1.82210243E-06	-4.51587362E-06


==> anc/otoc_to_plot_bosonic_M900_L1.1225_n300_beta3.5000.dat <==
300.000000	+5.53108072E-03	+5.43002674E-02	-2.32750941E+00	-2.65297287E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
306.000000	+1.93916750E-03	+6.25271340E-02	-2.11051180E+00	+7.49855088E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
312.000000	-4.50903384E-02	+7.48416475E-02	-1.42768330E+00	-1.29390824E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
318.000000	+6.06094984E-02	+7.34346270E-02	-3.66320169E+00	+1.52156867E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
324.000000	-4.92895893E-02	+7.28523276E-02	-1.40942448E+00	-3.39430555E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
330.000000	+6.69367415E-02	+7.54710109E-02	-4.07051835E+00	-1.99312079E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
336.000000	-3.15715627E-02	+6.45880197E-02	-1.64859897E+00	+1.47156483E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
342.000000	+6.80468375E-03	+5.67020160E-02	-2.30464056E+00	-4.79887545E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
348.000000	+5.88056020E-03	+5.99432380E-02	-2.22446402E+00	+8.13158091E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
354.000000	-5.59266561E-02	+7.64640239E-02	-1.32885085E+00	-8.04227521E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
360.000000	+4.94070920E-02	+7.00025600E-02	-3.18953705E+00	-1.80345401E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
366.000000	-5.69395440E-02	+7.26167903E-02	-1.35049230E+00	-4.93452039E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
372.000000	+6.99746092E-02	+8.13668057E-02	-3.78167950E+00	-3.32361165E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
378.000000	-2.60809156E-02	+6.08646641E-02	-1.74932570E+00	+1.07254669E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
384.000000	+1.45571468E-02	+5.58209066E-02	-2.49462347E+00	-3.90153789E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
390.000000	+1.16833538E-02	+6.61232818E-02	-2.21751024E+00	+8.92288636E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
396.000000	-5.08438732E-02	+6.95454670E-02	-1.42387711E+00	-8.29518118E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
402.000000	+4.76698381E-02	+6.77890689E-02	-3.21293198E+00	+1.87136081E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
408.000000	-7.06598091E-02	+8.00406707E-02	-1.19931381E+00	-2.84959247E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
414.000000	+6.20626809E-02	+7.63550393E-02	-3.55488308E+00	-4.67121499E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
420.000000	-2.37582002E-02	+6.22763094E-02	-1.75985961E+00	+9.09389902E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
426.000000	+1.66688860E-02	+5.92322081E-02	-2.46361520E+00	-5.84726139E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
432.000000	+2.04784436E-02	+6.31305697E-02	-2.46153097E+00	+8.12971233E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
438.000000	-4.32319755E-02	+6.96743367E-02	-1.48804972E+00	-6.64025122E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
444.000000	+4.62706997E-02	+6.54963814E-02	-3.25836112E+00	+2.56830921E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
450.000000	-7.22690266E-02	+8.13929886E-02	-1.17985261E+00	+1.83392468E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
456.000000	+5.45696687E-02	+7.85280434E-02	-3.03829016E+00	-4.85436054E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
462.000000	-2.68011972E-02	+5.90170983E-02	-1.76237588E+00	+5.42542642E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
468.000000	+1.66875272E-02	+6.26290392E-02	-2.38723899E+00	-6.50003958E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
474.000000	+2.65739995E-02	+6.59134352E-02	-2.54238063E+00	+6.58454912E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
480.000000	-4.01324041E-02	+6.11097288E-02	-1.59709310E+00	-5.06684597E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
486.000000	+4.76396554E-02	+6.90571042E-02	-3.15040215E+00	+3.84879386E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
492.000000	-7.61107984E-02	+8.45620445E-02	-1.13523783E+00	+1.99180022E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
498.000000	+4.43166421E-02	+7.15167782E-02	-2.91138612E+00	-4.70329894E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
504.000000	-2.63269771E-02	+6.50482491E-02	-1.69963370E+00	+4.73421832E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
510.000000	+1.64535532E-02	+6.44596576E-02	-2.34327992E+00	-9.01200403E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
516.000000	+3.08349633E-02	+6.18209144E-02	-2.78107419E+00	+5.40708786E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
522.000000	-2.98158482E-02	+6.20361641E-02	-1.69442938E+00	-6.35919301E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
528.000000	+5.36253807E-02	+6.80715713E-02	-3.54417735E+00	+4.42406500E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
534.000000	-7.19188749E-02	+8.42700795E-02	-1.16354158E+00	+7.85376056E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
540.000000	+3.51164888E-02	+7.21892320E-02	-2.60172608E+00	-3.82391828E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
546.000000	-3.42248816E-02	+6.44861123E-02	-1.62241177E+00	+4.24454968E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
552.000000	+6.79238490E-03	+6.84889327E-02	-2.09238012E+00	-9.32264956E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
558.000000	+2.86034248E-02	+6.08521457E-02	-2.74112972E+00	+2.63281064E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
564.000000	-2.85498320E-02	+5.60697118E-02	-1.77644284E+00	-5.85007912E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
570.000000	+5.85379953E-02	+7.45200880E-02	-3.44313921E+00	+3.82178706E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
576.000000	-5.25292494E-02	+8.13287728E-02	-1.31782840E+00	+6.58561712E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
582.000000	+3.22596276E-02	+6.74841655E-02	-2.65286516E+00	-1.56174563E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
588.000000	-3.75006175E-02	+7.34816267E-02	-1.50523787E+00	+5.62800015E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
594.000000	-3.08178441E-03	+6.61252809E-02	-1.97750514E+00	-2.13702424E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
150.000000	+3.81583129E-02	+8.24087276E-02	-2.42474335E+00	+5.68121805E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
153.000000	-5.27662669E-02	+8.16066298E-02	-1.31398935E+00	+1.72380863E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
156.000000	-5.01970693E-02	+7.42835356E-02	-1.39045818E+00	-1.77492519E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
159.000000	+1.96406346E-02	+6.59647942E-02	-2.37894447E+00	-2.26971837E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
162.000000	+2.95191385E-02	+6.14099810E-02	-2.75228920E+00	+8.63543543E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
165.000000	-1.65889682E-02	+6.11836763E-02	-1.86081834E+00	+1.99184304E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
168.000000	-4.23980480E-02	+6.29663420E-02	-1.55718338E+00	+2.33511124E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
171.000000	-2.43892873E-02	+6.50800914E-02	-1.72071167E+00	-1.19336719E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
174.000000	+1.41201425E-02	+6.56110071E-02	-2.27320369E+00	-2.01603092E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
177.000000	+3.63057997E-02	+6.29955039E-02	-2.93033022E+00	-1.73375322E-04	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
180.000000	+7.92297828E-03	+5.93603073E-02	-2.27424394E+00	+2.21072139E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
183.000000	-3.95601477E-02	+6.09954429E-02	-1.60389738E+00	+8.30889026E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
186.000000	-1.36602090E-02	+7.10213257E-02	-1.77571053E+00	-3.15063492E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
189.000000	+6.76128827E-02	+8.27982117E-02	-3.49427834E+00	-1.86433618E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
192.000000	+5.85118289E-02	+8.61803643E-02	-2.89431224E+00	+3.34045446E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
195.000000	-3.42175713E-02	+7.84681184E-02	-1.49000566E+00	+2.37017714E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
198.000000	-4.72253174E-02	+6.74841023E-02	-1.47220595E+00	-1.61772010E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
201.000000	+2.06160397E-02	+6.33062819E-02	-2.46063772E+00	-2.19597851E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
204.000000	+3.57856332E-02	+6.65025961E-02	-2.78979306E+00	+1.12206985E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
207.000000	-1.43028816E-02	+6.93948844E-02	-1.78739581E+00	+2.17018975E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
210.000000	-4.59379849E-02	+6.70101679E-02	-1.48767921E+00	+1.47519875E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
213.000000	-2.95201196E-02	+6.19236471E-02	-1.69888389E+00	-1.31281623E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
216.000000	+7.34934040E-03	+5.87288348E-02	-2.27536895E+00	-1.82736361E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
219.000000	+2.78985908E-02	+5.84467995E-02	-2.79530205E+00	+1.73140608E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
222.000000	+3.84972388E-03	+6.08538422E-02	-2.17148458E+00	+2.09877330E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
225.000000	-4.15627552E-02	+6.60533191E-02	-1.53603807E+00	+8.97464127E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
228.000000	-2.41712069E-02	+7.34995298E-02	-1.63300611E+00	-2.49459765E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
231.000000	+5.58537311E-02	+7.99440833E-02	-3.03279666E+00	-2.68658616E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
234.000000	+6.12438630E-02	+8.07289674E-02	-3.24495780E+00	+2.38191218E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
237.000000	-2.46543714E-02	+7.59261632E-02	-1.60364935E+00	+2.96063001E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
240.000000	-4.47270719E-02	+7.03990573E-02	-1.46857980E+00	-1.42806412E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
243.000000	+2.56073251E-02	+6.83039671E-02	-2.46048782E+00	-2.97202325E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
246.000000	+4.93213874E-02	+6.86737470E-02	-3.25179374E+00	+8.67087387E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
249.000000	-3.61796617E-03	+6.82170973E-02	-1.94023539E+00	+2.89710727E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
252.000000	-4.38320221E-02	+6.62338160E-02	-1.51352938E+00	+4.52265412E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
255.000000	-3.07799973E-02	+6.34493763E-02	-1.66887614E+00	-1.20698217E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
258.000000	+6.62078414E-03	+5.99716075E-02	-2.23771869E+00	-1.93946375E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
261.000000	+2.69769669E-02	+5.64081188E-02	-2.83255439E+00	-1.01520592E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
264.000000	+3.65009816E-03	+5.66769369E-02	-2.24380992E+00	+2.18209372E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
267.000000	-4.44144821E-02	+6.45813816E-02	-1.52329816E+00	+1.25574488E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
270.000000	-3.60591725E-02	+7.65862585E-02	-1.49036299E+00	-1.59259814E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
273.000000	+4.15144586E-02	+8.34339561E-02	-2.47885705E+00	-2.99680372E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
276.000000	+6.09701748E-02	+7.96260827E-02	-3.28844522E+00	+1.23576968E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
279.000000	-1.77526948E-02	+7.02363981E-02	-1.73739524E+00	+2.99999887E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
282.000000	-4.66873878E-02	+6.61742013E-02	-1.48844591E+00	-9.54267990E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
285.000000	+2.10931186E-02	+7.07259266E-02	-2.30995603E+00	-2.64782007E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
288.000000	+5.31764302E-02	+7.62219217E-02	-3.07713795E+00	+5.76732702E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
291.000000	+4.10590457E-03	+7.42598248E-02	-1.96391641E+00	+2.51222191E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
294.000000	-3.83803998E-02	+6.56624984E-02	-1.56980480E+00	+3.30458798E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
297.000000	-2.80814384E-02	+5.74570959E-02	-1.76564113E+00	-1.63603433E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
75.000000	+2.69204756E-02	+6.96467617E-02	-2.45979377E+00	+1.44893683E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
76.500000	-4.82554096E-02	+6.89075165E-02	-1.45104260E+00	-1.03935272E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
78.000000	+2.89913309E-02	+6.02722569E-02	-2.77159958E+00	+3.79164719E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
79.500000	-5.05762567E-02	+8.07014415E-02	-1.33729319E+00	+2.52328063E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
81.000000	-1.13113698E-02	+5.53744748E-02	-2.01461539E+00	-3.07394197E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
82.500000	+3.26618012E-02	+8.48644022E-02	-2.25947578E+00	+8.41039895E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
84.000000	-2.93098404E-02	+5.65146734E-02	-1.76230342E+00	-4.09194518E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
85.500000	+6.27153088E-02	+7.80106574E-02	-3.48705933E+00	-6.47380049E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
87.000000	-8.98809965E-03	+6.16868124E-02	-1.95651744E+00	+5.55487884E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
88.500000	-1.25312107E-02	+6.84334217E-02	-1.82059568E+00	-2.18399543E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
90.000000	+3.10520594E-02	+6.77562902E-02	-2.61171607E+00	+1.09723277E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
91.500000	-4.70212437E-02	+6.55045253E-02	-1.49142585E+00	-1.46414169E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
93.000000	+4.69255186E-02	+7.05822931E-02	-3.05095858E+00	-2.31817977E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
94.500000	+1.35777920E-02	+6.97110417E-02	-2.18687977E+00	+3.32064078E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
96.000000	+3.95201677E-03	+6.80134013E-02	-2.05476634E+00	-3.20971676E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
97.500000	+5.19356225E-02	+7.33660829E-02	-3.14979480E+00	+1.78753793E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
99.000000	-4.54258877E-02	+6.40936692E-02	-1.51850496E+00	+2.91248145E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
100.500000	+1.91660072E-02	+7.05105026E-02	-2.27605037E+00	-1.30497663E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
102.000000	-7.82546312E-03	+6.62148819E-02	-1.90999795E+00	+1.73933381E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
103.500000	-2.37144718E-02	+6.28039945E-02	-1.75425022E+00	-5.06511546E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
105.000000	+5.96570675E-02	+7.58581086E-02	-3.42953259E+00	+8.65289611E-04	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
106.500000	-3.04112353E-02	+5.63321133E-02	-1.75165436E+00	+4.54280732E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
108.000000	+2.12434591E-02	+8.45455086E-02	-2.06669039E+00	-1.29247113E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
109.500000	-3.87294260E-03	+5.49900394E-02	-2.13939570E+00	+2.81847758E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
111.000000	-6.38846694E-02	+8.35611792E-02	-1.22114712E+00	-2.03374549E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
112.500000	+2.64206177E-02	+5.83999157E-02	-2.74951934E+00	-6.33307581E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
114.000000	-4.83840536E-02	+7.35485797E-02	-1.41113939E+00	+1.64934899E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
115.500000	+1.31326886E-02	+6.55844256E-02	-2.25471465E+00	-3.64671705E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
117.000000	+2.24319696E-02	+6.32634594E-02	-2.50515451E+00	+2.73094661E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
118.500000	-4.51550421E-02	+7.38513773E-02	-1.43543066E+00	-1.08547306E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
120.000000	+3.04435573E-02	+5.99264939E-02	-2.83079642E+00	+4.49116907E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
121.500000	-5.77749236E-02	+7.83962206E-02	-1.30069559E+00	+3.00657649E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
123.000000	-1.08965282E-02	+6.17630063E-02	-1.92882348E+00	-2.86169370E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
124.500000	+1.91829719E-02	+7.68914673E-02	-2.15920370E+00	+9.49610334E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
126.000000	-3.35234084E-02	+6.30851875E-02	-1.64394038E+00	-4.98044005E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
127.500000	+5.94467761E-02	+7.23990632E-02	-3.65333571E+00	-6.68457606E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
129.000000	-1.63473297E-02	+6.27066131E-02	-1.84447766E+00	+6.08658015E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
130.500000	-9.71200477E-03	+7.07066705E-02	-1.82736167E+00	-2.35119610E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
132.000000	+2.40185016E-02	+6.30657187E-02	-2.54983649E+00	+1.41476664E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
133.500000	-4.99554502E-02	+7.29820895E-02	-1.40293168E+00	-2.51833412E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
135.000000	+4.63878624E-02	+6.47312906E-02	-3.30533672E+00	-2.24998114E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
136.500000	+1.22683675E-02	+7.48631594E-02	-2.07792602E+00	+3.53418277E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
138.000000	+1.25912239E-02	+6.55506568E-02	-2.24508189E+00	-5.49997626E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
139.500000	+6.02264494E-02	+7.22478591E-02	-3.72791890E+00	+2.23925774E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
141.000000	-3.76794049E-02	+6.60000034E-02	-1.57330457E+00	+3.76461215E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
142.500000	+2.91936738E-02	+6.63848988E-02	-2.59853525E+00	-9.71269789E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
144.000000	-8.12396552E-03	+6.93485000E-02	-1.86468551E+00	+2.52694400E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
145.500000	-1.78474959E-02	+6.15253283E-02	-1.84045205E+00	-6.25070215E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
147.000000	+6.44692356E-02	+7.63475206E-02	-3.73989616E+00	+2.34032427E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
148.500000	-2.63664129E-02	+5.87794460E-02	-1.77024232E+00	+2.60280186E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
37.500000	-3.85105909E-02	+7.79495640E-02	-1.45705890E+00	-2.84036587E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
38.250000	+3.43593249E-02	+6.90781421E-02	-2.66732628E+00	-3.87013793E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
39.000000	-7.31488481E-03	+5.78570225E-02	-2.03757959E+00	+7.34762490E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
39.750000	-3.30876339E-02	+7.14372909E-02	-1.56518254E+00	-4.35166201E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
40.500000	+4.79260880E-02	+8.18553968E-02	-2.69032889E+00	-8.08717317E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
41.250000	+3.53081321E-02	+6.63814524E-02	-2.77825852E+00	+6.04086085E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
42.000000	-2.55155618E-02	+5.84501341E-02	-1.78419976E+00	+1.36721424E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
42.750000	+3.70507329E-02	+7.51971455E-02	-2.57317638E+00	-1.16503268E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
43.500000	+6.46151825E-02	+7.92420388E-02	-3.53174879E+00	+5.17986309E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
44.250000	-2.03739118E-02	+6.25904534E-02	-1.79619692E+00	+9.91259870E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
45.000000	-5.10299664E-03	+5.95962211E-02	-2.04485899E+00	-9.21863996E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
45.750000	+5.11589539E-02	+7.19727323E-02	-3.17899291E+00	+2.09663153E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
46.500000	-1.56440458E-02	+7.29658765E-02	-1.73036426E+00	+1.08547168E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
47.250000	-4.09187550E-02	+6.51219150E-02	-1.55078540E+00	-7.90388741E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
48.000000	+3.58802183E-02	+6.29565703E-02	-2.91594737E+00	-4.43869834E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
48.750000	+9.06549605E-03	+6.35555370E-02	-2.21659015E+00	+9.32666653E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
49.500000	-4.12196332E-02	+6.84706413E-02	-1.51694739E+00	-1.45801137E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
50.250000	+3.16777702E-02	+7.54638627E-02	-2.43529185E+00	-1.19314890E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
51.000000	+5.04828542E-02	+6.88018284E-02	-3.30667074E+00	+3.87585512E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
51.750000	-2.23729627E-02	+5.59385411E-02	-1.85391359E+00	+6.30118458E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
52.500000	+2.00159765E-02	+6.71556537E-02	-2.36149305E+00	-1.33564530E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
53.250000	+7.48062653E-02	+8.53678841E-02	-3.85738154E+00	+2.90490240E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
54.000000	+3.79044440E-04	+7.32616797E-02	-1.92575769E+00	+1.26686817E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
54.750000	-1.70446279E-02	+5.35905874E-02	-1.95707928E+00	-9.45710526E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
55.500000	+4.88590054E-02	+6.65010441E-02	-3.34432348E+00	+1.15853039E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
56.250000	+7.51944288E-04	+8.47932471E-02	-1.78329972E+00	+1.29016097E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
57.000000	-4.95709182E-02	+7.26128338E-02	-1.40908202E+00	-4.72846317E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
57.750000	+1.59458086E-02	+5.72944227E-02	-2.49256920E+00	-5.32386490E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
58.500000	+1.01284726E-02	+6.51072002E-02	-2.20766176E+00	+7.88418254E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
59.250000	-6.06704738E-02	+7.42474045E-02	-1.30994181E+00	+2.16364014E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
60.000000	-6.50941112E-03	+6.95482963E-02	-1.88311574E+00	-1.04926310E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
60.750000	+3.72827947E-02	+6.52427027E-02	-2.88383647E+00	+1.48206065E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
61.500000	-3.12733136E-02	+6.37195205E-02	-1.66080664E+00	+6.97628080E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
62.250000	-1.60136498E-02	+6.36022444E-02	-1.83739435E+00	-1.26793246E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
63.000000	+5.62610401E-02	+7.04420362E-02	-3.56270533E+00	-6.55260353E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
63.750000	+1.51573349E-03	+7.36785348E-02	-1.93568340E+00	+1.27916097E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
64.500000	-3.39068729E-02	+6.26994520E-02	-1.64396388E+00	-6.82161939E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
65.250000	+3.46166582E-02	+6.05539505E-02	-2.95892631E+00	-2.48228975E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
66.000000	+9.75975315E-03	+7.63328638E-02	-2.01630735E+00	+1.10711603E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
66.750000	-5.89815200E-02	+7.75227415E-02	-1.29825226E+00	-3.72914565E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
67.500000	-2.38003701E-03	+6.05713987E-02	-2.07224453E+00	-6.93911107E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
68.250000	+1.49670505E-02	+6.31733242E-02	-2.33911893E+00	+5.71053164E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
69.000000	-6.71160640E-02	+8.11403518E-02	-1.21566478E+00	+5.71105025E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
69.750000	-3.85979989E-02	+7.49410375E-02	-1.48246139E+00	-1.09202263E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
70.500000	+2.92574305E-02	+5.80728132E-02	-2.85369873E+00	-1.29254871E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
71.250000	-2.85095730E-02	+6.50187589E-02	-1.67634369E+00	+9.47635975E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
72.000000	-4.08265410E-02	+7.85596243E-02	-1.43224477E+00	-7.63388001E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
72.750000	+4.05922715E-02	+7.03527832E-02	-2.82142569E+00	-6.10855419E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
73.500000	+1.20428437E-02	+5.97976730E-02	-2.34852790E+00	+8.37338799E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
74.250000	-4.05546522E-02	+6.39457167E-02	-1.56541750E+00	+1.25095561E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
18.750000	+3.43810524E-02	+5.97098916E-02	-2.98266446E+00	+2.80541438E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
19.125000	+6.90102155E-04	+6.14021854E-02	-2.10846536E+00	+1.85698085E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
19.500000	-3.67209936E-02	+6.52490699E-02	-1.58992882E+00	+8.32429639E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
19.875000	-4.46873860E-02	+6.86608679E-02	-1.48414313E+00	-2.34938032E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
20.250000	-1.53174874E-02	+7.01790392E-02	-1.76613235E+00	-1.33547635E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
20.625000	+2.84792325E-02	+7.01107583E-02	-2.48575039E+00	-2.03948210E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
21.000000	+5.11151451E-02	+6.96353849E-02	-3.29574392E+00	-2.12131524E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
21.375000	+3.37119466E-02	+6.92199837E-02	-2.64484903E+00	+1.90663290E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
21.750000	-9.34793581E-03	+6.80406157E-02	-1.86576924E+00	+1.47777570E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
22.125000	-4.23504207E-02	+6.52140982E-02	-1.53651726E+00	+3.36818074E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
22.500000	-3.81058885E-02	+6.15230243E-02	-1.61315569E+00	-7.21703086E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
22.875000	-3.01715969E-03	+5.95858609E-02	-2.07779457E+00	-1.52310103E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
23.250000	+3.01393796E-02	+6.19285807E-02	-2.75548146E+00	-6.62994526E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
23.625000	+3.05302155E-02	+6.86055862E-02	-2.57504046E+00	+1.26259482E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
24.000000	-5.37764679E-03	+7.65693580E-02	-1.80853534E+00	+1.65790482E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
24.375000	-5.08281159E-02	+8.11975379E-02	-1.33161185E+00	+8.04666899E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
24.750000	-7.08825650E-02	+7.89581649E-02	-1.20503517E+00	-1.30816179E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
25.125000	-4.96096564E-02	+7.00778360E-02	-1.42972398E+00	-1.10567632E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
25.500000	-5.99598161E-03	+5.93905102E-02	-2.03429241E+00	-1.75840011E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
25.875000	+2.17553528E-02	+5.37664950E-02	-2.74852406E+00	-3.95641717E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
26.250000	+8.78401566E-03	+5.73821141E-02	-2.33102370E+00	+1.56176315E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
26.625000	-3.46846270E-02	+6.85915156E-02	-1.57720170E+00	+1.53305294E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
27.000000	-7.25636902E-02	+8.08862060E-02	-1.18123399E+00	+5.96074052E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
27.375000	-7.45204276E-02	+8.69725947E-02	-1.13014616E+00	-3.10171251E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
27.750000	-3.83448767E-02	+8.32561808E-02	-1.41386243E+00	-1.22938306E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
28.125000	+7.83088133E-03	+7.20579431E-02	-2.05218345E+00	-1.79717445E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
28.500000	+2.85143473E-02	+6.01051122E-02	-2.76174327E+00	-4.94978839E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
28.875000	+9.98633683E-03	+5.42954564E-02	-2.42341758E+00	+1.33149040E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
29.250000	-2.81957499E-02	+5.75582414E-02	-1.76312547E+00	+1.29036905E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
29.625000	-4.94395542E-02	+6.71858710E-02	-1.45564079E+00	+3.19778387E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
30.000000	-3.22347016E-02	+7.67618691E-02	-1.52329168E+00	-6.92827847E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
30.375000	+1.12581001E-02	+8.06206032E-02	-1.97526168E+00	-1.65785571E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
30.750000	+4.59942258E-02	+7.74293112E-02	-2.76668346E+00	-1.36459794E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
31.125000	+4.52804767E-02	+7.02061408E-02	-2.99871014E+00	+6.67029736E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
31.500000	+1.16543759E-02	+6.34961844E-02	-2.26641116E+00	+1.65723951E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
31.875000	-2.59269685E-02	+6.04592018E-02	-1.75578050E+00	+8.26494291E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
32.250000	-3.48804674E-02	+6.14772662E-02	-1.64654044E+00	-2.64902117E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
32.625000	-6.23836873E-03	+6.45823085E-02	-1.95445709E+00	-1.48084076E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
33.000000	+3.55910539E-02	+6.73265906E-02	-2.75717101E+00	-2.09439112E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
33.375000	+5.38999483E-02	+6.86221647E-02	-3.52525043E+00	+2.07794549E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
33.750000	+3.19433081E-02	+6.90309199E-02	-2.60132510E+00	+2.30842164E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
34.125000	-1.36104624E-02	+6.95418402E-02	-1.79393420E+00	+1.52652762E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
34.500000	-4.64166900E-02	+7.01168016E-02	-1.45642938E+00	+3.89084568E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
34.875000	-4.18592379E-02	+6.94694886E-02	-1.50212077E+00	-6.31376496E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
35.250000	-5.97790222E-03	+6.65989726E-02	-1.92996176E+00	-1.62783250E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
35.625000	+2.96484156E-02	+6.24872882E-02	-2.72299515E+00	-1.34450400E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
36.000000	+3.34358958E-02	+5.99126816E-02	-2.93833976E+00	+8.30595039E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
36.375000	+1.14789205E-04	+6.13400114E-02	-2.10004887E+00	+1.90737949E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
36.750000	-4.38319112E-02	+6.68657776E-02	-1.50780514E+00	+1.05525398E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
37.125000	-6.13031568E-02	+7.37947457E-02	-1.30860838E+00	+7.12872635E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
9.375000	+4.20780334E-03	+6.75163901E-02	-2.06658713E+00	+1.46749937E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
9.562500	-1.48901081E-02	+6.40762720E-02	-1.84558590E+00	+8.89846994E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
9.750000	-2.73896459E-02	+6.09963549E-02	-1.73289450E+00	+3.28400800E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
9.937500	-3.04441815E-02	+5.88710906E-02	-1.72243560E+00	-2.21341550E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
10.125000	-2.31997319E-02	+5.81461747E-02	-1.81589758E+00	-8.02161373E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
10.312500	-7.07884422E-03	+5.90339296E-02	-2.02324612E+00	-1.45783038E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
10.500000	+1.43896697E-02	+6.14779490E-02	-2.36258398E+00	-2.21467374E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
10.687500	+3.63485882E-02	+6.51625290E-02	-2.85374877E+00	-2.92340816E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
10.875000	+5.38254662E-02	+6.95582404E-02	-3.45886204E+00	-2.54842948E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
11.062500	+6.29156494E-02	+7.39962764E-02	-3.80940983E+00	+7.61863506E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
11.250000	+6.15755008E-02	+7.77642409E-02	-3.43029215E+00	+2.67552877E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
11.437500	+4.99966294E-02	+8.02171613E-02	-2.80608654E+00	+3.02156804E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
11.625000	+3.06249829E-02	+8.08947557E-02	-2.29720414E+00	+2.31167474E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
11.812500	+7.71448870E-03	+7.96233560E-02	-1.93920851E+00	+1.56084418E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
12.000000	-1.36910954E-02	+7.65712632E-02	-1.71188757E+00	+9.14424307E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
12.187500	-2.90865843E-02	+7.22359362E-02	-1.59629940E+00	+3.50670178E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
12.375000	-3.55846277E-02	+6.73631494E-02	-1.58038626E+00	-1.66169539E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
12.562500	-3.23868294E-02	+6.28146160E-02	-1.65861297E+00	-6.67346599E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
12.750000	-2.07459197E-02	+5.94094495E-02	-1.83064123E+00	-1.16773308E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
12.937500	-3.67092776E-03	+5.77711693E-02	-2.09651288E+00	-1.62291122E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
13.125000	+1.45977891E-02	+5.82116565E-02	-2.43923294E+00	-1.80542454E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
13.312500	+2.94535024E-02	+6.06735680E-02	-2.77354708E+00	-1.20772430E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
13.500000	+3.70110635E-02	+6.47400566E-02	-2.89212955E+00	+2.80109102E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
13.687500	+3.50316695E-02	+6.97095463E-02	-2.66850617E+00	+1.64210081E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
13.875000	+2.33923215E-02	+7.47218584E-02	-2.27634175E+00	+2.04986353E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
14.062500	+4.11344179E-03	+7.89121603E-02	-1.89980735E+00	+1.79250951E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
14.250000	-1.89653139E-02	+8.15648097E-02	-1.60415068E+00	+1.32983873E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
14.437500	-4.09219916E-02	+8.22387414E-02	-1.40111782E+00	+8.40232879E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
14.625000	-5.69248707E-02	+8.08394975E-02	-1.28906335E+00	+3.63448718E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
14.812500	-6.35195048E-02	+7.76249043E-02	-1.26482455E+00	-1.01078341E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
15.000000	-5.94912180E-02	+7.31490048E-02	-1.32696773E+00	-5.65360772E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
15.187500	-4.60187897E-02	+6.81608797E-02	-1.47683484E+00	-1.04159967E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
15.375000	-2.62731737E-02	+6.34779453E-02	-1.71756760E+00	-1.51937589E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
15.562500	-4.73334445E-03	+5.98532774E-02	-2.04660080E+00	-1.89148784E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
15.750000	+1.36993751E-02	+5.78555401E-02	-2.42687554E+00	-1.79058187E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
15.937500	+2.47756891E-02	+5.77767298E-02	-2.71806900E+00	-7.24917335E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
16.125000	+2.59347605E-02	+5.95805713E-02	-2.69871954E+00	+8.85113965E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
16.312500	+1.69131650E-02	+6.29046759E-02	-2.38615127E+00	+1.85290672E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
16.500000	-2.81023305E-04	+6.71246088E-02	-2.00387952E+00	+1.88842249E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
16.687500	-2.19019827E-02	+7.14722349E-02	-1.67799283E+00	+1.50325860E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
16.875000	-4.32622528E-02	+7.51829641E-02	-1.44015755E+00	+1.02806038E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
17.062500	-5.96570710E-02	+7.76387546E-02	-1.29247019E+00	+5.54419184E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
17.250000	-6.73415178E-02	+7.84762599E-02	-1.23225035E+00	+9.01616081E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
17.437500	-6.43792017E-02	+7.76380458E-02	-1.25865959E+00	-3.79575032E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
17.625000	-5.11122538E-02	+7.53592614E-02	-1.37459099E+00	-8.76762382E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
17.812500	-3.01243694E-02	+7.20992355E-02	-1.58744548E+00	-1.42297506E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
18.000000	-5.73469160E-03	+6.84384017E-02	-1.90820664E+00	-2.01211322E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
18.187500	+1.68955730E-02	+6.49637406E-02	-2.34198794E+00	-2.48319574E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
18.375000	+3.29360918E-02	+6.21663104E-02	-2.83940504E+00	-2.17187435E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
18.562500	+3.90829205E-02	+6.03714261E-02	-3.15644082E+00	-1.20984061E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.687500	-4.11282129E-02	+7.42079063E-02	-1.46675746E+00	+5.90598474E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.781250	-4.69674934E-02	+7.35689038E-02	-1.42265634E+00	+3.50225383E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.875000	-5.03750832E-02	+7.27890522E-02	-1.40109020E+00	+1.12439770E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.968750	-5.11901462E-02	+7.19144311E-02	-1.40157388E+00	-1.21921214E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
5.062500	-4.93915252E-02	+7.09889884E-02	-1.42395043E+00	-3.56235622E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
5.156250	-4.50980869E-02	+7.00524209E-02	-1.46836806E+00	-5.93582209E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
5.250000	-3.85625754E-02	+6.91386550E-02	-1.53524709E+00	-8.36586875E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
5.343750	-3.01584512E-02	+6.82749311E-02	-1.62522810E+00	-1.08709782E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
5.437500	-2.03597223E-02	+6.74814362E-02	-1.73907793E+00	-1.34544801E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
5.531250	-9.71466883E-03	+6.67713907E-02	-1.87749960E+00	-1.60882401E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
5.625000	+1.18473279E-03	+6.61514869E-02	-2.04073243E+00	-1.86781400E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
5.718750	+1.17353606E-02	+6.56225821E-02	-2.22771473E+00	-2.09953444E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
5.812500	+2.13551942E-02	+6.51805679E-02	-2.43439514E+00	-2.25547766E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
5.906250	+2.95135307E-02	+6.48173556E-02	-2.65061679E+00	-2.24584860E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
6.000000	+3.57581790E-02	+6.45219414E-02	-2.85549175E+00	-1.93915219E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
6.093750	+3.97391776E-02	+6.42815296E-02	-3.01420782E+00	-1.22660007E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
6.187500	+4.12286417E-02	+6.40827028E-02	-3.08547927E+00	-1.69037832E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
6.281250	+4.01359326E-02	+6.39126224E-02	-3.04590242E+00	+9.36987884E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
6.375000	+3.65167445E-02	+6.37602200E-02	-2.90979404E+00	+1.75521430E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
6.468750	+3.05743554E-02	+6.36173099E-02	-2.71679973E+00	+2.15761740E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
6.562500	+2.26515557E-02	+6.34795232E-02	-2.50524077E+00	+2.22344320E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
6.656250	+1.32127248E-02	+6.33469526E-02	-2.29990413E+00	+2.08931135E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
6.750000	+2.81691744E-03	+6.32244134E-02	-2.11349490E+00	+1.85865810E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
6.843750	-7.91583421E-03	+6.31212716E-02	-1.95140574E+00	+1.59026014E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
6.937500	-1.83419675E-02	+6.30508456E-02	-1.81532112E+00	+1.31273904E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
7.031250	-2.78324722E-02	+6.30294420E-02	-1.70526717E+00	+1.03819927E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
7.125000	-3.58090687E-02	+6.30751188E-02	-1.62065876E+00	+7.70443397E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
7.218750	-4.17767956E-02	+6.32062708E-02	-1.56080903E+00	+5.09278254E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
7.312500	-4.53520104E-02	+6.34401215E-02	-1.52516908E+00	+2.52660921E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
7.406250	-4.62850317E-02	+6.37911831E-02	-1.51343511E+00	-2.25456435E-03	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
7.500000	-4.44764038E-02	+6.42697481E-02	-1.52559181E+00	-2.58620903E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
7.593750	-3.99853271E-02	+6.48804866E-02	-1.56192653E+00	-5.19676529E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
7.687500	-3.30286249E-02	+6.56212471E-02	-1.62303116E+00	-7.88644473E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
7.781250	-2.39690514E-02	+6.64821714E-02	-1.70979737E+00	-1.06861847E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
7.875000	-1.32929058E-02	+6.74452256E-02	-1.82339713E+00	-1.36223954E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
7.968750	-1.57850198E-03	+6.84842163E-02	-1.96521728E+00	-1.67076837E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
8.062500	+1.05414452E-02	+6.95653131E-02	-2.13666619E+00	-1.99168584E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
8.156250	+2.24195886E-02	+7.06480687E-02	-2.33865838E+00	-2.31291275E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
8.250000	+3.34320375E-02	+7.16869033E-02	-2.57033734E+00	-2.59980085E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
8.343750	+4.30119261E-02	+7.26330295E-02	-2.82612104E+00	-2.76949168E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
8.437500	+5.06770934E-02	+7.34367853E-02	-3.08961703E+00	-2.65706804E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
8.531250	+5.60518555E-02	+7.40503264E-02	-3.32432130E+00	-2.03265206E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
8.625000	+5.88835523E-02	+7.44305697E-02	-3.47073929E+00	-8.01250871E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
8.718750	+5.90544177E-02	+7.45422122E-02	-3.47455583E+00	+7.13373437E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
8.812500	+5.65885413E-02	+7.43605795E-02	-3.33698177E+00	+1.92531232E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
8.906250	+5.16528023E-02	+7.38740365E-02	-3.11355977E+00	+2.52545314E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
9.000000	+4.45502197E-02	+7.30857159E-02	-2.86345930E+00	+2.61887813E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
9.093750	+3.57045780E-02	+7.20143888E-02	-2.62252012E+00	+2.43627542E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
9.187500	+2.56363933E-02	+7.06943881E-02	-2.40665766E+00	+2.14069635E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
9.281250	+1.49318681E-02	+6.91745746E-02	-2.22113956E+00	+1.81702324E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.343750	-2.50135697E-02	+6.73672635E-02	-1.68868857E+00	+3.05204497E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.390625	-2.73832258E-02	+6.60321717E-02	-1.67755191E+00	+1.69959791E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.437500	-2.91181608E-02	+6.47464332E-02	-1.67275484E+00	+3.49159827E-02	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.484375	-3.02003141E-02	+6.35213680E-02	-1.67427854E+00	-1.00023292E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.531250	-3.06209824E-02	+6.23675401E-02	-1.68213203E+00	-2.35429935E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.578125	-3.03810960E-02	+6.12946640E-02	-1.69635009E+00	-3.71833569E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.625000	-2.94913283E-02	+6.03115183E-02	-1.71699142E+00	-5.09726228E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.671875	-2.79720244E-02	+5.94258682E-02	-1.74413693E+00	-6.49563863E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.718750	-2.58529419E-02	+5.86443987E-02	-1.77788804E+00	-7.91763014E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.765625	-2.31728065E-02	+5.79726569E-02	-1.81836471E+00	-9.36690144E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.812500	-1.99786920E-02	+5.74150064E-02	-1.86570274E+00	-1.08463990E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.859375	-1.63252443E-02	+5.69745935E-02	-1.92004970E+00	-1.23579676E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.906250	-1.22737733E-02	+5.66533261E-02	-1.98155868E+00	-1.39017171E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.953125	-7.89124143E-03	+5.64518648E-02	-2.05037830E+00	-1.54750171E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.000000	-3.24918134E-03	+5.63696287E-02	-2.12663697E+00	-1.70709352E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.046875	+1.57742909E-03	+5.64048133E-02	-2.21041832E+00	-1.86758568E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.093750	+6.51130506E-03	+5.65544220E-02	-2.30172313E+00	-2.02659127E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.140625	+1.14739841E-02	+5.68143107E-02	-2.40041125E+00	-2.18017290E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.187500	+1.63869279E-02	+5.71792452E-02	-2.50611434E+00	-2.32209384E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.234375	+2.11725851E-02	+5.76429698E-02	-2.61810755E+00	-2.44280290E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.281250	+2.57554089E-02	+5.81982885E-02	-2.73512711E+00	-2.52818018E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.328125	+3.00628263E-02	+5.88371560E-02	-2.85512444E+00	-2.55826808E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.375000	+3.40261621E-02	+5.95507791E-02	-2.97496474E+00	-2.50663794E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.421875	+3.75815193E-02	+6.03297269E-02	-3.09012174E+00	-2.34174916E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.468750	+4.06706177E-02	+6.11640483E-02	-3.19450372E+00	-2.03235702E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.515625	+4.32415920E-02	+6.20433971E-02	-3.28065522E+00	-1.55862189E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.562500	+4.52497442E-02	+6.29571609E-02	-3.34062453E+00	-9.27278409E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.609375	+4.66582436E-02	+6.38945937E-02	-3.36758757E+00	-1.83015268E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.656250	+4.74387603E-02	+6.48449503E-02	-3.35778221E+00	+5.95273379E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.703125	+4.75720150E-02	+6.57976188E-02	-3.31178069E+00	+1.31722086E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.750000	+4.70482255E-02	+6.67422516E-02	-3.23429275E+00	+1.91093046E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.796875	+4.58674260E-02	+6.76688904E-02	-3.13263096E+00	+2.34152744E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.843750	+4.40396374E-02	+6.85680844E-02	-3.01477455E+00	+2.61031323E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.890625	+4.15848690E-02	+6.94309993E-02	-2.88791409E+00	+2.74139743E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.937500	+3.85329356E-02	+7.02495150E-02	-2.75776854E+00	+2.76705386E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
3.984375	+3.49230820E-02	+7.10163118E-02	-2.62850279E+00	+2.71804534E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.031250	+3.08034120E-02	+7.17249410E-02	-2.50295179E+00	+2.61940870E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.078125	+2.62301312E-02	+7.23698830E-02	-2.38293323E+00	+2.48974929E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.125000	+2.12666171E-02	+7.29465883E-02	-2.26953780E+00	+2.34211858E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.171875	+1.59823420E-02	+7.34515039E-02	-2.16335961E+00	+2.18531249E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.218750	+1.04516772E-02	+7.38820839E-02	-2.06466475E+00	+2.02507170E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.265625	+4.75261402E-03	+7.42367843E-02	-1.97350914E+00	+1.86502539E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.312500	-1.03456256E-03	+7.45150437E-02	-1.88981862E+00	+1.70737700E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.359375	-6.82861040E-03	+7.47172491E-02	-1.81344254E+00	+1.55338134E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.406250	-1.25486426E-02	+7.48446886E-02	-1.74418912E+00	+1.40366833E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.453125	-1.81153855E-02	+7.48994926E-02	-1.68184864E+00	+1.25845951E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.500000	-2.34523585E-02	+7.48845630E-02	-1.62620854E+00	+1.11771158E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.546875	-2.84869558E-02	+7.48034940E-02	-1.57706318E+00	+9.81211045E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.593750	-3.31514205E-02	+7.46604850E-02	-1.53422001E+00	+8.48636664E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
4.640625	-3.73837044E-02	+7.44602470E-02	-1.49750349E+00	+7.17934669E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.171875	+7.66118164E-02	+8.22352797E-02	-4.48766037E+00	+1.94903587E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.195312	+7.69804490E-02	+8.26969448E-02	-4.47125209E+00	+1.20526915E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.218750	+7.71754868E-02	+8.31258052E-02	-4.43116338E+00	+2.15760000E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.242188	+7.71960433E-02	+8.35209387E-02	-4.37011459E+00	+2.97163002E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.265625	+7.70418414E-02	+8.38815141E-02	-4.29186822E+00	+3.61712089E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.289062	+7.67132164E-02	+8.42067919E-02	-4.20056205E+00	+4.08977106E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.312500	+7.62111157E-02	+8.44961260E-02	-4.10016020E+00	+4.40419713E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.335938	+7.55370957E-02	+8.47489649E-02	-3.99411531E+00	+4.58514520E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.359375	+7.46933161E-02	+8.49648521E-02	-3.88523152E+00	+4.66022589E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.382812	+7.36825311E-02	+8.51434269E-02	-3.77566722E+00	+4.65533791E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.406250	+7.25080777E-02	+8.52844244E-02	-3.66701256E+00	+4.59249995E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.429688	+7.11738618E-02	+8.53876758E-02	-3.56039379E+00	+4.48929496E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.453125	+6.96843407E-02	+8.54531082E-02	-3.45657686E+00	+4.35917782E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.476562	+6.80445042E-02	+8.54807437E-02	-3.35605733E+00	+4.21213429E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.500000	+6.62598525E-02	+8.54706990E-02	-3.25913306E+00	+4.05540307E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.523438	+6.43363729E-02	+8.54231842E-02	-3.16596031E+00	+3.89412783E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.546875	+6.22805136E-02	+8.53385021E-02	-3.07659582E+00	+3.73189361E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.570312	+6.00991570E-02	+8.52170460E-02	-2.99102780E+00	+3.57114560E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.593750	+5.77995904E-02	+8.50592988E-02	-2.90919837E+00	+3.41350569E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.617188	+5.53894767E-02	+8.48658307E-02	-2.83101972E+00	+3.26000694E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.640625	+5.28768232E-02	+8.46372971E-02	-2.75638554E+00	+3.11126503E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.664062	+5.02699505E-02	+8.43744366E-02	-2.68517917E+00	+2.96760232E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.687500	+4.75774604E-02	+8.40780683E-02	-2.61727918E+00	+2.82913729E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.710938	+4.48082037E-02	+8.37490893E-02	-2.55256336E+00	+2.69584860E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.734375	+4.19712482E-02	+8.33884715E-02	-2.49091128E+00	+2.56762079E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.757812	+3.90758464E-02	+8.29972592E-02	-2.43220613E+00	+2.44427682E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.781250	+3.61314038E-02	+8.25765652E-02	-2.37633581E+00	+2.32560104E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.804688	+3.31474473E-02	+8.21275679E-02	-2.32319358E+00	+2.21135542E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.828125	+3.01335943E-02	+8.16515076E-02	-2.27267852E+00	+2.10129081E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.851562	+2.70995221E-02	+8.11496830E-02	-2.22469558E+00	+1.99515478E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.875000	+2.40549380E-02	+8.06234474E-02	-2.17915564E+00	+1.89269688E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.898438	+2.10095501E-02	+8.00742048E-02	-2.13597541E+00	+1.79367218E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.921875	+1.79730380E-02	+7.95034060E-02	-2.09507726E+00	+1.69784350E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.945312	+1.49550254E-02	+7.89125446E-02	-2.05638900E+00	+1.60498279E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.968750	+1.19650515E-02	+7.83031526E-02	-2.01984369E+00	+1.51487186E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
1.992188	+9.01254442E-03	+7.76767968E-02	-1.98537938E+00	+1.42730266E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.015625	+6.10679401E-03	+7.70350738E-02	-1.95293888E+00	+1.34207733E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.039062	+3.25692537E-03	+7.63796065E-02	-1.92246950E+00	+1.25900797E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.062500	+4.71872724E-04	+7.57120395E-02	-1.89392288E+00	+1.17791638E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.085938	-2.23964661E-03	+7.50340348E-02	-1.86725467E+00	+1.09863360E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.109375	-4.86915799E-03	+7.43472676E-02	-1.84242443E+00	+1.02099954E+00	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.132812	-7.40845503E-03	+7.36534220E-02	-1.81939532E+00	+9.44862503E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.156250	-9.84962506E-03	+7.29541871E-02	-1.79813400E+00	+8.70078743E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.179688	-1.21850743E-02	+7.22512522E-02	-1.77861038E+00	+7.96511996E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.203125	-1.44075532E-02	+7.15463033E-02	-1.76079750E+00	+7.24033061E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.226562	-1.65101807E-02	+7.08410187E-02	-1.74467133E+00	+6.52519374E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.250000	-1.84864693E-02	+7.01370650E-02	-1.73021065E+00	+5.81854608E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.273438	-2.03303484E-02	+6.94360931E-02	-1.71739690E+00	+5.11928281E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.296875	-2.20361883E-02	+6.87397346E-02	-1.70621401E+00	+4.42635390E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01
2.320312	-2.35988225E-02	+6.80495977E-02	-1.69664836E+00	+3.73633629E-01	+2.96035864E-01	-3.80022425E-01	-7.78995778E-01	+9.88534098E-01	+1.14659015E-02	+1.11766210E-02	-6.57321916E-02	-1.70032685E-01


==> anc/otoc_to_plot_bosonic_M900_L1.1225_n300_beta5.0000.dat <==
300.000000	+4.88769046E-03	+1.93485263E-02	-3.54316408E+00	+2.04586007E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
306.000000	+1.21367591E-03	+2.05295374E-02	-3.25368150E+00	+7.60355934E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
312.000000	-1.30815721E-02	+2.29311093E-02	-2.63073696E+00	-1.37665638E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
318.000000	+1.90649981E-02	+2.27672415E-02	-4.90566915E+00	+1.24745873E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
324.000000	-1.93111385E-02	+2.25168704E-02	-2.48104191E+00	-6.46689528E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
330.000000	+2.13440493E-02	+2.30479353E-02	-5.68169659E+00	-1.73898905E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
336.000000	-1.28064571E-02	+2.11434968E-02	-2.68972060E+00	+1.79730107E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
342.000000	+4.65596485E-03	+1.93828213E-02	-3.52493530E+00	-5.35746259E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
348.000000	+2.79952210E-03	+2.06493164E-02	-3.33261611E+00	+7.89882422E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
354.000000	-1.52470940E-02	+2.27508367E-02	-2.57707640E+00	-1.27640000E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
360.000000	+1.83561033E-02	+2.22147325E-02	-4.86429611E+00	+1.14530181E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
366.000000	-2.07451005E-02	+2.28510092E-02	-2.43964018E+00	-4.03301077E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
372.000000	+2.12109406E-02	+2.35891568E-02	-5.34825740E+00	-2.55645278E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
378.000000	-1.13520247E-02	+2.07267178E-02	-2.74641451E+00	+1.52904416E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
384.000000	+4.56953396E-03	+1.94671870E-02	-3.51340441E+00	-5.56835809E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
390.000000	+4.72256633E-03	+2.11670588E-02	-3.41461748E+00	+7.76842006E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
396.000000	-1.58609617E-02	+2.19808299E-02	-2.58119401E+00	-1.26524642E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
402.000000	+1.82607337E-02	+2.18634746E-02	-4.93291319E+00	+1.61272956E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
408.000000	-2.23109459E-02	+2.36109317E-02	-2.38766646E+00	-2.74740417E-03	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
414.000000	+1.98896607E-02	+2.33755600E-02	-4.96588204E+00	-3.35002655E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
420.000000	-1.00845933E-02	+2.06361607E-02	-2.78966965E+00	+1.24569994E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
426.000000	+4.40851287E-03	+1.99508230E-02	-3.47104211E+00	-6.54799073E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
432.000000	+7.08835506E-03	+2.10900665E-02	-3.57542853E+00	+7.27605841E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
438.000000	-1.57289046E-02	+2.14853918E-02	-2.59791510E+00	-1.18785238E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
444.000000	+1.83275033E-02	+2.16936097E-02	-5.00085139E+00	+1.93921712E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
450.000000	-2.29541229E-02	+2.40107085E-02	-2.36520905E+00	+3.99267665E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
456.000000	+1.79102731E-02	+2.33453731E-02	-4.52173019E+00	-3.67225830E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
462.000000	-9.77478132E-03	+2.04519917E-02	-2.80588004E+00	+9.58327239E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
468.000000	+3.36466102E-03	+2.05296296E-02	-3.37173750E+00	-7.60880148E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
474.000000	+9.01187473E-03	+2.11417553E-02	-3.71893622E+00	+6.15788596E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
480.000000	-1.53593531E-02	+2.05794260E-02	-2.63279119E+00	-1.11558243E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
486.000000	+1.88045084E-02	+2.19848002E-02	-5.05763514E+00	+2.28646794E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
492.000000	-2.29264284E-02	+2.43585688E-02	-2.35841504E+00	+6.60913964E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
498.000000	+1.57047089E-02	+2.27338865E-02	-4.26453838E+00	-3.74647571E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
504.000000	-9.22775101E-03	+2.09352480E-02	-2.80799212E+00	+8.31853075E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
510.000000	+1.96183074E-03	+2.10352061E-02	-3.26631469E+00	-9.07883869E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
516.000000	+1.05222560E-02	+2.06690250E-02	-3.89745277E+00	+4.98825285E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
522.000000	-1.44104584E-02	+2.02945408E-02	-2.66772435E+00	-1.20629671E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
528.000000	+1.97642828E-02	+2.21502374E-02	-5.34500882E+00	+2.33732028E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
534.000000	-2.16325678E-02	+2.43086259E-02	-2.38724592E+00	+1.09591702E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
540.000000	+1.36260462E-02	+2.25140254E-02	-4.02990839E+00	-3.45382101E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
546.000000	-9.09311952E-03	+2.12601324E-02	-2.80170444E+00	+7.57806129E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
552.000000	-5.11786277E-04	+2.15548558E-02	-3.12054104E+00	-9.85349678E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
558.000000	+1.09706588E-02	+2.02750275E-02	-3.98412405E+00	+3.66242728E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
564.000000	-1.44051649E-02	+1.98404435E-02	-2.68104976E+00	-1.14669035E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
570.000000	+2.03386435E-02	+2.26887382E-02	-5.36015248E+00	+1.86284216E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
576.000000	-1.89105427E-02	+2.39134873E-02	-2.45750871E+00	+1.20175477E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
582.000000	+1.21776435E-02	+2.21175870E-02	-3.91804675E+00	-2.82502297E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
588.000000	-8.31615403E-03	+2.21951316E-02	-2.79651146E+00	+7.58186029E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
594.000000	-3.11170381E-03	+2.15779573E-02	-3.00822352E+00	-1.46389289E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
150.000000	+1.24919921E-02	+2.42560350E-02	-3.74956043E+00	+6.12185091E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
153.000000	-1.60830191E-02	+2.39934886E-02	-2.52381778E+00	+2.04976675E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
156.000000	-1.74865776E-02	+2.27552814E-02	-2.51970038E+00	-1.70590534E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
159.000000	+6.96836267E-03	+2.13686350E-02	-3.54736098E+00	-3.55097993E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
162.000000	+1.57998948E-02	+2.05793175E-02	-4.65028833E+00	+6.99614763E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
165.000000	-1.37387045E-03	+2.05377251E-02	-3.12759213E+00	+3.43729501E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
168.000000	-1.67304465E-02	+2.08580015E-02	-2.58791133E+00	+5.87270308E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
171.000000	-1.00878334E-02	+2.10797375E-02	-2.77522994E+00	-1.90948557E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
174.000000	+8.96935167E-03	+2.09226282E-02	-3.73360267E+00	-3.07963995E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
177.000000	+1.55869876E-02	+2.04985603E-02	-4.62301391E+00	+9.46446010E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
180.000000	-7.82736573E-04	+2.03088249E-02	-3.16573507E+00	+3.42600502E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
183.000000	-1.74138039E-02	+2.09531764E-02	-2.56741090E+00	+4.43034025E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
186.000000	-5.06636416E-03	+2.24475941E-02	-2.89991465E+00	-3.98269174E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
189.000000	+2.04524454E-02	+2.39693533E-02	-4.95702594E+00	-1.94508046E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
192.000000	+1.58786704E-02	+2.44433367E-02	-4.06696293E+00	+3.89756970E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
195.000000	-1.28732840E-02	+2.35833694E-02	-2.61848412E+00	+2.56749361E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
198.000000	-1.78023135E-02	+2.21681728E-02	-2.52646676E+00	-1.45266566E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
201.000000	+6.01570316E-03	+2.12648656E-02	-3.49008352E+00	-3.73652144E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
204.000000	+1.69474003E-02	+2.11944667E-02	-4.76837963E+00	+5.54890414E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
207.000000	+1.63363704E-04	+2.14367926E-02	-3.15714927E+00	+3.66170678E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
210.000000	-1.68554177E-02	+2.13605161E-02	-2.57135556E+00	+7.07737938E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
213.000000	-1.16906847E-02	+2.08373261E-02	-2.73250651E+00	-1.78096530E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
216.000000	+7.06635615E-03	+2.01933849E-02	-3.63993473E+00	-3.08051178E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
219.000000	+1.47500997E-02	+1.98733779E-02	-4.58081358E+00	+7.32061345E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
222.000000	-1.39635806E-04	+2.02272466E-02	-3.20069793E+00	+3.37530851E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
225.000000	-1.74901834E-02	+2.13315266E-02	-2.55562847E+00	+6.67426075E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
228.000000	-7.59656724E-03	+2.28010984E-02	-2.80024228E+00	-3.31520537E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
231.000000	+1.85631197E-02	+2.38745247E-02	-4.54475170E+00	-2.67772527E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
234.000000	+1.78477375E-02	+2.39443339E-02	-4.40687744E+00	+3.05562587E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
237.000000	-1.00943946E-02	+2.31282571E-02	-2.71137618E+00	+3.13650981E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
240.000000	-1.78550144E-02	+2.21752804E-02	-2.52497156E+00	-1.19586958E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
243.000000	+5.52000874E-03	+2.17313354E-02	-3.42889792E+00	-4.39320284E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
246.000000	+1.89104924E-02	+2.17787789E-02	-5.16089326E+00	+2.64893218E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
249.000000	+2.81091518E-03	+2.18148510E-02	-3.26996199E+00	+4.28436908E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
252.000000	-1.60461745E-02	+2.14536511E-02	-2.59027182E+00	+9.36714815E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
255.000000	-1.26383663E-02	+2.06988705E-02	-2.70793310E+00	-1.61771077E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
258.000000	+5.68654479E-03	+1.98931899E-02	-3.56089828E+00	-3.05202759E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
261.000000	+1.41857013E-02	+1.95269445E-02	-4.53914966E+00	+5.41598920E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
264.000000	+3.90366912E-04	+2.00519998E-02	-3.23593893E+00	+3.32623495E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
267.000000	-1.78364716E-02	+2.14625416E-02	-2.54340869E+00	+8.94554202E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
270.000000	-1.05527626E-02	+2.30766712E-02	-2.69920641E+00	-2.62238388E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
273.000000	+1.57449418E-02	+2.38929139E-02	-4.11683902E+00	-3.25772661E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
276.000000	+1.87445686E-02	+2.35070352E-02	-4.65384237E+00	+2.19965842E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
279.000000	-7.97108258E-03	+2.25239600E-02	-2.79704397E+00	+3.56885728E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
282.000000	-1.85459587E-02	+2.19855674E-02	-2.51252801E+00	-8.55935095E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
285.000000	+3.99192409E-03	+2.22389677E-02	-3.31060502E+00	-4.58421823E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
288.000000	+2.00757938E-02	+2.26655122E-02	-5.26305894E+00	-1.24416318E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
291.000000	+5.49045652E-03	+2.24249620E-02	-3.38525481E+00	+4.38681679E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
294.000000	-1.46285812E-02	+2.13757495E-02	-2.63096887E+00	+1.11066398E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
297.000000	-1.28751100E-02	+2.00999552E-02	-2.71885642E+00	-1.69658102E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
75.000000	+9.95892446E-03	+2.18902752E-02	-3.73543865E+00	+1.87218607E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
76.500000	-1.77428137E-02	+2.22168336E-02	-2.52673797E+00	-2.60585167E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
78.000000	+1.49162663E-02	+2.03760761E-02	-4.51719415E+00	-1.09480038E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
79.500000	-1.49753488E-02	+2.36931822E-02	-2.55958198E+00	+4.67579550E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
81.000000	-2.61961113E-03	+1.95817278E-02	-3.11445550E+00	-4.03055545E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
82.500000	+1.26035020E-02	+2.41439661E-02	-3.76874862E+00	+1.49654260E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
84.000000	-1.50335820E-02	+1.97489526E-02	-2.66549272E+00	-4.32924863E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
85.500000	+2.02369469E-02	+2.33859467E-02	-5.06752321E+00	-9.10514972E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
87.000000	-5.90649332E-03	+2.05621534E-02	-2.93864721E+00	+7.17927327E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
88.500000	-4.87300056E-03	+2.22631518E-02	-2.91374122E+00	-3.89106211E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
90.000000	+1.31810181E-02	+2.14180680E-02	-4.10596584E+00	+1.33659350E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
91.500000	-1.87884849E-02	+2.17335105E-02	-2.51276318E+00	-1.51169336E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
93.000000	+1.65448366E-02	+2.17786191E-02	-4.55947385E+00	-2.10229853E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
94.500000	+3.82585799E-04	+2.19493916E-02	-3.14345273E+00	+5.21309250E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
96.000000	-3.42974742E-03	+2.15749073E-02	-2.99554610E+00	-6.18702078E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
97.500000	+1.88466887E-02	+2.22171484E-02	-4.99955897E+00	+1.53934410E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
99.000000	-1.83125227E-02	+2.13681894E-02	-2.53374287E+00	+4.27373844E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
100.500000	+9.71434399E-03	+2.18624183E-02	-3.71743743E+00	-1.73148088E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
102.000000	-1.74907482E-03	+2.18550379E-02	-3.05318713E+00	+3.15780639E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
103.500000	-1.04601680E-02	+2.08678419E-02	-2.77009552E+00	-7.61969648E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
105.000000	+2.06753906E-02	+2.30754945E-02	-5.33909608E+00	+2.94268602E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
106.500000	-1.43956416E-02	+1.98237730E-02	-2.68181493E+00	+6.17546349E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
108.000000	+8.86319294E-03	+2.41677566E-02	-3.48645703E+00	-2.09304603E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
109.500000	+1.12105634E-03	+1.93840965E-02	-3.30972874E+00	+3.43538358E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
111.000000	-1.87278284E-02	+2.41676378E-02	-2.45584196E+00	-4.25837449E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
112.500000	+1.47892479E-02	+1.98797018E-02	-4.58724109E+00	-2.70440137E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
114.000000	-1.66015251E-02	+2.29511803E-02	-2.53697400E+00	+3.74018957E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
115.500000	+5.52459154E-03	+2.11582140E-02	-3.46518422E+00	-3.67922022E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
117.000000	+8.24414215E-03	+2.13606035E-02	-3.64074007E+00	+3.08060371E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
118.500000	-1.67751525E-02	+2.26185115E-02	-2.54100311E+00	-3.15140698E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
120.000000	+1.52384264E-02	+2.03343755E-02	-4.58616216E+00	+1.01664067E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
121.500000	-1.71347860E-02	+2.34788638E-02	-2.51050389E+00	+4.90834429E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
123.000000	-2.05987381E-03	+2.01591583E-02	-3.11365887E+00	-3.54090058E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
124.500000	+9.34612741E-03	+2.33850554E-02	-3.57277406E+00	+1.64085984E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
126.000000	-1.58724544E-02	+2.04780171E-02	-2.62140092E+00	-5.59424297E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
127.500000	+2.01110581E-02	+2.27320718E-02	-5.25104695E+00	-7.76715825E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
129.000000	-7.93292018E-03	+2.08618111E-02	-2.85441567E+00	+7.60206382E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
130.500000	-3.33979418E-03	+2.23008894E-02	-2.97042781E+00	-3.61326633E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
132.000000	+1.13232942E-02	+2.10630158E-02	-3.93839557E+00	+1.64901312E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
133.500000	-1.96273275E-02	+2.24237172E-02	-2.47572387E+00	-2.64130905E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
135.000000	+1.66374931E-02	+2.10472511E-02	-4.73078828E+00	-1.82877513E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
136.500000	-1.58708003E-03	+2.27074613E-02	-3.02435641E+00	+5.41058040E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
138.000000	-1.38093918E-03	+2.09728073E-02	-3.10761416E+00	-6.66568757E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
139.500000	+1.92334181E-02	+2.25222926E-02	-5.02406268E+00	+1.81596584E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
141.000000	-1.73020198E-02	+2.12413343E-02	-2.56282441E+00	+3.57954569E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
142.500000	+1.20601538E-02	+2.16855893E-02	-3.95019898E+00	-1.42815255E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
144.000000	-2.97036365E-03	+2.21414380E-02	-2.99127018E+00	+3.69181155E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
145.500000	-8.57698438E-03	+2.05583765E-02	-2.84265551E+00	-7.77880164E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
147.000000	+2.09828764E-02	+2.34172694E-02	-5.32491067E+00	+4.61949563E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
148.500000	-1.37919350E-02	+1.96743146E-02	-2.70407064E+00	+3.44825841E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
37.500000	-1.20338389E-02	+2.34678049E-02	-2.64502910E+00	-4.81856333E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
38.250000	+1.62643196E-02	+2.14527712E-02	-4.56817280E+00	-3.09819863E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
39.000000	-2.65714866E-03	+1.96487064E-02	-3.10975889E+00	+1.31956782E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
39.750000	-1.52225261E-02	+2.23317416E-02	-2.58882107E+00	-6.64557987E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
40.500000	+1.59495938E-02	+2.41814557E-02	-4.10659588E+00	-8.78186030E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
41.250000	+1.11325859E-02	+2.11919905E-02	-3.90610012E+00	+9.39482373E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
42.000000	-1.41264339E-02	+1.95647360E-02	-2.69737232E+00	+2.01261217E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
42.750000	+8.98983006E-03	+2.25943190E-02	-3.60420829E+00	-1.45033317E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
43.500000	+1.99638752E-02	+2.37895545E-02	-4.87287206E+00	+5.82886840E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
44.250000	-1.15483509E-02	+2.10652714E-02	-2.72987803E+00	+1.23314840E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
45.000000	-4.16945978E-03	+2.01544213E-02	-3.02314947E+00	-1.57414671E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
45.750000	+1.90257789E-02	+2.21014096E-02	-5.09109810E+00	+1.22867382E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
46.500000	-6.53849082E-03	+2.27080031E-02	-2.83884840E+00	+1.66452592E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
47.250000	-1.56359851E-02	+2.17127439E-02	-2.59430922E+00	-1.00314000E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
48.000000	+1.46192705E-02	+2.11143813E-02	-4.34355839E+00	-5.08800178E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
48.750000	+3.50924887E-03	+2.09201866E-02	-3.35750948E+00	+1.20600520E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
49.500000	-1.78980510E-02	+2.17506231E-02	-2.53455059E+00	-1.67524112E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
50.250000	+9.55391429E-03	+2.30961375E-02	-3.60879565E+00	-1.26688215E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
51.000000	+1.60549122E-02	+2.19831932E-02	-4.43487381E+00	+5.89161498E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
51.750000	-1.30442285E-02	+1.97271227E-02	-2.72505340E+00	+7.83271652E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
52.500000	+2.18138704E-03	+2.13762322E-02	-3.25996633E+00	-2.02674429E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
53.250000	+2.27165876E-02	+2.42840191E-02	-5.76516984E+00	+2.51401611E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
54.000000	-5.64659589E-03	+2.23405179E-02	-2.88286392E+00	+1.93956392E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
54.750000	-9.51275505E-03	+1.92414531E-02	-2.85582397E+00	-1.45639079E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
55.500000	+1.82454969E-02	+2.13947270E-02	-5.06745010E+00	-1.09561925E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
56.250000	-1.09961493E-04	+2.42865766E-02	-3.02016686E+00	+1.71636825E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
57.000000	-1.91495922E-02	+2.21854398E-02	-2.49289773E+00	-5.18374700E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
57.750000	+8.55822409E-03	+1.97690419E-02	-3.79772891E+00	-7.16893471E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
58.500000	+7.27233568E-03	+2.13750907E-02	-3.56823793E+00	+9.09076926E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
59.250000	-2.07999229E-02	+2.30377947E-02	-2.43411352E+00	+3.11159762E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
60.000000	-4.26127404E-04	+2.20647507E-02	-3.10149829E+00	-1.43643745E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
60.750000	+1.59978388E-02	+2.10805174E-02	-4.58876969E+00	+2.63609484E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
61.500000	-1.23455133E-02	+2.10534224E-02	-2.70608406E+00	+1.15751780E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
62.250000	-7.38235851E-03	+2.14677892E-02	-2.85249298E+00	-1.80040760E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
63.000000	+2.02763671E-02	+2.25195878E-02	-5.40669547E+00	-1.23272090E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
63.750000	-1.49519600E-03	+2.24844882E-02	-3.03740112E+00	+1.83636761E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
64.500000	-1.47625137E-02	+2.04874342E-02	-2.65214405E+00	-8.69319090E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
65.250000	+1.40311909E-02	+2.05404676E-02	-4.34137975E+00	-4.57636023E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
66.000000	+5.65598944E-03	+2.33993255E-02	-3.33859808E+00	+1.27644832E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
66.750000	-2.09399659E-02	+2.32236300E-02	-2.42670727E+00	+1.51307925E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
67.500000	+1.79335571E-03	+1.99440026E-02	-3.31590189E+00	-9.89640073E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
68.250000	+1.04594380E-02	+2.04679979E-02	-3.91116738E+00	+5.92739239E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
69.000000	-2.02643905E-02	+2.38954178E-02	-2.42679304E+00	+7.90412606E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
69.750000	-9.71027381E-03	+2.30448573E-02	-2.72554847E+00	-1.47315029E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
70.500000	+1.50324824E-02	+1.98781722E-02	-4.63651847E+00	-5.82406220E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
71.250000	-9.23668525E-03	+2.07783579E-02	-2.81290941E+00	+1.37474031E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
72.000000	-1.47603692E-02	+2.33390899E-02	-2.57440801E+00	-1.06725897E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
72.750000	+1.64292696E-02	+2.24838208E-02	-4.41379785E+00	-5.61117532E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
73.500000	+4.24880721E-03	+2.06691961E-02	-3.41608431E+00	+1.22215790E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
74.250000	-1.68874587E-02	+2.09782944E-02	-2.58056101E+00	+1.00590424E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
18.750000	+1.50334091E-02	+2.05867348E-02	-4.50021113E+00	+4.19948604E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
19.125000	+1.30123341E-03	+2.06442259E-02	-3.25227789E+00	+2.45615791E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
19.500000	-1.39281243E-02	+2.11127562E-02	-2.65809270E+00	+9.38809362E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
19.875000	-1.74762973E-02	+2.16360117E-02	-2.54817087E+00	-2.94969110E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
20.250000	-6.09281618E-03	+2.19936706E-02	-2.87931954E+00	-1.66945946E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
20.625000	+1.10037181E-02	+2.21861351E-02	-3.80026547E+00	-3.18346543E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
21.000000	+1.97225450E-02	+2.23022873E-02	-5.26691861E+00	-2.09207738E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
21.375000	+1.27658707E-02	+2.23244282E-02	-3.95717127E+00	+3.09160708E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
21.750000	-4.12336888E-03	+2.20932837E-02	-2.94821329E+00	+1.85103666E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
22.125000	-1.68066551E-02	+2.15034738E-02	-2.56889378E+00	+4.03153466E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
22.500000	-1.47321045E-02	+2.07404720E-02	-2.64584820E+00	-8.40002128E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
22.875000	-1.24701839E-04	+2.02789261E-02	-3.19889537E+00	-2.28252561E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
23.250000	+1.41645309E-02	+2.05681652E-02	-4.35774240E+00	-1.63813075E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
23.625000	+1.56711476E-02	+2.16433433E-02	-4.42749344E+00	+1.54252452E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
24.000000	+2.62952282E-03	+2.29933283E-02	-3.20084901E+00	+2.48240025E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
24.375000	-1.46246498E-02	+2.38082882E-02	-2.56569325E+00	+1.07617723E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
24.750000	-2.21708751E-02	+2.34740305E-02	-2.39371609E+00	-8.72466867E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
25.125000	-1.39643065E-02	+2.20342859E-02	-2.63112826E+00	-1.28052074E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
25.500000	+2.81521141E-03	+2.02854967E-02	-3.35410664E+00	-2.47201274E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
25.875000	+1.36950215E-02	+1.93326882E-02	-4.48513782E+00	-6.62206264E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
26.250000	+9.22045416E-03	+1.98522249E-02	-3.85076134E+00	+2.16077700E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
26.625000	-6.90268414E-03	+2.16015611E-02	-2.86455507E+00	+1.91268393E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
27.000000	-2.10838734E-02	+2.35440481E-02	-2.41624839E+00	+6.37999239E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
27.375000	-2.14986846E-02	+2.44972245E-02	-2.38605564E+00	-4.63056605E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
27.750000	-7.65556452E-03	+2.38784646E-02	-2.76354085E+00	-1.70504167E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
28.125000	+9.26970920E-03	+2.20738832E-02	-3.66483689E+00	-2.56848043E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
28.500000	+1.55944630E-02	+2.01882601E-02	-4.68990117E+00	+3.41967270E-03	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
28.875000	+6.50514523E-03	+1.93422009E-02	-3.66227213E+00	+2.48956045E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
29.250000	-9.74237480E-03	+1.99793207E-02	-2.82273083E+00	+1.52636404E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
29.625000	-1.87130485E-02	+2.16174913E-02	-2.51749911E+00	+2.33444513E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
30.000000	-1.22099340E-02	+2.31988757E-02	-2.64764745E+00	-9.98066138E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
30.375000	+4.72432367E-03	+2.38027730E-02	-3.26604871E+00	-2.61623714E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
30.750000	+1.82331869E-02	+2.32099654E-02	-4.60982530E+00	-1.93387701E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
31.125000	+1.74604483E-02	+2.19338612E-02	-4.71645647E+00	+1.66670017E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
31.500000	+3.41049377E-03	+2.07815940E-02	-3.35980018E+00	+2.63749457E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
31.875000	-1.20114656E-02	+2.03274899E-02	-2.73833554E+00	+9.85129654E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
32.250000	-1.57329437E-02	+2.06338159E-02	-2.62095294E+00	-3.01643229E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
32.625000	-4.45943972E-03	+2.13319353E-02	-2.96456796E+00	-1.75822693E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
33.000000	+1.22280015E-02	+2.19557743E-02	-3.93962313E+00	-3.21934162E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
33.375000	+1.99534798E-02	+2.22595248E-02	-5.37907418E+00	+8.77566315E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
33.750000	+1.18989150E-02	+2.22884853E-02	-3.87380566E+00	+3.31249769E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
34.125000	-5.45442473E-03	+2.22033587E-02	-2.89470091E+00	+1.79656226E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
34.500000	-1.79132792E-02	+2.20605168E-02	-2.52638396E+00	+4.00706396E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
34.875000	-1.55855348E-02	+2.17683526E-02	-2.59417111E+00	-7.87568228E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
35.250000	-8.76770087E-04	+2.12668178E-02	-3.11706013E+00	-2.20125322E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
35.625000	+1.35627281E-02	+2.07297992E-02	-4.24511103E+00	-1.90649926E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
36.000000	+1.52350850E-02	+2.05349085E-02	-4.54693458E+00	+1.27674925E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
36.375000	+2.30621474E-03	+2.09788483E-02	-3.28754909E+00	+2.57502021E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
36.750000	-1.45771796E-02	+2.19822330E-02	-2.61566942E+00	+1.14962542E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
37.125000	-2.11863880E-02	+2.30380737E-02	-2.42533003E+00	-1.34482016E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
9.375000	-1.81416626E-03	+2.12956487E-02	-3.07435068E+00	+1.75123252E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
9.562500	-9.35837109E-03	+2.07470867E-02	-2.80990162E+00	+1.06955745E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
9.750000	-1.42159918E-02	+2.02971944E-02	-2.67326664E+00	+4.25357019E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
9.937500	-1.52776596E-02	+2.00340759E-02	-2.65039274E+00	-1.77892208E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
10.125000	-1.22656381E-02	+2.00203032E-02	-2.73997622E+00	-8.06818657E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
10.312500	-5.81310490E-03	+2.02796676E-02	-2.95294974E+00	-1.53830897E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
10.500000	+2.65718240E-03	+2.07907723E-02	-3.31684208E+00	-2.49396466E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
10.687500	+1.12470990E-02	+2.14883278E-02	-3.88818649E+00	-3.86796597E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
10.875000	+1.80201978E-02	+2.22717272E-02	-4.76732932E+00	-4.99513182E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
11.062500	+2.14462335E-02	+2.30196466E-02	-5.76136092E+00	-1.05168920E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
11.250000	+2.07428979E-02	+2.36088348E-02	-5.16171277E+00	+4.29908862E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
11.437500	+1.60461928E-02	+2.39346881E-02	-4.14920268E+00	+4.50967737E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
11.625000	+8.38110100E-03	+2.39305366E-02	-3.47058376E+00	+2.98352464E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
11.812500	-5.66610697E-04	+2.35820073E-02	-3.03038094E+00	+1.90535189E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
12.000000	-8.83728970E-03	+2.29329915E-02	-2.75607680E+00	+1.11844046E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
12.187500	-1.46506892E-02	+2.20810911E-02	-2.61096577E+00	+4.75190813E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
12.375000	-1.68047283E-02	+2.11626701E-02	-2.57788024E+00	-1.09515113E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
12.562500	-1.49238512E-02	+2.03299783E-02	-2.65203394E+00	-6.96136866E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
12.750000	-9.51948317E-03	+1.97245784E-02	-2.83893157E+00	-1.34080709E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
12.937500	-1.87055694E-03	+1.94521275E-02	-3.15483660E+00	-2.09829590E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
13.125000	+6.24929887E-03	+1.95632916E-02	-3.62579253E+00	-2.93612992E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
13.312500	+1.29540462E-02	+2.00443116E-02	-4.25588532E+00	-3.10403909E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
13.500000	+1.66618494E-02	+2.08188795E-02	-4.78980719E+00	-7.69959406E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
13.687500	+1.64488501E-02	+2.17609542E-02	-4.54462010E+00	+2.46031895E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
13.875000	+1.22576942E-02	+2.27162514E-02	-3.86718759E+00	+3.34305545E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
14.062500	+4.91983877E-03	+2.35286241E-02	-3.29097430E+00	+2.63359186E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
14.250000	-4.01221042E-03	+2.40666630E-02	-2.87959064E+00	+1.82158032E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
14.437500	-1.25994879E-02	+2.42457513E-02	-2.60788168E+00	+1.13646763E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
14.625000	-1.89580526E-02	+2.40416337E-02	-2.45341528E+00	+5.44721299E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
14.812500	-2.17022219E-02	+2.34932500E-02	-2.40361119E+00	-2.31784967E-03	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
15.000000	-2.02675991E-02	+2.26947284E-02	-2.45428447E+00	-5.47375224E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
15.187500	-1.50301574E-02	+2.17784309E-02	-2.60887690E+00	-1.13222164E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
15.375000	-7.20687157E-03	+2.08923118E-02	-2.87886759E+00	-1.79842265E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
15.562500	+1.42306564E-03	+2.01754836E-02	-3.28328540E+00	-2.54430759E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
15.750000	+8.91339801E-03	+1.97358749E-02	-3.83298293E+00	-3.01684859E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
15.937500	+1.35837000E-02	+1.96333746E-02	-4.41460362E+00	-1.81651385E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
16.125000	+1.43947587E-02	+1.98710740E-02	-4.51417563E+00	+1.12404200E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
16.312500	+1.11748156E-02	+2.03961543E-02	-3.99308787E+00	+2.93549377E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
16.500000	+4.64538839E-03	+2.11104826E-02	-3.41336546E+00	+2.72661768E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
16.687500	-3.74699406E-03	+2.18891149E-02	-2.97060624E+00	+1.99172329E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
16.875000	-1.21454322E-02	+2.26031534E-02	-2.66646923E+00	+1.30507404E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
17.062500	-1.86788576E-02	+2.31423942E-02	-2.48120347E+00	+7.07074498E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
17.250000	-2.18660101E-02	+2.34333002E-02	-2.40131629E+00	+1.59215302E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
17.437500	-2.09452790E-02	+2.34489892E-02	-2.42149773E+00	-3.81282327E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
17.625000	-1.60542778E-02	+2.32098348E-02	-2.54429716E+00	-9.58667333E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
17.812500	-8.21291873E-03	+2.27753938E-02	-2.78099798E+00	-1.62615258E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
18.000000	+8.91809692E-04	+2.22301126E-02	-3.15410438E+00	-2.44492887E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
18.187500	+9.27781445E-03	+2.16662298E-02	-3.69784631E+00	-3.36149980E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
18.375000	+1.51181455E-02	+2.11674378E-02	-4.41466680E+00	-3.27185335E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
18.562500	+1.71641183E-02	+2.07962393E-02	-4.92479131E+00	-2.16947473E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.687500	-1.59667257E-02	+2.29449455E-02	-2.55331386E+00	+7.13220661E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.781250	-1.82496496E-02	+2.28165106E-02	-2.49942367E+00	+4.36436836E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.875000	-1.95700329E-02	+2.26597675E-02	-2.47148196E+00	+1.63246957E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.968750	-1.98595498E-02	+2.24830317E-02	-2.46881486E+00	-1.05645722E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
5.062500	-1.91069336E-02	+2.22945853E-02	-2.49129053E+00	-3.75956792E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
5.156250	-1.73582587E-02	+2.21022872E-02	-2.53930676E+00	-6.53437499E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
5.250000	-1.47142046E-02	+2.19132483E-02	-2.61381006E+00	-9.44199666E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
5.343750	-1.13244281E-02	+2.17335819E-02	-2.71634420E+00	-1.25499992E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
5.437500	-7.37931415E-03	+2.15682353E-02	-2.84912255E+00	-1.59337356E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
5.531250	-3.09952309E-03	+2.14208998E-02	-3.01510174E+00	-1.96724954E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
5.625000	+1.27610784E-03	+2.12939957E-02	-3.21798183E+00	-2.38291812E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
5.718750	+5.50365539E-03	+2.11887239E-02	-3.46189889E+00	-2.83796791E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
5.812500	+9.34748741E-03	+2.11051749E-02	-3.75010082E+00	-3.29935937E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
5.906250	+1.25932206E-02	+2.10424845E-02	-4.08052877E+00	-3.64209648E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
6.000000	+1.50595894E-02	+2.09990255E-02	-4.43299391E+00	-3.52367051E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
6.093750	+1.66086155E-02	+2.09726244E-02	-4.74121699E+00	-2.37176169E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
6.187500	+1.71535344E-02	+2.09607910E-02	-4.87769922E+00	-8.26143971E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
6.281250	+1.66640180E-02	+2.09609484E-02	-4.75670719E+00	+2.24719248E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
6.375000	+1.51683335E-02	+2.09706513E-02	-4.45635063E+00	+3.46965628E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
6.468750	+1.27522185E-02	+2.09877793E-02	-4.10614664E+00	+3.62815284E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
6.562500	+9.55443394E-03	+2.10106918E-02	-3.77607198E+00	+3.29615196E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
6.656250	+5.75917404E-03	+2.10383362E-02	-3.48811815E+00	+2.83246001E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
6.750000	+1.58573824E-03	+2.10702986E-02	-3.24498572E+00	+2.37059011E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
6.843750	-2.72392663E-03	+2.11067956E-02	-3.04363250E+00	+1.94664452E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
6.937500	-6.91905849E-03	+2.11486071E-02	-2.87998988E+00	+1.56395060E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
7.031250	-1.07544557E-02	+2.11969550E-02	-2.75039176E+00	+1.21638047E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
7.125000	-1.40045605E-02	+2.12533375E-02	-2.65191854E+00	+8.95900605E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
7.218750	-1.64764590E-02	+2.13193301E-02	-2.58241040E+00	+5.94768541E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
7.312500	-1.80210843E-02	+2.13963677E-02	-2.54039944E+00	+3.05969852E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
7.406250	-1.85419916E-02	+2.14855215E-02	-2.52504105E+00	+2.30886045E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
7.500000	-1.80011775E-02	+2.15872871E-02	-2.53607032E+00	-2.60005445E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
7.593750	-1.64215369E-02	+2.17013964E-02	-2.57379207E+00	-5.49547056E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
7.687500	-1.38857205E-02	+2.18266701E-02	-2.63911040E+00	-8.52336180E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
7.781250	-1.05313747E-02	+2.19609205E-02	-2.73360511E+00	-1.17629963E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
7.875000	-6.54301072E-03	+2.21009184E-02	-2.85966658E+00	-1.53119143E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
7.968750	-2.14102200E-03	+2.22424274E-02	-3.02070350E+00	-1.92942210E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
8.062500	+2.43139596E-03	+2.23803134E-02	-3.22143322E+00	-2.38676218E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
8.156250	+6.92251329E-03	+2.25087255E-02	-3.46822141E+00	-2.92164253E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
8.250000	+1.10865650E-02	+2.26213460E-02	-3.76924120E+00	-3.54763886E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
8.343750	+1.46975847E-02	+2.27117000E-02	-4.13340370E+00	-4.23712120E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
8.437500	+1.75618092E-02	+2.27735122E-02	-4.56370142E+00	-4.77593215E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
8.531250	+1.95280598E-02	+2.28010929E-02	-5.02889097E+00	-4.37642207E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
8.625000	+2.04956635E-02	+2.27897335E-02	-5.38428056E+00	-1.84356998E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
8.718750	+2.04196066E-02	+2.27360842E-02	-5.37456035E+00	+1.98066517E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
8.812500	+1.93127155E-02	+2.26384890E-02	-5.01290584E+00	+4.36616165E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
8.906250	+1.72447559E-02	+2.24972502E-02	-4.55590504E+00	+4.66547927E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
9.000000	+1.43384586E-02	+2.23147983E-02	-4.13812848E+00	+4.10146926E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
9.093750	+1.07626392E-02	+2.20957494E-02	-3.78687955E+00	+3.41231115E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
9.187500	+6.72276020E-03	+2.18468370E-02	-3.49832014E+00	+2.79138696E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
9.281250	+2.44947471E-03	+2.15767168E-02	-3.26349449E+00	+2.21822673E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.343750	-1.48347329E-02	+2.13434745E-02	-2.62615117E+00	+3.62722734E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.390625	-1.55430645E-02	+2.11307978E-02	-2.61254380E+00	+2.17858353E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.437500	-1.59974852E-02	+2.09272314E-02	-2.60572695E+00	+7.34370371E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.484375	-1.61925779E-02	+2.07346448E-02	-2.60565908E+00	-7.05357692E-02	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.531250	-1.61265768E-02	+2.05547722E-02	-2.61233967E+00	-2.14927366E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.578125	-1.58014099E-02	+2.03891961E-02	-2.62580852E+00	-3.60598252E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.625000	-1.52226895E-02	+2.02393331E-02	-2.64614576E+00	-5.08419988E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.671875	-1.43996475E-02	+2.01064211E-02	-2.67347289E+00	-6.59292635E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.718750	-1.33450165E-02	+1.99915089E-02	-2.70795444E+00	-8.14161997E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.765625	-1.20748582E-02	+1.98954474E-02	-2.74980058E+00	-9.74036600E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.812500	-1.06083406E-02	+1.98188831E-02	-2.79927038E+00	-1.14000387E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.859375	-8.96746705E-03	+1.97622539E-02	-2.85667594E+00	-1.31324421E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.906250	-7.17676328E-03	+1.97257867E-02	-2.92238702E+00	-1.49504017E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.953125	-5.26292511E-03	+1.97094981E-02	-2.99683596E+00	-1.68677562E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.000000	-3.25443468E-03	+1.97131960E-02	-3.08052224E+00	-1.88991498E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.046875	-1.18115062E-03	+1.97364850E-02	-3.17401548E+00	-2.10594455E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.093750	+9.26121323E-04	+1.97787727E-02	-3.27795454E+00	-2.33624281E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.140625	+3.03607024E-03	+1.98392787E-02	-3.39303825E+00	-2.58181852E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.187500	+5.11732843E-03	+1.99170457E-02	-3.52000002E+00	-2.84280472E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.234375	+7.13891967E-03	+2.00109518E-02	-3.65955119E+00	-3.11750332E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.281250	+9.07070136E-03	+2.01197258E-02	-3.81226596E+00	-3.40061224E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.328125	+1.08837949E-02	+2.02419626E-02	-3.97835859E+00	-3.68000239E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.375000	+1.25509989E-02	+2.03761412E-02	-4.15726618E+00	-3.93107448E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.421875	+1.40471796E-02	+2.05206431E-02	-4.34689682E+00	-4.10763821E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.468750	+1.53496342E-02	+2.06737723E-02	-4.54235727E+00	-4.12974200E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.515625	+1.64384218E-02	+2.08337753E-02	-4.73406013E+00	-3.87543797E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.562500	+1.72966577E-02	+2.09988625E-02	-4.90567958E+00	-3.19900369E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.609375	+1.79107663E-02	+2.11672285E-02	-5.03396673E+00	-2.00991217E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.656250	+1.82706891E-02	+2.13370738E-02	-5.09410884E+00	-4.00080265E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.703125	+1.83700427E-02	+2.15066252E-02	-5.07147425E+00	+1.31262654E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.750000	+1.82062252E-02	+2.16741556E-02	-4.97105010E+00	+2.74605017E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.796875	+1.77804665E-02	+2.18380032E-02	-4.81403205E+00	+3.68454014E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.843750	+1.70978220E-02	+2.19965895E-02	-4.62562446E+00	+4.13937827E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.890625	+1.61671071E-02	+2.21484360E-02	-4.42596534E+00	+4.24226784E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.937500	+1.50007740E-02	+2.22921789E-02	-4.22791186E+00	+4.13285145E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
3.984375	+1.36147307E-02	+2.24265823E-02	-4.03851051E+00	+3.91268479E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.031250	+1.20281061E-02	+2.25505495E-02	-3.86109766E+00	+3.64386701E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.078125	+1.02629631E-02	+2.26631323E-02	-3.69689798E+00	+3.36081045E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.125000	+8.34396583E-03	+2.27635374E-02	-3.54602168E+00	+3.08122450E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.171875	+6.29800658E-03	+2.28511317E-02	-3.40803319E+00	+2.81345139E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.218750	+4.15379925E-03	+2.29254443E-02	-3.28226061E+00	+2.56079802E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.265625	+1.94144651E-03	+2.29861671E-02	-3.16795837E+00	+2.32395734E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.312500	-3.08011166E-04	+2.30331527E-02	-3.06438961E+00	+2.10232545E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.359375	-2.56305669E-03	+2.30664102E-02	-2.97086536E+00	+1.89470564E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.406250	-4.79215980E-03	+2.30860994E-02	-2.88676095E+00	+1.69967787E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.453125	-6.96423522E-03	+2.30925231E-02	-2.81152056E+00	+1.51578703E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.500000	-9.04908835E-03	+2.30861173E-02	-2.74465592E+00	+1.34163367E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.546875	-1.10178420E-02	+2.30674406E-02	-2.68574240E+00	+1.17591249E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.593750	-1.28433383E-02	+2.30371618E-02	-2.63441412E+00	+1.01742356E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
4.640625	-1.45005115E-02	+2.29960469E-02	-2.59035894E+00	+8.62264035E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.171875	+2.28442731E-02	+2.38345980E-02	-6.22433021E+00	-3.71934383E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.195312	+2.29702370E-02	+2.39070236E-02	-6.27990785E+00	-1.02328161E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.218750	+2.30301870E-02	+2.39741310E-02	-6.27229654E+00	+1.64554417E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.242188	+2.30238644E-02	+2.40357698E-02	-6.20277297E+00	+4.03647431E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.265625	+2.29512421E-02	+2.40918043E-02	-6.08308680E+00	+5.82473733E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.289062	+2.28125249E-02	+2.41421136E-02	-5.92973841E+00	+6.93158883E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.312500	+2.26081483E-02	+2.41865922E-02	-5.75816858E+00	+7.46210448E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.335938	+2.23387771E-02	+2.42251500E-02	-5.57995226E+00	+7.58529945E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.359375	+2.20053030E-02	+2.42577123E-02	-5.40260767E+00	+7.45462317E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.382812	+2.16088409E-02	+2.42842205E-02	-5.23051680E+00	+7.18168608E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.406250	+2.11507247E-02	+2.43046316E-02	-5.06596613E+00	+6.83868352E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.429688	+2.06325029E-02	+2.43189184E-02	-4.90995351E+00	+6.46908219E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.453125	+2.00559321E-02	+2.43270697E-02	-4.76272790E+00	+6.09767551E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.476562	+1.94229712E-02	+2.43290898E-02	-4.62412497E+00	+5.73782479E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.500000	+1.87357736E-02	+2.43249991E-02	-4.49376737E+00	+5.39613632E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.523438	+1.79966796E-02	+2.43148332E-02	-4.37118108E+00	+5.07532852E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.546875	+1.72082078E-02	+2.42986433E-02	-4.25586134E+00	+4.77594244E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.570312	+1.63730460E-02	+2.42764956E-02	-4.14730878E+00	+4.49734648E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.593750	+1.54940411E-02	+2.42484713E-02	-4.04504822E+00	+4.23831982E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.617188	+1.45741894E-02	+2.42146661E-02	-3.94863754E+00	+3.99738673E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.640625	+1.36166253E-02	+2.41751903E-02	-3.85767072E+00	+3.77300450E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.664062	+1.26246105E-02	+2.41301677E-02	-3.77177795E+00	+3.56366556E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.687500	+1.16015223E-02	+2.40797358E-02	-3.69062390E+00	+3.36794966E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.710938	+1.05508416E-02	+2.40240451E-02	-3.61390531E+00	+3.18454710E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.734375	+9.47614087E-03	+2.39632589E-02	-3.54134825E+00	+3.01226566E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.757812	+8.38107154E-03	+2.38975524E-02	-3.47270536E+00	+2.85002850E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.781250	+7.26935145E-03	+2.38271124E-02	-3.40775317E+00	+2.69686740E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.804688	+6.14475200E-03	+2.37521367E-02	-3.34628970E+00	+2.55191385E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.828125	+5.01108521E-03	+2.36728337E-02	-3.28813221E+00	+2.41438947E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.851562	+3.87219072E-03	+2.35894214E-02	-3.23311519E+00	+2.28359653E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.875000	+2.73192275E-03	+2.35021272E-02	-3.18108862E+00	+2.15890902E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.898438	+1.59413706E-03	+2.34111869E-02	-3.13191633E+00	+2.03976446E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.921875	+4.62677958E-04	+2.33168444E-02	-3.08547466E+00	+1.92565651E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.945312	-6.58634649E-04	+2.32193506E-02	-3.04165118E+00	+1.81612836E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.968750	-1.76601805E-03	+2.31189631E-02	-3.00034364E+00	+1.71076692E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
1.992188	-2.85573941E-03	+2.30159453E-02	-2.96145898E+00	+1.60919762E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.015625	-3.92412830E-03	+2.29105655E-02	-2.92491250E+00	+1.51107996E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.039062	-4.96758894E-03	+2.28030966E-02	-2.89062711E+00	+1.41610343E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.062500	-5.98261231E-03	+2.26938152E-02	-2.85853266E+00	+1.32398410E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.085938	-6.96578795E-03	+2.25830005E-02	-2.82856535E+00	+1.23446151E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.109375	-7.91381542E-03	+2.24709342E-02	-2.80066727E+00	+1.14729594E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.132812	-8.82351552E-03	+2.23578994E-02	-2.77478586E+00	+1.06226609E+00	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.156250	-9.69184110E-03	+2.22441796E-02	-2.75087355E+00	+9.79166912E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.179688	-1.05158875E-02	+2.21300587E-02	-2.72888741E+00	+8.97807781E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.203125	-1.12929025E-02	+2.20158197E-02	-2.70878881E+00	+8.18010822E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.226562	-1.20202960E-02	+2.19017439E-02	-2.69054315E+00	+7.39609433E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.250000	-1.26956491E-02	+2.17881107E-02	-2.67411962E+00	+6.62446959E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.273438	-1.33167225E-02	+2.16751965E-02	-2.65949095E+00	+5.86375501E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.296875	-1.38814648E-02	+2.15632741E-02	-2.64663327E+00	+5.11254838E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02
2.320312	-1.43880197E-02	+2.14526122E-02	-2.63552588E+00	+4.36575411E-01	+2.81443090E-01	-3.70922375E-01	-7.58765469E-01	+9.98262708E-01	+1.73729170E-03	+1.57966485E-03	-2.51226940E-02	-6.28780038E-02


==> anc/otoc_to_plot_bosonic_M900_L1.1225_n300_beta7.5000.dat <==
400.000000	-1.88111603E-04	+3.86284493E-03	-4.81565506E+00	+1.66379854E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
408.000000	-4.00275688E-03	+4.06787960E-03	-4.12637575E+00	+5.93997454E-03	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
416.000000	-5.57958859E-04	+3.89688774E-03	-4.72061547E+00	-2.51992542E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
424.000000	+3.94901064E-03	+4.09219127E-03	-8.15825642E+00	-3.40403122E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
432.000000	+1.34013633E-03	+3.92415970E-03	-5.26526047E+00	+2.49721984E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
440.000000	-3.69542678E-03	+4.08727398E-03	-4.16270468E+00	+5.24212050E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
448.000000	-2.04855266E-03	+3.92945241E-03	-4.42652119E+00	-1.41874514E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
456.000000	+3.24463675E-03	+4.04869078E-03	-6.43269691E+00	-9.59556111E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
464.000000	+2.63041051E-03	+3.91803254E-03	-5.96181097E+00	+1.32483154E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
472.000000	-2.70180779E-03	+3.99507158E-03	-4.31296645E+00	+1.05494192E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
480.000000	-3.05648418E-03	+3.90716888E-03	-4.27390390E+00	-8.20522605E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
488.000000	+2.14502484E-03	+3.94685965E-03	-5.62580261E+00	-1.59372683E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
496.000000	+3.36871327E-03	+3.91246706E-03	-6.82386683E+00	+6.96141920E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
504.000000	-1.56689573E-03	+3.92148112E-03	-4.51197554E+00	+1.64791604E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
512.000000	-3.64785188E-03	+3.94651620E-03	-4.18720117E+00	-3.84100460E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
520.000000	+9.54749430E-04	+3.92329409E-03	-5.12653628E+00	-2.51829711E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
528.000000	+3.86575312E-03	+4.00083577E-03	-8.21647655E+00	+2.16358886E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
536.000000	-2.61464055E-04	+3.93501577E-03	-4.78036206E+00	+2.55106343E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
544.000000	-3.95006269E-03	+4.05306990E-03	-4.13477506E+00	+3.86754930E-03	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
552.000000	-5.25036461E-04	+3.93932782E-03	-4.71848127E+00	-2.21263243E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
560.000000	+3.85253019E-03	+4.08467850E-03	-7.67498694E+00	-3.30560502E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
568.000000	+1.29353646E-03	+3.92418398E-03	-5.24737808E+00	+2.18239391E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
576.000000	-3.54259966E-03	+4.08254589E-03	-4.18315669E+00	+4.98650853E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
584.000000	-1.95335485E-03	+3.88863454E-03	-4.44953671E+00	-1.28928303E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
592.000000	+3.08600766E-03	+4.05509412E-03	-6.24600954E+00	-9.06206805E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
600.000000	+2.48157019E-03	+3.85202204E-03	-5.89946760E+00	+1.20057931E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
608.000000	-2.59082296E-03	+4.02540524E-03	-4.32508265E+00	+9.93139238E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
616.000000	-2.88071895E-03	+3.83306878E-03	-4.31044482E+00	-7.69771990E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
624.000000	+2.07917596E-03	+4.00989069E-03	-5.55671783E+00	-1.48307579E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
632.000000	+3.21737989E-03	+3.84315890E-03	-6.68336609E+00	+6.58625241E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
640.000000	-1.52081069E-03	+4.01750623E-03	-4.50291745E+00	+1.54488153E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
648.000000	-3.52834258E-03	+3.88330281E-03	-4.21155563E+00	-3.52814588E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
656.000000	+8.88248558E-04	+4.03757093E-03	-5.06742079E+00	-2.26679643E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
664.000000	+3.73662299E-03	+3.93376680E-03	-7.83842991E+00	+1.79400537E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
672.000000	-1.50013456E-04	+4.04639138E-03	-4.78037993E+00	+2.29447146E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
680.000000	-3.77323608E-03	+3.97397194E-03	-4.16727558E+00	+6.75079241E-03	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
688.000000	-6.44385966E-04	+4.03066866E-03	-4.67236725E+00	-1.88413625E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
696.000000	+3.61189783E-03	+3.99201130E-03	-7.18189358E+00	-3.61665142E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
704.000000	+1.36568043E-03	+3.98673468E-03	-5.25103148E+00	+1.84237627E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
712.000000	-3.26046751E-03	+3.98601770E-03	-4.23409155E+00	+5.06302832E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
720.000000	-1.96402043E-03	+3.92836641E-03	-4.44094695E+00	-1.14978999E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
728.000000	+2.82353736E-03	+3.97479226E-03	-6.07375553E+00	-8.82602556E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
736.000000	+2.44590984E-03	+3.88138664E-03	-5.85311104E+00	+1.06746699E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
744.000000	-2.37411826E-03	+3.97807245E-03	-4.36580835E+00	+9.62631207E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
752.000000	-2.83771222E-03	+3.85960473E-03	-4.31290111E+00	-6.84640997E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
760.000000	+1.87943479E-03	+4.00358995E-03	-5.46123395E+00	-1.44619316E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
768.000000	+3.20437049E-03	+3.86656096E-03	-6.62681016E+00	+5.77773077E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
776.000000	-1.30564737E-03	+4.04817665E-03	-4.53679702E+00	+1.50956091E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
784.000000	-3.52087860E-03	+3.89108505E-03	-4.21151269E+00	-2.72198414E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
792.000000	+6.25548677E-04	+4.08909708E-03	-4.97231449E+00	-1.62980606E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
200.000000	-2.59774547E-03	+3.90387113E-03	-4.34255725E+00	-1.75592611E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
204.000000	+3.73493465E-03	+3.93390434E-03	-7.82921090E+00	+1.25992867E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
208.000000	-3.11092536E-03	+4.08018181E-03	-4.24176295E+00	+3.54095554E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
212.000000	+5.87834457E-04	+3.96880102E-03	-4.99644647E+00	-1.66467820E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
216.000000	+1.97965189E-03	+3.87822496E-03	-5.57350551E+00	+1.02384536E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
220.000000	-3.72458865E-03	+3.94480780E-03	-4.17737018E+00	-1.44253354E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
224.000000	+3.44072991E-03	+4.03947206E-03	-6.72753234E+00	-4.55455202E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
228.000000	-1.30176573E-03	+4.02568992E-03	-4.54173434E+00	+2.70077957E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
232.000000	-1.34101285E-03	+3.85400165E-03	-4.56690868E+00	-3.20868971E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
236.000000	+3.54213651E-03	+3.95112102E-03	-7.10868610E+00	+4.81909518E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
240.000000	-3.63735202E-03	+4.00134489E-03	-4.18138107E+00	+2.00000624E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
244.000000	+2.04127324E-03	+4.06699687E-03	-5.50868111E+00	-1.11039717E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
248.000000	+7.10514804E-04	+3.85267114E-03	-5.06969880E+00	+1.56924831E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
252.000000	-3.16839704E-03	+3.94034738E-03	-4.25328246E+00	-3.40260048E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
256.000000	+3.77959092E-03	+3.98614953E-03	-7.79177919E+00	-6.11176392E-03	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
260.000000	-2.69009320E-03	+4.07943587E-03	-4.30217658E+00	+3.69479249E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
264.000000	-8.69514862E-05	+3.88263885E-03	-4.83594520E+00	-2.08762792E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
268.000000	+2.63353295E-03	+3.90774654E-03	-5.97227891E+00	+8.51941800E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
272.000000	-3.85619277E-03	+3.99147461E-03	-4.15439176E+00	-4.42282771E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
276.000000	+3.16675735E-03	+4.06125140E-03	-6.32610512E+00	-6.85734310E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
280.000000	-6.00530154E-04	+3.93358020E-03	-4.70297921E+00	+2.35138146E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
284.000000	-2.00365054E-03	+3.86490273E-03	-4.44499996E+00	-4.02561543E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
288.000000	+3.82248952E-03	+4.00356099E-03	-7.92347155E+00	+3.10777680E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
292.000000	-3.49225988E-03	+4.03273617E-03	-4.19637781E+00	+3.34536747E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
296.000000	+1.35782928E-03	+3.98900429E-03	-5.24717758E+00	-1.40122842E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
300.000000	+1.38263746E-03	+3.83547994E-03	-5.31736055E+00	+1.33129959E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
304.000000	-3.62906378E-03	+4.00385409E-03	-4.18213791E+00	-2.58903965E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
308.000000	+3.70621339E-03	+4.01534624E-03	-7.38859227E+00	-2.77279386E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
312.000000	-2.08882958E-03	+4.02557067E-03	-4.40396141E+00	+3.37772065E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
316.000000	-7.77241965E-04	+3.83259438E-03	-4.68641574E+00	-2.61471608E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
320.000000	+3.22165895E-03	+3.97659202E-03	-6.49573428E+00	+6.68767516E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
324.000000	-3.85282648E-03	+4.01834078E-03	-4.15140173E+00	+6.93371399E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
328.000000	+2.71805344E-03	+4.03270405E-03	-5.94103716E+00	-9.30863877E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
332.000000	+1.22598971E-04	+3.86046649E-03	-4.89609283E+00	+2.01537609E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
336.000000	-2.66348074E-03	+3.92861824E-03	-4.32873629E+00	-4.65408268E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
340.000000	+3.94931878E-03	+4.03960677E-03	-8.61935897E+00	+1.11196196E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
344.000000	-3.18469533E-03	+4.02069039E-03	-4.23977934E+00	+4.50412138E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
348.000000	+5.92789862E-04	+3.90808359E-03	-5.01606187E+00	-1.72488997E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
352.000000	+2.06453920E-03	+3.87741928E-03	-5.61969131E+00	+1.09730688E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
356.000000	-3.91808657E-03	+4.05755212E-03	-4.13821637E+00	-1.57023564E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
360.000000	+3.48926452E-03	+4.00545898E-03	-6.87587982E+00	-5.09718688E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
364.000000	-1.35383267E-03	+3.95099232E-03	-4.54599132E+00	+2.91039689E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
368.000000	-1.45439802E-03	+3.84209967E-03	-4.54756231E+00	-3.31837914E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
372.000000	+3.67864223E-03	+4.05167592E-03	-7.20069463E+00	+4.72121202E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
376.000000	-3.71983048E-03	+4.00733999E-03	-4.16986535E+00	+2.02146987E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
380.000000	+2.09535372E-03	+3.97501081E-03	-5.58351874E+00	-1.18319546E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
384.000000	+8.40308775E-04	+3.83903133E-03	-5.11642172E+00	+1.69118882E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
388.000000	-3.25462113E-03	+4.01744473E-03	-4.23056768E+00	-3.96689364E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
392.000000	+3.90775925E-03	+4.03327443E-03	-8.28993663E+00	-1.08069342E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
396.000000	-2.69373391E-03	+3.97603318E-03	-4.31702316E+00	+1.99726367E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
100.000000	+3.40832454E-03	+3.88536643E-03	-6.95475906E+00	+1.47890968E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
102.000000	-1.62010753E-04	+3.99336128E-03	-4.79020614E+00	+6.85643252E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
104.000000	-3.47071927E-03	+3.93625512E-03	-4.21218606E+00	+1.02985850E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
106.000000	-2.33314632E-03	+3.94042238E-03	-4.37826274E+00	-2.92183525E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
108.000000	+1.78735624E-03	+4.08914823E-03	-5.38092016E+00	-7.90376704E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
110.000000	+3.59670453E-03	+3.86246458E-03	-7.53976955E+00	+8.35551176E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
112.000000	+7.31607017E-04	+3.94686762E-03	-5.04669969E+00	+8.24269574E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
114.000000	-3.14598096E-03	+4.03845376E-03	-4.24269126E+00	+1.94896463E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
116.000000	-3.09859133E-03	+3.91250627E-03	-4.26711383E+00	-1.99863144E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
118.000000	+8.03268870E-04	+4.03321115E-03	-5.04214383E+00	-7.79881006E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
120.000000	+3.58479982E-03	+3.89453743E-03	-7.38663786E+00	-9.07055980E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
122.000000	+1.68357562E-03	+3.93067872E-03	-5.40496622E+00	+7.63361092E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
124.000000	-2.46407225E-03	+4.09870983E-03	-4.33319349E+00	+2.97946110E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
126.000000	-3.51782317E-03	+3.88177955E-03	-4.21318179E+00	-1.19019823E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
128.000000	-1.15222757E-04	+3.96167081E-03	-4.80927278E+00	-6.46416375E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
130.000000	+3.42380027E-03	+3.98133015E-03	-6.79884728E+00	-2.83927286E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
132.000000	+2.61343092E-03	+3.92290576E-03	-5.94498192E+00	+5.76107637E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
134.000000	-1.50875996E-03	+4.07683728E-03	-4.49441674E+00	+4.36931447E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
136.000000	-3.63746401E-03	+3.88092556E-03	-4.19725614E+00	-3.06870363E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
138.000000	-1.02056374E-03	+3.91982103E-03	-4.61716488E+00	-4.86026983E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
140.000000	+2.99746284E-03	+4.07345592E-03	-6.14136407E+00	-5.21930796E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
142.000000	+3.29297272E-03	+3.90542762E-03	-6.70488807E+00	+3.58537981E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
144.000000	-5.15399332E-04	+3.99955899E-03	-4.70721214E+00	+6.26899613E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
146.000000	-3.58494602E-03	+3.93319185E-03	-4.19728961E+00	+6.68384704E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
148.000000	-1.98661383E-03	+3.91219145E-03	-4.43985826E+00	-3.45390695E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
150.000000	+2.21516612E-03	+4.10361482E-03	-5.57885240E+00	-7.59743456E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
152.000000	+3.60789420E-03	+3.89035260E-03	-7.47883209E+00	+1.55845179E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
154.000000	+4.04961380E-04	+3.92733969E-03	-4.95547168E+00	+8.15664391E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
156.000000	-3.35383421E-03	+4.02365656E-03	-4.21617452E+00	+1.64267968E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
158.000000	-2.88055303E-03	+3.91459130E-03	-4.29839981E+00	-2.39152958E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
160.000000	+1.21601122E-03	+4.05038704E-03	-5.17278635E+00	-8.30424682E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
162.000000	+3.66299056E-03	+3.90823731E-03	-7.62009854E+00	-2.45306535E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
164.000000	+1.32749002E-03	+3.89695868E-03	-5.27090897E+00	+8.34606650E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
166.000000	-2.81433068E-03	+4.09543799E-03	-4.28167194E+00	+2.63566511E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
168.000000	-3.46436825E-03	+3.90966769E-03	-4.21664292E+00	-1.53613616E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
170.000000	+2.21882753E-04	+3.95962480E-03	-4.89612640E+00	-7.23562724E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
172.000000	+3.56548879E-03	+3.97357137E-03	-7.11089382E+00	-2.10685096E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
174.000000	+2.29327038E-03	+3.90247707E-03	-5.73886678E+00	+6.73182935E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
176.000000	-1.93640403E-03	+4.09178126E-03	-4.41816208E+00	+3.87744324E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
178.000000	-3.68024986E-03	+3.90889266E-03	-4.18788949E+00	-6.75010426E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
180.000000	-7.06791213E-04	+3.89498263E-03	-4.68816625E+00	-5.60661635E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
182.000000	+3.25222737E-03	+4.05802075E-03	-6.43053603E+00	-4.40865176E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
184.000000	+3.12802433E-03	+3.91700074E-03	-6.45162696E+00	+4.52399445E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
186.000000	-9.08904936E-04	+4.01287307E-03	-4.62093825E+00	+5.66728343E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
188.000000	-3.67291803E-03	+3.94036521E-03	-4.18471358E+00	+2.91919558E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
190.000000	-1.64926740E-03	+3.88211449E-03	-4.50417043E+00	-4.04851951E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
192.000000	+2.59417354E-03	+4.10172489E-03	-5.80412139E+00	-7.16852322E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
194.000000	+3.60934343E-03	+3.92378041E-03	-7.37157971E+00	+2.33713561E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
196.000000	+7.89192692E-05	+3.91841468E-03	-4.86926714E+00	+7.93965874E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
198.000000	-3.51944360E-03	+4.01053258E-03	-4.19571622E+00	-1.20414949E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
50.000000	-6.87827257E-04	+4.03352210E-03	-4.66251346E+00	-3.11169226E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
51.000000	+2.85959731E-03	+3.97362029E-03	-6.10663033E+00	+2.23458526E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
52.000000	-3.52221110E-03	+3.85954594E-03	-4.21559641E+00	-5.71115315E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
53.000000	+3.70958780E-03	+4.06507968E-03	-7.24886096E+00	-1.24866991E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
54.000000	-1.76062415E-03	+3.98982353E-03	-4.46533039E+00	+1.20309339E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
55.000000	-1.05088793E-04	+3.83787989E-03	-4.84267419E+00	-5.89973826E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
56.000000	+2.30145637E-03	+4.06853917E-03	-5.64527804E+00	+3.35575613E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
57.000000	-3.72558553E-03	+3.98878690E-03	-4.17152296E+00	-7.52090574E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
58.000000	+3.47060847E-03	+3.86325280E-03	-7.14945919E+00	-7.75841517E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
59.000000	-2.58066073E-03	+4.02493307E-03	-4.32669126E+00	+1.13434988E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
60.000000	+2.01151324E-04	+3.99677477E-03	-4.88075942E+00	-5.85328342E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
61.000000	+1.86451379E-03	+3.91332587E-03	-5.49734795E+00	+3.27054658E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
62.000000	-3.35257896E-03	+3.94803168E-03	-4.22665010E+00	-1.34971206E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
63.000000	+3.88989613E-03	+4.02766692E-03	-8.19677207E+00	-4.95330054E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
64.000000	-2.65482974E-03	+3.95720863E-03	-4.32571612E+00	+1.53950717E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
65.000000	+8.80656105E-04	+3.87537499E-03	-5.11775773E+00	-4.47268330E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
66.000000	+1.36352026E-03	+4.06650149E-03	-5.22025277E+00	+4.44793930E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
67.000000	-3.31282486E-03	+3.97669897E-03	-4.22816987E+00	-1.11714846E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
68.000000	+3.55252036E-03	+3.84192148E-03	-7.45454969E+00	+1.19262988E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
69.000000	-3.38591960E-03	+4.07956857E-03	-4.20431728E+00	+1.14832995E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
70.000000	+1.10184977E-03	+3.97876412E-03	-5.15788979E+00	-4.41156976E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
71.000000	+7.67594568E-04	+3.85699448E-03	-5.08663123E+00	+4.38502472E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
72.000000	-2.87095813E-03	+4.04425133E-03	-4.28088484E+00	-1.51107973E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
73.000000	+3.83668405E-03	+3.98712531E-03	-8.10879068E+00	+1.87182242E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
74.000000	-3.27740682E-03	+3.90159034E-03	-4.24344840E+00	+1.31067885E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
75.000000	+1.90105828E-03	+3.97028529E-03	-5.48743298E+00	-3.46506563E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
76.000000	+4.28343218E-04	+4.01832302E-03	-4.93646152E+00	+5.71131930E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
77.000000	-2.54047617E-03	+3.94418116E-03	-4.34516912E+00	-1.10725254E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
78.000000	+3.50189539E-03	+3.89394829E-03	-7.15096660E+00	+9.62846854E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
79.000000	-3.79962283E-03	+4.06212024E-03	-4.15259975E+00	+7.93678664E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
80.000000	+2.04663767E-03	+3.96409275E-03	-5.56360927E+00	-3.25102188E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
81.000000	-2.51738837E-04	+3.85161222E-03	-4.80280413E+00	+5.81740628E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
82.000000	-2.05178785E-03	+4.08609632E-03	-4.40012801E+00	-1.20599583E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
83.000000	+3.59824138E-03	+3.96605178E-03	-7.21479578E+00	+9.32920319E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
84.000000	-3.54093532E-03	+3.85598803E-03	-4.21354395E+00	+5.85597673E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
85.000000	+2.87633534E-03	+4.06283518E-03	-6.04360044E+00	-2.55908329E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
86.000000	-4.59882701E-04	+3.97387512E-03	-4.72536061E+00	+7.56076498E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
87.000000	-1.49061256E-03	+3.89192892E-03	-4.53144744E+00	-9.00816986E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
88.000000	+3.26311229E-03	+3.99481098E-03	-6.52699458E+00	+1.90581065E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
89.000000	-3.87331703E-03	+4.00664265E-03	-4.15028531E+00	+1.78599378E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
90.000000	+2.88469359E-03	+3.93052511E-03	-6.16979582E+00	-2.13510410E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
91.000000	-1.22621334E-03	+3.91506609E-03	-4.57730613E+00	+7.96361208E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
92.000000	-1.08604903E-03	+4.05642705E-03	-4.57707341E+00	-8.82566138E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
93.000000	+3.07088512E-03	+3.95088782E-03	-6.34243841E+00	+1.84315091E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
94.000000	-3.57208575E-03	+3.86266364E-03	-4.20844323E+00	-2.57972081E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
95.000000	+3.56534706E-03	+4.09065298E-03	-6.85838257E+00	-1.65257232E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
96.000000	-1.38795826E-03	+3.95431042E-03	-4.53895769E+00	+1.04645390E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
97.000000	-4.02963237E-04	+3.85645813E-03	-4.76547478E+00	-6.71178709E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
98.000000	+2.68236124E-03	+4.07791737E-03	-5.88131511E+00	+2.97006434E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
99.000000	-3.75297255E-03	+3.96187087E-03	-4.17146191E+00	+3.12269996E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
25.000000	-3.14214149E-03	+4.00509230E-03	-4.24788270E+00	-7.65024901E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
25.500000	+1.20514625E-03	+3.88402922E-03	-5.22920819E+00	-3.16027707E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
26.000000	+3.53401584E-03	+3.83715853E-03	-7.40815977E+00	+2.35643284E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
26.500000	+5.30201752E-04	+3.92092481E-03	-4.99356491E+00	+3.22502505E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
27.000000	-3.57040976E-03	+4.05490329E-03	-4.18313472E+00	+7.38237552E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
27.500000	-2.99238866E-03	+4.10183400E-03	-4.25532736E+00	-1.10220934E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
28.000000	+1.48051843E-03	+4.01316299E-03	-5.28534406E+00	-3.29690638E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
28.500000	+3.61839729E-03	+3.88086541E-03	-7.55223374E+00	+2.85362770E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
29.000000	+4.69775747E-04	+3.83881229E-03	-4.99998129E+00	+3.33603640E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
29.500000	-3.45474810E-03	+3.92257434E-03	-4.21619734E+00	+6.68573126E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
30.000000	-2.53518511E-03	+4.03932414E-03	-4.33140816E+00	-1.26679364E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
30.500000	+1.99549265E-03	+4.07393162E-03	-5.48299098E+00	-3.55125246E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
31.000000	+3.81789090E-03	+4.00650493E-03	-7.88266062E+00	+5.17895568E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
31.500000	+4.27053622E-04	+3.91569610E-03	-4.96509541E+00	+3.65183713E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
32.000000	-3.38595071E-03	+3.88425514E-03	-4.23082349E+00	+5.69218317E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
32.500000	-2.24138073E-03	+3.92265062E-03	-4.39587709E+00	-1.43488043E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
33.000000	+2.24998064E-03	+3.98133536E-03	-5.66570392E+00	-3.03739948E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
33.500000	+3.71854351E-03	+4.01416705E-03	-7.43327658E+00	+8.27663785E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
34.000000	+5.09383666E-05	+4.01222137E-03	-4.83804013E+00	+3.24960649E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
34.500000	-3.63515997E-03	+3.98607186E-03	-4.18367008E+00	+4.43381589E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
35.000000	-2.22682333E-03	+3.94472377E-03	-4.39465855E+00	-1.51642500E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
35.500000	+2.23286896E-03	+3.90569262E-03	-5.70009508E+00	-2.54296566E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
36.000000	+3.41868289E-03	+3.90396926E-03	-6.93762420E+00	+9.57582760E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
36.500000	-3.98377408E-04	+3.95998231E-03	-4.74251232E+00	+2.79030436E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
37.000000	-3.86555962E-03	+4.03780252E-03	-4.14731984E+00	+3.45934959E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
37.500000	-2.09912634E-03	+4.06059004E-03	-4.39657736E+00	-1.61227787E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
38.000000	+2.41246508E-03	+3.98865484E-03	-5.75959771E+00	-2.46889385E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
38.500000	+3.35805524E-03	+3.87965063E-03	-6.86547121E+00	+1.02101488E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
39.000000	-5.29674252E-04	+3.84584531E-03	-4.73858283E+00	+2.68615131E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
39.500000	-3.72038146E-03	+3.93407635E-03	-4.17931990E+00	+2.64080461E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
40.000000	-1.63530647E-03	+4.06263937E-03	-4.47450237E+00	-1.83307485E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
40.500000	+2.87523847E-03	+4.09934761E-03	-6.01239475E+00	-2.46279291E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
41.000000	+3.51699106E-03	+4.00243708E-03	-6.93729528E+00	+1.28173439E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
41.500000	-5.41069427E-04	+3.86925269E-03	-4.73066037E+00	+2.71935721E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
42.000000	-3.52913175E-03	+3.83535993E-03	-4.21793807E+00	+1.55473607E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
42.500000	-1.22064733E-03	+3.93153993E-03	-4.57518676E+00	-2.10348706E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
43.000000	+3.15627906E-03	+4.05496915E-03	-6.32142513E+00	-2.06987171E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
43.500000	+3.43292341E-03	+4.08313960E-03	-6.64505847E+00	+1.68078686E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
44.000000	-8.26038259E-04	+3.99972942E-03	-4.64063827E+00	+2.45330788E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
44.500000	-3.66231376E-03	+3.89758279E-03	-4.19175059E+00	+3.83039230E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
45.000000	-1.14238296E-03	+3.87181635E-03	-4.60233435E+00	-2.20975383E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
45.500000	+3.09992543E-03	+3.92945517E-03	-6.40150442E+00	-1.64248159E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
46.000000	+3.03219392E-03	+4.00243777E-03	-6.24481594E+00	+1.86281042E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
46.500000	-1.31437792E-03	+4.02929962E-03	-4.53869401E+00	+2.09600790E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
47.000000	-3.88551098E-03	+4.00609810E-03	-4.14880805E+00	-5.65518127E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
47.500000	-1.08541591E-03	+3.96445298E-03	-4.59524582E+00	-2.28268598E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
48.000000	+3.12396987E-03	+3.92899167E-03	-6.43149403E+00	-1.51816475E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
48.500000	+2.80462455E-03	+3.91111974E-03	-6.11341057E+00	+1.91825853E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
49.000000	-1.55704583E-03	+3.92442026E-03	-4.51323550E+00	+1.94697702E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
49.500000	-3.77868750E-03	+3.97504659E-03	-4.16643355E+00	-5.59769235E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
12.500000	-3.49820155E-03	+3.88907418E-03	-4.21484907E+00	-3.70401882E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
12.750000	-2.07134633E-03	+3.84332389E-03	-4.43717236E+00	-1.40818437E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
13.000000	+1.76695079E-04	+3.83012649E-03	-4.91894126E+00	-2.75329105E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
13.250000	+2.36084827E-03	+3.85385230E-03	-5.81381788E+00	-5.07485789E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
13.500000	+3.61956111E-03	+3.90843585E-03	-7.45637020E+00	-2.07140510E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
13.750000	+3.44901734E-03	+3.97899929E-03	-6.84952043E+00	+4.00977402E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
14.000000	+1.90113198E-03	+4.04610056E-03	-5.45148319E+00	+4.28873354E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
14.250000	-4.32928810E-04	+4.09133303E-03	-4.70515366E+00	+2.29383470E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
14.500000	-2.65078440E-03	+4.10258976E-03	-4.30456584E+00	+1.13239785E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
14.750000	-3.89233138E-03	+4.07742051E-03	-4.13895474E+00	+2.63029611E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
15.000000	-3.67907449E-03	+4.02351878E-03	-4.17305104E+00	-5.48333834E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
15.250000	-2.10237406E-03	+3.95627256E-03	-4.41312165E+00	-1.47736282E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
15.500000	+2.14329381E-04	+3.89419286E-03	-4.91173245E+00	-2.80312822E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
15.750000	+2.36191281E-03	+3.85362166E-03	-5.81468576E+00	-4.74758161E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
16.000000	+3.50157427E-03	+3.84426902E-03	-7.28552325E+00	-1.58253962E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
16.250000	+3.19068726E-03	+3.86683243E-03	-6.60595557E+00	+3.85987180E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
16.500000	+1.55246139E-03	+3.91330909E-03	-5.35558735E+00	+3.89637097E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
16.750000	-7.74002035E-04	+3.96979564E-03	-4.65777009E+00	+2.14567396E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
17.000000	-2.88150734E-03	+4.02081362E-03	-4.28275037E+00	+1.04492025E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
17.250000	-3.94509642E-03	+4.05375643E-03	-4.13530996E+00	+1.93702615E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
17.500000	-3.54216984E-03	+4.06209334E-03	-4.18589906E+00	-6.20266980E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
17.750000	-1.81948036E-03	+4.04647082E-03	-4.44544345E+00	-1.57872310E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
18.000000	+5.60254285E-04	+4.01361365E-03	-4.97526061E+00	-3.01593810E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
18.250000	+2.67516286E-03	+3.97364447E-03	-5.95341250E+00	-5.41012817E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
18.500000	+3.70594544E-03	+3.93685790E-03	-7.68032470E+00	-1.37771038E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
18.750000	+3.25896470E-03	+3.91099803E-03	-6.64226769E+00	+4.66490626E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
19.000000	+1.52062589E-03	+3.89975982E-03	-5.34787157E+00	+3.95933910E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
19.250000	-8.18216207E-04	+3.90273334E-03	-4.66259814E+00	+2.08617140E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
19.500000	-2.83536429E-03	+3.91652413E-03	-4.30478587E+00	+9.71758594E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
19.750000	-3.73794008E-03	+3.93645330E-03	-4.17671885E+00	+1.08287935E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
20.000000	-3.16939311E-03	+3.95814721E-03	-4.25064190E+00	-7.31298475E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
20.250000	-1.34560268E-03	+3.97847779E-03	-4.54236808E+00	-1.75366889E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
20.500000	+1.02989058E-03	+3.99564592E-03	-5.12747635E+00	-3.40368819E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
20.750000	+3.03775878E-03	+4.00858861E-03	-6.24421218E+00	-6.45128716E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
21.000000	+3.89835687E-03	+4.01618693E-03	-8.35311992E+00	-5.38456301E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
21.250000	+3.27514717E-03	+4.01683100E-03	-6.51344033E+00	+6.18842099E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
21.500000	+1.40822625E-03	+4.00871308E-03	-5.25890943E+00	+3.80331925E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
21.750000	-9.76222432E-04	+3.99083398E-03	-4.61178071E+00	+1.95526602E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
22.000000	-2.94821672E-03	+3.96428543E-03	-4.28127642E+00	+8.69616214E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
22.250000	-3.73932890E-03	+3.93311734E-03	-4.17697260E+00	+1.09125657E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
22.500000	-3.04616042E-03	+3.90416139E-03	-4.27582014E+00	-8.42574741E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
22.750000	-1.14910172E-03	+3.88556902E-03	-4.59825997E+00	-1.90319207E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
23.000000	+1.20069125E-03	+3.88437913E-03	-5.22741617E+00	-3.61475533E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
23.250000	+3.07780185E-03	+3.90391004E-03	-6.40563763E+00	-5.20776825E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
23.500000	+3.74339364E-03	+3.94194804E-03	-7.83130030E+00	+4.98416898E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
23.750000	+2.93059694E-03	+3.99050155E-03	-6.15642919E+00	+5.49049330E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
24.000000	+9.46213028E-04	+4.03739784E-03	-5.08605365E+00	+3.29969968E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
24.250000	-1.44866038E-03	+4.06941289E-03	-4.50657934E+00	+1.74815025E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
24.500000	-3.33239067E-03	+4.07612108E-03	-4.21197852E+00	+7.50931904E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
24.750000	-3.97914289E-03	+4.05334823E-03	-4.13111339E+00	-1.04010855E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
6.250000	+3.64513301E-03	+3.91148619E-03	-7.53754021E+00	+7.68626169E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
6.375000	+3.26373828E-03	+3.91188369E-03	-6.64824831E+00	+6.54240876E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
6.500000	+2.54706870E-03	+3.91413913E-03	-5.90193802E+00	+5.15370097E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
6.625000	+1.56716846E-03	+3.91803743E-03	-5.35982307E+00	+3.76117607E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
6.750000	+4.22679550E-04	+3.92338356E-03	-4.96164400E+00	+2.77196429E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
6.875000	-7.70992742E-04	+3.93001127E-03	-4.66683199E+00	+2.04091865E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
7.000000	-1.89325041E-03	+3.93778017E-03	-4.45141434E+00	+1.46303851E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
7.125000	-2.83044567E-03	+3.94656250E-03	-4.30107237E+00	+9.76635893E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
7.250000	-3.48736411E-03	+3.95622195E-03	-4.20725537E+00	+5.43570919E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
7.375000	-3.79687432E-03	+3.96658840E-03	-4.16517964E+00	+1.37642397E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
7.500000	-3.72674955E-03	+3.97743269E-03	-4.17284477E+00	-2.61919906E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
7.625000	-3.28295124E-03	+3.98844614E-03	-4.23065961E+00	-6.74767283E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
7.750000	-2.50902705E-03	+3.99922885E-03	-4.34153659E+00	-1.12337293E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
7.875000	-1.48168156E-03	+4.00929024E-03	-4.51150285E+00	-1.63829619E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
8.000000	-3.02981858E-04	+4.01806396E-03	-4.75111064E+00	-2.26756556E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
8.125000	+9.09985400E-04	+4.02493777E-03	-5.07839424E+00	-3.09668990E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
8.250000	+2.03692699E-03	+4.02929719E-03	-5.52528311E+00	-4.29607529E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
8.375000	+2.96641010E-03	+4.03057998E-03	-6.15241306E+00	-6.21424288E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
8.500000	+3.60696330E-03	+4.02833677E-03	-7.07884383E+00	-8.52903646E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
8.625000	+3.89611422E-03	+4.02229191E-03	-8.28467217E+00	-2.86442105E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
8.750000	+3.80649288E-03	+4.01239776E-03	-7.79494910E+00	+6.55986036E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
8.875000	+3.34843074E-03	+3.99887544E-03	-6.64470708E+00	+7.70537166E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
9.000000	+2.56883076E-03	+3.98223608E-03	-5.86860618E+00	+5.25022939E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
9.125000	+1.54644365E-03	+3.96327751E-03	-5.33214974E+00	+3.69394009E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
9.250000	+3.84028048E-04	+3.94305415E-03	-4.94512116E+00	+2.68134172E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
9.375000	-8.01831345E-04	+3.92282012E-03	-4.66181430E+00	+1.95086413E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
9.500000	-1.89225390E-03	+3.90394866E-03	-4.45740513E+00	+1.37669853E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
9.625000	-2.77782293E-03	+3.88783343E-03	-4.31763967E+00	+8.92554516E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
9.750000	-3.36943776E-03	+3.87577977E-03	-4.23426650E+00	+4.58970841E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
9.875000	-3.60720400E-03	+3.86889504E-03	-4.20289696E+00	+4.89755962E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
10.000000	-3.46648470E-03	+3.86798785E-03	-4.22202260E+00	-3.59217076E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
10.125000	-2.96049213E-03	+3.87348542E-03	-4.29270123E+00	-7.87005311E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
10.250000	-2.13912124E-03	+3.88537686E-03	-4.41877393E+00	-1.26006545E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
10.375000	-1.08409113E-03	+3.90318805E-03	-4.60771759E+00	-1.81518887E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
10.500000	+9.91608841E-05	+3.92599153E-03	-4.87257114E+00	-2.51363612E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
10.625000	+1.29203840E-03	+3.95245168E-03	-5.23612662E+00	-3.47272920E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
10.750000	+2.37472972E-03	+3.98090323E-03	-5.74075344E+00	-4.95341794E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
10.875000	+3.23830894E-03	+4.00945845E-03	-6.47448111E+00	-7.59741410E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
11.000000	+3.79574743E-03	+4.03613594E-03	-7.64010697E+00	-9.69611495E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
11.125000	+3.99070641E-03	+4.05900257E-03	-8.89850984E+00	+5.10330805E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
11.250000	+3.80321799E-03	+4.07631829E-03	-7.51252427E+00	+1.00142634E+01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
11.375000	+3.25168344E-03	+4.08667313E-03	-6.39494400E+00	+7.30973982E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
11.500000	+2.39099040E-03	+4.08910535E-03	-5.68508931E+00	+4.80574608E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
11.625000	+1.30694203E-03	+4.08319070E-03	-5.19350748E+00	+3.38844420E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
11.750000	+1.07566215E-04	+4.06909432E-03	-4.83797826E+00	+2.46021510E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
11.875000	-1.08780341E-03	+4.04757941E-03	-4.57845371E+00	+1.77909005E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
12.000000	-2.16054957E-03	+4.01997005E-03	-4.39320575E+00	+1.23486660E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
12.125000	-3.00466073E-03	+3.98806929E-03	-4.26973706E+00	+7.69369497E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
12.250000	-3.53728020E-03	+3.95403759E-03	-4.20086338E+00	+3.47351314E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
12.375000	-3.70686887E-03	+3.92024009E-03	-4.18289923E+00	-5.99249708E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.125000	+3.48859272E-04	+3.85922985E-03	-4.95888649E+00	-2.66849259E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.187500	+9.37479174E-04	+3.86403657E-03	-5.14078131E+00	-3.15214188E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.250000	+1.50322654E-03	+3.87041720E-03	-5.35290422E+00	-3.68392288E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.312500	+2.03164430E-03	+3.87822641E-03	-5.60127167E+00	-4.32806793E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.375000	+2.50921141E-03	+3.88729714E-03	-5.89391271E+00	-5.11943894E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.437500	+2.92368710E-03	+3.89744415E-03	-6.24120154E+00	-6.08545867E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.500000	+3.26442311E-03	+3.90846794E-03	-6.65459505E+00	-7.16727319E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.562500	+3.52263587E-03	+3.92015883E-03	-7.13711069E+00	-7.87474346E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.625000	+3.69163146E-03	+3.93230114E-03	-7.63893798E+00	-6.44125073E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.687500	+3.76697748E-03	+3.94467741E-03	-7.94226703E+00	-1.07321959E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.750000	+3.74661722E-03	+3.95707245E-03	-7.77309043E+00	+5.15197812E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.812500	+3.63092305E-03	+3.96927736E-03	-7.29826977E+00	+7.80650293E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.875000	+3.42268748E-03	+3.98109321E-03	-6.79727756E+00	+7.51169804E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.937500	+3.12705211E-03	+3.99233446E-03	-6.35930751E+00	+6.45581600E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
4.000000	+2.75137613E-03	+4.00283195E-03	-5.99030056E+00	+5.43731141E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
4.062500	+2.30504791E-03	+4.01243557E-03	-5.67964358E+00	+4.59197907E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
4.125000	+1.79924462E-03	+4.02101627E-03	-5.41630318E+00	+3.90513172E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
4.187500	+1.24664615E-03	+4.02846779E-03	-5.19150212E+00	+3.34139596E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
4.250000	+6.61111041E-04	+4.03470763E-03	-4.99862868E+00	+2.87013848E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
4.312500	+5.73229873E-05	+4.03967773E-03	-4.83273481E+00	+2.46830531E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
4.375000	-5.49582888E-04	+4.04334441E-03	-4.69009052E+00	+2.11904060E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
4.437500	-1.14440409E-03	+4.04569798E-03	-4.56785474E+00	+1.80997990E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
4.500000	-1.71225523E-03	+4.04675178E-03	-4.46384303E+00	+1.53191582E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
4.562500	-2.23894314E-03	+4.04654082E-03	-4.37636526E+00	+1.27785216E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
4.625000	-2.71132304E-03	+4.04512007E-03	-4.30411151E+00	+1.04234870E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
4.687500	-3.11762697E-03	+4.04256239E-03	-4.24607167E+00	+8.21065668E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
4.750000	-3.44775636E-03	+4.03895622E-03	-4.20147830E+00	+6.10441876E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
4.812500	-3.69353175E-03	+4.03440307E-03	-4.16976644E+00	+4.07461327E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
4.875000	-3.84889369E-03	+4.02901488E-03	-4.15054564E+00	+2.09478093E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
4.937500	-3.91005014E-03	+4.02291138E-03	-4.14358167E+00	+1.40785596E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
5.000000	-3.87556715E-03	+4.01621733E-03	-4.14878582E+00	-1.81033784E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
5.062500	-3.74640075E-03	+4.00905994E-03	-4.16621090E+00	-3.78142365E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
5.125000	-3.52586967E-03	+4.00156637E-03	-4.19605361E+00	-5.79619985E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
5.187500	-3.21956963E-03	+3.99386135E-03	-4.23866340E+00	-7.88039050E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
5.250000	-2.83523167E-03	+3.98606514E-03	-4.29455850E+00	-1.00629992E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
5.312500	-2.38252786E-03	+3.97829159E-03	-4.36445088E+00	-1.23779018E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
5.375000	-1.87282950E-03	+3.97064653E-03	-4.44928227E+00	-1.48659206E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
5.437500	-1.31892346E-03	+3.96322651E-03	-4.55027489E+00	-1.75776166E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
5.500000	-7.34693880E-04	+3.95611775E-03	-4.66900248E+00	-2.05771318E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
5.562500	-1.34776742E-04	+3.94939543E-03	-4.80748904E+00	-2.39475167E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
5.625000	+4.65804078E-04	+3.94312332E-03	-4.96834643E+00	-2.77980207E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
5.687500	+1.05201055E-03	+3.93735359E-03	-5.15496430E+00	-3.22734782E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
5.750000	+1.60916482E-03	+3.93212703E-03	-5.37176491E+00	-3.75639687E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
5.812500	+2.12331506E-03	+3.92747340E-03	-5.62451391E+00	-4.39048073E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
5.875000	+2.58158375E-03	+3.92341206E-03	-5.92057500E+00	-5.15249409E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
5.937500	+2.97248995E-03	+3.91995278E-03	-6.26857567E+00	-6.03764460E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
6.000000	+3.28623742E-03	+3.91709668E-03	-6.67528058E+00	-6.90106908E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
6.062500	+3.51496149E-03	+3.91483732E-03	-7.13120930E+00	-7.08402890E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
6.125000	+3.65292837E-03	+3.91316184E-03	-7.56078419E+00	-4.95035833E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
6.187500	+3.69668177E-03	+3.91205216E-03	-7.75000410E+00	-1.10467860E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
1.562500	+2.76785658E-03	+4.09524534E-03	-5.93139442E+00	+5.36564216E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
1.593750	+2.53511081E-03	+4.09360373E-03	-5.77088882E+00	+4.90671655E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
1.625000	+2.28764783E-03	+4.09142602E-03	-5.62472464E+00	+4.47712925E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
1.656250	+2.02700602E-03	+4.08872451E-03	-5.49106824E+00	+4.10061868E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
1.687500	+1.75480571E-03	+4.08551381E-03	-5.36843597E+00	+3.76727351E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
1.718750	+1.47273906E-03	+4.08181067E-03	-5.25561365E+00	+3.46941931E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
1.750000	+1.18255952E-03	+4.07763399E-03	-5.15159726E+00	+3.20103707E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
1.781250	+8.86070833E-04	+4.07300465E-03	-5.05554883E+00	+2.95734773E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
1.812500	+5.85115824E-04	+4.06794542E-03	-4.96676303E+00	+2.73451246E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
1.843750	+2.81564917E-04	+4.06248088E-03	-4.88464180E+00	+2.52941381E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
1.875000	-2.26955243E-05	+4.05663721E-03	-4.80867467E+00	+2.33949409E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
1.906250	-3.25774940E-04	+4.05044217E-03	-4.73842342E+00	+2.16263454E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
1.937500	-6.25790340E-04	+4.04392488E-03	-4.67351001E+00	+1.99706384E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
1.968750	-9.20878028E-04	+4.03711570E-03	-4.61360693E+00	+1.84128827E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.000000	-1.20920520E-03	+4.03004609E-03	-4.55842949E+00	+1.69403764E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.031250	-1.48898137E-03	+4.02274848E-03	-4.50772958E+00	+1.55422307E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.062500	-1.75846949E-03	+4.01525606E-03	-4.46129055E+00	+1.42090372E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.093750	-2.01599682E-03	+4.00760267E-03	-4.41892310E+00	+1.29326027E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.125000	-2.25996534E-03	+3.99982263E-03	-4.38046178E+00	+1.17057370E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.156250	-2.48886175E-03	+3.99195057E-03	-4.34576224E+00	+1.05220797E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.187500	-2.70126688E-03	+3.98402127E-03	-4.31469879E+00	+9.37595923E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.218750	-2.89586465E-03	+3.97606951E-03	-4.28716249E+00	+8.26227641E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.250000	-3.07145029E-03	+3.96812993E-03	-4.26305956E+00	+7.17640712E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.281250	-3.22693791E-03	+3.96023682E-03	-4.24230995E+00	+6.11412036E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.312500	-3.36136735E-03	+3.95242401E-03	-4.22484631E+00	+5.07150845E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.343750	-3.47391028E-03	+3.94472472E-03	-4.21061302E+00	+4.04492668E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.375000	-3.56387543E-03	+3.93717138E-03	-4.19956551E+00	+3.03094059E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.406250	-3.63071302E-03	+3.92979553E-03	-4.19166964E+00	+2.02627891E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.437500	-3.67401831E-03	+3.92262764E-03	-4.18690127E+00	+1.02779102E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.468750	-3.69353422E-03	+3.91569704E-03	-4.18524595E+00	+3.24075996E-03	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.500000	-3.68915306E-03	+3.90903173E-03	-4.18669872E+00	-9.62896561E-02	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.531250	-3.66091735E-03	+3.90265829E-03	-4.19126405E+00	-1.96113852E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.562500	-3.60901960E-03	+3.89660179E-03	-4.19895584E+00	-2.96536281E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.593750	-3.53380132E-03	+3.89088567E-03	-4.20979757E+00	-3.97867757E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.625000	-3.43575090E-03	+3.88553165E-03	-4.22382257E+00	-5.00429215E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.656250	-3.31550072E-03	+3.88055963E-03	-4.24107440E+00	-6.04555696E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.687500	-3.17382325E-03	+3.87598765E-03	-4.26160730E+00	-7.10600675E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.718750	-3.01162634E-03	+3.87183179E-03	-4.28548694E+00	-8.18940832E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.750000	-2.82994756E-03	+3.86810614E-03	-4.31279111E+00	-9.29981407E-01	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.781250	-2.62994781E-03	+3.86482274E-03	-4.34361078E+00	-1.04416228E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.812500	-2.41290407E-03	+3.86199154E-03	-4.37805125E+00	-1.16196497E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.843750	-2.18020143E-03	+3.85962040E-03	-4.41623359E+00	-1.28392077E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.875000	-1.93332443E-03	+3.85771502E-03	-4.45829630E+00	-1.41062031E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.906250	-1.67384778E-03	+3.85627901E-03	-4.50439736E+00	-1.54272477E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.937500	-1.40342643E-03	+3.85531382E-03	-4.55471660E+00	-1.68097934E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
2.968750	-1.12378521E-03	+3.85481881E-03	-4.60945856E+00	-1.82622916E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.000000	-8.36707905E-04	+3.85479125E-03	-4.66885592E+00	-1.97943856E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.031250	-5.44026087E-04	+3.85522634E-03	-4.73317347E+00	-2.14171420E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.062500	-2.47607482E-04	+3.85611729E-03	-4.80271306E+00	-2.31433284E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02
3.093750	+5.06558042E-05	+3.85745535E-03	-4.87781928E+00	-2.49246535E+00	+2.79190015E-01	-3.69469654E-01	-7.55650734E-01	+9.99927233E-01	+7.27666036E-05	+6.49644011E-05	-5.11768001E-03	-1.26941116E-02


==> anc/otoc_to_plot_free_M100_L1.1225_n10100_beta0.0050.dat <==
0.0000	+2.9016E+03	+2.9523E+03	+4.6180E+00	-1.3352E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0025	+2.9003E+03	+2.9518E+03	+4.6351E+00	+1.3810E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0050	+2.8963E+03	+2.9506E+03	+4.6871E+00	+2.7854E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0075	+2.8896E+03	+2.9488E+03	+4.7744E+00	+4.1463E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0100	+2.8801E+03	+2.9469E+03	+4.8944E+00	+5.3071E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0125	+2.8679E+03	+2.9451E+03	+5.0397E+00	+6.1106E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0150	+2.8533E+03	+2.9439E+03	+5.1999E+00	+6.4888E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0175	+2.8366E+03	+2.9434E+03	+5.3642E+00	+6.4810E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0200	+2.8184E+03	+2.9437E+03	+5.5240E+00	+6.1918E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0225	+2.7992E+03	+2.9447E+03	+5.6738E+00	+5.7385E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0250	+2.7794E+03	+2.9464E+03	+5.8109E+00	+5.2193E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0275	+2.7595E+03	+2.9484E+03	+5.9347E+00	+4.7028E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0300	+2.7395E+03	+2.9507E+03	+6.0460E+00	+4.2295E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0325	+2.7197E+03	+2.9532E+03	+6.1462E+00	+3.8179E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0350	+2.7000E+03	+2.9556E+03	+6.2369E+00	+3.4708E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0375	+2.6804E+03	+2.9581E+03	+6.3198E+00	+3.1815E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0400	+2.6608E+03	+2.9606E+03	+6.3960E+00	+2.9390E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0425	+2.6414E+03	+2.9631E+03	+6.4667E+00	+2.7320E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0450	+2.6221E+03	+2.9657E+03	+6.5326E+00	+2.5509E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0475	+2.6028E+03	+2.9683E+03	+6.5943E+00	+2.3894E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0500	+2.5838E+03	+2.9710E+03	+6.6521E+00	+2.2438E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0525	+2.5648E+03	+2.9736E+03	+6.7064E+00	+2.1122E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0550	+2.5460E+03	+2.9763E+03	+6.7577E+00	+1.9937E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0575	+2.5274E+03	+2.9790E+03	+6.8061E+00	+1.8872E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0600	+2.5088E+03	+2.9817E+03	+6.8521E+00	+1.7916E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0625	+2.4904E+03	+2.9844E+03	+6.8957E+00	+1.7053E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0650	+2.4722E+03	+2.9872E+03	+6.9373E+00	+1.6265E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0675	+2.4540E+03	+2.9899E+03	+6.9770E+00	+1.5541E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0700	+2.4360E+03	+2.9926E+03	+7.0150E+00	+1.4869E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0725	+2.4182E+03	+2.9954E+03	+7.0514E+00	+1.4245E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0750	+2.4004E+03	+2.9981E+03	+7.0862E+00	+1.3665E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0775	+2.3829E+03	+3.0009E+03	+7.1197E+00	+1.3127E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0800	+2.3654E+03	+3.0037E+03	+7.1519E+00	+1.2629E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0825	+2.3481E+03	+3.0064E+03	+7.1829E+00	+1.2166E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0850	+2.3309E+03	+3.0092E+03	+7.2127E+00	+1.1734E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0875	+2.3138E+03	+3.0119E+03	+7.2415E+00	+1.1328E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0900	+2.2969E+03	+3.0147E+03	+7.2693E+00	+1.0946E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0925	+2.2801E+03	+3.0175E+03	+7.2962E+00	+1.0584E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0950	+2.2634E+03	+3.0203E+03	+7.3223E+00	+1.0243E+01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0975	+2.2469E+03	+3.0230E+03	+7.3475E+00	+9.9211E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1000	+2.2305E+03	+3.0258E+03	+7.3719E+00	+9.6173E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1025	+2.2142E+03	+3.0286E+03	+7.3956E+00	+9.3304E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1050	+2.1981E+03	+3.0314E+03	+7.4185E+00	+9.0589E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1075	+2.1820E+03	+3.0341E+03	+7.4408E+00	+8.8008E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1100	+2.1661E+03	+3.0369E+03	+7.4625E+00	+8.5549E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1125	+2.1504E+03	+3.0397E+03	+7.4836E+00	+8.3201E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1150	+2.1347E+03	+3.0425E+03	+7.5041E+00	+8.0959E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1175	+2.1192E+03	+3.0453E+03	+7.5241E+00	+7.8820E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1200	+2.1038E+03	+3.0480E+03	+7.5435E+00	+7.6780E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1225	+2.0885E+03	+3.0508E+03	+7.5625E+00	+7.4835E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1250	+2.0733E+03	+3.0536E+03	+7.5810E+00	+7.2976E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1275	+2.0583E+03	+3.0564E+03	+7.5990E+00	+7.1195E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1300	+2.0433E+03	+3.0591E+03	+7.6166E+00	+6.9485E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1325	+2.0285E+03	+3.0619E+03	+7.6337E+00	+6.7840E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1350	+2.0139E+03	+3.0647E+03	+7.6505E+00	+6.6258E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1375	+1.9993E+03	+3.0674E+03	+7.6668E+00	+6.4737E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1400	+1.9848E+03	+3.0702E+03	+7.6828E+00	+6.3276E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1425	+1.9705E+03	+3.0730E+03	+7.6985E+00	+6.1873E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1450	+1.9563E+03	+3.0758E+03	+7.7138E+00	+6.0523E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1475	+1.9421E+03	+3.0785E+03	+7.7287E+00	+5.9223E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1500	+1.9281E+03	+3.0813E+03	+7.7434E+00	+5.7967E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1525	+1.9142E+03	+3.0840E+03	+7.7577E+00	+5.6753E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1550	+1.9005E+03	+3.0868E+03	+7.7718E+00	+5.5579E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1575	+1.8868E+03	+3.0896E+03	+7.7855E+00	+5.4445E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1600	+1.8732E+03	+3.0923E+03	+7.7990E+00	+5.3349E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1625	+1.8598E+03	+3.0951E+03	+7.8122E+00	+5.2291E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1650	+1.8465E+03	+3.0978E+03	+7.8251E+00	+5.1269E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1675	+1.8332E+03	+3.1006E+03	+7.8378E+00	+5.0280E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1700	+1.8201E+03	+3.1033E+03	+7.8503E+00	+4.9321E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1725	+1.8071E+03	+3.1061E+03	+7.8625E+00	+4.8390E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1750	+1.7942E+03	+3.1088E+03	+7.8745E+00	+4.7486E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1775	+1.7813E+03	+3.1115E+03	+7.8862E+00	+4.6609E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1800	+1.7686E+03	+3.1143E+03	+7.8978E+00	+4.5758E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1825	+1.7560E+03	+3.1170E+03	+7.9091E+00	+4.4934E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1850	+1.7435E+03	+3.1197E+03	+7.9202E+00	+4.4134E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1875	+1.7311E+03	+3.1225E+03	+7.9312E+00	+4.3358E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1900	+1.7188E+03	+3.1252E+03	+7.9419E+00	+4.2603E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1925	+1.7066E+03	+3.1279E+03	+7.9525E+00	+4.1869E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1950	+1.6945E+03	+3.1306E+03	+7.9629E+00	+4.1153E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.1975	+1.6825E+03	+3.1333E+03	+7.9731E+00	+4.0456E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2000	+1.6706E+03	+3.1361E+03	+7.9831E+00	+3.9778E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2025	+1.6588E+03	+3.1388E+03	+7.9929E+00	+3.9118E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2050	+1.6470E+03	+3.1415E+03	+8.0026E+00	+3.8478E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2075	+1.6354E+03	+3.1442E+03	+8.0122E+00	+3.7854E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2100	+1.6239E+03	+3.1469E+03	+8.0216E+00	+3.7246E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2125	+1.6124E+03	+3.1495E+03	+8.0308E+00	+3.6652E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2150	+1.6011E+03	+3.1522E+03	+8.0399E+00	+3.6072E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2175	+1.5898E+03	+3.1549E+03	+8.0488E+00	+3.5506E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2200	+1.5787E+03	+3.1576E+03	+8.0577E+00	+3.4954E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2225	+1.5676E+03	+3.1603E+03	+8.0663E+00	+3.4416E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2250	+1.5566E+03	+3.1629E+03	+8.0749E+00	+3.3892E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2275	+1.5457E+03	+3.1656E+03	+8.0833E+00	+3.3381E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2300	+1.5349E+03	+3.1683E+03	+8.0916E+00	+3.2881E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2325	+1.5242E+03	+3.1709E+03	+8.0997E+00	+3.2393E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2350	+1.5135E+03	+3.1736E+03	+8.1077E+00	+3.1915E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2375	+1.5030E+03	+3.1762E+03	+8.1157E+00	+3.1447E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2400	+1.4925E+03	+3.1788E+03	+8.1235E+00	+3.0990E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2425	+1.4821E+03	+3.1815E+03	+8.1312E+00	+3.0543E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2450	+1.4718E+03	+3.1841E+03	+8.1387E+00	+3.0107E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2475	+1.4616E+03	+3.1867E+03	+8.1462E+00	+2.9681E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2500	+1.4515E+03	+3.1894E+03	+8.1536E+00	+2.9264E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2525	+1.4414E+03	+3.1920E+03	+8.1608E+00	+2.8856E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2550	+1.4314E+03	+3.1946E+03	+8.1680E+00	+2.8456E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2575	+1.4215E+03	+3.1972E+03	+8.1751E+00	+2.8064E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2600	+1.4117E+03	+3.1998E+03	+8.1820E+00	+2.7679E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2625	+1.4020E+03	+3.2024E+03	+8.1889E+00	+2.7303E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2650	+1.3923E+03	+3.2049E+03	+8.1957E+00	+2.6935E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2675	+1.3827E+03	+3.2075E+03	+8.2024E+00	+2.6575E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2700	+1.3732E+03	+3.2101E+03	+8.2090E+00	+2.6222E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2725	+1.3638E+03	+3.2127E+03	+8.2155E+00	+2.5877E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2750	+1.3544E+03	+3.2152E+03	+8.2219E+00	+2.5537E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2775	+1.3451E+03	+3.2178E+03	+8.2283E+00	+2.5204E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2800	+1.3359E+03	+3.2203E+03	+8.2345E+00	+2.4877E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2825	+1.3268E+03	+3.2229E+03	+8.2407E+00	+2.4556E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2850	+1.3177E+03	+3.2254E+03	+8.2468E+00	+2.4242E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2875	+1.3087E+03	+3.2279E+03	+8.2528E+00	+2.3934E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2900	+1.2998E+03	+3.2304E+03	+8.2588E+00	+2.3632E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2925	+1.2909E+03	+3.2329E+03	+8.2646E+00	+2.3336E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2950	+1.2821E+03	+3.2354E+03	+8.2704E+00	+2.3045E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.2975	+1.2734E+03	+3.2379E+03	+8.2762E+00	+2.2759E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3000	+1.2647E+03	+3.2404E+03	+8.2818E+00	+2.2478E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3025	+1.2562E+03	+3.2429E+03	+8.2874E+00	+2.2201E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3050	+1.2476E+03	+3.2454E+03	+8.2929E+00	+2.1930E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3075	+1.2392E+03	+3.2478E+03	+8.2984E+00	+2.1664E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3100	+1.2308E+03	+3.2503E+03	+8.3037E+00	+2.1404E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3125	+1.2225E+03	+3.2527E+03	+8.3091E+00	+2.1148E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3150	+1.2142E+03	+3.2552E+03	+8.3143E+00	+2.0897E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3175	+1.2060E+03	+3.2576E+03	+8.3195E+00	+2.0649E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3200	+1.1979E+03	+3.2600E+03	+8.3246E+00	+2.0405E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3225	+1.1898E+03	+3.2624E+03	+8.3297E+00	+2.0165E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3250	+1.1818E+03	+3.2648E+03	+8.3347E+00	+1.9930E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3275	+1.1739E+03	+3.2672E+03	+8.3397E+00	+1.9699E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3300	+1.1660E+03	+3.2696E+03	+8.3446E+00	+1.9473E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3325	+1.1581E+03	+3.2720E+03	+8.3494E+00	+1.9250E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3350	+1.1504E+03	+3.2744E+03	+8.3542E+00	+1.9032E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3375	+1.1427E+03	+3.2767E+03	+8.3589E+00	+1.8817E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3400	+1.1350E+03	+3.2791E+03	+8.3636E+00	+1.8605E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3425	+1.1274E+03	+3.2814E+03	+8.3682E+00	+1.8396E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3450	+1.1199E+03	+3.2838E+03	+8.3728E+00	+1.8191E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3475	+1.1124E+03	+3.2861E+03	+8.3773E+00	+1.7990E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3500	+1.1050E+03	+3.2884E+03	+8.3818E+00	+1.7793E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3525	+1.0976E+03	+3.2907E+03	+8.3862E+00	+1.7600E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3550	+1.0902E+03	+3.2930E+03	+8.3906E+00	+1.7410E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3575	+1.0830E+03	+3.2953E+03	+8.3949E+00	+1.7223E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3600	+1.0758E+03	+3.2975E+03	+8.3992E+00	+1.7039E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3625	+1.0686E+03	+3.2998E+03	+8.4035E+00	+1.6858E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3650	+1.0615E+03	+3.3021E+03	+8.4076E+00	+1.6680E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3675	+1.0544E+03	+3.3043E+03	+8.4118E+00	+1.6505E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3700	+1.0474E+03	+3.3065E+03	+8.4159E+00	+1.6334E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3725	+1.0404E+03	+3.3088E+03	+8.4200E+00	+1.6166E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3750	+1.0335E+03	+3.3110E+03	+8.4240E+00	+1.6002E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3775	+1.0266E+03	+3.3132E+03	+8.4280E+00	+1.5840E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3800	+1.0198E+03	+3.3154E+03	+8.4319E+00	+1.5681E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3825	+1.0130E+03	+3.3176E+03	+8.4358E+00	+1.5525E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3850	+1.0063E+03	+3.3198E+03	+8.4397E+00	+1.5371E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3875	+9.9957E+02	+3.3219E+03	+8.4435E+00	+1.5219E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3900	+9.9292E+02	+3.3241E+03	+8.4473E+00	+1.5071E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3925	+9.8631E+02	+3.3262E+03	+8.4510E+00	+1.4926E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3950	+9.7974E+02	+3.3284E+03	+8.4547E+00	+1.4784E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.3975	+9.7322E+02	+3.3305E+03	+8.4584E+00	+1.4645E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4000	+9.6674E+02	+3.3326E+03	+8.4621E+00	+1.4508E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4025	+9.6030E+02	+3.3347E+03	+8.4657E+00	+1.4373E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4050	+9.5389E+02	+3.3369E+03	+8.4692E+00	+1.4240E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4075	+9.4753E+02	+3.3389E+03	+8.4728E+00	+1.4109E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4100	+9.4121E+02	+3.3410E+03	+8.4763E+00	+1.3981E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4125	+9.3492E+02	+3.3431E+03	+8.4798E+00	+1.3855E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4150	+9.2868E+02	+3.3452E+03	+8.4832E+00	+1.3733E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4175	+9.2247E+02	+3.3473E+03	+8.4866E+00	+1.3612E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4200	+9.1629E+02	+3.3493E+03	+8.4900E+00	+1.3493E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4225	+9.1015E+02	+3.3514E+03	+8.4934E+00	+1.3376E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4250	+9.0405E+02	+3.3534E+03	+8.4967E+00	+1.3261E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4275	+8.9799E+02	+3.3554E+03	+8.5000E+00	+1.3147E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4300	+8.9195E+02	+3.3575E+03	+8.5033E+00	+1.3035E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4325	+8.8596E+02	+3.3595E+03	+8.5065E+00	+1.2924E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4350	+8.8000E+02	+3.3615E+03	+8.5098E+00	+1.2816E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4375	+8.7407E+02	+3.3635E+03	+8.5129E+00	+1.2710E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4400	+8.6817E+02	+3.3655E+03	+8.5161E+00	+1.2605E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4425	+8.6231E+02	+3.3675E+03	+8.5193E+00	+1.2502E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4450	+8.5648E+02	+3.3694E+03	+8.5224E+00	+1.2400E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4475	+8.5068E+02	+3.3714E+03	+8.5255E+00	+1.2298E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4500	+8.4491E+02	+3.3734E+03	+8.5285E+00	+1.2197E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4525	+8.3918E+02	+3.3753E+03	+8.5315E+00	+1.2098E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4550	+8.3348E+02	+3.3773E+03	+8.5346E+00	+1.2000E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4575	+8.2781E+02	+3.3792E+03	+8.5375E+00	+1.1904E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4600	+8.2217E+02	+3.3812E+03	+8.5405E+00	+1.1809E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4625	+8.1656E+02	+3.3831E+03	+8.5435E+00	+1.1715E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4650	+8.1099E+02	+3.3850E+03	+8.5464E+00	+1.1622E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4675	+8.0544E+02	+3.3869E+03	+8.5493E+00	+1.1530E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4700	+7.9993E+02	+3.3888E+03	+8.5521E+00	+1.1438E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4725	+7.9444E+02	+3.3907E+03	+8.5550E+00	+1.1346E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4750	+7.8899E+02	+3.3926E+03	+8.5578E+00	+1.1256E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4775	+7.8356E+02	+3.3945E+03	+8.5606E+00	+1.1167E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4800	+7.7817E+02	+3.3964E+03	+8.5634E+00	+1.1079E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4825	+7.7280E+02	+3.3982E+03	+8.5662E+00	+1.0992E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4850	+7.6746E+02	+3.4001E+03	+8.5689E+00	+1.0906E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4875	+7.6215E+02	+3.4020E+03	+8.5716E+00	+1.0821E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4900	+7.5687E+02	+3.4038E+03	+8.5743E+00	+1.0737E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4925	+7.5162E+02	+3.4056E+03	+8.5770E+00	+1.0652E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4950	+7.4640E+02	+3.4075E+03	+8.5796E+00	+1.0569E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.4975	+7.4120E+02	+3.4093E+03	+8.5823E+00	+1.0487E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.5000	+7.3603E+02	+3.4111E+03	+8.5849E+00	+1.0382E+00	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.5200	+6.9559E+02	+3.4252E+03	+8.6051E+00	+9.8153E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.5400	+6.5657E+02	+3.4387E+03	+8.6241E+00	+9.2854E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.5600	+6.1870E+02	+3.4516E+03	+8.6422E+00	+8.8157E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.5800	+5.8179E+02	+3.4638E+03	+8.6594E+00	+8.3741E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.6000	+5.4587E+02	+3.4753E+03	+8.6757E+00	+7.9320E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.6200	+5.1113E+02	+3.4861E+03	+8.6911E+00	+7.4836E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.6400	+4.7780E+02	+3.4962E+03	+8.7056E+00	+7.0406E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.6600	+4.4599E+02	+3.5059E+03	+8.7193E+00	+6.6210E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.6800	+4.1555E+02	+3.5150E+03	+8.7321E+00	+6.2591E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.7000	+3.8589E+02	+3.5234E+03	+8.7443E+00	+5.9894E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.7200	+3.5641E+02	+3.5310E+03	+8.7561E+00	+5.7666E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.7400	+3.2729E+02	+3.5380E+03	+8.7674E+00	+5.4426E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.7600	+2.9984E+02	+3.5443E+03	+8.7779E+00	+4.9252E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.7800	+2.7537E+02	+3.5499E+03	+8.7871E+00	+4.3553E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.8000	+2.5347E+02	+3.5549E+03	+8.7953E+00	+3.9937E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.8200	+2.3214E+02	+3.5594E+03	+8.8031E+00	+3.8423E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.8400	+2.1072E+02	+3.5633E+03	+8.8106E+00	+3.5584E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.8600	+1.9156E+02	+3.5666E+03	+8.8173E+00	+2.9539E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.8800	+1.7682E+02	+3.5693E+03	+8.8225E+00	+2.3809E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.9000	+1.6442E+02	+3.5717E+03	+8.8268E+00	+2.2218E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.9200	+1.5107E+02	+3.5738E+03	+8.8313E+00	+2.1722E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.9400	+1.3840E+02	+3.5754E+03	+8.8355E+00	+1.7671E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.9600	+1.2958E+02	+3.5766E+03	+8.8384E+00	+1.2704E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.9800	+1.2301E+02	+3.5775E+03	+8.8406E+00	+1.1046E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.0000	+1.1582E+02	+3.5781E+03	+8.8428E+00	+1.0913E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.0200	+1.0857E+02	+3.5782E+03	+8.8450E+00	+8.7455E-02	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.0400	+1.0348E+02	+3.5779E+03	+8.8463E+00	+3.8738E-02	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.0600	+1.0195E+02	+3.5770E+03	+8.8465E+00	+5.1985E-03	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.0800	+1.0070E+02	+3.5758E+03	+8.8465E+00	+8.8244E-03	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.1000	+9.8063E+01	+3.5743E+03	+8.8469E+00	-3.1217E-02	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.1200	+1.0109E+02	+3.5719E+03	+8.8453E+00	-1.0335E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.1400	+1.0771E+02	+3.5696E+03	+8.8427E+00	-1.0490E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.1600	+1.1096E+02	+3.5672E+03	+8.8411E+00	-1.1769E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.1800	+1.1848E+02	+3.5641E+03	+8.8380E+00	-1.7787E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.2000	+1.2936E+02	+3.5611E+03	+8.8340E+00	-1.8835E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.2200	+1.3804E+02	+3.5578E+03	+8.8305E+00	-1.7734E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.2400	+1.4671E+02	+3.5542E+03	+8.8269E+00	-1.9483E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.2600	+1.5677E+02	+3.5500E+03	+8.8227E+00	-2.2799E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.2800	+1.6912E+02	+3.5457E+03	+8.8178E+00	-2.2146E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.3000	+1.7796E+02	+3.5413E+03	+8.8138E+00	-2.3699E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.3200	+1.9131E+02	+3.5360E+03	+8.8083E+00	-2.9549E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.3400	+2.0760E+02	+3.5314E+03	+8.8020E+00	-2.9368E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.3600	+2.2095E+02	+3.5266E+03	+8.7965E+00	-2.9965E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.3800	+2.3743E+02	+3.5216E+03	+8.7900E+00	-3.3623E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.4000	+2.5538E+02	+3.5169E+03	+8.7831E+00	-3.3062E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.4200	+2.7135E+02	+3.5124E+03	+8.7768E+00	-3.2434E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.4400	+2.8809E+02	+3.5075E+03	+8.7701E+00	-3.5635E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.4600	+3.0752E+02	+3.5027E+03	+8.7625E+00	-3.6318E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.4800	+3.2495E+02	+3.4980E+03	+8.7556E+00	-3.4207E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.5000	+3.4091E+02	+3.4927E+03	+8.7489E+00	-3.6482E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.5200	+3.6036E+02	+3.4874E+03	+8.7410E+00	-3.5977E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.5400	+3.7559E+02	+3.4823E+03	+8.7345E+00	-3.4544E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.5600	+3.9258E+02	+3.4767E+03	+8.7272E+00	-3.6520E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.5800	+4.0954E+02	+3.4712E+03	+8.7199E+00	-3.5742E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.6000	+4.2527E+02	+3.4656E+03	+8.7129E+00	-3.2796E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.6200	+4.3756E+02	+3.4593E+03	+8.7067E+00	-3.2678E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.6400	+4.5243E+02	+3.4533E+03	+8.6998E+00	-3.1298E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.6600	+4.6343E+02	+3.4476E+03	+8.6942E+00	-2.8657E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.6800	+4.7507E+02	+3.4417E+03	+8.6883E+00	-3.0097E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.7000	+4.8756E+02	+3.4360E+03	+8.6822E+00	-2.9227E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.7200	+4.9807E+02	+3.4303E+03	+8.6767E+00	-2.7640E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.7400	+5.0814E+02	+3.4242E+03	+8.6711E+00	-2.8473E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.7600	+5.1916E+02	+3.4182E+03	+8.6653E+00	-2.6694E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.7800	+5.2739E+02	+3.4125E+03	+8.6605E+00	-2.3424E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.8000	+5.3403E+02	+3.4060E+03	+8.6559E+00	-2.2370E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.8200	+5.4090E+02	+3.4003E+03	+8.6515E+00	-2.0490E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.8400	+5.4593E+02	+3.3944E+03	+8.6477E+00	-1.9205E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.8600	+5.5110E+02	+3.3886E+03	+8.6438E+00	-2.0081E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.8800	+5.5717E+02	+3.3829E+03	+8.6397E+00	-1.8217E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.9000	+5.6059E+02	+3.3775E+03	+8.6365E+00	-1.3982E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.9200	+5.6132E+02	+3.3713E+03	+8.6341E+00	-1.0646E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.9400	+5.6120E+02	+3.3661E+03	+8.6323E+00	-8.6777E-02	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.9600	+5.6095E+02	+3.3612E+03	+8.6306E+00	-9.4612E-02	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
1.9800	+5.6163E+02	+3.3560E+03	+8.6285E+00	-1.0681E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
2.0000	+5.6286E+02	+3.3512E+03	+8.6263E+00	-9.4178E-02	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
2.0200	+5.6265E+02	+3.3465E+03	+8.6247E+00	-7.7556E-02	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
2.0400	+5.6154E+02	+3.3412E+03	+8.6232E+00	-5.3860E-02	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
2.0600	+5.5844E+02	+3.3363E+03	+8.6226E+00	-7.2703E-03	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
2.0800	+5.5207E+02	+3.3309E+03	+8.6229E+00	+1.1297E-02	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
2.1000	+5.4662E+02	+3.3257E+03	+8.6230E+00	+6.1444E-03	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
2.1200	+5.4099E+02	+3.3205E+03	+8.6232E+00	+4.8903E-02	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
2.1400	+5.3072E+02	+3.3152E+03	+8.6250E+00	+1.1077E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
2.1600	+5.1791E+02	+3.3098E+03	+8.6276E+00	+1.2970E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
2.1800	+5.0575E+02	+3.3048E+03	+8.6302E+00	+1.2370E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
2.2000	+4.9428E+02	+3.3000E+03	+8.6326E+00	+1.1754E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
2.2200	+4.8276E+02	+3.2950E+03	+8.6349E+00	+1.1422E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
2.2400	+4.7164E+02	+3.2902E+03	+8.6371E+00	+1.2496E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
2.2600	+4.5919E+02	+3.2855E+03	+8.6399E+00	+1.6358E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
2.2800	+4.4338E+02	+3.2805E+03	+8.6437E+00	+1.9397E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
2.3000	+4.2753E+02	+3.2758E+03	+8.6476E+00	+1.8875E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
2.3200	+4.1278E+02	+3.2714E+03	+8.6512E+00	+1.8183E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
2.3400	+3.9753E+02	+3.2666E+03	+8.6549E+00	+1.9379E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
2.3600	+3.8124E+02	+3.2621E+03	+8.6590E+00	+2.3603E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
2.3800	+3.6128E+02	+3.2576E+03	+8.6643E+00	+2.7178E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
2.4000	+3.4134E+02	+3.2536E+03	+8.6698E+00	+2.5175E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
2.4200	+3.2374E+02	+3.2494E+03	+8.6744E+00	+2.2357E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
2.4400	+3.0674E+02	+3.2452E+03	+8.6788E+00	+2.0226E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
2.4600	+2.9131E+02	+3.2407E+03	+8.6825E+00	+2.0513E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
2.4800	+2.7311E+02	+3.2358E+03	+8.6870E+00	+2.4439E-01	+3.7903E+03	-4.0506E+01	-9.3572E+01	+5.0087E-01	+4.9913E-01	+3.7890E+03
0.0000	+2.90163703E+03	+2.95228400E+03	+4.61802672E+00	-1.93542785E-04	+3.79027661E+03	-4.05064597E+01	-9.35721522E+01	+5.00872094E-01	+4.99127906E-01	+3.78904267E+03
0.0003	+2.90162389E+03	+2.95227949E+03	+4.61819693E+00	+1.36190479E+00	+3.79027661E+03	-4.05064597E+01	-9.35721522E+01	+5.00872094E-01	+4.99127906E-01	+3.78904267E+03
0.0005	+2.90158449E+03	+2.95226596E+03	+4.61870767E+00	+2.72457982E+00	+3.79027661E+03	-4.05064597E+01	-9.35721522E+01	+5.00872094E-01	+4.99127906E-01	+3.78904267E+03
0.0008	+2.90151880E+03	+2.95224345E+03	+4.61955922E+00	+4.08877968E+00	+3.79027661E+03	-4.05064597E+01	-9.35721522E+01	+5.00872094E-01	+4.99127906E-01	+3.78904267E+03
0.0010	+2.90142680E+03	+2.95221200E+03	+4.62075206E+00	+5.45522776E+00	+3.79027661E+03	-4.05064597E+01	-9.35721522E+01	+5.00872094E-01	+4.99127906E-01	+3.78904267E+03
0.0013	+2.90130848E+03	+2.95217168E+03	+4.62228683E+00	+6.82460112E+00	+3.79027661E+03	-4.05064597E+01	-9.35721522E+01	+5.00872094E-01	+4.99127906E-01	+3.78904267E+03
0.0015	+2.90116378E+03	+2.95212257E+03	+4.62416436E+00	+8.19751574E+00	+3.79027661E+03	-4.05064597E+01	-9.35721522E+01	+5.00872094E-01	+4.99127906E-01	+3.78904267E+03
0.0018	+2.90099268E+03	+2.95206478E+03	+4.62638559E+00	+9.57451252E+00	+3.79027661E+03	-4.05064597E+01	-9.35721522E+01	+5.00872094E-01	+4.99127906E-01	+3.78904267E+03
0.0020	+2.90079511E+03	+2.95199843E+03	+4.62895162E+00	+1.09560440E+01	+3.79027661E+03	-4.05064597E+01	-9.35721522E+01	+5.00872094E-01	+4.99127906E-01	+3.78904267E+03
0.0023	+2.90057103E+03	+2.95192367E+03	+4.63186361E+00	+1.23424619E+01	+3.79027661E+03	-4.05064597E+01	-9.35721522E+01	+5.00872094E-01	+4.99127906E-01	+3.78904267E+03
0.0025	+2.90032037E+03	+2.95184065E+03	+4.63512285E+00	+1.37340061E+01	+3.79027661E+03	-4.05064597E+01	-9.35721522E+01	+5.00872094E-01	+4.99127906E-01	+3.78904267E+03
0.0027	+2.90004306E+03	+2.95174955E+03	+4.63873062E+00	+1.51307946E+01	+3.79027661E+03	-4.05064597E+01	-9.35721522E+01	+5.00872094E-01	+4.99127906E-01	+3.78904267E+03
0.0030	+2.89973903E+03	+2.95165056E+03	+4.64268824E+00	+1.65328142E+01	+3.79027661E+03	-4.05064597E+01	-9.35721522E+01	+5.00872094E-01	+4.99127906E-01	+3.78904267E+03
0.0033	+2.89940820E+03	+2.95154390E+03	+4.64699702E+00	+1.79399141E+01	+3.79027661E+03	-4.05064597E+01	-9.35721522E+01	+5.00872094E-01	+4.99127906E-01	+3.78904267E+03
0.0035	+2.89905050E+03	+2.95142978E+03	+4.65165820E+00	+1.93517994E+01	+3.79027661E+03	-4.05064597E+01	-9.35721522E+01	+5.00872094E-01	+4.99127906E-01	+3.78904267E+03
0.0037	+2.89866584E+03	+2.95130844E+03	+4.65667292E+00	+2.07680272E+01	+3.79027661E+03	-4.05064597E+01	-9.35721522E+01	+5.00872094E-01	+4.99127906E-01	+3.78904267E+03
0.0040	+2.89825414E+03	+2.95118016E+03	+4.66204221E+00	+2.21880039E+01	+3.79027661E+03	-4.05064597E+01	-9.35721522E+01	+5.00872094E-01	+4.99127906E-01	+3.78904267E+03
0.0043	+2.89781531E+03	+2.95104519E+03	+4.66776693E+00	+2.36109843E+01	+3.79027661E+03	-4.05064597E+01	-9.35721522E+01	+5.00872094E-01	+4.99127906E-01	+3.78904267E+03
0.0045	+2.89734927E+03	+2.95090381E+03	+4.67384771E+00	+2.50360727E+01	+3.79027661E+03	-4.05064597E+01	-9.35721522E+01	+5.00872094E-01	+4.99127906E-01	+3.78904267E+03
0.0047	+2.89685594E+03	+2.95075633E+03	+4.68028496E+00	+2.64619724E+01	+3.79027661E+03	-4.05064597E+01	-9.35721522E+01	+5.00872094E-01	+4.99127906E-01	+3.78904267E+03


==> anc/otoc_to_plot_free_M100_L1.1225_n10100_beta0.0100.dat <==
0.0000	+2.5254E+03	+2.5639E+03	+4.3435E+00	-1.4683E-02	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0050	+2.5217E+03	+2.5628E+03	+4.4084E+00	+2.5983E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0100	+2.5103E+03	+2.5602E+03	+4.6033E+00	+4.8425E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0150	+2.4915E+03	+2.5581E+03	+4.8926E+00	+6.0014E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0200	+2.4670E+03	+2.5579E+03	+5.2034E+00	+5.8969E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0250	+2.4395E+03	+2.5597E+03	+5.4823E+00	+5.1026E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0300	+2.4112E+03	+2.5627E+03	+5.7137E+00	+4.2109E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0350	+2.3830E+03	+2.5661E+03	+5.9034E+00	+3.4889E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0400	+2.3549E+03	+2.5696E+03	+6.0626E+00	+2.9631E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0450	+2.3270E+03	+2.5733E+03	+6.1997E+00	+2.5731E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0500	+2.2994E+03	+2.5771E+03	+6.3199E+00	+2.2652E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0550	+2.2721E+03	+2.5811E+03	+6.4262E+00	+2.0152E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0600	+2.2452E+03	+2.5850E+03	+6.5214E+00	+1.8124E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0650	+2.2187E+03	+2.5890E+03	+6.6075E+00	+1.6459E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0700	+2.1925E+03	+2.5930E+03	+6.6860E+00	+1.5054E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0750	+2.1666E+03	+2.5971E+03	+6.7580E+00	+1.3846E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0800	+2.1411E+03	+2.6011E+03	+6.8245E+00	+1.2806E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0850	+2.1160E+03	+2.6052E+03	+6.8861E+00	+1.1905E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0900	+2.0911E+03	+2.6093E+03	+6.9435E+00	+1.1112E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0950	+2.0667E+03	+2.6135E+03	+6.9972E+00	+1.0407E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.1000	+2.0426E+03	+2.6176E+03	+7.0476E+00	+9.7792E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.1050	+2.0188E+03	+2.6217E+03	+7.0950E+00	+9.2180E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.1100	+1.9954E+03	+2.6259E+03	+7.1398E+00	+8.7118E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.1150	+1.9722E+03	+2.6301E+03	+7.1821E+00	+8.2513E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.1200	+1.9495E+03	+2.6343E+03	+7.2223E+00	+7.8321E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.1250	+1.9270E+03	+2.6384E+03	+7.2604E+00	+7.4500E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.1300	+1.9049E+03	+2.6426E+03	+7.2968E+00	+7.0994E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.1350	+1.8831E+03	+2.6468E+03	+7.3314E+00	+6.7757E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.1400	+1.8615E+03	+2.6510E+03	+7.3645E+00	+6.4766E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.1450	+1.8404E+03	+2.6552E+03	+7.3962E+00	+6.2001E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.1500	+1.8195E+03	+2.6594E+03	+7.4265E+00	+5.9433E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.1550	+1.7989E+03	+2.6637E+03	+7.4556E+00	+5.7036E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.1600	+1.7786E+03	+2.6679E+03	+7.4836E+00	+5.4798E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.1650	+1.7586E+03	+2.6721E+03	+7.5104E+00	+5.2708E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.1700	+1.7389E+03	+2.6763E+03	+7.5363E+00	+5.0749E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.1750	+1.7195E+03	+2.6805E+03	+7.5612E+00	+4.8905E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.1800	+1.7004E+03	+2.6848E+03	+7.5852E+00	+4.7169E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.1850	+1.6815E+03	+2.6890E+03	+7.6083E+00	+4.5536E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.1900	+1.6629E+03	+2.6932E+03	+7.6307E+00	+4.3995E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.1950	+1.6446E+03	+2.6974E+03	+7.6523E+00	+4.2535E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.2000	+1.6266E+03	+2.7016E+03	+7.6732E+00	+4.1151E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.2050	+1.6089E+03	+2.7059E+03	+7.6935E+00	+3.9841E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.2100	+1.5914E+03	+2.7101E+03	+7.7131E+00	+3.8599E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.2150	+1.5741E+03	+2.7143E+03	+7.7321E+00	+3.7416E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.2200	+1.5571E+03	+2.7185E+03	+7.7505E+00	+3.6288E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.2250	+1.5404E+03	+2.7227E+03	+7.7684E+00	+3.5216E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.2300	+1.5239E+03	+2.7269E+03	+7.7857E+00	+3.4194E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.2350	+1.5077E+03	+2.7311E+03	+7.8026E+00	+3.3217E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.2400	+1.4916E+03	+2.7353E+03	+7.8189E+00	+3.2281E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.2450	+1.4759E+03	+2.7395E+03	+7.8348E+00	+3.1387E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.2500	+1.4603E+03	+2.7436E+03	+7.8503E+00	+3.0533E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.2550	+1.4450E+03	+2.7478E+03	+7.8654E+00	+2.9713E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.2600	+1.4300E+03	+2.7519E+03	+7.8800E+00	+2.8925E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.2650	+1.4151E+03	+2.7561E+03	+7.8943E+00	+2.8168E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.2700	+1.4005E+03	+2.7602E+03	+7.9082E+00	+2.7443E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.2750	+1.3861E+03	+2.7644E+03	+7.9217E+00	+2.6746E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.2800	+1.3719E+03	+2.7685E+03	+7.9349E+00	+2.6073E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.2850	+1.3579E+03	+2.7726E+03	+7.9478E+00	+2.5425E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.2900	+1.3441E+03	+2.7767E+03	+7.9604E+00	+2.4802E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.2950	+1.3305E+03	+2.7808E+03	+7.9726E+00	+2.4201E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.3000	+1.3172E+03	+2.7848E+03	+7.9846E+00	+2.3620E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.3050	+1.3040E+03	+2.7889E+03	+7.9962E+00	+2.3059E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.3100	+1.2910E+03	+2.7929E+03	+8.0076E+00	+2.2519E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.3150	+1.2782E+03	+2.7969E+03	+8.0188E+00	+2.1997E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.3200	+1.2656E+03	+2.8009E+03	+8.0296E+00	+2.1491E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.3250	+1.2532E+03	+2.8049E+03	+8.0403E+00	+2.1002E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.3300	+1.2410E+03	+2.8089E+03	+8.0506E+00	+2.0529E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.3350	+1.2290E+03	+2.8128E+03	+8.0608E+00	+2.0073E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.3400	+1.2171E+03	+2.8168E+03	+8.0707E+00	+1.9630E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.3450	+1.2054E+03	+2.8207E+03	+8.0804E+00	+1.9201E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.3500	+1.1939E+03	+2.8246E+03	+8.0899E+00	+1.8787E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.3550	+1.1825E+03	+2.8285E+03	+8.0992E+00	+1.8387E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.3600	+1.1714E+03	+2.8323E+03	+8.1083E+00	+1.7999E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.3650	+1.1603E+03	+2.8361E+03	+8.1172E+00	+1.7623E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.3700	+1.1495E+03	+2.8400E+03	+8.1259E+00	+1.7259E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.3750	+1.1388E+03	+2.8437E+03	+8.1345E+00	+1.6909E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.3800	+1.1282E+03	+2.8475E+03	+8.1428E+00	+1.6570E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.3850	+1.1178E+03	+2.8513E+03	+8.1510E+00	+1.6241E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.3900	+1.1075E+03	+2.8550E+03	+8.1591E+00	+1.5922E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.3950	+1.0974E+03	+2.8587E+03	+8.1669E+00	+1.5616E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.4000	+1.0874E+03	+2.8624E+03	+8.1747E+00	+1.5320E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.4050	+1.0776E+03	+2.8660E+03	+8.1823E+00	+1.5032E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.4100	+1.0678E+03	+2.8697E+03	+8.1897E+00	+1.4753E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.4150	+1.0583E+03	+2.8733E+03	+8.1970E+00	+1.4484E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.4200	+1.0488E+03	+2.8769E+03	+8.2042E+00	+1.4224E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.4250	+1.0394E+03	+2.8805E+03	+8.2112E+00	+1.3971E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.4300	+1.0302E+03	+2.8841E+03	+8.2182E+00	+1.3725E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.4350	+1.0211E+03	+2.8876E+03	+8.2250E+00	+1.3486E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.4400	+1.0121E+03	+2.8911E+03	+8.2317E+00	+1.3255E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.4450	+1.0033E+03	+2.8947E+03	+8.2382E+00	+1.3029E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.4500	+9.9449E+02	+2.8982E+03	+8.2447E+00	+1.2807E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.4550	+9.8584E+02	+2.9016E+03	+8.2510E+00	+1.2590E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.4600	+9.7730E+02	+2.9051E+03	+8.2573E+00	+1.2380E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.4650	+9.6887E+02	+2.9085E+03	+8.2634E+00	+1.2174E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.4700	+9.6055E+02	+2.9119E+03	+8.2694E+00	+1.1971E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.4750	+9.5233E+02	+2.9153E+03	+8.2754E+00	+1.1772E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.4800	+9.4422E+02	+2.9187E+03	+8.2812E+00	+1.1577E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.4850	+9.3621E+02	+2.9221E+03	+8.2870E+00	+1.1388E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.4900	+9.2829E+02	+2.9254E+03	+8.2926E+00	+1.1201E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.4950	+9.2048E+02	+2.9287E+03	+8.2982E+00	+1.1018E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.5000	+9.1277E+02	+2.9320E+03	+8.3036E+00	+1.0839E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.5050	+9.0515E+02	+2.9353E+03	+8.3090E+00	+1.0666E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.5100	+8.9762E+02	+2.9385E+03	+8.3143E+00	+1.0497E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.5150	+8.9018E+02	+2.9417E+03	+8.3195E+00	+1.0332E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.5200	+8.8283E+02	+2.9449E+03	+8.3246E+00	+1.0172E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.5250	+8.7555E+02	+2.9481E+03	+8.3297E+00	+1.0017E+00	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.5300	+8.6836E+02	+2.9512E+03	+8.3346E+00	+9.8678E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.5350	+8.6125E+02	+2.9543E+03	+8.3395E+00	+9.7228E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.5400	+8.5421E+02	+2.9574E+03	+8.3444E+00	+9.5817E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.5450	+8.4724E+02	+2.9605E+03	+8.3491E+00	+9.4451E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.5500	+8.4033E+02	+2.9635E+03	+8.3538E+00	+9.3129E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.5550	+8.3350E+02	+2.9665E+03	+8.3584E+00	+9.1842E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.5600	+8.2672E+02	+2.9695E+03	+8.3630E+00	+9.0577E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.5650	+8.2001E+02	+2.9724E+03	+8.3675E+00	+8.9331E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.5700	+8.1336E+02	+2.9753E+03	+8.3719E+00	+8.8107E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.5750	+8.0677E+02	+2.9782E+03	+8.3763E+00	+8.6901E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.5800	+8.0024E+02	+2.9811E+03	+8.3806E+00	+8.5704E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.5850	+7.9376E+02	+2.9839E+03	+8.3849E+00	+8.4510E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.5900	+7.8735E+02	+2.9867E+03	+8.3891E+00	+8.3320E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.5950	+7.8100E+02	+2.9895E+03	+8.3932E+00	+8.2132E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.6000	+7.7471E+02	+2.9922E+03	+8.3973E+00	+8.0883E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.6200	+7.5017E+02	+3.0028E+03	+8.4130E+00	+7.6446E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.6400	+7.2667E+02	+3.0130E+03	+8.4279E+00	+7.2149E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.6600	+7.0421E+02	+3.0228E+03	+8.4419E+00	+6.8128E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.6800	+6.8269E+02	+3.0322E+03	+8.4551E+00	+6.4481E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.7000	+6.6184E+02	+3.0410E+03	+8.4677E+00	+6.1426E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.7200	+6.4135E+02	+3.0493E+03	+8.4797E+00	+5.8804E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.7400	+6.2125E+02	+3.0571E+03	+8.4912E+00	+5.5752E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.7600	+6.0210E+02	+3.0643E+03	+8.5020E+00	+5.1603E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.7800	+5.8450E+02	+3.0711E+03	+8.5118E+00	+4.7105E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.8000	+5.6830E+02	+3.0774E+03	+8.5208E+00	+4.3837E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.8200	+5.5258E+02	+3.0832E+03	+8.5294E+00	+4.1904E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.8400	+5.3696E+02	+3.0885E+03	+8.5376E+00	+3.9338E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.8600	+5.2249E+02	+3.0932E+03	+8.5451E+00	+3.4944E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.8800	+5.1019E+02	+3.0976E+03	+8.5516E+00	+3.0692E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.9000	+4.9913E+02	+3.1016E+03	+8.5574E+00	+2.8962E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.9200	+4.8768E+02	+3.1052E+03	+8.5631E+00	+2.8084E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.9400	+4.7655E+02	+3.1084E+03	+8.5686E+00	+2.5103E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.9600	+4.6732E+02	+3.1113E+03	+8.5732E+00	+2.1429E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.9800	+4.5926E+02	+3.1138E+03	+8.5772E+00	+1.9772E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
1.0000	+4.5096E+02	+3.1159E+03	+8.5811E+00	+1.9170E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
1.0200	+4.4266E+02	+3.1176E+03	+8.5848E+00	+1.7286E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
1.0400	+4.3554E+02	+3.1190E+03	+8.5880E+00	+1.3588E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
1.0600	+4.3034E+02	+3.1199E+03	+8.5903E+00	+1.0873E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
1.0800	+4.2533E+02	+3.1205E+03	+8.5924E+00	+1.0701E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
1.1000	+4.1959E+02	+3.1207E+03	+8.5946E+00	+7.8015E-02	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
1.1200	+4.1678E+02	+3.1204E+03	+8.5955E+00	+2.7526E-02	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
1.1400	+4.1582E+02	+3.1199E+03	+8.5957E+00	+2.3923E-02	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
1.1600	+4.1300E+02	+3.1192E+03	+8.5964E+00	+1.4620E-02	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
1.1800	+4.1234E+02	+3.1180E+03	+8.5962E+00	-2.8455E-02	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
1.2000	+4.1358E+02	+3.1167E+03	+8.5953E+00	-4.0196E-02	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
1.2200	+4.1374E+02	+3.1150E+03	+8.5946E+00	-3.6236E-02	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
1.2400	+4.1393E+02	+3.1131E+03	+8.5938E+00	-5.3223E-02	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
1.2600	+4.1517E+02	+3.1107E+03	+8.5925E+00	-8.1715E-02	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
1.2800	+4.1785E+02	+3.1082E+03	+8.5906E+00	-8.0643E-02	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
1.3000	+4.1856E+02	+3.1054E+03	+8.5893E+00	-9.2571E-02	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
1.3200	+4.2180E+02	+3.1022E+03	+8.5869E+00	-1.3489E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
1.3400	+4.2672E+02	+3.0991E+03	+8.5839E+00	-1.3474E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
1.3600	+4.2985E+02	+3.0959E+03	+8.5815E+00	-1.3958E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
1.3800	+4.3483E+02	+3.0924E+03	+8.5783E+00	-1.6975E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
1.4000	+4.4095E+02	+3.0889E+03	+8.5747E+00	-1.7001E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
1.4200	+4.4597E+02	+3.0855E+03	+8.5715E+00	-1.6739E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
1.4400	+4.5152E+02	+3.0818E+03	+8.5680E+00	-1.9351E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
1.4600	+4.5889E+02	+3.0781E+03	+8.5638E+00	-2.0154E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
1.4800	+4.6509E+02	+3.0743E+03	+8.5599E+00	-1.8095E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
1.5000	+4.7059E+02	+3.0701E+03	+8.5562E+00	-2.3344E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
1.7500	+5.3295E+02	+3.0111E+03	+8.5084E+00	-1.4894E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
2.0000	+5.3515E+02	+2.9481E+03	+8.4818E+00	-3.9010E-02	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
2.2500	+4.5919E+02	+2.8895E+03	+8.4889E+00	+9.0827E-02	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
2.5000	+3.1100E+02	+2.8361E+03	+8.5272E+00	+1.7500E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
2.7500	+1.3958E+02	+2.7921E+03	+8.5764E+00	+1.9433E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
3.0000	-2.7435E+01	+2.7553E+03	+8.6243E+00	+1.5468E-01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
3.2500	-1.4199E+02	+2.7239E+03	+8.6538E+00	+8.6008E-02	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
3.5000	-2.0676E+02	+2.6983E+03	+8.6673E+00	+2.9664E-02	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
3.7500	-2.3021E+02	+2.6785E+03	+8.6686E+00	-2.0726E-02	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
4.0000	-2.1399E+02	+2.6611E+03	+8.6570E+00	-5.1640E-02	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
4.2500	-1.8935E+02	+2.6452E+03	+8.6428E+00	-4.3456E-02	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
4.5000	-1.7807E+02	+2.6352E+03	+8.6353E+00	-3.2140E-02	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
4.7500	-1.6420E+02	+2.6251E+03	+8.6267E+00	-2.3380E-02	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
5.0000	-1.6492E+02	+2.6157E+03	+8.6236E+00	-1.3936E-02	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
5.2500	-1.6086E+02	+2.6091E+03	+8.6197E+00	-1.1252E-02	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
5.5000	-1.6103E+02	+2.6040E+03	+8.6179E+00	-1.9979E-02	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
5.7500	-1.4421E+02	+2.5982E+03	+8.6098E+00	-2.4549E-02	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
6.0000	-1.3699E+02	+2.5943E+03	+8.6057E+00	-2.5746E-02	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
6.2500	-1.1759E+02	+2.5898E+03	+8.5969E+00	-3.1621E-02	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
6.5000	-1.0114E+02	+2.5873E+03	+8.5899E+00	-2.3534E-02	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
6.7500	-9.1747E+01	+2.5839E+03	+8.5851E+00	-7.9012E-03	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
7.0000	-9.5466E+01	+2.5823E+03	+8.5859E+00	-6.6592E-03	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
7.2500	-8.7820E+01	+2.5790E+03	+8.5818E+00	-3.9630E-03	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
7.5000	-9.4180E+01	+2.5783E+03	+8.5839E+00	+9.6264E-03	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
7.7500	-1.0260E+02	+2.5771E+03	+8.5866E+00	-2.3895E-03	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
8.0000	-9.5128E+01	+2.5742E+03	+8.5827E+00	-1.6060E-02	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
8.2500	-8.5143E+01	+2.5731E+03	+8.5786E+00	-7.0378E-03	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
8.5000	-8.6926E+01	+2.5730E+03	+8.5792E+00	-6.8201E-03	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
8.7500	-7.5612E+01	+2.5736E+03	+8.5752E+00	-6.6937E-03	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
9.0000	-8.1460E+01	+2.5696E+03	+8.5759E+00	-3.8993E-03	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
9.2500	-7.3684E+01	+2.5703E+03	+8.5732E+00	-1.3202E-02	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
9.5000	-6.4484E+01	+2.5691E+03	+8.5693E+00	-3.2725E-03	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
9.7500	-6.9208E+01	+2.5705E+03	+8.5716E+00	+2.1752E-02	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0000	+2.5254E+03	+2.5639E+03	+4.3435E+00	-6.8362E-02	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0020	+2.5248E+03	+2.5637E+03	+4.3537E+00	+1.0349E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0040	+2.5231E+03	+2.5632E+03	+4.3849E+00	+2.0877E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0060	+2.5201E+03	+2.5623E+03	+4.4373E+00	+3.1451E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0080	+2.5158E+03	+2.5613E+03	+4.5107E+00	+4.1510E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0100	+2.5103E+03	+2.5602E+03	+4.6033E+00	+5.0228E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0120	+2.5036E+03	+2.5592E+03	+4.7116E+00	+5.6846E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0140	+2.4958E+03	+2.5584E+03	+4.8307E+00	+6.0947E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0160	+2.4870E+03	+2.5579E+03	+4.9554E+00	+6.2550E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0180	+2.4773E+03	+2.5578E+03	+5.0809E+00	+6.2017E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0200	+2.4670E+03	+2.5579E+03	+5.2034E+00	+5.9885E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0220	+2.4562E+03	+2.5585E+03	+5.3204E+00	+5.6714E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0240	+2.4451E+03	+2.5592E+03	+5.4303E+00	+5.2995E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0260	+2.4339E+03	+2.5603E+03	+5.5324E+00	+4.9109E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0280	+2.4225E+03	+2.5614E+03	+5.6267E+00	+4.5324E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0300	+2.4112E+03	+2.5627E+03	+5.7137E+00	+4.1807E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0320	+2.3999E+03	+2.5640E+03	+5.7940E+00	+3.8642E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0340	+2.3886E+03	+2.5654E+03	+5.8683E+00	+3.5853E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0360	+2.3773E+03	+2.5668E+03	+5.9374E+00	+3.3421E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03
0.0380	+2.3661E+03	+2.5682E+03	+6.0019E+00	+3.1160E+01	+3.1650E+03	-3.1407E+01	-1.0077E+02	+5.0155E-01	+4.9845E-01	+3.1616E+03


==> anc/otoc_to_plot_free_M100_L1.1225_n10100_beta0.0200.dat <==
0.0000	+1.9078E+03	+1.9316E+03	+3.8610E+00	+6.0642E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.0100	+1.9008E+03	+1.9300E+03	+4.0680E+00	+3.5343E+01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.0200	+1.8807E+03	+1.9288E+03	+4.5678E+00	+4.8209E+01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.0300	+1.8540E+03	+1.9306E+03	+5.0322E+00	+4.0242E+01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.0400	+1.8261E+03	+1.9338E+03	+5.3727E+00	+2.9931E+01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.0500	+1.7981E+03	+1.9376E+03	+5.6308E+00	+2.3113E+01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.0600	+1.7706E+03	+1.9416E+03	+5.8349E+00	+1.8587E+01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.0700	+1.7436E+03	+1.9458E+03	+6.0025E+00	+1.5453E+01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.0800	+1.7172E+03	+1.9501E+03	+6.1440E+00	+1.3170E+01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.0900	+1.6913E+03	+1.9545E+03	+6.2659E+00	+1.1440E+01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.1000	+1.6661E+03	+1.9590E+03	+6.3728E+00	+1.0087E+01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.1100	+1.6415E+03	+1.9635E+03	+6.4677E+00	+9.0000E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.1200	+1.6175E+03	+1.9681E+03	+6.5528E+00	+8.1084E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.1300	+1.5940E+03	+1.9727E+03	+6.6298E+00	+7.3641E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.1400	+1.5711E+03	+1.9774E+03	+6.7001E+00	+6.7336E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.1500	+1.5488E+03	+1.9821E+03	+6.7645E+00	+6.1928E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.1600	+1.5270E+03	+1.9868E+03	+6.8239E+00	+5.7238E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.1700	+1.5058E+03	+1.9916E+03	+6.8790E+00	+5.3134E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.1800	+1.4851E+03	+1.9964E+03	+6.9302E+00	+4.9512E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.1900	+1.4649E+03	+2.0013E+03	+6.9780E+00	+4.6293E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.2000	+1.4452E+03	+2.0062E+03	+7.0228E+00	+4.3413E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.2100	+1.4261E+03	+2.0111E+03	+7.0648E+00	+4.0822E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.2200	+1.4074E+03	+2.0160E+03	+7.1044E+00	+3.8479E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.2300	+1.3892E+03	+2.0210E+03	+7.1418E+00	+3.6350E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.2400	+1.3714E+03	+2.0260E+03	+7.1771E+00	+3.4406E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.2500	+1.3541E+03	+2.0310E+03	+7.2106E+00	+3.2625E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.2600	+1.3373E+03	+2.0360E+03	+7.2424E+00	+3.0987E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.2700	+1.3209E+03	+2.0410E+03	+7.2726E+00	+2.9475E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.2800	+1.3049E+03	+2.0461E+03	+7.3013E+00	+2.8075E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.2900	+1.2894E+03	+2.0511E+03	+7.3287E+00	+2.6775E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.3000	+1.2743E+03	+2.0562E+03	+7.3549E+00	+2.5565E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.3100	+1.2596E+03	+2.0612E+03	+7.3799E+00	+2.4435E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.3200	+1.2452E+03	+2.0663E+03	+7.4037E+00	+2.3378E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.3300	+1.2313E+03	+2.0714E+03	+7.4266E+00	+2.2388E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.3400	+1.2178E+03	+2.0764E+03	+7.4485E+00	+2.1459E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.3500	+1.2046E+03	+2.0815E+03	+7.4695E+00	+2.0586E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.3600	+1.1918E+03	+2.0865E+03	+7.4897E+00	+1.9765E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.3700	+1.1793E+03	+2.0916E+03	+7.5091E+00	+1.8993E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.3800	+1.1672E+03	+2.0966E+03	+7.5277E+00	+1.8267E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.3900	+1.1554E+03	+2.1016E+03	+7.5456E+00	+1.7583E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.4000	+1.1439E+03	+2.1066E+03	+7.5629E+00	+1.6940E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.4100	+1.1328E+03	+2.1116E+03	+7.5795E+00	+1.6332E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.4200	+1.1219E+03	+2.1165E+03	+7.5955E+00	+1.5759E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.4300	+1.1113E+03	+2.1215E+03	+7.6110E+00	+1.5216E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.4400	+1.1011E+03	+2.1264E+03	+7.6259E+00	+1.4700E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.4500	+1.0911E+03	+2.1313E+03	+7.6404E+00	+1.4210E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.4600	+1.0813E+03	+2.1362E+03	+7.6544E+00	+1.3741E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.4700	+1.0719E+03	+2.1411E+03	+7.6679E+00	+1.3292E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.4800	+1.0626E+03	+2.1460E+03	+7.6809E+00	+1.2861E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.4900	+1.0537E+03	+2.1508E+03	+7.6936E+00	+1.2449E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.5000	+1.0450E+03	+2.1556E+03	+7.7058E+00	+1.2054E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.5100	+1.0365E+03	+2.1604E+03	+7.7177E+00	+1.1678E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.5200	+1.0283E+03	+2.1651E+03	+7.7292E+00	+1.1319E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.5300	+1.0202E+03	+2.1699E+03	+7.7403E+00	+1.0980E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.5400	+1.0124E+03	+2.1745E+03	+7.7512E+00	+1.0657E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.5500	+1.0048E+03	+2.1792E+03	+7.7617E+00	+1.0351E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.5600	+9.9734E+02	+2.1838E+03	+7.7719E+00	+1.0059E+00	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.5700	+9.9008E+02	+2.1883E+03	+7.7818E+00	+9.7770E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.5800	+9.8300E+02	+2.1929E+03	+7.7914E+00	+9.5046E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.5900	+9.7609E+02	+2.1974E+03	+7.8008E+00	+9.2398E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.6000	+9.6935E+02	+2.2018E+03	+7.8099E+00	+8.9832E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.6100	+9.6277E+02	+2.2062E+03	+7.8188E+00	+8.7355E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.6200	+9.5636E+02	+2.2105E+03	+7.8274E+00	+8.4982E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.6300	+9.5009E+02	+2.2148E+03	+7.8358E+00	+8.2722E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.6400	+9.4398E+02	+2.2191E+03	+7.8439E+00	+8.0564E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.6500	+9.3801E+02	+2.2233E+03	+7.8519E+00	+7.8497E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.6600	+9.3218E+02	+2.2274E+03	+7.8596E+00	+7.6496E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.6700	+9.2648E+02	+2.2316E+03	+7.8672E+00	+7.4549E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.6800	+9.2090E+02	+2.2356E+03	+7.8745E+00	+7.2662E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.6900	+9.1544E+02	+2.2396E+03	+7.8817E+00	+7.0851E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.7000	+9.1009E+02	+2.2436E+03	+7.8887E+00	+6.9145E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.7100	+9.0482E+02	+2.2474E+03	+7.8955E+00	+6.7544E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.7200	+8.9965E+02	+2.2513E+03	+7.9022E+00	+6.6027E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.7300	+8.9456E+02	+2.2550E+03	+7.9087E+00	+6.4539E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.7400	+8.8956E+02	+2.2587E+03	+7.9151E+00	+6.3005E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.7500	+8.8466E+02	+2.2624E+03	+7.9213E+00	+6.1385E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.7600	+8.7988E+02	+2.2660E+03	+7.9274E+00	+5.9675E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.7700	+8.7523E+02	+2.2695E+03	+7.9333E+00	+5.7924E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.7800	+8.7071E+02	+2.2729E+03	+7.9390E+00	+5.6235E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.7900	+8.6631E+02	+2.2763E+03	+7.9445E+00	+5.4692E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.8000	+8.6201E+02	+2.2797E+03	+7.9499E+00	+5.3346E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.8100	+8.5779E+02	+2.2829E+03	+7.9552E+00	+5.2178E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.8200	+8.5361E+02	+2.2861E+03	+7.9603E+00	+5.1097E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.8300	+8.4948E+02	+2.2893E+03	+7.9654E+00	+4.9996E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.8400	+8.4541E+02	+2.2923E+03	+7.9703E+00	+4.8776E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.8500	+8.4142E+02	+2.2953E+03	+7.9752E+00	+4.7392E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.8600	+8.3756E+02	+2.2983E+03	+7.9798E+00	+4.5888E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.8700	+8.3383E+02	+2.3011E+03	+7.9843E+00	+4.4380E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.8800	+8.3022E+02	+2.3040E+03	+7.9887E+00	+4.3031E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.8900	+8.2671E+02	+2.3067E+03	+7.9929E+00	+4.1983E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.9000	+8.2324E+02	+2.3094E+03	+7.9971E+00	+4.1241E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.9100	+8.1976E+02	+2.3120E+03	+8.0012E+00	+4.0663E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.9200	+8.1627E+02	+2.3146E+03	+8.0052E+00	+4.0022E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.9300	+8.1280E+02	+2.3170E+03	+8.0092E+00	+3.9130E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.9400	+8.0940E+02	+2.3195E+03	+8.0131E+00	+3.7963E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.9500	+8.0612E+02	+2.3218E+03	+8.0168E+00	+3.6686E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.9600	+8.0295E+02	+2.3241E+03	+8.0204E+00	+3.5528E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.9700	+7.9985E+02	+2.3264E+03	+8.0239E+00	+3.4641E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.9800	+7.9678E+02	+2.3285E+03	+8.0273E+00	+3.4018E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.9900	+7.9370E+02	+2.3306E+03	+8.0307E+00	+3.3523E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.0000	+7.9060E+02	+2.3327E+03	+8.0340E+00	+3.3007E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.0100	+7.8751E+02	+2.3346E+03	+8.0373E+00	+3.2376E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.0200	+7.8444E+02	+2.3365E+03	+8.0405E+00	+3.1558E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.0300	+7.8145E+02	+2.3384E+03	+8.0436E+00	+3.0494E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.0400	+7.7857E+02	+2.3401E+03	+8.0466E+00	+2.9231E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.0500	+7.7580E+02	+2.3418E+03	+8.0495E+00	+2.8000E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.0600	+7.7314E+02	+2.3435E+03	+8.0522E+00	+2.7143E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.0700	+7.7048E+02	+2.3450E+03	+8.0549E+00	+2.6836E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.0800	+7.6776E+02	+2.3465E+03	+8.0576E+00	+2.6805E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.0900	+7.6496E+02	+2.3480E+03	+8.0602E+00	+2.6422E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.1000	+7.6220E+02	+2.3494E+03	+8.0628E+00	+2.5227E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.1100	+7.5962E+02	+2.3507E+03	+8.0653E+00	+2.3442E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.1200	+7.5727E+02	+2.3519E+03	+8.0675E+00	+2.1910E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.1300	+7.5504E+02	+2.3531E+03	+8.0697E+00	+2.1370E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.1400	+7.5274E+02	+2.3542E+03	+8.0718E+00	+2.1700E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.1500	+7.5026E+02	+2.3552E+03	+8.0740E+00	+2.1947E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.1600	+7.4773E+02	+2.3562E+03	+8.0762E+00	+2.1246E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.1700	+7.4534E+02	+2.3571E+03	+8.0783E+00	+1.9678E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.1800	+7.4317E+02	+2.3580E+03	+8.0801E+00	+1.8148E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.1900	+7.4115E+02	+2.3588E+03	+8.0819E+00	+1.7403E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.2000	+7.3909E+02	+2.3596E+03	+8.0836E+00	+1.7341E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.2100	+7.3694E+02	+2.3602E+03	+8.0854E+00	+1.7349E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.2200	+7.3476E+02	+2.3609E+03	+8.0871E+00	+1.7072E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.2300	+7.3257E+02	+2.3614E+03	+8.0888E+00	+1.6559E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.2400	+7.3041E+02	+2.3619E+03	+8.0904E+00	+1.5806E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.2500	+7.2833E+02	+2.3623E+03	+8.0919E+00	+1.4684E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.2600	+7.2641E+02	+2.3627E+03	+8.0933E+00	+1.3452E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.2700	+7.2463E+02	+2.3630E+03	+8.0946E+00	+1.2864E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.2800	+7.2280E+02	+2.3633E+03	+8.0959E+00	+1.3240E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.2900	+7.2076E+02	+2.3635E+03	+8.0973E+00	+1.3693E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.3000	+7.1864E+02	+2.3636E+03	+8.0986E+00	+1.2961E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.3100	+7.1672E+02	+2.3637E+03	+8.0999E+00	+1.1047E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.3200	+7.1513E+02	+2.3638E+03	+8.1009E+00	+9.4072E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.3300	+7.1366E+02	+2.3638E+03	+8.1017E+00	+9.2050E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.3400	+7.1205E+02	+2.3637E+03	+8.1027E+00	+9.9286E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.3500	+7.1025E+02	+2.3636E+03	+8.1037E+00	+1.0194E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.3600	+7.0843E+02	+2.3635E+03	+8.1047E+00	+9.4002E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.3700	+7.0678E+02	+2.3633E+03	+8.1056E+00	+8.0570E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.3800	+7.0532E+02	+2.3630E+03	+8.1063E+00	+6.9123E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.3900	+7.0397E+02	+2.3628E+03	+8.1070E+00	+6.3777E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.4000	+7.0262E+02	+2.3625E+03	+8.1076E+00	+6.5038E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.4100	+7.0116E+02	+2.3621E+03	+8.1083E+00	+6.8864E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.4200	+6.9960E+02	+2.3617E+03	+8.1090E+00	+6.7806E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.4300	+6.9808E+02	+2.3613E+03	+8.1096E+00	+5.8123E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.4400	+6.9676E+02	+2.3608E+03	+8.1102E+00	+4.4493E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.4500	+6.9562E+02	+2.3603E+03	+8.1105E+00	+3.5110E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.4600	+6.9453E+02	+2.3598E+03	+8.1109E+00	+3.4432E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.4700	+6.9333E+02	+2.3592E+03	+8.1112E+00	+4.0762E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.4800	+6.9194E+02	+2.3585E+03	+8.1117E+00	+4.5923E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.4900	+6.9047E+02	+2.3578E+03	+8.1121E+00	+4.7603E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.5000	+6.8921E+02	+2.3571E+03	+8.1125E+00	+2.5794E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.5400	+6.8455E+02	+2.3539E+03	+8.1134E+00	+1.8763E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.5800	+6.7976E+02	+2.3502E+03	+8.1140E+00	+1.5269E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.6200	+6.7435E+02	+2.3458E+03	+8.1146E+00	+1.0394E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.6600	+6.6926E+02	+2.3411E+03	+8.1148E+00	+4.0461E-03	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.7000	+6.6390E+02	+2.3359E+03	+8.1149E+00	+4.3108E-03	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.7400	+6.5781E+02	+2.3302E+03	+8.1151E+00	+2.9461E-03	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.7800	+6.5185E+02	+2.3242E+03	+8.1151E+00	+1.6568E-03	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.8200	+6.4531E+02	+2.3179E+03	+8.1153E+00	+8.7417E-03	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.8600	+6.3777E+02	+2.3113E+03	+8.1158E+00	+1.3159E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.9000	+6.3022E+02	+2.3046E+03	+8.1163E+00	+1.6217E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.9400	+6.2200E+02	+2.2977E+03	+8.1171E+00	+2.2223E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
1.9800	+6.1346E+02	+2.2908E+03	+8.1181E+00	+2.3482E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
2.0200	+6.0503E+02	+2.2839E+03	+8.1190E+00	+2.8730E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
2.0600	+5.9561E+02	+2.2768E+03	+8.1204E+00	+4.2933E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
2.1000	+5.8494E+02	+2.2696E+03	+8.1225E+00	+5.3004E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
2.1400	+5.7405E+02	+2.2624E+03	+8.1247E+00	+6.5022E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
2.1800	+5.6165E+02	+2.2551E+03	+8.1277E+00	+7.7136E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
2.2200	+5.4902E+02	+2.2478E+03	+8.1308E+00	+8.1292E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
2.2600	+5.3617E+02	+2.2406E+03	+8.1342E+00	+9.4299E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
2.3000	+5.2175E+02	+2.2334E+03	+8.1384E+00	+1.0553E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
2.3400	+5.0716E+02	+2.2261E+03	+8.1426E+00	+1.1351E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
2.3800	+4.9170E+02	+2.2190E+03	+8.1474E+00	+1.2604E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
2.4200	+4.7558E+02	+2.2119E+03	+8.1527E+00	+1.2748E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
2.4600	+4.5990E+02	+2.2049E+03	+8.1576E+00	+1.3372E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
2.5000	+4.4296E+02	+2.1980E+03	+8.1634E+00	+1.4495E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
2.5400	+4.2584E+02	+2.1912E+03	+8.1692E+00	+1.5009E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
2.5800	+4.0844E+02	+2.1847E+03	+8.1754E+00	+1.6071E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
2.6200	+3.9010E+02	+2.1783E+03	+8.1821E+00	+1.6138E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
2.6600	+3.7275E+02	+2.1720E+03	+8.1883E+00	+1.6091E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
2.7000	+3.5451E+02	+2.1659E+03	+8.1950E+00	+1.6557E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
2.7400	+3.3636E+02	+2.1596E+03	+8.2015E+00	+1.6446E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
2.7800	+3.1850E+02	+2.1538E+03	+8.2081E+00	+1.7004E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
2.8200	+2.9967E+02	+2.1479E+03	+8.2151E+00	+1.6895E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
2.8600	+2.8187E+02	+2.1422E+03	+8.2216E+00	+1.7312E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
2.9000	+2.6261E+02	+2.1366E+03	+8.2290E+00	+1.7995E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
2.9400	+2.4409E+02	+2.1314E+03	+8.2360E+00	+1.7423E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
2.9800	+2.2587E+02	+2.1262E+03	+8.2429E+00	+1.6943E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
3.0200	+2.0795E+02	+2.1210E+03	+8.2496E+00	+1.5797E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
3.0600	+1.9147E+02	+2.1160E+03	+8.2556E+00	+1.5324E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
3.1000	+1.7436E+02	+2.1110E+03	+8.2619E+00	+1.5707E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
3.1400	+1.5753E+02	+2.1064E+03	+8.2681E+00	+1.5421E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
3.1800	+1.4097E+02	+2.1016E+03	+8.2742E+00	+1.5223E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
3.2200	+1.2457E+02	+2.0973E+03	+8.2803E+00	+1.4751E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
3.2600	+1.0897E+02	+2.0929E+03	+8.2860E+00	+1.3979E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
3.3000	+9.3871E+01	+2.0888E+03	+8.2915E+00	+1.3338E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
3.3400	+7.9409E+01	+2.0846E+03	+8.2967E+00	+1.2638E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
3.3800	+6.5581E+01	+2.0808E+03	+8.3016E+00	+1.2701E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
3.4200	+5.1207E+01	+2.0769E+03	+8.3068E+00	+1.2612E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
3.4600	+3.7617E+01	+2.0732E+03	+8.3117E+00	+1.1083E-01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
3.5000	+2.5711E+01	+2.0695E+03	+8.3157E+00	+9.9103E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
3.5400	+1.4052E+01	+2.0659E+03	+8.3196E+00	+9.6230E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
3.5800	+2.8676E+00	+2.0624E+03	+8.3234E+00	+9.8887E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
3.6200	-8.9068E+00	+2.0592E+03	+8.3275E+00	+9.4628E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
3.6600	-1.9058E+01	+2.0561E+03	+8.3310E+00	+8.7875E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
3.7000	-2.9469E+01	+2.0532E+03	+8.3346E+00	+8.8390E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
3.7400	-3.9487E+01	+2.0504E+03	+8.3380E+00	+7.3824E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
3.7800	-4.7647E+01	+2.0474E+03	+8.3405E+00	+6.3896E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
3.8200	-5.5965E+01	+2.0447E+03	+8.3431E+00	+6.5012E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
3.8600	-6.4088E+01	+2.0419E+03	+8.3457E+00	+5.9036E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
3.9000	-7.1404E+01	+2.0392E+03	+8.3479E+00	+4.9967E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
3.9400	-7.7741E+01	+2.0367E+03	+8.3497E+00	+4.3167E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
3.9800	-8.3659E+01	+2.0342E+03	+8.3513E+00	+3.8980E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
4.0000	-8.6605E+01	+2.0331E+03	+8.3522E+00	+3.8255E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
4.2000	-1.1156E+02	+2.0214E+03	+8.3584E+00	+2.4309E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
4.4000	-1.2816E+02	+2.0122E+03	+8.3619E+00	+1.2954E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
4.6000	-1.3979E+02	+2.0043E+03	+8.3636E+00	+1.7553E-03	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
4.8000	-1.4449E+02	+1.9974E+03	+8.3626E+00	-3.2666E-03	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
5.0000	-1.5046E+02	+1.9908E+03	+8.3623E+00	-3.5465E-03	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
5.2000	-1.5316E+02	+1.9857E+03	+8.3612E+00	-7.8422E-03	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
5.4000	-1.5345E+02	+1.9811E+03	+8.3592E+00	-8.5916E-03	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
5.6000	-1.5421E+02	+1.9773E+03	+8.3577E+00	-1.1751E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
5.8000	-1.5132E+02	+1.9732E+03	+8.3545E+00	-1.3689E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
6.0000	-1.4960E+02	+1.9703E+03	+8.3523E+00	-1.5670E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
6.2000	-1.4425E+02	+1.9670E+03	+8.3482E+00	-1.5925E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
6.4000	-1.4166E+02	+1.9647E+03	+8.3459E+00	-1.6997E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
6.6000	-1.3415E+02	+1.9628E+03	+8.3414E+00	-2.1293E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
6.8000	-1.2815E+02	+1.9604E+03	+8.3374E+00	-1.8136E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
7.0000	-1.2323E+02	+1.9586E+03	+8.3341E+00	-1.8680E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
7.2000	-1.1685E+02	+1.9561E+03	+8.3299E+00	-1.0122E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
7.4000	-1.1831E+02	+1.9551E+03	+8.3301E+00	-7.9493E-03	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
7.6000	-1.1208E+02	+1.9543E+03	+8.3267E+00	-1.2914E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
7.8000	-1.1009E+02	+1.9526E+03	+8.3249E+00	-6.1070E-03	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
8.0000	-1.1051E+02	+1.9509E+03	+8.3243E+00	-6.7085E-03	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
8.2000	-1.0733E+02	+1.9498E+03	+8.3222E+00	-4.8217E-03	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
8.4000	-1.0808E+02	+1.9493E+03	+8.3223E+00	-6.0990E-03	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
8.6000	-1.0383E+02	+1.9483E+03	+8.3198E+00	-1.0097E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
8.8000	-1.0109E+02	+1.9480E+03	+8.3183E+00	-5.0675E-03	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
9.0000	-1.0183E+02	+1.9462E+03	+8.3178E+00	-8.4802E-03	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
9.2000	-9.6004E+01	+1.9462E+03	+8.3149E+00	-8.9087E-03	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
9.4000	-9.5726E+01	+1.9450E+03	+8.3142E+00	-4.7049E-03	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
9.6000	-9.3851E+01	+1.9445E+03	+8.3130E+00	-8.7675E-03	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
9.8000	-8.8650E+01	+1.9449E+03	+8.3107E+00	-1.4569E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.0000	+1.9078E+03	+1.9316E+03	+3.8610E+00	-6.4752E-02	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.0025	+1.9074E+03	+1.9315E+03	+3.8738E+00	+1.0358E+01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.0050	+1.9061E+03	+1.9311E+03	+3.9128E+00	+2.0826E+01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.0075	+1.9039E+03	+1.9306E+03	+3.9780E+00	+3.1050E+01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.0100	+1.9008E+03	+1.9300E+03	+4.0680E+00	+4.0151E+01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.0125	+1.8968E+03	+1.9295E+03	+4.1787E+00	+4.7127E+01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.0150	+1.8921E+03	+1.9291E+03	+4.3036E+00	+5.1359E+01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.0175	+1.8866E+03	+1.9288E+03	+4.4355E+00	+5.2839E+01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.0200	+1.8807E+03	+1.9288E+03	+4.5678E+00	+5.2061E+01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.0225	+1.8743E+03	+1.9290E+03	+4.6958E+00	+4.9742E+01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.0250	+1.8677E+03	+1.9294E+03	+4.8166E+00	+4.6580E+01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.0275	+1.8609E+03	+1.9300E+03	+4.9287E+00	+4.3127E+01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.0300	+1.8540E+03	+1.9306E+03	+5.0322E+00	+3.9747E+01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.0325	+1.8471E+03	+1.9314E+03	+5.1275E+00	+3.6640E+01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.0350	+1.8401E+03	+1.9322E+03	+5.2154E+00	+3.3879E+01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.0375	+1.8331E+03	+1.9330E+03	+5.2969E+00	+3.1458E+01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.0400	+1.8261E+03	+1.9338E+03	+5.3727E+00	+2.9329E+01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.0425	+1.8191E+03	+1.9347E+03	+5.4435E+00	+2.7437E+01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.0450	+1.8121E+03	+1.9357E+03	+5.5099E+00	+2.5734E+01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03
0.0475	+1.8051E+03	+1.9366E+03	+5.5722E+00	+2.4116E+01	+2.2338E+03	-2.0430E+01	-1.0934E+02	+5.0256E-01	+4.9744E-01	+2.2271E+03


==> anc/otoc_to_plot_free_M100_L1.1225_n10100_beta0.0500.dat <==
0.0000	+1.0170E+03	+1.0273E+03	+3.0280E+00	+1.2251E+01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.0250	+1.0115E+03	+1.0270E+03	+3.4327E+00	+2.0128E+01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.0500	+9.9973E+02	+1.0280E+03	+4.0344E+00	+2.0580E+01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.0750	+9.8674E+02	+1.0301E+03	+4.4617E+00	+1.4600E+01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.1000	+9.7395E+02	+1.0326E+03	+4.7644E+00	+1.0626E+01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.1250	+9.6165E+02	+1.0353E+03	+4.9930E+00	+8.2081E+00	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.1500	+9.4991E+02	+1.0383E+03	+5.1748E+00	+6.6299E+00	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.1750	+9.3874E+02	+1.0414E+03	+5.3245E+00	+5.5281E+00	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.2000	+9.2811E+02	+1.0446E+03	+5.4512E+00	+4.7175E+00	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.2250	+9.1802E+02	+1.0480E+03	+5.5604E+00	+4.0970E+00	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.2500	+9.0845E+02	+1.0515E+03	+5.6560E+00	+3.6069E+00	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.2750	+8.9939E+02	+1.0550E+03	+5.7407E+00	+3.2103E+00	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.3000	+8.9082E+02	+1.0587E+03	+5.8165E+00	+2.8827E+00	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.3250	+8.8273E+02	+1.0625E+03	+5.8849E+00	+2.6077E+00	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.3500	+8.7510E+02	+1.0664E+03	+5.9469E+00	+2.3736E+00	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.3750	+8.6791E+02	+1.0703E+03	+6.0036E+00	+2.1723E+00	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.4000	+8.6115E+02	+1.0744E+03	+6.0555E+00	+1.9973E+00	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.4250	+8.5481E+02	+1.0785E+03	+6.1034E+00	+1.8440E+00	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.4500	+8.4886E+02	+1.0827E+03	+6.1477E+00	+1.7086E+00	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.4750	+8.4329E+02	+1.0869E+03	+6.1889E+00	+1.5882E+00	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.5000	+8.3810E+02	+1.0912E+03	+6.2271E+00	+1.4805E+00	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.5250	+8.3325E+02	+1.0956E+03	+6.2629E+00	+1.3837E+00	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.5500	+8.2874E+02	+1.1000E+03	+6.2963E+00	+1.2966E+00	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.5750	+8.2454E+02	+1.1045E+03	+6.3277E+00	+1.2176E+00	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.6000	+8.2065E+02	+1.1090E+03	+6.3572E+00	+1.1458E+00	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.6250	+8.1705E+02	+1.1135E+03	+6.3850E+00	+1.0803E+00	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.6500	+8.1372E+02	+1.1180E+03	+6.4112E+00	+1.0206E+00	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.6750	+8.1065E+02	+1.1226E+03	+6.4360E+00	+9.6589E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.7000	+8.0782E+02	+1.1272E+03	+6.4595E+00	+9.1553E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.7250	+8.0521E+02	+1.1318E+03	+6.4818E+00	+8.6925E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.7500	+8.0282E+02	+1.1364E+03	+6.5030E+00	+8.2655E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.7750	+8.0062E+02	+1.1410E+03	+6.5231E+00	+7.8694E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.8000	+7.9861E+02	+1.1456E+03	+6.5423E+00	+7.5035E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.8250	+7.9676E+02	+1.1501E+03	+6.5606E+00	+7.1650E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.8500	+7.9508E+02	+1.1547E+03	+6.5782E+00	+6.8507E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.8750	+7.9353E+02	+1.1592E+03	+6.5949E+00	+6.5596E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.9000	+7.9211E+02	+1.1637E+03	+6.6110E+00	+6.2902E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.9250	+7.9081E+02	+1.1682E+03	+6.6264E+00	+6.0402E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.9500	+7.8960E+02	+1.1726E+03	+6.6412E+00	+5.8075E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.9750	+7.8848E+02	+1.1770E+03	+6.6554E+00	+5.5905E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.0000	+7.8744E+02	+1.1813E+03	+6.6691E+00	+5.3888E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.0250	+7.8647E+02	+1.1856E+03	+6.6823E+00	+5.2003E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.0500	+7.8555E+02	+1.1898E+03	+6.6951E+00	+5.0223E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.0750	+7.8467E+02	+1.1939E+03	+6.7074E+00	+4.8585E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.1000	+7.8382E+02	+1.1980E+03	+6.7194E+00	+4.7044E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.1250	+7.8300E+02	+1.2020E+03	+6.7310E+00	+4.5581E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.1500	+7.8219E+02	+1.2059E+03	+6.7422E+00	+4.4243E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.1750	+7.8137E+02	+1.2097E+03	+6.7531E+00	+4.2953E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.2000	+7.8057E+02	+1.2135E+03	+6.7637E+00	+4.1741E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.2250	+7.7974E+02	+1.2171E+03	+6.7740E+00	+4.0630E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.2500	+7.7889E+02	+1.2207E+03	+6.7840E+00	+3.9545E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.2750	+7.7802E+02	+1.2241E+03	+6.7937E+00	+3.8544E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.3000	+7.7712E+02	+1.2275E+03	+6.8033E+00	+3.7593E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.3250	+7.7617E+02	+1.2308E+03	+6.8125E+00	+3.6664E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.3500	+7.7518E+02	+1.2339E+03	+6.8216E+00	+3.5819E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.3750	+7.7414E+02	+1.2369E+03	+6.8304E+00	+3.4972E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.4000	+7.7305E+02	+1.2399E+03	+6.8391E+00	+3.4178E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.4250	+7.7190E+02	+1.2427E+03	+6.8475E+00	+3.3433E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.4500	+7.7069E+02	+1.2454E+03	+6.8558E+00	+3.2675E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.4750	+7.6942E+02	+1.2479E+03	+6.8639E+00	+3.2012E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.5000	+7.6807E+02	+1.2504E+03	+6.8718E+00	+3.1328E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.5250	+7.6666E+02	+1.2527E+03	+6.8795E+00	+3.0704E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.5500	+7.6516E+02	+1.2550E+03	+6.8871E+00	+3.0126E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.5750	+7.6360E+02	+1.2571E+03	+6.8946E+00	+2.9507E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.6000	+7.6195E+02	+1.2590E+03	+6.9019E+00	+2.8981E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.6250	+7.6022E+02	+1.2609E+03	+6.9091E+00	+2.8408E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.6500	+7.5842E+02	+1.2626E+03	+6.9161E+00	+2.7911E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.6750	+7.5652E+02	+1.2642E+03	+6.9230E+00	+2.7414E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.7000	+7.5455E+02	+1.2657E+03	+6.9298E+00	+2.6910E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.7250	+7.5248E+02	+1.2671E+03	+6.9365E+00	+2.6482E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.7500	+7.5033E+02	+1.2683E+03	+6.9431E+00	+2.6005E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.7750	+7.4809E+02	+1.2694E+03	+6.9495E+00	+2.5620E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.8000	+7.4576E+02	+1.2704E+03	+6.9559E+00	+2.5194E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.8250	+7.4336E+02	+1.2713E+03	+6.9621E+00	+2.4821E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.8500	+7.4084E+02	+1.2720E+03	+6.9683E+00	+2.4483E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.8750	+7.3825E+02	+1.2727E+03	+6.9743E+00	+2.4109E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.9000	+7.3557E+02	+1.2732E+03	+6.9803E+00	+2.3796E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.9250	+7.3280E+02	+1.2736E+03	+6.9862E+00	+2.3437E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.9500	+7.2995E+02	+1.2739E+03	+6.9920E+00	+2.3166E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
1.9750	+7.2700E+02	+1.2741E+03	+6.9978E+00	+2.2988E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
2.0000	+7.2399E+02	+1.2742E+03	+7.0035E+00	+2.2566E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
2.1000	+7.1098E+02	+1.2736E+03	+7.0257E+00	+2.1846E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
2.2000	+6.9658E+02	+1.2714E+03	+7.0472E+00	+2.1285E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
2.3000	+6.8082E+02	+1.2679E+03	+7.0683E+00	+2.0982E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
2.4000	+6.6372E+02	+1.2632E+03	+7.0891E+00	+2.0872E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
2.5000	+6.4538E+02	+1.2575E+03	+7.1100E+00	+2.0929E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
2.6000	+6.2586E+02	+1.2509E+03	+7.1310E+00	+2.1096E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
2.7000	+6.0529E+02	+1.2437E+03	+7.1522E+00	+2.1299E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
2.8000	+5.8379E+02	+1.2360E+03	+7.1736E+00	+2.1552E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
2.9000	+5.6142E+02	+1.2280E+03	+7.1953E+00	+2.1747E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
3.0000	+5.3845E+02	+1.2197E+03	+7.2171E+00	+2.1878E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
3.1000	+5.1489E+02	+1.2113E+03	+7.2390E+00	+2.2032E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
3.2000	+4.9091E+02	+1.2029E+03	+7.2611E+00	+2.2029E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
3.3000	+4.6674E+02	+1.1945E+03	+7.2831E+00	+2.1882E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
3.4000	+4.4245E+02	+1.1862E+03	+7.3049E+00	+2.1718E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
3.5000	+4.1814E+02	+1.1782E+03	+7.3265E+00	+2.1494E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
3.6000	+3.9393E+02	+1.1704E+03	+7.3479E+00	+2.1158E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
3.7000	+3.6998E+02	+1.1629E+03	+7.3689E+00	+2.0694E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
3.8000	+3.4642E+02	+1.1557E+03	+7.3893E+00	+2.0145E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
3.9000	+3.2331E+02	+1.1488E+03	+7.4091E+00	+1.9533E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
4.0000	+3.0076E+02	+1.1423E+03	+7.4283E+00	+1.8862E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
4.1000	+2.7882E+02	+1.1361E+03	+7.4469E+00	+1.8143E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
4.2000	+2.5759E+02	+1.1302E+03	+7.4646E+00	+1.7397E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
4.3000	+2.3708E+02	+1.1247E+03	+7.4817E+00	+1.6653E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
4.4000	+2.1734E+02	+1.1195E+03	+7.4979E+00	+1.5905E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
4.5000	+1.9838E+02	+1.1147E+03	+7.5135E+00	+1.5169E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
4.6000	+1.8019E+02	+1.1101E+03	+7.5283E+00	+1.4409E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
4.7000	+1.6285E+02	+1.1059E+03	+7.5423E+00	+1.3601E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
4.8000	+1.4638E+02	+1.1020E+03	+7.5555E+00	+1.2795E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
4.9000	+1.3075E+02	+1.0983E+03	+7.5679E+00	+1.2014E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
5.0000	+1.1590E+02	+1.0949E+03	+7.5796E+00	+1.1434E-01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
5.2500	+8.2029E+01	+1.0873E+03	+7.6062E+00	+9.8303E-02	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
5.5000	+5.2824E+01	+1.0811E+03	+7.6288E+00	+8.3187E-02	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
5.7500	+2.7880E+01	+1.0759E+03	+7.6478E+00	+6.9751E-02	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
6.0000	+6.8026E+00	+1.0716E+03	+7.6637E+00	+5.8066E-02	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
6.2500	-1.0951E+01	+1.0679E+03	+7.6768E+00	+4.7693E-02	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
6.5000	-2.5619E+01	+1.0648E+03	+7.6875E+00	+3.8282E-02	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
6.7500	-3.7515E+01	+1.0622E+03	+7.6960E+00	+3.0388E-02	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
7.0000	-4.7220E+01	+1.0599E+03	+7.7027E+00	+2.3712E-02	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
7.2500	-5.4899E+01	+1.0580E+03	+7.7078E+00	+1.8031E-02	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
7.5000	-6.0939E+01	+1.0562E+03	+7.7117E+00	+1.3786E-02	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
7.7500	-6.5886E+01	+1.0547E+03	+7.7147E+00	+1.0519E-02	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
8.0000	-6.9815E+01	+1.0533E+03	+7.7170E+00	+7.4707E-03	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
8.2500	-7.2732E+01	+1.0520E+03	+7.7185E+00	+5.2436E-03	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
8.5000	-7.5143E+01	+1.0509E+03	+7.7196E+00	+3.9958E-03	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
8.7500	-7.7153E+01	+1.0498E+03	+7.7205E+00	+3.2804E-03	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
9.0000	-7.9026E+01	+1.0488E+03	+7.7212E+00	+2.7297E-03	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
9.2500	-8.0571E+01	+1.0480E+03	+7.7218E+00	+1.9635E-03	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
9.5000	-8.1831E+01	+1.0471E+03	+7.7222E+00	+1.5502E-03	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
9.7500	-8.3002E+01	+1.0464E+03	+7.7226E+00	+1.5211E-03	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.0000	+1.0170E+03	+1.0273E+03	+3.0280E+00	+1.1296E+00	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.0100	+1.0161E+03	+1.0272E+03	+3.1032E+00	+1.3911E+01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.0200	+1.0134E+03	+1.0270E+03	+3.3062E+00	+2.2984E+01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.0300	+1.0094E+03	+1.0270E+03	+3.5629E+00	+2.5333E+01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.0400	+1.0048E+03	+1.0274E+03	+3.8129E+00	+2.3576E+01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.0500	+9.9973E+02	+1.0280E+03	+4.0344E+00	+2.0596E+01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.0600	+9.9455E+02	+1.0287E+03	+4.2248E+00	+1.7701E+01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.0700	+9.8934E+02	+1.0296E+03	+4.3884E+00	+1.5268E+01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.0800	+9.8415E+02	+1.0305E+03	+4.5301E+00	+1.3298E+01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
0.0900	+9.7901E+02	+1.0315E+03	+4.6543E+00	+1.1544E+01	+1.1010E+03	-9.3698E+00	-1.1750E+02	+5.0459E-01	+4.9541E-01	+1.0928E+03
10.000000	-8.40075554E+01	+1.04566981E+03	+7.72283454E+00	+9.41426817E-04	+1.10095679E+03	-9.36979816E+00	-1.17500587E+02	+5.04589497E-01	+4.95410503E-01	+1.09277183E+03	-9.30862180E+00	-1.17393515E+02
11.000000	-8.61924007E+01	+1.04331697E+03	+7.72268581E+00	-1.23888026E-03	+1.10095679E+03	-9.36979816E+00	-1.17500587E+02	+5.04589497E-01	+4.95410503E-01	+1.09277183E+03	-9.30862180E+00	-1.17393515E+02
12.000000	-8.53533774E+01	+1.04152839E+03	+7.72035678E+00	-2.87318345E-03	+1.10095679E+03	-9.36979816E+00	-1.17500587E+02	+5.04589497E-01	+4.95410503E-01	+1.09277183E+03	-9.30862180E+00	-1.17393515E+02
13.000000	-8.28560202E+01	+1.04018139E+03	+7.71693944E+00	-3.75913469E-03	+1.10095679E+03	-9.36979816E+00	-1.17500587E+02	+5.04589497E-01	+4.95410503E-01	+1.09277183E+03	-9.30862180E+00	-1.17393515E+02
14.000000	-7.92857940E+01	+1.03915554E+03	+7.71283851E+00	-4.33801306E-03	+1.10095679E+03	-9.36979816E+00	-1.17500587E+02	+5.04589497E-01	+4.95410503E-01	+1.09277183E+03	-9.30862180E+00	-1.17393515E+02
15.000000	-7.49053990E+01	+1.03843065E+03	+7.70826342E+00	-4.38027903E-03	+1.10095679E+03	-9.36979816E+00	-1.17500587E+02	+5.04589497E-01	+4.95410503E-01	+1.09277183E+03	-9.30862180E+00	-1.17393515E+02
16.000000	-7.07772536E+01	+1.03790870E+03	+7.70407795E+00	-4.23045924E-03	+1.10095679E+03	-9.36979816E+00	-1.17500587E+02	+5.04589497E-01	+4.95410503E-01	+1.09277183E+03	-9.30862180E+00	-1.17393515E+02
17.000000	-6.66188624E+01	+1.03733708E+03	+7.69980250E+00	-4.67019737E-03	+1.10095679E+03	-9.36979816E+00	-1.17500587E+02	+5.04589497E-01	+4.95410503E-01	+1.09277183E+03	-9.30862180E+00	-1.17393515E+02
18.000000	-6.13523882E+01	+1.03702621E+03	+7.69473755E+00	-4.51978840E-03	+1.10095679E+03	-9.36979816E+00	-1.17500587E+02	+5.04589497E-01	+4.95410503E-01	+1.09277183E+03	-9.30862180E+00	-1.17393515E+02
19.000000	-5.72428836E+01	+1.03677873E+03	+7.69076292E+00	-3.78009428E-03	+1.10095679E+03	-9.36979816E+00	-1.17500587E+02	+5.04589497E-01	+4.95410503E-01	+1.09277183E+03	-9.30862180E+00	-1.17393515E+02
20.000000	-5.35329015E+01	+1.03657306E+03	+7.68717737E+00	-3.57339727E-03	+1.10095679E+03	-9.36979816E+00	-1.17500587E+02	+5.04589497E-01	+4.95410503E-01	+1.09277183E+03	-9.30862180E+00	-1.17393515E+02
21.000000	-5.00169391E+01	+1.03621380E+03	+7.68361613E+00	-3.61226202E-03	+1.10095679E+03	-9.36979816E+00	-1.17500587E+02	+5.04589497E-01	+4.95410503E-01	+1.09277183E+03	-9.30862180E+00	-1.17393515E+02
22.000000	-4.59672651E+01	+1.03629158E+03	+7.67995284E+00	-3.10635955E-03	+1.10095679E+03	-9.36979816E+00	-1.17500587E+02	+5.04589497E-01	+4.95410503E-01	+1.09277183E+03	-9.30862180E+00	-1.17393515E+02
23.000000	-4.35068859E+01	+1.03599633E+03	+7.67740341E+00	-2.38989952E-03	+1.10095679E+03	-9.36979816E+00	-1.17500587E+02	+5.04589497E-01	+4.95410503E-01	+1.09277183E+03	-9.30862180E+00	-1.17393515E+02
24.000000	-4.11693736E+01	+1.03592884E+03	+7.67517304E+00	-2.71713105E-03	+1.10095679E+03	-9.36979816E+00	-1.17500587E+02	+5.04589497E-01	+4.95410503E-01	+1.09277183E+03	-9.30862180E+00	-1.17393515E+02
25.000000	-3.75712307E+01	+1.03608159E+03	+7.67196915E+00	-2.52750980E-03	+1.10095679E+03	-9.36979816E+00	-1.17500587E+02	+5.04589497E-01	+4.95410503E-01	+1.09277183E+03	-9.30862180E+00	-1.17393515E+02
26.000000	-3.59396850E+01	+1.03572751E+03	+7.67011802E+00	-2.72197411E-03	+1.10095679E+03	-9.36979816E+00	-1.17500587E+02	+5.04589497E-01	+4.95410503E-01	+1.09277183E+03	-9.30862180E+00	-1.17393515E+02
27.000000	-3.19696448E+01	+1.03585415E+03	+7.66652520E+00	-1.92584413E-03	+1.10095679E+03	-9.36979816E+00	-1.17500587E+02	+5.04589497E-01	+4.95410503E-01	+1.09277183E+03	-9.30862180E+00	-1.17393515E+02
28.000000	-3.18646153E+01	+1.03568279E+03	+7.66626634E+00	-1.42615479E-03	+1.10095679E+03	-9.36979816E+00	-1.17500587E+02	+5.04589497E-01	+4.95410503E-01	+1.09277183E+03	-9.30862180E+00	-1.17393515E+02
29.000000	-2.91727801E+01	+1.03560959E+03	+7.66367289E+00	-3.76073785E-03	+1.10095679E+03	-9.36979816E+00	-1.17500587E+02	+5.04589497E-01	+4.95410503E-01	+1.09277183E+03	-9.30862180E+00	-1.17393515E+02


==> anc/otoc_to_plot_free_M100_L1.1225_n10100_beta0.1000.dat <==
0.0000	+5.5578E+02	+5.6162E+02	+2.4570E+00	+5.3746E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.0500	+5.5348E+02	+5.6177E+02	+2.8072E+00	+8.6308E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.1000	+5.4895E+02	+5.6278E+02	+3.3201E+00	+8.8616E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.1500	+5.4428E+02	+5.6437E+02	+3.6933E+00	+6.4292E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.2000	+5.3994E+02	+5.6625E+02	+3.9630E+00	+4.7587E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.2500	+5.3601E+02	+5.6834E+02	+4.1692E+00	+3.7093E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.3000	+5.3248E+02	+5.7061E+02	+4.3340E+00	+3.0082E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.3500	+5.2935E+02	+5.7303E+02	+4.4700E+00	+2.5103E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.4000	+5.2659E+02	+5.7560E+02	+4.5850E+00	+2.1394E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.4500	+5.2420E+02	+5.7830E+02	+4.6840E+00	+1.8528E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.5000	+5.2215E+02	+5.8113E+02	+4.7703E+00	+1.6250E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.5500	+5.2043E+02	+5.8407E+02	+4.8465E+00	+1.4398E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.6000	+5.1902E+02	+5.8713E+02	+4.9143E+00	+1.2866E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.6500	+5.1790E+02	+5.9029E+02	+4.9751E+00	+1.1578E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.7000	+5.1707E+02	+5.9354E+02	+5.0301E+00	+1.0484E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.7500	+5.1649E+02	+5.9687E+02	+5.0800E+00	+9.5449E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.8000	+5.1615E+02	+6.0028E+02	+5.1255E+00	+8.7319E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.8500	+5.1605E+02	+6.0376E+02	+5.1673E+00	+8.0238E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.9000	+5.1615E+02	+6.0730E+02	+5.2057E+00	+7.4035E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.9500	+5.1644E+02	+6.1090E+02	+5.2413E+00	+6.8579E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
1.0000	+5.1691E+02	+6.1453E+02	+5.2743E+00	+6.3763E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
1.0500	+5.1753E+02	+6.1821E+02	+5.3051E+00	+5.9500E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
1.1000	+5.1829E+02	+6.2190E+02	+5.3338E+00	+5.5720E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
1.1500	+5.1917E+02	+6.2562E+02	+5.3608E+00	+5.2364E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
1.2000	+5.2016E+02	+6.2934E+02	+5.3862E+00	+4.9380E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
1.2500	+5.2123E+02	+6.3307E+02	+5.4102E+00	+4.6727E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
1.3000	+5.2238E+02	+6.3678E+02	+5.4329E+00	+4.4368E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
1.3500	+5.2357E+02	+6.4048E+02	+5.4545E+00	+4.2269E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
1.4000	+5.2480E+02	+6.4415E+02	+5.4752E+00	+4.0403E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
1.4500	+5.2605E+02	+6.4778E+02	+5.4949E+00	+3.8745E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
1.5000	+5.2730E+02	+6.5136E+02	+5.5139E+00	+3.7272E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
1.5500	+5.2854E+02	+6.5490E+02	+5.5322E+00	+3.5965E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
1.6000	+5.2976E+02	+6.5836E+02	+5.5499E+00	+3.4805E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
1.6500	+5.3093E+02	+6.6176E+02	+5.5670E+00	+3.3775E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
1.7000	+5.3205E+02	+6.6507E+02	+5.5837E+00	+3.2861E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
1.7500	+5.3310E+02	+6.6830E+02	+5.5999E+00	+3.2048E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
1.8000	+5.3407E+02	+6.7142E+02	+5.6157E+00	+3.1324E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
1.8500	+5.3495E+02	+6.7445E+02	+5.6312E+00	+3.0679E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
1.9000	+5.3573E+02	+6.7736E+02	+5.6464E+00	+3.0102E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
1.9500	+5.3639E+02	+6.8015E+02	+5.6613E+00	+2.9584E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
2.0000	+5.3694E+02	+6.8282E+02	+5.6760E+00	+2.9116E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
2.0500	+5.3735E+02	+6.8536E+02	+5.6904E+00	+2.8693E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
2.1000	+5.3763E+02	+6.8777E+02	+5.7047E+00	+2.8308E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
2.1500	+5.3777E+02	+6.9003E+02	+5.7187E+00	+2.7955E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
2.2000	+5.3776E+02	+6.9215E+02	+5.7326E+00	+2.7632E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
2.2500	+5.3760E+02	+6.9412E+02	+5.7464E+00	+2.7337E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
2.3000	+5.3728E+02	+6.9595E+02	+5.7600E+00	+2.7064E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
2.3500	+5.3680E+02	+6.9762E+02	+5.7734E+00	+2.6809E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
2.4000	+5.3615E+02	+6.9913E+02	+5.7868E+00	+2.6573E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
2.4500	+5.3534E+02	+7.0049E+02	+5.8000E+00	+2.6362E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
2.5000	+5.3437E+02	+7.0170E+02	+5.8131E+00	+2.6170E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
2.5500	+5.3322E+02	+7.0275E+02	+5.8262E+00	+2.5985E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
2.6000	+5.3191E+02	+7.0364E+02	+5.8391E+00	+2.5815E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
2.6500	+5.3042E+02	+7.0439E+02	+5.8520E+00	+2.5676E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
2.7000	+5.2877E+02	+7.0498E+02	+5.8648E+00	+2.5554E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
2.7500	+5.2695E+02	+7.0542E+02	+5.8775E+00	+2.5424E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
2.8000	+5.2497E+02	+7.0571E+02	+5.8902E+00	+2.5319E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
2.8500	+5.2282E+02	+7.0586E+02	+5.9029E+00	+2.5256E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
2.9000	+5.2050E+02	+7.0587E+02	+5.9155E+00	+2.5174E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
2.9500	+5.1803E+02	+7.0574E+02	+5.9280E+00	+2.5096E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
3.0000	+5.1540E+02	+7.0548E+02	+5.9406E+00	+2.5083E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
3.0500	+5.1262E+02	+7.0509E+02	+5.9531E+00	+2.5036E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
3.1000	+5.0968E+02	+7.0458E+02	+5.9656E+00	+2.4981E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
3.1500	+5.0660E+02	+7.0395E+02	+5.9781E+00	+2.5012E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
3.2000	+5.0337E+02	+7.0320E+02	+5.9906E+00	+2.4973E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
3.2500	+5.0001E+02	+7.0234E+02	+6.0031E+00	+2.4962E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
3.3000	+4.9650E+02	+7.0139E+02	+6.0156E+00	+2.5010E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
3.3500	+4.9287E+02	+7.0033E+02	+6.0281E+00	+2.4957E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
3.4000	+4.8912E+02	+6.9918E+02	+6.0405E+00	+2.5009E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
3.4500	+4.8523E+02	+6.9794E+02	+6.0531E+00	+2.4998E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
3.5000	+4.8124E+02	+6.9662E+02	+6.0655E+00	+2.4995E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
3.5500	+4.7713E+02	+6.9522E+02	+6.0781E+00	+2.5037E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
3.6000	+4.7292E+02	+6.9375E+02	+6.0906E+00	+2.4993E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
3.6500	+4.6860E+02	+6.9222E+02	+6.1031E+00	+2.5048E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
3.7000	+4.6419E+02	+6.9063E+02	+6.1156E+00	+2.4999E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
3.7500	+4.5970E+02	+6.8897E+02	+6.1281E+00	+2.5030E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
3.8000	+4.5510E+02	+6.8727E+02	+6.1406E+00	+2.4987E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
3.8500	+4.5045E+02	+6.8552E+02	+6.1531E+00	+2.4992E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
3.9000	+4.4569E+02	+6.8374E+02	+6.1656E+00	+2.4948E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
3.9500	+4.4090E+02	+6.8191E+02	+6.1780E+00	+2.4927E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
4.0000	+4.3600E+02	+6.8006E+02	+6.1906E+00	+2.4879E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
4.0500	+4.3109E+02	+6.7818E+02	+6.2029E+00	+2.4832E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
4.1000	+4.2608E+02	+6.7628E+02	+6.2154E+00	+2.4784E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
4.1500	+4.2106E+02	+6.7435E+02	+6.2277E+00	+2.4697E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
4.2000	+4.1596E+02	+6.7242E+02	+6.2401E+00	+2.4660E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
4.2500	+4.1086E+02	+6.7047E+02	+6.2523E+00	+2.4521E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
4.3000	+4.0569E+02	+6.6851E+02	+6.2646E+00	+2.4509E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
4.3500	+4.0051E+02	+6.6656E+02	+6.2768E+00	+2.4313E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
4.4000	+3.9530E+02	+6.6459E+02	+6.2889E+00	+2.4300E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
4.4500	+3.9005E+02	+6.6264E+02	+6.3011E+00	+2.4107E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
4.5000	+3.8482E+02	+6.6068E+02	+6.3130E+00	+2.4013E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
4.5500	+3.7953E+02	+6.5875E+02	+6.3252E+00	+2.3927E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
4.6000	+3.7427E+02	+6.5681E+02	+6.3370E+00	+2.3673E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
4.6500	+3.6898E+02	+6.5489E+02	+6.3488E+00	+2.3692E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
4.7000	+3.6368E+02	+6.5300E+02	+6.3607E+00	+2.3370E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
4.7500	+3.5843E+02	+6.5110E+02	+6.3722E+00	+2.3295E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
4.8000	+3.5311E+02	+6.4924E+02	+6.3840E+00	+2.3173E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
4.8500	+3.4786E+02	+6.4740E+02	+6.3954E+00	+2.2827E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
4.9000	+3.4260E+02	+6.4557E+02	+6.4068E+00	+2.2871E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
4.9500	+3.3732E+02	+6.4378E+02	+6.4182E+00	+2.2539E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
5.0000	+3.3212E+02	+6.4200E+02	+6.4293E+00	+2.2300E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
5.0500	+3.2688E+02	+6.4026E+02	+6.4405E+00	+2.2323E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
5.1000	+3.2168E+02	+6.3855E+02	+6.4516E+00	+2.1879E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
5.1500	+3.1654E+02	+6.3685E+02	+6.4624E+00	+2.1750E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
5.2000	+3.1136E+02	+6.3520E+02	+6.4734E+00	+2.1694E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
5.2500	+3.0625E+02	+6.3358E+02	+6.4841E+00	+2.1215E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
5.3000	+3.0118E+02	+6.3197E+02	+6.4946E+00	+2.1124E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
5.3500	+2.9609E+02	+6.3041E+02	+6.5052E+00	+2.1028E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
5.4000	+2.9107E+02	+6.2888E+02	+6.5156E+00	+2.0550E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
5.4500	+2.8611E+02	+6.2737E+02	+6.5258E+00	+2.0415E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
5.5000	+2.8113E+02	+6.2591E+02	+6.5360E+00	+2.0348E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
5.5500	+2.7621E+02	+6.2449E+02	+6.5461E+00	+1.9896E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
5.6000	+2.7137E+02	+6.2307E+02	+6.5559E+00	+1.9637E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
5.6500	+2.6652E+02	+6.2171E+02	+6.5658E+00	+1.9636E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
5.7000	+2.6171E+02	+6.2039E+02	+6.5756E+00	+1.9269E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
5.7500	+2.5699E+02	+6.1908E+02	+6.5850E+00	+1.8834E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
5.8000	+2.5230E+02	+6.1780E+02	+6.5944E+00	+1.8839E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
5.8500	+2.4760E+02	+6.1658E+02	+6.6039E+00	+1.8659E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
5.9000	+2.4300E+02	+6.1538E+02	+6.6131E+00	+1.8107E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
5.9500	+2.3848E+02	+6.1419E+02	+6.6220E+00	+1.7945E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
6.0000	+2.3393E+02	+6.1306E+02	+6.6310E+00	+1.7957E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
6.0500	+2.2944E+02	+6.1197E+02	+6.6399E+00	+1.7516E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
6.1000	+2.2506E+02	+6.1088E+02	+6.6485E+00	+1.7099E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
6.1500	+2.2070E+02	+6.0983E+02	+6.6570E+00	+1.7059E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
6.2000	+2.1636E+02	+6.0882E+02	+6.6656E+00	+1.6909E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
6.2500	+2.1209E+02	+6.0785E+02	+6.6740E+00	+1.6477E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
6.3000	+2.0789E+02	+6.0688E+02	+6.6821E+00	+1.6138E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
6.3500	+2.0374E+02	+6.0594E+02	+6.6901E+00	+1.6048E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
6.4000	+1.9961E+02	+6.0505E+02	+6.6981E+00	+1.5909E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
6.4500	+1.9554E+02	+6.0419E+02	+6.7060E+00	+1.5524E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
6.5000	+1.9155E+02	+6.0333E+02	+6.7136E+00	+1.5130E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
6.5500	+1.8762E+02	+6.0250E+02	+6.7211E+00	+1.5021E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
6.6000	+1.8370E+02	+6.0172E+02	+6.7287E+00	+1.4954E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
6.6500	+1.7982E+02	+6.0095E+02	+6.7361E+00	+1.4586E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
6.7000	+1.7605E+02	+6.0021E+02	+6.7432E+00	+1.4151E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
6.7500	+1.7234E+02	+5.9947E+02	+6.7502E+00	+1.4001E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
6.8000	+1.6864E+02	+5.9877E+02	+6.7572E+00	+1.3970E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
6.8500	+1.6497E+02	+5.9811E+02	+6.7642E+00	+1.3693E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
6.9000	+1.6140E+02	+5.9746E+02	+6.7709E+00	+1.3267E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
6.9500	+1.5789E+02	+5.9682E+02	+6.7775E+00	+1.3008E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
7.0000	+1.5442E+02	+5.9619E+02	+6.7839E+00	+1.2929E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
7.0500	+1.5098E+02	+5.9561E+02	+6.7904E+00	+1.2793E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
7.1000	+1.4759E+02	+5.9505E+02	+6.7967E+00	+1.2483E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
7.1500	+1.4427E+02	+5.9449E+02	+6.8029E+00	+1.2136E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
7.2000	+1.4102E+02	+5.9395E+02	+6.8089E+00	+1.1903E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
7.2500	+1.3781E+02	+5.9343E+02	+6.8148E+00	+1.1800E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
7.3000	+1.3463E+02	+5.9294E+02	+6.8207E+00	+1.1678E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
7.3500	+1.3149E+02	+5.9246E+02	+6.8265E+00	+1.1413E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
7.4000	+1.2842E+02	+5.9199E+02	+6.8321E+00	+1.1058E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
7.4500	+1.2544E+02	+5.9153E+02	+6.8375E+00	+1.0809E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
7.5000	+1.2249E+02	+5.9109E+02	+6.8429E+00	+1.0727E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
7.5500	+1.1954E+02	+5.9066E+02	+6.8483E+00	+1.0637E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
7.6000	+1.1665E+02	+5.9026E+02	+6.8535E+00	+1.0397E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
7.6500	+1.1383E+02	+5.8987E+02	+6.8586E+00	+1.0061E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
7.7000	+1.1108E+02	+5.8948E+02	+6.8636E+00	+9.8212E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
7.7500	+1.0836E+02	+5.8910E+02	+6.8685E+00	+9.6976E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
7.8000	+1.0567E+02	+5.8874E+02	+6.8733E+00	+9.6048E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
7.8500	+1.0303E+02	+5.8841E+02	+6.8781E+00	+9.4338E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
7.9000	+1.0043E+02	+5.8807E+02	+6.8827E+00	+9.1968E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
7.9500	+9.7881E+01	+5.8774E+02	+6.8873E+00	+8.9567E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
8.0000	+9.5390E+01	+5.8742E+02	+6.8917E+00	+8.7333E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
8.0500	+9.2952E+01	+5.8711E+02	+6.8960E+00	+8.5900E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
8.1000	+9.0549E+01	+5.8682E+02	+6.9003E+00	+8.4991E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
8.1500	+8.8159E+01	+5.8654E+02	+6.9045E+00	+8.3973E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
8.2000	+8.5803E+01	+5.8626E+02	+6.9087E+00	+8.1984E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
8.2500	+8.3515E+01	+5.8600E+02	+6.9127E+00	+7.9115E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
8.3000	+8.1295E+01	+5.8573E+02	+6.9166E+00	+7.6947E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
8.3500	+7.9112E+01	+5.8547E+02	+6.9204E+00	+7.6060E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
8.4000	+7.6934E+01	+5.8522E+02	+6.9242E+00	+7.5570E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
8.4500	+7.4783E+01	+5.8499E+02	+6.9280E+00	+7.4379E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
8.5000	+7.2685E+01	+5.8477E+02	+6.9316E+00	+7.2243E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
8.5500	+7.0639E+01	+5.8454E+02	+6.9352E+00	+7.0227E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
8.6000	+6.8628E+01	+5.8432E+02	+6.9387E+00	+6.8700E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
8.6500	+6.6653E+01	+5.8410E+02	+6.9420E+00	+6.7370E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
8.7000	+6.4709E+01	+5.8388E+02	+6.9454E+00	+6.6316E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
8.7500	+6.2806E+01	+5.8369E+02	+6.9487E+00	+6.5177E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
8.8000	+6.0932E+01	+5.8350E+02	+6.9519E+00	+6.4028E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
8.8500	+5.9073E+01	+5.8331E+02	+6.9551E+00	+6.2997E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
8.9000	+5.7251E+01	+5.8312E+02	+6.9582E+00	+6.1535E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
8.9500	+5.5471E+01	+5.8294E+02	+6.9612E+00	+5.9732E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
9.0000	+5.3738E+01	+5.8276E+02	+6.9642E+00	+5.8189E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
9.0500	+5.2045E+01	+5.8259E+02	+6.9671E+00	+5.6954E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
9.1000	+5.0371E+01	+5.8242E+02	+6.9699E+00	+5.6361E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
9.1500	+4.8702E+01	+5.8225E+02	+6.9727E+00	+5.6349E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
9.2000	+4.7047E+01	+5.8210E+02	+6.9755E+00	+5.5544E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
9.2500	+4.5432E+01	+5.8195E+02	+6.9782E+00	+5.3522E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
9.3000	+4.3868E+01	+5.8179E+02	+6.9809E+00	+5.1428E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
9.3500	+4.2356E+01	+5.8164E+02	+6.9834E+00	+5.0073E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
9.4000	+4.0859E+01	+5.8148E+02	+6.9859E+00	+5.0103E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
9.4500	+3.9342E+01	+5.8134E+02	+6.9884E+00	+5.0363E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
9.5000	+3.7850E+01	+5.8120E+02	+6.9909E+00	+4.9103E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
9.5500	+3.6415E+01	+5.8108E+02	+6.9933E+00	+4.7228E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
9.6000	+3.5012E+01	+5.8094E+02	+6.9956E+00	+4.5868E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
9.6500	+3.3633E+01	+5.8080E+02	+6.9979E+00	+4.5924E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
9.7000	+3.2233E+01	+5.8067E+02	+7.0002E+00	+4.6108E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
9.7500	+3.0847E+01	+5.8054E+02	+7.0025E+00	+4.4695E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
9.8000	+2.9520E+01	+5.8041E+02	+7.0047E+00	+4.2714E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
9.8500	+2.8252E+01	+5.8030E+02	+7.0068E+00	+4.1177E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
9.9000	+2.7008E+01	+5.8018E+02	+7.0088E+00	+4.1205E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
9.9500	+2.5723E+01	+5.8005E+02	+7.0109E+00	+4.2433E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
10.0000	+2.4429E+01	+5.7993E+02	+7.0130E+00	+3.8926E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
11.0000	+2.9095E+00	+5.7792E+02	+7.0475E+00	+3.0123E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
12.0000	-1.3656E+01	+5.7634E+02	+7.0733E+00	+2.2667E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
13.0000	-2.6637E+01	+5.7504E+02	+7.0929E+00	+1.7153E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
14.0000	-3.6626E+01	+5.7396E+02	+7.1076E+00	+1.2504E-02	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
15.0000	-4.3827E+01	+5.7309E+02	+7.1179E+00	+8.6363E-03	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
16.0000	-4.8844E+01	+5.7238E+02	+7.1248E+00	+5.4638E-03	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
17.0000	-5.1904E+01	+5.7179E+02	+7.1288E+00	+2.9072E-03	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
18.0000	-5.3525E+01	+5.7132E+02	+7.1307E+00	+1.2226E-03	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
19.0000	-5.4296E+01	+5.7093E+02	+7.1313E+00	-4.1252E-05	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
20.0000	-5.4179E+01	+5.7062E+02	+7.1306E+00	-9.2518E-04	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
21.0000	-5.3706E+01	+5.7036E+02	+7.1294E+00	-1.6105E-03	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
22.0000	-5.2644E+01	+5.7014E+02	+7.1274E+00	-2.3849E-03	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
23.0000	-5.1130E+01	+5.6997E+02	+7.1246E+00	-2.4375E-03	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
24.0000	-4.9949E+01	+5.6981E+02	+7.1225E+00	-2.6619E-03	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
25.0000	-4.8106E+01	+5.6969E+02	+7.1193E+00	-3.1041E-03	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
26.0000	-4.6357E+01	+5.6957E+02	+7.1163E+00	-2.9310E-03	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
27.0000	-4.4675E+01	+5.6951E+02	+7.1134E+00	-3.0057E-03	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
28.0000	-4.2805E+01	+5.6943E+02	+7.1103E+00	-3.0580E-03	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
29.0000	-4.1086E+01	+5.6936E+02	+7.1073E+00	-2.7332E-03	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
30.0000	-3.9570E+01	+5.6932E+02	+7.1048E+00	-2.5813E-03	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
31.0000	-3.8047E+01	+5.6925E+02	+7.1022E+00	-2.5765E-03	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
32.0000	-3.6571E+01	+5.6919E+02	+7.0996E+00	-2.6654E-03	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
33.0000	-3.4910E+01	+5.6916E+02	+7.0968E+00	-2.8560E-03	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
34.0000	-3.3160E+01	+5.6916E+02	+7.0939E+00	-2.4856E-03	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
35.0000	-3.1940E+01	+5.6914E+02	+7.0919E+00	-2.1378E-03	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
36.0000	-3.0658E+01	+5.6909E+02	+7.0897E+00	-2.1683E-03	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
37.0000	-2.9407E+01	+5.6907E+02	+7.0875E+00	-1.9776E-03	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
38.0000	-2.8339E+01	+5.6904E+02	+7.0857E+00	-1.8538E-03	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
39.0000	-2.7227E+01	+5.6903E+02	+7.0838E+00	-2.2341E-03	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
40.0000	-2.5707E+01	+5.6901E+02	+7.0812E+00	-2.5770E-03	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
41.0000	-2.4218E+01	+5.6898E+02	+7.0787E+00	-1.5661E-03	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
42.0000	-2.3886E+01	+5.6897E+02	+7.0781E+00	-9.4029E-04	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
43.0000	-2.3113E+01	+5.6897E+02	+7.0768E+00	-2.4933E-03	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
44.0000	-2.0935E+01	+5.6897E+02	+7.0731E+00	-2.0159E-03	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
45.0000	-2.0701E+01	+5.6900E+02	+7.0728E+00	-1.0707E-03	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
46.0000	-1.9666E+01	+5.6898E+02	+7.0710E+00	-8.8483E-04	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
47.0000	-1.9741E+01	+5.6892E+02	+7.0710E+00	-1.1958E-03	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
48.0000	-1.8284E+01	+5.6895E+02	+7.0686E+00	-2.0135E-03	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
49.0000	-1.7335E+01	+5.6895E+02	+7.0670E+00	-1.2157E-03	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.0000	+5.5578E+02	+5.6162E+02	+2.4570E+00	+1.3565E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.0250	+5.5514E+02	+5.6162E+02	+2.5615E+00	+7.0027E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.0500	+5.5348E+02	+5.6177E+02	+2.8072E+00	+1.0345E+01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.0750	+5.5131E+02	+5.6217E+02	+3.0788E+00	+1.0259E+01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.1000	+5.4895E+02	+5.6278E+02	+3.3201E+00	+8.8846E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.1250	+5.4659E+02	+5.6353E+02	+3.5230E+00	+7.4641E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.1500	+5.4428E+02	+5.6437E+02	+3.6933E+00	+6.3016E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.1750	+5.4206E+02	+5.6528E+02	+3.8381E+00	+5.3944E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.2000	+5.3994E+02	+5.6625E+02	+3.9630E+00	+4.6854E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.2250	+5.3793E+02	+5.6727E+02	+4.0724E+00	+4.1230E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.2500	+5.3601E+02	+5.6834E+02	+4.1692E+00	+3.6688E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.2750	+5.3420E+02	+5.6945E+02	+4.2558E+00	+3.2957E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.3000	+5.3248E+02	+5.7061E+02	+4.3340E+00	+2.9842E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.3250	+5.3087E+02	+5.7180E+02	+4.4050E+00	+2.7207E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.3500	+5.2935E+02	+5.7303E+02	+4.4700E+00	+2.4951E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.3750	+5.2793E+02	+5.7429E+02	+4.5298E+00	+2.2998E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.4000	+5.2659E+02	+5.7560E+02	+4.5850E+00	+2.1292E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.4250	+5.2535E+02	+5.7693E+02	+4.6362E+00	+1.9789E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.4500	+5.2420E+02	+5.7830E+02	+4.6840E+00	+1.8456E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.4750	+5.2313E+02	+5.7970E+02	+4.7285E+00	+1.7201E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.0000	+5.5578E+02	+5.6162E+02	+2.4570E+00	+1.0828E-01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.0100	+5.5568E+02	+5.6162E+02	+2.4747E+00	+3.4223E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.0200	+5.5537E+02	+5.6162E+02	+2.5255E+00	+6.4339E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.0300	+5.5488E+02	+5.6163E+02	+2.6034E+00	+8.7310E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.0400	+5.5424E+02	+5.6168E+02	+2.7001E+00	+1.0190E+01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.0500	+5.5348E+02	+5.6177E+02	+2.8072E+00	+1.0868E+01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.0600	+5.5265E+02	+5.6190E+02	+2.9175E+00	+1.0945E+01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.0700	+5.5176E+02	+5.6207E+02	+3.0261E+00	+1.0634E+01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.0800	+5.5084E+02	+5.6228E+02	+3.1301E+00	+1.0112E+01	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.0900	+5.4990E+02	+5.6252E+02	+3.2283E+00	+9.4986E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.1000	+5.4895E+02	+5.6278E+02	+3.3201E+00	+8.8677E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.1100	+5.4800E+02	+5.6307E+02	+3.4057E+00	+8.2584E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.1200	+5.4706E+02	+5.6337E+02	+3.4853E+00	+7.6894E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.1300	+5.4612E+02	+5.6369E+02	+3.5595E+00	+7.1676E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.1400	+5.4520E+02	+5.6403E+02	+3.6286E+00	+6.6937E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.1500	+5.4428E+02	+5.6437E+02	+3.6933E+00	+6.2653E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.1600	+5.4338E+02	+5.6473E+02	+3.7539E+00	+5.8784E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.1700	+5.4250E+02	+5.6510E+02	+3.8109E+00	+5.5289E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.1800	+5.4163E+02	+5.6547E+02	+3.8645E+00	+5.2128E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02
0.1900	+5.4078E+02	+5.6586E+02	+3.9152E+00	+4.9122E+00	+5.8619E+02	-4.8761E+00	-1.2022E+02	+5.0691E-01	+4.9309E-01	+5.7906E+02


==> anc/otoc_to_plot_free_M100_L1.1225_n10100_beta0.2000.dat <==
0.0000	+2.8755E+02	+2.9116E+02	+1.9763E+00	+1.7232E+00	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
0.1000	+2.8689E+02	+2.9148E+02	+2.2181E+00	+3.1128E+00	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
0.2000	+2.8574E+02	+2.9246E+02	+2.5989E+00	+3.3879E+00	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
0.3000	+2.8477E+02	+2.9382E+02	+2.8957E+00	+2.5983E+00	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
0.4000	+2.8411E+02	+2.9542E+02	+3.1185E+00	+1.9825E+00	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
0.5000	+2.8375E+02	+2.9720E+02	+3.2922E+00	+1.5690E+00	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
0.6000	+2.8367E+02	+2.9914E+02	+3.4323E+00	+1.2811E+00	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
0.7000	+2.8385E+02	+3.0123E+02	+3.5484E+00	+1.0708E+00	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
0.8000	+2.8428E+02	+3.0345E+02	+3.6465E+00	+9.1121E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
0.9000	+2.8493E+02	+3.0579E+02	+3.7307E+00	+7.8636E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
1.0000	+2.8579E+02	+3.0823E+02	+3.8038E+00	+6.8638E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
1.1000	+2.8684E+02	+3.1077E+02	+3.8679E+00	+6.0489E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
1.2000	+2.8806E+02	+3.1338E+02	+3.9247E+00	+5.3757E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
1.3000	+2.8943E+02	+3.1607E+02	+3.9754E+00	+4.8141E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
1.4000	+2.9094E+02	+3.1882E+02	+4.0210E+00	+4.3426E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
1.5000	+2.9256E+02	+3.2161E+02	+4.0623E+00	+3.9452E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
1.6000	+2.9427E+02	+3.2444E+02	+4.0999E+00	+3.6100E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
1.7000	+2.9605E+02	+3.2728E+02	+4.1345E+00	+3.3275E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
1.8000	+2.9790E+02	+3.3014E+02	+4.1665E+00	+3.0901E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
1.9000	+2.9977E+02	+3.3299E+02	+4.1963E+00	+2.8917E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
2.0000	+3.0166E+02	+3.3583E+02	+4.2243E+00	+2.7271E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
2.1000	+3.0355E+02	+3.3863E+02	+4.2508E+00	+2.5916E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
2.2000	+3.0541E+02	+3.4139E+02	+4.2761E+00	+2.4813E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
2.3000	+3.0723E+02	+3.4410E+02	+4.3005E+00	+2.3926E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
2.4000	+3.0899E+02	+3.4673E+02	+4.3240E+00	+2.3223E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
2.5000	+3.1067E+02	+3.4929E+02	+4.3469E+00	+2.2675E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
2.6000	+3.1225E+02	+3.5174E+02	+4.3693E+00	+2.2255E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
2.7000	+3.1371E+02	+3.5409E+02	+4.3914E+00	+2.1940E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
2.8000	+3.1505E+02	+3.5632E+02	+4.4132E+00	+2.1709E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
2.9000	+3.1625E+02	+3.5842E+02	+4.4348E+00	+2.1546E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
3.0000	+3.1729E+02	+3.6038E+02	+4.4563E+00	+2.1436E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
3.1000	+3.1817E+02	+3.6219E+02	+4.4777E+00	+2.1366E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
3.2000	+3.1888E+02	+3.6384E+02	+4.4990E+00	+2.1325E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
3.3000	+3.1940E+02	+3.6533E+02	+4.5204E+00	+2.1308E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
3.4000	+3.1973E+02	+3.6665E+02	+4.5417E+00	+2.1311E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
3.5000	+3.1987E+02	+3.6780E+02	+4.5630E+00	+2.1326E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
3.6000	+3.1981E+02	+3.6878E+02	+4.5843E+00	+2.1355E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
3.7000	+3.1955E+02	+3.6958E+02	+4.6057E+00	+2.1390E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
3.8000	+3.1909E+02	+3.7020E+02	+4.6271E+00	+2.1433E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
3.9000	+3.1844E+02	+3.7065E+02	+4.6486E+00	+2.1481E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
4.0000	+3.1758E+02	+3.7093E+02	+4.6701E+00	+2.1533E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
4.1000	+3.1653E+02	+3.7105E+02	+4.6916E+00	+2.1587E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
4.2000	+3.1529E+02	+3.7100E+02	+4.7132E+00	+2.1637E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
4.3000	+3.1387E+02	+3.7079E+02	+4.7349E+00	+2.1687E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
4.4000	+3.1226E+02	+3.7044E+02	+4.7566E+00	+2.1732E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
4.5000	+3.1048E+02	+3.6994E+02	+4.7784E+00	+2.1784E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
4.6000	+3.0854E+02	+3.6930E+02	+4.8002E+00	+2.1844E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
4.7000	+3.0643E+02	+3.6854E+02	+4.8220E+00	+2.1881E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
4.8000	+3.0418E+02	+3.6766E+02	+4.8439E+00	+2.1876E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
4.9000	+3.0178E+02	+3.6667E+02	+4.8658E+00	+2.1874E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
5.0000	+2.9926E+02	+3.6558E+02	+4.8877E+00	+2.1924E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
5.1000	+2.9660E+02	+3.6440E+02	+4.9096E+00	+2.1937E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
5.2000	+2.9384E+02	+3.6313E+02	+4.9316E+00	+2.1862E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
5.3000	+2.9097E+02	+3.6180E+02	+4.9534E+00	+2.1872E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
5.4000	+2.8800E+02	+3.6039E+02	+4.9753E+00	+2.1876E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
5.5000	+2.8494E+02	+3.5894E+02	+4.9971E+00	+2.1763E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
5.6000	+2.8181E+02	+3.5743E+02	+5.0188E+00	+2.1772E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
5.7000	+2.7860E+02	+3.5589E+02	+5.0407E+00	+2.1696E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
5.8000	+2.7534E+02	+3.5431E+02	+5.0622E+00	+2.1604E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
5.9000	+2.7201E+02	+3.5271E+02	+5.0839E+00	+2.1571E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
6.0000	+2.6864E+02	+3.5109E+02	+5.1054E+00	+2.1440E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
6.1000	+2.6522E+02	+3.4946E+02	+5.1268E+00	+2.1384E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
6.2000	+2.6177E+02	+3.4783E+02	+5.1481E+00	+2.1255E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
6.3000	+2.5830E+02	+3.4619E+02	+5.1693E+00	+2.1156E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
6.4000	+2.5480E+02	+3.4457E+02	+5.1904E+00	+2.1036E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
6.5000	+2.5129E+02	+3.4296E+02	+5.2113E+00	+2.0894E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
6.6000	+2.4776E+02	+3.4137E+02	+5.2322E+00	+2.0786E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
6.7000	+2.4423E+02	+3.3979E+02	+5.2529E+00	+2.0595E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
6.8000	+2.4070E+02	+3.3824E+02	+5.2734E+00	+2.0497E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
6.9000	+2.3717E+02	+3.3673E+02	+5.2939E+00	+2.0274E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
7.0000	+2.3365E+02	+3.3523E+02	+5.3140E+00	+2.0147E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
7.1000	+2.3013E+02	+3.3378E+02	+5.3342E+00	+1.9960E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
7.2000	+2.2664E+02	+3.3236E+02	+5.3539E+00	+1.9723E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
7.3000	+2.2316E+02	+3.3098E+02	+5.3736E+00	+1.9625E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
7.4000	+2.1969E+02	+3.2964E+02	+5.3931E+00	+1.9302E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
7.5000	+2.1626E+02	+3.2833E+02	+5.4123E+00	+1.9159E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
7.6000	+2.1284E+02	+3.2708E+02	+5.4315E+00	+1.8958E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
7.7000	+2.0946E+02	+3.2586E+02	+5.4502E+00	+1.8613E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
7.8000	+2.0611E+02	+3.2468E+02	+5.4687E+00	+1.8509E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
7.9000	+2.0277E+02	+3.2356E+02	+5.4872E+00	+1.8229E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
8.0000	+1.9949E+02	+3.2246E+02	+5.5051E+00	+1.7887E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
8.1000	+1.9623E+02	+3.2142E+02	+5.5230E+00	+1.7772E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
8.2000	+1.9300E+02	+3.2042E+02	+5.5407E+00	+1.7460E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
8.3000	+1.8982E+02	+3.1946E+02	+5.5579E+00	+1.7093E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
8.4000	+1.8668E+02	+3.1854E+02	+5.5749E+00	+1.6959E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
8.5000	+1.8356E+02	+3.1767E+02	+5.5918E+00	+1.6690E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
8.6000	+1.8050E+02	+3.1683E+02	+5.6082E+00	+1.6274E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
8.7000	+1.7748E+02	+3.1602E+02	+5.6243E+00	+1.6068E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
8.8000	+1.7449E+02	+3.1527E+02	+5.6404E+00	+1.5882E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
8.9000	+1.7154E+02	+3.1455E+02	+5.6561E+00	+1.5494E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
9.0000	+1.6864E+02	+3.1386E+02	+5.6714E+00	+1.5148E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
9.1000	+1.6579E+02	+3.1321E+02	+5.6864E+00	+1.4984E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
9.2000	+1.6296E+02	+3.1260E+02	+5.7013E+00	+1.4731E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
9.3000	+1.6019E+02	+3.1201E+02	+5.7159E+00	+1.4316E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
9.4000	+1.5747E+02	+3.1145E+02	+5.7300E+00	+1.4034E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
9.5000	+1.5478E+02	+3.1092E+02	+5.7439E+00	+1.3857E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
9.6000	+1.5212E+02	+3.1043E+02	+5.7577E+00	+1.3577E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
9.7000	+1.4952E+02	+3.0996E+02	+5.7711E+00	+1.3226E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
9.8000	+1.4696E+02	+3.0951E+02	+5.7841E+00	+1.2914E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
9.9000	+1.4445E+02	+3.0909E+02	+5.7969E+00	+1.2699E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
10.0000	+1.4197E+02	+3.0870E+02	+5.8095E+00	+1.2517E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
10.1000	+1.3952E+02	+3.0833E+02	+5.8219E+00	+1.2186E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
10.2000	+1.3713E+02	+3.0797E+02	+5.8339E+00	+1.1822E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
10.3000	+1.3478E+02	+3.0763E+02	+5.8456E+00	+1.1634E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
10.4000	+1.3246E+02	+3.0732E+02	+5.8572E+00	+1.1455E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
10.5000	+1.3017E+02	+3.0703E+02	+5.8685E+00	+1.1179E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
10.6000	+1.2793E+02	+3.0675E+02	+5.8795E+00	+1.0905E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
10.7000	+1.2572E+02	+3.0648E+02	+5.8903E+00	+1.0647E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
10.8000	+1.2356E+02	+3.0623E+02	+5.9008E+00	+1.0396E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
10.9000	+1.2144E+02	+3.0600E+02	+5.9111E+00	+1.0229E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
11.0000	+1.1933E+02	+3.0578E+02	+5.9213E+00	+1.0076E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
11.1000	+1.1726E+02	+3.0557E+02	+5.9313E+00	+9.7919E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
11.2000	+1.1524E+02	+3.0537E+02	+5.9409E+00	+9.4943E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
11.3000	+1.1325E+02	+3.0518E+02	+5.9502E+00	+9.3363E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
11.4000	+1.1128E+02	+3.0499E+02	+5.9595E+00	+9.2120E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
11.5000	+1.0934E+02	+3.0484E+02	+5.9687E+00	+8.9862E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
11.6000	+1.0744E+02	+3.0467E+02	+5.9775E+00	+8.7905E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
11.7000	+1.0556E+02	+3.0452E+02	+5.9862E+00	+8.6341E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
11.8000	+1.0370E+02	+3.0437E+02	+5.9948E+00	+8.4179E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
11.9000	+1.0189E+02	+3.0423E+02	+6.0031E+00	+8.2000E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
12.0000	+1.0012E+02	+3.0410E+02	+6.0112E+00	+8.0605E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
12.1000	+9.8344E+01	+3.0397E+02	+6.0192E+00	+7.9847E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
12.2000	+9.6590E+01	+3.0386E+02	+6.0272E+00	+7.8410E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
12.3000	+9.4864E+01	+3.0374E+02	+6.0349E+00	+7.6255E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
12.4000	+9.3175E+01	+3.0363E+02	+6.0424E+00	+7.4163E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
12.5000	+9.1518E+01	+3.0352E+02	+6.0497E+00	+7.2952E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
12.6000	+8.9863E+01	+3.0341E+02	+6.0570E+00	+7.2415E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
12.7000	+8.8227E+01	+3.0332E+02	+6.0642E+00	+7.1080E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
12.8000	+8.6619E+01	+3.0322E+02	+6.0712E+00	+6.8985E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
12.9000	+8.5046E+01	+3.0312E+02	+6.0780E+00	+6.7927E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
13.0000	+8.3472E+01	+3.0304E+02	+6.0848E+00	+6.7631E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
13.1000	+8.1899E+01	+3.0295E+02	+6.0915E+00	+6.6357E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
13.2000	+8.0363E+01	+3.0286E+02	+6.0981E+00	+6.4162E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
13.3000	+7.8879E+01	+3.0278E+02	+6.1044E+00	+6.2557E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
13.4000	+7.7393E+01	+3.0269E+02	+6.1106E+00	+6.2447E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
13.5000	+7.5898E+01	+3.0261E+02	+6.1168E+00	+6.2295E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
13.6000	+7.4419E+01	+3.0254E+02	+6.1230E+00	+6.1070E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
13.7000	+7.2969E+01	+3.0247E+02	+6.1291E+00	+5.9399E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
13.8000	+7.1543E+01	+3.0239E+02	+6.1349E+00	+5.8187E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
13.9000	+7.0130E+01	+3.0232E+02	+6.1407E+00	+5.7376E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
14.0000	+6.8728E+01	+3.0224E+02	+6.1464E+00	+5.6751E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
14.1000	+6.7332E+01	+3.0217E+02	+6.1520E+00	+5.6237E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
14.2000	+6.5956E+01	+3.0211E+02	+6.1576E+00	+5.5203E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
14.3000	+6.4596E+01	+3.0204E+02	+6.1631E+00	+5.3959E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
14.4000	+6.3256E+01	+3.0197E+02	+6.1684E+00	+5.2919E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
14.5000	+6.1930E+01	+3.0190E+02	+6.1737E+00	+5.2612E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
14.6000	+6.0600E+01	+3.0184E+02	+6.1790E+00	+5.2469E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
14.7000	+5.9273E+01	+3.0178E+02	+6.1842E+00	+5.1690E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
14.8000	+5.7965E+01	+3.0171E+02	+6.1893E+00	+5.0401E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
14.9000	+5.6693E+01	+3.0165E+02	+6.1942E+00	+4.8847E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
15.0000	+5.5446E+01	+3.0159E+02	+6.1991E+00	+4.8070E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
15.1000	+5.4194E+01	+3.0152E+02	+6.2039E+00	+4.8143E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
15.2000	+5.2941E+01	+3.0146E+02	+6.2087E+00	+4.8038E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
15.3000	+5.1692E+01	+3.0141E+02	+6.2135E+00	+4.7556E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
15.4000	+5.0456E+01	+3.0136E+02	+6.2182E+00	+4.6346E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
15.5000	+4.9253E+01	+3.0129E+02	+6.2227E+00	+4.4966E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
15.6000	+4.8066E+01	+3.0123E+02	+6.2272E+00	+4.4412E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
15.7000	+4.6887E+01	+3.0118E+02	+6.2316E+00	+4.4150E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
15.8000	+4.5705E+01	+3.0112E+02	+6.2360E+00	+4.3943E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
15.9000	+4.4524E+01	+3.0106E+02	+6.2404E+00	+4.3368E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
16.0000	+4.3371E+01	+3.0101E+02	+6.2447E+00	+4.2261E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
16.1000	+4.2246E+01	+3.0096E+02	+6.2489E+00	+4.1288E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
16.2000	+4.1127E+01	+3.0090E+02	+6.2530E+00	+4.0983E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
16.3000	+4.0005E+01	+3.0085E+02	+6.2571E+00	+4.0568E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
16.4000	+3.8899E+01	+3.0079E+02	+6.2611E+00	+3.9756E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
16.5000	+3.7812E+01	+3.0073E+02	+6.2650E+00	+3.9319E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
16.6000	+3.6736E+01	+3.0069E+02	+6.2689E+00	+3.8913E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
16.7000	+3.5662E+01	+3.0064E+02	+6.2728E+00	+3.8731E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
16.8000	+3.4575E+01	+3.0058E+02	+6.2767E+00	+3.8381E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
16.9000	+3.3517E+01	+3.0054E+02	+6.2805E+00	+3.7012E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
17.0000	+3.2502E+01	+3.0049E+02	+6.2841E+00	+3.5729E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
17.1000	+3.1502E+01	+3.0044E+02	+6.2876E+00	+3.5296E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
17.2000	+3.0502E+01	+3.0039E+02	+6.2911E+00	+3.5366E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
17.3000	+2.9496E+01	+3.0034E+02	+6.2947E+00	+3.5356E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
17.4000	+2.8492E+01	+3.0029E+02	+6.2982E+00	+3.4800E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
17.5000	+2.7509E+01	+3.0024E+02	+6.3016E+00	+3.4201E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
17.6000	+2.6541E+01	+3.0021E+02	+6.3050E+00	+3.3478E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
17.7000	+2.5594E+01	+3.0016E+02	+6.3083E+00	+3.2604E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
17.8000	+2.4652E+01	+3.0011E+02	+6.3116E+00	+3.2082E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
17.9000	+2.3729E+01	+3.0006E+02	+6.3148E+00	+3.1538E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
18.0000	+2.2824E+01	+3.0002E+02	+6.3179E+00	+3.0984E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
18.1000	+2.1925E+01	+2.9998E+02	+6.3210E+00	+3.1009E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
18.2000	+2.1009E+01	+2.9993E+02	+6.3241E+00	+3.1281E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
18.3000	+2.0094E+01	+2.9989E+02	+6.3272E+00	+3.0518E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
18.4000	+1.9221E+01	+2.9985E+02	+6.3302E+00	+2.9424E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
18.5000	+1.8364E+01	+2.9981E+02	+6.3331E+00	+2.8466E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
18.6000	+1.7538E+01	+2.9977E+02	+6.3359E+00	+2.7640E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
18.7000	+1.6721E+01	+2.9973E+02	+6.3386E+00	+2.7571E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
18.8000	+1.5896E+01	+2.9969E+02	+6.3414E+00	+2.7820E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
18.9000	+1.5055E+01	+2.9964E+02	+6.3442E+00	+2.7661E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
19.0000	+1.4237E+01	+2.9960E+02	+6.3469E+00	+2.7105E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
19.1000	+1.3438E+01	+2.9957E+02	+6.3496E+00	+2.6348E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
19.2000	+1.2669E+01	+2.9954E+02	+6.3522E+00	+2.5405E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
19.3000	+1.1911E+01	+2.9950E+02	+6.3547E+00	+2.4981E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
19.4000	+1.1147E+01	+2.9946E+02	+6.3572E+00	+2.5289E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
19.5000	+1.0374E+01	+2.9942E+02	+6.3597E+00	+2.5184E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
19.6000	+9.6203E+00	+2.9939E+02	+6.3622E+00	+2.4571E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
19.7000	+8.8780E+00	+2.9935E+02	+6.3647E+00	+2.3896E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
19.8000	+8.1669E+00	+2.9932E+02	+6.3670E+00	+2.2954E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
19.9000	+7.4775E+00	+2.9929E+02	+6.3693E+00	+2.2019E-02	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
0.0000	+2.8755E+02	+2.9116E+02	+1.9763E+00	+5.4565E-03	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
0.0100	+2.8754E+02	+2.9116E+02	+1.9793E+00	+6.0069E-01	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
0.0200	+2.8752E+02	+2.9117E+02	+1.9883E+00	+1.1809E+00	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
0.0300	+2.8748E+02	+2.9118E+02	+2.0030E+00	+1.7244E+00	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
0.0400	+2.8742E+02	+2.9120E+02	+2.0228E+00	+2.2195E+00	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
0.0500	+2.8736E+02	+2.9123E+02	+2.0473E+00	+2.6581E+00	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
0.0600	+2.8728E+02	+2.9127E+02	+2.0760E+00	+3.0339E+00	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
0.0700	+2.8719E+02	+2.9131E+02	+2.1080E+00	+3.3432E+00	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
0.0800	+2.8710E+02	+2.9136E+02	+2.1428E+00	+3.5855E+00	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
0.0900	+2.8699E+02	+2.9142E+02	+2.1797E+00	+3.7637E+00	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
0.1000	+2.8689E+02	+2.9148E+02	+2.2181E+00	+3.8833E+00	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
0.1100	+2.8677E+02	+2.9155E+02	+2.2574E+00	+3.9518E+00	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
0.1200	+2.8666E+02	+2.9163E+02	+2.2971E+00	+3.9772E+00	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
0.1300	+2.8654E+02	+2.9172E+02	+2.3369E+00	+3.9677E+00	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
0.1400	+2.8643E+02	+2.9181E+02	+2.3765E+00	+3.9308E+00	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
0.1500	+2.8631E+02	+2.9191E+02	+2.4156E+00	+3.8729E+00	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
0.1600	+2.8619E+02	+2.9201E+02	+2.4540E+00	+3.7998E+00	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
0.1700	+2.8608E+02	+2.9212E+02	+2.4916E+00	+3.7159E+00	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
0.1800	+2.8596E+02	+2.9223E+02	+2.5283E+00	+3.6248E+00	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02
0.1900	+2.8585E+02	+2.9234E+02	+2.5641E+00	+3.5309E+00	+3.0124E+02	-2.4925E+00	-1.2086E+02	+5.1024E-01	+4.8976E-01	+2.9558E+02


==> anc/otoc_to_plot_free_M100_L1.1225_n10100_beta0.5000.dat <==
0.0000	+1.1491E+02	+1.1703E+02	+1.4457E+00	+3.3879E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
0.2500	+1.1502E+02	+1.1743E+02	+1.5723E+00	+6.7365E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
0.5000	+1.1540E+02	+1.1838E+02	+1.7826E+00	+7.7666E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
0.7500	+1.1606E+02	+1.1961E+02	+1.9606E+00	+6.3843E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
1.0000	+1.1694E+02	+1.2103E+02	+2.1018E+00	+5.0922E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
1.2500	+1.1802E+02	+1.2260E+02	+2.2152E+00	+4.1299E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
1.5000	+1.1926E+02	+1.2429E+02	+2.3083E+00	+3.4137E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
1.7500	+1.2064E+02	+1.2608E+02	+2.3859E+00	+2.8690E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
2.0000	+1.2214E+02	+1.2794E+02	+2.4517E+00	+2.4471E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
2.2500	+1.2372E+02	+1.2986E+02	+2.5083E+00	+2.1169E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
2.5000	+1.2537E+02	+1.3182E+02	+2.5576E+00	+1.8584E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
2.7500	+1.2705E+02	+1.3379E+02	+2.6012E+00	+1.6578E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
3.0000	+1.2876E+02	+1.3577E+02	+2.6405E+00	+1.5054E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
3.2500	+1.3045E+02	+1.3772E+02	+2.6765E+00	+1.3936E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
3.5000	+1.3211E+02	+1.3962E+02	+2.7101E+00	+1.3159E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
3.7500	+1.3370E+02	+1.4146E+02	+2.7423E+00	+1.2665E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
4.0000	+1.3521E+02	+1.4322E+02	+2.7735E+00	+1.2400E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
4.2500	+1.3661E+02	+1.4487E+02	+2.8043E+00	+1.2314E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
4.5000	+1.3788E+02	+1.4640E+02	+2.8350E+00	+1.2362E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
4.7500	+1.3899E+02	+1.4778E+02	+2.8661E+00	+1.2506E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
5.0000	+1.3994E+02	+1.4900E+02	+2.8976E+00	+1.2714E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
5.2500	+1.4069E+02	+1.5005E+02	+2.9296E+00	+1.2961E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
5.5000	+1.4124E+02	+1.5092E+02	+2.9624E+00	+1.3233E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
5.7500	+1.4159E+02	+1.5159E+02	+2.9958E+00	+1.3510E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
6.0000	+1.4173E+02	+1.5207E+02	+3.0299E+00	+1.3782E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
6.2500	+1.4165E+02	+1.5236E+02	+3.0647E+00	+1.4036E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
6.5000	+1.4137E+02	+1.5247E+02	+3.1001E+00	+1.4266E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
6.7500	+1.4088E+02	+1.5239E+02	+3.1360E+00	+1.4464E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
7.0000	+1.4020E+02	+1.5214E+02	+3.1724E+00	+1.4626E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
7.2500	+1.3935E+02	+1.5173E+02	+3.2092E+00	+1.4749E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
7.5000	+1.3832E+02	+1.5117E+02	+3.2462E+00	+1.4829E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
7.7500	+1.3715E+02	+1.5048E+02	+3.2833E+00	+1.4884E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
8.0000	+1.3584E+02	+1.4968E+02	+3.3206E+00	+1.4916E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
8.2500	+1.3442E+02	+1.4878E+02	+3.3579E+00	+1.4914E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
8.5000	+1.3289E+02	+1.4780E+02	+3.3951E+00	+1.4867E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
8.7500	+1.3127E+02	+1.4675E+02	+3.4322E+00	+1.4815E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
9.0000	+1.2959E+02	+1.4564E+02	+3.4692E+00	+1.4805E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
9.2500	+1.2785E+02	+1.4451E+02	+3.5062E+00	+1.4728E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
9.5000	+1.2606E+02	+1.4334E+02	+3.5429E+00	+1.4645E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
9.7500	+1.2424E+02	+1.4217E+02	+3.5795E+00	+1.4616E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
10.0000	+1.2241E+02	+1.4100E+02	+3.6159E+00	+1.4511E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
10.2500	+1.2056E+02	+1.3984E+02	+3.6520E+00	+1.4451E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
10.5000	+1.1871E+02	+1.3870E+02	+3.6882E+00	+1.4350E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
10.7500	+1.1688E+02	+1.3759E+02	+3.7238E+00	+1.4253E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
11.0000	+1.1505E+02	+1.3651E+02	+3.7595E+00	+1.4157E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
11.2500	+1.1324E+02	+1.3547E+02	+3.7946E+00	+1.4009E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
11.5000	+1.1146E+02	+1.3448E+02	+3.8295E+00	+1.3907E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
11.7500	+1.0970E+02	+1.3353E+02	+3.8641E+00	+1.3704E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
12.0000	+1.0798E+02	+1.3264E+02	+3.8980E+00	+1.3566E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
12.2500	+1.0630E+02	+1.3180E+02	+3.9319E+00	+1.3375E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
12.5000	+1.0465E+02	+1.3100E+02	+3.9649E+00	+1.3121E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
12.7500	+1.0304E+02	+1.3027E+02	+3.9975E+00	+1.2971E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
13.0000	+1.0146E+02	+1.2959E+02	+4.0298E+00	+1.2693E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
13.2500	+9.9932E+01	+1.2895E+02	+4.0610E+00	+1.2407E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
13.5000	+9.8442E+01	+1.2837E+02	+4.0918E+00	+1.2226E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
13.7500	+9.6988E+01	+1.2783E+02	+4.1221E+00	+1.1928E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
14.0000	+9.5577E+01	+1.2734E+02	+4.1514E+00	+1.1597E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
14.2500	+9.4207E+01	+1.2689E+02	+4.1801E+00	+1.1365E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
14.5000	+9.2871E+01	+1.2649E+02	+4.2083E+00	+1.1112E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
14.7500	+9.1568E+01	+1.2612E+02	+4.2357E+00	+1.0767E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
15.0000	+9.0310E+01	+1.2579E+02	+4.2621E+00	+1.0460E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
15.2500	+8.9082E+01	+1.2549E+02	+4.2880E+00	+1.0249E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
15.5000	+8.7882E+01	+1.2523E+02	+4.3133E+00	+9.9774E-02	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
15.7500	+8.6714E+01	+1.2499E+02	+4.3379E+00	+9.6530E-02	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
16.0000	+8.5575E+01	+1.2477E+02	+4.3616E+00	+9.3747E-02	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
16.2500	+8.4468E+01	+1.2458E+02	+4.3847E+00	+9.1476E-02	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
16.5000	+8.3381E+01	+1.2441E+02	+4.4073E+00	+8.9455E-02	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
16.7500	+8.2311E+01	+1.2425E+02	+4.4295E+00	+8.6827E-02	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
17.0000	+8.1271E+01	+1.2412E+02	+4.4507E+00	+8.3902E-02	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
17.2500	+8.0250E+01	+1.2399E+02	+4.4714E+00	+8.1954E-02	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
17.5000	+7.9246E+01	+1.2388E+02	+4.4917E+00	+8.0200E-02	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
17.7500	+7.8258E+01	+1.2379E+02	+4.5115E+00	+7.8202E-02	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
18.0000	+7.7282E+01	+1.2370E+02	+4.5308E+00	+7.6436E-02	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
18.2500	+7.6314E+01	+1.2362E+02	+4.5497E+00	+7.4422E-02	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
18.5000	+7.5367E+01	+1.2354E+02	+4.5680E+00	+7.2246E-02	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
18.7500	+7.4434E+01	+1.2348E+02	+4.5859E+00	+7.0689E-02	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
19.0000	+7.3504E+01	+1.2342E+02	+4.6034E+00	+6.9805E-02	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
19.2500	+7.2578E+01	+1.2336E+02	+4.6208E+00	+6.8523E-02	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
19.5000	+7.1658E+01	+1.2331E+02	+4.6376E+00	+6.6647E-02	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
19.7500	+7.0752E+01	+1.2326E+02	+4.6541E+00	+6.4806E-02	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
20.0000	+6.9848E+01	+1.2321E+02	+4.6702E+00	+6.3412E-02	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
22.0000	+6.2752E+01	+1.2288E+02	+4.7896E+00	+5.6030E-02	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
24.0000	+5.5818E+01	+1.2258E+02	+4.8943E+00	+4.9188E-02	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
26.0000	+4.9102E+01	+1.2231E+02	+4.9864E+00	+4.3151E-02	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
28.0000	+4.2718E+01	+1.2206E+02	+5.0669E+00	+3.7764E-02	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
30.0000	+3.6704E+01	+1.2184E+02	+5.1374E+00	+3.2841E-02	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
32.0000	+3.1180E+01	+1.2166E+02	+5.1983E+00	+2.8510E-02	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
34.0000	+2.6085E+01	+1.2151E+02	+5.2515E+00	+2.4894E-02	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
36.0000	+2.1432E+01	+1.2139E+02	+5.2979E+00	+2.1546E-02	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
38.0000	+1.7265E+01	+1.2128E+02	+5.3377E+00	+1.8259E-02	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
0.0000	+1.1491E+02	+1.1703E+02	+1.4457E+00	+5.3935E-02	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
0.1000	+1.1492E+02	+1.1710E+02	+1.4702E+00	+4.3505E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
0.2000	+1.1498E+02	+1.1729E+02	+1.5327E+00	+7.2104E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
0.3000	+1.1507E+02	+1.1759E+02	+1.6144E+00	+8.3733E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
0.4000	+1.1522E+02	+1.1795E+02	+1.7002E+00	+8.4083E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
0.5000	+1.1540E+02	+1.1838E+02	+1.7826E+00	+7.9256E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
0.6000	+1.1564E+02	+1.1884E+02	+1.8587E+00	+7.2843E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
0.7000	+1.1591E+02	+1.1935E+02	+1.9282E+00	+6.6392E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
0.8000	+1.1622E+02	+1.1988E+02	+1.9915E+00	+6.0445E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
0.9000	+1.1656E+02	+1.2044E+02	+2.0491E+00	+5.5134E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
1.0000	+1.1694E+02	+1.2103E+02	+2.1018E+00	+5.0439E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
1.1000	+1.1735E+02	+1.2164E+02	+2.1500E+00	+4.6297E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
1.2000	+1.1779E+02	+1.2228E+02	+2.1944E+00	+4.2635E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
1.3000	+1.1826E+02	+1.2293E+02	+2.2353E+00	+3.9386E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
1.4000	+1.1875E+02	+1.2360E+02	+2.2731E+00	+3.6493E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
1.5000	+1.1926E+02	+1.2429E+02	+2.3083E+00	+3.3905E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
1.6000	+1.1980E+02	+1.2499E+02	+2.3409E+00	+3.1582E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
1.7000	+1.2036E+02	+1.2571E+02	+2.3714E+00	+2.9490E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
1.8000	+1.2093E+02	+1.2644E+02	+2.3999E+00	+2.7602E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02
1.9000	+1.2153E+02	+1.2719E+02	+2.4266E+00	+2.5809E-01	+1.2163E+02	-1.0173E+00	-1.1956E+02	+5.1699E-01	+4.8301E-01	+1.1770E+02


==> anc/otoc_to_plot_free_M100_L1.1225_n10100_beta1.0000.dat <==
0.0000	+5.6007E+01	+5.7504E+01	+1.0963E+00	+1.1192E-01	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
0.5000	+5.6304E+01	+5.7921E+01	+1.1736E+00	+1.9737E-01	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
1.0000	+5.7022E+01	+5.8845E+01	+1.2936E+00	+2.2127E-01	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
1.5000	+5.7993E+01	+6.0010E+01	+1.3949E+00	+1.8234E-01	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
2.0000	+5.9135E+01	+6.1323E+01	+1.4760E+00	+1.4704E-01	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
2.5000	+6.0399E+01	+6.2736E+01	+1.5419E+00	+1.2063E-01	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
3.0000	+6.1746E+01	+6.4214E+01	+1.5966E+00	+1.0119E-01	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
3.5000	+6.3142E+01	+6.5728E+01	+1.6431E+00	+8.7036E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
4.0000	+6.4553E+01	+6.7246E+01	+1.6836E+00	+7.7109E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
4.5000	+6.5947E+01	+6.8740E+01	+1.7202E+00	+7.0720E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
5.0000	+6.7292E+01	+7.0181E+01	+1.7544E+00	+6.7328E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
5.5000	+6.8553E+01	+7.1540E+01	+1.7875E+00	+6.6435E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
6.0000	+6.9699E+01	+7.2787E+01	+1.8208E+00	+6.7542E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
6.5000	+7.0698E+01	+7.3894E+01	+1.8551E+00	+7.0167E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
7.0000	+7.1523E+01	+7.4836E+01	+1.8910E+00	+7.3910E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
7.5000	+7.2151E+01	+7.5592E+01	+1.9290E+00	+7.8389E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
8.0000	+7.2566E+01	+7.6149E+01	+1.9694E+00	+8.3171E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
8.5000	+7.2759E+01	+7.6498E+01	+2.0121E+00	+8.7987E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
9.0000	+7.2730E+01	+7.6643E+01	+2.0573E+00	+9.2413E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
9.5000	+7.2487E+01	+7.6589E+01	+2.1046E+00	+9.6207E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
10.0000	+7.2045E+01	+7.6353E+01	+2.1535E+00	+9.9178E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
10.5000	+7.1423E+01	+7.5952E+01	+2.2037E+00	+1.0117E-01	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
11.0000	+7.0644E+01	+7.5410E+01	+2.2547E+00	+1.0240E-01	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
11.5000	+6.9733E+01	+7.4751E+01	+2.3061E+00	+1.0285E-01	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
12.0000	+6.8716E+01	+7.3999E+01	+2.3576E+00	+1.0273E-01	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
12.5000	+6.7618E+01	+7.3179E+01	+2.4089E+00	+1.0253E-01	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
13.0000	+6.6462E+01	+7.2315E+01	+2.4601E+00	+1.0191E-01	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
13.5000	+6.5269E+01	+7.1427E+01	+2.5108E+00	+1.0096E-01	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
14.0000	+6.4058E+01	+7.0533E+01	+2.5610E+00	+1.0034E-01	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
14.5000	+6.2846E+01	+6.9653E+01	+2.6111E+00	+9.9266E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
15.0000	+6.1646E+01	+6.8796E+01	+2.6603E+00	+9.8434E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
15.5000	+6.0468E+01	+6.7979E+01	+2.7096E+00	+9.7369E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
16.0000	+5.9323E+01	+6.7205E+01	+2.7577E+00	+9.6119E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
16.5000	+5.8216E+01	+6.6485E+01	+2.8057E+00	+9.4974E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
17.0000	+5.7152E+01	+6.5819E+01	+2.8527E+00	+9.3001E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
17.5000	+5.6137E+01	+6.5212E+01	+2.8987E+00	+9.1630E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
18.0000	+5.5168E+01	+6.4666E+01	+2.9443E+00	+8.9538E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
18.5000	+5.4248E+01	+6.4173E+01	+2.9882E+00	+8.7001E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
19.0000	+5.3378E+01	+6.3740E+01	+3.0313E+00	+8.5333E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
19.5000	+5.2551E+01	+6.3360E+01	+3.0735E+00	+8.2774E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
20.0000	+5.1770E+01	+6.3026E+01	+3.1141E+00	+7.9723E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
20.5000	+5.1035E+01	+6.2741E+01	+3.1533E+00	+7.7531E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
21.0000	+5.0334E+01	+6.2497E+01	+3.1916E+00	+7.5340E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
21.5000	+4.9665E+01	+6.2288E+01	+3.2286E+00	+7.2279E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
22.0000	+4.9035E+01	+6.2111E+01	+3.2639E+00	+6.9435E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
22.5000	+4.8434E+01	+6.1963E+01	+3.2980E+00	+6.7540E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
23.0000	+4.7853E+01	+6.1842E+01	+3.3314E+00	+6.5509E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
23.5000	+4.7294E+01	+6.1740E+01	+3.3635E+00	+6.3010E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
24.0000	+4.6753E+01	+6.1652E+01	+3.3944E+00	+6.0597E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
24.5000	+4.6235E+01	+6.1583E+01	+3.4241E+00	+5.8483E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
25.0000	+4.5727E+01	+6.1523E+01	+3.4529E+00	+5.7262E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
25.5000	+4.5224E+01	+6.1476E+01	+3.4814E+00	+5.5948E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
26.0000	+4.4727E+01	+6.1432E+01	+3.5089E+00	+5.3972E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
26.5000	+4.4242E+01	+6.1396E+01	+3.5354E+00	+5.2204E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
27.0000	+4.3760E+01	+6.1361E+01	+3.5611E+00	+5.0831E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
27.5000	+4.3284E+01	+6.1333E+01	+3.5862E+00	+4.9945E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
28.0000	+4.2807E+01	+6.1309E+01	+3.6110E+00	+4.8720E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
28.5000	+4.2330E+01	+6.1280E+01	+3.6349E+00	+4.7685E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
29.0000	+4.1852E+01	+6.1257E+01	+3.6587E+00	+4.7088E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
29.5000	+4.1369E+01	+6.1232E+01	+3.6820E+00	+4.6034E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
30.0000	+4.0888E+01	+6.1207E+01	+3.7047E+00	+4.4677E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
30.5000	+4.0413E+01	+6.1184E+01	+3.7267E+00	+4.3451E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
31.0000	+3.9937E+01	+6.1159E+01	+3.7482E+00	+4.2802E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
31.5000	+3.9454E+01	+6.1133E+01	+3.7695E+00	+4.2549E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
32.0000	+3.8969E+01	+6.1113E+01	+3.7907E+00	+4.1862E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
32.5000	+3.8481E+01	+6.1086E+01	+3.8114E+00	+4.0853E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
33.0000	+3.7992E+01	+6.1060E+01	+3.8316E+00	+4.0113E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
33.5000	+3.7504E+01	+6.1035E+01	+3.8515E+00	+3.9378E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
34.0000	+3.7017E+01	+6.1011E+01	+3.8710E+00	+3.8437E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
34.5000	+3.6531E+01	+6.0984E+01	+3.8899E+00	+3.7722E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
35.0000	+3.6042E+01	+6.0958E+01	+3.9087E+00	+3.7431E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
35.5000	+3.5552E+01	+6.0938E+01	+3.9273E+00	+3.6685E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
36.0000	+3.5065E+01	+6.0912E+01	+3.9454E+00	+3.5462E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
36.5000	+3.4584E+01	+6.0886E+01	+3.9628E+00	+3.4513E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
37.0000	+3.4106E+01	+6.0861E+01	+3.9799E+00	+3.4179E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
37.5000	+3.3623E+01	+6.0840E+01	+3.9970E+00	+3.4287E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
38.0000	+3.3132E+01	+6.0820E+01	+4.0142E+00	+3.4049E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
38.5000	+3.2638E+01	+6.0797E+01	+4.0310E+00	+3.2875E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
39.0000	+3.2156E+01	+6.0770E+01	+4.0470E+00	+3.1629E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
39.5000	+3.1683E+01	+6.0748E+01	+4.0627E+00	+3.0873E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
0.0000	+5.6007E+01	+5.7504E+01	+1.0963E+00	+6.3750E-04	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
0.0500	+5.6011E+01	+5.7509E+01	+1.0973E+00	+4.1579E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
0.1000	+5.6020E+01	+5.7523E+01	+1.1004E+00	+8.0828E-02	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
0.1500	+5.6037E+01	+5.7547E+01	+1.1054E+00	+1.1611E-01	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
0.2000	+5.6059E+01	+5.7579E+01	+1.1120E+00	+1.4666E-01	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
0.2500	+5.6087E+01	+5.7620E+01	+1.1201E+00	+1.7237E-01	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
0.3000	+5.6121E+01	+5.7667E+01	+1.1293E+00	+1.9346E-01	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
0.3500	+5.6159E+01	+5.7722E+01	+1.1394E+00	+2.1029E-01	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
0.4000	+5.6203E+01	+5.7783E+01	+1.1503E+00	+2.2329E-01	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
0.4500	+5.6251E+01	+5.7849E+01	+1.1617E+00	+2.3290E-01	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
0.5000	+5.6304E+01	+5.7921E+01	+1.1736E+00	+2.3958E-01	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
0.5500	+5.6361E+01	+5.7997E+01	+1.1857E+00	+2.4378E-01	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
0.6000	+5.6421E+01	+5.8078E+01	+1.1980E+00	+2.4592E-01	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
0.6500	+5.6485E+01	+5.8163E+01	+1.2103E+00	+2.4638E-01	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
0.7000	+5.6553E+01	+5.8251E+01	+1.2226E+00	+2.4549E-01	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
0.7500	+5.6624E+01	+5.8343E+01	+1.2348E+00	+2.4354E-01	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
0.8000	+5.6698E+01	+5.8438E+01	+1.2470E+00	+2.4078E-01	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
0.8500	+5.6775E+01	+5.8536E+01	+1.2589E+00	+2.3740E-01	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
0.9000	+5.6854E+01	+5.8636E+01	+1.2707E+00	+2.3357E-01	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
0.9500	+5.6937E+01	+5.8739E+01	+1.2823E+00	+2.2954E-01	+6.0537E+01	-5.1647E-01	-1.1721E+02	+5.2479E-01	+4.7521E-01	+5.7627E+01
50.000000	+2.22987255E+01	+6.04245932E+01	+4.33404017E+00	+2.04373585E-02	+6.05368046E+01	-5.16466548E-01	-1.17213409E+02	+5.24793777E-01	+4.75206223E-01	+5.76265075E+01	-4.92829356E-01	-1.16929941E+02
57.500000	+1.65883605E+01	+6.02984853E+01	+4.47072695E+00	+1.60124473E-02	+6.05368046E+01	-5.16466548E-01	-1.17213409E+02	+5.24793777E-01	+4.75206223E-01	+5.76265075E+01	-4.92829356E-01	-1.16929941E+02
65.000000	+1.17433710E+01	+6.02198981E+01	+4.57422688E+00	+1.19559228E-02	+6.05368046E+01	-5.16466548E-01	-1.17213409E+02	+5.24793777E-01	+4.75206223E-01	+5.76265075E+01	-4.92829356E-01	-1.16929941E+02
72.500000	+7.87188271E+00	+6.01678158E+01	+4.65006579E+00	+9.01210753E-03	+6.05368046E+01	-5.16466548E-01	-1.17213409E+02	+5.24793777E-01	+4.75206223E-01	+5.76265075E+01	-4.92829356E-01	-1.16929941E+02
80.000000	+4.67483226E+00	+6.01680780E+01	+4.70940850E+00	+6.75932102E-03	+6.05368046E+01	-5.16466548E-01	-1.17213409E+02	+5.24793777E-01	+4.75206223E-01	+5.76265075E+01	-4.92829356E-01	-1.16929941E+02
87.500000	+2.23685005E+00	+6.01131760E+01	+4.75145560E+00	+4.81627030E-03	+6.05368046E+01	-5.16466548E-01	-1.17213409E+02	+5.24793777E-01	+4.75206223E-01	+5.76265075E+01	-4.92829356E-01	-1.16929941E+02
95.000000	+4.51541377E-01	+6.01022108E+01	+4.78165255E+00	+3.43523234E-03	+6.05368046E+01	-5.16466548E-01	-1.17213409E+02	+5.24793777E-01	+4.75206223E-01	+5.76265075E+01	-4.92829356E-01	-1.16929941E+02
102.500000	-8.43310363E-01	+6.00934681E+01	+4.80298409E+00	+2.33608834E-03	+6.05368046E+01	-5.16466548E-01	-1.17213409E+02	+5.24793777E-01	+4.75206223E-01	+5.76265075E+01	-4.92829356E-01	-1.16929941E+02
110.000000	-1.73353840E+00	+6.00444234E+01	+4.81669388E+00	+1.65629848E-03	+6.05368046E+01	-5.16466548E-01	-1.17213409E+02	+5.24793777E-01	+4.75206223E-01	+5.76265075E+01	-4.92829356E-01	-1.16929941E+02
117.500000	-2.35469817E+00	+6.01149860E+01	+4.82782857E+00	+1.04259206E-03	+6.05368046E+01	-5.16466548E-01	-1.17213409E+02	+5.24793777E-01	+4.75206223E-01	+5.76265075E+01	-4.92829356E-01	-1.16929941E+02
125.000000	-2.69163434E+00	+6.00600598E+01	+4.83233276E+00	+6.13811257E-04	+6.05368046E+01	-5.16466548E-01	-1.17213409E+02	+5.24793777E-01	+4.75206223E-01	+5.76265075E+01	-4.92829356E-01	-1.16929941E+02
132.500000	-2.97817552E+00	+6.00693335E+01	+4.83703573E+00	+5.59749100E-04	+6.05368046E+01	-5.16466548E-01	-1.17213409E+02	+5.24793777E-01	+4.75206223E-01	+5.76265075E+01	-4.92829356E-01	-1.16929941E+02
140.000000	-3.20867394E+00	+6.00721164E+01	+4.84072899E+00	-1.03929685E-04	+6.05368046E+01	-5.16466548E-01	-1.17213409E+02	+5.24793777E-01	+4.75206223E-01	+5.76265075E+01	-4.92829356E-01	-1.16929941E+02
147.500000	-2.89820035E+00	+6.00510977E+01	+4.83547679E+00	-1.28179782E-03	+6.05368046E+01	-5.16466548E-01	-1.17213409E+02	+5.24793777E-01	+4.75206223E-01	+5.76265075E+01	-4.92829356E-01	-1.16929941E+02
155.000000	-2.07805133E+00	+5.99976634E+01	+4.82150203E+00	-1.67719652E-05	+6.05368046E+01	-5.16466548E-01	-1.17213409E+02	+5.24793777E-01	+4.75206223E-01	+5.76265075E+01	-4.92829356E-01	-1.16929941E+02
162.500000	-2.79104241E+00	+6.01424208E+01	+4.83522521E+00	+1.22174292E-03	+6.05368046E+01	-5.16466548E-01	-1.17213409E+02	+5.24793777E-01	+4.75206223E-01	+5.76265075E+01	-4.92829356E-01	-1.16929941E+02
170.000000	-3.13752756E+00	+6.00862836E+01	+4.83982817E+00	-1.52141637E-03	+6.05368046E+01	-5.16466548E-01	-1.17213409E+02	+5.24793777E-01	+4.75206223E-01	+5.76265075E+01	-4.92829356E-01	-1.16929941E+02
177.500000	-1.49907193E+00	+6.00144355E+01	+4.81240396E+00	-9.82574959E-04	+6.05368046E+01	-5.16466548E-01	-1.17213409E+02	+5.24793777E-01	+4.75206223E-01	+5.76265075E+01	-4.92829356E-01	-1.16929941E+02
185.000000	-2.24500676E+00	+6.00538058E+01	+4.82508955E+00	+4.96391035E-04	+6.05368046E+01	-5.16466548E-01	-1.17213409E+02	+5.24793777E-01	+4.75206223E-01	+5.76265075E+01	-4.92829356E-01	-1.16929941E+02
192.500000	-1.82829773E+00	+6.01449404E+01	+4.81984983E+00	-1.89364850E-03	+6.05368046E+01	-5.16466548E-01	-1.17213409E+02	+5.24793777E-01	+4.75206223E-01	+5.76265075E+01	-4.92829356E-01	-1.16929941E+02


==> anc/otoc_to_plot_free_M100_L1.1225_n10100_beta10.0000.dat <==
0.0000	+4.1772E+00	+4.7403E+00	+1.1874E-01	+4.7349E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
1.0000	+4.1953E+00	+4.7594E+00	+1.2056E-01	+3.1772E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
2.0000	+4.2475E+00	+4.8142E+00	+1.2509E-01	+4.9576E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
3.0000	+4.3289E+00	+4.8985E+00	+1.3048E-01	+5.1045E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
4.0000	+4.4333E+00	+5.0058E+00	+1.3530E-01	+4.2063E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
5.0000	+4.5554E+00	+5.1299E+00	+1.3889E-01	+2.9066E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
6.0000	+4.6903E+00	+5.2661E+00	+1.4111E-01	+1.6147E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
7.0000	+4.8340E+00	+5.4104E+00	+1.4212E-01	+5.2625E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
8.0000	+4.9834E+00	+5.5598E+00	+1.4217E-01	-2.9213E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
9.0000	+5.1357E+00	+5.7117E+00	+1.4154E-01	-8.3742E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
10.0000	+5.2888E+00	+5.8642E+00	+1.4049E-01	-1.1324E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
11.0000	+5.4407E+00	+6.0154E+00	+1.3927E-01	-1.2076E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
12.0000	+5.5899E+00	+6.1639E+00	+1.3808E-01	-1.0911E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
13.0000	+5.7349E+00	+6.3084E+00	+1.3709E-01	-8.1088E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
14.0000	+5.8744E+00	+6.4475E+00	+1.3645E-01	-3.8300E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
15.0000	+6.0072E+00	+6.5803E+00	+1.3632E-01	+1.8495E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
16.0000	+6.1322E+00	+6.7055E+00	+1.3682E-01	+8.5663E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
17.0000	+6.2484E+00	+6.8224E+00	+1.3804E-01	+1.6483E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
18.0000	+6.3548E+00	+6.9300E+00	+1.4012E-01	+2.6361E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
19.0000	+6.4504E+00	+7.0274E+00	+1.4331E-01	+3.7934E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
20.0000	+6.5343E+00	+7.1139E+00	+1.4771E-01	+5.0334E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
21.0000	+6.6057E+00	+7.1886E+00	+1.5337E-01	+6.3895E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
22.0000	+6.6642E+00	+7.2512E+00	+1.6049E-01	+7.9965E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
23.0000	+6.7090E+00	+7.3013E+00	+1.6937E-01	+9.9207E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
24.0000	+6.7397E+00	+7.3386E+00	+1.8033E-01	+1.2078E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
25.0000	+6.7562E+00	+7.3630E+00	+1.9352E-01	+1.4299E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
26.0000	+6.7584E+00	+7.3746E+00	+2.0893E-01	+1.6432E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
27.0000	+6.7467E+00	+7.3737E+00	+2.2639E-01	+1.8404E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
28.0000	+6.7217E+00	+7.3609E+00	+2.4573E-01	+2.0199E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
29.0000	+6.6841E+00	+7.3370E+00	+2.6679E-01	+2.1841E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
30.0000	+6.6350E+00	+7.3028E+00	+2.8942E-01	+2.3354E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
31.0000	+6.5753E+00	+7.2594E+00	+3.1349E-01	+2.4728E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
32.0000	+6.5061E+00	+7.2077E+00	+3.3887E-01	+2.5931E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
33.0000	+6.4284E+00	+7.1489E+00	+3.6536E-01	+2.6928E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
34.0000	+6.3436E+00	+7.0841E+00	+3.9273E-01	+2.7736E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
35.0000	+6.2526E+00	+7.0142E+00	+4.2083E-01	+2.8396E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
36.0000	+6.1567E+00	+6.9404E+00	+4.4952E-01	+2.8873E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
37.0000	+6.0568E+00	+6.8637E+00	+4.7857E-01	+2.9082E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
38.0000	+5.9543E+00	+6.7850E+00	+5.0768E-01	+2.9032E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
39.0000	+5.8499E+00	+6.7051E+00	+5.3664E-01	+2.8858E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
40.0000	+5.7448E+00	+6.6248E+00	+5.6540E-01	+2.8686E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
41.0000	+5.6395E+00	+6.5451E+00	+5.9401E-01	+2.8535E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
42.0000	+5.5347E+00	+6.4665E+00	+6.2247E-01	+2.8337E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
43.0000	+5.4312E+00	+6.3896E+00	+6.5068E-01	+2.8024E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
44.0000	+5.3295E+00	+6.3149E+00	+6.7852E-01	+2.7604E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
45.0000	+5.2300E+00	+6.2428E+00	+7.0589E-01	+2.7089E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
46.0000	+5.1333E+00	+6.1737E+00	+7.3270E-01	+2.6479E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
47.0000	+5.0397E+00	+6.1076E+00	+7.5885E-01	+2.5865E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
48.0000	+4.9494E+00	+6.0449E+00	+7.8443E-01	+2.5347E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
49.0000	+4.8625E+00	+5.9859E+00	+8.0954E-01	+2.4886E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
50.0000	+4.7790E+00	+5.9305E+00	+8.3424E-01	+2.4427E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
51.0000	+4.6990E+00	+5.8790E+00	+8.5863E-01	+2.4356E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
52.0000	+4.6225E+00	+5.8315E+00	+8.8295E-01	+2.4306E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
53.0000	+4.5492E+00	+5.7880E+00	+9.0724E-01	+2.4150E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
54.0000	+4.4792E+00	+5.7481E+00	+9.3125E-01	+2.3751E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
55.0000	+4.4126E+00	+5.7116E+00	+9.5474E-01	+2.3216E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
56.0000	+4.3493E+00	+5.6785E+00	+9.7768E-01	+2.2669E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
57.0000	+4.2895E+00	+5.6487E+00	+1.0001E+00	+2.2048E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
58.0000	+4.2329E+00	+5.6220E+00	+1.0218E+00	+2.1215E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
59.0000	+4.1796E+00	+5.5978E+00	+1.0425E+00	+2.0244E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
60.0000	+4.1296E+00	+5.5760E+00	+1.0623E+00	+1.9446E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
61.0000	+4.0826E+00	+5.5570E+00	+1.0814E+00	+1.9060E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
62.0000	+4.0383E+00	+5.5410E+00	+1.1004E+00	+1.9014E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
63.0000	+3.9964E+00	+5.5279E+00	+1.1194E+00	+1.8987E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
64.0000	+3.9563E+00	+5.5171E+00	+1.1384E+00	+1.8731E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
65.0000	+3.9178E+00	+5.5078E+00	+1.1569E+00	+1.8323E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
66.0000	+3.8807E+00	+5.4998E+00	+1.1750E+00	+1.8031E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
67.0000	+3.8449E+00	+5.4933E+00	+1.1930E+00	+1.7991E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
68.0000	+3.8102E+00	+5.4886E+00	+1.2110E+00	+1.8117E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
69.0000	+3.7764E+00	+5.4856E+00	+1.2292E+00	+1.8232E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
70.0000	+3.7432E+00	+5.4840E+00	+1.2475E+00	+1.8135E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
71.0000	+3.7106E+00	+5.4829E+00	+1.2655E+00	+1.7675E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
72.0000	+3.6785E+00	+5.4818E+00	+1.2828E+00	+1.6851E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
73.0000	+3.6471E+00	+5.4803E+00	+1.2992E+00	+1.5842E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
74.0000	+3.6170E+00	+5.4784E+00	+1.3145E+00	+1.4942E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
75.0000	+3.5882E+00	+5.4769E+00	+1.3290E+00	+1.4369E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
76.0000	+3.5607E+00	+5.4764E+00	+1.3432E+00	+1.4141E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
77.0000	+3.5344E+00	+5.4773E+00	+1.3573E+00	+1.4117E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
78.0000	+3.5089E+00	+5.4795E+00	+1.3715E+00	+1.4065E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
79.0000	+3.4839E+00	+5.4822E+00	+1.3855E+00	+1.3754E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
80.0000	+3.4591E+00	+5.4847E+00	+1.3990E+00	+1.3117E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
81.0000	+3.4346E+00	+5.4861E+00	+1.4117E+00	+1.2300E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
82.0000	+3.4103E+00	+5.4863E+00	+1.4236E+00	+1.1577E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
83.0000	+3.3862E+00	+5.4857E+00	+1.4348E+00	+1.1209E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
84.0000	+3.3622E+00	+5.4852E+00	+1.4460E+00	+1.1290E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
85.0000	+3.3380E+00	+5.4854E+00	+1.4574E+00	+1.1689E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
86.0000	+3.3132E+00	+5.4864E+00	+1.4694E+00	+1.2162E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
87.0000	+3.2878E+00	+5.4881E+00	+1.4818E+00	+1.2517E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
88.0000	+3.2618E+00	+5.4901E+00	+1.4944E+00	+1.2683E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
89.0000	+3.2353E+00	+5.4922E+00	+1.5071E+00	+1.2671E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
90.0000	+3.2086E+00	+5.4941E+00	+1.5197E+00	+1.2519E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
91.0000	+3.1815E+00	+5.4956E+00	+1.5322E+00	+1.2304E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
92.0000	+3.1541E+00	+5.4966E+00	+1.5443E+00	+1.2066E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
93.0000	+3.1264E+00	+5.4970E+00	+1.5563E+00	+1.1722E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
94.0000	+3.0983E+00	+5.4964E+00	+1.5678E+00	+1.1174E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
95.0000	+3.0702E+00	+5.4943E+00	+1.5786E+00	+1.0448E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
96.0000	+3.0423E+00	+5.4909E+00	+1.5887E+00	+9.6722E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
97.0000	+3.0148E+00	+5.4863E+00	+1.5980E+00	+9.0043E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
98.0000	+2.9879E+00	+5.4810E+00	+1.6067E+00	+8.6009E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
99.0000	+2.9614E+00	+5.4758E+00	+1.6152E+00	+8.3669E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
100.0000	+2.9352E+00	+5.4714E+00	+1.6238E+00	+8.7659E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
101.0000	+2.9091E+00	+5.4687E+00	+1.6330E+00	+9.5995E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
102.0000	+2.8828E+00	+5.4682E+00	+1.6430E+00	+1.0477E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
103.0000	+2.8562E+00	+5.4700E+00	+1.6540E+00	+1.1289E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
104.0000	+2.8290E+00	+5.4734E+00	+1.6656E+00	+1.1744E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
105.0000	+2.8012E+00	+5.4772E+00	+1.6774E+00	+1.1672E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
106.0000	+2.7730E+00	+5.4799E+00	+1.6889E+00	+1.1128E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
107.0000	+2.7444E+00	+5.4806E+00	+1.6997E+00	+1.0302E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
108.0000	+2.7156E+00	+5.4788E+00	+1.7095E+00	+9.3893E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
109.0000	+2.6866E+00	+5.4746E+00	+1.7185E+00	+8.5531E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
110.0000	+2.6577E+00	+5.4686E+00	+1.7267E+00	+7.9432E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
111.0000	+2.6290E+00	+5.4617E+00	+1.7344E+00	+7.6786E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
112.0000	+2.6007E+00	+5.4551E+00	+1.7420E+00	+7.7974E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
113.0000	+2.5726E+00	+5.4497E+00	+1.7500E+00	+8.2305E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
114.0000	+2.5445E+00	+5.4462E+00	+1.7585E+00	+8.8260E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
115.0000	+2.5161E+00	+5.4445E+00	+1.7676E+00	+9.4122E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
116.0000	+2.4872E+00	+5.4441E+00	+1.7773E+00	+9.8677E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
117.0000	+2.4576E+00	+5.4444E+00	+1.7873E+00	+1.0137E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
118.0000	+2.4271E+00	+5.4446E+00	+1.7976E+00	+1.0202E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
119.0000	+2.3960E+00	+5.4444E+00	+1.8078E+00	+1.0072E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
120.0000	+2.3645E+00	+5.4433E+00	+1.8177E+00	+9.7843E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
121.0000	+2.3330E+00	+5.4416E+00	+1.8273E+00	+9.4304E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
122.0000	+2.3019E+00	+5.4394E+00	+1.8366E+00	+9.1274E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
123.0000	+2.2715E+00	+5.4374E+00	+1.8456E+00	+8.9194E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
124.0000	+2.2419E+00	+5.4359E+00	+1.8544E+00	+8.7309E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
125.0000	+2.2132E+00	+5.4348E+00	+1.8630E+00	+8.4628E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
126.0000	+2.1853E+00	+5.4338E+00	+1.8713E+00	+8.0911E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
127.0000	+2.1585E+00	+5.4327E+00	+1.8792E+00	+7.6631E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
128.0000	+2.1328E+00	+5.4314E+00	+1.8867E+00	+7.2519E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
129.0000	+2.1084E+00	+5.4304E+00	+1.8937E+00	+6.8981E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
130.0000	+2.0853E+00	+5.4298E+00	+1.9005E+00	+6.5639E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
131.0000	+2.0636E+00	+5.4295E+00	+1.9069E+00	+6.1718E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
132.0000	+2.0430E+00	+5.4290E+00	+1.9128E+00	+5.6992E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
133.0000	+2.0238E+00	+5.4283E+00	+1.9183E+00	+5.2084E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
134.0000	+2.0059E+00	+5.4274E+00	+1.9232E+00	+4.7837E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
135.0000	+1.9894E+00	+5.4267E+00	+1.9278E+00	+4.4647E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
136.0000	+1.9742E+00	+5.4264E+00	+1.9322E+00	+4.2211E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
137.0000	+1.9600E+00	+5.4264E+00	+1.9363E+00	+3.9663E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
138.0000	+1.9465E+00	+5.4262E+00	+1.9401E+00	+3.6265E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
139.0000	+1.9338E+00	+5.4254E+00	+1.9435E+00	+3.2040E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
140.0000	+1.9217E+00	+5.4237E+00	+1.9465E+00	+2.7335E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
141.0000	+1.9101E+00	+5.4208E+00	+1.9490E+00	+2.2120E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
142.0000	+1.8988E+00	+5.4163E+00	+1.9509E+00	+1.6411E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
143.0000	+1.8876E+00	+5.4100E+00	+1.9523E+00	+1.0872E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
144.0000	+1.8766E+00	+5.4018E+00	+1.9531E+00	+6.5040E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
145.0000	+1.8652E+00	+5.3921E+00	+1.9536E+00	+4.3627E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
146.0000	+1.8533E+00	+5.3816E+00	+1.9540E+00	+5.4645E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
147.0000	+1.8404E+00	+5.3712E+00	+1.9547E+00	+1.0386E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
148.0000	+1.8262E+00	+5.3618E+00	+1.9560E+00	+1.9127E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
149.0000	+1.8104E+00	+5.3546E+00	+1.9585E+00	+2.9714E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
150.0000	+1.7926E+00	+5.3505E+00	+1.9623E+00	+4.5558E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
151.0000	+1.7727E+00	+5.3502E+00	+1.9678E+00	+6.4831E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
152.0000	+1.7502E+00	+5.3545E+00	+1.9753E+00	+8.4576E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
153.0000	+1.7249E+00	+5.3635E+00	+1.9847E+00	+1.0414E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
154.0000	+1.6964E+00	+5.3766E+00	+1.9961E+00	+1.2102E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
155.0000	+1.6648E+00	+5.3926E+00	+2.0090E+00	+1.3258E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
156.0000	+1.6302E+00	+5.4093E+00	+2.0226E+00	+1.3738E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
157.0000	+1.5931E+00	+5.4247E+00	+2.0364E+00	+1.3617E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
158.0000	+1.5538E+00	+5.4372E+00	+2.0499E+00	+1.3109E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
159.0000	+1.5129E+00	+5.4462E+00	+2.0626E+00	+1.2383E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
160.0000	+1.4707E+00	+5.4515E+00	+2.0746E+00	+1.1529E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
161.0000	+1.4278E+00	+5.4529E+00	+2.0857E+00	+1.0601E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
162.0000	+1.3845E+00	+5.4506E+00	+2.0958E+00	+9.6324E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
163.0000	+1.3413E+00	+5.4447E+00	+2.1050E+00	+8.6439E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
164.0000	+1.2986E+00	+5.4356E+00	+2.1131E+00	+7.6546E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
165.0000	+1.2570E+00	+5.4237E+00	+2.1203E+00	+6.6855E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
166.0000	+1.2169E+00	+5.4096E+00	+2.1265E+00	+5.7757E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
167.0000	+1.1789E+00	+5.3941E+00	+2.1318E+00	+5.0018E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
168.0000	+1.1438E+00	+5.3786E+00	+2.1365E+00	+4.4450E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
169.0000	+1.1119E+00	+5.3647E+00	+2.1407E+00	+4.1324E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
170.0000	+1.0835E+00	+5.3535E+00	+2.1448E+00	+4.0230E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
171.0000	+1.0585E+00	+5.3457E+00	+2.1488E+00	+4.0357E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
172.0000	+1.0369E+00	+5.3414E+00	+2.1528E+00	+4.0812E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
173.0000	+1.0181E+00	+5.3404E+00	+2.1569E+00	+4.0816E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
174.0000	+1.0021E+00	+5.3420E+00	+2.1610E+00	+3.9907E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
175.0000	+9.8850E-01	+5.3454E+00	+2.1649E+00	+3.8092E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
176.0000	+9.7700E-01	+5.3500E+00	+2.1686E+00	+3.5675E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
177.0000	+9.6724E-01	+5.3553E+00	+2.1720E+00	+3.2954E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
178.0000	+9.5886E-01	+5.3608E+00	+2.1752E+00	+3.0083E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
179.0000	+9.5157E-01	+5.3661E+00	+2.1781E+00	+2.7150E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
180.0000	+9.4509E-01	+5.3710E+00	+2.1806E+00	+2.4295E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
181.0000	+9.3918E-01	+5.3753E+00	+2.1829E+00	+2.1592E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
182.0000	+9.3364E-01	+5.3787E+00	+2.1849E+00	+1.9030E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
183.0000	+9.2826E-01	+5.3813E+00	+2.1867E+00	+1.6845E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
184.0000	+9.2281E-01	+5.3829E+00	+2.1883E+00	+1.5539E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
185.0000	+9.1696E-01	+5.3838E+00	+2.1898E+00	+1.5333E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
186.0000	+9.1033E-01	+5.3841E+00	+2.1914E+00	+1.5860E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
187.0000	+9.0261E-01	+5.3837E+00	+2.1930E+00	+1.6628E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
188.0000	+8.9363E-01	+5.3823E+00	+2.1947E+00	+1.7574E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
189.0000	+8.8332E-01	+5.3801E+00	+2.1965E+00	+1.8999E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
190.0000	+8.7168E-01	+5.3775E+00	+2.1985E+00	+2.1136E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
191.0000	+8.5873E-01	+5.3746E+00	+2.2007E+00	+2.3799E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
192.0000	+8.4446E-01	+5.3717E+00	+2.2033E+00	+2.6424E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
193.0000	+8.2885E-01	+5.3687E+00	+2.2060E+00	+2.8475E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
194.0000	+8.1204E-01	+5.3652E+00	+2.2090E+00	+2.9887E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
195.0000	+7.9428E-01	+5.3613E+00	+2.2120E+00	+3.1044E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
196.0000	+7.7587E-01	+5.3573E+00	+2.2152E+00	+3.2271E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
197.0000	+7.5704E-01	+5.3536E+00	+2.2185E+00	+3.3515E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
198.0000	+7.3802E-01	+5.3503E+00	+2.2219E+00	+3.4596E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
199.0000	+7.1902E-01	+5.3475E+00	+2.2254E+00	+3.5665E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
200.0000	+7.0024E-01	+5.3455E+00	+2.2290E+00	+3.7195E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
201.0000	+6.8178E-01	+5.3448E+00	+2.2328E+00	+3.9561E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
202.0000	+6.6370E-01	+5.3459E+00	+2.2369E+00	+4.2745E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
203.0000	+6.4602E-01	+5.3491E+00	+2.2414E+00	+4.6242E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
204.0000	+6.2865E-01	+5.3544E+00	+2.2462E+00	+4.9242E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
205.0000	+6.1143E-01	+5.3611E+00	+2.2512E+00	+5.0963E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
206.0000	+5.9423E-01	+5.3684E+00	+2.2564E+00	+5.0634E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
207.0000	+5.7700E-01	+5.3750E+00	+2.2613E+00	+4.7681E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
208.0000	+5.5988E-01	+5.3798E+00	+2.2659E+00	+4.2358E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
209.0000	+5.4308E-01	+5.3819E+00	+2.2698E+00	+3.5825E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
210.0000	+5.2678E-01	+5.3813E+00	+2.2731E+00	+2.9390E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
211.0000	+5.1110E-01	+5.3784E+00	+2.2757E+00	+2.3930E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
212.0000	+4.9616E-01	+5.3740E+00	+2.2778E+00	+2.0028E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
213.0000	+4.8206E-01	+5.3689E+00	+2.2797E+00	+1.8206E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
214.0000	+4.6885E-01	+5.3645E+00	+2.2815E+00	+1.8712E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
215.0000	+4.5639E-01	+5.3616E+00	+2.2834E+00	+2.1065E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
216.0000	+4.4436E-01	+5.3606E+00	+2.2857E+00	+2.4155E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
217.0000	+4.3243E-01	+5.3614E+00	+2.2883E+00	+2.6956E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
218.0000	+4.2028E-01	+5.3631E+00	+2.2911E+00	+2.8910E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
219.0000	+4.0765E-01	+5.3652E+00	+2.2941E+00	+3.0358E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
220.0000	+3.9438E-01	+5.3668E+00	+2.2971E+00	+3.0260E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
221.0000	+3.8032E-01	+5.3675E+00	+2.3000E+00	+2.9021E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
222.0000	+3.6544E-01	+5.3668E+00	+2.3029E+00	+2.7446E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
223.0000	+3.4993E-01	+5.3646E+00	+2.3055E+00	+2.5429E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
224.0000	+3.3421E-01	+5.3611E+00	+2.3080E+00	+2.3468E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
225.0000	+3.1876E-01	+5.3570E+00	+2.3102E+00	+2.2002E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
226.0000	+3.0391E-01	+5.3530E+00	+2.3124E+00	+2.1291E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
227.0000	+2.8979E-01	+5.3495E+00	+2.3145E+00	+2.1400E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
228.0000	+2.7636E-01	+5.3471E+00	+2.3166E+00	+2.2153E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
229.0000	+2.6353E-01	+5.3458E+00	+2.3189E+00	+2.3125E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
230.0000	+2.5127E-01	+5.3455E+00	+2.3213E+00	+2.3855E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
231.0000	+2.3953E-01	+5.3461E+00	+2.3237E+00	+2.4113E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
232.0000	+2.2823E-01	+5.3471E+00	+2.3261E+00	+2.3849E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
233.0000	+2.1726E-01	+5.3482E+00	+2.3284E+00	+2.3067E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
234.0000	+2.0655E-01	+5.3491E+00	+2.3307E+00	+2.2101E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
235.0000	+1.9596E-01	+5.3496E+00	+2.3329E+00	+2.1743E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
236.0000	+1.8526E-01	+5.3502E+00	+2.3350E+00	+2.2783E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
237.0000	+1.7412E-01	+5.3513E+00	+2.3374E+00	+2.5363E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
238.0000	+1.6218E-01	+5.3534E+00	+2.3401E+00	+2.8714E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
239.0000	+1.4918E-01	+5.3562E+00	+2.3432E+00	+3.1541E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
240.0000	+1.3509E-01	+5.3592E+00	+2.3464E+00	+3.2819E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
241.0000	+1.2013E-01	+5.3614E+00	+2.3497E+00	+3.2299E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
242.0000	+1.0464E-01	+5.3626E+00	+2.3529E+00	+3.0295E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
243.0000	+8.9080E-02	+5.3623E+00	+2.3558E+00	+2.7330E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
244.0000	+7.3978E-02	+5.3607E+00	+2.3583E+00	+2.4101E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
245.0000	+5.9872E-02	+5.3585E+00	+2.3606E+00	+2.1438E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
246.0000	+4.7094E-02	+5.3565E+00	+2.3626E+00	+1.9862E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
247.0000	+3.5659E-02	+5.3554E+00	+2.3646E+00	+1.9192E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
248.0000	+2.5370E-02	+5.3552E+00	+2.3665E+00	+1.8896E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
249.0000	+1.5951E-02	+5.3558E+00	+2.3684E+00	+1.8720E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
250.0000	+7.1023E-03	+5.3570E+00	+2.3702E+00	+1.8692E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
251.0000	-1.4650E-03	+5.3584E+00	+2.3721E+00	+1.8836E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
252.0000	-9.9667E-03	+5.3601E+00	+2.3740E+00	+1.9141E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
253.0000	-1.8583E-02	+5.3619E+00	+2.3759E+00	+1.9540E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
254.0000	-2.7501E-02	+5.3636E+00	+2.3779E+00	+1.9779E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
255.0000	-3.6836E-02	+5.3649E+00	+2.3799E+00	+1.9641E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
256.0000	-4.6527E-02	+5.3658E+00	+2.3818E+00	+1.9259E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
257.0000	-5.6334E-02	+5.3663E+00	+2.3837E+00	+1.8963E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
258.0000	-6.5970E-02	+5.3669E+00	+2.3856E+00	+1.8952E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
259.0000	-7.5262E-02	+5.3679E+00	+2.3875E+00	+1.9223E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
260.0000	-8.4232E-02	+5.3696E+00	+2.3895E+00	+1.9698E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
261.0000	-9.3021E-02	+5.3717E+00	+2.3915E+00	+2.0349E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
262.0000	-1.0177E-01	+5.3743E+00	+2.3935E+00	+2.1230E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
263.0000	-1.1064E-01	+5.3773E+00	+2.3957E+00	+2.2372E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
264.0000	-1.1981E-01	+5.3808E+00	+2.3980E+00	+2.3759E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
265.0000	-1.2943E-01	+5.3847E+00	+2.4005E+00	+2.5359E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
266.0000	-1.3958E-01	+5.3890E+00	+2.4031E+00	+2.6990E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
267.0000	-1.5024E-01	+5.3937E+00	+2.4059E+00	+2.8251E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
268.0000	-1.6124E-01	+5.3986E+00	+2.4087E+00	+2.8767E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
269.0000	-1.7233E-01	+5.4036E+00	+2.4116E+00	+2.8420E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
270.0000	-1.8322E-01	+5.4084E+00	+2.4144E+00	+2.7291E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
271.0000	-1.9363E-01	+5.4128E+00	+2.4171E+00	+2.5495E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
272.0000	-2.0338E-01	+5.4168E+00	+2.4195E+00	+2.2970E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
273.0000	-2.1228E-01	+5.4200E+00	+2.4217E+00	+1.9490E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
274.0000	-2.2009E-01	+5.4220E+00	+2.4234E+00	+1.4976E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
275.0000	-2.2661E-01	+5.4225E+00	+2.4247E+00	+9.6460E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
276.0000	-2.3169E-01	+5.4213E+00	+2.4253E+00	+3.7900E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
277.0000	-2.3535E-01	+5.4181E+00	+2.4254E+00	-2.5178E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
278.0000	-2.3765E-01	+5.4125E+00	+2.4248E+00	-9.3534E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
279.0000	-2.3868E-01	+5.4042E+00	+2.4235E+00	-1.6626E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
280.0000	-2.3850E-01	+5.3929E+00	+2.4215E+00	-2.4109E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
281.0000	-2.3721E-01	+5.3785E+00	+2.4187E+00	-3.1753E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
282.0000	-2.3480E-01	+5.3610E+00	+2.4152E+00	-3.9612E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
283.0000	-2.3111E-01	+5.3403E+00	+2.4108E+00	-4.7518E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
284.0000	-2.2592E-01	+5.3169E+00	+2.4057E+00	-5.5154E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
285.0000	-2.1900E-01	+5.2913E+00	+2.3998E+00	-6.2230E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
286.0000	-2.1016E-01	+5.2641E+00	+2.3932E+00	-6.8451E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
287.0000	-1.9933E-01	+5.2360E+00	+2.3861E+00	-7.3633E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
288.0000	-1.8660E-01	+5.2076E+00	+2.3785E+00	-7.7853E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
289.0000	-1.7212E-01	+5.1793E+00	+2.3705E+00	-8.1646E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
290.0000	-1.5608E-01	+5.1511E+00	+2.3622E+00	-8.4848E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
291.0000	-1.3858E-01	+5.1234E+00	+2.3537E+00	-8.6303E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
292.0000	-1.1977E-01	+5.0966E+00	+2.3449E+00	-8.6731E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
293.0000	-9.9902E-02	+5.0716E+00	+2.3363E+00	-8.4830E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
294.0000	-7.9381E-02	+5.0492E+00	+2.3280E+00	-8.0415E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
295.0000	-5.8671E-02	+5.0303E+00	+2.3202E+00	-7.3762E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
296.0000	-3.8190E-02	+5.0153E+00	+2.3132E+00	-6.4904E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
297.0000	-1.8348E-02	+5.0050E+00	+2.3072E+00	-5.3354E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
298.0000	+3.5098E-04	+5.0002E+00	+2.3026E+00	-3.8818E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
299.0000	+1.7324E-02	+5.0018E+00	+2.2995E+00	-2.1627E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
300.0000	+3.2012E-02	+5.0103E+00	+2.2982E+00	-2.2401E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
301.0000	+4.3899E-02	+5.0261E+00	+2.2990E+00	+1.8925E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
302.0000	+5.2534E-02	+5.0497E+00	+2.3020E+00	+4.1135E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
303.0000	+5.7570E-02	+5.0810E+00	+2.3073E+00	+6.3381E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
304.0000	+5.8786E-02	+5.1197E+00	+2.3147E+00	+8.4504E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
305.0000	+5.6125E-02	+5.1652E+00	+2.3242E+00	+1.0323E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
306.0000	+4.9714E-02	+5.2162E+00	+2.3353E+00	+1.1835E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
307.0000	+3.9841E-02	+5.2712E+00	+2.3478E+00	+1.2889E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
308.0000	+2.6917E-02	+5.3283E+00	+2.3611E+00	+1.3435E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
309.0000	+1.1388E-02	+5.3853E+00	+2.3747E+00	+1.3494E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
310.0000	-6.3687E-03	+5.4401E+00	+2.3881E+00	+1.3160E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
311.0000	-2.6137E-02	+5.4911E+00	+2.4010E+00	+1.2580E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
312.0000	-4.7871E-02	+5.5373E+00	+2.4133E+00	+1.1899E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
313.0000	-7.1583E-02	+5.5785E+00	+2.4248E+00	+1.1201E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
314.0000	-9.7173E-02	+5.6146E+00	+2.4357E+00	+1.0500E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
315.0000	-1.2437E-01	+5.6456E+00	+2.4458E+00	+9.7919E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
316.0000	-1.5286E-01	+5.6718E+00	+2.4553E+00	+9.0727E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
317.0000	-1.8234E-01	+5.6933E+00	+2.4640E+00	+8.3427E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
318.0000	-2.1253E-01	+5.7102E+00	+2.4719E+00	+7.5994E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
319.0000	-2.4317E-01	+5.7225E+00	+2.4792E+00	+6.8399E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
320.0000	-2.7396E-01	+5.7303E+00	+2.4856E+00	+6.0635E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
321.0000	-3.0464E-01	+5.7338E+00	+2.4913E+00	+5.2704E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
322.0000	-3.3490E-01	+5.7330E+00	+2.4962E+00	+4.4605E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
323.0000	-3.6446E-01	+5.7281E+00	+2.5002E+00	+3.6335E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
324.0000	-3.9305E-01	+5.7191E+00	+2.5034E+00	+2.7894E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
325.0000	-4.2036E-01	+5.7063E+00	+2.5058E+00	+1.9287E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
326.0000	-4.4612E-01	+5.6897E+00	+2.5073E+00	+1.0526E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
327.0000	-4.7008E-01	+5.6694E+00	+2.5079E+00	+1.6587E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
328.0000	-4.9202E-01	+5.6458E+00	+2.5076E+00	-7.2414E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
329.0000	-5.1174E-01	+5.6189E+00	+2.5064E+00	-1.6141E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
330.0000	-5.2907E-01	+5.5890E+00	+2.5044E+00	-2.5046E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
331.0000	-5.4383E-01	+5.5562E+00	+2.5014E+00	-3.3948E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
332.0000	-5.5585E-01	+5.5208E+00	+2.4976E+00	-4.2769E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
333.0000	-5.6500E-01	+5.4831E+00	+2.4929E+00	-5.1365E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
334.0000	-5.7116E-01	+5.4434E+00	+2.4873E+00	-5.9538E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
335.0000	-5.7429E-01	+5.4022E+00	+2.4810E+00	-6.7038E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
336.0000	-5.7429E-01	+5.3601E+00	+2.4739E+00	-7.3569E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
337.0000	-5.7106E-01	+5.3181E+00	+2.4663E+00	-7.8805E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
338.0000	-5.6452E-01	+5.2771E+00	+2.4582E+00	-8.2431E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
339.0000	-5.5467E-01	+5.2382E+00	+2.4498E+00	-8.4184E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
340.0000	-5.4168E-01	+5.2024E+00	+2.4413E+00	-8.3918E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
341.0000	-5.2583E-01	+5.1706E+00	+2.4330E+00	-8.1637E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
342.0000	-5.0754E-01	+5.1435E+00	+2.4250E+00	-7.7504E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
343.0000	-4.8729E-01	+5.1215E+00	+2.4175E+00	-7.1879E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
344.0000	-4.6554E-01	+5.1049E+00	+2.4106E+00	-6.5192E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
345.0000	-4.4275E-01	+5.0934E+00	+2.4045E+00	-5.7770E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
346.0000	-4.1940E-01	+5.0870E+00	+2.3991E+00	-4.9990E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
347.0000	-3.9592E-01	+5.0852E+00	+2.3945E+00	-4.2177E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
348.0000	-3.7269E-01	+5.0875E+00	+2.3906E+00	-3.4364E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
349.0000	-3.5005E-01	+5.0935E+00	+2.3876E+00	-2.6522E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
350.0000	-3.2822E-01	+5.1030E+00	+2.3853E+00	-1.8800E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
351.0000	-3.0742E-01	+5.1152E+00	+2.3837E+00	-1.2714E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
352.0000	-2.8779E-01	+5.1296E+00	+2.3828E+00	-6.9278E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
353.0000	-2.6950E-01	+5.1456E+00	+2.3823E+00	-1.6275E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
354.0000	-2.5269E-01	+5.1629E+00	+2.3824E+00	+3.1322E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
355.0000	-2.3745E-01	+5.1811E+00	+2.3830E+00	+6.9134E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
356.0000	-2.2381E-01	+5.1993E+00	+2.3838E+00	+9.4704E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
357.0000	-2.1183E-01	+5.2170E+00	+2.3849E+00	+1.1204E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
358.0000	-2.0159E-01	+5.2337E+00	+2.3861E+00	+1.2958E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
359.0000	-1.9322E-01	+5.2497E+00	+2.3875E+00	+1.5501E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
360.0000	-1.8683E-01	+5.2653E+00	+2.3892E+00	+1.9093E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
361.0000	-1.8254E-01	+5.2812E+00	+2.3913E+00	+2.3208E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
362.0000	-1.8032E-01	+5.2972E+00	+2.3938E+00	+2.6635E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
363.0000	-1.7986E-01	+5.3130E+00	+2.3966E+00	+2.8201E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
364.0000	-1.8068E-01	+5.3278E+00	+2.3994E+00	+2.7462E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
365.0000	-1.8232E-01	+5.3408E+00	+2.4021E+00	+2.4589E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
366.0000	-1.8434E-01	+5.3513E+00	+2.4044E+00	+2.0016E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
367.0000	-1.8636E-01	+5.3589E+00	+2.4061E+00	+1.4621E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
368.0000	-1.8816E-01	+5.3637E+00	+2.4073E+00	+9.7830E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
369.0000	-1.8990E-01	+5.3663E+00	+2.4081E+00	+6.7015E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
370.0000	-1.9200E-01	+5.3673E+00	+2.4086E+00	+5.6931E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
371.0000	-1.9485E-01	+5.3676E+00	+2.4092E+00	+6.3219E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
372.0000	-1.9861E-01	+5.3678E+00	+2.4099E+00	+8.1923E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
373.0000	-2.0340E-01	+5.3682E+00	+2.4108E+00	+1.1178E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
374.0000	-2.0934E-01	+5.3695E+00	+2.4121E+00	+1.4962E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
375.0000	-2.1652E-01	+5.3718E+00	+2.4138E+00	+1.8770E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
376.0000	-2.2484E-01	+5.3750E+00	+2.4159E+00	+2.1618E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
377.0000	-2.3409E-01	+5.3784E+00	+2.4181E+00	+2.2912E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
378.0000	-2.4393E-01	+5.3816E+00	+2.4205E+00	+2.2743E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
379.0000	-2.5408E-01	+5.3840E+00	+2.4227E+00	+2.1600E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
380.0000	-2.6431E-01	+5.3856E+00	+2.4248E+00	+2.0015E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
381.0000	-2.7442E-01	+5.3863E+00	+2.4267E+00	+1.8340E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
382.0000	-2.8418E-01	+5.3865E+00	+2.4285E+00	+1.6520E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
383.0000	-2.9320E-01	+5.3863E+00	+2.4300E+00	+1.4288E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
384.0000	-3.0107E-01	+5.3858E+00	+2.4313E+00	+1.1624E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
385.0000	-3.0747E-01	+5.3852E+00	+2.4323E+00	+8.8234E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
386.0000	-3.1232E-01	+5.3846E+00	+2.4331E+00	+6.1447E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
387.0000	-3.1566E-01	+5.3840E+00	+2.4336E+00	+3.4940E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
388.0000	-3.1752E-01	+5.3834E+00	+2.4338E+00	+5.0424E-05	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
389.0000	-3.1790E-01	+5.3824E+00	+2.4337E+00	-3.1493E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
390.0000	-3.1680E-01	+5.3805E+00	+2.4331E+00	-7.6249E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
391.0000	-3.1429E-01	+5.3773E+00	+2.4321E+00	-1.2835E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
392.0000	-3.1054E-01	+5.3722E+00	+2.4306E+00	-1.8297E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
393.0000	-3.0585E-01	+5.3649E+00	+2.4285E+00	-2.3259E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
394.0000	-3.0062E-01	+5.3557E+00	+2.4259E+00	-2.7066E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
395.0000	-2.9516E-01	+5.3450E+00	+2.4231E+00	-2.9280E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
396.0000	-2.8978E-01	+5.3335E+00	+2.4201E+00	-2.9473E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
397.0000	-2.8484E-01	+5.3222E+00	+2.4172E+00	-2.7161E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
398.0000	-2.8075E-01	+5.3121E+00	+2.4146E+00	-2.1998E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
399.0000	-2.7797E-01	+5.3044E+00	+2.4128E+00	-1.4002E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
400.0000	-2.7699E-01	+5.3002E+00	+2.4118E+00	-3.7903E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
401.0000	-2.7815E-01	+5.3000E+00	+2.4120E+00	+7.2807E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
402.0000	-2.8151E-01	+5.3038E+00	+2.4133E+00	+1.7559E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
403.0000	-2.8684E-01	+5.3110E+00	+2.4155E+00	+2.6001E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
404.0000	-2.9381E-01	+5.3206E+00	+2.4185E+00	+3.2420E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
405.0000	-3.0210E-01	+5.3321E+00	+2.4220E+00	+3.6943E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
406.0000	-3.1145E-01	+5.3446E+00	+2.4259E+00	+3.9625E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
407.0000	-3.2156E-01	+5.3575E+00	+2.4299E+00	+4.0453E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
408.0000	-3.3222E-01	+5.3698E+00	+2.4340E+00	+3.9438E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
409.0000	-3.4320E-01	+5.3808E+00	+2.4378E+00	+3.6682E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
410.0000	-3.5434E-01	+5.3897E+00	+2.4413E+00	+3.2237E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
411.0000	-3.6541E-01	+5.3956E+00	+2.4443E+00	+2.6017E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
412.0000	-3.7600E-01	+5.3980E+00	+2.4465E+00	+1.8232E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
413.0000	-3.8563E-01	+5.3964E+00	+2.4479E+00	+9.8482E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
414.0000	-3.9393E-01	+5.3914E+00	+2.4485E+00	+2.2852E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
415.0000	-4.0076E-01	+5.3840E+00	+2.4484E+00	-3.4242E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
416.0000	-4.0614E-01	+5.3753E+00	+2.4478E+00	-7.0506E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
417.0000	-4.1012E-01	+5.3664E+00	+2.4470E+00	-8.9957E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
418.0000	-4.1280E-01	+5.3582E+00	+2.4460E+00	-9.9068E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
419.0000	-4.1425E-01	+5.3509E+00	+2.4450E+00	-1.0463E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
420.0000	-4.1464E-01	+5.3447E+00	+2.4440E+00	-1.0028E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
421.0000	-4.1422E-01	+5.3399E+00	+2.4431E+00	-8.0896E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
422.0000	-4.1338E-01	+5.3366E+00	+2.4423E+00	-5.9177E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
423.0000	-4.1256E-01	+5.3347E+00	+2.4419E+00	-3.6056E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
424.0000	-4.1221E-01	+5.3337E+00	+2.4416E+00	-1.7438E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
425.0000	-4.1264E-01	+5.3327E+00	+2.4415E+00	-4.8431E-05	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
426.0000	-4.1398E-01	+5.3313E+00	+2.4415E+00	+6.5088E-05	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
427.0000	-4.1627E-01	+5.3298E+00	+2.4417E+00	+2.2458E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
428.0000	-4.1948E-01	+5.3284E+00	+2.4420E+00	+4.5995E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
429.0000	-4.2350E-01	+5.3278E+00	+2.4426E+00	+7.8279E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
430.0000	-4.2828E-01	+5.3286E+00	+2.4435E+00	+1.1940E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
431.0000	-4.3397E-01	+5.3311E+00	+2.4450E+00	+1.6680E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
432.0000	-4.4078E-01	+5.3354E+00	+2.4469E+00	+2.1425E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
433.0000	-4.4883E-01	+5.3410E+00	+2.4493E+00	+2.5491E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
434.0000	-4.5810E-01	+5.3476E+00	+2.4520E+00	+2.8444E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
435.0000	-4.6845E-01	+5.3544E+00	+2.4549E+00	+3.0170E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
436.0000	-4.7969E-01	+5.3611E+00	+2.4580E+00	+3.0942E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
437.0000	-4.9171E-01	+5.3673E+00	+2.4611E+00	+3.1294E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
438.0000	-5.0448E-01	+5.3730E+00	+2.4643E+00	+3.1552E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
439.0000	-5.1795E-01	+5.3782E+00	+2.4674E+00	+3.1627E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
440.0000	-5.3197E-01	+5.3828E+00	+2.4706E+00	+3.1290E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
441.0000	-5.4635E-01	+5.3868E+00	+2.4737E+00	+3.0368E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
442.0000	-5.6083E-01	+5.3900E+00	+2.4767E+00	+2.8817E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
443.0000	-5.7516E-01	+5.3923E+00	+2.4795E+00	+2.6814E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
444.0000	-5.8917E-01	+5.3936E+00	+2.4820E+00	+2.4761E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
445.0000	-6.0276E-01	+5.3943E+00	+2.4844E+00	+2.3208E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
446.0000	-6.1595E-01	+5.3947E+00	+2.4867E+00	+2.2591E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
447.0000	-6.2877E-01	+5.3954E+00	+2.4889E+00	+2.2852E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
448.0000	-6.4122E-01	+5.3969E+00	+2.4912E+00	+2.3419E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
449.0000	-6.5317E-01	+5.3993E+00	+2.4936E+00	+2.3678E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
450.0000	-6.6442E-01	+5.4024E+00	+2.4960E+00	+2.3455E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
451.0000	-6.7482E-01	+5.4061E+00	+2.4983E+00	+2.2939E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
452.0000	-6.8435E-01	+5.4104E+00	+2.5006E+00	+2.2168E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
453.0000	-6.9301E-01	+5.4150E+00	+2.5027E+00	+2.0805E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
454.0000	-7.0066E-01	+5.4195E+00	+2.5047E+00	+1.8611E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
455.0000	-7.0720E-01	+5.4235E+00	+2.5065E+00	+1.5812E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
456.0000	-7.1258E-01	+5.4269E+00	+2.5079E+00	+1.2691E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
457.0000	-7.1678E-01	+5.4295E+00	+2.5090E+00	+9.1700E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
458.0000	-7.1975E-01	+5.4310E+00	+2.5097E+00	+4.9808E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
459.0000	-7.2143E-01	+5.4310E+00	+2.5100E+00	-7.1561E-06	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
460.0000	-7.2167E-01	+5.4290E+00	+2.5097E+00	-5.9179E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
461.0000	-7.2032E-01	+5.4248E+00	+2.5088E+00	-1.2186E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
462.0000	-7.1728E-01	+5.4184E+00	+2.5073E+00	-1.8491E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
463.0000	-7.1254E-01	+5.4099E+00	+2.5051E+00	-2.4654E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
464.0000	-7.0614E-01	+5.3994E+00	+2.5023E+00	-3.0573E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
465.0000	-6.9811E-01	+5.3870E+00	+2.4990E+00	-3.6075E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
466.0000	-6.8854E-01	+5.3731E+00	+2.4951E+00	-4.1028E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
467.0000	-6.7749E-01	+5.3579E+00	+2.4908E+00	-4.5416E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
468.0000	-6.6499E-01	+5.3419E+00	+2.4860E+00	-4.9213E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
469.0000	-6.5100E-01	+5.3253E+00	+2.4810E+00	-5.2234E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
470.0000	-6.3551E-01	+5.3089E+00	+2.4756E+00	-5.4116E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
471.0000	-6.1863E-01	+5.2934E+00	+2.4701E+00	-5.4485E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
472.0000	-6.0061E-01	+5.2794E+00	+2.4647E+00	-5.3085E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
473.0000	-5.8185E-01	+5.2677E+00	+2.4595E+00	-4.9763E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
474.0000	-5.6280E-01	+5.2590E+00	+2.4548E+00	-4.4525E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
475.0000	-5.4397E-01	+5.2537E+00	+2.4506E+00	-3.7653E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
476.0000	-5.2588E-01	+5.2522E+00	+2.4472E+00	-2.9745E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
477.0000	-5.0898E-01	+5.2543E+00	+2.4447E+00	-2.1690E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
478.0000	-4.9370E-01	+5.2594E+00	+2.4429E+00	-1.4535E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
479.0000	-4.8030E-01	+5.2663E+00	+2.4418E+00	-9.2299E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
480.0000	-4.6886E-01	+5.2736E+00	+2.4410E+00	-6.2387E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
481.0000	-4.5932E-01	+5.2801E+00	+2.4405E+00	-5.2401E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
482.0000	-4.5157E-01	+5.2849E+00	+2.4400E+00	-5.4117E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
483.0000	-4.4559E-01	+5.2876E+00	+2.4394E+00	-6.0844E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
484.0000	-4.4137E-01	+5.2881E+00	+2.4388E+00	-6.9685E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
485.0000	-4.3888E-01	+5.2863E+00	+2.4380E+00	-7.9490E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
486.0000	-4.3813E-01	+5.2822E+00	+2.4372E+00	-8.8824E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
487.0000	-4.3918E-01	+5.2759E+00	+2.4363E+00	-9.3491E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
488.0000	-4.4217E-01	+5.2675E+00	+2.4353E+00	-8.5789E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
489.0000	-4.4729E-01	+5.2580E+00	+2.4345E+00	-6.9660E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
490.0000	-4.5475E-01	+5.2482E+00	+2.4341E+00	-1.8751E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
491.0000	-4.6464E-01	+5.2393E+00	+2.4343E+00	+5.1923E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
492.0000	-4.7697E-01	+5.2319E+00	+2.4352E+00	+1.2698E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
493.0000	-4.9165E-01	+5.2268E+00	+2.4368E+00	+2.0922E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
494.0000	-5.0861E-01	+5.2242E+00	+2.4394E+00	+2.9615E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
495.0000	-5.2781E-01	+5.2246E+00	+2.4428E+00	+3.8492E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
496.0000	-5.4921E-01	+5.2279E+00	+2.4471E+00	+4.7138E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
497.0000	-5.7275E-01	+5.2341E+00	+2.4522E+00	+5.5167E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
498.0000	-5.9832E-01	+5.2429E+00	+2.4581E+00	+6.2147E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
499.0000	-6.2573E-01	+5.2538E+00	+2.4646E+00	+6.7552E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
500.0000	-6.5470E-01	+5.2660E+00	+2.4716E+00	+7.0935E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
501.0000	-6.8479E-01	+5.2787E+00	+2.4788E+00	+7.2092E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
502.0000	-7.1545E-01	+5.2912E+00	+2.4860E+00	+7.1416E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
503.0000	-7.4626E-01	+5.3030E+00	+2.4931E+00	+6.9726E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
504.0000	-7.7693E-01	+5.3141E+00	+2.5000E+00	+6.7395E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
505.0000	-8.0708E-01	+5.3243E+00	+2.5066E+00	+6.4288E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
506.0000	-8.3619E-01	+5.3336E+00	+2.5128E+00	+6.0512E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
507.0000	-8.6387E-01	+5.3422E+00	+2.5187E+00	+5.6561E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
508.0000	-8.8991E-01	+5.3501E+00	+2.5241E+00	+5.2721E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
509.0000	-9.1414E-01	+5.3577E+00	+2.5292E+00	+4.8759E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
510.0000	-9.3631E-01	+5.3649E+00	+2.5339E+00	+4.4328E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
511.0000	-9.5611E-01	+5.3716E+00	+2.5381E+00	+3.9493E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
512.0000	-9.7332E-01	+5.3778E+00	+2.5418E+00	+3.4750E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
513.0000	-9.8793E-01	+5.3839E+00	+2.5450E+00	+3.0688E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
514.0000	-1.0001E+00	+5.3901E+00	+2.5479E+00	+2.7671E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
515.0000	-1.0104E+00	+5.3968E+00	+2.5506E+00	+2.5606E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
516.0000	-1.0189E+00	+5.4041E+00	+2.5530E+00	+2.3949E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
517.0000	-1.0260E+00	+5.4119E+00	+2.5554E+00	+2.2068E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
518.0000	-1.0315E+00	+5.4200E+00	+2.5575E+00	+1.9529E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
519.0000	-1.0354E+00	+5.4277E+00	+2.5593E+00	+1.6245E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
520.0000	-1.0378E+00	+5.4347E+00	+2.5607E+00	+1.2612E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
521.0000	-1.0388E+00	+5.4407E+00	+2.5618E+00	+9.2060E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
522.0000	-1.0385E+00	+5.4458E+00	+2.5625E+00	+6.2224E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
523.0000	-1.0373E+00	+5.4502E+00	+2.5630E+00	+3.4250E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
524.0000	-1.0350E+00	+5.4538E+00	+2.5632E+00	+6.3026E-05	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
525.0000	-1.0318E+00	+5.4565E+00	+2.5632E+00	-2.0521E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
526.0000	-1.0278E+00	+5.4583E+00	+2.5628E+00	-4.4753E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
527.0000	-1.0233E+00	+5.4592E+00	+2.5623E+00	-6.6364E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
528.0000	-1.0184E+00	+5.4592E+00	+2.5615E+00	-8.4676E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
529.0000	-1.0133E+00	+5.4583E+00	+2.5606E+00	-9.6508E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
530.0000	-1.0080E+00	+5.4571E+00	+2.5596E+00	-9.8694E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
531.0000	-1.0026E+00	+5.4561E+00	+2.5586E+00	-9.0561E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
532.0000	-9.9744E-01	+5.4559E+00	+2.5577E+00	-7.4100E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
533.0000	-9.9268E-01	+5.4566E+00	+2.5571E+00	-5.4639E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
534.0000	-9.8859E-01	+5.4577E+00	+2.5567E+00	-3.9327E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
535.0000	-9.8527E-01	+5.4589E+00	+2.5563E+00	-3.3167E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
536.0000	-9.8262E-01	+5.4594E+00	+2.5560E+00	-3.7279E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
537.0000	-9.8049E-01	+5.4589E+00	+2.5556E+00	-5.0758E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
538.0000	-9.7866E-01	+5.4569E+00	+2.5550E+00	-7.2516E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
539.0000	-9.7689E-01	+5.4531E+00	+2.5541E+00	-1.0072E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
540.0000	-9.7499E-01	+5.4476E+00	+2.5530E+00	-1.3239E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
541.0000	-9.7285E-01	+5.4402E+00	+2.5515E+00	-1.6294E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
542.0000	-9.7045E-01	+5.4312E+00	+2.5497E+00	-1.8618E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
543.0000	-9.6793E-01	+5.4213E+00	+2.5478E+00	-1.9702E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
544.0000	-9.6548E-01	+5.4110E+00	+2.5458E+00	-1.9398E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
545.0000	-9.6334E-01	+5.4011E+00	+2.5439E+00	-1.7993E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
546.0000	-9.6168E-01	+5.3919E+00	+2.5422E+00	-1.6196E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
547.0000	-9.6062E-01	+5.3832E+00	+2.5406E+00	-1.4757E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
548.0000	-9.6026E-01	+5.3746E+00	+2.5392E+00	-1.3921E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
549.0000	-9.6077E-01	+5.3655E+00	+2.5379E+00	-1.3297E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
550.0000	-9.6238E-01	+5.3557E+00	+2.5366E+00	-1.2218E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
551.0000	-9.6540E-01	+5.3454E+00	+2.5354E+00	-1.0213E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
552.0000	-9.7013E-01	+5.3350E+00	+2.5345E+00	-7.1987E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
553.0000	-9.7687E-01	+5.3248E+00	+2.5340E+00	-3.3691E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
554.0000	-9.8586E-01	+5.3150E+00	+2.5338E+00	+1.0064E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
555.0000	-9.9724E-01	+5.3057E+00	+2.5342E+00	+5.7270E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
556.0000	-1.0111E+00	+5.2971E+00	+2.5350E+00	+1.0606E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
557.0000	-1.0272E+00	+5.2891E+00	+2.5363E+00	+1.5457E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
558.0000	-1.0455E+00	+5.2821E+00	+2.5381E+00	+2.0211E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
559.0000	-1.0657E+00	+5.2763E+00	+2.5403E+00	+2.4922E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
560.0000	-1.0874E+00	+5.2718E+00	+2.5431E+00	+2.9851E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
561.0000	-1.1104E+00	+5.2690E+00	+2.5462E+00	+3.3259E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
562.0000	-1.1340E+00	+5.2677E+00	+2.5497E+00	+3.6123E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
563.0000	-1.1578E+00	+5.2678E+00	+2.5534E+00	+3.7936E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
564.0000	-1.1809E+00	+5.2695E+00	+2.5573E+00	+3.8720E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
565.0000	-1.2030E+00	+5.2726E+00	+2.5612E+00	+3.8388E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
566.0000	-1.2234E+00	+5.2768E+00	+2.5650E+00	+3.6834E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
567.0000	-1.2417E+00	+5.2817E+00	+2.5685E+00	+3.4218E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
568.0000	-1.2576E+00	+5.2872E+00	+2.5718E+00	+3.1123E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
569.0000	-1.2707E+00	+5.2934E+00	+2.5748E+00	+2.8206E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
570.0000	-1.2812E+00	+5.3006E+00	+2.5775E+00	+2.5593E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
571.0000	-1.2888E+00	+5.3090E+00	+2.5799E+00	+2.2882E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
572.0000	-1.2937E+00	+5.3183E+00	+2.5820E+00	+1.9707E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
573.0000	-1.2958E+00	+5.3281E+00	+2.5838E+00	+1.6121E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
574.0000	-1.2953E+00	+5.3381E+00	+2.5853E+00	+1.2457E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
575.0000	-1.2924E+00	+5.3480E+00	+2.5863E+00	+8.9502E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
576.0000	-1.2875E+00	+5.3577E+00	+2.5870E+00	+5.7252E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
577.0000	-1.2811E+00	+5.3669E+00	+2.5875E+00	+2.9283E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
578.0000	-1.2736E+00	+5.3756E+00	+2.5876E+00	+5.5531E-05	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
579.0000	-1.2654E+00	+5.3833E+00	+2.5876E+00	-1.6320E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
580.0000	-1.2569E+00	+5.3901E+00	+2.5873E+00	-3.8828E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
581.0000	-1.2478E+00	+5.3958E+00	+2.5868E+00	-6.3536E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
582.0000	-1.2382E+00	+5.4004E+00	+2.5860E+00	-9.2613E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
583.0000	-1.2274E+00	+5.4039E+00	+2.5850E+00	-1.2899E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
584.0000	-1.2151E+00	+5.4063E+00	+2.5835E+00	-1.7460E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
585.0000	-1.2006E+00	+5.4076E+00	+2.5815E+00	-2.2840E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
586.0000	-1.1835E+00	+5.4078E+00	+2.5789E+00	-2.8546E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
587.0000	-1.1637E+00	+5.4069E+00	+2.5757E+00	-3.3953E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
588.0000	-1.1412E+00	+5.4054E+00	+2.5721E+00	-3.8621E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
589.0000	-1.1166E+00	+5.4034E+00	+2.5680E+00	-4.2313E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
590.0000	-1.0904E+00	+5.4011E+00	+2.5636E+00	-4.4861E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
591.0000	-1.0637E+00	+5.3981E+00	+2.5591E+00	-4.6271E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
592.0000	-1.0377E+00	+5.3940E+00	+2.5544E+00	-4.7016E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
593.0000	-1.0131E+00	+5.3883E+00	+2.5497E+00	-4.7906E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
594.0000	-9.9033E-01	+5.3800E+00	+2.5448E+00	-4.9541E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
595.0000	-9.6970E-01	+5.3685E+00	+2.5397E+00	-5.2089E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
596.0000	-9.5112E-01	+5.3532E+00	+2.5344E+00	-5.5366E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
597.0000	-9.3444E-01	+5.3340E+00	+2.5287E+00	-5.8716E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
598.0000	-9.1958E-01	+5.3111E+00	+2.5226E+00	-6.1134E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
599.0000	-9.0654E-01	+5.2857E+00	+2.5164E+00	-6.2050E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
600.0000	-8.9525E-01	+5.2586E+00	+2.5102E+00	-6.1746E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
601.0000	-8.8541E-01	+5.2308E+00	+2.5041E+00	-6.1088E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
602.0000	-8.7649E-01	+5.2027E+00	+2.4980E+00	-6.1086E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
603.0000	-8.6785E-01	+5.1741E+00	+2.4919E+00	-6.2245E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
604.0000	-8.5896E-01	+5.1450E+00	+2.4856E+00	-6.4268E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
605.0000	-8.4958E-01	+5.1152E+00	+2.4790E+00	-6.6570E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
606.0000	-8.3956E-01	+5.0850E+00	+2.4722E+00	-6.9008E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
607.0000	-8.2855E-01	+5.0545E+00	+2.4652E+00	-7.1992E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
608.0000	-8.1602E-01	+5.0238E+00	+2.4579E+00	-7.5922E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
609.0000	-8.0155E-01	+4.9928E+00	+2.4500E+00	-8.0728E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
610.0000	-7.8500E-01	+4.9613E+00	+2.4417E+00	-8.6076E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
611.0000	-7.6644E-01	+4.9290E+00	+2.4328E+00	-9.1672E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
612.0000	-7.4596E-01	+4.8960E+00	+2.4234E+00	-9.7161E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
613.0000	-7.2379E-01	+4.8621E+00	+2.4134E+00	-1.0206E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
614.0000	-7.0026E-01	+4.8277E+00	+2.4030E+00	-1.0595E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
615.0000	-6.7571E-01	+4.7931E+00	+2.3922E+00	-1.0845E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
616.0000	-6.5054E-01	+4.7588E+00	+2.3813E+00	-1.0915E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
617.0000	-6.2523E-01	+4.7254E+00	+2.3704E+00	-1.0765E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
618.0000	-6.0030E-01	+4.6938E+00	+2.3597E+00	-1.0364E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
619.0000	-5.7637E-01	+4.6645E+00	+2.3496E+00	-9.7006E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
620.0000	-5.5417E-01	+4.6382E+00	+2.3403E+00	-8.7911E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
621.0000	-5.3443E-01	+4.6151E+00	+2.3321E+00	-7.6891E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
622.0000	-5.1773E-01	+4.5954E+00	+2.3250E+00	-6.4804E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
623.0000	-5.0439E-01	+4.5789E+00	+2.3191E+00	-5.2520E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
624.0000	-4.9446E-01	+4.5653E+00	+2.3145E+00	-4.0484E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
625.0000	-4.8781E-01	+4.5544E+00	+2.3110E+00	-2.8527E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
626.0000	-4.8438E-01	+4.5465E+00	+2.3088E+00	-1.6227E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
627.0000	-4.8414E-01	+4.5418E+00	+2.3078E+00	-3.4786E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
628.0000	-4.8703E-01	+4.5404E+00	+2.3081E+00	+9.4367E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
629.0000	-4.9299E-01	+4.5424E+00	+2.3096E+00	+2.2339E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
630.0000	-5.0202E-01	+4.5478E+00	+2.3125E+00	+3.5093E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
631.0000	-5.1414E-01	+4.5566E+00	+2.3166E+00	+4.7516E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
632.0000	-5.2932E-01	+4.5688E+00	+2.3220E+00	+5.9711E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
633.0000	-5.4748E-01	+4.5842E+00	+2.3286E+00	+7.1351E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
634.0000	-5.6855E-01	+4.6028E+00	+2.3363E+00	+8.2286E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
635.0000	-5.9243E-01	+4.6244E+00	+2.3450E+00	+9.2486E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
636.0000	-6.1903E-01	+4.6489E+00	+2.3548E+00	+1.0205E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
637.0000	-6.4826E-01	+4.6761E+00	+2.3654E+00	+1.1122E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
638.0000	-6.8007E-01	+4.7063E+00	+2.3770E+00	+1.2028E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
639.0000	-7.1437E-01	+4.7397E+00	+2.3895E+00	+1.2949E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
640.0000	-7.5103E-01	+4.7767E+00	+2.4029E+00	+1.3899E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
641.0000	-7.8991E-01	+4.8179E+00	+2.4173E+00	+1.4887E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
642.0000	-8.3078E-01	+4.8640E+00	+2.4327E+00	+1.5932E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
643.0000	-8.7324E-01	+4.9161E+00	+2.4492E+00	+1.7033E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
644.0000	-9.1647E-01	+4.9756E+00	+2.4668E+00	+1.8111E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
645.0000	-9.5929E-01	+5.0436E+00	+2.4854E+00	+1.9058E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
646.0000	-1.0006E+00	+5.1205E+00	+2.5049E+00	+1.9815E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
647.0000	-1.0396E+00	+5.2060E+00	+2.5250E+00	+2.0362E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
648.0000	-1.0763E+00	+5.2992E+00	+2.5456E+00	+2.0684E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
649.0000	-1.1107E+00	+5.3987E+00	+2.5664E+00	+2.0767E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
650.0000	-1.1432E+00	+5.5026E+00	+2.5871E+00	+2.0606E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
651.0000	-1.1743E+00	+5.6089E+00	+2.6076E+00	+2.0208E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
652.0000	-1.2041E+00	+5.7158E+00	+2.6275E+00	+1.9582E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
653.0000	-1.2328E+00	+5.8214E+00	+2.6468E+00	+1.8751E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
654.0000	-1.2604E+00	+5.9239E+00	+2.6651E+00	+1.7746E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
655.0000	-1.2870E+00	+6.0221E+00	+2.6823E+00	+1.6607E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
656.0000	-1.3123E+00	+6.1146E+00	+2.6983E+00	+1.5372E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
657.0000	-1.3365E+00	+6.2007E+00	+2.7130E+00	+1.4074E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
658.0000	-1.3594E+00	+6.2796E+00	+2.7264E+00	+1.2731E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
659.0000	-1.3808E+00	+6.3508E+00	+2.7385E+00	+1.1361E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
660.0000	-1.4007E+00	+6.4139E+00	+2.7491E+00	+9.9840E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
661.0000	-1.4191E+00	+6.4684E+00	+2.7584E+00	+8.5948E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
662.0000	-1.4358E+00	+6.5142E+00	+2.7663E+00	+7.1719E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
663.0000	-1.4506E+00	+6.5508E+00	+2.7728E+00	+5.7250E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
664.0000	-1.4635E+00	+6.5781E+00	+2.7778E+00	+4.3135E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
665.0000	-1.4745E+00	+6.5963E+00	+2.7814E+00	+2.9988E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
666.0000	-1.4842E+00	+6.6058E+00	+2.7838E+00	+1.7863E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
667.0000	-1.4926E+00	+6.6071E+00	+2.7850E+00	+6.2168E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
668.0000	-1.4997E+00	+6.6003E+00	+2.7850E+00	-5.6035E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
669.0000	-1.5054E+00	+6.5852E+00	+2.7839E+00	-1.7845E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
670.0000	-1.5097E+00	+6.5614E+00	+2.7814E+00	-3.0216E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
671.0000	-1.5130E+00	+6.5289E+00	+2.7778E+00	-4.2091E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
672.0000	-1.5154E+00	+6.4881E+00	+2.7730E+00	-5.2899E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
673.0000	-1.5172E+00	+6.4401E+00	+2.7672E+00	-6.2420E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
674.0000	-1.5183E+00	+6.3859E+00	+2.7605E+00	-7.0731E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
675.0000	-1.5186E+00	+6.3269E+00	+2.7531E+00	-7.8139E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
676.0000	-1.5175E+00	+6.2642E+00	+2.7449E+00	-8.5163E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
677.0000	-1.5142E+00	+6.1988E+00	+2.7361E+00	-9.2180E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
678.0000	-1.5083E+00	+6.1312E+00	+2.7265E+00	-9.9124E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
679.0000	-1.4993E+00	+6.0623E+00	+2.7162E+00	-1.0571E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
680.0000	-1.4869E+00	+5.9928E+00	+2.7053E+00	-1.1177E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
681.0000	-1.4710E+00	+5.9234E+00	+2.6939E+00	-1.1728E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
682.0000	-1.4516E+00	+5.8547E+00	+2.6819E+00	-1.2214E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
683.0000	-1.4286E+00	+5.7873E+00	+2.6694E+00	-1.2608E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
684.0000	-1.4021E+00	+5.7223E+00	+2.6567E+00	-1.2865E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
685.0000	-1.3722E+00	+5.6604E+00	+2.6437E+00	-1.2940E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
686.0000	-1.3397E+00	+5.6026E+00	+2.6308E+00	-1.2823E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
687.0000	-1.3052E+00	+5.5494E+00	+2.6181E+00	-1.2538E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
688.0000	-1.2692E+00	+5.5013E+00	+2.6057E+00	-1.2131E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
689.0000	-1.2318E+00	+5.4585E+00	+2.5938E+00	-1.1652E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
690.0000	-1.1930E+00	+5.4215E+00	+2.5824E+00	-1.1116E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
691.0000	-1.1523E+00	+5.3909E+00	+2.5716E+00	-1.0483E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
692.0000	-1.1098E+00	+5.3674E+00	+2.5614E+00	-9.7076E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
693.0000	-1.0655E+00	+5.3519E+00	+2.5522E+00	-8.7729E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
694.0000	-1.0198E+00	+5.3448E+00	+2.5439E+00	-7.6936E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
695.0000	-9.7314E-01	+5.3463E+00	+2.5368E+00	-6.5108E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
696.0000	-9.2637E-01	+5.3559E+00	+2.5309E+00	-5.2913E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
697.0000	-8.8019E-01	+5.3727E+00	+2.5262E+00	-4.1038E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
698.0000	-8.3510E-01	+5.3958E+00	+2.5227E+00	-2.9856E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
699.0000	-7.9136E-01	+5.4243E+00	+2.5202E+00	-1.9060E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
700.0000	-7.4907E-01	+5.4577E+00	+2.5188E+00	-9.1836E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
701.0000	-7.0833E-01	+5.4956E+00	+2.5183E+00	-1.4168E-05	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
702.0000	-6.6914E-01	+5.5375E+00	+2.5188E+00	+8.5275E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
703.0000	-6.3126E-01	+5.5832E+00	+2.5200E+00	+1.6355E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
704.0000	-5.9431E-01	+5.6326E+00	+2.5220E+00	+2.3091E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
705.0000	-5.5785E-01	+5.6854E+00	+2.5246E+00	+2.8461E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
706.0000	-5.2152E-01	+5.7410E+00	+2.5277E+00	+3.2295E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
707.0000	-4.8521E-01	+5.7985E+00	+2.5311E+00	+3.4613E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
708.0000	-4.4906E-01	+5.8569E+00	+2.5346E+00	+3.5653E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
709.0000	-4.1340E-01	+5.9153E+00	+2.5382E+00	+3.5815E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
710.0000	-3.7861E-01	+5.9727E+00	+2.5418E+00	+3.5522E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
711.0000	-3.4524E-01	+6.0285E+00	+2.5453E+00	+3.5204E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
712.0000	-3.1409E-01	+6.0821E+00	+2.5489E+00	+3.5311E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
713.0000	-2.8617E-01	+6.1328E+00	+2.5524E+00	+3.6167E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
714.0000	-2.6260E-01	+6.1800E+00	+2.5561E+00	+3.7825E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
715.0000	-2.4431E-01	+6.2234E+00	+2.5600E+00	+4.0110E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
716.0000	-2.3197E-01	+6.2626E+00	+2.5641E+00	+4.2758E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
717.0000	-2.2577E-01	+6.2975E+00	+2.5685E+00	+4.5479E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
718.0000	-2.2547E-01	+6.3284E+00	+2.5732E+00	+4.7978E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
719.0000	-2.3052E-01	+6.3556E+00	+2.5781E+00	+5.0057E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
720.0000	-2.4032E-01	+6.3795E+00	+2.5832E+00	+5.1658E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
721.0000	-2.5423E-01	+6.4003E+00	+2.5884E+00	+5.2774E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
722.0000	-2.7159E-01	+6.4185E+00	+2.5938E+00	+5.3369E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
723.0000	-2.9175E-01	+6.4342E+00	+2.5991E+00	+5.3318E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
724.0000	-3.1422E-01	+6.4475E+00	+2.6044E+00	+5.2391E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
725.0000	-3.3868E-01	+6.4581E+00	+2.6096E+00	+5.0524E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
726.0000	-3.6492E-01	+6.4655E+00	+2.6145E+00	+4.8034E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
727.0000	-3.9258E-01	+6.4698E+00	+2.6192E+00	+4.5263E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
728.0000	-4.2105E-01	+6.4715E+00	+2.6236E+00	+4.2209E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
729.0000	-4.4960E-01	+6.4710E+00	+2.6276E+00	+3.8631E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
730.0000	-4.7756E-01	+6.4685E+00	+2.6313E+00	+3.4352E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
731.0000	-5.0441E-01	+6.4639E+00	+2.6345E+00	+2.9462E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
732.0000	-5.2983E-01	+6.4572E+00	+2.6372E+00	+2.4267E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
733.0000	-5.5363E-01	+6.4486E+00	+2.6394E+00	+1.9056E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
734.0000	-5.7557E-01	+6.4382E+00	+2.6410E+00	+1.3981E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
735.0000	-5.9514E-01	+6.4267E+00	+2.6422E+00	+9.0140E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
736.0000	-6.1192E-01	+6.4145E+00	+2.6428E+00	+3.9808E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
737.0000	-6.2596E-01	+6.4014E+00	+2.6430E+00	-1.2014E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
738.0000	-6.3770E-01	+6.3870E+00	+2.6426E+00	-6.2774E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
739.0000	-6.4772E-01	+6.3709E+00	+2.6417E+00	-1.0762E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
740.0000	-6.5633E-01	+6.3533E+00	+2.6404E+00	-1.4298E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
741.0000	-6.6342E-01	+6.3351E+00	+2.6388E+00	-1.6867E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
742.0000	-6.6846E-01	+6.3175E+00	+2.6371E+00	-1.8862E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
743.0000	-6.7083E-01	+6.3014E+00	+2.6351E+00	-2.1066E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
744.0000	-6.6979E-01	+6.2868E+00	+2.6328E+00	-2.4360E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
745.0000	-6.6438E-01	+6.2739E+00	+2.6302E+00	-2.9175E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
746.0000	-6.5367E-01	+6.2625E+00	+2.6270E+00	-3.5211E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
747.0000	-6.3699E-01	+6.2526E+00	+2.6232E+00	-4.1732E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
748.0000	-6.1414E-01	+6.2445E+00	+2.6187E+00	-4.8084E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
749.0000	-5.8525E-01	+6.2384E+00	+2.6135E+00	-5.4045E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
750.0000	-5.5056E-01	+6.2344E+00	+2.6079E+00	-5.9905E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
751.0000	-5.1033E-01	+6.2321E+00	+2.6016E+00	-6.6259E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
752.0000	-4.6486E-01	+6.2308E+00	+2.5946E+00	-7.3535E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
753.0000	-4.1445E-01	+6.2295E+00	+2.5869E+00	-8.1538E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
754.0000	-3.5955E-01	+6.2278E+00	+2.5783E+00	-8.9397E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
755.0000	-3.0095E-01	+6.2253E+00	+2.5690E+00	-9.6026E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
756.0000	-2.3981E-01	+6.2222E+00	+2.5591E+00	-1.0060E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
757.0000	-1.7760E-01	+6.2186E+00	+2.5489E+00	-1.0262E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
758.0000	-1.1591E-01	+6.2148E+00	+2.5386E+00	-1.0188E-02	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
759.0000	-5.6177E-02	+6.2110E+00	+2.5285E+00	-9.8512E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
760.0000	+4.8853E-04	+6.2077E+00	+2.5189E+00	-9.2775E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
761.0000	+5.3202E-02	+6.2052E+00	+2.5099E+00	-8.4943E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
762.0000	+1.0113E-01	+6.2038E+00	+2.5019E+00	-7.5446E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
763.0000	+1.4351E-01	+6.2034E+00	+2.4948E+00	-6.5097E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
764.0000	+1.7976E-01	+6.2035E+00	+2.4889E+00	-5.4836E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
765.0000	+2.0949E-01	+6.2033E+00	+2.4839E+00	-4.5055E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
766.0000	+2.3235E-01	+6.2020E+00	+2.4798E+00	-3.5354E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
767.0000	+2.4793E-01	+6.1995E+00	+2.4768E+00	-2.4977E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
768.0000	+2.5584E-01	+6.1958E+00	+2.4748E+00	-1.3309E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
769.0000	+2.5578E-01	+6.1915E+00	+2.4741E+00	-8.8182E-05	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
770.0000	+2.4767E-01	+6.1874E+00	+2.4748E+00	+1.4204E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
771.0000	+2.3167E-01	+6.1839E+00	+2.4769E+00	+2.8034E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
772.0000	+2.0815E-01	+6.1813E+00	+2.4804E+00	+4.1058E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
773.0000	+1.7775E-01	+6.1791E+00	+2.4851E+00	+5.2215E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
774.0000	+1.4132E-01	+6.1771E+00	+2.4909E+00	+6.1194E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
775.0000	+9.9855E-02	+6.1751E+00	+2.4974E+00	+6.7980E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
776.0000	+5.4390E-02	+6.1728E+00	+2.5045E+00	+7.2738E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
777.0000	+5.8407E-03	+6.1701E+00	+2.5119E+00	+7.5803E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
778.0000	-4.4953E-02	+6.1669E+00	+2.5196E+00	+7.7510E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
779.0000	-9.7047E-02	+6.1635E+00	+2.5274E+00	+7.7829E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
780.0000	-1.4931E-01	+6.1600E+00	+2.5352E+00	+7.6291E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
781.0000	-2.0057E-01	+6.1563E+00	+2.5427E+00	+7.2524E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
782.0000	-2.4977E-01	+6.1518E+00	+2.5497E+00	+6.6745E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
783.0000	-2.9591E-01	+6.1464E+00	+2.5560E+00	+5.9553E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
784.0000	-3.3807E-01	+6.1402E+00	+2.5616E+00	+5.1420E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
785.0000	-3.7557E-01	+6.1333E+00	+2.5663E+00	+4.2716E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
786.0000	-4.0800E-01	+6.1258E+00	+2.5701E+00	+3.3862E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
787.0000	-4.3515E-01	+6.1179E+00	+2.5731E+00	+2.5149E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
788.0000	-4.5689E-01	+6.1099E+00	+2.5752E+00	+1.6700E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
789.0000	-4.7316E-01	+6.1019E+00	+2.5764E+00	+8.5601E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
790.0000	-4.8389E-01	+6.0941E+00	+2.5769E+00	+6.6219E-05	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
791.0000	-4.8900E-01	+6.0869E+00	+2.5766E+00	-7.1558E-04	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
792.0000	-4.8834E-01	+6.0803E+00	+2.5754E+00	-1.4990E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
793.0000	-4.8178E-01	+6.0744E+00	+2.5736E+00	-2.2716E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
794.0000	-4.6924E-01	+6.0696E+00	+2.5709E+00	-3.0049E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
795.0000	-4.5068E-01	+6.0662E+00	+2.5675E+00	-3.6815E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
796.0000	-4.2603E-01	+6.0648E+00	+2.5635E+00	-4.3137E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
797.0000	-3.9529E-01	+6.0656E+00	+2.5589E+00	-4.9297E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
798.0000	-3.5868E-01	+6.0685E+00	+2.5537E+00	-5.5632E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01
799.0000	-3.1682E-01	+6.0726E+00	+2.5478E+00	-6.2149E-03	+4.6503E+00	-4.7999E-02	-9.6884E+01	+5.8861E-01	+4.1139E-01


==> anc/otoc_to_plot_free_M100_L1.1225_n10100_beta2.0000.dat <==
0.0000	+2.6717E+01	+2.7804E+01	+7.7645E-01	+4.4856E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
1.0000	+2.7077E+01	+2.8222E+01	+8.2831E-01	+5.8860E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
2.0000	+2.7891E+01	+2.9113E+01	+8.9417E-01	+5.7676E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
3.0000	+2.8912E+01	+3.0197E+01	+9.4366E-01	+4.3831E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
4.0000	+3.0035E+01	+3.1369E+01	+9.8183E-01	+3.4887E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
5.0000	+3.1194E+01	+3.2572E+01	+1.0134E+00	+2.9938E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
6.0000	+3.2339E+01	+3.3756E+01	+1.0417E+00	+2.7849E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
7.0000	+3.3423E+01	+3.4880E+01	+1.0691E+00	+2.8032E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
8.0000	+3.4400E+01	+3.5899E+01	+1.0978E+00	+3.0140E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
9.0000	+3.5225E+01	+3.6772E+01	+1.1294E+00	+3.3950E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
10.0000	+3.5859E+01	+3.7463E+01	+1.1657E+00	+3.9254E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
11.0000	+3.6269E+01	+3.7942E+01	+1.2079E+00	+4.5741E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
12.0000	+3.6439E+01	+3.8197E+01	+1.2572E+00	+5.2616E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
13.0000	+3.6369E+01	+3.8228E+01	+1.3132E+00	+5.8919E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
14.0000	+3.6076E+01	+3.8054E+01	+1.3750E+00	+6.3809E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
15.0000	+3.5592E+01	+3.7704E+01	+1.4408E+00	+6.7052E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
16.0000	+3.4953E+01	+3.7214E+01	+1.5091E+00	+6.8718E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
17.0000	+3.4201E+01	+3.6625E+01	+1.5782E+00	+6.9001E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
18.0000	+3.3376E+01	+3.5972E+01	+1.6471E+00	+6.8429E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
19.0000	+3.2514E+01	+3.5292E+01	+1.7151E+00	+6.7443E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
20.0000	+3.1642E+01	+3.4613E+01	+1.7820E+00	+6.6446E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
21.0000	+3.0786E+01	+3.3959E+01	+1.8480E+00	+6.4974E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
22.0000	+2.9963E+01	+3.3346E+01	+1.9119E+00	+6.3564E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
23.0000	+2.9187E+01	+3.2791E+01	+1.9751E+00	+6.2149E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
24.0000	+2.8464E+01	+3.2295E+01	+2.0362E+00	+6.0261E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
25.0000	+2.7801E+01	+3.1866E+01	+2.0956E+00	+5.8892E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
26.0000	+2.7192E+01	+3.1501E+01	+2.1540E+00	+5.6828E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
27.0000	+2.6641E+01	+3.1196E+01	+2.2093E+00	+5.4368E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
28.0000	+2.6145E+01	+3.0949E+01	+2.2628E+00	+5.2788E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
29.0000	+2.5691E+01	+3.0752E+01	+2.3148E+00	+5.0492E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
30.0000	+2.5280E+01	+3.0596E+01	+2.3637E+00	+4.7578E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
31.0000	+2.4909E+01	+3.0476E+01	+2.4100E+00	+4.5644E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
32.0000	+2.4565E+01	+3.0389E+01	+2.4550E+00	+4.4083E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
33.0000	+2.4242E+01	+3.0322E+01	+2.4982E+00	+4.2176E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
34.0000	+2.3937E+01	+3.0273E+01	+2.5394E+00	+3.9873E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
35.0000	+2.3651E+01	+3.0236E+01	+2.5779E+00	+3.7902E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
36.0000	+2.3376E+01	+3.0211E+01	+2.6152E+00	+3.6595E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
37.0000	+2.3106E+01	+3.0191E+01	+2.6511E+00	+3.5982E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
38.0000	+2.2832E+01	+3.0177E+01	+2.6871E+00	+3.4920E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
39.0000	+2.2562E+01	+3.0160E+01	+2.7209E+00	+3.3255E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
40.0000	+2.2298E+01	+3.0148E+01	+2.7537E+00	+3.1932E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
41.0000	+2.2034E+01	+3.0133E+01	+2.7848E+00	+3.0943E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
42.0000	+2.1768E+01	+3.0120E+01	+2.8155E+00	+3.0645E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
43.0000	+2.1499E+01	+3.0109E+01	+2.8461E+00	+2.9844E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
44.0000	+2.1226E+01	+3.0090E+01	+2.8752E+00	+2.8829E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
45.0000	+2.0952E+01	+3.0073E+01	+2.9038E+00	+2.8484E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
46.0000	+2.0676E+01	+3.0060E+01	+2.9322E+00	+2.7889E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
47.0000	+2.0396E+01	+3.0040E+01	+2.9595E+00	+2.7246E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
48.0000	+2.0111E+01	+3.0021E+01	+2.9867E+00	+2.6752E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
49.0000	+1.9831E+01	+3.0006E+01	+3.0130E+00	+2.5623E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
50.0000	+1.9559E+01	+2.9990E+01	+3.0379E+00	+2.4213E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
51.0000	+1.9290E+01	+2.9969E+01	+3.0615E+00	+2.3321E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
52.0000	+1.9017E+01	+2.9946E+01	+3.0846E+00	+2.4243E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
53.0000	+1.8731E+01	+2.9940E+01	+3.1099E+00	+2.4750E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
54.0000	+1.8441E+01	+2.9925E+01	+3.1341E+00	+2.3200E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
55.0000	+1.8159E+01	+2.9901E+01	+3.1563E+00	+2.2145E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
56.0000	+1.7881E+01	+2.9885E+01	+3.1784E+00	+2.1653E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
57.0000	+1.7608E+01	+2.9870E+01	+3.1997E+00	+2.1214E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
58.0000	+1.7334E+01	+2.9858E+01	+3.2208E+00	+2.0879E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
59.0000	+1.7060E+01	+2.9845E+01	+3.2414E+00	+2.0432E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
60.0000	+1.6788E+01	+2.9835E+01	+3.2617E+00	+1.9837E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
61.0000	+1.6515E+01	+2.9818E+01	+3.2811E+00	+1.8861E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
62.0000	+1.6247E+01	+2.9795E+01	+3.2994E+00	+1.8811E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
63.0000	+1.5978E+01	+2.9790E+01	+3.3187E+00	+1.9575E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
64.0000	+1.5706E+01	+2.9795E+01	+3.3385E+00	+1.8718E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
65.0000	+1.5439E+01	+2.9778E+01	+3.3561E+00	+1.7064E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
66.0000	+1.5178E+01	+2.9756E+01	+3.3727E+00	+1.6962E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
67.0000	+1.4915E+01	+2.9749E+01	+3.3901E+00	+1.7342E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
68.0000	+1.4651E+01	+2.9743E+01	+3.4073E+00	+1.6661E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
69.0000	+1.4397E+01	+2.9734E+01	+3.4234E+00	+1.5725E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
70.0000	+1.4153E+01	+2.9728E+01	+3.4388E+00	+1.4953E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
71.0000	+1.3915E+01	+2.9717E+01	+3.4533E+00	+1.4538E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
72.0000	+1.3676E+01	+2.9711E+01	+3.4679E+00	+1.4883E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
73.0000	+1.3427E+01	+2.9707E+01	+3.4831E+00	+1.5583E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
74.0000	+1.3161E+01	+2.9703E+01	+3.4990E+00	+1.6167E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
75.0000	+1.2883E+01	+2.9697E+01	+3.5154E+00	+1.6089E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
76.0000	+1.2602E+01	+2.9685E+01	+3.5312E+00	+1.4978E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
77.0000	+1.2337E+01	+2.9663E+01	+3.5454E+00	+1.3403E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
78.0000	+1.2098E+01	+2.9645E+01	+3.5580E+00	+1.2656E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
79.0000	+1.1889E+01	+2.9659E+01	+3.5707E+00	+1.2631E-02	+2.9909E+01	-2.6317E-01	-1.1365E+02	+5.3616E-01	+4.6384E-01	+2.7780E+01
0.100000	+2.67214165E+01	+2.78091594E+01	+7.77252036E-01	+1.65771034E-02	+2.99085016E+01	-2.63167670E-01	-1.13648085E+02	+5.36160438E-01	+4.63839562E-01	+2.77801932E+01	-2.45565904E-01	-1.13127241E+02
0.200000	+2.67336300E+01	+2.78239160E+01	+7.79587279E-01	+3.01277502E-02	+2.99085016E+01	-2.63167670E-01	-1.13648085E+02	+5.36160438E-01	+4.63839562E-01	+2.77801932E+01	-2.45565904E-01	-1.13127241E+02
0.300000	+2.67537006E+01	+2.78480176E+01	+7.83277586E-01	+4.24861144E-02	+2.99085016E+01	-2.63167670E-01	-1.13648085E+02	+5.36160438E-01	+4.63839562E-01	+2.77801932E+01	-2.45565904E-01	-1.13127241E+02
0.400000	+2.67812495E+01	+2.78808394E+01	+7.88084501E-01	+5.24090176E-02	+2.99085016E+01	-2.63167670E-01	-1.13648085E+02	+5.36160438E-01	+4.63839562E-01	+2.77801932E+01	-2.45565904E-01	-1.13127241E+02
0.500000	+2.68158213E+01	+2.79216690E+01	+7.93759389E-01	+5.99448349E-02	+2.99085016E+01	-2.63167670E-01	-1.13648085E+02	+5.36160438E-01	+4.63839562E-01	+2.77801932E+01	-2.45565904E-01	-1.13127241E+02
0.600000	+2.68569261E+01	+2.79697783E+01	+8.00073468E-01	+6.53559580E-02	+2.99085016E+01	-2.63167670E-01	-1.13648085E+02	+5.36160438E-01	+4.63839562E-01	+2.77801932E+01	-2.45565904E-01	-1.13127241E+02
0.700000	+2.69040693E+01	+2.80244666E+01	+8.06830581E-01	+6.89810413E-02	+2.99085016E+01	-2.63167670E-01	-1.13648085E+02	+5.36160438E-01	+4.63839562E-01	+2.77801932E+01	-2.45565904E-01	-1.13127241E+02
0.800000	+2.69567719E+01	+2.80850837E+01	+8.13869677E-01	+7.11593580E-02	+2.99085016E+01	-2.63167670E-01	-1.13648085E+02	+5.36160438E-01	+4.63839562E-01	+2.77801932E+01	-2.45565904E-01	-1.13127241E+02
0.900000	+2.70145819E+01	+2.81510386E+01	+8.21062453E-01	+7.26961616E-02	+2.99085016E+01	-2.63167670E-01	-1.13648085E+02	+5.36160438E-01	+4.63839562E-01	+2.77801932E+01	-2.45565904E-01	-1.13127241E+02


==> anc/otoc_to_plot_free_M100_L1.1225_n10100_beta5.0000.dat <==
5.0000	+1.0775E+01	+1.1560E+01	+4.5060E-01	+7.8871E-03	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
7.5000	+1.1684E+01	+1.2478E+01	+4.6315E-01	+4.7194E-03	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
10.0000	+1.2559E+01	+1.3362E+01	+4.7420E-01	+5.5303E-03	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
12.5000	+1.3309E+01	+1.4126E+01	+4.9080E-01	+8.8004E-03	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
15.0000	+1.3859E+01	+1.4698E+01	+5.1820E-01	+1.4401E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
17.5000	+1.4145E+01	+1.5023E+01	+5.6280E-01	+2.2308E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
20.0000	+1.4143E+01	+1.5082E+01	+6.2974E-01	+3.0718E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
22.5000	+1.3877E+01	+1.4900E+01	+7.1639E-01	+3.7125E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
25.0000	+1.3412E+01	+1.4542E+01	+8.1537E-01	+4.0497E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
27.5000	+1.2828E+01	+1.4082E+01	+9.1888E-01	+4.1080E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
30.0000	+1.2200E+01	+1.3588E+01	+1.0208E+00	+4.0042E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
32.5000	+1.1584E+01	+1.3115E+01	+1.1191E+00	+3.8279E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
35.0000	+1.1015E+01	+1.2696E+01	+1.2122E+00	+3.6655E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
37.5000	+1.0512E+01	+1.2351E+01	+1.3024E+00	+3.4944E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
40.0000	+1.0080E+01	+1.2082E+01	+1.3869E+00	+3.2639E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
42.5000	+9.7206E+00	+1.1886E+01	+1.4656E+00	+3.0913E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
45.0000	+9.4166E+00	+1.1752E+01	+1.5415E+00	+2.9157E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
47.5000	+9.1610E+00	+1.1666E+01	+1.6114E+00	+2.6596E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
50.0000	+8.9489E+00	+1.1617E+01	+1.6744E+00	+2.4436E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
52.5000	+8.7606E+00	+1.1591E+01	+1.7335E+00	+2.3444E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
55.0000	+8.5807E+00	+1.1580E+01	+1.7916E+00	+2.2308E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
57.5000	+8.4119E+00	+1.1576E+01	+1.8451E+00	+2.0545E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
60.0000	+8.2490E+00	+1.1573E+01	+1.8944E+00	+1.8891E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
62.5000	+8.0905E+00	+1.1568E+01	+1.9395E+00	+1.8136E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
65.0000	+7.9304E+00	+1.1570E+01	+1.9851E+00	+1.7004E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
67.5000	+7.7721E+00	+1.1558E+01	+2.0245E+00	+1.6137E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
70.0000	+7.6077E+00	+1.1553E+01	+2.0657E+00	+1.6779E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
72.5000	+7.4301E+00	+1.1548E+01	+2.1084E+00	+1.6595E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
75.0000	+7.2426E+00	+1.1530E+01	+2.1487E+00	+1.5137E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
77.5000	+7.0681E+00	+1.1510E+01	+2.1841E+00	+1.4256E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
80.0000	+6.9101E+00	+1.1514E+01	+2.2200E+00	+1.2904E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
82.5000	+6.7556E+00	+1.1493E+01	+2.2486E+00	+1.1715E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
85.0000	+6.5968E+00	+1.1478E+01	+2.2786E+00	+1.2905E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
87.5000	+6.4198E+00	+1.1473E+01	+2.3132E+00	+1.3472E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
90.0000	+6.2431E+00	+1.1465E+01	+2.3459E+00	+1.2449E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
92.5000	+6.0762E+00	+1.1454E+01	+2.3754E+00	+1.1697E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
95.0000	+5.9130E+00	+1.1449E+01	+2.4044E+00	+1.1278E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
97.5000	+5.7519E+00	+1.1442E+01	+2.4318E+00	+1.0024E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
100.0000	+5.5935E+00	+1.1414E+01	+2.4545E+00	+9.0400E-03	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
102.5000	+5.4384E+00	+1.1391E+01	+2.4770E+00	+1.0492E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
105.0000	+5.2825E+00	+1.1417E+01	+2.5070E+00	+1.1533E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
107.5000	+5.1274E+00	+1.1434E+01	+2.5347E+00	+9.3742E-03	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
110.0000	+4.9749E+00	+1.1403E+01	+2.5539E+00	+7.3261E-03	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
112.5000	+4.8294E+00	+1.1371E+01	+2.5713E+00	+7.8775E-03	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
115.0000	+4.6914E+00	+1.1378E+01	+2.5933E+00	+8.8996E-03	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
117.5000	+4.5516E+00	+1.1391E+01	+2.6158E+00	+8.5099E-03	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
120.0000	+4.4046E+00	+1.1382E+01	+2.6358E+00	+7.7906E-03	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
122.5000	+4.2563E+00	+1.1367E+01	+2.6548E+00	+7.9670E-03	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
125.0000	+4.1074E+00	+1.1368E+01	+2.6756E+00	+8.5188E-03	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
127.5000	+3.9482E+00	+1.1368E+01	+2.6973E+00	+8.6571E-03	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
130.0000	+3.7802E+00	+1.1362E+01	+2.7189E+00	+8.7678E-03	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
132.5000	+3.6097E+00	+1.1362E+01	+2.7412E+00	+8.2634E-03	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
135.0000	+3.4508E+00	+1.1353E+01	+2.7602E+00	+7.1330E-03	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
137.5000	+3.3165E+00	+1.1351E+01	+2.7769E+00	+5.9528E-03	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
140.0000	+3.2183E+00	+1.1359E+01	+2.7900E+00	+4.2472E-03	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
142.5000	+3.1663E+00	+1.1373E+01	+2.7981E+00	+1.7553E-03	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
145.0000	+3.1558E+00	+1.1368E+01	+2.7988E+00	-8.5765E-04	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
147.5000	+3.1625E+00	+1.1334E+01	+2.7938E+00	-1.7930E-03	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
150.0000	+3.1499E+00	+1.1289E+01	+2.7898E+00	-1.4212E-05	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
152.5000	+3.0897E+00	+1.1261E+01	+2.7937E+00	+4.8650E-03	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
155.0000	+2.9575E+00	+1.1297E+01	+2.8142E+00	+1.1136E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
157.5000	+2.7470E+00	+1.1386E+01	+2.8494E+00	+1.4030E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
160.0000	+2.4907E+00	+1.1436E+01	+2.8843E+00	+1.2614E-02	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
162.5000	+2.2253E+00	+1.1426E+01	+2.9125E+00	+9.5252E-03	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
165.0000	+1.9852E+00	+1.1367E+01	+2.9319E+00	+6.1770E-03	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
167.5000	+1.8031E+00	+1.1293E+01	+2.9434E+00	+3.8672E-03	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
170.0000	+1.6995E+00	+1.1265E+01	+2.9513E+00	+2.7546E-03	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
172.5000	+1.6625E+00	+1.1284E+01	+2.9571E+00	+1.6792E-03	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
175.0000	+1.6659E+00	+1.1312E+01	+2.9597E+00	+5.3649E-04	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
177.5000	+1.6812E+00	+1.1328E+01	+2.9598E+00	+2.3279E-04	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
180.0000	+1.6792E+00	+1.1336E+01	+2.9608E+00	+6.8258E-04	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
182.5000	+1.6537E+00	+1.1334E+01	+2.9632E+00	+1.2708E-03	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
185.0000	+1.6067E+00	+1.1325E+01	+2.9672E+00	+2.2752E-03	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
187.5000	+1.5351E+00	+1.1326E+01	+2.9746E+00	+3.4960E-03	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
190.0000	+1.4388E+00	+1.1329E+01	+2.9847E+00	+4.1465E-03	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
192.5000	+1.3318E+00	+1.1328E+01	+2.9953E+00	+3.9663E-03	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
195.0000	+1.2239E+00	+1.1312E+01	+3.0045E+00	+3.6354E-03	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
197.5000	+1.1237E+00	+1.1303E+01	+3.0135E+00	+3.5867E-03	+1.1648E+01	-1.0919E-01	-1.0668E+02	+5.5989E-01	+4.4011E-01	+1.0255E+01
1.000000	+9.66325589E+00	+1.04076208E+01	+3.97923335E-01	+1.58091509E-02	+1.16483366E+01	-1.09189693E-01	-1.06679818E+02	+5.59889797E-01	+4.40110203E-01	+1.02552277E+01	-9.72682646E-02	-1.05432412E+02
1.075000	+9.67363105E+00	+1.04188931E+01	+3.99127827E-01	+1.63106561E-02	+1.16483366E+01	-1.09189693E-01	-1.06679818E+02	+5.59889797E-01	+4.40110203E-01	+1.02552277E+01	-9.72682646E-02	-1.05432412E+02
1.150000	+9.68465398E+00	+1.04308423E+01	+4.00369933E-01	+1.67693979E-02	+1.16483366E+01	-1.09189693E-01	-1.06679818E+02	+5.59889797E-01	+4.40110203E-01	+1.02552277E+01	-9.72682646E-02	-1.05432412E+02
1.225000	+9.69630749E+00	+1.04434466E+01	+4.01643237E-01	+1.71450987E-02	+1.16483366E+01	-1.09189693E-01	-1.06679818E+02	+5.59889797E-01	+4.40110203E-01	+1.02552277E+01	-9.72682646E-02	-1.05432412E+02
1.300000	+9.70857428E+00	+1.04566841E+01	+4.02941698E-01	+1.74428781E-02	+1.16483366E+01	-1.09189693E-01	-1.06679818E+02	+5.59889797E-01	+4.40110203E-01	+1.02552277E+01	-9.72682646E-02	-1.05432412E+02
1.375000	+9.72143699E+00	+1.04705335E+01	+4.04259669E-01	+1.76680809E-02	+1.16483366E+01	-1.09189693E-01	-1.06679818E+02	+5.59889797E-01	+4.40110203E-01	+1.02552277E+01	-9.72682646E-02	-1.05432412E+02
1.450000	+9.73487829E+00	+1.04849734E+01	+4.05591910E-01	+1.78261496E-02	+1.16483366E+01	-1.09189693E-01	-1.06679818E+02	+5.59889797E-01	+4.40110203E-01	+1.02552277E+01	-9.72682646E-02	-1.05432412E+02
1.525000	+9.74888097E+00	+1.04999831E+01	+4.06933591E-01	+1.79225201E-02	+1.16483366E+01	-1.09189693E-01	-1.06679818E+02	+5.59889797E-01	+4.40110203E-01	+1.02552277E+01	-9.72682646E-02	-1.05432412E+02
1.600000	+9.76342794E+00	+1.05155423E+01	+4.08280288E-01	+1.79625398E-02	+1.16483366E+01	-1.09189693E-01	-1.06679818E+02	+5.59889797E-01	+4.40110203E-01	+1.02552277E+01	-9.72682646E-02	-1.05432412E+02
1.675000	+9.77850236E+00	+1.05316310E+01	+4.09627972E-01	+1.79514042E-02	+1.16483366E+01	-1.09189693E-01	-1.06679818E+02	+5.59889797E-01	+4.40110203E-01	+1.02552277E+01	-9.72682646E-02	-1.05432412E+02
1.750000	+9.79408759E+00	+1.05482299E+01	+4.10972999E-01	+1.78941087E-02	+1.16483366E+01	-1.09189693E-01	-1.06679818E+02	+5.59889797E-01	+4.40110203E-01	+1.02552277E+01	-9.72682646E-02	-1.05432412E+02
1.825000	+9.81016729E+00	+1.05653201E+01	+4.12312088E-01	+1.77954145E-02	+1.16483366E+01	-1.09189693E-01	-1.06679818E+02	+5.59889797E-01	+4.40110203E-01	+1.02552277E+01	-9.72682646E-02	-1.05432412E+02
1.900000	+9.82672541E+00	+1.05828835E+01	+4.13642311E-01	+1.76598257E-02	+1.16483366E+01	-1.09189693E-01	-1.06679818E+02	+5.59889797E-01	+4.40110203E-01	+1.02552277E+01	-9.72682646E-02	-1.05432412E+02
1.975000	+9.84374625E+00	+1.06009021E+01	+4.14961062E-01	+1.74915746E-02	+1.16483366E+01	-1.09189693E-01	-1.06679818E+02	+5.59889797E-01	+4.40110203E-01	+1.02552277E+01	-9.72682646E-02	-1.05432412E+02
2.050000	+9.86121442E+00	+1.06193590E+01	+4.16266047E-01	+1.72946156E-02	+1.16483366E+01	-1.09189693E-01	-1.06679818E+02	+5.59889797E-01	+4.40110203E-01	+1.02552277E+01	-9.72682646E-02	-1.05432412E+02
2.125000	+9.87911492E+00	+1.06382376E+01	+4.17555255E-01	+1.70726233E-02	+1.16483366E+01	-1.09189693E-01	-1.06679818E+02	+5.59889797E-01	+4.40110203E-01	+1.02552277E+01	-9.72682646E-02	-1.05432412E+02
2.200000	+9.89743309E+00	+1.06575217E+01	+4.18826940E-01	+1.68289968E-02	+1.16483366E+01	-1.09189693E-01	-1.06679818E+02	+5.59889797E-01	+4.40110203E-01	+1.02552277E+01	-9.72682646E-02	-1.05432412E+02
2.275000	+9.91615465E+00	+1.06771960E+01	+4.20079604E-01	+1.65668663E-02	+1.16483366E+01	-1.09189693E-01	-1.06679818E+02	+5.59889797E-01	+4.40110203E-01	+1.02552277E+01	-9.72682646E-02	-1.05432412E+02
2.350000	+9.93526571E+00	+1.06972455E+01	+4.21311970E-01	+1.62891025E-02	+1.16483366E+01	-1.09189693E-01	-1.06679818E+02	+5.59889797E-01	+4.40110203E-01	+1.02552277E+01	-9.72682646E-02	-1.05432412E+02
2.425000	+9.95475274E+00	+1.07176559E+01	+4.22522970E-01	+1.60042081E-02	+1.16483366E+01	-1.09189693E-01	-1.06679818E+02	+5.59889797E-01	+4.40110203E-01	+1.02552277E+01	-9.72682646E-02	-1.05432412E+02


==> anc/otoc_to_plot_free_M600_L1.1225_n250_beta1.0000.dat <==
50.000000	+1.28975691E+02	+1.32062966E+02	+1.82043595E+00	+5.00800371E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
51.000000	+1.28703336E+02	+1.31948571E+02	+1.87033486E+00	+4.97177830E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
52.000000	+1.28356377E+02	+1.31766418E+02	+1.91987152E+00	+4.92185450E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
53.000000	+1.27935886E+02	+1.31516824E+02	+1.96877195E+00	+4.84587729E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
54.000000	+1.27443311E+02	+1.31200390E+02	+2.01678906E+00	+4.74632099E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
55.000000	+1.26880513E+02	+1.30818034E+02	+2.06369837E+00	+4.62530095E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
56.000000	+1.26249798E+02	+1.30371013E+02	+2.10929508E+00	+4.48468856E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
57.000000	+1.25553944E+02	+1.29860958E+02	+2.15339214E+00	+4.32618605E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
58.000000	+1.24796224E+02	+1.29289902E+02	+2.19581880E+00	+4.15135874E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
59.000000	+1.23980421E+02	+1.28660299E+02	+2.23641932E+00	+3.96163973E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
60.000000	+1.23110826E+02	+1.27975036E+02	+2.27505160E+00	+3.75832834E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
61.000000	+1.22192230E+02	+1.27237437E+02	+2.31158588E+00	+3.54259939E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
62.000000	+1.21229905E+02	+1.26451257E+02	+2.34590359E+00	+3.31553160E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
63.000000	+1.20229568E+02	+1.25620667E+02	+2.37789652E+00	+3.07815344E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
64.000000	+1.19197334E+02	+1.24750230E+02	+2.40746665E+00	+2.83149896E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
65.000000	+1.18139657E+02	+1.23844864E+02	+2.43452649E+00	+2.57666568E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
66.000000	+1.17063247E+02	+1.22909803E+02	+2.45899997E+00	+2.31486951E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
67.000000	+1.15974981E+02	+1.21950534E+02	+2.48082388E+00	+2.04749661E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
68.000000	+1.14881790E+02	+1.20972732E+02	+2.49994990E+00	+1.77615547E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
69.000000	+1.13790535E+02	+1.19982174E+02	+2.51634699E+00	+1.50273261E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
70.000000	+1.12707868E+02	+1.18984649E+02	+2.53000455E+00	+1.22945235E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
71.000000	+1.11640084E+02	+1.17985856E+02	+2.54093604E+00	+9.58935591E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
72.000000	+1.10592972E+02	+1.16991296E+02	+2.54918326E+00	+6.94246614E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
73.000000	+1.09571661E+02	+1.16006159E+02	+2.55482097E+00	+4.38912238E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
74.000000	+1.08580481E+02	+1.15035218E+02	+2.55796151E+00	+1.96895617E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
75.000000	+1.07622834E+02	+1.14082721E+02	+2.55875889E+00	-2.74917900E-04	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
76.000000	+1.06701098E+02	+1.13152287E+02	+2.55741167E+00	-2.29751918E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
77.000000	+1.05816563E+02	+1.12246834E+02	+2.55416385E+00	-4.05439558E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
78.000000	+1.04969411E+02	+1.11368500E+02	+2.54930288E+00	-5.50473164E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
79.000000	+1.04158753E+02	+1.10518619E+02	+2.54315438E+00	-6.61497926E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
80.000000	+1.03382714E+02	+1.09697701E+02	+2.53607292E+00	-7.36268192E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
81.000000	+1.02638575E+02	+1.08905475E+02	+2.52842902E+00	-7.74003005E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
82.000000	+1.01922969E+02	+1.08140953E+02	+2.52059286E+00	-7.75658680E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
83.000000	+1.01232113E+02	+1.07402544E+02	+2.51291585E+00	-7.44059852E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
84.000000	+1.00562069E+02	+1.06688207E+02	+2.50571167E+00	-6.83839268E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
85.000000	+9.99090079E+01	+1.05995622E+02	+2.49923906E+00	-6.01159148E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
86.000000	+9.92694702E+01	+1.05322393E+02	+2.49368848E+00	-5.03221817E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
87.000000	+9.86405883E+01	+1.04666251E+02	+2.48917463E+00	-3.97618365E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
88.000000	+9.80202611E+01	+1.04025240E+02	+2.48573612E+00	-2.91600990E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
89.000000	+9.74072650E+01	+1.03397888E+02	+2.48334261E+00	-1.91386410E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
90.000000	+9.68012911E+01	+1.02783328E+02	+2.48190839E+00	-1.01596671E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
91.000000	+9.62029103E+01	+1.02181373E+02	+2.48131067E+00	-2.49192827E-04	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
92.000000	+9.56134693E+01	+1.01592526E+02	+2.48141000E+00	+3.79722381E-04	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
93.000000	+9.50349321E+01	+1.01017937E+02	+2.48207012E+00	+8.82422368E-04	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
94.000000	+9.44696824E+01	+1.00459301E+02	+2.48317485E+00	+1.28505555E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
95.000000	+9.39203100E+01	+9.99187117E+01	+2.48464023E+00	+1.62299177E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
96.000000	+9.33893992E+01	+9.93984912E+01	+2.48642083E+00	+1.93493641E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
97.000000	+9.28793434E+01	+9.89010031E+01	+2.48851010E+00	+2.25722763E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
98.000000	+9.23921987E+01	+9.84284798E+01	+2.49093529E+00	+2.61899630E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
99.000000	+9.19295917E+01	+9.79828755E+01	+2.49374809E+00	+3.00661954E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
25.000000	+1.13542923E+02	+1.15997795E+02	+1.59122189E+00	-4.53132232E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
25.500000	+1.14179908E+02	+1.16580440E+02	+1.56883751E+00	-4.42242856E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
26.000000	+1.14808307E+02	+1.17156980E+02	+1.54699760E+00	-4.30693242E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
26.500000	+1.15427750E+02	+1.17727087E+02	+1.52576818E+00	-4.17815091E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
27.000000	+1.16037869E+02	+1.18290432E+02	+1.50521609E+00	-4.03596317E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
27.500000	+1.16638304E+02	+1.18846688E+02	+1.48540855E+00	-3.88032258E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
28.000000	+1.17228700E+02	+1.19395531E+02	+1.46641287E+00	-3.71124540E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
28.500000	+1.17808713E+02	+1.19936641E+02	+1.44829610E+00	-3.52880315E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
29.000000	+1.18378003E+02	+1.20469704E+02	+1.43112483E+00	-3.33312069E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
29.500000	+1.18936242E+02	+1.20994413E+02	+1.41496489E+00	-3.12438103E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
30.000000	+1.19483108E+02	+1.21510466E+02	+1.39988102E+00	-2.90283681E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
30.500000	+1.20018285E+02	+1.22017570E+02	+1.38593652E+00	-2.66882751E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
31.000000	+1.20541467E+02	+1.22515434E+02	+1.37319275E+00	-2.42280025E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
31.500000	+1.21052348E+02	+1.23003776E+02	+1.36170852E+00	-2.16533146E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
32.000000	+1.21550632E+02	+1.23482316E+02	+1.35153943E+00	-1.89714661E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
32.500000	+1.22036022E+02	+1.23950778E+02	+1.34273706E+00	-1.61913477E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
33.000000	+1.22508228E+02	+1.24408887E+02	+1.33534809E+00	-1.33235567E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
33.500000	+1.22966960E+02	+1.24856373E+02	+1.32941350E+00	-1.03803744E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
34.000000	+1.23411933E+02	+1.25292965E+02	+1.32496771E+00	-7.37564380E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
34.500000	+1.23842863E+02	+1.25718392E+02	+1.32203785E+00	-4.32455178E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
35.000000	+1.24259471E+02	+1.26132386E+02	+1.32064316E+00	-1.24332935E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
35.500000	+1.24661482E+02	+1.26534680E+02	+1.32079453E+00	+1.85110616E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
36.000000	+1.25048624E+02	+1.26925009E+02	+1.32249427E+00	+4.94153971E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
36.500000	+1.25420632E+02	+1.27303110E+02	+1.32573607E+00	+8.01084827E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
37.000000	+1.25777244E+02	+1.27668721E+02	+1.33050511E+00	+1.10423645E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
37.500000	+1.26118207E+02	+1.28021587E+02	+1.33677843E+00	+1.40201929E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
38.000000	+1.26443273E+02	+1.28361456E+02	+1.34452531E+00	+1.69294633E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
38.500000	+1.26752201E+02	+1.28688078E+02	+1.35370789E+00	+1.97565175E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
39.000000	+1.27044756E+02	+1.29001212E+02	+1.36428182E+00	+2.24890292E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
39.500000	+1.27320713E+02	+1.29300619E+02	+1.37619692E+00	+2.51160669E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
40.000000	+1.27579850E+02	+1.29586067E+02	+1.38939789E+00	+2.76281114E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
40.500000	+1.27821958E+02	+1.29857328E+02	+1.40382503E+00	+3.00170427E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
41.000000	+1.28046830E+02	+1.30114180E+02	+1.41941493E+00	+3.22761092E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
41.500000	+1.28254271E+02	+1.30356407E+02	+1.43610114E+00	+3.43998894E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
42.000000	+1.28444094E+02	+1.30583799E+02	+1.45381482E+00	+3.63842533E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
42.500000	+1.28616120E+02	+1.30796149E+02	+1.47248540E+00	+3.82263259E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
43.000000	+1.28770181E+02	+1.30993261E+02	+1.49204115E+00	+3.99244515E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
43.500000	+1.28906117E+02	+1.31174943E+02	+1.51240985E+00	+4.14781547E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
44.000000	+1.29023781E+02	+1.31341010E+02	+1.53351930E+00	+4.28880935E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
44.500000	+1.29123039E+02	+1.31491288E+02	+1.55529794E+00	+4.41559971E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
45.000000	+1.29203769E+02	+1.31625610E+02	+1.57767530E+00	+4.52845866E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
45.500000	+1.29265861E+02	+1.31743820E+02	+1.60058253E+00	+4.62774735E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
46.000000	+1.29309222E+02	+1.31845774E+02	+1.62395278E+00	+4.71390391E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
46.500000	+1.29333772E+02	+1.31931336E+02	+1.64772157E+00	+4.78742945E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
47.000000	+1.29339447E+02	+1.32000388E+02	+1.67182707E+00	+4.84887296E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
47.500000	+1.29326201E+02	+1.32052822E+02	+1.69621030E+00	+4.89881553E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
48.000000	+1.29294003E+02	+1.32088545E+02	+1.72081523E+00	+4.93785478E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
48.500000	+1.29242840E+02	+1.32107477E+02	+1.74558884E+00	+4.96659028E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
49.000000	+1.29172715E+02	+1.32109555E+02	+1.77048113E+00	+4.98561056E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
49.500000	+1.29083652E+02	+1.32094729E+02	+1.79544495E+00	+4.99991824E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
12.500000	+9.60260733E+01	+1.00477714E+02	+2.18641986E+00	-4.31677552E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
12.750000	+9.63810194E+01	+1.00784673E+02	+2.17558171E+00	-4.35374267E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
13.000000	+9.67368747E+01	+1.01092656E+02	+2.16465114E+00	-4.39036785E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
13.250000	+9.70935711E+01	+1.01401610E+02	+2.15362987E+00	-4.42626613E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
13.500000	+9.74510409E+01	+1.01711482E+02	+2.14251981E+00	-4.46135228E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
13.750000	+9.78092164E+01	+1.02022220E+02	+2.13132311E+00	-4.49554355E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
14.000000	+9.81680290E+01	+1.02333773E+02	+2.12004209E+00	-4.52876137E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
14.250000	+9.85274096E+01	+1.02646087E+02	+2.10867930E+00	-4.56093275E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
14.500000	+9.88872884E+01	+1.02959109E+02	+2.09723743E+00	-4.59199149E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
14.750000	+9.92475942E+01	+1.03272784E+02	+2.08571934E+00	-4.62187899E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
15.000000	+9.96082554E+01	+1.03587058E+02	+2.07412804E+00	-4.65054479E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
15.250000	+9.99691990E+01	+1.03901872E+02	+2.06246662E+00	-4.67794685E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
15.500000	+1.00330352E+02	+1.04217171E+02	+2.05073830E+00	-4.70405148E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
15.750000	+1.00691639E+02	+1.04532894E+02	+2.03894636E+00	-4.72883305E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
16.000000	+1.01052987E+02	+1.04848984E+02	+2.02709414E+00	-4.75227341E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
16.250000	+1.01414321E+02	+1.05165378E+02	+2.01518499E+00	-4.77436114E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
16.500000	+1.01775566E+02	+1.05482018E+02	+2.00322233E+00	-4.79509053E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
16.750000	+1.02136647E+02	+1.05798841E+02	+1.99120954E+00	-4.81446047E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
17.000000	+1.02497492E+02	+1.06115786E+02	+1.97915003E+00	-4.83247320E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
17.250000	+1.02858026E+02	+1.06432793E+02	+1.96704718E+00	-4.84913297E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
17.500000	+1.03218177E+02	+1.06749799E+02	+1.95490436E+00	-4.86444467E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
17.750000	+1.03577876E+02	+1.07066745E+02	+1.94272495E+00	-4.87841243E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
18.000000	+1.03937051E+02	+1.07383571E+02	+1.93051230E+00	-4.89103831E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
18.250000	+1.04295634E+02	+1.07700217E+02	+1.91826976E+00	-4.90232103E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
18.500000	+1.04653559E+02	+1.08016627E+02	+1.90600070E+00	-4.91225475E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
18.750000	+1.05010761E+02	+1.08332742E+02	+1.89370849E+00	-4.92082810E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
19.000000	+1.05367175E+02	+1.08648507E+02	+1.88139655E+00	-4.92802325E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
19.250000	+1.05722741E+02	+1.08963868E+02	+1.86906837E+00	-4.93381523E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
19.500000	+1.06077397E+02	+1.09278771E+02	+1.85672748E+00	-4.93817141E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
19.750000	+1.06431085E+02	+1.09593166E+02	+1.84437751E+00	-4.94105120E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
20.000000	+1.06783748E+02	+1.09907001E+02	+1.83202222E+00	-4.94240593E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
20.250000	+1.07135331E+02	+1.10220228E+02	+1.81966548E+00	-4.94217892E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
20.500000	+1.07485779E+02	+1.10532799E+02	+1.80731133E+00	-4.94030582E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
20.750000	+1.07835039E+02	+1.10844668E+02	+1.79496395E+00	-4.93671502E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
21.000000	+1.08183059E+02	+1.11155788E+02	+1.78262775E+00	-4.93132834E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
21.250000	+1.08529788E+02	+1.11466117E+02	+1.77030731E+00	-4.92406178E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
21.500000	+1.08875176E+02	+1.11775610E+02	+1.75800744E+00	-4.91482643E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
21.750000	+1.09219175E+02	+1.12084225E+02	+1.74573318E+00	-4.90352949E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
22.000000	+1.09561734E+02	+1.12391921E+02	+1.73348980E+00	-4.89007536E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
22.250000	+1.09902807E+02	+1.12698656E+02	+1.72128280E+00	-4.87436671E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
22.500000	+1.10242345E+02	+1.13004389E+02	+1.70911796E+00	-4.85630570E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
22.750000	+1.10580301E+02	+1.13309079E+02	+1.69700128E+00	-4.83579502E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
23.000000	+1.10916627E+02	+1.13612688E+02	+1.68493899E+00	-4.81273903E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
23.250000	+1.11251277E+02	+1.13915174E+02	+1.67293758E+00	-4.78704475E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
23.500000	+1.11584202E+02	+1.14216499E+02	+1.66100376E+00	-4.75862284E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
23.750000	+1.11915357E+02	+1.14516621E+02	+1.64914447E+00	-4.72738837E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
24.000000	+1.12244694E+02	+1.14815501E+02	+1.63736682E+00	-4.69326161E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
24.250000	+1.12572166E+02	+1.15113098E+02	+1.62567816E+00	-4.65616853E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
24.500000	+1.12897727E+02	+1.15409374E+02	+1.61408598E+00	-4.61604135E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
24.750000	+1.13221328E+02	+1.15704286E+02	+1.60259795E+00	-4.57438095E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
6.250000	+8.77589928E+01	+9.34035355E+01	+2.42383637E+00	-3.17665170E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
6.375000	+8.79033272E+01	+9.35253844E+01	+2.41984483E+00	-3.20981460E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
6.500000	+8.80491013E+01	+9.36485305E+01	+2.41581184E+00	-3.24251358E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
6.625000	+8.81962639E+01	+9.37729313E+01	+2.41173855E+00	-3.27430391E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
6.750000	+8.83447649E+01	+9.38985456E+01	+2.40762608E+00	-3.30522419E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
6.875000	+8.84945557E+01	+9.40253327E+01	+2.40347549E+00	-3.33531341E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
7.000000	+8.86455889E+01	+9.41532531E+01	+2.39928779E+00	-3.36461079E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
7.125000	+8.87978183E+01	+9.42822681E+01	+2.39506396E+00	-3.39315565E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
7.250000	+8.89511991E+01	+9.44123400E+01	+2.39080490E+00	-3.42098723E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
7.375000	+8.91056880E+01	+9.45434322E+01	+2.38651149E+00	-3.44814454E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
7.500000	+8.92612428E+01	+9.46755090E+01	+2.38218454E+00	-3.47466626E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
7.625000	+8.94178229E+01	+9.48085358E+01	+2.37782483E+00	-3.50059055E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
7.750000	+8.95753888E+01	+9.49424789E+01	+2.37343307E+00	-3.52595497E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
7.875000	+8.97339026E+01	+9.50773059E+01	+2.36900994E+00	-3.55079632E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
8.000000	+8.98933278E+01	+9.52129851E+01	+2.36455608E+00	-3.57515053E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
8.125000	+9.00536289E+01	+9.53494862E+01	+2.36007206E+00	-3.59905253E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
8.250000	+9.02147721E+01	+9.54867798E+01	+2.35555844E+00	-3.62253621E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
8.375000	+9.03767248E+01	+9.56248376E+01	+2.35101572E+00	-3.64563425E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
8.500000	+9.05394556E+01	+9.57636321E+01	+2.34644436E+00	-3.66837805E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
8.625000	+9.07029345E+01	+9.59031372E+01	+2.34184478E+00	-3.69079768E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
8.750000	+9.08671327E+01	+9.60433275E+01	+2.33721736E+00	-3.71292178E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
8.875000	+9.10320226E+01	+9.61841788E+01	+2.33256247E+00	-3.73477751E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
9.000000	+9.11975779E+01	+9.63256678E+01	+2.32788042E+00	-3.75639047E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
9.125000	+9.13637734E+01	+9.64677722E+01	+2.32317150E+00	-3.77778470E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
9.250000	+9.15305848E+01	+9.66104706E+01	+2.31843596E+00	-3.79898260E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
9.375000	+9.16979894E+01	+9.67537427E+01	+2.31367404E+00	-3.82000492E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
9.500000	+9.18659651E+01	+9.68975688E+01	+2.30888595E+00	-3.84087073E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
9.625000	+9.20344909E+01	+9.70419303E+01	+2.30407186E+00	-3.86159743E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
9.750000	+9.22035470E+01	+9.71868093E+01	+2.29923195E+00	-3.88220072E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
9.875000	+9.23731142E+01	+9.73321890E+01	+2.29436636E+00	-3.90269463E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
10.000000	+9.25431746E+01	+9.74780530E+01	+2.28947522E+00	-3.92309151E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
10.125000	+9.27137107E+01	+9.76243859E+01	+2.28455863E+00	-3.94340206E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
10.250000	+9.28847060E+01	+9.77711730E+01	+2.27961671E+00	-3.96363535E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
10.375000	+9.30561450E+01	+9.79184002E+01	+2.27464954E+00	-3.98379887E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
10.500000	+9.32280125E+01	+9.80660542E+01	+2.26965721E+00	-4.00389856E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
10.625000	+9.34002942E+01	+9.82141223E+01	+2.26463980E+00	-4.02393885E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
10.750000	+9.35729765E+01	+9.83625923E+01	+2.25959737E+00	-4.04392272E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
10.875000	+9.37460462E+01	+9.85114526E+01	+2.25452999E+00	-4.06385176E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
11.000000	+9.39194908E+01	+9.86606922E+01	+2.24943774E+00	-4.08372622E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
11.125000	+9.40932982E+01	+9.88103005E+01	+2.24432068E+00	-4.10354509E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
11.250000	+9.42674568E+01	+9.89602675E+01	+2.23917888E+00	-4.12330615E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
11.375000	+9.44419555E+01	+9.91105835E+01	+2.23401241E+00	-4.14300606E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
11.500000	+9.46167836E+01	+9.92612392E+01	+2.22882136E+00	-4.16264044E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
11.625000	+9.47919305E+01	+9.94122259E+01	+2.22360581E+00	-4.18220392E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
11.750000	+9.49673863E+01	+9.95635348E+01	+2.21836585E+00	-4.20169025E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
11.875000	+9.51431411E+01	+9.97151578E+01	+2.21310158E+00	-4.22109236E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
12.000000	+9.53191854E+01	+9.98670870E+01	+2.20781312E+00	-4.24040247E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
12.125000	+9.54955098E+01	+1.00019315E+02	+2.20250058E+00	-4.25961211E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
12.250000	+9.56721052E+01	+1.00171833E+02	+2.19716409E+00	-4.27871229E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
12.375000	+9.58489627E+01	+1.00324635E+02	+2.19180380E+00	-4.29775541E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
3.125000	+8.47868049E+01	+9.09144685E+01	+2.50596070E+00	-1.94529626E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
3.187500	+8.48310969E+01	+9.09512527E+01	+2.50473472E+00	-1.97784412E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
3.250000	+8.48761289E+01	+9.09886617E+01	+2.50348840E+00	-2.01022872E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
3.312500	+8.49218936E+01	+9.10266900E+01	+2.50222194E+00	-2.04228558E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
3.375000	+8.49683838E+01	+9.10653320E+01	+2.50093554E+00	-2.07401243E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
3.437500	+8.50155920E+01	+9.11045821E+01	+2.49962942E+00	-2.10540719E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
3.500000	+8.50635110E+01	+9.11444346E+01	+2.49830378E+00	-2.13646797E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
3.562500	+8.51121332E+01	+9.11848838E+01	+2.49695884E+00	-2.16719307E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
3.625000	+8.51614512E+01	+9.12259239E+01	+2.49559479E+00	-2.19758097E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
3.687500	+8.52114573E+01	+9.12675491E+01	+2.49421186E+00	-2.22763036E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
3.750000	+8.52621441E+01	+9.13097536E+01	+2.49281025E+00	-2.25734013E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
3.812500	+8.53135038E+01	+9.13525314E+01	+2.49139018E+00	-2.28670933E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
3.875000	+8.53655288E+01	+9.13958766E+01	+2.48995187E+00	-2.31573723E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
3.937500	+8.54182114E+01	+9.14397833E+01	+2.48849551E+00	-2.34442327E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
4.000000	+8.54715439E+01	+9.14842455E+01	+2.48702134E+00	-2.37276710E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
4.062500	+8.55255185E+01	+9.15292571E+01	+2.48552955E+00	-2.40076853E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
4.125000	+8.55801275E+01	+9.15748122E+01	+2.48402038E+00	-2.42842757E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
4.187500	+8.56353630E+01	+9.16209047E+01	+2.48249402E+00	-2.45574442E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
4.250000	+8.56912173E+01	+9.16675284E+01	+2.48095070E+00	-2.48271945E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
4.312500	+8.57476825E+01	+9.17146774E+01	+2.47939062E+00	-2.50935323E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
4.375000	+8.58047508E+01	+9.17623455E+01	+2.47781401E+00	-2.53564649E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
4.437500	+8.58624143E+01	+9.18105265E+01	+2.47622106E+00	-2.56160015E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
4.500000	+8.59206654E+01	+9.18592144E+01	+2.47461201E+00	-2.58721528E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
4.562500	+8.59794960E+01	+9.19084029E+01	+2.47298704E+00	-2.61249316E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
4.625000	+8.60388985E+01	+9.19580861E+01	+2.47134639E+00	-2.63743521E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
4.687500	+8.60988649E+01	+9.20082576E+01	+2.46969025E+00	-2.66204302E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
4.750000	+8.61593875E+01	+9.20589114E+01	+2.46801883E+00	-2.68631836E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
4.812500	+8.62204586E+01	+9.21100414E+01	+2.46633235E+00	-2.71026314E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
4.875000	+8.62820702E+01	+9.21616414E+01	+2.46463101E+00	-2.73387945E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
4.937500	+8.63442148E+01	+9.22137052E+01	+2.46291500E+00	-2.75716952E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
5.000000	+8.64068845E+01	+9.22662268E+01	+2.46118454E+00	-2.78013572E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
5.062500	+8.64700716E+01	+9.23192000E+01	+2.45943983E+00	-2.80278059E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
5.125000	+8.65337686E+01	+9.23726187E+01	+2.45768107E+00	-2.82510681E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
5.187500	+8.65979677E+01	+9.24264770E+01	+2.45590845E+00	-2.84711718E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
5.250000	+8.66626614E+01	+9.24807686E+01	+2.45412217E+00	-2.86881467E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
5.312500	+8.67278421E+01	+9.25354876E+01	+2.45232243E+00	-2.89020235E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
5.375000	+8.67935022E+01	+9.25906280E+01	+2.45050942E+00	-2.91128342E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
5.437500	+8.68596344E+01	+9.26461837E+01	+2.44868333E+00	-2.93206124E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
5.500000	+8.69262311E+01	+9.27021489E+01	+2.44684434E+00	-2.95253925E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
5.562500	+8.69932850E+01	+9.27585174E+01	+2.44499265E+00	-2.97272102E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
5.625000	+8.70607887E+01	+9.28152836E+01	+2.44312844E+00	-2.99261024E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
5.687500	+8.71287350E+01	+9.28724414E+01	+2.44125189E+00	-3.01221068E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
5.750000	+8.71971166E+01	+9.29299850E+01	+2.43936318E+00	-3.03152625E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
5.812500	+8.72659264E+01	+9.29879087E+01	+2.43746248E+00	-3.05056093E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
5.875000	+8.73351572E+01	+9.30462066E+01	+2.43554998E+00	-3.06931880E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
5.937500	+8.74048019E+01	+9.31048730E+01	+2.43362583E+00	-3.08780402E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
6.000000	+8.74748537E+01	+9.31639023E+01	+2.43169022E+00	-3.10602085E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
6.062500	+8.75453054E+01	+9.32232888E+01	+2.42974331E+00	-3.12397362E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
6.125000	+8.76161504E+01	+9.32830269E+01	+2.42778525E+00	-3.14166674E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
6.187500	+8.76873818E+01	+9.33431109E+01	+2.42581622E+00	-3.15923113E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.562500	+8.39393751E+01	+9.02126532E+01	+2.52944623E+00	-1.03273478E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.593750	+8.39511167E+01	+9.02223513E+01	+2.52912042E+00	-1.05248788E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.625000	+8.39630813E+01	+9.02322343E+01	+2.52878843E+00	-1.07221549E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.656250	+8.39752683E+01	+9.02423017E+01	+2.52845028E+00	-1.09189170E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.687500	+8.39876770E+01	+9.02525532E+01	+2.52810600E+00	-1.11151568E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.718750	+8.40003070E+01	+9.02629882E+01	+2.52775558E+00	-1.13108658E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.750000	+8.40131577E+01	+9.02736065E+01	+2.52739907E+00	-1.15060358E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.781250	+8.40262284E+01	+9.02844075E+01	+2.52703646E+00	-1.17006588E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.812500	+8.40395185E+01	+9.02953909E+01	+2.52666777E+00	-1.18947266E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.843750	+8.40530276E+01	+9.03065560E+01	+2.52629304E+00	-1.20882312E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.875000	+8.40667549E+01	+9.03179026E+01	+2.52591226E+00	-1.22811649E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.906250	+8.40806998E+01	+9.03294301E+01	+2.52552546E+00	-1.24735197E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.937500	+8.40948618E+01	+9.03411380E+01	+2.52513267E+00	-1.26652881E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.968750	+8.41092401E+01	+9.03530259E+01	+2.52473388E+00	-1.28564623E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
2.000000	+8.41238341E+01	+9.03650933E+01	+2.52432914E+00	-1.30470348E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
2.031250	+8.41386432E+01	+9.03773397E+01	+2.52391844E+00	-1.32369983E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
2.062500	+8.41536667E+01	+9.03897646E+01	+2.52350182E+00	-1.34263453E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
2.093750	+8.41689040E+01	+9.04023675E+01	+2.52307930E+00	-1.36150687E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
2.125000	+8.41843543E+01	+9.04151478E+01	+2.52265088E+00	-1.38031613E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
2.156250	+8.42000169E+01	+9.04281051E+01	+2.52221660E+00	-1.39906161E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
2.187500	+8.42158912E+01	+9.04412389E+01	+2.52177647E+00	-1.41774261E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
2.218750	+8.42319765E+01	+9.04545485E+01	+2.52133051E+00	-1.43635845E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
2.250000	+8.42482720E+01	+9.04680336E+01	+2.52087874E+00	-1.45490845E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
2.281250	+8.42647771E+01	+9.04816934E+01	+2.52042119E+00	-1.47339195E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
2.312500	+8.42814910E+01	+9.04955276E+01	+2.51995787E+00	-1.49180829E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
2.343750	+8.42984130E+01	+9.05095354E+01	+2.51948881E+00	-1.51015684E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
2.375000	+8.43155423E+01	+9.05237165E+01	+2.51901403E+00	-1.52843695E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
2.406250	+8.43328781E+01	+9.05380701E+01	+2.51853354E+00	-1.54664801E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
2.437500	+8.43504199E+01	+9.05525958E+01	+2.51804737E+00	-1.56478940E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
2.468750	+8.43681667E+01	+9.05672930E+01	+2.51755555E+00	-1.58286053E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
2.500000	+8.43861178E+01	+9.05821610E+01	+2.51705808E+00	-1.60086079E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
2.531250	+8.44042724E+01	+9.05971994E+01	+2.51655501E+00	-1.61878962E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
2.562500	+8.44226298E+01	+9.06124074E+01	+2.51604634E+00	-1.63664644E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
2.593750	+8.44411892E+01	+9.06277846E+01	+2.51553210E+00	-1.65443070E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
2.625000	+8.44599497E+01	+9.06433303E+01	+2.51501232E+00	-1.67214185E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
2.656250	+8.44789106E+01	+9.06590438E+01	+2.51448702E+00	-1.68977934E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
2.687500	+8.44980710E+01	+9.06749247E+01	+2.51395621E+00	-1.70734267E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
2.718750	+8.45174302E+01	+9.06909722E+01	+2.51341993E+00	-1.72483131E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
2.750000	+8.45369873E+01	+9.07071858E+01	+2.51287819E+00	-1.74224476E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
2.781250	+8.45567415E+01	+9.07235648E+01	+2.51233102E+00	-1.75958254E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
2.812500	+8.45766920E+01	+9.07401086E+01	+2.51177845E+00	-1.77684416E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
2.843750	+8.45968379E+01	+9.07568166E+01	+2.51122050E+00	-1.79402915E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
2.875000	+8.46171784E+01	+9.07736881E+01	+2.51065718E+00	-1.81113707E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
2.906250	+8.46377127E+01	+9.07907224E+01	+2.51008853E+00	-1.82816746E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
2.937500	+8.46584398E+01	+9.08079190E+01	+2.50951458E+00	-1.84511989E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
2.968750	+8.46793590E+01	+9.08252772E+01	+2.50893533E+00	-1.86199394E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
3.000000	+8.47004693E+01	+9.08427963E+01	+2.50835083E+00	-1.87878921E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
3.031250	+8.47217700E+01	+9.08604756E+01	+2.50776109E+00	-1.89550528E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
3.062500	+8.47432600E+01	+9.08783145E+01	+2.50716614E+00	-1.91214179E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
3.093750	+8.47649387E+01	+9.08963124E+01	+2.50656600E+00	-1.92873842E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.781250	+8.37196881E+01	+9.00313395E+01	+2.53554454E+00	-5.24460757E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.796875	+8.37226683E+01	+9.00337974E+01	+2.53546178E+00	-5.34833702E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.812500	+8.37257069E+01	+9.00363035E+01	+2.53537740E+00	-5.45203285E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.828125	+8.37288039E+01	+9.00388578E+01	+2.53529140E+00	-5.55566083E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.843750	+8.37319592E+01	+9.00414603E+01	+2.53520379E+00	-5.65921969E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.859375	+8.37351728E+01	+9.00441109E+01	+2.53511455E+00	-5.76270819E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.875000	+8.37384446E+01	+9.00468095E+01	+2.53502370E+00	-5.86612507E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.890625	+8.37417746E+01	+9.00495563E+01	+2.53493124E+00	-5.96946909E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.906250	+8.37451629E+01	+9.00523511E+01	+2.53483716E+00	-6.07273900E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.921875	+8.37486092E+01	+9.00551939E+01	+2.53474146E+00	-6.17593356E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.937500	+8.37521136E+01	+9.00580847E+01	+2.53464416E+00	-6.27905153E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.953125	+8.37556761E+01	+9.00610235E+01	+2.53454524E+00	-6.38209167E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.968750	+8.37592966E+01	+9.00640101E+01	+2.53444472E+00	-6.48505275E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.984375	+8.37629750E+01	+9.00670447E+01	+2.53434258E+00	-6.58793354E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.000000	+8.37667114E+01	+9.00701271E+01	+2.53423884E+00	-6.69073281E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.015625	+8.37705057E+01	+9.00732574E+01	+2.53413350E+00	-6.79344934E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.031250	+8.37743577E+01	+9.00764354E+01	+2.53402655E+00	-6.89608191E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.046875	+8.37782676E+01	+9.00796612E+01	+2.53391800E+00	-6.99862931E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.062500	+8.37822352E+01	+9.00829347E+01	+2.53380784E+00	-7.10109031E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.078125	+8.37862605E+01	+9.00862559E+01	+2.53369609E+00	-7.20346371E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.093750	+8.37903434E+01	+9.00896247E+01	+2.53358273E+00	-7.30574830E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.109375	+8.37944839E+01	+9.00930412E+01	+2.53346778E+00	-7.40794288E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.125000	+8.37986820E+01	+9.00965052E+01	+2.53335123E+00	-7.51004624E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.140625	+8.38029376E+01	+9.01000168E+01	+2.53323309E+00	-7.61205720E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.156250	+8.38072506E+01	+9.01035759E+01	+2.53311336E+00	-7.71397456E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.171875	+8.38116210E+01	+9.01071825E+01	+2.53299203E+00	-7.81579713E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.187500	+8.38160488E+01	+9.01108365E+01	+2.53286911E+00	-7.91752373E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.203125	+8.38205339E+01	+9.01145378E+01	+2.53274461E+00	-8.01915317E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.218750	+8.38250762E+01	+9.01182866E+01	+2.53261852E+00	-8.12068428E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.234375	+8.38296757E+01	+9.01220826E+01	+2.53249084E+00	-8.22211588E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.250000	+8.38343323E+01	+9.01259259E+01	+2.53236157E+00	-8.32344681E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.265625	+8.38390460E+01	+9.01298165E+01	+2.53223073E+00	-8.42467590E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.281250	+8.38438168E+01	+9.01337542E+01	+2.53209830E+00	-8.52580198E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.296875	+8.38486445E+01	+9.01377391E+01	+2.53196430E+00	-8.62682391E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.312500	+8.38535291E+01	+9.01417711E+01	+2.53182872E+00	-8.72774052E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.328125	+8.38584706E+01	+9.01458501E+01	+2.53169156E+00	-8.82855067E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.343750	+8.38634689E+01	+9.01499762E+01	+2.53155282E+00	-8.92925321E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.359375	+8.38685239E+01	+9.01541493E+01	+2.53141252E+00	-9.02984701E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.375000	+8.38736356E+01	+9.01583693E+01	+2.53127064E+00	-9.13033092E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.390625	+8.38788039E+01	+9.01626361E+01	+2.53112719E+00	-9.23070381E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.406250	+8.38840288E+01	+9.01669498E+01	+2.53098218E+00	-9.33096456E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.421875	+8.38893102E+01	+9.01713104E+01	+2.53083560E+00	-9.43111205E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.437500	+8.38946481E+01	+9.01757176E+01	+2.53068746E+00	-9.53114514E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.453125	+8.39000423E+01	+9.01801716E+01	+2.53053775E+00	-9.63106274E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.468750	+8.39054928E+01	+9.01846722E+01	+2.53038649E+00	-9.73086372E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.484375	+8.39109996E+01	+9.01892195E+01	+2.53023366E+00	-9.83054699E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.500000	+8.39165626E+01	+9.01938133E+01	+2.53007928E+00	-9.93011144E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.515625	+8.39221817E+01	+9.01984536E+01	+2.52992335E+00	-1.00295560E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.531250	+8.39278568E+01	+9.02031404E+01	+2.52976586E+00	-1.01288795E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
1.546875	+8.39335880E+01	+9.02078736E+01	+2.52960682E+00	-1.02281423E-02	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.390625	+8.36642531E+01	+8.99856289E+01	+2.53708405E+00	-2.63261087E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.398438	+8.36650010E+01	+8.99862455E+01	+2.53706328E+00	-2.68511661E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.406250	+8.36657637E+01	+8.99868743E+01	+2.53704210E+00	-2.73761810E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.414062	+8.36665412E+01	+8.99875153E+01	+2.53702051E+00	-2.79011099E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.421875	+8.36673334E+01	+8.99881684E+01	+2.53699850E+00	-2.84259512E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.429688	+8.36681403E+01	+8.99888337E+01	+2.53697609E+00	-2.89507032E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.437500	+8.36689621E+01	+8.99895112E+01	+2.53695327E+00	-2.94753644E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.445312	+8.36697986E+01	+8.99902008E+01	+2.53693003E+00	-2.99999330E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.453125	+8.36706498E+01	+8.99909027E+01	+2.53690639E+00	-3.05244075E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.460938	+8.36715158E+01	+8.99916166E+01	+2.53688234E+00	-3.10487862E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.468750	+8.36723966E+01	+8.99923428E+01	+2.53685788E+00	-3.15730674E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.476562	+8.36732921E+01	+8.99930811E+01	+2.53683301E+00	-3.20972497E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.484375	+8.36742023E+01	+8.99938316E+01	+2.53680773E+00	-3.26213312E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.492188	+8.36751273E+01	+8.99945943E+01	+2.53678204E+00	-3.31453104E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.500000	+8.36760671E+01	+8.99953691E+01	+2.53675594E+00	-3.36691857E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.507812	+8.36770216E+01	+8.99961560E+01	+2.53672943E+00	-3.41929554E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.515625	+8.36779908E+01	+8.99969551E+01	+2.53670251E+00	-3.47166180E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.523438	+8.36789747E+01	+8.99977664E+01	+2.53667518E+00	-3.52401717E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.531250	+8.36799734E+01	+8.99985898E+01	+2.53664745E+00	-3.57636149E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.539062	+8.36809868E+01	+8.99994254E+01	+2.53661930E+00	-3.62869461E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.546875	+8.36820149E+01	+9.00002731E+01	+2.53659075E+00	-3.68101636E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.554688	+8.36830577E+01	+9.00011330E+01	+2.53656179E+00	-3.73332658E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.562500	+8.36841153E+01	+9.00020049E+01	+2.53653242E+00	-3.78562511E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.570312	+8.36851876E+01	+9.00028891E+01	+2.53650264E+00	-3.83791178E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.578125	+8.36862746E+01	+9.00037853E+01	+2.53647245E+00	-3.89018644E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.585938	+8.36873762E+01	+9.00046937E+01	+2.53644185E+00	-3.94244891E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.593750	+8.36884926E+01	+9.00056143E+01	+2.53641085E+00	-3.99469905E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.601562	+8.36896237E+01	+9.00065469E+01	+2.53637944E+00	-4.04693669E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.609375	+8.36907695E+01	+9.00074917E+01	+2.53634762E+00	-4.09916166E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.617188	+8.36919300E+01	+9.00084486E+01	+2.53631539E+00	-4.15137381E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.625000	+8.36931052E+01	+9.00094177E+01	+2.53628275E+00	-4.20357298E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.632812	+8.36942951E+01	+9.00103988E+01	+2.53624971E+00	-4.25575900E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.640625	+8.36954996E+01	+9.00113921E+01	+2.53621625E+00	-4.30793171E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.648438	+8.36967188E+01	+9.00123975E+01	+2.53618239E+00	-4.36009096E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.656250	+8.36979527E+01	+9.00134150E+01	+2.53614813E+00	-4.41223658E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.664062	+8.36992013E+01	+9.00144446E+01	+2.53611345E+00	-4.46436841E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.671875	+8.37004646E+01	+9.00154863E+01	+2.53607837E+00	-4.51648629E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.679688	+8.37017425E+01	+9.00165401E+01	+2.53604288E+00	-4.56859007E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.687500	+8.37030351E+01	+9.00176060E+01	+2.53600699E+00	-4.62067958E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.695312	+8.37043423E+01	+9.00186840E+01	+2.53597068E+00	-4.67275466E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.703125	+8.37056642E+01	+9.00197741E+01	+2.53593398E+00	-4.72481515E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.710938	+8.37070007E+01	+9.00208763E+01	+2.53589686E+00	-4.77686090E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.718750	+8.37083519E+01	+9.00219905E+01	+2.53585934E+00	-4.82889174E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.726562	+8.37097177E+01	+9.00231169E+01	+2.53582141E+00	-4.88090751E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.734375	+8.37110982E+01	+9.00242553E+01	+2.53578307E+00	-4.93290806E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.742188	+8.37124933E+01	+9.00254058E+01	+2.53574433E+00	-4.98489323E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.750000	+8.37139030E+01	+9.00265684E+01	+2.53570518E+00	-5.03686285E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.757812	+8.37153273E+01	+9.00277431E+01	+2.53566563E+00	-5.08881677E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.765625	+8.37167663E+01	+9.00289298E+01	+2.53562567E+00	-5.14075484E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.773438	+8.37182199E+01	+9.00301286E+01	+2.53558531E+00	-5.19268494E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.195312	+8.36503619E+01	+8.99741771E+01	+2.53746988E+00	-1.31759984E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.199219	+8.36505491E+01	+8.99743314E+01	+2.53746468E+00	-1.34393349E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.203125	+8.36507400E+01	+8.99744888E+01	+2.53745938E+00	-1.37026660E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.207031	+8.36509345E+01	+8.99746492E+01	+2.53745398E+00	-1.39659864E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.210938	+8.36511328E+01	+8.99748126E+01	+2.53744847E+00	-1.42292958E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.214844	+8.36513347E+01	+8.99749791E+01	+2.53744286E+00	-1.44925941E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.218750	+8.36515404E+01	+8.99751486E+01	+2.53743715E+00	-1.47558809E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.222656	+8.36517498E+01	+8.99753212E+01	+2.53743133E+00	-1.50191561E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.226562	+8.36519629E+01	+8.99754969E+01	+2.53742541E+00	-1.52824194E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.230469	+8.36521796E+01	+8.99756756E+01	+2.53741939E+00	-1.55456708E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.234375	+8.36524001E+01	+8.99758573E+01	+2.53741327E+00	-1.58089099E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.238281	+8.36526243E+01	+8.99760422E+01	+2.53740704E+00	-1.60721366E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.242188	+8.36528522E+01	+8.99762300E+01	+2.53740071E+00	-1.63353506E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.246094	+8.36530838E+01	+8.99764209E+01	+2.53739428E+00	-1.65985518E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.250000	+8.36533191E+01	+8.99766149E+01	+2.53738774E+00	-1.68617400E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.253906	+8.36535581E+01	+8.99768119E+01	+2.53738111E+00	-1.71249149E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.257812	+8.36538008E+01	+8.99770120E+01	+2.53737436E+00	-1.73880763E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.261719	+8.36540472E+01	+8.99772151E+01	+2.53736752E+00	-1.76512240E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.265625	+8.36542972E+01	+8.99774213E+01	+2.53736057E+00	-1.79143579E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.269531	+8.36545510E+01	+8.99776305E+01	+2.53735353E+00	-1.81774776E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.273438	+8.36548085E+01	+8.99778428E+01	+2.53734637E+00	-1.84405831E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.277344	+8.36550697E+01	+8.99780581E+01	+2.53733912E+00	-1.87036740E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.281250	+8.36553346E+01	+8.99782765E+01	+2.53733176E+00	-1.89667503E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.285156	+8.36556032E+01	+8.99784979E+01	+2.53732430E+00	-1.92298116E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.289062	+8.36558755E+01	+8.99787224E+01	+2.53731674E+00	-1.94928578E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.292969	+8.36561515E+01	+8.99789499E+01	+2.53730907E+00	-1.97558887E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.296875	+8.36564312E+01	+8.99791805E+01	+2.53730130E+00	-2.00189040E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.300781	+8.36567146E+01	+8.99794141E+01	+2.53729343E+00	-2.02819037E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.304688	+8.36570017E+01	+8.99796508E+01	+2.53728546E+00	-2.05448874E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.308594	+8.36572925E+01	+8.99798905E+01	+2.53727738E+00	-2.08078549E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.312500	+8.36575870E+01	+8.99801333E+01	+2.53726920E+00	-2.10708060E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.316406	+8.36578852E+01	+8.99803791E+01	+2.53726092E+00	-2.13337406E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.320312	+8.36581871E+01	+8.99806280E+01	+2.53725254E+00	-2.15966585E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.324219	+8.36584926E+01	+8.99808799E+01	+2.53724405E+00	-2.18595593E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.328125	+8.36588019E+01	+8.99811349E+01	+2.53723546E+00	-2.21224429E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.332031	+8.36591149E+01	+8.99813929E+01	+2.53722676E+00	-2.23853092E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.335938	+8.36594316E+01	+8.99816540E+01	+2.53721797E+00	-2.26481579E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.339844	+8.36597520E+01	+8.99819181E+01	+2.53720907E+00	-2.29109888E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.343750	+8.36600760E+01	+8.99821853E+01	+2.53720007E+00	-2.31738017E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.347656	+8.36604038E+01	+8.99824555E+01	+2.53719097E+00	-2.34365964E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.351562	+8.36607353E+01	+8.99827287E+01	+2.53718176E+00	-2.36993727E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.355469	+8.36610704E+01	+8.99830050E+01	+2.53717245E+00	-2.39621303E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.359375	+8.36614093E+01	+8.99832844E+01	+2.53716304E+00	-2.42248691E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.363281	+8.36617518E+01	+8.99835668E+01	+2.53715353E+00	-2.44875889E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.367188	+8.36620981E+01	+8.99838522E+01	+2.53714391E+00	-2.47502894E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.371094	+8.36624480E+01	+8.99841407E+01	+2.53713419E+00	-2.50129706E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.375000	+8.36628017E+01	+8.99844323E+01	+2.53712437E+00	-2.52756320E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.378906	+8.36631590E+01	+8.99847269E+01	+2.53711444E+00	-2.55382736E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.382812	+8.36635200E+01	+8.99850245E+01	+2.53710442E+00	-2.58008951E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02
0.386719	+8.36638847E+01	+8.99853252E+01	+2.53709429E+00	-2.60635065E-03	+9.77646106E+01	-1.38807839E-01	-7.04316209E+02	+5.06033593E-01	+4.93966407E-01	+9.77068517E+01	-1.38739505E-01	-7.04246796E+02


==> anc/otoc_to_plot_free_M600_L1.1225_n250_beta10.0000.dat <==
400.000000	+2.47820986E+01	+3.52374272E+01	+3.04025895E+00	+2.92328508E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
408.000000	+2.45212790E+01	+3.52165755E+01	+3.06295125E+00	+2.74978902E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
416.000000	+2.42735185E+01	+3.51991156E+01	+3.08425557E+00	+2.59921901E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
424.000000	+2.40360946E+01	+3.51855603E+01	+3.10453875E+00	+2.49706442E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
432.000000	+2.38080347E+01	+3.51789798E+01	+3.12420861E+00	+2.49213335E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
440.000000	+2.35811056E+01	+3.51841290E+01	+3.14441288E+00	+2.52930700E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
448.000000	+2.33443116E+01	+3.51848647E+01	+3.16467752E+00	+2.54595992E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
456.000000	+2.30932474E+01	+3.51786830E+01	+3.18514824E+00	+2.44879300E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
464.000000	+2.28361671E+01	+3.51498494E+01	+3.20385821E+00	+2.43818474E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
472.000000	+2.25920240E+01	+3.51582410E+01	+3.22415920E+00	+2.58176631E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
480.000000	+2.23576247E+01	+3.51906158E+01	+3.24516647E+00	+2.26492631E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
488.000000	+2.21183461E+01	+3.51482998E+01	+3.26039802E+00	+1.84623109E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
496.000000	+2.18869917E+01	+3.51047200E+01	+3.27470616E+00	+2.07500692E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
504.000000	+2.16589601E+01	+3.51287709E+01	+3.29359813E+00	+2.31377171E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
512.000000	+2.14167019E+01	+3.51329254E+01	+3.31172651E+00	+2.17253631E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
520.000000	+2.11691508E+01	+3.51154130E+01	+3.32835871E+00	+2.02912696E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
528.000000	+2.09379297E+01	+3.51067722E+01	+3.34419254E+00	+2.00617471E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
536.000000	+2.07080692E+01	+3.51092518E+01	+3.36045751E+00	+2.06011810E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
544.000000	+2.04735647E+01	+3.51172214E+01	+3.37715443E+00	+1.95327034E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
552.000000	+2.02422082E+01	+3.51005679E+01	+3.39170983E+00	+1.85728513E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
560.000000	+2.00157593E+01	+3.51011054E+01	+3.40687099E+00	+1.89216365E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
568.000000	+1.97920573E+01	+3.51071267E+01	+3.42198445E+00	+1.88950790E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
576.000000	+1.95655303E+01	+3.51139023E+01	+3.43710312E+00	+1.85421461E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
584.000000	+1.93374938E+01	+3.51137290E+01	+3.45165188E+00	+1.79199061E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
592.000000	+1.91071122E+01	+3.51077373E+01	+3.46577497E+00	+1.75532352E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
600.000000	+1.88721327E+01	+3.50977268E+01	+3.47973706E+00	+1.70150228E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
608.000000	+1.86357721E+01	+3.50779824E+01	+3.49299901E+00	+1.52253210E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
616.000000	+1.84122639E+01	+3.50379756E+01	+3.50409757E+00	+1.43432805E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
624.000000	+1.82031524E+01	+3.50270621E+01	+3.51594826E+00	+1.80902579E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
632.000000	+1.79906905E+01	+3.51046556E+01	+3.53304199E+00	+2.00537644E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
640.000000	+1.77726676E+01	+3.51451433E+01	+3.54803428E+00	+1.58176480E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
648.000000	+1.75590631E+01	+3.51116799E+01	+3.55835022E+00	+1.15814050E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
656.000000	+1.73558425E+01	+3.50532356E+01	+3.56656453E+00	+1.25123304E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
664.000000	+1.71431107E+01	+3.50506672E+01	+3.57836995E+00	+1.62476424E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
672.000000	+1.69115976E+01	+3.50750883E+01	+3.59256075E+00	+1.67146536E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
680.000000	+1.66762810E+01	+3.50692085E+01	+3.60511340E+00	+1.47205394E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
688.000000	+1.64685754E+01	+3.50649461E+01	+3.61611362E+00	+1.37244949E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
696.000000	+1.62861134E+01	+3.50874020E+01	+3.62707259E+00	+1.34573264E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
704.000000	+1.60973623E+01	+3.50984867E+01	+3.63764534E+00	+1.25352898E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
712.000000	+1.58890092E+01	+3.50711920E+01	+3.64712905E+00	+1.19881988E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
720.000000	+1.56808112E+01	+3.50499163E+01	+3.65682646E+00	+1.24252737E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
728.000000	+1.54819649E+01	+3.50493139E+01	+3.66700949E+00	+1.31380158E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
736.000000	+1.52831876E+01	+3.50637568E+01	+3.67784728E+00	+1.32368364E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
744.000000	+1.50744139E+01	+3.50605982E+01	+3.68818843E+00	+1.29759156E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
752.000000	+1.48698591E+01	+3.50653947E+01	+3.69860875E+00	+1.30347961E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
760.000000	+1.46691562E+01	+3.50765428E+01	+3.70904410E+00	+1.14746909E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
768.000000	+1.44801617E+01	+3.50499019E+01	+3.71696825E+00	+1.05016747E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
776.000000	+1.42992449E+01	+3.50524273E+01	+3.72584678E+00	+1.15502194E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
784.000000	+1.41088798E+01	+3.50622903E+01	+3.73544860E+00	+1.19724590E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
792.000000	+1.39098392E+01	+3.50644003E+01	+3.74500272E+00	+1.19128240E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
200.000000	+3.11585830E+01	+3.58247520E+01	+2.23348559E+00	+6.16719112E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
204.000000	+3.10191074E+01	+3.57984719E+01	+2.25745478E+00	+5.81740086E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
208.000000	+3.08841686E+01	+3.57726301E+01	+2.28002480E+00	+5.62316911E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
212.000000	+3.07543650E+01	+3.57536403E+01	+2.30244013E+00	+5.49000824E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
216.000000	+3.06290166E+01	+3.57369643E+01	+2.32394486E+00	+5.23809731E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
220.000000	+3.05078859E+01	+3.57211060E+01	+2.34434491E+00	+5.16586279E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
224.000000	+3.03905457E+01	+3.57140117E+01	+2.36527177E+00	+5.16564481E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
228.000000	+3.02746500E+01	+3.57078207E+01	+2.38567007E+00	+5.00012254E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
232.000000	+3.01588236E+01	+3.56995498E+01	+2.40527275E+00	+5.00083793E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
236.000000	+3.00419000E+01	+3.56968405E+01	+2.42567677E+00	+5.12612379E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
240.000000	+2.99221372E+01	+3.56948063E+01	+2.44628174E+00	+5.05989644E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
244.000000	+2.97987706E+01	+3.56873145E+01	+2.46615594E+00	+4.91401728E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
248.000000	+2.96723412E+01	+3.56764660E+01	+2.48559388E+00	+4.86524906E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
252.000000	+2.95442869E+01	+3.56665435E+01	+2.50507793E+00	+4.90290267E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
256.000000	+2.94141453E+01	+3.56584507E+01	+2.52481710E+00	+4.85589641E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
260.000000	+2.92813279E+01	+3.56460968E+01	+2.54392510E+00	+4.62638913E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
264.000000	+2.91478300E+01	+3.56275742E+01	+2.56182821E+00	+4.48039265E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
268.000000	+2.90142099E+01	+3.56112500E+01	+2.57976825E+00	+4.55988998E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
272.000000	+2.88798981E+01	+3.56003820E+01	+2.59830733E+00	+4.50929518E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
276.000000	+2.87461460E+01	+3.55855147E+01	+2.61584261E+00	+4.18908223E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
280.000000	+2.86133691E+01	+3.55628906E+01	+2.63181999E+00	+4.01071072E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
284.000000	+2.84808039E+01	+3.55431769E+01	+2.64792829E+00	+4.08488437E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
288.000000	+2.83488042E+01	+3.55291812E+01	+2.66449906E+00	+4.03930292E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
292.000000	+2.82182775E+01	+3.55125944E+01	+2.68024272E+00	+3.86662137E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
296.000000	+2.80892052E+01	+3.54951635E+01	+2.69543203E+00	+3.82168607E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
300.000000	+2.79604200E+01	+3.54811938E+01	+2.71081620E+00	+3.75449802E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
304.000000	+2.78312888E+01	+3.54630667E+01	+2.72546802E+00	+3.52633256E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
308.000000	+2.77025008E+01	+3.54384616E+01	+2.73902687E+00	+3.48247497E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
312.000000	+2.75731063E+01	+3.54204935E+01	+2.75332782E+00	+3.77229338E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
316.000000	+2.74409474E+01	+3.54139250E+01	+2.76920521E+00	+3.93509228E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
320.000000	+2.73069475E+01	+3.54053059E+01	+2.78480856E+00	+3.69160330E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
324.000000	+2.71741830E+01	+3.53861366E+01	+2.79873804E+00	+3.40563522E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
328.000000	+2.70434767E+01	+3.53655087E+01	+2.81205364E+00	+3.44228021E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
332.000000	+2.69135185E+01	+3.53547575E+01	+2.82627628E+00	+3.59000176E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
336.000000	+2.67842734E+01	+3.53487796E+01	+2.84077365E+00	+3.51202956E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
340.000000	+2.66573036E+01	+3.53390728E+01	+2.85437252E+00	+3.36758836E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
344.000000	+2.65326126E+01	+3.53309888E+01	+2.86771436E+00	+3.36034887E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
348.000000	+2.64088248E+01	+3.53271496E+01	+2.88125531E+00	+3.34134107E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
352.000000	+2.62863287E+01	+3.53230635E+01	+2.89444509E+00	+3.25281806E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
356.000000	+2.61656858E+01	+3.53191341E+01	+2.90727785E+00	+3.21203256E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
360.000000	+2.60456865E+01	+3.53176407E+01	+2.92014135E+00	+3.19568152E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
364.000000	+2.59248323E+01	+3.53153096E+01	+2.93284330E+00	+3.04614594E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
368.000000	+2.58031041E+01	+3.53037837E+01	+2.94451052E+00	+2.85375144E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
372.000000	+2.56816487E+01	+3.52889767E+01	+2.95567332E+00	+2.99342459E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
376.000000	+2.55586361E+01	+3.52895783E+01	+2.96845791E+00	+3.38045724E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
380.000000	+2.54309049E+01	+3.53015952E+01	+2.98271697E+00	+3.44513049E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
384.000000	+2.52990765E+01	+3.53019437E+01	+2.99601896E+00	+3.06527512E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
388.000000	+2.51667459E+01	+3.52824795E+01	+3.00723917E+00	+2.67243709E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
392.000000	+2.50372221E+01	+3.52562481E+01	+3.01739845E+00	+2.63049101E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
396.000000	+2.49101829E+01	+3.52410470E+01	+3.02828310E+00	+2.81183404E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
100.000000	+4.06241337E+01	+4.25322235E+01	+1.33924980E+00	+1.12464145E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
102.000000	+4.02789524E+01	+4.22304930E+01	+1.36176633E+00	+1.12701147E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
104.000000	+3.99304520E+01	+4.19265277E+01	+1.38433026E+00	+1.12793914E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
106.000000	+3.95803030E+01	+4.16219089E+01	+1.40688390E+00	+1.12451924E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
108.000000	+3.92301404E+01	+4.13180510E+01	+1.42931103E+00	+1.11538006E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
110.000000	+3.88816180E+01	+4.10163730E+01	+1.45149910E+00	+1.10233909E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
112.000000	+3.85363676E+01	+4.07184015E+01	+1.47340459E+00	+1.08951549E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
114.000000	+3.81958879E+01	+4.04257339E+01	+1.49507972E+00	+1.08079128E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
116.000000	+3.78614341E+01	+4.01398697E+01	+1.51663625E+00	+1.07715338E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
118.000000	+3.75339871E+01	+3.98620084E+01	+1.53816585E+00	+1.07597427E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
120.000000	+3.72143234E+01	+3.95929613E+01	+1.55967522E+00	+1.07307408E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
122.000000	+3.69031295E+01	+3.93332519E+01	+1.58108882E+00	+1.06603135E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
124.000000	+3.66010750E+01	+3.90833347E+01	+1.60231647E+00	+1.05591669E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
126.000000	+3.63087984E+01	+3.88437596E+01	+1.62332549E+00	+1.04603380E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
128.000000	+3.60268304E+01	+3.86151546E+01	+1.64415782E+00	+1.03899258E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
130.000000	+3.57555262E+01	+3.83980594E+01	+1.66488519E+00	+1.03465952E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
132.000000	+3.54950651E+01	+3.81927582E+01	+1.68554420E+00	+1.03041320E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
134.000000	+3.52455164E+01	+3.79992414E+01	+1.70610172E+00	+1.02315875E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
136.000000	+3.50069136E+01	+3.78173039E+01	+1.72647055E+00	+1.01133454E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
138.000000	+3.47792870E+01	+3.76466934E+01	+1.74655510E+00	+9.95476769E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
140.000000	+3.45626542E+01	+3.74872095E+01	+1.76628962E+00	+9.77345193E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
142.000000	+3.43569858E+01	+3.73387100E+01	+1.78564891E+00	+9.58581969E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
144.000000	+3.41621677E+01	+3.72010376E+01	+1.80463290E+00	+9.39817142E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
146.000000	+3.39779868E+01	+3.70739356E+01	+1.82324159E+00	+9.20886484E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
148.000000	+3.38041366E+01	+3.69570319E+01	+1.84146836E+00	+9.02126097E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
150.000000	+3.36402085E+01	+3.68499148E+01	+1.85932664E+00	+8.85201463E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
152.000000	+3.34856771E+01	+3.67522103E+01	+1.87687642E+00	+8.71882776E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
154.000000	+3.33399170E+01	+3.66635377E+01	+1.89420195E+00	+8.61844794E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
156.000000	+3.32022360E+01	+3.65833426E+01	+1.91135021E+00	+8.52443478E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
158.000000	+3.30718876E+01	+3.65107905E+01	+1.92829969E+00	+8.41346626E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
160.000000	+3.29480740E+01	+3.64449042E+01	+1.94500408E+00	+8.29287713E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
162.000000	+3.28299774E+01	+3.63848671E+01	+1.96147119E+00	+8.19555499E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
164.000000	+3.27168150E+01	+3.63301787E+01	+1.97778630E+00	+8.14154312E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
166.000000	+3.26078965E+01	+3.62804610E+01	+1.99403737E+00	+8.10615563E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
168.000000	+3.25026762E+01	+3.62351221E+01	+2.01021092E+00	+8.03531358E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
170.000000	+3.24007911E+01	+3.61933139E+01	+2.02617862E+00	+7.89881974E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
172.000000	+3.23020600E+01	+3.61543163E+01	+2.04180620E+00	+7.72364096E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
174.000000	+3.22064202E+01	+3.61179400E+01	+2.05707318E+00	+7.56563114E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
176.000000	+3.21138156E+01	+3.60844328E+01	+2.07206872E+00	+7.44881771E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
178.000000	+3.20240926E+01	+3.60539109E+01	+2.08686846E+00	+7.34300758E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
180.000000	+3.19369683E+01	+3.60259403E+01	+2.10144075E+00	+7.20740599E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
182.000000	+3.18520920E+01	+3.59997792E+01	+2.11569808E+00	+7.04709345E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
184.000000	+3.17691459E+01	+3.59750192E+01	+2.12962913E+00	+6.91020181E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
186.000000	+3.16879051E+01	+3.59518369E+01	+2.14333889E+00	+6.82560956E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
188.000000	+3.16082172E+01	+3.59305030E+01	+2.15693157E+00	+6.75865167E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
190.000000	+3.15299543E+01	+3.59107323E+01	+2.17037349E+00	+6.64620335E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
192.000000	+3.14530103E+01	+3.58917443E+01	+2.18351638E+00	+6.47515780E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
194.000000	+3.13773497E+01	+3.58730747E+01	+2.19627412E+00	+6.30766836E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
196.000000	+3.13030273E+01	+3.58551783E+01	+2.20874705E+00	+6.21369561E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
198.000000	+3.12301137E+01	+3.58389792E+01	+2.22112891E+00	+6.16815910E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
50.000000	+4.24223961E+01	+4.36329352E+01	+8.84212971E-01	+6.08991833E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
51.000000	+4.25799588E+01	+4.37979997E+01	+8.90390952E-01	+6.26604541E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
52.000000	+4.27299816E+01	+4.39557868E+01	+8.96745061E-01	+6.44129948E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
53.000000	+4.28722325E+01	+4.41060665E+01	+9.03273551E-01	+6.61397313E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
54.000000	+4.30064859E+01	+4.42486137E+01	+9.09973008E-01	+6.78200551E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
55.000000	+4.31325261E+01	+4.43832098E+01	+9.16837562E-01	+6.94292119E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
56.000000	+4.32501505E+01	+4.45096466E+01	+9.23858850E-01	+7.09453155E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
57.000000	+4.33591736E+01	+4.46277299E+01	+9.31026626E-01	+7.23544985E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
58.000000	+4.34594298E+01	+4.47372844E+01	+9.38329750E-01	+7.36526996E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
59.000000	+4.35507756E+01	+4.48381566E+01	+9.45757165E-01	+7.48440593E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
60.000000	+4.36330901E+01	+4.49302165E+01	+9.53298562E-01	+7.59371485E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
61.000000	+4.37062763E+01	+4.50133586E+01	+9.60944595E-01	+7.69408339E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
62.000000	+4.37702605E+01	+4.50875017E+01	+9.68686728E-01	+7.78613915E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
63.000000	+4.38249936E+01	+4.51525895E+01	+9.76516873E-01	+7.87017152E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
64.000000	+4.38704515E+01	+4.52085905E+01	+9.84427071E-01	+7.94625436E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
65.000000	+4.39066363E+01	+4.52554996E+01	+9.92409382E-01	+8.01449297E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
66.000000	+4.39335780E+01	+4.52933389E+01	+1.00045606E+00	+8.07529239E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
67.000000	+4.39513344E+01	+4.53221595E+01	+1.00855997E+00	+8.12956381E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
68.000000	+4.39599921E+01	+4.53420423E+01	+1.01671518E+00	+8.17883034E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
69.000000	+4.39596651E+01	+4.53530980E+01	+1.02491763E+00	+8.22523807E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
70.000000	+4.39504931E+01	+4.53554667E+01	+1.03316566E+00	+8.27150341E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
71.000000	+4.39326397E+01	+4.53493159E+01	+1.04146063E+00	+8.32082681E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
72.000000	+4.39062886E+01	+4.53348388E+01	+1.04980731E+00	+8.37678406E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
73.000000	+4.38716408E+01	+4.53122513E+01	+1.05821420E+00	+8.44318449E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
74.000000	+4.38289108E+01	+4.52817889E+01	+1.06669368E+00	+8.52387417E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
75.000000	+4.37783228E+01	+4.52437031E+01	+1.07526195E+00	+8.62246920E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
76.000000	+4.37201074E+01	+4.51982576E+01	+1.08393862E+00	+8.74202577E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
77.000000	+4.36544977E+01	+4.51457240E+01	+1.09274600E+00	+8.88468060E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
78.000000	+4.35817260E+01	+4.50863767E+01	+1.10170798E+00	+9.05131333E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
79.000000	+4.35020213E+01	+4.50204886E+01	+1.11084863E+00	+9.24128577E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
80.000000	+4.34156068E+01	+4.49483259E+01	+1.12019055E+00	+9.45229859E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
81.000000	+4.33226984E+01	+4.48701447E+01	+1.12975323E+00	+9.68038412E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
82.000000	+4.32235048E+01	+4.47861877E+01	+1.13955132E+00	+9.92003339E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
83.000000	+4.31182285E+01	+4.46966828E+01	+1.14959329E+00	+1.01644457E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
84.000000	+4.30070676E+01	+4.46018432E+01	+1.15988021E+00	+1.04058903E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
85.000000	+4.28902199E+01	+4.45018689E+01	+1.17040507E+00	+1.06361746E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
86.000000	+4.27678871E+01	+4.43969507E+01	+1.18115256E+00	+1.08472157E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
87.000000	+4.26402793E+01	+4.42872741E+01	+1.19209951E+00	+1.10316940E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
88.000000	+4.25076197E+01	+4.41730254E+01	+1.20321595E+00	+1.11837434E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
89.000000	+4.23701483E+01	+4.40543974E+01	+1.21446699E+00	+1.12995962E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
90.000000	+4.22281244E+01	+4.39315954E+01	+1.22581514E+00	+1.13780753E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
91.000000	+4.20818266E+01	+4.38048421E+01	+1.23722314E+00	+1.14208265E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
92.000000	+4.19315518E+01	+4.36743807E+01	+1.24865680E+00	+1.14322099E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
93.000000	+4.17776115E+01	+4.35404766E+01	+1.26008756E+00	+1.14188285E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
94.000000	+4.16203271E+01	+4.34034161E+01	+1.27149445E+00	+1.13887394E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
95.000000	+4.14600235E+01	+4.32635030E+01	+1.28286504E+00	+1.13504615E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
96.000000	+4.12970236E+01	+4.31210533E+01	+1.29419538E+00	+1.13119302E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
97.000000	+4.11316416E+01	+4.29763879E+01	+1.30548890E+00	+1.12795645E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
98.000000	+4.09641791E+01	+4.28298250E+01	+1.31675451E+00	+1.12575815E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
99.000000	+4.07949208E+01	+4.26816729E+01	+1.32800406E+00	+1.12415358E-02	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
25.000000	+3.68110761E+01	+3.79189484E+01	+7.95588514E-01	+9.91419241E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
25.500000	+3.69399883E+01	+3.80484363E+01	+7.96108081E-01	+1.08684855E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
26.000000	+3.70688281E+01	+3.81779052E+01	+7.96675363E-01	+1.18387025E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
26.500000	+3.71975510E+01	+3.83073121E+01	+7.97291952E-01	+1.28328987E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
27.000000	+3.73261126E+01	+3.84366138E+01	+7.97958653E-01	+1.38363672E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
27.500000	+3.74544694E+01	+3.85657670E+01	+7.98675588E-01	+1.48370181E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
28.000000	+3.75825792E+01	+3.86947293E+01	+7.99442355E-01	+1.58262736E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
28.500000	+3.77104013E+01	+3.88234591E+01	+8.00258216E-01	+1.67995103E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
29.000000	+3.78378964E+01	+3.89519164E+01	+8.01122306E-01	+1.77560432E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
29.500000	+3.79650269E+01	+3.90800628E+01	+8.02033820E-01	+1.86986958E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
30.000000	+3.80917563E+01	+3.92078614E+01	+8.02992175E-01	+1.96330406E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
30.500000	+3.82180493E+01	+3.93352766E+01	+8.03997124E-01	+2.05664204E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
31.000000	+3.83438712E+01	+3.94622741E+01	+8.05048817E-01	+2.15068760E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
31.500000	+3.84691875E+01	+3.95888202E+01	+8.06147812E-01	+2.24621033E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
32.000000	+3.85939640E+01	+3.97148818E+01	+8.07295028E-01	+2.34385489E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
32.500000	+3.87181658E+01	+3.98404258E+01	+8.08491667E-01	+2.44407303E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
33.000000	+3.88417580E+01	+3.99654188E+01	+8.09739101E-01	+2.54708327E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
33.500000	+3.89647046E+01	+4.00898267E+01	+8.11038750E-01	+2.65286033E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
34.000000	+3.90869695E+01	+4.02136151E+01	+8.12391961E-01	+2.76115247E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
34.500000	+3.92085155E+01	+4.03367485E+01	+8.13799902E-01	+2.87152276E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
35.000000	+3.93293054E+01	+4.04591909E+01	+8.15263484E-01	+2.98340713E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
35.500000	+3.94493014E+01	+4.05809054E+01	+8.16783309E-01	+3.09618162E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
36.000000	+3.95684658E+01	+4.07018550E+01	+8.18359665E-01	+3.20923024E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
36.500000	+3.96867609E+01	+4.08220024E+01	+8.19992540E-01	+3.32200579E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
37.000000	+3.98041495E+01	+4.09413101E+01	+8.21681671E-01	+3.43407746E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
37.500000	+3.99205945E+01	+4.10597412E+01	+8.23426617E-01	+3.54516065E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
38.000000	+4.00360595E+01	+4.11772587E+01	+8.25226832E-01	+3.65512730E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
38.500000	+4.01505084E+01	+4.12938264E+01	+8.27081744E-01	+3.76399699E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
39.000000	+4.02639058E+01	+4.14094086E+01	+8.28990829E-01	+3.87191139E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
39.500000	+4.03762166E+01	+4.15239700E+01	+8.30953656E-01	+3.97909633E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
40.000000	+4.04874060E+01	+4.16374760E+01	+8.32969925E-01	+4.08581695E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
40.500000	+4.05974394E+01	+4.17498920E+01	+8.35039473E-01	+4.19233150E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
41.000000	+4.07062823E+01	+4.18611838E+01	+8.37162257E-01	+4.29884956E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
41.500000	+4.08139001E+01	+4.19713175E+01	+8.39338322E-01	+4.40549916E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
42.000000	+4.09202581E+01	+4.20802588E+01	+8.41567756E-01	+4.51230627E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
42.500000	+4.10253216E+01	+4.21879734E+01	+8.43850629E-01	+4.61918819E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
43.000000	+4.11290555E+01	+4.22944268E+01	+8.46186944E-01	+4.72596099E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
43.500000	+4.12314248E+01	+4.23995843E+01	+8.48576590E-01	+4.83235928E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
44.000000	+4.13323944E+01	+4.25034109E+01	+8.51019303E-01	+4.93806541E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
44.500000	+4.14319292E+01	+4.26058714E+01	+8.53514655E-01	+5.04274420E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
45.000000	+4.15299942E+01	+4.27069307E+01	+8.56062047E-01	+5.14607895E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
45.500000	+4.16265547E+01	+4.28065537E+01	+8.58660734E-01	+5.24780448E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
46.000000	+4.17215765E+01	+4.29047055E+01	+8.61309852E-01	+5.34773351E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
46.500000	+4.18150255E+01	+4.30013517E+01	+8.64008467E-01	+5.44577374E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
47.000000	+4.19068685E+01	+4.30964582E+01	+8.66755626E-01	+5.54193388E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
47.500000	+4.19970726E+01	+4.31899916E+01	+8.69550401E-01	+5.63631844E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
48.000000	+4.20856055E+01	+4.32819190E+01	+8.72391944E-01	+5.72911230E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
48.500000	+4.21724353E+01	+4.33722083E+01	+8.75279514E-01	+5.82055689E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
49.000000	+4.22575309E+01	+4.34608279E+01	+8.78212501E-01	+5.91092104E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
49.500000	+4.23408613E+01	+4.35477470E+01	+8.81190435E-01	+6.00081363E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
12.500000	+3.36937170E+01	+3.47959135E+01	+7.90452159E-01	+5.79663129E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
12.750000	+3.37511370E+01	+3.48534814E+01	+7.90586420E-01	+4.94430860E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
13.000000	+3.38088986E+01	+3.49113675E+01	+7.90699374E-01	+4.13616122E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
13.250000	+3.38669938E+01	+3.49695663E+01	+7.90793228E-01	+3.41769442E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
13.500000	+3.39254146E+01	+3.50280720E+01	+7.90870259E-01	+2.79077872E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
13.750000	+3.39841522E+01	+3.50868786E+01	+7.90932767E-01	+2.25574300E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
14.000000	+3.40431980E+01	+3.51459797E+01	+7.90983046E-01	+1.81146203E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
14.250000	+3.41025425E+01	+3.52053687E+01	+7.91023340E-01	+1.45546841E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
14.500000	+3.41621764E+01	+3.52650384E+01	+7.91055819E-01	+1.18408575E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
14.750000	+3.42220897E+01	+3.53249812E+01	+7.91082545E-01	+9.92579183E-05	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
15.000000	+3.42822724E+01	+3.53851892E+01	+7.91105448E-01	+8.75319411E-05	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
15.250000	+3.43427143E+01	+3.54456541E+01	+7.91126311E-01	+8.25956189E-05	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
15.500000	+3.44034049E+01	+3.55063672E+01	+7.91146746E-01	+8.37597040E-05	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
15.750000	+3.44643337E+01	+3.55673196E+01	+7.91168190E-01	+9.02987156E-05	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
16.000000	+3.45254902E+01	+3.56285023E+01	+7.91191895E-01	+1.01468653E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
16.250000	+3.45868641E+01	+3.56899060E+01	+7.91218925E-01	+1.16524051E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
16.500000	+3.46484449E+01	+3.57515213E+01	+7.91250157E-01	+1.34734044E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
16.750000	+3.47102226E+01	+3.58133388E+01	+7.91286292E-01	+1.55397120E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
17.000000	+3.47721872E+01	+3.58753492E+01	+7.91327856E-01	+1.77854306E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
17.250000	+3.48343289E+01	+3.59375433E+01	+7.91375219E-01	+2.01500574E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
17.500000	+3.48966386E+01	+3.59999119E+01	+7.91428606E-01	+2.25794287E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
17.750000	+3.49591072E+01	+3.60624461E+01	+7.91488116E-01	+2.50264593E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
18.000000	+3.50217261E+01	+3.61251374E+01	+7.91553739E-01	+2.74516693E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
18.250000	+3.50844871E+01	+3.61879775E+01	+7.91625374E-01	+2.98234986E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
18.500000	+3.51473824E+01	+3.62509583E+01	+7.91702856E-01	+3.21184134E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
18.750000	+3.52104046E+01	+3.63140722E+01	+7.91785967E-01	+3.43208131E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
19.000000	+3.52735467E+01	+3.63773119E+01	+7.91874460E-01	+3.64227537E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
19.250000	+3.53368021E+01	+3.64406706E+01	+7.91968080E-01	+3.84235009E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
19.500000	+3.54001645E+01	+3.65041418E+01	+7.92066578E-01	+4.03289371E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
19.750000	+3.54636281E+01	+3.65677192E+01	+7.92169725E-01	+4.21508432E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
20.000000	+3.55271872E+01	+3.66313972E+01	+7.92277332E-01	+4.39060795E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
20.250000	+3.55908366E+01	+3.66951702E+01	+7.92389255E-01	+4.56156932E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
20.500000	+3.56545711E+01	+3.67590330E+01	+7.92505410E-01	+4.73039774E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
20.750000	+3.57183860E+01	+3.68229808E+01	+7.92625775E-01	+4.89975078E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
21.000000	+3.57822765E+01	+3.68870090E+01	+7.92750398E-01	+5.07241824E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
21.250000	+3.58462380E+01	+3.69511130E+01	+7.92879396E-01	+5.25122887E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
21.500000	+3.59102660E+01	+3.70152886E+01	+7.93012959E-01	+5.43896190E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
21.750000	+3.59743561E+01	+3.70795316E+01	+7.93151344E-01	+5.63826541E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
22.000000	+3.60385038E+01	+3.71438380E+01	+7.93294873E-01	+5.85158324E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
22.250000	+3.61027047E+01	+3.72082037E+01	+7.93443923E-01	+6.08109175E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
22.500000	+3.61669543E+01	+3.72726246E+01	+7.93598927E-01	+6.32864760E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
22.750000	+3.62312480E+01	+3.73370968E+01	+7.93760356E-01	+6.59574720E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
23.000000	+3.62955812E+01	+3.74016162E+01	+7.93928714E-01	+6.88349824E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
23.250000	+3.63599491E+01	+3.74661786E+01	+7.94104531E-01	+7.19260351E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
23.500000	+3.64243470E+01	+3.75307798E+01	+7.94288345E-01	+7.52335654E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
23.750000	+3.64887697E+01	+3.75954154E+01	+7.94480699E-01	+7.87564883E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
24.000000	+3.65532123E+01	+3.76600809E+01	+7.94682127E-01	+8.24898760E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
24.250000	+3.66176695E+01	+3.77247717E+01	+7.94893148E-01	+8.64252320E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
24.500000	+3.66821362E+01	+3.77894832E+01	+7.95114253E-01	+9.05508489E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
24.750000	+3.67466069E+01	+3.78542104E+01	+7.95345902E-01	+9.47682930E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
6.250000	+3.24015839E+01	+3.34910726E+01	+7.78855756E-01	+2.40236688E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
6.375000	+3.24236310E+01	+3.35134489E+01	+7.79157765E-01	+2.42977910E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
6.500000	+3.24459069E+01	+3.35360576E+01	+7.79463200E-01	+2.45545450E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
6.625000	+3.24684044E+01	+3.35588915E+01	+7.79771628E-01	+2.47760961E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
6.750000	+3.24911169E+01	+3.35819431E+01	+7.80082603E-01	+2.49615806E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
6.875000	+3.25140377E+01	+3.36052055E+01	+7.80395668E-01	+2.51102754E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
7.000000	+3.25371605E+01	+3.36286717E+01	+7.80710360E-01	+2.52216015E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
7.125000	+3.25604791E+01	+3.36523351E+01	+7.81026208E-01	+2.52951264E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
7.250000	+3.25839877E+01	+3.36761894E+01	+7.81342738E-01	+2.53305659E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
7.375000	+3.26076806E+01	+3.37002282E+01	+7.81659472E-01	+2.53277851E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
7.500000	+3.26315522E+01	+3.37244457E+01	+7.81975933E-01	+2.52867985E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
7.625000	+3.26555975E+01	+3.37488360E+01	+7.82291642E-01	+2.52077688E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
7.750000	+3.26798113E+01	+3.37733937E+01	+7.82606127E-01	+2.50910061E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
7.875000	+3.27041888E+01	+3.37981134E+01	+7.82918917E-01	+2.49369647E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
8.000000	+3.27287256E+01	+3.38229900E+01	+7.83229551E-01	+2.47462405E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
8.125000	+3.27534172E+01	+3.38480187E+01	+7.83537573E-01	+2.45195671E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
8.250000	+3.27782595E+01	+3.38731949E+01	+7.83842540E-01	+2.42578112E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
8.375000	+3.28032485E+01	+3.38985140E+01	+7.84144019E-01	+2.39619677E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
8.500000	+3.28283805E+01	+3.39239720E+01	+7.84441589E-01	+2.36331533E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
8.625000	+3.28536520E+01	+3.39495648E+01	+7.84734847E-01	+2.32726012E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
8.750000	+3.28790595E+01	+3.39752887E+01	+7.85023404E-01	+2.28816532E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
8.875000	+3.29046000E+01	+3.40011399E+01	+7.85306889E-01	+2.24617531E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
9.000000	+3.29302704E+01	+3.40271153E+01	+7.85584948E-01	+2.20144391E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
9.125000	+3.29560679E+01	+3.40532115E+01	+7.85857250E-01	+2.15413349E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
9.250000	+3.29819898E+01	+3.40794255E+01	+7.86123481E-01	+2.10441423E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
9.375000	+3.30080336E+01	+3.41057546E+01	+7.86383353E-01	+2.05246321E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
9.500000	+3.30341970E+01	+3.41321960E+01	+7.86636597E-01	+1.99846351E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
9.625000	+3.30604778E+01	+3.41587473E+01	+7.86882969E-01	+1.94260335E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
9.750000	+3.30868738E+01	+3.41854061E+01	+7.87122248E-01	+1.88507517E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
9.875000	+3.31133831E+01	+3.42121703E+01	+7.87354238E-01	+1.82607468E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
10.000000	+3.31400039E+01	+3.42390378E+01	+7.87578767E-01	+1.76579998E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
10.125000	+3.31667344E+01	+3.42660068E+01	+7.87795688E-01	+1.70445067E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
10.250000	+3.31935730E+01	+3.42930754E+01	+7.88004879E-01	+1.64222689E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
10.375000	+3.32205182E+01	+3.43202420E+01	+7.88206245E-01	+1.57932847E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
10.500000	+3.32475685E+01	+3.43475051E+01	+7.88399712E-01	+1.51595406E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
10.625000	+3.32747226E+01	+3.43748632E+01	+7.88585233E-01	+1.45230026E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
10.750000	+3.33019791E+01	+3.44023151E+01	+7.88762787E-01	+1.38856084E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
10.875000	+3.33293369E+01	+3.44298595E+01	+7.88932373E-01	+1.32492589E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
11.000000	+3.33567947E+01	+3.44574953E+01	+7.89094018E-01	+1.26158112E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
11.125000	+3.33843515E+01	+3.44852213E+01	+7.89247769E-01	+1.19870711E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
11.250000	+3.34120061E+01	+3.45130365E+01	+7.89393695E-01	+1.13647861E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
11.375000	+3.34397575E+01	+3.45409401E+01	+7.89531888E-01	+1.07506395E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
11.500000	+3.34676048E+01	+3.45689312E+01	+7.89662461E-01	+1.01462438E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
11.625000	+3.34955468E+01	+3.45970088E+01	+7.89785544E-01	+9.55313591E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
11.750000	+3.35235828E+01	+3.46251722E+01	+7.89901289E-01	+8.97277146E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
11.875000	+3.35517116E+01	+3.46534207E+01	+7.90009864E-01	+8.40652073E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
12.000000	+3.35799324E+01	+3.46817535E+01	+7.90111452E-01	+7.85566450E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
12.125000	+3.36082443E+01	+3.47101698E+01	+7.90206255E-01	+7.32139057E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
12.250000	+3.36366463E+01	+3.47386690E+01	+7.90294487E-01	+6.80479084E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
12.375000	+3.36651375E+01	+3.47672505E+01	+7.90376375E-01	+6.29728902E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
3.125000	+3.19486609E+01	+3.30321110E+01	+7.73297648E-01	+1.04031363E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
3.187500	+3.19554056E+01	+3.30389271E+01	+7.73363590E-01	+1.06983980E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
3.250000	+3.19622629E+01	+3.30458579E+01	+7.73431378E-01	+1.09949048E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
3.312500	+3.19692316E+01	+3.30529021E+01	+7.73501026E-01	+1.12938201E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
3.375000	+3.19763107E+01	+3.30600587E+01	+7.73572551E-01	+1.15949763E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
3.437500	+3.19834991E+01	+3.30673266E+01	+7.73645964E-01	+1.18981986E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
3.500000	+3.19907955E+01	+3.30747047E+01	+7.73721278E-01	+1.22033053E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
3.562500	+3.19981990E+01	+3.30821919E+01	+7.73798505E-01	+1.25101074E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
3.625000	+3.20057084E+01	+3.30897870E+01	+7.73877654E-01	+1.28184099E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
3.687500	+3.20133225E+01	+3.30974890E+01	+7.73958735E-01	+1.31280112E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
3.750000	+3.20210402E+01	+3.31052967E+01	+7.74041755E-01	+1.34387038E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
3.812500	+3.20288603E+01	+3.31132090E+01	+7.74126719E-01	+1.37502745E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
3.875000	+3.20367818E+01	+3.31212247E+01	+7.74213633E-01	+1.40625046E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
3.937500	+3.20448034E+01	+3.31293427E+01	+7.74302500E-01	+1.43751708E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
4.000000	+3.20529240E+01	+3.31375618E+01	+7.74393323E-01	+1.46880444E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
4.062500	+3.20611425E+01	+3.31458809E+01	+7.74486101E-01	+1.50008930E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
4.125000	+3.20694576E+01	+3.31542988E+01	+7.74580834E-01	+1.53134795E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
4.187500	+3.20778682E+01	+3.31628144E+01	+7.74677519E-01	+1.56255637E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
4.250000	+3.20863733E+01	+3.31714264E+01	+7.74776153E-01	+1.59369016E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
4.312500	+3.20949715E+01	+3.31801338E+01	+7.74876731E-01	+1.62472465E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
4.375000	+3.21036618E+01	+3.31889353E+01	+7.74979244E-01	+1.65563489E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
4.437500	+3.21124429E+01	+3.31978298E+01	+7.75083685E-01	+1.68639570E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
4.500000	+3.21213138E+01	+3.32068161E+01	+7.75190043E-01	+1.71698175E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
4.562500	+3.21302732E+01	+3.32158931E+01	+7.75298308E-01	+1.74736751E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
4.625000	+3.21393201E+01	+3.32250596E+01	+7.75408464E-01	+1.77752737E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
4.687500	+3.21484533E+01	+3.32343144E+01	+7.75520499E-01	+1.80743564E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
4.750000	+3.21576715E+01	+3.32436563E+01	+7.75634394E-01	+1.83706658E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
4.812500	+3.21669738E+01	+3.32530843E+01	+7.75750132E-01	+1.86639446E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
4.875000	+3.21763589E+01	+3.32625971E+01	+7.75867693E-01	+1.89539359E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
4.937500	+3.21858258E+01	+3.32721936E+01	+7.75987056E-01	+1.92403835E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
5.000000	+3.21953732E+01	+3.32818727E+01	+7.76108198E-01	+1.95230325E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
5.062500	+3.22050002E+01	+3.32916331E+01	+7.76231094E-01	+1.98016293E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
5.125000	+3.22147055E+01	+3.33014739E+01	+7.76355718E-01	+2.00759224E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
5.187500	+3.22244880E+01	+3.33113937E+01	+7.76482043E-01	+2.03456623E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
5.250000	+3.22343467E+01	+3.33213916E+01	+7.76610039E-01	+2.06106024E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
5.312500	+3.22442806E+01	+3.33314663E+01	+7.76739675E-01	+2.08704988E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
5.375000	+3.22542884E+01	+3.33416168E+01	+7.76870920E-01	+2.11251112E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
5.437500	+3.22643691E+01	+3.33518420E+01	+7.77003739E-01	+2.13742028E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
5.500000	+3.22745217E+01	+3.33621407E+01	+7.77138098E-01	+2.16175408E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
5.562500	+3.22847451E+01	+3.33725119E+01	+7.77273959E-01	+2.18548969E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
5.625000	+3.22950382E+01	+3.33829544E+01	+7.77411284E-01	+2.20860473E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
5.687500	+3.23054001E+01	+3.33934672E+01	+7.77550034E-01	+2.23107733E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
5.750000	+3.23158296E+01	+3.34040493E+01	+7.77690169E-01	+2.25288614E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
5.812500	+3.23263259E+01	+3.34146995E+01	+7.77831645E-01	+2.27401039E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
5.875000	+3.23368878E+01	+3.34254168E+01	+7.77974420E-01	+2.29442987E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
5.937500	+3.23475144E+01	+3.34362002E+01	+7.78118449E-01	+2.31412502E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
6.000000	+3.23582048E+01	+3.34470487E+01	+7.78263686E-01	+2.33307690E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
6.062500	+3.23689578E+01	+3.34579611E+01	+7.78410083E-01	+2.35126725E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
6.125000	+3.23797726E+01	+3.34689366E+01	+7.78557594E-01	+2.36867851E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
6.187500	+3.23906483E+01	+3.34799741E+01	+7.78706168E-01	+2.38569591E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
1.562500	+3.18195780E+01	+3.29018271E+01	+7.72188537E-01	+4.18380561E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
1.593750	+3.18213672E+01	+3.29036306E+01	+7.72201770E-01	+4.28524605E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
1.625000	+3.18231903E+01	+3.29054684E+01	+7.72215320E-01	+4.38715097E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
1.656250	+3.18250473E+01	+3.29073404E+01	+7.72229190E-01	+4.48998894E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
1.687500	+3.18269381E+01	+3.29092465E+01	+7.72243382E-01	+4.59376785E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
1.718750	+3.18288625E+01	+3.29111867E+01	+7.72257901E-01	+4.69849507E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
1.750000	+3.18308206E+01	+3.29131608E+01	+7.72272748E-01	+4.80417747E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
1.781250	+3.18328121E+01	+3.29151688E+01	+7.72287927E-01	+4.91082135E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
1.812500	+3.18348371E+01	+3.29172105E+01	+7.72303441E-01	+5.01843249E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
1.843750	+3.18368953E+01	+3.29192859E+01	+7.72319292E-01	+5.12701612E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
1.875000	+3.18389868E+01	+3.29213950E+01	+7.72335485E-01	+5.23657693E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
1.906250	+3.18411115E+01	+3.29235375E+01	+7.72352021E-01	+5.34711907E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
1.937500	+3.18432691E+01	+3.29257134E+01	+7.72368904E-01	+5.45864613E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
1.968750	+3.18454597E+01	+3.29279227E+01	+7.72386137E-01	+5.57116112E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
2.000000	+3.18476832E+01	+3.29301651E+01	+7.72403724E-01	+5.68466652E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
2.031250	+3.18499393E+01	+3.29324407E+01	+7.72421667E-01	+5.79916422E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
2.062500	+3.18522281E+01	+3.29347493E+01	+7.72439969E-01	+5.91465559E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
2.093750	+3.18545494E+01	+3.29370909E+01	+7.72458633E-01	+6.03114136E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
2.125000	+3.18569032E+01	+3.29394652E+01	+7.72477663E-01	+6.14862171E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
2.156250	+3.18592893E+01	+3.29418723E+01	+7.72497062E-01	+6.26709632E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
2.187500	+3.18617075E+01	+3.29443120E+01	+7.72516833E-01	+6.38656420E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
2.218750	+3.18641579E+01	+3.29467842E+01	+7.72536978E-01	+6.50702380E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
2.250000	+3.18666403E+01	+3.29492888E+01	+7.72557501E-01	+6.62847305E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
2.281250	+3.18691545E+01	+3.29518256E+01	+7.72578406E-01	+6.75090925E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
2.312500	+3.18717006E+01	+3.29543947E+01	+7.72599695E-01	+6.87432912E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
2.343750	+3.18742783E+01	+3.29569959E+01	+7.72621371E-01	+6.99872882E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
2.375000	+3.18768875E+01	+3.29596290E+01	+7.72643437E-01	+7.12410392E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
2.406250	+3.18795282E+01	+3.29622940E+01	+7.72665896E-01	+7.25044940E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
2.437500	+3.18822002E+01	+3.29649907E+01	+7.72688752E-01	+7.37775969E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
2.468750	+3.18849034E+01	+3.29677191E+01	+7.72712007E-01	+7.50602862E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
2.500000	+3.18876376E+01	+3.29704790E+01	+7.72735665E-01	+7.63524941E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
2.531250	+3.18904029E+01	+3.29732703E+01	+7.72759727E-01	+7.76541476E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
2.562500	+3.18931989E+01	+3.29760929E+01	+7.72784199E-01	+7.89651677E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
2.593750	+3.18960257E+01	+3.29789466E+01	+7.72809081E-01	+8.02854694E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
2.625000	+3.18988831E+01	+3.29818314E+01	+7.72834377E-01	+8.16149624E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
2.656250	+3.19017710E+01	+3.29847471E+01	+7.72860090E-01	+8.29535504E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
2.687500	+3.19046893E+01	+3.29876937E+01	+7.72886223E-01	+8.43011313E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
2.718750	+3.19076377E+01	+3.29906709E+01	+7.72912778E-01	+8.56575979E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
2.750000	+3.19106163E+01	+3.29936787E+01	+7.72939759E-01	+8.70228367E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
2.781250	+3.19136249E+01	+3.29967169E+01	+7.72967168E-01	+8.83967289E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
2.812500	+3.19166633E+01	+3.29997855E+01	+7.72995007E-01	+8.97791502E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
2.843750	+3.19197314E+01	+3.30028843E+01	+7.73023280E-01	+9.11699708E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
2.875000	+3.19228291E+01	+3.30060131E+01	+7.73051988E-01	+9.25690549E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
2.906250	+3.19259563E+01	+3.30091719E+01	+7.73081135E-01	+9.39762619E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
2.937500	+3.19291129E+01	+3.30123605E+01	+7.73110723E-01	+9.53914455E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
2.968750	+3.19322986E+01	+3.30155787E+01	+7.73140755E-01	+9.68144541E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
3.000000	+3.19355135E+01	+3.30188266E+01	+7.73171232E-01	+9.82451307E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
3.031250	+3.19387572E+01	+3.30221039E+01	+7.73202158E-01	+9.96833127E-04	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
3.062500	+3.19420298E+01	+3.30254104E+01	+7.73233534E-01	+1.01128833E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02
3.093750	+3.19453311E+01	+3.30287462E+01	+7.73265364E-01	+1.02577980E-03	+3.43738895E+01	-5.02873593E-02	-6.83549305E+02	+5.33850510E-01	+4.66149490E-01	+3.31739674E+01	-4.87064756E-02	-6.81099730E+02


==> anc/otoc_to_plot_free_M600_L1.1225_n250_beta2.0000.dat <==
100.000000	+8.43704476E+01	+8.95661261E+01	+2.34097441E+00	+5.10174374E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
102.000000	+8.35619790E+01	+8.88162553E+01	+2.35218945E+00	+6.11329733E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
104.000000	+8.28393368E+01	+8.81636324E+01	+2.36542759E+00	+7.11036078E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
106.000000	+8.22025915E+01	+8.76084524E+01	+2.38063089E+00	+8.00423642E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
108.000000	+8.16521430E+01	+8.71496645E+01	+2.39744454E+00	+8.70849046E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
110.000000	+8.11895919E+01	+8.67870784E+01	+2.41546485E+00	+9.26373833E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
112.000000	+8.08167517E+01	+8.65218049E+01	+2.43449949E+00	+9.79817617E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
114.000000	+8.05337243E+01	+8.63549473E+01	+2.45465756E+00	+1.04275591E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
116.000000	+8.03375059E+01	+8.62855506E+01	+2.47620973E+00	+1.11673224E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
118.000000	+8.02220742E+01	+8.63092222E+01	+2.49932685E+00	+1.19207442E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
120.000000	+8.01797752E+01	+8.64183111E+01	+2.52389271E+00	+1.25490145E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
122.000000	+8.02029548E+01	+8.66034523E+01	+2.54952290E+00	+1.29646800E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
124.000000	+8.02848144E+01	+8.68554084E+01	+2.57575143E+00	+1.31741435E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
126.000000	+8.04192537E+01	+8.71660806E+01	+2.60221948E+00	+1.32438640E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
128.000000	+8.06002258E+01	+8.75282849E+01	+2.62872688E+00	+1.32291653E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
130.000000	+8.08213250E+01	+8.79347864E+01	+2.65513614E+00	+1.31239127E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
132.000000	+8.10760077E+01	+8.83774752E+01	+2.68122253E+00	+1.28623597E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
134.000000	+8.13582693E+01	+8.88472927E+01	+2.70658558E+00	+1.23667413E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
136.000000	+8.16631917E+01	+8.93349230E+01	+2.73068950E+00	+1.16056887E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
138.000000	+8.19869421E+01	+8.98318225E+01	+2.75300833E+00	+1.06219781E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
140.000000	+8.23263120E+01	+9.03310229E+01	+2.77317741E+00	+9.51353147E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
142.000000	+8.26781142E+01	+9.08272777E+01	+2.79106246E+00	+8.38825301E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
144.000000	+8.30386098E+01	+9.13164595E+01	+2.80673042E+00	+7.33014778E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
146.000000	+8.34029388E+01	+9.17945780E+01	+2.82038305E+00	+6.40400030E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
148.000000	+8.37644216E+01	+9.22570559E+01	+2.83234642E+00	+5.68956382E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
150.000000	+8.41137939E+01	+9.26986018E+01	+2.84314130E+00	+5.29386059E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
152.000000	+8.44389173E+01	+9.31133046E+01	+2.85352187E+00	+5.30117263E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
154.000000	+8.47254636E+01	+9.34942535E+01	+2.86434599E+00	+5.69802695E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
156.000000	+8.49582822E+01	+9.38326473E+01	+2.87631397E+00	+6.36008131E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
158.000000	+8.51227026E+01	+9.41174352E+01	+2.88978632E+00	+7.12922073E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
160.000000	+8.52055598E+01	+9.43366371E+01	+2.90483086E+00	+7.90536053E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
162.000000	+8.51963761E+01	+9.44800799E+01	+2.92140776E+00	+8.65694150E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
164.000000	+8.50889048E+01	+9.45417090E+01	+2.93945862E+00	+9.34697747E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
166.000000	+8.48824442E+01	+9.45198166E+01	+2.95879567E+00	+9.87329052E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
168.000000	+8.45819971E+01	+9.44155923E+01	+2.97895179E+00	+1.01101429E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
170.000000	+8.41969968E+01	+9.42320979E+01	+2.99923624E+00	+1.00177033E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
172.000000	+8.37393373E+01	+9.39749739E+01	+3.01902260E+00	+9.69594528E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
174.000000	+8.32217217E+01	+9.36536679E+01	+3.03802002E+00	+9.31374115E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
176.000000	+8.26566319E+01	+9.32807891E+01	+3.05627756E+00	+8.98231159E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
178.000000	+8.20554976E+01	+9.28690704E+01	+3.07394927E+00	+8.70189755E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
180.000000	+8.14278762E+01	+9.24283459E+01	+3.09108515E+00	+8.42184025E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
182.000000	+8.07812728E+01	+9.19653317E+01	+3.10763663E+00	+8.12426349E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
184.000000	+8.01222626E+01	+9.14860871E+01	+3.12358221E+00	+7.82788990E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
186.000000	+7.94583605E+01	+9.09981499E+01	+3.13894819E+00	+7.52411714E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
188.000000	+7.87989790E+01	+9.05100132E+01	+3.15367868E+00	+7.15063822E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
190.000000	+7.81544727E+01	+9.00290953E+01	+3.16755074E+00	+6.65696093E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
192.000000	+7.75342363E+01	+8.95612990E+01	+3.18030652E+00	+6.08736767E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
194.000000	+7.69457692E+01	+8.91130815E+01	+3.19190022E+00	+5.56816910E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
196.000000	+7.63953424E+01	+8.86932854E+01	+3.20257920E+00	+5.19280513E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
198.000000	+7.58889753E+01	+8.83116606E+01	+3.21267144E+00	+4.89943463E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
50.000000	+1.15045867E+02	+1.17674703E+02	+1.65968853E+00	+4.30827386E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
51.000000	+1.14916413E+02	+1.17660901E+02	+1.70274159E+00	+4.30233670E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
52.000000	+1.14726980E+02	+1.17592037E+02	+1.74573527E+00	+4.28466259E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
53.000000	+1.14478071E+02	+1.17468114E+02	+1.78843484E+00	+4.24430971E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
54.000000	+1.14170466E+02	+1.17289347E+02	+1.83062146E+00	+4.18274871E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
55.000000	+1.13805252E+02	+1.17056187E+02	+1.87208981E+00	+4.10127225E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
56.000000	+1.13383845E+02	+1.16769339E+02	+1.91264691E+00	+4.00109861E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
57.000000	+1.12908025E+02	+1.16429798E+02	+1.95211178E+00	+3.88343040E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
58.000000	+1.12379947E+02	+1.16038868E+02	+1.99031551E+00	+3.74946563E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
59.000000	+1.11802161E+02	+1.15598184E+02	+2.02710110E+00	+3.60037758E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
60.000000	+1.11177612E+02	+1.15109721E+02	+2.06232307E+00	+3.43728794E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
61.000000	+1.10509642E+02	+1.14575804E+02	+2.09584686E+00	+3.26125376E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
62.000000	+1.09801975E+02	+1.13999105E+02	+2.12754814E+00	+3.07327831E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
63.000000	+1.09058697E+02	+1.13382629E+02	+2.15731242E+00	+2.87434464E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
64.000000	+1.08284227E+02	+1.12729707E+02	+2.18503503E+00	+2.66546324E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
65.000000	+1.07483275E+02	+1.12043967E+02	+2.21062169E+00	+2.44772363E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
66.000000	+1.06660790E+02	+1.11329311E+02	+2.23398951E+00	+2.22234317E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
67.000000	+1.05821892E+02	+1.10589866E+02	+2.25506855E+00	+1.99071195E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
68.000000	+1.04971799E+02	+1.09829943E+02	+2.27380375E+00	+1.75443669E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
69.000000	+1.04115730E+02	+1.09053975E+02	+2.29015728E+00	+1.51538768E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
70.000000	+1.03258811E+02	+1.08266448E+02	+2.30411150E+00	+1.27574967E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
71.000000	+1.02405960E+02	+1.07471826E+02	+2.31567228E+00	+1.03807213E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
72.000000	+1.01561778E+02	+1.06674468E+02	+2.32487294E+00	+8.05307979E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
73.000000	+1.00730429E+02	+1.05878547E+02	+2.33177844E+00	+5.80825036E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
74.000000	+9.99155310E+01	+1.05087959E+02	+2.33648944E+00	+3.68372928E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
75.000000	+9.91200548E+01	+1.04306242E+02	+2.33914590E+00	+1.71989933E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
76.000000	+9.83462416E+01	+1.03536493E+02	+2.33992924E+00	-4.16005438E-05	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
77.000000	+9.75955445E+01	+1.02781300E+02	+2.33906269E+00	-1.56021754E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
78.000000	+9.68686026E+01	+1.02042683E+02	+2.33680881E+00	-2.79944510E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
79.000000	+9.61652526E+01	+1.01322055E+02	+2.33346380E+00	-3.73018700E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
80.000000	+9.54845816E+01	+1.00620205E+02	+2.32934843E+00	-4.33419154E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
81.000000	+9.48250219E+01	+9.99373160E+01	+2.32479542E+00	-4.60711715E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
82.000000	+9.41844851E+01	+9.92730051E+01	+2.32013420E+00	-4.56072642E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
83.000000	+9.35605292E+01	+9.86264038E+01	+2.31567397E+00	-4.22371046E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
84.000000	+9.29505482E+01	+9.79962644E+01	+2.31168678E+00	-3.64074965E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
85.000000	+9.23519717E+01	+9.73810931E+01	+2.30839247E+00	-2.86963310E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
86.000000	+9.17624593E+01	+9.67792997E+01	+2.30594751E+00	-1.97657086E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
87.000000	+9.11800740E+01	+9.61893538E+01	+2.30443933E+00	-1.03018317E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
88.000000	+9.06034210E+01	+9.56099355E+01	+2.30388714E+00	-9.49534177E-05	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
89.000000	+9.00317389E+01	+9.50400674E+01	+2.30424942E+00	+7.74903586E-04	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
90.000000	+8.94649378E+01	+9.44792174E+01	+2.30543695E+00	+1.54023941E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
91.000000	+8.89035811E+01	+9.39273615E+01	+2.30732990E+00	+2.17974548E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
92.000000	+8.83488143E+01	+9.33850013E+01	+2.30979644E+00	+2.69037644E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
93.000000	+8.78022508E+01	+9.28531357E+01	+2.31271065E+00	+3.08549959E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
94.000000	+8.72658260E+01	+9.23331874E+01	+2.31596744E+00	+3.39118982E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
95.000000	+8.67416360E+01	+9.18268944E+01	+2.31949303E+00	+3.64131325E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
96.000000	+8.62317773E+01	+9.13361771E+01	+2.32325007E+00	+3.87213069E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
97.000000	+8.57382026E+01	+9.08629955E+01	+2.32723729E+00	+4.11712855E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
98.000000	+8.52626075E+01	+9.04092118E+01	+2.33148433E+00	+4.40268531E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
99.000000	+8.48063553E+01	+8.99764732E+01	+2.33604266E+00	+4.71399146E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
25.000000	+1.00999463E+02	+1.03057207E+02	+1.41475758E+00	-3.51031193E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
25.500000	+1.01528277E+02	+1.03550797E+02	+1.39749163E+00	-3.39606944E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
26.000000	+1.02050866E+02	+1.04039901E+02	+1.38079689E+00	-3.27696720E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
26.500000	+1.02566938E+02	+1.04524255E+02	+1.36472195E+00	-3.14823124E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
27.000000	+1.03076203E+02	+1.05003594E+02	+1.34931457E+00	-3.01006223E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
27.500000	+1.03578376E+02	+1.05477654E+02	+1.33462133E+00	-2.86270845E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
28.000000	+1.04073175E+02	+1.05946172E+02	+1.32068749E+00	-2.70644608E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
28.500000	+1.04560325E+02	+1.06408890E+02	+1.30755687E+00	-2.54156454E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
29.000000	+1.05039560E+02	+1.06865554E+02	+1.29527184E+00	-2.36835870E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
29.500000	+1.05510616E+02	+1.07315914E+02	+1.28387328E+00	-2.18712876E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
30.000000	+1.05973237E+02	+1.07759728E+02	+1.27340056E+00	-1.99818757E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
30.500000	+1.06427174E+02	+1.08196757E+02	+1.26389141E+00	-1.80187413E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
31.000000	+1.06872179E+02	+1.08626768E+02	+1.25538181E+00	-1.59857099E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
31.500000	+1.07308012E+02	+1.09049532E+02	+1.24790570E+00	-1.38872298E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
32.000000	+1.07734432E+02	+1.09464823E+02	+1.24149458E+00	-1.17285448E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
32.500000	+1.08151203E+02	+1.09872417E+02	+1.23617715E+00	-9.51582495E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
33.000000	+1.08558090E+02	+1.10272093E+02	+1.23197876E+00	-7.25623497E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
33.500000	+1.08954858E+02	+1.10663628E+02	+1.22892092E+00	-4.95792891E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
34.000000	+1.09341276E+02	+1.11046802E+02	+1.22702083E+00	-2.62996674E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
34.500000	+1.09717112E+02	+1.11421393E+02	+1.22629095E+00	-2.82159991E-04	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
35.000000	+1.10082136E+02	+1.11787181E+02	+1.22673867E+00	+2.07513891E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
35.500000	+1.10436123E+02	+1.12143945E+02	+1.22836609E+00	+4.43128304E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
36.000000	+1.10778847E+02	+1.12491464E+02	+1.23116995E+00	+6.77558939E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
36.500000	+1.11110088E+02	+1.12829521E+02	+1.23514168E+00	+9.09758599E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
37.000000	+1.11429628E+02	+1.13157898E+02	+1.24026754E+00	+1.13872278E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
37.500000	+1.11737255E+02	+1.13476380E+02	+1.24652891E+00	+1.36350671E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
38.000000	+1.12032760E+02	+1.13784755E+02	+1.25390261E+00	+1.58323704E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
38.500000	+1.12315939E+02	+1.14082817E+02	+1.26236128E+00	+1.79711831E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
39.000000	+1.12586593E+02	+1.14370358E+02	+1.27187379E+00	+2.00443461E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
39.500000	+1.12844528E+02	+1.14647180E+02	+1.28240562E+00	+2.20454769E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
40.000000	+1.13089557E+02	+1.14913083E+02	+1.29391927E+00	+2.39689291E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
40.500000	+1.13321494E+02	+1.15167875E+02	+1.30637455E+00	+2.58097424E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
41.000000	+1.13540162E+02	+1.15411365E+02	+1.31972901E+00	+2.75635977E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
41.500000	+1.13745387E+02	+1.15643369E+02	+1.33393815E+00	+2.92267848E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
42.000000	+1.13937004E+02	+1.15863703E+02	+1.34895579E+00	+3.07961878E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
42.500000	+1.14114849E+02	+1.16072191E+02	+1.36473434E+00	+3.22692886E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
43.000000	+1.14278770E+02	+1.16268657E+02	+1.38122508E+00	+3.36441849E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
43.500000	+1.14428619E+02	+1.16452934E+02	+1.39837852E+00	+3.49196148E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
44.000000	+1.14564256E+02	+1.16624857E+02	+1.41614470E+00	+3.60949817E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
44.500000	+1.14685551E+02	+1.16784268E+02	+1.43447351E+00	+3.71703685E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
45.000000	+1.14792380E+02	+1.16931015E+02	+1.45331507E+00	+3.81465358E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
45.500000	+1.14884633E+02	+1.17064955E+02	+1.47262004E+00	+3.90248967E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
46.000000	+1.14962206E+02	+1.17185951E+02	+1.49233996E+00	+3.98074682E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
46.500000	+1.15025008E+02	+1.17293875E+02	+1.51242751E+00	+4.04967974E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
47.000000	+1.15072961E+02	+1.17388609E+02	+1.53283676E+00	+4.10958676E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
47.500000	+1.15105995E+02	+1.17470045E+02	+1.55352338E+00	+4.16079894E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
48.000000	+1.15124054E+02	+1.17538084E+02	+1.57444475E+00	+4.20366844E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
48.500000	+1.15127095E+02	+1.17592640E+02	+1.59556006E+00	+4.23855691E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
49.000000	+1.15115087E+02	+1.17633637E+02	+1.61683032E+00	+4.26582468E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
49.500000	+1.15088013E+02	+1.17661009E+02	+1.63821831E+00	+4.28937139E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
12.500000	+8.66763902E+01	+9.00678624E+01	+1.91441128E+00	-3.85159591E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
12.750000	+8.69643035E+01	+9.03231666E+01	+1.90474976E+00	-3.87762023E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
13.000000	+8.72529711E+01	+9.05793224E+01	+1.89502318E+00	-3.90323694E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
13.250000	+8.75423468E+01	+9.08362933E+01	+1.88523357E+00	-3.92798882E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
13.500000	+8.78323835E+01	+9.10940428E+01	+1.87538323E+00	-3.95177893E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
13.750000	+8.81230340E+01	+9.13525346E+01	+1.86547468E+00	-3.97451578E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
14.000000	+8.84142499E+01	+9.16117314E+01	+1.85551065E+00	-3.99611515E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
14.250000	+8.87059818E+01	+9.18715954E+01	+1.84549410E+00	-4.01650155E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
14.500000	+8.89981790E+01	+9.21320875E+01	+1.83542815E+00	-4.03560926E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
14.750000	+8.92907895E+01	+9.23931674E+01	+1.82531606E+00	-4.05338313E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
15.000000	+8.95837604E+01	+9.26547936E+01	+1.81516123E+00	-4.06977891E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
15.250000	+8.98770373E+01	+9.29169232E+01	+1.80496716E+00	-4.08476332E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
15.500000	+9.01705649E+01	+9.31795121E+01	+1.79473741E+00	-4.09831370E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
15.750000	+9.04642873E+01	+9.34425151E+01	+1.78447559E+00	-4.11041745E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
16.000000	+9.07581476E+01	+9.37058858E+01	+1.77418533E+00	-4.12107111E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
16.250000	+9.10520888E+01	+9.39695770E+01	+1.76387024E+00	-4.13027929E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
16.500000	+9.13460534E+01	+9.42335409E+01	+1.75353393E+00	-4.13805337E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
16.750000	+9.16399842E+01	+9.44977290E+01	+1.74317997E+00	-4.14441001E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
17.000000	+9.19338242E+01	+9.47620927E+01	+1.73281188E+00	-4.14936962E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
17.250000	+9.22275168E+01	+9.50265832E+01	+1.72243312E+00	-4.15295473E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
17.500000	+9.25210061E+01	+9.52911518E+01	+1.71204711E+00	-4.15518842E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
17.750000	+9.28142372E+01	+9.55557503E+01	+1.70165718E+00	-4.15609266E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
18.000000	+9.31071559E+01	+9.58203307E+01	+1.69126664E+00	-4.15568690E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
18.250000	+9.33997096E+01	+9.60848461E+01	+1.68087875E+00	-4.15398658E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
18.500000	+9.36918465E+01	+9.63492501E+01	+1.67049671E+00	-4.15100200E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
18.750000	+9.39835165E+01	+9.66134973E+01	+1.66012374E+00	-4.14673721E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
19.000000	+9.42746706E+01	+9.68775436E+01	+1.64976303E+00	-4.14118917E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
19.250000	+9.45652613E+01	+9.71413458E+01	+1.63941779E+00	-4.13434719E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
19.500000	+9.48552424E+01	+9.74048619E+01	+1.62909129E+00	-4.12619246E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
19.750000	+9.51445693E+01	+9.76680511E+01	+1.61878683E+00	-4.11669796E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
20.000000	+9.54331982E+01	+9.79308740E+01	+1.60850780E+00	-4.10582855E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
20.250000	+9.57210871E+01	+9.81932922E+01	+1.59825769E+00	-4.09354128E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
20.500000	+9.60081946E+01	+9.84552683E+01	+1.58804009E+00	-4.07978587E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
20.750000	+9.62944806E+01	+9.87167663E+01	+1.57785876E+00	-4.06450554E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
21.000000	+9.65799060E+01	+9.89777509E+01	+1.56771757E+00	-4.04763778E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
21.250000	+9.68644322E+01	+9.92381879E+01	+1.55762057E+00	-4.02911548E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
21.500000	+9.71480214E+01	+9.94980437E+01	+1.54757199E+00	-4.00886800E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
21.750000	+9.74306365E+01	+9.97572855E+01	+1.53757623E+00	-3.98682246E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
22.000000	+9.77122406E+01	+1.00015881E+02	+1.52763788E+00	-3.96290492E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
22.250000	+9.79927973E+01	+1.00273799E+02	+1.51776170E+00	-3.93704174E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
22.500000	+9.82722704E+01	+1.00531007E+02	+1.50795267E+00	-3.90916074E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
22.750000	+9.85506239E+01	+1.00787474E+02	+1.49821590E+00	-3.87919247E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
23.000000	+9.88278216E+01	+1.01043170E+02	+1.48855670E+00	-3.84707128E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
23.250000	+9.91038276E+01	+1.01298062E+02	+1.47898054E+00	-3.81273633E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
23.500000	+9.93786060E+01	+1.01552121E+02	+1.46949302E+00	-3.77613245E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
23.750000	+9.96521204E+01	+1.01805315E+02	+1.46009988E+00	-3.73721089E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
24.000000	+9.99243348E+01	+1.02057613E+02	+1.45080697E+00	-3.69592982E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
24.250000	+1.00195213E+02	+1.02308983E+02	+1.44162023E+00	-3.65225480E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
24.500000	+1.00464718E+02	+1.02559393E+02	+1.43254569E+00	-3.60615894E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
24.750000	+1.00732814E+02	+1.02808812E+02	+1.42358944E+00	-3.55884687E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
6.250000	+7.99484323E+01	+8.41614137E+01	+2.13131775E+00	-2.99391654E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
6.375000	+8.00667046E+01	+8.42638776E+01	+2.12755837E+00	-3.02109561E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
6.500000	+8.01861143E+01	+8.43673960E+01	+2.12376501E+00	-3.04779671E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
6.625000	+8.03066184E+01	+8.44719326E+01	+2.11993888E+00	-3.07356378E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
6.750000	+8.04281756E+01	+8.45774519E+01	+2.11608110E+00	-3.09844080E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
6.875000	+8.05507454E+01	+8.46839193E+01	+2.11219278E+00	-3.12247201E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
7.000000	+8.06742886E+01	+8.47913009E+01	+2.10827492E+00	-3.14570174E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
7.125000	+8.07987669E+01	+8.48995639E+01	+2.10432852E+00	-3.16817421E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
7.250000	+8.09241436E+01	+8.50086763E+01	+2.10035449E+00	-3.18993336E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
7.375000	+8.10503830E+01	+8.51186068E+01	+2.09635369E+00	-3.21102269E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
7.500000	+8.11774505E+01	+8.52293255E+01	+2.09232693E+00	-3.23148513E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
7.625000	+8.13053128E+01	+8.53408031E+01	+2.08827498E+00	-3.25136283E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
7.750000	+8.14339379E+01	+8.54530112E+01	+2.08419852E+00	-3.27069706E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
7.875000	+8.15632950E+01	+8.55659227E+01	+2.08009823E+00	-3.28952802E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
8.000000	+8.16933544E+01	+8.56795110E+01	+2.07597470E+00	-3.30789479E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
8.125000	+8.18240876E+01	+8.57937510E+01	+2.07182850E+00	-3.32583513E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
8.250000	+8.19554673E+01	+8.59086181E+01	+2.06766012E+00	-3.34338540E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
8.375000	+8.20874674E+01	+8.60240888E+01	+2.06347003E+00	-3.36058048E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
8.500000	+8.22200629E+01	+8.61401406E+01	+2.05925867E+00	-3.37745362E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
8.625000	+8.23532300E+01	+8.62567519E+01	+2.05502640E+00	-3.39403641E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
8.750000	+8.24869458E+01	+8.63739020E+01	+2.05077357E+00	-3.41035871E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
8.875000	+8.26211887E+01	+8.64915711E+01	+2.04650050E+00	-3.42644853E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
9.000000	+8.27559381E+01	+8.66097404E+01	+2.04220745E+00	-3.44233205E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
9.125000	+8.28911742E+01	+8.67283917E+01	+2.03789467E+00	-3.45803353E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
9.250000	+8.30268784E+01	+8.68475079E+01	+2.03356237E+00	-3.47357529E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
9.375000	+8.31630330E+01	+8.69670726E+01	+2.02921073E+00	-3.48897773E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
9.500000	+8.32996212E+01	+8.70870704E+01	+2.02483993E+00	-3.50425926E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
9.625000	+8.34366270E+01	+8.72074863E+01	+2.02045009E+00	-3.51943634E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
9.750000	+8.35740354E+01	+8.73283065E+01	+2.01604133E+00	-3.53452347E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
9.875000	+8.37118320E+01	+8.74495176E+01	+2.01161378E+00	-3.54953322E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
10.000000	+8.38500034E+01	+8.75711071E+01	+2.00716750E+00	-3.56447626E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
10.125000	+8.39885366E+01	+8.76930629E+01	+2.00270259E+00	-3.57936139E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
10.250000	+8.41274196E+01	+8.78153739E+01	+1.99821910E+00	-3.59419558E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
10.375000	+8.42666409E+01	+8.79380293E+01	+1.99371710E+00	-3.60898403E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
10.500000	+8.44061896E+01	+8.80610191E+01	+1.98919664E+00	-3.62373023E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
10.625000	+8.45460554E+01	+8.81843337E+01	+1.98465777E+00	-3.63843602E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
10.750000	+8.46862285E+01	+8.83079641E+01	+1.98010055E+00	-3.65310165E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
10.875000	+8.48266996E+01	+8.84319017E+01	+1.97552502E+00	-3.66772589E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
11.000000	+8.49674599E+01	+8.85561385E+01	+1.97093123E+00	-3.68230607E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
11.125000	+8.51085011E+01	+8.86806668E+01	+1.96631925E+00	-3.69683821E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
11.250000	+8.52498149E+01	+8.88054794E+01	+1.96168914E+00	-3.71131706E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
11.375000	+8.53913938E+01	+8.89305692E+01	+1.95704096E+00	-3.72573624E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
11.500000	+8.55332303E+01	+8.90559299E+01	+1.95237480E+00	-3.74008828E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
11.625000	+8.56753174E+01	+8.91815550E+01	+1.94769074E+00	-3.75436479E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
11.750000	+8.58176481E+01	+8.93074386E+01	+1.94298888E+00	-3.76855648E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
11.875000	+8.59602160E+01	+8.94335751E+01	+1.93826935E+00	-3.78265332E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
12.000000	+8.61030144E+01	+8.95599588E+01	+1.93353225E+00	-3.79664458E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
12.125000	+8.62460371E+01	+8.96865844E+01	+1.92877774E+00	-3.81051900E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
12.250000	+8.63892780E+01	+8.98134469E+01	+1.92400595E+00	-3.82426482E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
12.375000	+8.65327310E+01	+8.99405411E+01	+1.91921707E+00	-3.83794335E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
3.125000	+7.75029892E+01	+8.20600690E+01	+2.20982920E+00	-1.88668122E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
3.187500	+7.75395765E+01	+8.20912421E+01	+2.20864042E+00	-1.91740500E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
3.250000	+7.75767704E+01	+8.21229411E+01	+2.20743244E+00	-1.94794980E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
3.312500	+7.76145649E+01	+8.21551610E+01	+2.20620549E+00	-1.97813542E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
3.375000	+7.76529535E+01	+8.21878968E+01	+2.20495978E+00	-2.00795957E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
3.437500	+7.76919300E+01	+8.22211437E+01	+2.20369554E+00	-2.03742019E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
3.500000	+7.77314881E+01	+8.22548967E+01	+2.20241300E+00	-2.06651541E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
3.562500	+7.77716214E+01	+8.22891506E+01	+2.20111239E+00	-2.09524361E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
3.625000	+7.78123235E+01	+8.23239005E+01	+2.19979395E+00	-2.12360338E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
3.687500	+7.78535879E+01	+8.23591412E+01	+2.19845789E+00	-2.15159351E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
3.750000	+7.78954081E+01	+8.23948675E+01	+2.19710445E+00	-2.17921303E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
3.812500	+7.79377775E+01	+8.24310744E+01	+2.19573387E+00	-2.20646117E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
3.875000	+7.79806898E+01	+8.24677565E+01	+2.19434638E+00	-2.23333740E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
3.937500	+7.80241381E+01	+8.25049086E+01	+2.19294220E+00	-2.25984138E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
4.000000	+7.80681161E+01	+8.25425256E+01	+2.19152158E+00	-2.28597299E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
4.062500	+7.81126169E+01	+8.25806021E+01	+2.19008473E+00	-2.31173234E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
4.125000	+7.81576341E+01	+8.26191327E+01	+2.18863191E+00	-2.33711971E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
4.187500	+7.82031609E+01	+8.26581123E+01	+2.18716333E+00	-2.36213564E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
4.250000	+7.82491907E+01	+8.26975354E+01	+2.18567924E+00	-2.38678082E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
4.312500	+7.82957168E+01	+8.27373968E+01	+2.18417986E+00	-2.41105620E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
4.375000	+7.83427326E+01	+8.27776910E+01	+2.18266542E+00	-2.43496288E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
4.437500	+7.83902314E+01	+8.28184128E+01	+2.18113615E+00	-2.45850219E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
4.500000	+7.84382065E+01	+8.28595567E+01	+2.17959229E+00	-2.48167565E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
4.562500	+7.84866513E+01	+8.29011174E+01	+2.17803406E+00	-2.50448496E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
4.625000	+7.85355591E+01	+8.29430894E+01	+2.17646169E+00	-2.52693202E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
4.687500	+7.85849233E+01	+8.29854675E+01	+2.17487540E+00	-2.54901892E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
4.750000	+7.86347372E+01	+8.30282462E+01	+2.17327541E+00	-2.57074791E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
4.812500	+7.86849942E+01	+8.30714203E+01	+2.17166196E+00	-2.59212145E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
4.875000	+7.87356878E+01	+8.31149842E+01	+2.17003526E+00	-2.61314216E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
4.937500	+7.87868113E+01	+8.31589328E+01	+2.16839553E+00	-2.63381281E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
5.000000	+7.88383583E+01	+8.32032606E+01	+2.16674299E+00	-2.65413637E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
5.062500	+7.88903221E+01	+8.32479623E+01	+2.16507786E+00	-2.67411595E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
5.125000	+7.89426963E+01	+8.32930326E+01	+2.16340035E+00	-2.69375483E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
5.187500	+7.89954744E+01	+8.33384663E+01	+2.16171067E+00	-2.71305643E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
5.250000	+7.90486500E+01	+8.33842579E+01	+2.16000903E+00	-2.73202434E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
5.312500	+7.91022167E+01	+8.34304024E+01	+2.15829564E+00	-2.75066228E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
5.375000	+7.91561681E+01	+8.34768944E+01	+2.15657070E+00	-2.76897410E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
5.437500	+7.92104979E+01	+8.35237288E+01	+2.15483442E+00	-2.78696379E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
5.500000	+7.92651999E+01	+8.35709003E+01	+2.15308700E+00	-2.80463549E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
5.562500	+7.93202678E+01	+8.36184039E+01	+2.15132863E+00	-2.82199342E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
5.625000	+7.93756955E+01	+8.36662343E+01	+2.14955950E+00	-2.83904197E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
5.687500	+7.94314767E+01	+8.37143865E+01	+2.14777982E+00	-2.85578560E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
5.750000	+7.94876054E+01	+8.37628554E+01	+2.14598977E+00	-2.87222890E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
5.812500	+7.95440755E+01	+8.38116361E+01	+2.14418954E+00	-2.88837656E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
5.875000	+7.96008812E+01	+8.38607234E+01	+2.14237930E+00	-2.90423335E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
5.937500	+7.96580164E+01	+8.39101125E+01	+2.14055925E+00	-2.91980415E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
6.000000	+7.97154753E+01	+8.39597985E+01	+2.13872955E+00	-2.93509392E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
6.062500	+7.97732520E+01	+8.40097764E+01	+2.13689038E+00	-2.95010770E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
6.125000	+7.98313409E+01	+8.40600414E+01	+2.13504191E+00	-2.96485060E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
6.187500	+7.98897362E+01	+8.41105888E+01	+2.13318432E+00	-2.97945934E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.562500	+7.68021050E+01	+8.14646099E+01	+2.23270001E+00	-1.00977660E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.593750	+7.68118275E+01	+8.14728473E+01	+2.23238145E+00	-1.02897294E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.625000	+7.68217342E+01	+8.14812415E+01	+2.23205690E+00	-1.04814106E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.656250	+7.68318247E+01	+8.14897922E+01	+2.23172637E+00	-1.06725229E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.687500	+7.68420985E+01	+8.14984988E+01	+2.23138987E+00	-1.08630571E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.718750	+7.68525551E+01	+8.15073611E+01	+2.23104743E+00	-1.10530039E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.750000	+7.68631940E+01	+8.15163787E+01	+2.23069906E+00	-1.12423545E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.781250	+7.68740147E+01	+8.15255512E+01	+2.23034478E+00	-1.14310997E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.812500	+7.68850166E+01	+8.15348781E+01	+2.22998461E+00	-1.16192309E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.843750	+7.68961994E+01	+8.15443592E+01	+2.22961858E+00	-1.18067392E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.875000	+7.69075624E+01	+8.15539939E+01	+2.22924669E+00	-1.19936160E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.906250	+7.69191051E+01	+8.15637819E+01	+2.22886898E+00	-1.21798528E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.937500	+7.69308270E+01	+8.15737228E+01	+2.22848545E+00	-1.23654411E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.968750	+7.69427275E+01	+8.15838161E+01	+2.22809614E+00	-1.25503727E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
2.000000	+7.69548060E+01	+8.15940614E+01	+2.22770105E+00	-1.27346392E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
2.031250	+7.69670621E+01	+8.16044583E+01	+2.22730022E+00	-1.29182327E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
2.062500	+7.69794950E+01	+8.16150062E+01	+2.22689366E+00	-1.31011450E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
2.093750	+7.69921044E+01	+8.16257049E+01	+2.22648140E+00	-1.32833683E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
2.125000	+7.70048894E+01	+8.16365538E+01	+2.22606345E+00	-1.34648948E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
2.156250	+7.70178497E+01	+8.16475524E+01	+2.22563984E+00	-1.36457168E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
2.187500	+7.70309845E+01	+8.16587004E+01	+2.22521059E+00	-1.38258268E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
2.218750	+7.70442933E+01	+8.16699972E+01	+2.22477573E+00	-1.40052174E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
2.250000	+7.70577755E+01	+8.16814424E+01	+2.22433527E+00	-1.41838812E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
2.281250	+7.70714304E+01	+8.16930354E+01	+2.22388924E+00	-1.43618109E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
2.312500	+7.70852574E+01	+8.17047759E+01	+2.22343766E+00	-1.45389996E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
2.343750	+7.70992559E+01	+8.17166632E+01	+2.22298055E+00	-1.47154402E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
2.375000	+7.71134252E+01	+8.17286970E+01	+2.22251794E+00	-1.48911259E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
2.406250	+7.71277647E+01	+8.17408767E+01	+2.22204985E+00	-1.50660500E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
2.437500	+7.71422738E+01	+8.17532018E+01	+2.22157631E+00	-1.52402057E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
2.468750	+7.71569519E+01	+8.17656718E+01	+2.22109734E+00	-1.54135868E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
2.500000	+7.71717981E+01	+8.17782863E+01	+2.22061296E+00	-1.55861867E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
2.531250	+7.71868119E+01	+8.17910446E+01	+2.22012320E+00	-1.57579993E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
2.562500	+7.72019926E+01	+8.18039462E+01	+2.21962809E+00	-1.59290184E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
2.593750	+7.72173396E+01	+8.18169907E+01	+2.21912764E+00	-1.60992381E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
2.625000	+7.72328521E+01	+8.18301775E+01	+2.21862189E+00	-1.62686524E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
2.656250	+7.72485294E+01	+8.18435061E+01	+2.21811085E+00	-1.64372557E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
2.687500	+7.72643710E+01	+8.18569758E+01	+2.21759456E+00	-1.66050424E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
2.718750	+7.72803759E+01	+8.18705863E+01	+2.21707303E+00	-1.67720069E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
2.750000	+7.72965437E+01	+8.18843369E+01	+2.21654631E+00	-1.69381439E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
2.781250	+7.73128735E+01	+8.18982270E+01	+2.21601440E+00	-1.71034482E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
2.812500	+7.73293646E+01	+8.19122562E+01	+2.21547734E+00	-1.72679148E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
2.843750	+7.73460163E+01	+8.19264239E+01	+2.21493516E+00	-1.74315386E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
2.875000	+7.73628280E+01	+8.19407294E+01	+2.21438787E+00	-1.75943148E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
2.906250	+7.73797988E+01	+8.19551723E+01	+2.21383551E+00	-1.77562388E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
2.937500	+7.73969280E+01	+8.19697519E+01	+2.21327811E+00	-1.79173060E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
2.968750	+7.74142150E+01	+8.19844677E+01	+2.21271568E+00	-1.80775120E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
3.000000	+7.74316589E+01	+8.19993191E+01	+2.21214826E+00	-1.82368524E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
3.031250	+7.74492590E+01	+8.20143055E+01	+2.21157588E+00	-1.83953232E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
3.062500	+7.74670146E+01	+8.20294263E+01	+2.21099855E+00	-1.85529203E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
3.093750	+7.74849249E+01	+8.20446810E+01	+2.21041632E+00	-1.87100795E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.781250	+7.66201394E+01	+8.13105575E+01	+2.23866892E+00	-5.13863726E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.796875	+7.66226086E+01	+8.13126465E+01	+2.23858783E+00	-5.24011984E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.812500	+7.66251262E+01	+8.13147764E+01	+2.23850516E+00	-5.34156514E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.828125	+7.66276922E+01	+8.13169472E+01	+2.23842091E+00	-5.44293518E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.843750	+7.66303064E+01	+8.13191589E+01	+2.23833507E+00	-5.54422854E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.859375	+7.66329689E+01	+8.13214116E+01	+2.23824765E+00	-5.64544386E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.875000	+7.66356796E+01	+8.13237051E+01	+2.23815865E+00	-5.74657974E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.890625	+7.66384386E+01	+8.13260394E+01	+2.23806807E+00	-5.84763481E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.906250	+7.66412457E+01	+8.13284145E+01	+2.23797591E+00	-5.94860768E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.921875	+7.66441009E+01	+8.13308304E+01	+2.23788218E+00	-6.04949698E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.937500	+7.66470043E+01	+8.13332871E+01	+2.23778687E+00	-6.15030133E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.953125	+7.66499557E+01	+8.13357845E+01	+2.23768998E+00	-6.25101937E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.968750	+7.66529551E+01	+8.13383225E+01	+2.23759152E+00	-6.35164973E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.984375	+7.66560025E+01	+8.13409013E+01	+2.23749149E+00	-6.45219106E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.000000	+7.66590979E+01	+8.13435207E+01	+2.23738989E+00	-6.55264199E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.015625	+7.66622412E+01	+8.13461807E+01	+2.23728672E+00	-6.65300117E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.031250	+7.66654323E+01	+8.13488813E+01	+2.23718199E+00	-6.75326725E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.046875	+7.66686713E+01	+8.13516225E+01	+2.23707568E+00	-6.85343889E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.062500	+7.66719581E+01	+8.13544042E+01	+2.23696782E+00	-6.95351474E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.078125	+7.66752927E+01	+8.13572263E+01	+2.23685838E+00	-7.05349346E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.093750	+7.66786749E+01	+8.13600890E+01	+2.23674739E+00	-7.15337372E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.109375	+7.66821049E+01	+8.13629920E+01	+2.23663484E+00	-7.25315419E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.125000	+7.66855824E+01	+8.13659355E+01	+2.23652073E+00	-7.35283355E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.140625	+7.66891076E+01	+8.13689193E+01	+2.23640507E+00	-7.45241047E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.156250	+7.66926803E+01	+8.13719435E+01	+2.23628784E+00	-7.55188362E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.171875	+7.66963005E+01	+8.13750080E+01	+2.23616907E+00	-7.65125171E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.187500	+7.66999681E+01	+8.13781127E+01	+2.23604874E+00	-7.75051342E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.203125	+7.67036832E+01	+8.13812576E+01	+2.23592687E+00	-7.84966744E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.218750	+7.67074457E+01	+8.13844428E+01	+2.23580344E+00	-7.94871248E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.234375	+7.67112554E+01	+8.13876681E+01	+2.23567847E+00	-8.04764723E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.250000	+7.67151125E+01	+8.13909335E+01	+2.23555195E+00	-8.14647042E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.265625	+7.67190167E+01	+8.13942390E+01	+2.23542389E+00	-8.24518074E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.281250	+7.67229682E+01	+8.13975846E+01	+2.23529429E+00	-8.34377692E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.296875	+7.67269668E+01	+8.14009702E+01	+2.23516315E+00	-8.44225769E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.312500	+7.67310125E+01	+8.14043958E+01	+2.23503047E+00	-8.54062176E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.328125	+7.67351052E+01	+8.14078613E+01	+2.23489625E+00	-8.63886787E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.343750	+7.67392448E+01	+8.14113667E+01	+2.23476050E+00	-8.73699476E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.359375	+7.67434315E+01	+8.14149120E+01	+2.23462322E+00	-8.83500116E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.375000	+7.67476650E+01	+8.14184971E+01	+2.23448441E+00	-8.93288583E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.390625	+7.67519453E+01	+8.14221220E+01	+2.23434407E+00	-9.03064752E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.406250	+7.67562725E+01	+8.14257866E+01	+2.23420220E+00	-9.12828498E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.421875	+7.67606463E+01	+8.14294909E+01	+2.23405881E+00	-9.22579697E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.437500	+7.67650669E+01	+8.14332349E+01	+2.23391390E+00	-9.32318227E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.453125	+7.67695340E+01	+8.14370186E+01	+2.23376746E+00	-9.42043964E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.468750	+7.67740478E+01	+8.14408418E+01	+2.23361951E+00	-9.51756786E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.484375	+7.67786080E+01	+8.14447045E+01	+2.23347004E+00	-9.61456572E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.500000	+7.67832147E+01	+8.14486068E+01	+2.23331905E+00	-9.71143200E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.515625	+7.67878678E+01	+8.14525485E+01	+2.23316656E+00	-9.80816549E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.531250	+7.67925673E+01	+8.14565296E+01	+2.23301255E+00	-9.90476499E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
1.546875	+7.67973130E+01	+8.14605501E+01	+2.23285703E+00	-1.00012972E-02	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.390625	+7.65742054E+01	+8.12717058E+01	+2.24017772E+00	-2.58075737E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.398438	+7.65748252E+01	+8.12722299E+01	+2.24015736E+00	-2.63220994E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.406250	+7.65754572E+01	+8.12727644E+01	+2.24013659E+00	-2.68365778E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.414062	+7.65761014E+01	+8.12733092E+01	+2.24011542E+00	-2.73509608E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.421875	+7.65767579E+01	+8.12738644E+01	+2.24009386E+00	-2.78652466E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.429688	+7.65774266E+01	+8.12744299E+01	+2.24007189E+00	-2.83794334E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.437500	+7.65781075E+01	+8.12750057E+01	+2.24004951E+00	-2.88935192E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.445312	+7.65788007E+01	+8.12755920E+01	+2.24002674E+00	-2.94075024E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.453125	+7.65795061E+01	+8.12761885E+01	+2.24000356E+00	-2.99213811E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.460938	+7.65802237E+01	+8.12767954E+01	+2.23997999E+00	-3.04351535E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.468750	+7.65809536E+01	+8.12774126E+01	+2.23995601E+00	-3.09488178E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.476562	+7.65816957E+01	+8.12780402E+01	+2.23993163E+00	-3.14623721E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.484375	+7.65824499E+01	+8.12786781E+01	+2.23990685E+00	-3.19758147E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.492188	+7.65832164E+01	+8.12793263E+01	+2.23988167E+00	-3.24891438E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.500000	+7.65839951E+01	+8.12799849E+01	+2.23985608E+00	-3.30023575E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.507812	+7.65847861E+01	+8.12806538E+01	+2.23983010E+00	-3.35154540E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.515625	+7.65855892E+01	+8.12813331E+01	+2.23980372E+00	-3.40284316E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.523438	+7.65864045E+01	+8.12820226E+01	+2.23977693E+00	-3.45412885E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.531250	+7.65872321E+01	+8.12827225E+01	+2.23974975E+00	-3.50540227E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.539062	+7.65880718E+01	+8.12834327E+01	+2.23972216E+00	-3.55666326E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.546875	+7.65889237E+01	+8.12841532E+01	+2.23969417E+00	-3.60791164E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.554688	+7.65897879E+01	+8.12848841E+01	+2.23966579E+00	-3.65914722E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.562500	+7.65906642E+01	+8.12856253E+01	+2.23963700E+00	-3.71036982E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.570312	+7.65915527E+01	+8.12863767E+01	+2.23960781E+00	-3.76157927E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.578125	+7.65924534E+01	+8.12871385E+01	+2.23957822E+00	-3.81277538E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.585938	+7.65933663E+01	+8.12879107E+01	+2.23954824E+00	-3.86395798E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.593750	+7.65942914E+01	+8.12886931E+01	+2.23951785E+00	-3.91512688E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.601562	+7.65952286E+01	+8.12894858E+01	+2.23948706E+00	-3.96628192E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.609375	+7.65961780E+01	+8.12902888E+01	+2.23945588E+00	-4.01742290E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.617188	+7.65971396E+01	+8.12911021E+01	+2.23942429E+00	-4.06854966E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.625000	+7.65981134E+01	+8.12919258E+01	+2.23939231E+00	-4.11966200E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.632812	+7.65990993E+01	+8.12927597E+01	+2.23935992E+00	-4.17075976E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.640625	+7.66000974E+01	+8.12936039E+01	+2.23932714E+00	-4.22184275E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.648438	+7.66011077E+01	+8.12944584E+01	+2.23929395E+00	-4.27291081E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.656250	+7.66021301E+01	+8.12953232E+01	+2.23926037E+00	-4.32396374E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.664062	+7.66031647E+01	+8.12961983E+01	+2.23922639E+00	-4.37500138E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.671875	+7.66042114E+01	+8.12970837E+01	+2.23919201E+00	-4.42602353E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.679688	+7.66052702E+01	+8.12979794E+01	+2.23915724E+00	-4.47703004E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.687500	+7.66063413E+01	+8.12988853E+01	+2.23912206E+00	-4.52802071E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.695312	+7.66074244E+01	+8.12998015E+01	+2.23908649E+00	-4.57899538E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.703125	+7.66085197E+01	+8.13007280E+01	+2.23905051E+00	-4.62995386E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.710938	+7.66096271E+01	+8.13016648E+01	+2.23901414E+00	-4.68089598E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.718750	+7.66107467E+01	+8.13026118E+01	+2.23897737E+00	-4.73182156E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.726562	+7.66118783E+01	+8.13035691E+01	+2.23894021E+00	-4.78273043E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.734375	+7.66130222E+01	+8.13045367E+01	+2.23890264E+00	-4.83362241E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.742188	+7.66141781E+01	+8.13055145E+01	+2.23886468E+00	-4.88449732E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.750000	+7.66153461E+01	+8.13065026E+01	+2.23882632E+00	-4.93535499E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.757812	+7.66165263E+01	+8.13075010E+01	+2.23878757E+00	-4.98619524E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.765625	+7.66177185E+01	+8.13085096E+01	+2.23874841E+00	-5.03701790E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02
0.773438	+7.66189229E+01	+8.13095284E+01	+2.23870886E+00	-5.08783171E-03	+8.75353283E+01	-1.24124244E-01	-7.05223456E+02	+5.11220092E-01	+4.88779908E-01	+8.73350525E+01	-1.23883822E-01	-7.04975443E+02


==> anc/otoc_to_plot_free_M600_L1.1225_n250_beta20.0000.dat <==
500.000000	+1.09861828E+01	+1.73980116E+01	+2.55129171E+00	+2.33652883E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
510.000000	+1.08415403E+01	+1.74024828E+01	+2.57428144E+00	+2.26141708E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
520.000000	+1.06871579E+01	+1.73956411E+01	+2.59652005E+00	+2.12259188E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
530.000000	+1.05391086E+01	+1.73845717E+01	+2.61673328E+00	+2.04598056E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
540.000000	+1.03950795E+01	+1.73837650E+01	+2.63743967E+00	+1.98612561E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
550.000000	+1.02508901E+01	+1.73737449E+01	+2.65645579E+00	+1.89125068E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
560.000000	+1.01092499E+01	+1.73673457E+01	+2.67526468E+00	+1.91456496E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
570.000000	+9.96629766E+00	+1.73671851E+01	+2.69474709E+00	+1.94635268E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
580.000000	+9.82299385E+00	+1.73691971E+01	+2.71419173E+00	+1.83427206E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
590.000000	+9.68227956E+00	+1.73597134E+01	+2.73143253E+00	+1.61053714E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
600.000000	+9.54226881E+00	+1.73354979E+01	+2.74640248E+00	+1.46655715E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
610.000000	+9.40400067E+00	+1.73099574E+01	+2.76076368E+00	+1.58919167E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
620.000000	+9.26853224E+00	+1.73134385E+01	+2.77818631E+00	+1.98405938E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
630.000000	+9.12983300E+00	+1.73558150E+01	+2.80044486E+00	+2.06790533E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
640.000000	+8.98857193E+00	+1.73731765E+01	+2.81954442E+00	+1.63138683E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
650.000000	+8.85257804E+00	+1.73513818E+01	+2.83307260E+00	+1.19393998E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
660.000000	+8.72130083E+00	+1.73085293E+01	+2.84342322E+00	+1.17902386E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
670.000000	+8.58982808E+00	+1.72914192E+01	+2.85665308E+00	+1.47258275E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
680.000000	+8.45671825E+00	+1.73006159E+01	+2.87287487E+00	+1.61707634E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
690.000000	+8.33232109E+00	+1.73199352E+01	+2.88899460E+00	+1.54918314E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
700.000000	+8.20846953E+00	+1.73306727E+01	+2.90385853E+00	+1.40778423E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
710.000000	+8.07550485E+00	+1.73197675E+01	+2.91715029E+00	+1.30554005E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
720.000000	+7.93997309E+00	+1.73035012E+01	+2.92996933E+00	+1.26328432E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
730.000000	+7.81348815E+00	+1.72942890E+01	+2.94241597E+00	+1.27155271E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
740.000000	+7.69297288E+00	+1.72976791E+01	+2.95540039E+00	+1.33135938E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
750.000000	+7.57112437E+00	+1.73077633E+01	+2.96904316E+00	+1.31209443E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
760.000000	+7.44567182E+00	+1.73057598E+01	+2.98164228E+00	+1.18028426E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
770.000000	+7.32237531E+00	+1.72915885E+01	+2.99264885E+00	+1.19081202E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
780.000000	+7.19990641E+00	+1.72976434E+01	+3.00545852E+00	+1.28082363E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
790.000000	+7.07271527E+00	+1.73006036E+01	+3.01826532E+00	+1.23123279E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
800.000000	+6.94513266E+00	+1.72946097E+01	+3.03008317E+00	+1.15557990E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
810.000000	+6.82177825E+00	+1.72888022E+01	+3.04137692E+00	+1.11119562E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
820.000000	+6.69892959E+00	+1.72809874E+01	+3.05230709E+00	+1.15606048E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
830.000000	+6.57105040E+00	+1.72829041E+01	+3.06449813E+00	+1.28107303E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
840.000000	+6.44194166E+00	+1.72986304E+01	+3.07792855E+00	+1.30315891E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
850.000000	+6.31743374E+00	+1.73121424E+01	+3.09056131E+00	+1.13781917E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
860.000000	+6.20626428E+00	+1.73128445E+01	+3.10068493E+00	+8.94099771E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
870.000000	+6.11023059E+00	+1.73033150E+01	+3.10844330E+00	+6.91988135E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
880.000000	+6.02450377E+00	+1.72858651E+01	+3.11452469E+00	+5.83684695E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
890.000000	+5.94159700E+00	+1.72661117E+01	+3.12011700E+00	+5.00613966E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
900.000000	+5.85865658E+00	+1.72333361E+01	+3.12453697E+00	+4.33710830E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
910.000000	+5.77446456E+00	+1.71976378E+01	+3.12879121E+00	+5.51687566E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
920.000000	+5.68557391E+00	+1.71864538E+01	+3.13557072E+00	+9.34700284E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
930.000000	+5.58943310E+00	+1.72281597E+01	+3.14748522E+00	+1.45233109E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
940.000000	+5.47617965E+00	+1.73160202E+01	+3.16461734E+00	+1.71398361E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
950.000000	+5.33876490E+00	+1.73833804E+01	+3.18176489E+00	+1.57230692E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
960.000000	+5.18232420E+00	+1.74003979E+01	+3.19606348E+00	+1.26661092E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
970.000000	+5.01929791E+00	+1.73729277E+01	+3.20709711E+00	+9.21264003E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
980.000000	+4.86510970E+00	+1.73103915E+01	+3.21448876E+00	+5.92413369E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
990.000000	+4.73207215E+00	+1.72329416E+01	+3.21894538E+00	+2.98909172E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
250.000000	+1.47668035E+01	+1.77087822E+01	+1.77222958E+00	+4.98587607E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
255.000000	+1.46778940E+01	+1.76925728E+01	+1.79664049E+00	+4.77848675E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
260.000000	+1.45924204E+01	+1.76783942E+01	+1.82001445E+00	+4.56006286E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
265.000000	+1.45106881E+01	+1.76660208E+01	+1.84224111E+00	+4.47643187E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
270.000000	+1.44319273E+01	+1.76591812E+01	+1.86477876E+00	+4.48172170E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
275.000000	+1.43548107E+01	+1.76547733E+01	+1.88705833E+00	+4.31429259E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
280.000000	+1.42791770E+01	+1.76487112E+01	+1.90792169E+00	+4.11338715E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
285.000000	+1.42049521E+01	+1.76434854E+01	+1.92819220E+00	+4.07032568E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
290.000000	+1.41321800E+01	+1.76416947E+01	+1.94862495E+00	+4.06373211E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
295.000000	+1.40598934E+01	+1.76410376E+01	+1.96882952E+00	+3.94467294E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
300.000000	+1.39871934E+01	+1.76379137E+01	+1.98807168E+00	+3.72104318E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
305.000000	+1.39148445E+01	+1.76317549E+01	+2.00603996E+00	+3.58186706E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
310.000000	+1.38432023E+01	+1.76270567E+01	+2.02389035E+00	+3.67656078E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
315.000000	+1.37707741E+01	+1.76268821E+01	+2.04280556E+00	+3.77215205E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
320.000000	+1.36967871E+01	+1.76261005E+01	+2.06161187E+00	+3.61349787E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
325.000000	+1.36222722E+01	+1.76202687E+01	+2.07894054E+00	+3.38811552E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
330.000000	+1.35475871E+01	+1.76123111E+01	+2.09549302E+00	+3.34274530E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
335.000000	+1.34725698E+01	+1.76064679E+01	+2.11236799E+00	+3.37909465E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
340.000000	+1.33977986E+01	+1.76022205E+01	+2.12928397E+00	+3.35845260E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
345.000000	+1.33233123E+01	+1.75984031E+01	+2.14595252E+00	+3.30845922E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
350.000000	+1.32482840E+01	+1.75941341E+01	+2.16236856E+00	+3.24355063E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
355.000000	+1.31724285E+01	+1.75884574E+01	+2.17838803E+00	+3.11575584E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
360.000000	+1.30959185E+01	+1.75793062E+01	+2.19352612E+00	+2.94294772E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
365.000000	+1.30196409E+01	+1.75675624E+01	+2.20781750E+00	+2.86273470E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
370.000000	+1.29440902E+01	+1.75576801E+01	+2.22215347E+00	+2.98765841E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
375.000000	+1.28686197E+01	+1.75544677E+01	+2.23769409E+00	+3.19596431E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
380.000000	+1.27916510E+01	+1.75550711E+01	+2.25411311E+00	+3.17480510E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
385.000000	+1.27136673E+01	+1.75506685E+01	+2.26944214E+00	+2.88385290E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
390.000000	+1.26366955E+01	+1.75394857E+01	+2.28295164E+00	+2.61897662E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
395.000000	+1.25614028E+01	+1.75267575E+01	+2.29563191E+00	+2.59875471E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
400.000000	+1.24861251E+01	+1.75179967E+01	+2.30893919E+00	+2.73670410E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
405.000000	+1.24096012E+01	+1.75127195E+01	+2.32299895E+00	+2.80153100E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
410.000000	+1.23327867E+01	+1.75076210E+01	+2.33695450E+00	+2.73529598E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
415.000000	+1.22571722E+01	+1.75018024E+01	+2.35035191E+00	+2.65082095E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
420.000000	+1.21822860E+01	+1.74961302E+01	+2.36346271E+00	+2.60200417E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
425.000000	+1.21070637E+01	+1.74899503E+01	+2.37637195E+00	+2.59363281E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
430.000000	+1.20314327E+01	+1.74849013E+01	+2.38939903E+00	+2.63262108E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
435.000000	+1.19550082E+01	+1.74814876E+01	+2.40269816E+00	+2.63278879E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
440.000000	+1.18777557E+01	+1.74767094E+01	+2.41572692E+00	+2.55054476E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
445.000000	+1.17998251E+01	+1.74690728E+01	+2.42820361E+00	+2.41254822E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
450.000000	+1.17219010E+01	+1.74575747E+01	+2.43985240E+00	+2.26933367E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
455.000000	+1.16446671E+01	+1.74440398E+01	+2.45089694E+00	+2.21972566E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
460.000000	+1.15686547E+01	+1.74330683E+01	+2.46204966E+00	+2.31267533E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
465.000000	+1.14945038E+01	+1.74295601E+01	+2.47402370E+00	+2.51403215E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
470.000000	+1.14220165E+01	+1.74357321E+01	+2.48718998E+00	+2.66160763E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
475.000000	+1.13493649E+01	+1.74445101E+01	+2.50063977E+00	+2.56532506E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
480.000000	+1.12754931E+01	+1.74454759E+01	+2.51284323E+00	+2.27391985E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
485.000000	+1.12007173E+01	+1.74360491E+01	+2.52337897E+00	+1.96872084E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
490.000000	+1.11266149E+01	+1.74192711E+01	+2.53253044E+00	+1.79768239E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
495.000000	+1.10554548E+01	+1.74038917E+01	+2.54135580E+00	+1.73245919E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
125.000000	+2.05992896E+01	+2.18665985E+01	+9.30042879E-01	+8.43123120E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
127.500000	+2.04464375E+01	+2.17407589E+01	+9.51133714E-01	+8.44143661E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
130.000000	+2.02882470E+01	+2.16101904E+01	+9.72250062E-01	+8.44422397E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
132.500000	+2.01255922E+01	+2.14757314E+01	+9.93354834E-01	+8.43047708E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
135.000000	+1.99593226E+01	+2.13381801E+01	+1.01440245E+00	+8.39923662E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
137.500000	+1.97902500E+01	+2.11982972E+01	+1.03535102E+00	+8.35260187E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
140.000000	+1.96191400E+01	+2.10568022E+01	+1.05616546E+00	+8.29301115E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
142.500000	+1.94467183E+01	+2.09143777E+01	+1.07681607E+00	+8.22420069E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
145.000000	+1.92736702E+01	+2.07716827E+01	+1.09728646E+00	+8.15182940E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
147.500000	+1.91006258E+01	+2.06293416E+01	+1.11757522E+00	+8.07874075E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
150.000000	+1.89281562E+01	+2.04879178E+01	+1.13768016E+00	+8.00197878E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
152.500000	+1.87567941E+01	+2.03479137E+01	+1.15758511E+00	+7.91680693E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
155.000000	+1.85870519E+01	+2.02097934E+01	+1.17726420E+00	+7.82220109E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
157.500000	+1.84194043E+01	+2.00739872E+01	+1.19669612E+00	+7.72278452E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
160.000000	+1.82542545E+01	+1.99408819E+01	+1.21587812E+00	+7.62724062E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
162.500000	+1.80919350E+01	+1.98108360E+01	+1.23483232E+00	+7.54288578E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
165.000000	+1.79327362E+01	+1.96841886E+01	+1.25359255E+00	+7.46780298E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
167.500000	+1.77769210E+01	+1.95612174E+01	+1.27217134E+00	+7.39031542E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
170.000000	+1.76247242E+01	+1.94421061E+01	+1.29054413E+00	+7.30242464E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
172.500000	+1.74763578E+01	+1.93270066E+01	+1.30868346E+00	+7.21082712E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
175.000000	+1.73320114E+01	+1.92161130E+01	+1.32659826E+00	+7.12526760E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
177.500000	+1.71918330E+01	+1.91096022E+01	+1.34430980E+00	+7.04047092E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
180.000000	+1.70559162E+01	+1.90075237E+01	+1.36180062E+00	+6.94509528E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
182.500000	+1.69243200E+01	+1.89098544E+01	+1.37903527E+00	+6.84667734E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
185.000000	+1.67970915E+01	+1.88166659E+01	+1.39603400E+00	+6.76692875E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
187.500000	+1.66742462E+01	+1.87281099E+01	+1.41286992E+00	+6.70806254E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
190.000000	+1.65557415E+01	+1.86442019E+01	+1.42957432E+00	+6.64628382E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
192.500000	+1.64415066E+01	+1.85647698E+01	+1.44610134E+00	+6.56824936E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
195.000000	+1.63315032E+01	+1.84896899E+01	+1.46241556E+00	+6.48942656E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
197.500000	+1.62257212E+01	+1.84190081E+01	+1.47854847E+00	+6.41951485E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
200.000000	+1.61241100E+01	+1.83526930E+01	+1.49451314E+00	+6.33601531E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
202.500000	+1.60265631E+01	+1.82904458E+01	+1.51022855E+00	+6.22156189E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
205.000000	+1.59329863E+01	+1.82319852E+01	+1.52562095E+00	+6.10709032E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
207.500000	+1.58433215E+01	+1.81773992E+01	+1.54076400E+00	+6.03714322E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
210.000000	+1.57574572E+01	+1.81269110E+01	+1.55580666E+00	+5.99999214E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
212.500000	+1.56751684E+01	+1.80803292E+01	+1.57076396E+00	+5.93849328E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
215.000000	+1.55962184E+01	+1.80370821E+01	+1.58549913E+00	+5.83709587E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
217.500000	+1.55204849E+01	+1.79968759E+01	+1.59994944E+00	+5.75000571E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
220.000000	+1.54479057E+01	+1.79599628E+01	+1.61424916E+00	+5.71795285E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
222.500000	+1.53783195E+01	+1.79265317E+01	+1.62853920E+00	+5.69774586E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
225.000000	+1.53114593E+01	+1.78961109E+01	+1.64273789E+00	+5.61665268E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
227.500000	+1.52471289E+01	+1.78679176E+01	+1.65662247E+00	+5.47554552E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
230.000000	+1.51853026E+01	+1.78416936E+01	+1.67011562E+00	+5.35171791E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
232.500000	+1.51260007E+01	+1.78178646E+01	+1.68338106E+00	+5.29995935E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
235.000000	+1.50691096E+01	+1.77968354E+01	+1.69661541E+00	+5.28864394E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
237.500000	+1.50143679E+01	+1.77783629E+01	+1.70982428E+00	+5.24514123E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
240.000000	+1.49615032E+01	+1.77617118E+01	+1.72284112E+00	+5.13897209E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
242.500000	+1.49103529E+01	+1.77462887E+01	+1.73551914E+00	+5.00585393E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
245.000000	+1.48608743E+01	+1.77320546E+01	+1.74787039E+00	+4.90603410E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
247.500000	+1.48130579E+01	+1.77194199E+01	+1.76004931E+00	+4.83710058E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
62.500000	+2.04517734E+01	+2.13555953E+01	+5.92024162E-01	+1.57475351E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
63.750000	+2.05442899E+01	+2.14499520E+01	+5.94058119E-01	+1.67957767E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
65.000000	+2.06338368E+01	+2.15414617E+01	+5.96223106E-01	+1.78597873E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
66.250000	+2.07203100E+01	+2.16300248E+01	+5.98523066E-01	+1.89547502E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
67.500000	+2.08036083E+01	+2.17155444E+01	+6.00961794E-01	+2.00814613E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
68.750000	+2.08836339E+01	+2.17979273E+01	+6.03543431E-01	+2.12449817E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
70.000000	+2.09602924E+01	+2.18770849E+01	+6.06273039E-01	+2.24543357E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
71.250000	+2.10334926E+01	+2.19529329E+01	+6.09157015E-01	+2.37206529E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
72.500000	+2.11031459E+01	+2.20253912E+01	+6.12203203E-01	+2.50546501E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
73.750000	+2.11691666E+01	+2.20943840E+01	+6.15420678E-01	+2.64644045E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
75.000000	+2.12314721E+01	+2.21598393E+01	+6.18819304E-01	+2.79540436E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
76.250000	+2.12899837E+01	+2.22216896E+01	+6.22409189E-01	+2.95235492E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
77.500000	+2.13446277E+01	+2.22798725E+01	+6.26200191E-01	+3.11695305E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
78.750000	+2.13953368E+01	+2.23343314E+01	+6.30201571E-01	+3.28866140E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
80.000000	+2.14420509E+01	+2.23850166E+01	+6.34421844E-01	+3.46689709E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
81.250000	+2.14847178E+01	+2.24318862E+01	+6.38868814E-01	+3.65114395E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
82.500000	+2.15232938E+01	+2.24749062E+01	+6.43549704E-01	+3.84097732E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
83.750000	+2.15577436E+01	+2.25140510E+01	+6.48471257E-01	+4.03598164E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
85.000000	+2.15880404E+01	+2.25493031E+01	+6.53639658E-01	+4.23558793E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
86.250000	+2.16141653E+01	+2.25806528E+01	+6.59060227E-01	+4.43890530E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
87.500000	+2.16361075E+01	+2.26080970E+01	+6.64736922E-01	+4.64464124E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
88.750000	+2.16538645E+01	+2.26316399E+01	+6.70671830E-01	+4.85118034E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
90.000000	+2.16674423E+01	+2.26512918E+01	+6.76864873E-01	+5.05682290E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
91.250000	+2.16768555E+01	+2.26670704E+01	+6.83313887E-01	+5.26010400E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
92.500000	+2.16821277E+01	+2.26790006E+01	+6.90015133E-01	+5.46006196E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
93.750000	+2.16832912E+01	+2.26871153E+01	+6.96964042E-01	+5.65633474E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
95.000000	+2.16803859E+01	+2.26914555E+01	+7.04155969E-01	+5.84903397E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
96.250000	+2.16734595E+01	+2.26920700E+01	+7.11586627E-01	+6.03844572E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
97.500000	+2.16625661E+01	+2.26890148E+01	+7.19252084E-01	+6.22468403E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
98.750000	+2.16477668E+01	+2.26823526E+01	+7.27148337E-01	+6.40743840E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
100.000000	+2.16291289E+01	+2.26721522E+01	+7.35270680E-01	+6.58590465E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
101.250000	+2.16067269E+01	+2.26584879E+01	+7.43613099E-01	+6.75889976E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
102.500000	+2.15806421E+01	+2.26414394E+01	+7.52167929E-01	+6.92508556E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
103.750000	+2.15509628E+01	+2.26210912E+01	+7.60925813E-01	+7.08320070E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
105.000000	+2.15177830E+01	+2.25975322E+01	+7.69875931E-01	+7.23223073E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
106.250000	+2.14812020E+01	+2.25708549E+01	+7.79006390E-01	+7.37150270E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
107.500000	+2.14413226E+01	+2.25411546E+01	+7.88304688E-01	+7.50073153E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
108.750000	+2.13982503E+01	+2.25085290E+01	+7.97758219E-01	+7.62004314E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
110.000000	+2.13520930E+01	+2.24730778E+01	+8.07354795E-01	+7.72996397E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
111.250000	+2.13029601E+01	+2.24349035E+01	+8.17083128E-01	+7.83133187E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
112.500000	+2.12509634E+01	+2.23941115E+01	+8.26933125E-01	+7.92508929E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
113.750000	+2.11962165E+01	+2.23508104E+01	+8.36895852E-01	+8.01197620E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
115.000000	+2.11388351E+01	+2.23051113E+01	+8.46963066E-01	+8.09222082E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
116.250000	+2.10789370E+01	+2.22571268E+01	+8.57126404E-01	+8.16537719E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
117.500000	+2.10166413E+01	+2.22069698E+01	+8.67376509E-01	+8.23043282E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
118.750000	+2.09520687E+01	+2.21547522E+01	+8.77702486E-01	+8.28620005E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
120.000000	+2.08853404E+01	+2.21005843E+01	+8.88092009E-01	+8.33185864E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
121.250000	+2.08165779E+01	+2.20445756E+01	+8.98532132E-01	+8.36741580E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
122.500000	+2.07459023E+01	+2.19868351E+01	+9.09010548E-01	+8.39386202E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
123.750000	+2.06734335E+01	+2.19274726E+01	+9.19516787E-01	+8.41612068E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
31.250000	+1.75021216E+01	+1.83896354E+01	+5.73816012E-01	-4.68377102E-05	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
31.875000	+1.75667963E+01	+1.84542846E+01	+5.73787195E-01	-4.53746287E-05	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
32.500000	+1.76315101E+01	+1.85189736E+01	+5.73759294E-01	-4.24039044E-05	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
33.125000	+1.76962436E+01	+1.85836848E+01	+5.73734191E-01	-3.64206976E-05	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
33.750000	+1.77609775E+01	+1.86484006E+01	+5.73713768E-01	-2.75024427E-05	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
34.375000	+1.78256926E+01	+1.87131033E+01	+5.73699813E-01	-1.58599160E-05	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
35.000000	+1.78903696E+01	+1.87777751E+01	+5.73693943E-01	-1.80706332E-06	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
35.625000	+1.79549898E+01	+1.88423985E+01	+5.73697554E-01	+1.42841017E-05	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
36.250000	+1.80195344E+01	+1.89069558E+01	+5.73711798E-01	+3.20347359E-05	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
36.875000	+1.80839855E+01	+1.89714297E+01	+5.73737597E-01	+5.11075726E-05	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
37.500000	+1.81483252E+01	+1.90358033E+01	+5.73775682E-01	+7.12447973E-05	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
38.125000	+1.82125366E+01	+1.91000599E+01	+5.73826653E-01	+9.22900935E-05	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
38.750000	+1.82766029E+01	+1.91641834E+01	+5.73891045E-01	+1.14192600E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
39.375000	+1.83405080E+01	+1.92281580E+01	+5.73969394E-01	+1.36993673E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
40.000000	+1.84042359E+01	+1.92919683E+01	+5.74062287E-01	+1.60800085E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
40.625000	+1.84677708E+01	+1.93555992E+01	+5.74170394E-01	+1.85749206E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
41.250000	+1.85310971E+01	+1.94190357E+01	+5.74294474E-01	+2.11972594E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
41.875000	+1.85941992E+01	+1.94822629E+01	+5.74435360E-01	+2.39564145E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
42.500000	+1.86570613E+01	+1.95452659E+01	+5.74593929E-01	+2.68557719E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
43.125000	+1.87196678E+01	+1.96080297E+01	+5.74771057E-01	+2.98917230E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
43.750000	+1.87820028E+01	+1.96705393E+01	+5.74967575E-01	+3.30539875E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
44.375000	+1.88440505E+01	+1.97327795E+01	+5.75184232E-01	+3.63270965E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
45.000000	+1.89057953E+01	+1.97947353E+01	+5.75421664E-01	+3.96927026E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
45.625000	+1.89672214E+01	+1.98563914E+01	+5.75680390E-01	+4.31322692E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
46.250000	+1.90283135E+01	+1.99177329E+01	+5.75960817E-01	+4.66296618E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
46.875000	+1.90890563E+01	+1.99787448E+01	+5.76263261E-01	+5.01732126E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
47.500000	+1.91494349E+01	+2.00394123E+01	+5.76587983E-01	+5.37569480E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
48.125000	+1.92094346E+01	+2.00997211E+01	+5.76935223E-01	+5.73808248E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
48.750000	+1.92690407E+01	+2.01596567E+01	+5.77305243E-01	+6.10499980E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
49.375000	+1.93282389E+01	+2.02192051E+01	+5.77698348E-01	+6.47732984E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
50.000000	+1.93870148E+01	+2.02783521E+01	+5.78114909E-01	+6.85612174E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
50.625000	+1.94453540E+01	+2.03370841E+01	+5.78555363E-01	+7.24237578E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
51.250000	+1.95032423E+01	+2.03953870E+01	+5.79020206E-01	+7.63685106E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
51.875000	+1.95606652E+01	+2.04532469E+01	+5.79509970E-01	+8.03992560E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
52.500000	+1.96176082E+01	+2.05106500E+01	+5.80025197E-01	+8.45152866E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
53.125000	+1.96740569E+01	+2.05675821E+01	+5.80566411E-01	+8.87115204E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
53.750000	+1.97299967E+01	+2.06240293E+01	+5.81134091E-01	+9.29793421E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
54.375000	+1.97854130E+01	+2.06799773E+01	+5.81728653E-01	+9.73079981E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
55.000000	+1.98402913E+01	+2.07354120E+01	+5.82350441E-01	+1.01686292E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
55.625000	+1.98946174E+01	+2.07903194E+01	+5.82999731E-01	+1.06104301E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
56.250000	+1.99483768E+01	+2.08446854E+01	+5.83676744E-01	+1.10554836E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
56.875000	+2.00015555E+01	+2.08984962E+01	+5.84381667E-01	+1.15034443E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
57.500000	+2.00541396E+01	+2.09517380E+01	+5.85114675E-01	+1.19543811E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
58.125000	+2.01061153E+01	+2.10043973E+01	+5.85875964E-01	+1.24087562E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
58.750000	+2.01574689E+01	+2.10564607E+01	+5.86665770E-01	+1.28673492E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
59.375000	+2.02081870E+01	+2.11079150E+01	+5.87484383E-01	+1.33311411E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
60.000000	+2.02582560E+01	+2.11587471E+01	+5.88332162E-01	+1.38011787E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
60.625000	+2.03076625E+01	+2.12089440E+01	+5.89209530E-01	+1.42784396E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
61.250000	+2.03563932E+01	+2.12584929E+01	+5.90116967E-01	+1.47637204E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
61.875000	+2.04044346E+01	+2.13073809E+01	+5.91054995E-01	+1.52531814E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
15.625000	+1.59685803E+01	+1.68514825E+01	+5.68606440E-01	+1.23647208E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
15.937500	+1.59960333E+01	+1.68792688E+01	+5.68983767E-01	+1.17842169E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
16.250000	+1.60237034E+01	+1.69072562E+01	+5.69342954E-01	+1.12147853E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
16.562500	+1.60515828E+01	+1.69354376E+01	+5.69684692E-01	+1.06660699E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
16.875000	+1.60796639E+01	+1.69638059E+01	+5.70009583E-01	+1.01353386E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
17.187500	+1.61079396E+01	+1.69923545E+01	+5.70318150E-01	+9.62014308E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
17.500000	+1.61364029E+01	+1.70210766E+01	+5.70610842E-01	+9.11838077E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
17.812500	+1.61650472E+01	+1.70499662E+01	+5.70888049E-01	+8.62833764E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
18.125000	+1.61938662E+01	+1.70790172E+01	+5.71150113E-01	+8.14871311E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
18.437500	+1.62228540E+01	+1.71082238E+01	+5.71397344E-01	+7.67862723E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
18.750000	+1.62520048E+01	+1.71375807E+01	+5.71630028E-01	+7.21761124E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
19.062500	+1.62813132E+01	+1.71670825E+01	+5.71848444E-01	+6.76558316E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
19.375000	+1.63107739E+01	+1.71967243E+01	+5.72052876E-01	+6.32281042E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
19.687500	+1.63403819E+01	+1.72265013E+01	+5.72243620E-01	+5.88986170E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
20.000000	+1.63701324E+01	+1.72564090E+01	+5.72420993E-01	+5.46755072E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
20.312500	+1.64000208E+01	+1.72864431E+01	+5.72585342E-01	+5.05687443E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
20.625000	+1.64300426E+01	+1.73165993E+01	+5.72737047E-01	+4.65894832E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
20.937500	+1.64601932E+01	+1.73468737E+01	+5.72876526E-01	+4.27494156E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
21.250000	+1.64904686E+01	+1.73772622E+01	+5.73004231E-01	+3.90601425E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
21.562500	+1.65208644E+01	+1.74077613E+01	+5.73120652E-01	+3.55325914E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
21.875000	+1.65513765E+01	+1.74383671E+01	+5.73226310E-01	+3.21764970E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
22.187500	+1.65820009E+01	+1.74690762E+01	+5.73321755E-01	+2.89999602E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
22.500000	+1.66127334E+01	+1.74998848E+01	+5.73407560E-01	+2.60090994E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
22.812500	+1.66435701E+01	+1.75307896E+01	+5.73484312E-01	+2.32077995E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
23.125000	+1.66745070E+01	+1.75617871E+01	+5.73552609E-01	+2.05975650E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
23.437500	+1.67055401E+01	+1.75928739E+01	+5.73613047E-01	+1.81774736E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
23.750000	+1.67366655E+01	+1.76240464E+01	+5.73666218E-01	+1.59442298E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
24.062500	+1.67678793E+01	+1.76553015E+01	+5.73712698E-01	+1.38923077E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
24.375000	+1.67991776E+01	+1.76866356E+01	+5.73753045E-01	+1.20141747E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
24.687500	+1.68305566E+01	+1.77180454E+01	+5.73787787E-01	+1.03005816E-04	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
25.000000	+1.68620125E+01	+1.77495276E+01	+5.73817423E-01	+8.74090452E-05	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
25.312500	+1.68935416E+01	+1.77810789E+01	+5.73842417E-01	+7.32352343E-05	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
25.625000	+1.69251403E+01	+1.78126960E+01	+5.73863195E-01	+6.03621927E-05	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
25.937500	+1.69568048E+01	+1.78443756E+01	+5.73880144E-01	+4.86657413E-05	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
26.250000	+1.69885318E+01	+1.78761145E+01	+5.73893611E-01	+3.80235861E-05	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
26.562500	+1.70203179E+01	+1.79079097E+01	+5.73903909E-01	+2.83189192E-05	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
26.875000	+1.70521595E+01	+1.79397580E+01	+5.73911311E-01	+1.94436200E-05	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
27.187500	+1.70840536E+01	+1.79716563E+01	+5.73916061E-01	+1.13009563E-05	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
27.500000	+1.71159970E+01	+1.80036017E+01	+5.73918374E-01	+3.80770396E-06	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
27.812500	+1.71479866E+01	+1.80355913E+01	+5.73918441E-01	-3.10436525E-06	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
28.125000	+1.71800193E+01	+1.80676223E+01	+5.73916434E-01	-9.48765248E-06	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
28.437500	+1.72120924E+01	+1.80996919E+01	+5.73912511E-01	-1.53785545E-05	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
28.750000	+1.72442030E+01	+1.81317975E+01	+5.73906822E-01	-2.07979119E-05	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
29.062500	+1.72763484E+01	+1.81639364E+01	+5.73899512E-01	-2.57520318E-05	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
29.375000	+1.73085259E+01	+1.81961060E+01	+5.73890727E-01	-3.02342120E-05	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
29.687500	+1.73407328E+01	+1.82283040E+01	+5.73880616E-01	-3.42266807E-05	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
30.000000	+1.73729667E+01	+1.82605279E+01	+5.73869335E-01	-3.77028511E-05	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
30.312500	+1.74052250E+01	+1.82927753E+01	+5.73857052E-01	-4.06297829E-05	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
30.625000	+1.74375052E+01	+1.83250438E+01	+5.73843942E-01	-4.29707418E-05	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
30.937500	+1.74698049E+01	+1.83573313E+01	+5.73830195E-01	-4.50092176E-05	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
7.812500	+1.53809094E+01	+1.62480201E+01	+5.50558527E-01	+3.45686015E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
7.968750	+1.53902213E+01	+1.62577985E+01	+5.51096350E-01	+3.42727098E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
8.125000	+1.53996593E+01	+1.62676991E+01	+5.51629549E-01	+3.39629403E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
8.281250	+1.54092212E+01	+1.62777197E+01	+5.52157692E-01	+3.36262303E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
8.437500	+1.54189052E+01	+1.62878577E+01	+5.52680369E-01	+3.32642234E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
8.593750	+1.54287094E+01	+1.62981111E+01	+5.53197199E-01	+3.28785881E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
8.750000	+1.54386318E+01	+1.63084776E+01	+5.53707825E-01	+3.24710107E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
8.906250	+1.54486706E+01	+1.63189550E+01	+5.54211918E-01	+3.20431880E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
9.062500	+1.54588241E+01	+1.63295413E+01	+5.54709174E-01	+3.15968209E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
9.218750	+1.54690904E+01	+1.63402345E+01	+5.55199318E-01	+3.11336072E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
9.375000	+1.54794678E+01	+1.63510326E+01	+5.55682100E-01	+3.06552347E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
9.531250	+1.54899547E+01	+1.63619337E+01	+5.56157294E-01	+3.01633749E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
9.687500	+1.55005493E+01	+1.63729360E+01	+5.56624705E-01	+2.96596767E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
9.843750	+1.55112500E+01	+1.63840376E+01	+5.57084159E-01	+2.91457595E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
10.000000	+1.55220551E+01	+1.63952368E+01	+5.57535510E-01	+2.86232083E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
10.156250	+1.55329632E+01	+1.64065319E+01	+5.57978635E-01	+2.80935674E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
10.312500	+1.55439726E+01	+1.64179212E+01	+5.58413434E-01	+2.75583351E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
10.468750	+1.55550819E+01	+1.64294032E+01	+5.58839833E-01	+2.70189591E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
10.625000	+1.55662894E+01	+1.64409762E+01	+5.59257776E-01	+2.64768318E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
10.781250	+1.55775937E+01	+1.64526387E+01	+5.59667233E-01	+2.59332857E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
10.937500	+1.55889933E+01	+1.64643892E+01	+5.60068192E-01	+2.53895904E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
11.093750	+1.56004868E+01	+1.64762264E+01	+5.60460658E-01	+2.48469485E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
11.250000	+1.56120727E+01	+1.64881486E+01	+5.60844659E-01	+2.43064931E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
11.406250	+1.56237496E+01	+1.65001547E+01	+5.61220236E-01	+2.37692855E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
11.562500	+1.56355162E+01	+1.65122431E+01	+5.61587449E-01	+2.32363126E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
11.718750	+1.56473709E+01	+1.65244125E+01	+5.61946371E-01	+2.27084859E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
11.875000	+1.56593124E+01	+1.65366617E+01	+5.62297089E-01	+2.21866404E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
12.031250	+1.56713395E+01	+1.65489894E+01	+5.62639703E-01	+2.16715335E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
12.187500	+1.56834506E+01	+1.65613943E+01	+5.62974325E-01	+2.11638454E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
12.343750	+1.56956445E+01	+1.65738751E+01	+5.63301074E-01	+2.06641792E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
12.500000	+1.57079198E+01	+1.65864306E+01	+5.63620080E-01	+2.01730614E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
12.656250	+1.57202753E+01	+1.65990597E+01	+5.63931482E-01	+1.96909433E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
12.812500	+1.57327096E+01	+1.66117611E+01	+5.64235422E-01	+1.92182024E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
12.968750	+1.57452214E+01	+1.66245337E+01	+5.64532051E-01	+1.87551444E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
13.125000	+1.57578094E+01	+1.66373763E+01	+5.64821520E-01	+1.83020054E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
13.281250	+1.57704723E+01	+1.66502877E+01	+5.65103988E-01	+1.78589544E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
13.437500	+1.57832090E+01	+1.66632669E+01	+5.65379613E-01	+1.74260965E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
13.593750	+1.57960180E+01	+1.66763127E+01	+5.65648554E-01	+1.70034759E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
13.750000	+1.58088983E+01	+1.66894240E+01	+5.65910971E-01	+1.65910795E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
13.906250	+1.58218485E+01	+1.67025997E+01	+5.66167025E-01	+1.61888404E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
14.062500	+1.58348675E+01	+1.67158388E+01	+5.66416873E-01	+1.57966419E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
14.218750	+1.58479540E+01	+1.67291401E+01	+5.66660670E-01	+1.54143216E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
14.375000	+1.58611069E+01	+1.67425026E+01	+5.66898570E-01	+1.50416753E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
14.531250	+1.58743249E+01	+1.67559253E+01	+5.67130722E-01	+1.46784618E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
14.687500	+1.58876070E+01	+1.67694071E+01	+5.67357272E-01	+1.43244065E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
14.843750	+1.59009519E+01	+1.67829470E+01	+5.67578360E-01	+1.39792063E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
15.000000	+1.59143585E+01	+1.67965439E+01	+5.67794122E-01	+1.36425340E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
15.156250	+1.59278258E+01	+1.68101969E+01	+5.68004689E-01	+1.33140420E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
15.312500	+1.59413525E+01	+1.68239050E+01	+5.68210186E-01	+1.29933674E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
15.468750	+1.59549377E+01	+1.68376672E+01	+5.68410732E-01	+1.26765091E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
3.906250	+1.51956830E+01	+1.60513644E+01	+5.37290003E-01	+2.89562551E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
3.984375	+1.51983632E+01	+1.60542395E+01	+5.37517683E-01	+2.93298835E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
4.062500	+1.52010904E+01	+1.60571640E+01	+5.37748283E-01	+2.96981469E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
4.140625	+1.52038641E+01	+1.60601375E+01	+5.37981717E-01	+3.00556352E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
4.218750	+1.52066840E+01	+1.60631598E+01	+5.38217902E-01	+3.04022626E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
4.296875	+1.52095499E+01	+1.60662303E+01	+5.38456752E-01	+3.07379496E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
4.375000	+1.52124615E+01	+1.60693486E+01	+5.38698182E-01	+3.10626233E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
4.453125	+1.52154183E+01	+1.60725145E+01	+5.38942106E-01	+3.13762177E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
4.531250	+1.52184201E+01	+1.60757275E+01	+5.39188436E-01	+3.16786735E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
4.609375	+1.52214666E+01	+1.60789872E+01	+5.39437085E-01	+3.19699383E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
4.687500	+1.52245574E+01	+1.60822932E+01	+5.39687966E-01	+3.22499663E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
4.765625	+1.52276923E+01	+1.60856451E+01	+5.39940991E-01	+3.25187190E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
4.843750	+1.52308708E+01	+1.60890425E+01	+5.40196071E-01	+3.27761646E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
4.921875	+1.52340928E+01	+1.60924851E+01	+5.40453118E-01	+3.30222783E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
5.000000	+1.52373577E+01	+1.60959723E+01	+5.40712044E-01	+3.32570424E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
5.078125	+1.52406654E+01	+1.60995039E+01	+5.40972760E-01	+3.34804460E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
5.156250	+1.52440155E+01	+1.61030794E+01	+5.41235176E-01	+3.36924856E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
5.234375	+1.52474077E+01	+1.61066984E+01	+5.41499205E-01	+3.38931643E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
5.312500	+1.52508417E+01	+1.61103606E+01	+5.41764757E-01	+3.40824925E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
5.390625	+1.52543170E+01	+1.61140655E+01	+5.42031744E-01	+3.42604874E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
5.468750	+1.52578335E+01	+1.61178127E+01	+5.42300077E-01	+3.44271732E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
5.546875	+1.52613908E+01	+1.61216018E+01	+5.42569668E-01	+3.45825813E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
5.625000	+1.52649885E+01	+1.61254325E+01	+5.42840430E-01	+3.47267498E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
5.703125	+1.52686264E+01	+1.61293044E+01	+5.43112274E-01	+3.48597236E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
5.781250	+1.52723042E+01	+1.61332169E+01	+5.43385113E-01	+3.49815546E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
5.859375	+1.52760214E+01	+1.61371699E+01	+5.43658860E-01	+3.50923015E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
5.937500	+1.52797779E+01	+1.61411628E+01	+5.43933430E-01	+3.51920294E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
6.015625	+1.52835732E+01	+1.61451954E+01	+5.44208736E-01	+3.52808103E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
6.093750	+1.52874072E+01	+1.61492671E+01	+5.44484693E-01	+3.53587228E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
6.171875	+1.52912794E+01	+1.61533777E+01	+5.44761216E-01	+3.54258519E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
6.250000	+1.52951895E+01	+1.61575267E+01	+5.45038222E-01	+3.54822887E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
6.328125	+1.52991373E+01	+1.61617137E+01	+5.45315627E-01	+3.55281310E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
6.406250	+1.53031225E+01	+1.61659385E+01	+5.45593349E-01	+3.55634826E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
6.484375	+1.53071447E+01	+1.61702006E+01	+5.45871306E-01	+3.55884533E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
6.562500	+1.53112037E+01	+1.61744996E+01	+5.46149418E-01	+3.56031588E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
6.640625	+1.53152991E+01	+1.61788352E+01	+5.46427605E-01	+3.56077209E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
6.718750	+1.53194307E+01	+1.61832071E+01	+5.46705789E-01	+3.56022667E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
6.796875	+1.53235982E+01	+1.61876148E+01	+5.46983891E-01	+3.55869291E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
6.875000	+1.53278012E+01	+1.61920580E+01	+5.47261835E-01	+3.55618463E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
6.953125	+1.53320395E+01	+1.61965363E+01	+5.47539545E-01	+3.55271617E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
7.031250	+1.53363128E+01	+1.62010495E+01	+5.47816947E-01	+3.54830239E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
7.109375	+1.53406208E+01	+1.62055971E+01	+5.48093967E-01	+3.54295864E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
7.187500	+1.53449633E+01	+1.62101788E+01	+5.48370534E-01	+3.53670073E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
7.265625	+1.53493399E+01	+1.62147943E+01	+5.48646576E-01	+3.52954495E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
7.343750	+1.53537503E+01	+1.62194431E+01	+5.48922025E-01	+3.52150802E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
7.421875	+1.53581944E+01	+1.62241251E+01	+5.49196812E-01	+3.51260707E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
7.500000	+1.53626718E+01	+1.62288399E+01	+5.49470870E-01	+3.50285966E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
7.578125	+1.53671823E+01	+1.62335871E+01	+5.49744134E-01	+3.49228372E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
7.656250	+1.53717256E+01	+1.62383664E+01	+5.50016539E-01	+3.48089754E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
7.734375	+1.53763014E+01	+1.62431775E+01	+5.50288024E-01	+3.46911085E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
1.953125	+1.51447758E+01	+1.59965999E+01	+5.32771926E-01	+1.63998519E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
1.992188	+1.51454766E+01	+1.59973558E+01	+5.32836573E-01	+1.66993137E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
2.031250	+1.51461909E+01	+1.59981261E+01	+5.32902389E-01	+1.69979636E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
2.070312	+1.51469185E+01	+1.59989108E+01	+5.32969369E-01	+1.72949761E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
2.109375	+1.51476595E+01	+1.59997099E+01	+5.33037506E-01	+1.75903234E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
2.148438	+1.51484139E+01	+1.60005233E+01	+5.33106794E-01	+1.78839780E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
2.187500	+1.51491816E+01	+1.60013510E+01	+5.33177225E-01	+1.81759129E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
2.226562	+1.51499626E+01	+1.60021929E+01	+5.33248793E-01	+1.84661008E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
2.265625	+1.51507568E+01	+1.60030491E+01	+5.33321491E-01	+1.87545152E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
2.304688	+1.51515643E+01	+1.60039196E+01	+5.33395313E-01	+1.90411294E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
2.343750	+1.51523850E+01	+1.60048041E+01	+5.33470250E-01	+1.93259171E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
2.382812	+1.51532189E+01	+1.60057029E+01	+5.33546296E-01	+1.96088524E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
2.421875	+1.51540659E+01	+1.60066157E+01	+5.33623444E-01	+1.98899094E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
2.460938	+1.51549261E+01	+1.60075426E+01	+5.33701686E-01	+2.01690626E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
2.500000	+1.51557994E+01	+1.60084835E+01	+5.33781015E-01	+2.04462866E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
2.539062	+1.51566857E+01	+1.60094384E+01	+5.33861423E-01	+2.07215566E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
2.578125	+1.51575851E+01	+1.60104072E+01	+5.33942902E-01	+2.09948476E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
2.617188	+1.51584975E+01	+1.60113900E+01	+5.34025445E-01	+2.12661354E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
2.656250	+1.51594228E+01	+1.60123866E+01	+5.34109044E-01	+2.15353955E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
2.695312	+1.51603611E+01	+1.60133971E+01	+5.34193690E-01	+2.18026042E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
2.734375	+1.51613123E+01	+1.60144214E+01	+5.34279377E-01	+2.20677378E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
2.773438	+1.51622764E+01	+1.60154595E+01	+5.34366095E-01	+2.23307729E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
2.812500	+1.51632533E+01	+1.60165113E+01	+5.34453836E-01	+2.25916864E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
2.851562	+1.51642430E+01	+1.60175767E+01	+5.34542592E-01	+2.28504557E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
2.890625	+1.51652455E+01	+1.60186559E+01	+5.34632355E-01	+2.31070581E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
2.929688	+1.51662608E+01	+1.60197486E+01	+5.34723116E-01	+2.33614716E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
2.968750	+1.51672888E+01	+1.60208549E+01	+5.34814867E-01	+2.36136744E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
3.007812	+1.51683294E+01	+1.60219747E+01	+5.34907598E-01	+2.38636448E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
3.046875	+1.51693828E+01	+1.60231080E+01	+5.35001301E-01	+2.41113616E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
3.085938	+1.51704487E+01	+1.60242547E+01	+5.35095968E-01	+2.43568040E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
3.125000	+1.51715272E+01	+1.60254149E+01	+5.35191589E-01	+2.45999514E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
3.164062	+1.51726182E+01	+1.60265884E+01	+5.35288155E-01	+2.48407834E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
3.203125	+1.51737218E+01	+1.60277752E+01	+5.35385658E-01	+2.50792802E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
3.242188	+1.51748378E+01	+1.60289753E+01	+5.35484087E-01	+2.53154221E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
3.281250	+1.51759662E+01	+1.60301886E+01	+5.35583434E-01	+2.55491900E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
3.320312	+1.51771071E+01	+1.60314151E+01	+5.35683690E-01	+2.57805649E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
3.359375	+1.51782603E+01	+1.60326547E+01	+5.35784845E-01	+2.60095283E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
3.398438	+1.51794259E+01	+1.60339075E+01	+5.35886889E-01	+2.62360619E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
3.437500	+1.51806037E+01	+1.60351733E+01	+5.35989814E-01	+2.64601479E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
3.476562	+1.51817938E+01	+1.60364521E+01	+5.36093609E-01	+2.66817687E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
3.515625	+1.51829961E+01	+1.60377438E+01	+5.36198265E-01	+2.69009073E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
3.554688	+1.51842106E+01	+1.60390485E+01	+5.36303773E-01	+2.71175468E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
3.593750	+1.51854372E+01	+1.60403661E+01	+5.36410121E-01	+2.73316709E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
3.632812	+1.51866760E+01	+1.60416965E+01	+5.36517301E-01	+2.75432635E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
3.671875	+1.51879268E+01	+1.60430396E+01	+5.36625303E-01	+2.77523089E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
3.710938	+1.51891897E+01	+1.60443955E+01	+5.36734116E-01	+2.79587918E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
3.750000	+1.51904645E+01	+1.60457641E+01	+5.36843731E-01	+2.81626974E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
3.789062	+1.51917513E+01	+1.60471453E+01	+5.36954137E-01	+2.83640110E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
3.828125	+1.51930500E+01	+1.60485392E+01	+5.37065325E-01	+2.85627186E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02
3.867188	+1.51943606E+01	+1.60499455E+01	+5.37177284E-01	+2.87601196E-03	+1.71282246E+01	-2.61220776E-02	-6.55699170E+02	+5.49130807E-01	+4.50869193E-01	+1.59165046E+01	-2.44583619E-02	-6.50759222E+02


==> anc/otoc_to_plot_free_M600_L1.1225_n250_beta5.0000.dat <==
300.000000	+4.83599609E+01	+6.17741297E+01	+3.28945870E+00	+3.27345331E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
306.000000	+4.80192467E+01	+6.17037912E+01	+3.30941424E+00	+3.37839204E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
312.000000	+4.76528227E+01	+6.16219853E+01	+3.32999941E+00	+3.82551201E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
318.000000	+4.72629009E+01	+6.15902925E+01	+3.35532038E+00	+4.01365779E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
324.000000	+4.68830121E+01	+6.15414497E+01	+3.37816330E+00	+3.76802707E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
330.000000	+4.65273437E+01	+6.15174369E+01	+3.40053671E+00	+3.85386698E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
336.000000	+4.61980930E+01	+6.15503504E+01	+3.42440971E+00	+3.74727863E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
342.000000	+4.58945334E+01	+6.15740765E+01	+3.44550405E+00	+3.57405778E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
348.000000	+4.56224551E+01	+6.16474746E+01	+3.46729840E+00	+3.38327304E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
354.000000	+4.53896664E+01	+6.17188865E+01	+3.48610333E+00	+3.10004938E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
360.000000	+4.51779215E+01	+6.18103083E+01	+3.50449899E+00	+3.20091760E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
366.000000	+4.49493372E+01	+6.19179810E+01	+3.52451434E+00	+3.08113487E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
372.000000	+4.46703521E+01	+6.19292085E+01	+3.54147261E+00	+3.20917855E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
378.000000	+4.43151818E+01	+6.19500361E+01	+3.56302448E+00	+3.77431351E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
384.000000	+4.38864401E+01	+6.19449528E+01	+3.58676437E+00	+3.49640624E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
390.000000	+4.34188566E+01	+6.18093557E+01	+3.60498136E+00	+3.01704642E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
396.000000	+4.29535844E+01	+6.16778769E+01	+3.62296893E+00	+3.04367924E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
402.000000	+4.25129585E+01	+6.15875722E+01	+3.64150551E+00	+2.73822829E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
408.000000	+4.21006340E+01	+6.14504031E+01	+3.65582767E+00	+2.40195282E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
414.000000	+4.17437373E+01	+6.13761470E+01	+3.67032894E+00	+2.39900553E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
420.000000	+4.14532874E+01	+6.13681945E+01	+3.68461573E+00	+2.07640362E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
426.000000	+4.12200751E+01	+6.13478079E+01	+3.69524579E+00	+1.88739936E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
432.000000	+4.10347300E+01	+6.14058324E+01	+3.70726453E+00	+2.13890123E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
438.000000	+4.08574126E+01	+6.15084472E+01	+3.72091260E+00	+2.29566517E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
444.000000	+4.06496031E+01	+6.15896895E+01	+3.73481251E+00	+2.57772330E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
450.000000	+4.03761445E+01	+6.16759534E+01	+3.75184528E+00	+3.02407750E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
456.000000	+4.00300228E+01	+6.17439587E+01	+3.77110144E+00	+3.10198705E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
462.000000	+3.96394857E+01	+6.17470968E+01	+3.78906912E+00	+2.80412778E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
468.000000	+3.92282722E+01	+6.16853041E+01	+3.80475097E+00	+2.73504467E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
474.000000	+3.88299466E+01	+6.16751797E+01	+3.82188966E+00	+2.80581594E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
480.000000	+3.84567973E+01	+6.16828261E+01	+3.83842076E+00	+2.35640756E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
486.000000	+3.80960991E+01	+6.15965444E+01	+3.85016655E+00	+1.75259826E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
492.000000	+3.77548679E+01	+6.14745403E+01	+3.85945194E+00	+1.78208725E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
498.000000	+3.74430206E+01	+6.14514362E+01	+3.87155160E+00	+2.07190051E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
504.000000	+3.71471561E+01	+6.14639585E+01	+3.88431475E+00	+2.01297447E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
510.000000	+3.68546019E+01	+6.14500186E+01	+3.89570729E+00	+1.96179069E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
516.000000	+3.65513977E+01	+6.14474452E+01	+3.90785624E+00	+2.03892914E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
522.000000	+3.62522221E+01	+6.14568409E+01	+3.92017444E+00	+2.01598625E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
528.000000	+3.59545593E+01	+6.14602322E+01	+3.93204807E+00	+2.05527169E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
534.000000	+3.56341577E+01	+6.14681336E+01	+3.94483770E+00	+2.23390175E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
540.000000	+3.52998798E+01	+6.14985253E+01	+3.95885489E+00	+2.24445036E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
546.000000	+3.49756367E+01	+6.15148643E+01	+3.97177111E+00	+2.01619149E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
552.000000	+3.46642405E+01	+6.15044740E+01	+3.98304919E+00	+1.97481870E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
558.000000	+3.43778962E+01	+6.15535570E+01	+3.99546893E+00	+2.00492214E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
564.000000	+3.41146827E+01	+6.16084978E+01	+4.00710826E+00	+1.80819549E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
570.000000	+3.38656715E+01	+6.16374432E+01	+4.01716728E+00	+1.68414788E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
576.000000	+3.35895514E+01	+6.16446631E+01	+4.02731803E+00	+1.85228412E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
582.000000	+3.32709006E+01	+6.16668783E+01	+4.03939469E+00	+2.05626002E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
588.000000	+3.29162174E+01	+6.16722038E+01	+4.05199315E+00	+1.93426403E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
594.000000	+3.25467662E+01	+6.16095565E+01	+4.06260585E+00	+1.60330349E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
150.000000	+5.72529844E+01	+6.30085700E+01	+2.44331799E+00	+7.71462128E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
153.000000	+5.73237732E+01	+6.32145692E+01	+2.46653831E+00	+7.76559579E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
156.000000	+5.73854905E+01	+6.34155953E+01	+2.48991156E+00	+7.91568899E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
159.000000	+5.74194026E+01	+6.35967272E+01	+2.51403245E+00	+8.15869259E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
162.000000	+5.74082020E+01	+6.37408377E+01	+2.53886372E+00	+8.42061278E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
165.000000	+5.73391315E+01	+6.38365760E+01	+2.56455612E+00	+8.69042215E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
168.000000	+5.72076593E+01	+6.38792550E+01	+2.59100625E+00	+8.76458689E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
171.000000	+5.70178762E+01	+6.38661489E+01	+2.61714365E+00	+8.49610143E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
174.000000	+5.67790247E+01	+6.37995334E+01	+2.64198286E+00	+8.08981208E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
177.000000	+5.65016393E+01	+6.36905190E+01	+2.66568252E+00	+7.77236323E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
180.000000	+5.61946009E+01	+6.35502592E+01	+2.68861704E+00	+7.49069088E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
183.000000	+5.58635680E+01	+6.33829164E+01	+2.71062666E+00	+7.19091845E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
186.000000	+5.55134322E+01	+6.31934001E+01	+2.73176255E+00	+6.93100504E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
189.000000	+5.51523039E+01	+6.29909451E+01	+2.75221269E+00	+6.61576555E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
192.000000	+5.47903795E+01	+6.27813320E+01	+2.77145714E+00	+6.14949286E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
195.000000	+5.44363051E+01	+6.25695703E+01	+2.78910965E+00	+5.74374557E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
198.000000	+5.40975244E+01	+6.23686651E+01	+2.80591962E+00	+5.55190102E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
201.000000	+5.37809993E+01	+6.21897580E+01	+2.82242106E+00	+5.33024014E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
204.000000	+5.34912076E+01	+6.20311467E+01	+2.83790106E+00	+4.92274219E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
207.000000	+5.32311545E+01	+6.18919825E+01	+2.85195751E+00	+4.56077726E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
210.000000	+5.30054384E+01	+6.17822969E+01	+2.86526572E+00	+4.33867100E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
213.000000	+5.28180407E+01	+6.17072878E+01	+2.87798954E+00	+4.05214531E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
216.000000	+5.26688110E+01	+6.16616754E+01	+2.88957859E+00	+3.75315935E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
219.000000	+5.25552000E+01	+6.16468946E+01	+2.90050849E+00	+3.73702070E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
222.000000	+5.24737636E+01	+6.16705446E+01	+2.91200072E+00	+3.94473420E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
225.000000	+5.24175574E+01	+6.17270046E+01	+2.92417690E+00	+4.10474430E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
228.000000	+5.23755277E+01	+6.18016236E+01	+2.93662918E+00	+4.32586095E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
231.000000	+5.23356465E+01	+6.18898850E+01	+2.95013206E+00	+4.85896594E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
234.000000	+5.22868741E+01	+6.19918215E+01	+2.96578298E+00	+5.52820070E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
237.000000	+5.22198750E+01	+6.20963344E+01	+2.98330127E+00	+5.98529348E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
240.000000	+5.21287072E+01	+6.21885100E+01	+3.00169474E+00	+6.20866153E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
243.000000	+5.20118877E+01	+6.22632034E+01	+3.02055324E+00	+6.32479608E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
246.000000	+5.18717444E+01	+6.23206405E+01	+3.03964352E+00	+6.30709432E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
249.000000	+5.17127412E+01	+6.23594267E+01	+3.05839580E+00	+6.16414618E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
252.000000	+5.15386105E+01	+6.23811931E+01	+3.07662839E+00	+6.07136856E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
255.000000	+5.13506427E+01	+6.23923186E+01	+3.09482401E+00	+6.08013253E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
258.000000	+5.11498740E+01	+6.23953061E+01	+3.11310919E+00	+5.99135266E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
261.000000	+5.09391636E+01	+6.23849877E+01	+3.13077213E+00	+5.69031460E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
264.000000	+5.07214278E+01	+6.23574296E+01	+3.14725108E+00	+5.35827637E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
267.000000	+5.04984166E+01	+6.23181990E+01	+3.16292179E+00	+5.18040373E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
270.000000	+5.02732032E+01	+6.22765597E+01	+3.17833350E+00	+5.02527038E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
273.000000	+5.00511495E+01	+6.22327448E+01	+3.19307341E+00	+4.64066143E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
276.000000	+4.98361356E+01	+6.21784097E+01	+3.20617747E+00	+4.09672095E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
279.000000	+4.96281599E+01	+6.21128931E+01	+3.21765374E+00	+3.76023991E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
282.000000	+4.94262199E+01	+6.20501184E+01	+3.22873891E+00	+3.76539837E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
285.000000	+4.92311663E+01	+6.20011698E+01	+3.24024613E+00	+3.78541811E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
288.000000	+4.90444027E+01	+6.19583025E+01	+3.25145141E+00	+3.51184820E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
291.000000	+4.88658154E+01	+6.19077517E+01	+3.26131722E+00	+3.12123938E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
294.000000	+4.86939207E+01	+6.18519434E+01	+3.27017885E+00	+3.00825477E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
297.000000	+4.85263671E+01	+6.18058415E+01	+3.27936674E+00	+3.11700721E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
75.000000	+7.32276517E+01	+7.60129477E+01	+1.71750132E+00	+7.31983566E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
76.500000	+7.26528792E+01	+7.54667369E+01	+1.72770356E+00	+6.28316166E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
78.000000	+7.20756710E+01	+7.49139663E+01	+1.73635080E+00	+5.43101737E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
79.500000	+7.14982864E+01	+7.43583659E+01	+1.74399662E+00	+4.96375695E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
81.000000	+7.09217401E+01	+7.38026174E+01	+1.75124207E+00	+4.89092851E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
82.500000	+7.03459609E+01	+7.32483151E+01	+1.75866940E+00	+5.17579820E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
84.000000	+6.97701072E+01	+7.26960662E+01	+1.76676947E+00	+5.73633490E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
85.500000	+6.91930022E+01	+7.21457353E+01	+1.77587841E+00	+6.45673484E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
87.000000	+6.86136205E+01	+7.15968083E+01	+1.78613967E+00	+7.20830964E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
88.500000	+6.80315355E+01	+7.10488167E+01	+1.79750334E+00	+7.87523055E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
90.000000	+6.74472391E+01	+7.05017460E+01	+1.80976536E+00	+8.37814752E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
91.500000	+6.68622662E+01	+6.99563462E+01	+1.82263778E+00	+8.68855818E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
93.000000	+6.62791047E+01	+6.94142762E+01	+1.83583104E+00	+8.82953141E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
94.500000	+6.57009165E+01	+6.88780495E+01	+1.84912637E+00	+8.86294379E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
96.000000	+6.51311432E+01	+6.83507933E+01	+1.86241987E+00	+8.86769941E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
97.500000	+6.45730896E+01	+6.78358784E+01	+1.87572947E+00	+8.91576016E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
99.000000	+6.40295829E+01	+6.73365120E+01	+1.88916715E+00	+9.05274739E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
100.500000	+6.35027793E+01	+6.68553939E+01	+1.90288771E+00	+9.28796672E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
102.000000	+6.29941503E+01	+6.63945190E+01	+1.91703105E+00	+9.59584800E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
103.500000	+6.25046337E+01	+6.59551645E+01	+1.93167526E+00	+9.92772648E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
105.000000	+6.20348829E+01	+6.55380487E+01	+1.94681423E+00	+1.02301713E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
106.500000	+6.15855251E+01	+6.51435962E+01	+1.96236577E+00	+1.04641595E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
108.000000	+6.11573346E+01	+6.47722177E+01	+1.97820671E+00	+1.06187958E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
109.500000	+6.07512651E+01	+6.44245083E+01	+1.99422216E+00	+1.07145580E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
111.000000	+6.03683371E+01	+6.41013035E+01	+2.01035038E+00	+1.07944186E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
112.500000	+6.00094342E+01	+6.38035759E+01	+2.02660541E+00	+1.09058508E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
114.000000	+5.96750983E+01	+6.35322181E+01	+2.04306793E+00	+1.10807568E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
115.500000	+5.93654050E+01	+6.32877925E+01	+2.05984768E+00	+1.13217428E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
117.000000	+5.90799688E+01	+6.30703469E+01	+2.07703316E+00	+1.16009238E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
118.500000	+5.88180664E+01	+6.28793671E+01	+2.09465046E+00	+1.18720943E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
120.000000	+5.85788208E+01	+6.27138825E+01	+2.11264944E+00	+1.20907219E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
121.500000	+5.83613651E+01	+6.25726822E+01	+2.13092262E+00	+1.22320793E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
123.000000	+5.81649291E+01	+6.24545506E+01	+2.14934568E+00	+1.22987877E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
124.500000	+5.79888304E+01	+6.23584319E+01	+2.16781898E+00	+1.23149800E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
126.000000	+5.78323991E+01	+6.22834643E+01	+2.18629062E+00	+1.23113748E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
127.500000	+5.76948830E+01	+6.22288893E+01	+2.20475311E+00	+1.23092566E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
129.000000	+5.75753859E+01	+6.21938916E+01	+2.22321839E+00	+1.23103368E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
130.500000	+5.74728682E+01	+6.21774502E+01	+2.24168412E+00	+1.22958490E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
132.000000	+5.73862128E+01	+6.21782650E+01	+2.26010594E+00	+1.22344585E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
133.500000	+5.73143203E+01	+6.21947844E+01	+2.27838749E+00	+1.20953684E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
135.000000	+5.72561855E+01	+6.22253159E+01	+2.29639204E+00	+1.18608395E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
136.500000	+5.72109261E+01	+6.22681760E+01	+2.31397001E+00	+1.15326037E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
138.000000	+5.71777646E+01	+6.23218248E+01	+2.33098986E+00	+1.11299781E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
139.500000	+5.71559841E+01	+6.23849460E+01	+2.34735995E+00	+1.06817489E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
141.000000	+5.71448770E+01	+6.24564495E+01	+2.36303510E+00	+1.02161896E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
142.500000	+5.71436979E+01	+6.25354011E+01	+2.37800852E+00	+9.75352054E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
144.000000	+5.71516248E+01	+6.26209130E+01	+2.39229566E+00	+9.30417632E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
145.500000	+5.71677256E+01	+6.27120450E+01	+2.40592104E+00	+8.87432465E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
147.000000	+5.71909113E+01	+6.28077638E+01	+2.41891864E+00	+8.47583972E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
148.500000	+5.72198668E+01	+6.29069721E+01	+2.43134856E+00	+8.09739475E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
37.500000	+7.44124982E+01	+7.58179102E+01	+1.03347762E+00	+9.87295757E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
38.250000	+7.47233505E+01	+7.61397999E+01	+1.04130053E+00	+1.09881365E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
39.000000	+7.50230490E+01	+7.64518172E+01	+1.04995983E+00	+1.20859560E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
39.750000	+7.53112338E+01	+7.67535961E+01	+1.05942947E+00	+1.31479528E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
40.500000	+7.55875523E+01	+7.70447782E+01	+1.06968176E+00	+1.41719657E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
41.250000	+7.58516589E+01	+7.73250112E+01	+1.08068742E+00	+1.51557029E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
42.000000	+7.61032145E+01	+7.75939478E+01	+1.09241531E+00	+1.60964189E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
42.750000	+7.63418864E+01	+7.78512451E+01	+1.10483204E+00	+1.69908537E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
43.500000	+7.65673495E+01	+7.80965644E+01	+1.11790159E+00	+1.78354378E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
44.250000	+7.67792880E+01	+7.83295718E+01	+1.13158520E+00	+1.86266851E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
45.000000	+7.69773973E+01	+7.85499409E+01	+1.14584162E+00	+1.93616549E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
45.750000	+7.71613866E+01	+7.87573547E+01	+1.16062768E+00	+2.00383465E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
46.500000	+7.73309809E+01	+7.89515088E+01	+1.17589914E+00	+2.06559211E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
47.250000	+7.74859230E+01	+7.91321144E+01	+1.19161156E+00	+2.12146934E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
48.000000	+7.76259747E+01	+7.92989004E+01	+1.20772118E+00	+2.17158981E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
48.750000	+7.77509179E+01	+7.94516150E+01	+1.22418541E+00	+2.21612922E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
49.500000	+7.78605545E+01	+7.95900261E+01	+1.24096312E+00	+2.25526877E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
50.250000	+7.79547075E+01	+7.97139218E+01	+1.25801444E+00	+2.28915196E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
51.000000	+7.80332215E+01	+7.98231098E+01	+1.27530040E+00	+2.31785378E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
51.750000	+7.80959635E+01	+7.99174174E+01	+1.29278225E+00	+2.34136756E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
52.500000	+7.81428250E+01	+7.99966921E+01	+1.31042091E+00	+2.35961026E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
53.250000	+7.81737246E+01	+8.00608019E+01	+1.32817640E+00	+2.37244331E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
54.000000	+7.81886103E+01	+8.01096381E+01	+1.34600756E+00	+2.37970251E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
54.750000	+7.81874635E+01	+8.01431176E+01	+1.36387194E+00	+2.38123023E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
55.500000	+7.81703021E+01	+8.01611863E+01	+1.38172601E+00	+2.37690291E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
56.250000	+7.81371844E+01	+8.01638224E+01	+1.39952549E+00	+2.36664947E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
57.000000	+7.80882113E+01	+8.01510407E+01	+1.41722576E+00	+2.35045866E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
57.750000	+7.80235296E+01	+8.01228952E+01	+1.43478237E+00	+2.32837613E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
58.500000	+7.79433340E+01	+8.00794820E+01	+1.45215140E+00	+2.30049430E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
59.250000	+7.78478679E+01	+8.00209416E+01	+1.46928978E+00	+2.26693875E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
60.000000	+7.77374251E+01	+7.99474600E+01	+1.48615548E+00	+2.22785546E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
60.750000	+7.76123498E+01	+7.98592699E+01	+1.50270761E+00	+2.18340169E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
61.500000	+7.74730364E+01	+7.97566506E+01	+1.51890650E+00	+2.13374237E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
62.250000	+7.73199296E+01	+7.96399282E+01	+1.53471375E+00	+2.07905203E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
63.000000	+7.71535230E+01	+7.95094755E+01	+1.55009228E+00	+2.01952120E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
63.750000	+7.69743581E+01	+7.93657113E+01	+1.56500657E+00	+1.95536547E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
64.500000	+7.67830223E+01	+7.92090994E+01	+1.57942277E+00	+1.88683519E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
65.250000	+7.65801464E+01	+7.90401478E+01	+1.59330909E+00	+1.81422440E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
66.000000	+7.63664011E+01	+7.88594065E+01	+1.60663613E+00	+1.73787807E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
66.750000	+7.61424932E+01	+7.86674655E+01	+1.61937726E+00	+1.65819762E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
67.500000	+7.59091604E+01	+7.84649518E+01	+1.63150910E+00	+1.57564522E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
68.250000	+7.56671654E+01	+7.82525254E+01	+1.64301194E+00	+1.49074757E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
69.000000	+7.54172892E+01	+7.80308749E+01	+1.65387031E+00	+1.40409982E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
69.750000	+7.51603231E+01	+7.78007121E+01	+1.66407344E+00	+1.31636969E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
70.500000	+7.48970610E+01	+7.75627663E+01	+1.67361586E+00	+1.22830142E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
71.250000	+7.46282897E+01	+7.73177776E+01	+1.68249796E+00	+1.14071825E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
72.000000	+7.43547798E+01	+7.70664899E+01	+1.69072663E+00	+1.05452193E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
72.750000	+7.40772760E+01	+7.68096439E+01	+1.69831579E+00	+9.70687455E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
73.500000	+7.37964869E+01	+7.65479691E+01	+1.70528694E+00	+8.90251249E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
74.250000	+7.35130758E+01	+7.62821759E+01	+1.71166956E+00	+8.11779994E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
18.750000	+6.41600846E+01	+6.56838007E+01	+1.11429932E+00	-1.57176916E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
19.125000	+6.43903461E+01	+6.59051917E+01	+1.10846070E+00	-1.54216262E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
19.500000	+6.46204477E+01	+6.61266417E+01	+1.10273311E+00	-1.51222461E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
19.875000	+6.48503246E+01	+6.63480864E+01	+1.09711902E+00	-1.48160648E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
20.250000	+6.50799157E+01	+6.65694655E+01	+1.09162106E+00	-1.45025401E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
20.625000	+6.53091633E+01	+6.67907223E+01	+1.08624211E+00	-1.41807768E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
21.000000	+6.55380123E+01	+6.70118037E+01	+1.08098547E+00	-1.38496196E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
21.375000	+6.57664099E+01	+6.72326593E+01	+1.07585490E+00	-1.35077566E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
21.750000	+6.59943048E+01	+6.74532410E+01	+1.07085466E+00	-1.31538258E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
22.125000	+6.62216467E+01	+6.76735022E+01	+1.06598953E+00	-1.27865182E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
22.500000	+6.64483856E+01	+6.78933975E+01	+1.06126477E+00	-1.24046721E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
22.875000	+6.66744711E+01	+6.81128819E+01	+1.05668602E+00	-1.20073513E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
23.250000	+6.68998527E+01	+6.83319100E+01	+1.05225925E+00	-1.15939063E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
23.625000	+6.71244789E+01	+6.85504362E+01	+1.04799060E+00	-1.11640130E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
24.000000	+6.73482969E+01	+6.87684136E+01	+1.04388624E+00	-1.07176898E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
24.375000	+6.75712532E+01	+6.89857942E+01	+1.03995233E+00	-1.02552928E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
24.750000	+6.77932929E+01	+6.92025288E+01	+1.03619478E+00	-9.77749038E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
25.125000	+6.80143605E+01	+6.94185665E+01	+1.03261921E+00	-9.28522084E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
25.500000	+6.82343994E+01	+6.96338555E+01	+1.02923086E+00	-8.77963618E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
25.875000	+6.84533525E+01	+6.98483426E+01	+1.02603448E+00	-8.26203682E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
26.250000	+6.86711626E+01	+7.00619737E+01	+1.02303433E+00	-7.73380194E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
26.625000	+6.88877723E+01	+7.02746943E+01	+1.02023413E+00	-7.19632011E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
27.000000	+6.91031245E+01	+7.04864494E+01	+1.01763709E+00	-6.65092470E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
27.375000	+6.93171628E+01	+7.06971838E+01	+1.01524594E+00	-6.09883800E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
27.750000	+6.95298312E+01	+7.09068430E+01	+1.01306296E+00	-5.54112700E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
28.125000	+6.97410748E+01	+7.11153726E+01	+1.01109009E+00	-4.97867300E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
28.500000	+6.99508397E+01	+7.13227193E+01	+1.00932896E+00	-4.41215615E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
28.875000	+7.01590728E+01	+7.15288304E+01	+1.00778098E+00	-3.84205487E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
29.250000	+7.03657222E+01	+7.17336544E+01	+1.00644742E+00	-3.26865931E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
29.625000	+7.05707370E+01	+7.19371408E+01	+1.00532948E+00	-2.69209686E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
30.000000	+7.07740672E+01	+7.21392402E+01	+1.00442834E+00	-2.11236738E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
30.375000	+7.09756634E+01	+7.23399042E+01	+1.00374521E+00	-1.52938500E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
30.750000	+7.11754771E+01	+7.25390851E+01	+1.00328131E+00	-9.43023374E-04	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
31.125000	+7.13734599E+01	+7.27367361E+01	+1.00303794E+00	-3.53161000E-04	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
31.500000	+7.15695641E+01	+7.29328110E+01	+1.00301644E+00	+2.40276360E-04	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
31.875000	+7.17637419E+01	+7.31272637E+01	+1.00321815E+00	+8.37278904E-04	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
32.250000	+7.19559455E+01	+7.33200487E+01	+1.00364439E+00	+1.43772378E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
32.625000	+7.21461274E+01	+7.35111203E+01	+1.00429644E+00	+2.04135533E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
33.000000	+7.23342394E+01	+7.37004326E+01	+1.00517541E+00	+2.64777529E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
33.375000	+7.25202335E+01	+7.38879398E+01	+1.00628227E+00	+3.25644315E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
33.750000	+7.27040614E+01	+7.40735954E+01	+1.00761774E+00	+3.86668582E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
34.125000	+7.28856745E+01	+7.42573529E+01	+1.00918228E+00	+4.47771552E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
34.500000	+7.30650242E+01	+7.44391653E+01	+1.01097603E+00	+5.08865414E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
34.875000	+7.32420616E+01	+7.46189850E+01	+1.01299877E+00	+5.69856195E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
35.250000	+7.34167380E+01	+7.47967646E+01	+1.01524995E+00	+6.30646850E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
35.625000	+7.35890045E+01	+7.49724560E+01	+1.01772863E+00	+6.91140349E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
36.000000	+7.37588126E+01	+7.51460112E+01	+1.02043350E+00	+7.51242543E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
36.375000	+7.39261139E+01	+7.53173822E+01	+1.02336295E+00	+8.10864643E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
36.750000	+7.40908603E+01	+7.54865208E+01	+1.02651499E+00	+8.69925161E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
37.125000	+7.42530042E+01	+7.56533794E+01	+1.02988738E+00	+9.28685531E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
9.375000	+5.85775474E+01	+6.03753748E+01	+1.27972610E+00	-1.77572479E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
9.562500	+5.86822110E+01	+6.04740591E+01	+1.27639475E+00	-1.77770874E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
9.750000	+5.87873206E+01	+6.05732027E+01	+1.27305969E+00	-1.77982675E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
9.937500	+5.88928567E+01	+6.06727853E+01	+1.26972040E+00	-1.78220974E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
10.125000	+5.89988020E+01	+6.07727884E+01	+1.26637640E+00	-1.78484654E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
10.312500	+5.91051408E+01	+6.08731957E+01	+1.26302723E+00	-1.78771670E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
10.500000	+5.92118593E+01	+6.09739928E+01	+1.25967246E+00	-1.79079138E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
10.687500	+5.93189453E+01	+6.10751667E+01	+1.25631176E+00	-1.79403431E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
10.875000	+5.94263877E+01	+6.11767060E+01	+1.25294483E+00	-1.79740278E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
11.062500	+5.95341769E+01	+6.12786007E+01	+1.24957150E+00	-1.80084868E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
11.250000	+5.96423040E+01	+6.13808419E+01	+1.24619165E+00	-1.80431952E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
11.437500	+5.97507613E+01	+6.14834218E+01	+1.24280530E+00	-1.80775951E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
11.625000	+5.98595413E+01	+6.15863334E+01	+1.23941255E+00	-1.81111053E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
11.812500	+5.99686376E+01	+6.16895704E+01	+1.23601364E+00	-1.81431317E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
12.000000	+6.00780438E+01	+6.17931272E+01	+1.23260888E+00	-1.81730769E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
12.187500	+6.01877539E+01	+6.18969985E+01	+1.22919873E+00	-1.82003490E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
12.375000	+6.02977621E+01	+6.20011797E+01	+1.22578375E+00	-1.82243708E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
12.562500	+6.04080627E+01	+6.21056659E+01	+1.22236459E+00	-1.82445871E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
12.750000	+6.05186498E+01	+6.22104528E+01	+1.21894203E+00	-1.82604724E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
12.937500	+6.06295175E+01	+6.23155359E+01	+1.21551692E+00	-1.82715370E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
13.125000	+6.07406598E+01	+6.24209106E+01	+1.21209020E+00	-1.82773326E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
13.312500	+6.08520704E+01	+6.25265722E+01	+1.20866292E+00	-1.82774574E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
13.500000	+6.09637425E+01	+6.26325160E+01	+1.20523616E+00	-1.82715596E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
13.687500	+6.10756692E+01	+6.27387369E+01	+1.20181108E+00	-1.82593402E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
13.875000	+6.11878432E+01	+6.28452293E+01	+1.19838890E+00	-1.82405554E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
14.062500	+6.13002569E+01	+6.29519877E+01	+1.19497087E+00	-1.82150178E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
14.250000	+6.14129021E+01	+6.30590058E+01	+1.19155827E+00	-1.81825962E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
14.437500	+6.15257704E+01	+6.31662772E+01	+1.18815240E+00	-1.81432153E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
14.625000	+6.16388530E+01	+6.32737951E+01	+1.18475457E+00	-1.80968545E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
14.812500	+6.17521407E+01	+6.33815521E+01	+1.18136608E+00	-1.80435457E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
15.000000	+6.18656239E+01	+6.34895407E+01	+1.17798824E+00	-1.79833704E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
15.187500	+6.19792928E+01	+6.35977529E+01	+1.17462232E+00	-1.79164564E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
15.375000	+6.20931373E+01	+6.37061802E+01	+1.17126957E+00	-1.78429742E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
15.562500	+6.22071470E+01	+6.38148139E+01	+1.16793120E+00	-1.77631318E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
15.750000	+6.23213113E+01	+6.39236451E+01	+1.16460839E+00	-1.76771710E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
15.937500	+6.24356194E+01	+6.40326644E+01	+1.16130226E+00	-1.75853613E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
16.125000	+6.25500604E+01	+6.41418624E+01	+1.15801388E+00	-1.74879954E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
16.312500	+6.26646233E+01	+6.42512292E+01	+1.15474426E+00	-1.73853834E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
16.500000	+6.27792970E+01	+6.43607550E+01	+1.15149436E+00	-1.72778474E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
16.687500	+6.28940705E+01	+6.44704297E+01	+1.14826507E+00	-1.71657162E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
16.875000	+6.30089328E+01	+6.45802433E+01	+1.14505722E+00	-1.70493199E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
17.062500	+6.31238727E+01	+6.46901856E+01	+1.14187157E+00	-1.69289850E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
17.250000	+6.32388795E+01	+6.48002464E+01	+1.13870885E+00	-1.68050291E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
17.437500	+6.33539423E+01	+6.49104155E+01	+1.13556969E+00	-1.66777573E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
17.625000	+6.34690505E+01	+6.50206828E+01	+1.13245469E+00	-1.65474571E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
17.812500	+6.35841937E+01	+6.51310384E+01	+1.12936439E+00	-1.64143954E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
18.000000	+6.36993617E+01	+6.52414724E+01	+1.12629929E+00	-1.62788151E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
18.187500	+6.38145444E+01	+6.53519751E+01	+1.12325984E+00	-1.61409323E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
18.375000	+6.39297321E+01	+6.54625369E+01	+1.12024644E+00	-1.60009342E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
18.562500	+6.40449152E+01	+6.55731485E+01	+1.11725949E+00	-1.58599217E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
4.687500	+5.62230784E+01	+5.81730248E+01	+1.36094909E+00	-1.58765059E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
4.781250	+5.62619984E+01	+5.82090327E+01	+1.35945449E+00	-1.60081593E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
4.875000	+5.63014157E+01	+5.82455181E+01	+1.35794756E+00	-1.61363248E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
4.968750	+5.63413181E+01	+5.82824704E+01	+1.35642893E+00	-1.62575947E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
5.062500	+5.63816937E+01	+5.83198789E+01	+1.35489926E+00	-1.63721336E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
5.156250	+5.64225306E+01	+5.83577331E+01	+1.35335916E+00	-1.64801137E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
5.250000	+5.64638169E+01	+5.83960223E+01	+1.35180924E+00	-1.65817142E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
5.343750	+5.65055410E+01	+5.84347362E+01	+1.35025009E+00	-1.66771207E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
5.437500	+5.65476914E+01	+5.84738643E+01	+1.34868228E+00	-1.67665249E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
5.531250	+5.65902566E+01	+5.85133964E+01	+1.34710636E+00	-1.68501236E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
5.625000	+5.66332253E+01	+5.85533223E+01	+1.34552288E+00	-1.69281183E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
5.718750	+5.66765866E+01	+5.85936320E+01	+1.34393234E+00	-1.70007149E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
5.812500	+5.67203293E+01	+5.86343155E+01	+1.34233524E+00	-1.70681227E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
5.906250	+5.67644428E+01	+5.86753630E+01	+1.34073207E+00	-1.71305540E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
6.000000	+5.68089164E+01	+5.87167648E+01	+1.33912327E+00	-1.71882234E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
6.093750	+5.68537398E+01	+5.87585114E+01	+1.33750928E+00	-1.72413475E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
6.187500	+5.68989026E+01	+5.88005933E+01	+1.33589051E+00	-1.72901441E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
6.281250	+5.69443949E+01	+5.88430014E+01	+1.33426737E+00	-1.73348313E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
6.375000	+5.69902068E+01	+5.88857265E+01	+1.33264023E+00	-1.73756277E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
6.468750	+5.70363287E+01	+5.89287597E+01	+1.33100944E+00	-1.74127513E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
6.562500	+5.70827512E+01	+5.89720923E+01	+1.32937534E+00	-1.74464188E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
6.656250	+5.71294650E+01	+5.90157156E+01	+1.32773824E+00	-1.74768455E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
6.750000	+5.71764612E+01	+5.90596213E+01	+1.32609843E+00	-1.75042448E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
6.843750	+5.72237310E+01	+5.91038010E+01	+1.32445619E+00	-1.75288271E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
6.937500	+5.72712658E+01	+5.91482468E+01	+1.32281178E+00	-1.75508001E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
7.031250	+5.73190574E+01	+5.91929507E+01	+1.32116542E+00	-1.75703675E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
7.125000	+5.73670976E+01	+5.92379051E+01	+1.31951733E+00	-1.75877293E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
7.218750	+5.74153786E+01	+5.92831026E+01	+1.31786772E+00	-1.76030809E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
7.312500	+5.74638927E+01	+5.93285357E+01	+1.31621676E+00	-1.76166129E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
7.406250	+5.75126325E+01	+5.93741973E+01	+1.31456460E+00	-1.76285106E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
7.500000	+5.75615909E+01	+5.94200807E+01	+1.31291141E+00	-1.76389537E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
7.593750	+5.76107608E+01	+5.94661790E+01	+1.31125730E+00	-1.76481158E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
7.687500	+5.76601355E+01	+5.95124857E+01	+1.30960239E+00	-1.76561644E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
7.781250	+5.77097086E+01	+5.95589945E+01	+1.30794677E+00	-1.76632604E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
7.875000	+5.77594737E+01	+5.96056993E+01	+1.30629053E+00	-1.76695578E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
7.968750	+5.78094249E+01	+5.96525942E+01	+1.30463373E+00	-1.76752035E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
8.062500	+5.78595562E+01	+5.96996733E+01	+1.30297643E+00	-1.76803373E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
8.156250	+5.79098621E+01	+5.97469313E+01	+1.30131866E+00	-1.76850913E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
8.250000	+5.79603371E+01	+5.97943626E+01	+1.29966047E+00	-1.76895901E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
8.343750	+5.80109761E+01	+5.98419623E+01	+1.29800187E+00	-1.76939505E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
8.437500	+5.80617742E+01	+5.98897252E+01	+1.29634286E+00	-1.76982815E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
8.531250	+5.81127264E+01	+5.99376466E+01	+1.29468344E+00	-1.77026842E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
8.625000	+5.81638284E+01	+5.99857220E+01	+1.29302360E+00	-1.77072514E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
8.718750	+5.82150756E+01	+6.00339469E+01	+1.29136333E+00	-1.77120683E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
8.812500	+5.82664640E+01	+6.00823171E+01	+1.28970259E+00	-1.77172119E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
8.906250	+5.83179895E+01	+6.01308286E+01	+1.28804135E+00	-1.77227510E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
9.000000	+5.83696484E+01	+6.01794774E+01	+1.28637957E+00	-1.77287469E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
9.093750	+5.84214369E+01	+6.02282599E+01	+1.28471721E+00	-1.77352526E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
9.187500	+5.84733518E+01	+6.02771725E+01	+1.28305421E+00	-1.77423136E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
9.281250	+5.85253897E+01	+6.03262119E+01	+1.28139053E+00	-1.77496626E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
2.343750	+5.54473646E+01	+5.74591969E+01	+1.39219309E+00	-9.95996180E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
2.390625	+5.54585450E+01	+5.74694305E+01	+1.39172234E+00	-1.01252468E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
2.437500	+5.54699244E+01	+5.74798479E+01	+1.39124385E+00	-1.02896293E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
2.484375	+5.54815015E+01	+5.74904481E+01	+1.39075769E+00	-1.04521969E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
2.531250	+5.54932750E+01	+5.75012300E+01	+1.39026395E+00	-1.06129308E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
2.578125	+5.55052438E+01	+5.75121925E+01	+1.38976273E+00	-1.07718129E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
2.625000	+5.55174064E+01	+5.75233347E+01	+1.38925410E+00	-1.09288260E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
2.671875	+5.55297617E+01	+5.75346553E+01	+1.38873815E+00	-1.10839535E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
2.718750	+5.55423083E+01	+5.75461532E+01	+1.38821498E+00	-1.12371799E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
2.765625	+5.55550449E+01	+5.75578274E+01	+1.38768466E+00	-1.13884903E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
2.812500	+5.55679701E+01	+5.75696767E+01	+1.38714731E+00	-1.15378709E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
2.859375	+5.55810826E+01	+5.75817000E+01	+1.38660299E+00	-1.16853084E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
2.906250	+5.55943811E+01	+5.75938960E+01	+1.38605181E+00	-1.18307907E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
2.953125	+5.56078640E+01	+5.76062637E+01	+1.38549385E+00	-1.19743063E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
3.000000	+5.56215302E+01	+5.76188017E+01	+1.38492922E+00	-1.21158447E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
3.046875	+5.56353781E+01	+5.76315091E+01	+1.38435799E+00	-1.22553960E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
3.093750	+5.56494063E+01	+5.76443844E+01	+1.38378027E+00	-1.23929514E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
3.140625	+5.56636135E+01	+5.76574266E+01	+1.38319615E+00	-1.25285030E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
3.187500	+5.56779981E+01	+5.76706344E+01	+1.38260573E+00	-1.26620434E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
3.234375	+5.56925588E+01	+5.76840066E+01	+1.38200909E+00	-1.27935664E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
3.281250	+5.57072941E+01	+5.76975418E+01	+1.38140633E+00	-1.29230665E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
3.328125	+5.57222025E+01	+5.77112390E+01	+1.38079755E+00	-1.30505391E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
3.375000	+5.57372825E+01	+5.77250968E+01	+1.38018284E+00	-1.31759803E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
3.421875	+5.57525328E+01	+5.77391139E+01	+1.37956230E+00	-1.32993873E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
3.468750	+5.57679518E+01	+5.77532891E+01	+1.37893602E+00	-1.34207578E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
3.515625	+5.57835379E+01	+5.77676211E+01	+1.37830410E+00	-1.35400907E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
3.562500	+5.57992898E+01	+5.77821086E+01	+1.37766664E+00	-1.36573854E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
3.609375	+5.58152059E+01	+5.77967503E+01	+1.37702372E+00	-1.37726425E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
3.656250	+5.58312847E+01	+5.78115449E+01	+1.37637545E+00	-1.38858630E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
3.703125	+5.58475246E+01	+5.78264911E+01	+1.37572192E+00	-1.39970490E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
3.750000	+5.58639242E+01	+5.78415876E+01	+1.37506323E+00	-1.41062033E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
3.796875	+5.58804820E+01	+5.78568331E+01	+1.37439947E+00	-1.42133296E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
3.843750	+5.58971963E+01	+5.78722263E+01	+1.37373073E+00	-1.43184324E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
3.890625	+5.59140658E+01	+5.78877657E+01	+1.37305712E+00	-1.44215167E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
3.937500	+5.59310887E+01	+5.79034502E+01	+1.37237871E+00	-1.45225887E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
3.984375	+5.59482637E+01	+5.79192783E+01	+1.37169562E+00	-1.46216551E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
4.031250	+5.59655891E+01	+5.79352488E+01	+1.37100793E+00	-1.47187234E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
4.078125	+5.59830635E+01	+5.79513602E+01	+1.37031574E+00	-1.48138020E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
4.125000	+5.60006852E+01	+5.79676113E+01	+1.36961914E+00	-1.49068999E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
4.171875	+5.60184527E+01	+5.79840006E+01	+1.36891822E+00	-1.49980269E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
4.218750	+5.60363645E+01	+5.80005269E+01	+1.36821308E+00	-1.50871935E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
4.265625	+5.60544191E+01	+5.80171888E+01	+1.36750380E+00	-1.51744108E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
4.312500	+5.60726148E+01	+5.80339850E+01	+1.36679047E+00	-1.52596909E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
4.359375	+5.60909502E+01	+5.80509140E+01	+1.36607320E+00	-1.53430463E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
4.406250	+5.61094237E+01	+5.80679746E+01	+1.36535206E+00	-1.54244903E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
4.453125	+5.61280337E+01	+5.80851654E+01	+1.36462715E+00	-1.55040369E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
4.500000	+5.61467788E+01	+5.81024850E+01	+1.36389856E+00	-1.55817007E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
4.546875	+5.61656573E+01	+5.81199321E+01	+1.36316637E+00	-1.56574969E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
4.593750	+5.61846678E+01	+5.81375054E+01	+1.36243067E+00	-1.57314414E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
4.640625	+5.62038087E+01	+5.81552034E+01	+1.36169155E+00	-1.58044642E-02	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.171875	+5.52357517E+01	+5.72658249E+01	+1.40121904E+00	-5.29456389E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.195312	+5.52386537E+01	+5.72684726E+01	+1.40109377E+00	-5.39580807E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.218750	+5.52416117E+01	+5.72711715E+01	+1.40096612E+00	-5.49691982E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.242188	+5.52446256E+01	+5.72739216E+01	+1.40083610E+00	-5.59776437E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.265625	+5.52476953E+01	+5.72767226E+01	+1.40070372E+00	-5.69833714E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.289062	+5.52508206E+01	+5.72795746E+01	+1.40056899E+00	-5.79863361E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.312500	+5.52540016E+01	+5.72824775E+01	+1.40043191E+00	-5.89864924E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.335938	+5.52572381E+01	+5.72854312E+01	+1.40029249E+00	-5.99837956E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.359375	+5.52605300E+01	+5.72884356E+01	+1.40015074E+00	-6.09782013E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.382812	+5.52638772E+01	+5.72914907E+01	+1.40000665E+00	-6.19696653E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.406250	+5.52672797E+01	+5.72945963E+01	+1.39986025E+00	-6.29581437E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.429688	+5.52707372E+01	+5.72977524E+01	+1.39971154E+00	-6.39435932E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.453125	+5.52742498E+01	+5.73009589E+01	+1.39956052E+00	-6.49259705E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.476562	+5.52778173E+01	+5.73042157E+01	+1.39940720E+00	-6.59052330E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.500000	+5.52814397E+01	+5.73075227E+01	+1.39925159E+00	-6.68813383E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.523438	+5.52851167E+01	+5.73108799E+01	+1.39909369E+00	-6.78542442E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.546875	+5.52888484E+01	+5.73142871E+01	+1.39893352E+00	-6.88239092E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.570312	+5.52926345E+01	+5.73177443E+01	+1.39877108E+00	-6.97902919E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.593750	+5.52964751E+01	+5.73212513E+01	+1.39860638E+00	-7.07533513E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.617188	+5.53003699E+01	+5.73248081E+01	+1.39843942E+00	-7.17130470E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.640625	+5.53043189E+01	+5.73284146E+01	+1.39827022E+00	-7.26693387E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.664062	+5.53083220E+01	+5.73320707E+01	+1.39809879E+00	-7.36221867E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.687500	+5.53123789E+01	+5.73357763E+01	+1.39792512E+00	-7.45715517E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.710938	+5.53164898E+01	+5.73395312E+01	+1.39774923E+00	-7.55173945E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.734375	+5.53206543E+01	+5.73433354E+01	+1.39757113E+00	-7.64596767E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.757812	+5.53248724E+01	+5.73471889E+01	+1.39739083E+00	-7.73983600E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.781250	+5.53291439E+01	+5.73510914E+01	+1.39720833E+00	-7.83334067E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.804688	+5.53334688E+01	+5.73550429E+01	+1.39702364E+00	-7.92647794E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.828125	+5.53378469E+01	+5.73590433E+01	+1.39683677E+00	-8.01924413E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.851562	+5.53422782E+01	+5.73630925E+01	+1.39664774E+00	-8.11163556E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.875000	+5.53467623E+01	+5.73671903E+01	+1.39645654E+00	-8.20364865E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.898438	+5.53512994E+01	+5.73713367E+01	+1.39626319E+00	-8.29527983E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.921875	+5.53558891E+01	+5.73755316E+01	+1.39606770E+00	-8.38652556E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.945312	+5.53605314E+01	+5.73797748E+01	+1.39587007E+00	-8.47738237E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.968750	+5.53652262E+01	+5.73840663E+01	+1.39567032E+00	-8.56784683E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
1.992188	+5.53699733E+01	+5.73884059E+01	+1.39546845E+00	-8.65791554E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
2.015625	+5.53747726E+01	+5.73927935E+01	+1.39526448E+00	-8.74758517E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
2.039062	+5.53796239E+01	+5.73972291E+01	+1.39505841E+00	-8.83685240E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
2.062500	+5.53845272E+01	+5.74017124E+01	+1.39485025E+00	-8.92571399E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
2.085938	+5.53894822E+01	+5.74062434E+01	+1.39464002E+00	-9.01416672E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
2.109375	+5.53944889E+01	+5.74108219E+01	+1.39442772E+00	-9.10220743E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
2.132812	+5.53995471E+01	+5.74154479E+01	+1.39421335E+00	-9.18983301E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
2.156250	+5.54046566E+01	+5.74201212E+01	+1.39399694E+00	-9.27704038E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
2.179688	+5.54098174E+01	+5.74248418E+01	+1.39377849E+00	-9.36382651E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
2.203125	+5.54150292E+01	+5.74296094E+01	+1.39355801E+00	-9.45018845E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
2.226562	+5.54202919E+01	+5.74344239E+01	+1.39333551E+00	-9.53612325E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
2.250000	+5.54256055E+01	+5.74392854E+01	+1.39311101E+00	-9.62162804E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
2.273438	+5.54309697E+01	+5.74441935E+01	+1.39288450E+00	-9.70669997E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
2.296875	+5.54363844E+01	+5.74491482E+01	+1.39265601E+00	-9.79133628E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02
2.320312	+5.54418494E+01	+5.74541494E+01	+1.39242553E+00	-9.87575408E-03	+6.03137442E+01	-8.61344924E-02	-7.00227546E+02	+5.22526951E-01	+4.77473049E-01	+5.95677374E+01	-8.51990430E-02	-6.99159700E+02


==> anc/otoc_to_plot_free_M600_L1.1225_n500_beta1.0000.dat <==
50.000000	+2.14252146E+02	+2.21781364E+02	+2.71193834E+00	+1.36837633E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
51.000000	+2.12000833E+02	+2.19615707E+02	+2.72325065E+00	+8.94086525E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
52.000000	+2.09782821E+02	+2.17447885E+02	+2.72982007E+00	+4.46058243E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
53.000000	+2.07614632E+02	+2.15297744E+02	+2.73217182E+00	+6.22106602E-04	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
54.000000	+2.05506104E+02	+2.13180711E+02	+2.73106428E+00	-2.34965010E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
55.000000	+2.03459873E+02	+2.11106964E+02	+2.72747252E+00	-4.27220410E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
56.000000	+2.01471785E+02	+2.09081096E+02	+2.72251988E+00	-5.06117831E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
57.000000	+1.99532399E+02	+2.07102475E+02	+2.71735016E+00	-4.78034251E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
58.000000	+1.97629496E+02	+2.05166404E+02	+2.71295919E+00	-3.65820404E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
59.000000	+1.95751146E+02	+2.03266037E+02	+2.71003375E+00	-2.05064015E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
60.000000	+1.93888676E+02	+2.01394736E+02	+2.70885791E+00	-3.53332095E-04	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
61.000000	+1.92038809E+02	+1.99548392E+02	+2.70932709E+00	+1.10503373E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
62.000000	+1.90204441E+02	+1.97727108E+02	+2.71106798E+00	+2.14668425E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
63.000000	+1.88393918E+02	+1.95935812E+02	+2.71362046E+00	+2.77473397E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
64.000000	+1.86619091E+02	+1.94183621E+02	+2.71661745E+00	+3.14150962E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
65.000000	+1.84892751E+02	+1.92482179E+02	+2.71990348E+00	+3.47023452E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
66.000000	+1.83226240E+02	+1.90843455E+02	+2.72355791E+00	+3.96059442E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
67.000000	+1.81627914E+02	+1.89277699E+02	+2.72782467E+00	+4.71398754E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
68.000000	+1.80102828E+02	+1.87792197E+02	+2.73298589E+00	+5.70611955E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
69.000000	+1.78653608E+02	+1.86391194E+02	+2.73923691E+00	+6.81393987E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
70.000000	+1.77282028E+02	+1.85076904E+02	+2.74661377E+00	+7.88035386E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
71.000000	+1.75990553E+02	+1.83851055E+02	+2.75499761E+00	+8.78643626E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
72.000000	+1.74783173E+02	+1.82716238E+02	+2.76418664E+00	+9.50153959E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
73.000000	+1.73665131E+02	+1.81676435E+02	+2.77400069E+00	+1.00914865E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
74.000000	+1.72641775E+02	+1.80736580E+02	+2.78436961E+00	+1.06795340E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
75.000000	+1.71717177E+02	+1.79901436E+02	+2.79535976E+00	+1.13751850E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
76.000000	+1.70893338E+02	+1.79174413E+02	+2.80711998E+00	+1.22081322E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
77.000000	+1.70170380E+02	+1.78556927E+02	+2.81977602E+00	+1.31109386E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
78.000000	+1.69547495E+02	+1.78048588E+02	+2.83334186E+00	+1.39677790E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
79.000000	+1.69023879E+02	+1.77648012E+02	+2.84771158E+00	+1.46982164E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
80.000000	+1.68598966E+02	+1.77353669E+02	+2.86273829E+00	+1.53140487E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
81.000000	+1.68271797E+02	+1.77164157E+02	+2.87833968E+00	+1.59054227E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
82.000000	+1.68040052E+02	+1.77077727E+02	+2.89454914E+00	+1.65675716E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
83.000000	+1.67899501E+02	+1.77091447E+02	+2.91147482E+00	+1.73257254E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
84.000000	+1.67844318E+02	+1.77200650E+02	+2.92920059E+00	+1.81155857E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
85.000000	+1.67867984E+02	+1.77399071E+02	+2.94770599E+00	+1.88309901E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
86.000000	+1.67964105E+02	+1.77679535E+02	+2.96686257E+00	+1.93968472E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
87.000000	+1.68126607E+02	+1.78034706E+02	+2.98649969E+00	+1.98090500E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
88.000000	+1.68349373E+02	+1.78457437E+02	+3.00648067E+00	+2.01146970E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
89.000000	+1.68625838E+02	+1.78940660E+02	+3.02672908E+00	+2.03545569E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
90.000000	+1.68949068E+02	+1.79477113E+02	+3.04718978E+00	+2.05168366E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
91.000000	+1.69312361E+02	+1.80059242E+02	+3.06776276E+00	+2.05393277E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
92.000000	+1.69709917E+02	+1.80679446E+02	+3.08826844E+00	+2.03551292E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
93.000000	+1.70137120E+02	+1.81330537E+02	+3.10847301E+00	+1.99402715E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
94.000000	+1.70590293E+02	+1.82006132E+02	+3.12814898E+00	+1.93239892E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
95.000000	+1.71066242E+02	+1.82700730E+02	+3.14712099E+00	+1.85586375E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
96.000000	+1.71561931E+02	+1.83409457E+02	+3.16526626E+00	+1.76796848E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
97.000000	+1.72074471E+02	+1.84127707E+02	+3.18248036E+00	+1.66911687E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
98.000000	+1.72601304E+02	+1.84851003E+02	+3.19864860E+00	+1.55870692E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
99.000000	+1.73140283E+02	+1.85575186E+02	+3.21365450E+00	+1.44247418E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
25.000000	+2.24470755E+02	+2.27016934E+02	+1.62774102E+00	+8.02206527E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
25.500000	+2.25452187E+02	+2.28011354E+02	+1.63282891E+00	+1.23294766E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
26.000000	+2.26395645E+02	+2.28973411E+02	+1.64007050E+00	+1.65964731E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
26.500000	+2.27299828E+02	+2.29901822E+02	+1.64942538E+00	+2.07684532E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
27.000000	+2.28163444E+02	+2.30795306E+02	+1.66083895E+00	+2.48168660E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
27.500000	+2.28985212E+02	+2.31652587E+02	+1.67424225E+00	+2.87136405E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
28.000000	+2.29763865E+02	+2.32472394E+02	+1.68955259E+00	+3.24330154E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
28.500000	+2.30498159E+02	+2.33253464E+02	+1.70667526E+00	+3.59532866E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
29.000000	+2.31186873E+02	+2.33994553E+02	+1.72550588E+00	+3.92577958E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
29.500000	+2.31828814E+02	+2.34694438E+02	+1.74593306E+00	+4.23348747E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
30.000000	+2.32422823E+02	+2.35351918E+02	+1.76784076E+00	+4.51769201E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
30.500000	+2.32967770E+02	+2.35965822E+02	+1.79110998E+00	+4.77790978E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
31.000000	+2.33462565E+02	+2.36535007E+02	+1.81561985E+00	+5.01382366E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
31.500000	+2.33906156E+02	+2.37058358E+02	+1.84124822E+00	+5.22522903E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
32.000000	+2.34297538E+02	+2.37534790E+02	+1.86787214E+00	+5.41204378E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
32.500000	+2.34635759E+02	+2.37963260E+02	+1.89536865E+00	+5.57436046E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
33.000000	+2.34919930E+02	+2.38342763E+02	+1.92361575E+00	+5.71250386E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
33.500000	+2.35149232E+02	+2.38672350E+02	+1.95249369E+00	+5.82706007E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
34.000000	+2.35322924E+02	+2.38951133E+02	+1.98188635E+00	+5.91885874E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
34.500000	+2.35440348E+02	+2.39178290E+02	+2.01168228E+00	+5.98891067E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
35.000000	+2.35500941E+02	+2.39353079E+02	+2.04177546E+00	+6.03831832E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
35.500000	+2.35504238E+02	+2.39474843E+02	+2.07206546E+00	+6.06818353E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
36.000000	+2.35449883E+02	+2.39543013E+02	+2.10245729E+00	+6.07953297E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
36.500000	+2.35337637E+02	+2.39557124E+02	+2.13286079E+00	+6.07327312E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
37.000000	+2.35167395E+02	+2.39516816E+02	+2.16319002E+00	+6.05017595E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
37.500000	+2.34939191E+02	+2.39421845E+02	+2.19336255E+00	+6.01088960E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
38.000000	+2.34653215E+02	+2.39272093E+02	+2.22329892E+00	+5.95596578E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
38.500000	+2.34309825E+02	+2.39067576E+02	+2.25292221E+00	+5.88589596E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
39.000000	+2.33909551E+02	+2.38808451E+02	+2.28215788E+00	+5.80115072E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
39.500000	+2.33453112E+02	+2.38495030E+02	+2.31093372E+00	+5.70221749E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
40.000000	+2.32941417E+02	+2.38127781E+02	+2.33918005E+00	+5.58963178E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
40.500000	+2.32375575E+02	+2.37707342E+02	+2.36683004E+00	+5.46399627E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
41.000000	+2.31756897E+02	+2.37234529E+02	+2.39382002E+00	+5.32598220E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
41.500000	+2.31086900E+02	+2.36710335E+02	+2.42008986E+00	+5.17630998E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
42.000000	+2.30367309E+02	+2.36135946E+02	+2.44558312E+00	+5.01571073E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
42.500000	+2.29600054E+02	+2.35512737E+02	+2.47024696E+00	+4.84487634E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
43.000000	+2.28787272E+02	+2.34842274E+02	+2.49403188E+00	+4.66441053E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
43.500000	+2.27931304E+02	+2.34126313E+02	+2.51689107E+00	+4.47479502E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
44.000000	+2.27034690E+02	+2.33366795E+02	+2.53877983E+00	+4.27638266E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
44.500000	+2.26100166E+02	+2.32565843E+02	+2.55965490E+00	+4.06942293E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
45.000000	+2.25130654E+02	+2.31725753E+02	+2.57947406E+00	+3.85411737E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
45.500000	+2.24129253E+02	+2.30848989E+02	+2.59819607E+00	+3.63069453E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
46.000000	+2.23099226E+02	+2.29938173E+02	+2.61578100E+00	+3.39949008E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
46.500000	+2.22043975E+02	+2.28996075E+02	+2.63219097E+00	+3.16101701E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
47.000000	+2.20967022E+02	+2.28025603E+02	+2.64739117E+00	+2.91601505E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
47.500000	+2.19871971E+02	+2.27029780E+02	+2.66135112E+00	+2.66547486E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
48.000000	+2.18762473E+02	+2.26011728E+02	+2.67404592E+00	+2.41063940E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
48.500000	+2.17642183E+02	+2.24974638E+02	+2.68545752E+00	+2.15299000E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
49.000000	+2.16514712E+02	+2.23921735E+02	+2.69557582E+00	+1.89422682E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
49.500000	+2.15383576E+02	+2.22856248E+02	+2.70439978E+00	+1.63535786E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
12.500000	+1.91687184E+02	+1.95581030E+02	+2.05254452E+00	-5.52961787E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
12.750000	+1.92420402E+02	+1.96260823E+02	+2.03872906E+00	-5.52274793E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
13.000000	+1.93153735E+02	+1.96941529E+02	+2.02493078E+00	-5.51369348E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
13.250000	+1.93886952E+02	+1.97622944E+02	+2.01116059E+00	-5.50028524E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
13.500000	+1.94619818E+02	+1.98304861E+02	+1.99742935E+00	-5.48256220E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
13.750000	+1.95352103E+02	+1.98987072E+02	+1.98374778E+00	-5.46056986E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
14.000000	+1.96083580E+02	+1.99669372E+02	+1.97012650E+00	-5.43434011E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
14.250000	+1.96814024E+02	+2.00351555E+02	+1.95657608E+00	-5.40387383E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
14.500000	+1.97543217E+02	+2.01033420E+02	+1.94310713E+00	-5.36912811E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
14.750000	+1.98270944E+02	+2.01714771E+02	+1.92973044E+00	-5.33000941E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
15.000000	+1.98996998E+02	+2.02395415E+02	+1.91645709E+00	-5.28637309E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
15.250000	+1.99721174E+02	+2.03075167E+02	+1.90329857E+00	-5.23802932E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
15.500000	+2.00443274E+02	+2.03753842E+02	+1.89026694E+00	-5.18475422E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
15.750000	+2.01163100E+02	+2.04431262E+02	+1.87737480E+00	-5.12630501E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
16.000000	+2.01880459E+02	+2.05107250E+02	+1.86463541E+00	-5.06243721E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
16.250000	+2.02595157E+02	+2.05781632E+02	+1.85206262E+00	-4.99292201E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
16.500000	+2.03307002E+02	+2.06454235E+02	+1.83967080E+00	-4.91756172E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
16.750000	+2.04015800E+02	+2.07124883E+02	+1.82747481E+00	-4.83620191E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
17.000000	+2.04721360E+02	+2.07793402E+02	+1.81548979E+00	-4.74873882E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
17.250000	+2.05423486E+02	+2.08459616E+02	+1.80373112E+00	-4.65512157E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
17.500000	+2.06121984E+02	+2.09123348E+02	+1.79221419E+00	-4.55534919E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
17.750000	+2.06816660E+02	+2.09784420E+02	+1.78095437E+00	-4.44946297E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
18.000000	+2.07507320E+02	+2.10442650E+02	+1.76996687E+00	-4.33753543E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
18.250000	+2.08193771E+02	+2.11097859E+02	+1.75926669E+00	-4.21965726E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
18.500000	+2.08875820E+02	+2.11749868E+02	+1.74886859E+00	-4.09592402E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
18.750000	+2.09553277E+02	+2.12398495E+02	+1.73878707E+00	-3.96642427E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
19.000000	+2.10225954E+02	+2.13043565E+02	+1.72903646E+00	-3.83123055E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
19.250000	+2.10893666E+02	+2.13684900E+02	+1.71963092E+00	-3.69039440E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
19.500000	+2.11556228E+02	+2.14322326E+02	+1.71058449E+00	-3.54394592E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
19.750000	+2.12213461E+02	+2.14955670E+02	+1.70191119E+00	-3.39189804E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
20.000000	+2.12865184E+02	+2.15584765E+02	+1.69362500E+00	-3.23425493E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
20.250000	+2.13511219E+02	+2.16209440E+02	+1.68573991E+00	-3.07102365E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
20.500000	+2.14151390E+02	+2.16829531E+02	+1.67826988E+00	-2.90222767E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
20.750000	+2.14785521E+02	+2.17444871E+02	+1.67122878E+00	-2.72792074E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
21.000000	+2.15413436E+02	+2.18055295E+02	+1.66463028E+00	-2.54819963E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
21.250000	+2.16034958E+02	+2.18660639E+02	+1.65848778E+00	-2.36321430E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
21.500000	+2.16649911E+02	+2.19260738E+02	+1.65281421E+00	-2.17317435E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
21.750000	+2.17258118E+02	+2.19855424E+02	+1.64762191E+00	-1.97835132E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
22.000000	+2.17859403E+02	+2.20444532E+02	+1.64292245E+00	-1.77907632E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
22.250000	+2.18453588E+02	+2.21027892E+02	+1.63872652E+00	-1.57573362E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
22.500000	+2.19040495E+02	+2.21605336E+02	+1.63504378E+00	-1.36875077E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
22.750000	+2.19619946E+02	+2.22176693E+02	+1.63188277E+00	-1.15858629E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
23.000000	+2.20191766E+02	+2.22741793E+02	+1.62925085E+00	-9.45716400E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
23.250000	+2.20755779E+02	+2.23300464E+02	+1.62715419E+00	-7.30621927E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
23.500000	+2.21311809E+02	+2.23852537E+02	+1.62559774E+00	-5.13776724E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
23.750000	+2.21859683E+02	+2.24397840E+02	+1.62458531E+00	-2.95638546E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
24.000000	+2.22399230E+02	+2.24936205E+02	+1.62411955E+00	-7.66430447E-04	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
24.250000	+2.22930279E+02	+2.25467463E+02	+1.62420209E+00	+1.42798877E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
24.500000	+2.23452661E+02	+2.25991448E+02	+1.62483354E+00	+3.62300487E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
24.750000	+2.23966208E+02	+2.26507993E+02	+1.62601359E+00	+5.81738149E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
6.250000	+1.74114650E+02	+1.79512207E+02	+2.37909357E+00	-4.62412437E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
6.375000	+1.74436390E+02	+1.79802717E+02	+2.37329077E+00	-4.66035694E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
6.500000	+1.74759991E+02	+1.80095026E+02	+2.36744267E+00	-4.69631641E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
6.625000	+1.75085415E+02	+1.80389105E+02	+2.36154997E+00	-4.73168879E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
6.750000	+1.75412626E+02	+1.80684924E+02	+2.35561345E+00	-4.76639452E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
6.875000	+1.75741587E+02	+1.80982453E+02	+2.34963399E+00	-4.80035946E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
7.000000	+1.76072260E+02	+1.81281664E+02	+2.34361255E+00	-4.83351673E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
7.125000	+1.76404608E+02	+1.81582526E+02	+2.33755020E+00	-4.86580818E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
7.250000	+1.76738590E+02	+1.81885008E+02	+2.33144803E+00	-4.89718552E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
7.375000	+1.77074167E+02	+1.82189079E+02	+2.32530723E+00	-4.92761111E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
7.500000	+1.77411297E+02	+1.82494705E+02	+2.31912900E+00	-4.95705835E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
7.625000	+1.77749937E+02	+1.82801852E+02	+2.31291459E+00	-4.98551182E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
7.750000	+1.78090043E+02	+1.83110486E+02	+2.30666523E+00	-5.01296702E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
7.875000	+1.78431572E+02	+1.83420569E+02	+2.30038217E+00	-5.03942989E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
8.000000	+1.78774476E+02	+1.83732065E+02	+2.29406665E+00	-5.06491596E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
8.125000	+1.79118711E+02	+1.84044935E+02	+2.28771988E+00	-5.08944943E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
8.250000	+1.79464230E+02	+1.84359140E+02	+2.28134303E+00	-5.11306191E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
8.375000	+1.79810987E+02	+1.84674641E+02	+2.27493722E+00	-5.13579114E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
8.500000	+1.80158935E+02	+1.84991398E+02	+2.26850355E+00	-5.15767949E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
8.625000	+1.80508027E+02	+1.85309371E+02	+2.26204303E+00	-5.17877251E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
8.750000	+1.80858218E+02	+1.85628520E+02	+2.25555662E+00	-5.19911738E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
8.875000	+1.81209463E+02	+1.85948804E+02	+2.24904523E+00	-5.21876144E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
9.000000	+1.81561717E+02	+1.86270185E+02	+2.24250971E+00	-5.23775072E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
9.125000	+1.81914937E+02	+1.86592624E+02	+2.23595086E+00	-5.25612863E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
9.250000	+1.82269080E+02	+1.86916081E+02	+2.22936939E+00	-5.27393471E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
9.375000	+1.82624104E+02	+1.87240521E+02	+2.22276602E+00	-5.29120363E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
9.500000	+1.82979970E+02	+1.87565906E+02	+2.21614138E+00	-5.30796422E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
9.625000	+1.83336639E+02	+1.87892201E+02	+2.20949611E+00	-5.32423883E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
9.750000	+1.83694073E+02	+1.88219372E+02	+2.20283079E+00	-5.34004280E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
9.875000	+1.84052236E+02	+1.88547385E+02	+2.19614600E+00	-5.35538418E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
10.000000	+1.84411092E+02	+1.88876208E+02	+2.18944233E+00	-5.37026360E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
10.125000	+1.84770608E+02	+1.89205810E+02	+2.18272034E+00	-5.38467439E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
10.250000	+1.85130751E+02	+1.89536162E+02	+2.17598064E+00	-5.39860286E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
10.375000	+1.85491489E+02	+1.89867234E+02	+2.16922383E+00	-5.41202875E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
10.500000	+1.85852792E+02	+1.90198998E+02	+2.16245057E+00	-5.42492581E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
10.625000	+1.86214629E+02	+1.90531428E+02	+2.15566152E+00	-5.43726256E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
10.750000	+1.86576971E+02	+1.90864498E+02	+2.14885741E+00	-5.44900308E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
10.875000	+1.86939789E+02	+1.91198182E+02	+2.14203901E+00	-5.46010795E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
11.000000	+1.87303055E+02	+1.91532455E+02	+2.13520714E+00	-5.47053520E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
11.125000	+1.87666742E+02	+1.91867292E+02	+2.12836267E+00	-5.48024124E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
11.250000	+1.88030822E+02	+1.92202671E+02	+2.12150654E+00	-5.48918191E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
11.375000	+1.88395267E+02	+1.92538567E+02	+2.11463972E+00	-5.49731334E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
11.500000	+1.88760050E+02	+1.92874957E+02	+2.10776326E+00	-5.50459289E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
11.625000	+1.89125144E+02	+1.93211817E+02	+2.10087824E+00	-5.51097991E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
11.750000	+1.89490522E+02	+1.93549124E+02	+2.09398581E+00	-5.51643649E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
11.875000	+1.89856155E+02	+1.93886855E+02	+2.08708715E+00	-5.52092801E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
12.000000	+1.90222017E+02	+1.94224985E+02	+2.08018349E+00	-5.52442369E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
12.125000	+1.90588078E+02	+1.94563492E+02	+2.07327609E+00	-5.52689682E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
12.250000	+1.90954312E+02	+1.94902352E+02	+2.06636624E+00	-5.52832509E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
12.375000	+1.91320690E+02	+1.95241539E+02	+2.05945527E+00	-5.52922589E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
3.125000	+1.66877026E+02	+1.73018304E+02	+2.50818009E+00	-3.53704223E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
3.187500	+1.66999678E+02	+1.73127332E+02	+2.50595918E+00	-3.56988069E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
3.250000	+1.67123672E+02	+1.73237607E+02	+2.50371774E+00	-3.60217707E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
3.312500	+1.67248968E+02	+1.73349093E+02	+2.50145646E+00	-3.63341465E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
3.375000	+1.67375528E+02	+1.73461757E+02	+2.49917597E+00	-3.66364428E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
3.437500	+1.67503314E+02	+1.73575567E+02	+2.49687690E+00	-3.69291700E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
3.500000	+1.67632290E+02	+1.73690489E+02	+2.49455983E+00	-3.72128379E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
3.562500	+1.67762421E+02	+1.73806494E+02	+2.49222530E+00	-3.74879541E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
3.625000	+1.67893673E+02	+1.73923550E+02	+2.48987383E+00	-3.77550221E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
3.687500	+1.68026012E+02	+1.74041628E+02	+2.48750592E+00	-3.80145395E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
3.750000	+1.68159406E+02	+1.74160699E+02	+2.48512201E+00	-3.82669966E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
3.812500	+1.68293825E+02	+1.74280735E+02	+2.48272254E+00	-3.85128741E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
3.875000	+1.68429239E+02	+1.74401710E+02	+2.48030791E+00	-3.87526424E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
3.937500	+1.68565618E+02	+1.74523597E+02	+2.47787846E+00	-3.89867596E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
4.000000	+1.68702936E+02	+1.74646372E+02	+2.47543456E+00	-3.92156706E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
4.062500	+1.68841165E+02	+1.74770009E+02	+2.47297651E+00	-3.94398054E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
4.125000	+1.68980279E+02	+1.74894486E+02	+2.47050458E+00	-3.96595784E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
4.187500	+1.69120255E+02	+1.75019781E+02	+2.46801906E+00	-3.98753873E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
4.250000	+1.69261069E+02	+1.75145870E+02	+2.46552016E+00	-4.00876119E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
4.312500	+1.69402698E+02	+1.75272735E+02	+2.46300811E+00	-4.02966138E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
4.375000	+1.69545122E+02	+1.75400355E+02	+2.46048308E+00	-4.05027354E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
4.437500	+1.69688319E+02	+1.75528712E+02	+2.45794527E+00	-4.07062993E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
4.500000	+1.69832269E+02	+1.75657786E+02	+2.45539480E+00	-4.09076080E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
4.562500	+1.69976956E+02	+1.75787561E+02	+2.45283181E+00	-4.11069437E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
4.625000	+1.70122361E+02	+1.75918020E+02	+2.45025643E+00	-4.13045675E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
4.687500	+1.70268466E+02	+1.76049148E+02	+2.44766874E+00	-4.15007199E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
4.750000	+1.70415258E+02	+1.76180929E+02	+2.44506884E+00	-4.16956205E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
4.812500	+1.70562719E+02	+1.76313351E+02	+2.44245679E+00	-4.18894679E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
4.875000	+1.70710837E+02	+1.76446398E+02	+2.43983266E+00	-4.20824402E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
4.937500	+1.70859598E+02	+1.76580059E+02	+2.43719649E+00	-4.22746950E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
5.000000	+1.71008989E+02	+1.76714321E+02	+2.43454832E+00	-4.24663700E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
5.062500	+1.71158998E+02	+1.76849173E+02	+2.43188819E+00	-4.26575830E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
5.125000	+1.71309614E+02	+1.76984605E+02	+2.42921612E+00	-4.28484331E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
5.187500	+1.71460826E+02	+1.77120605E+02	+2.42653214E+00	-4.30390005E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
5.250000	+1.71612623E+02	+1.77257165E+02	+2.42383625E+00	-4.32293478E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
5.312500	+1.71764998E+02	+1.77394276E+02	+2.42112847E+00	-4.34195201E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
5.375000	+1.71917939E+02	+1.77531929E+02	+2.41840881E+00	-4.36095466E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
5.437500	+1.72071440E+02	+1.77670116E+02	+2.41567727E+00	-4.37994404E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
5.500000	+1.72225492E+02	+1.77808829E+02	+2.41293388E+00	-4.39892002E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
5.562500	+1.72380087E+02	+1.77948062E+02	+2.41017862E+00	-4.41788110E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
5.625000	+1.72535218E+02	+1.78087807E+02	+2.40741152E+00	-4.43682447E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
5.687500	+1.72690878E+02	+1.78228058E+02	+2.40463259E+00	-4.45574614E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
5.750000	+1.72847061E+02	+1.78368810E+02	+2.40184184E+00	-4.47464102E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
5.812500	+1.73003761E+02	+1.78510056E+02	+2.39903929E+00	-4.49350306E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
5.875000	+1.73160971E+02	+1.78651792E+02	+2.39622496E+00	-4.51232527E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
5.937500	+1.73318686E+02	+1.78794011E+02	+2.39339888E+00	-4.53109991E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
6.000000	+1.73476901E+02	+1.78936710E+02	+2.39056109E+00	-4.54981855E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
6.062500	+1.73635609E+02	+1.79079883E+02	+2.38771161E+00	-4.56847215E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
6.125000	+1.73794807E+02	+1.79223527E+02	+2.38485050E+00	-4.58705120E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
6.187500	+1.73954489E+02	+1.79367636E+02	+2.38197780E+00	-4.60559055E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.562500	+1.64375786E+02	+1.70808195E+02	+2.55449627E+00	-2.22492828E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.593750	+1.64412735E+02	+1.70840637E+02	+2.55379532E+00	-2.26113247E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.625000	+1.64450311E+02	+1.70873636E+02	+2.55308306E+00	-2.29712659E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.656250	+1.64488508E+02	+1.70907187E+02	+2.55235962E+00	-2.33269928E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.687500	+1.64527320E+02	+1.70941287E+02	+2.55162512E+00	-2.36784816E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.718750	+1.64566743E+02	+1.70975931E+02	+2.55087971E+00	-2.40257108E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.750000	+1.64606770E+02	+1.71011113E+02	+2.55012352E+00	-2.43686616E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.781250	+1.64647396E+02	+1.71046830E+02	+2.54935667E+00	-2.47073180E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.812500	+1.64688615E+02	+1.71083076E+02	+2.54857931E+00	-2.50416663E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.843750	+1.64730421E+02	+1.71119847E+02	+2.54779157E+00	-2.53716957E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.875000	+1.64772809E+02	+1.71157138E+02	+2.54699358E+00	-2.56973977E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.906250	+1.64815772E+02	+1.71194944E+02	+2.54618548E+00	-2.60187666E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.937500	+1.64859305E+02	+1.71233261E+02	+2.54536741E+00	-2.63357990E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.968750	+1.64903402E+02	+1.71272082E+02	+2.54453949E+00	-2.66484943E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
2.000000	+1.64948056E+02	+1.71311405E+02	+2.54370187E+00	-2.69568542E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
2.031250	+1.64993263E+02	+1.71351223E+02	+2.54285469E+00	-2.72608829E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
2.062500	+1.65039015E+02	+1.71391531E+02	+2.54199807E+00	-2.75605870E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
2.093750	+1.65085308E+02	+1.71432325E+02	+2.54113215E+00	-2.78559756E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
2.125000	+1.65132134E+02	+1.71473600E+02	+2.54025707E+00	-2.81470603E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
2.156250	+1.65179489E+02	+1.71515350E+02	+2.53937296E+00	-2.84338547E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
2.187500	+1.65227365E+02	+1.71557571E+02	+2.53847995E+00	-2.87163750E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
2.218750	+1.65275757E+02	+1.71600258E+02	+2.53757819E+00	-2.89946396E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
2.250000	+1.65324660E+02	+1.71643405E+02	+2.53666779E+00	-2.92686691E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
2.281250	+1.65374066E+02	+1.71687008E+02	+2.53574890E+00	-2.95384863E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
2.312500	+1.65423970E+02	+1.71731061E+02	+2.53482163E+00	-2.98041161E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
2.343750	+1.65474367E+02	+1.71775560E+02	+2.53388614E+00	-3.00655857E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
2.375000	+1.65525249E+02	+1.71820499E+02	+2.53294254E+00	-3.03229241E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
2.406250	+1.65576611E+02	+1.71865874E+02	+2.53199096E+00	-3.05761624E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
2.437500	+1.65628448E+02	+1.71911679E+02	+2.53103153E+00	-3.08253338E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
2.468750	+1.65680752E+02	+1.71957909E+02	+2.53006437E+00	-3.10704732E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
2.500000	+1.65733519E+02	+1.72004560E+02	+2.52908962E+00	-3.13116174E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
2.531250	+1.65786742E+02	+1.72051627E+02	+2.52810740E+00	-3.15488051E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
2.562500	+1.65840415E+02	+1.72099104E+02	+2.52711782E+00	-3.17820766E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
2.593750	+1.65894533E+02	+1.72146986E+02	+2.52612102E+00	-3.20114741E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
2.625000	+1.65949090E+02	+1.72195269E+02	+2.52511710E+00	-3.22370412E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
2.656250	+1.66004079E+02	+1.72243947E+02	+2.52410620E+00	-3.24588232E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
2.687500	+1.66059495E+02	+1.72293016E+02	+2.52308843E+00	-3.26768667E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
2.718750	+1.66115333E+02	+1.72342471E+02	+2.52206390E+00	-3.28912202E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
2.750000	+1.66171587E+02	+1.72392306E+02	+2.52103273E+00	-3.31019331E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
2.781250	+1.66228250E+02	+1.72442518E+02	+2.51999503E+00	-3.33090564E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
2.812500	+1.66285318E+02	+1.72493100E+02	+2.51895091E+00	-3.35126423E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
2.843750	+1.66342785E+02	+1.72544050E+02	+2.51790049E+00	-3.37127442E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
2.875000	+1.66400644E+02	+1.72595360E+02	+2.51684386E+00	-3.39094166E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
2.906250	+1.66458892E+02	+1.72647028E+02	+2.51578115E+00	-3.41027150E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
2.937500	+1.66517521E+02	+1.72699048E+02	+2.51471244E+00	-3.42926962E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
2.968750	+1.66576528E+02	+1.72751415E+02	+2.51363785E+00	-3.44794176E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
3.000000	+1.66635906E+02	+1.72804126E+02	+2.51255748E+00	-3.46629376E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
3.031250	+1.66695649E+02	+1.72857174E+02	+2.51147142E+00	-3.48433155E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
3.062500	+1.66755754E+02	+1.72910556E+02	+2.51037977E+00	-3.50206112E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
3.093750	+1.66816215E+02	+1.72964268E+02	+2.50928263E+00	-3.51963809E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.781250	+1.63670627E+02	+1.70190387E+02	+2.56798473E+00	-1.19142614E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.796875	+1.63680375E+02	+1.70198910E+02	+2.56779680E+00	-1.21406233E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.812500	+1.63690308E+02	+1.70207595E+02	+2.56760533E+00	-1.23666494E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.828125	+1.63700427E+02	+1.70216443E+02	+2.56741034E+00	-1.25919980E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.843750	+1.63710731E+02	+1.70225453E+02	+2.56721183E+00	-1.28166585E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.859375	+1.63721219E+02	+1.70234626E+02	+2.56700982E+00	-1.30406202E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.875000	+1.63731891E+02	+1.70243959E+02	+2.56680432E+00	-1.32638723E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.890625	+1.63742746E+02	+1.70253454E+02	+2.56659533E+00	-1.34864044E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.906250	+1.63753785E+02	+1.70263109E+02	+2.56638286E+00	-1.37082062E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.921875	+1.63765006E+02	+1.70272925E+02	+2.56616694E+00	-1.39292675E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.937500	+1.63776410E+02	+1.70282901E+02	+2.56594758E+00	-1.41495781E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.953125	+1.63787995E+02	+1.70293037E+02	+2.56572477E+00	-1.43691280E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.968750	+1.63799761E+02	+1.70303332E+02	+2.56549854E+00	-1.45879075E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.984375	+1.63811708E+02	+1.70313785E+02	+2.56526890E+00	-1.48059069E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.000000	+1.63823835E+02	+1.70324397E+02	+2.56503586E+00	-1.50231164E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.015625	+1.63836142E+02	+1.70335167E+02	+2.56479943E+00	-1.52395268E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.031250	+1.63848628E+02	+1.70346095E+02	+2.56455962E+00	-1.54551287E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.046875	+1.63861293E+02	+1.70357180E+02	+2.56431645E+00	-1.56699129E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.062500	+1.63874136E+02	+1.70368422E+02	+2.56406994E+00	-1.58838704E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.078125	+1.63887156E+02	+1.70379820E+02	+2.56382008E+00	-1.60969924E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.093750	+1.63900354E+02	+1.70391374E+02	+2.56356690E+00	-1.63092700E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.109375	+1.63913728E+02	+1.70403084E+02	+2.56331042E+00	-1.65206947E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.125000	+1.63927279E+02	+1.70414949E+02	+2.56305063E+00	-1.67312580E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.140625	+1.63941005E+02	+1.70426968E+02	+2.56278757E+00	-1.69409516E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.156250	+1.63954905E+02	+1.70439142E+02	+2.56252123E+00	-1.71497674E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.171875	+1.63968981E+02	+1.70451469E+02	+2.56225163E+00	-1.73576973E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.187500	+1.63983230E+02	+1.70463950E+02	+2.56197880E+00	-1.75647334E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.203125	+1.63997652E+02	+1.70476583E+02	+2.56170274E+00	-1.77708681E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.218750	+1.64012247E+02	+1.70489369E+02	+2.56142346E+00	-1.79760937E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.234375	+1.64027014E+02	+1.70502306E+02	+2.56114098E+00	-1.81804029E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.250000	+1.64041952E+02	+1.70515395E+02	+2.56085532E+00	-1.83837883E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.265625	+1.64057061E+02	+1.70528635E+02	+2.56056649E+00	-1.85862430E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.281250	+1.64072341E+02	+1.70542025E+02	+2.56027450E+00	-1.87877598E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.296875	+1.64087790E+02	+1.70555566E+02	+2.55997937E+00	-1.89883320E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.312500	+1.64103409E+02	+1.70569255E+02	+2.55968112E+00	-1.91879531E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.328125	+1.64119196E+02	+1.70583094E+02	+2.55937975E+00	-1.93866164E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.343750	+1.64135150E+02	+1.70597081E+02	+2.55907529E+00	-1.95843156E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.359375	+1.64151272E+02	+1.70611216E+02	+2.55876774E+00	-1.97810447E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.375000	+1.64167561E+02	+1.70625498E+02	+2.55845713E+00	-1.99767975E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.390625	+1.64184016E+02	+1.70639928E+02	+2.55814346E+00	-2.01715682E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.406250	+1.64200636E+02	+1.70654503E+02	+2.55782677E+00	-2.03653511E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.421875	+1.64217420E+02	+1.70669225E+02	+2.55750705E+00	-2.05581408E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.437500	+1.64234369E+02	+1.70684092E+02	+2.55718432E+00	-2.07499317E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.453125	+1.64251481E+02	+1.70699103E+02	+2.55685861E+00	-2.09407188E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.468750	+1.64268756E+02	+1.70714259E+02	+2.55652993E+00	-2.11304969E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.484375	+1.64286193E+02	+1.70729559E+02	+2.55619828E+00	-2.13192612E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.500000	+1.64303792E+02	+1.70745002E+02	+2.55586370E+00	-2.15070070E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.515625	+1.64321551E+02	+1.70760588E+02	+2.55552619E+00	-2.16937296E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.531250	+1.64339470E+02	+1.70776316E+02	+2.55518577E+00	-2.18794248E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
1.546875	+1.64357549E+02	+1.70792185E+02	+2.55484246E+00	-2.20646051E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.390625	+1.63488361E+02	+1.70031122E+02	+2.57150644E+00	-6.06436903E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.398438	+1.63490832E+02	+1.70033280E+02	+2.57145859E+00	-6.18411321E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.406250	+1.63493352E+02	+1.70035481E+02	+2.57140981E+00	-6.30381283E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.414062	+1.63495920E+02	+1.70037723E+02	+2.57136009E+00	-6.42342248E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.421875	+1.63498536E+02	+1.70040008E+02	+2.57130944E+00	-6.54294048E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.429688	+1.63501201E+02	+1.70042336E+02	+2.57125786E+00	-6.66236519E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.437500	+1.63503914E+02	+1.70044705E+02	+2.57120534E+00	-6.78169496E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.445312	+1.63506676E+02	+1.70047117E+02	+2.57115190E+00	-6.90092814E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.453125	+1.63509485E+02	+1.70049571E+02	+2.57109752E+00	-7.02006310E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.460938	+1.63512343E+02	+1.70052068E+02	+2.57104221E+00	-7.13909818E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.468750	+1.63515250E+02	+1.70054606E+02	+2.57098597E+00	-7.25803176E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.476562	+1.63518204E+02	+1.70057187E+02	+2.57092880E+00	-7.37686221E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.484375	+1.63521207E+02	+1.70059810E+02	+2.57087071E+00	-7.49558791E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.492188	+1.63524257E+02	+1.70062474E+02	+2.57081168E+00	-7.61420723E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.500000	+1.63527356E+02	+1.70065181E+02	+2.57075173E+00	-7.73271856E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.507812	+1.63530503E+02	+1.70067930E+02	+2.57069086E+00	-7.85112029E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.515625	+1.63533698E+02	+1.70070721E+02	+2.57062906E+00	-7.96941082E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.523438	+1.63536941E+02	+1.70073554E+02	+2.57056634E+00	-8.08758854E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.531250	+1.63540232E+02	+1.70076429E+02	+2.57050269E+00	-8.20565187E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.539062	+1.63543571E+02	+1.70079346E+02	+2.57043812E+00	-8.32359920E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.546875	+1.63546957E+02	+1.70082304E+02	+2.57037263E+00	-8.44142895E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.554688	+1.63550392E+02	+1.70085305E+02	+2.57030623E+00	-8.55913955E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.562500	+1.63553874E+02	+1.70088347E+02	+2.57023890E+00	-8.67672942E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.570312	+1.63557404E+02	+1.70091432E+02	+2.57017065E+00	-8.79419698E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.578125	+1.63560982E+02	+1.70094557E+02	+2.57010149E+00	-8.91154068E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.585938	+1.63564608E+02	+1.70097725E+02	+2.57003141E+00	-9.02875896E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.593750	+1.63568281E+02	+1.70100935E+02	+2.56996041E+00	-9.14585027E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.601562	+1.63572002E+02	+1.70104186E+02	+2.56988851E+00	-9.26281304E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.609375	+1.63575770E+02	+1.70107479E+02	+2.56981568E+00	-9.37964574E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.617188	+1.63579586E+02	+1.70110813E+02	+2.56974195E+00	-9.49634685E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.625000	+1.63583450E+02	+1.70114189E+02	+2.56966730E+00	-9.61291483E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.632812	+1.63587361E+02	+1.70117606E+02	+2.56959175E+00	-9.72934813E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.640625	+1.63591319E+02	+1.70121065E+02	+2.56951528E+00	-9.84564527E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.648438	+1.63595325E+02	+1.70124566E+02	+2.56943791E+00	-9.96180472E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.656250	+1.63599378E+02	+1.70128108E+02	+2.56935963E+00	-1.00778250E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.664062	+1.63603478E+02	+1.70131691E+02	+2.56928044E+00	-1.01937045E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.671875	+1.63607626E+02	+1.70135316E+02	+2.56920035E+00	-1.03094419E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.679688	+1.63611821E+02	+1.70138982E+02	+2.56911936E+00	-1.04250355E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.687500	+1.63616063E+02	+1.70142690E+02	+2.56903746E+00	-1.05404841E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.695312	+1.63620352E+02	+1.70146438E+02	+2.56895466E+00	-1.06557859E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.703125	+1.63624688E+02	+1.70150228E+02	+2.56887096E+00	-1.07709397E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.710938	+1.63629071E+02	+1.70154059E+02	+2.56878637E+00	-1.08859439E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.718750	+1.63633501E+02	+1.70157932E+02	+2.56870087E+00	-1.10007971E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.726562	+1.63637978E+02	+1.70161845E+02	+2.56861448E+00	-1.11154978E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.734375	+1.63642502E+02	+1.70165799E+02	+2.56852719E+00	-1.12300445E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.742188	+1.63647073E+02	+1.70169795E+02	+2.56843901E+00	-1.13444359E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.750000	+1.63651690E+02	+1.70173832E+02	+2.56834993E+00	-1.14586706E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.757812	+1.63656354E+02	+1.70177909E+02	+2.56825997E+00	-1.15727470E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.765625	+1.63661065E+02	+1.70182027E+02	+2.56816911E+00	-1.16866638E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.773438	+1.63665823E+02	+1.70186187E+02	+2.56807736E+00	-1.18005004E-02	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.195312	+1.63442403E+02	+1.69990992E+02	+2.57239677E+00	-3.04587104E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.199219	+1.63443023E+02	+1.69991533E+02	+2.57238475E+00	-3.10659391E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.203125	+1.63443655E+02	+1.69992085E+02	+2.57237250E+00	-3.16731110E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.207031	+1.63444300E+02	+1.69992648E+02	+2.57236001E+00	-3.22801687E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.210938	+1.63444956E+02	+1.69993221E+02	+2.57234728E+00	-3.28871100E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.214844	+1.63445625E+02	+1.69993805E+02	+2.57233432E+00	-3.34939328E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.218750	+1.63446307E+02	+1.69994400E+02	+2.57232111E+00	-3.41006349E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.222656	+1.63447000E+02	+1.69995005E+02	+2.57230768E+00	-3.47072141E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.226562	+1.63447706E+02	+1.69995621E+02	+2.57229400E+00	-3.53136683E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.230469	+1.63448423E+02	+1.69996248E+02	+2.57228009E+00	-3.59199952E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.234375	+1.63449154E+02	+1.69996886E+02	+2.57226594E+00	-3.65261928E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.238281	+1.63449896E+02	+1.69997534E+02	+2.57225155E+00	-3.71322590E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.242188	+1.63450650E+02	+1.69998193E+02	+2.57223693E+00	-3.77381913E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.246094	+1.63451417E+02	+1.69998862E+02	+2.57222207E+00	-3.83439878E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.250000	+1.63452196E+02	+1.69999542E+02	+2.57220697E+00	-3.89496463E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.253906	+1.63452987E+02	+1.70000233E+02	+2.57219164E+00	-3.95551647E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.257812	+1.63453791E+02	+1.70000935E+02	+2.57217607E+00	-4.01605408E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.261719	+1.63454607E+02	+1.70001647E+02	+2.57216026E+00	-4.07657723E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.265625	+1.63455434E+02	+1.70002370E+02	+2.57214422E+00	-4.13708572E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.269531	+1.63456275E+02	+1.70003103E+02	+2.57212794E+00	-4.19757933E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.273438	+1.63457127E+02	+1.70003847E+02	+2.57211143E+00	-4.25805783E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.277344	+1.63457991E+02	+1.70004602E+02	+2.57209468E+00	-4.31852105E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.281250	+1.63458868E+02	+1.70005368E+02	+2.57207769E+00	-4.37896875E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.285156	+1.63459757E+02	+1.70006144E+02	+2.57206047E+00	-4.43940069E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.289062	+1.63460658E+02	+1.70006931E+02	+2.57204301E+00	-4.49981669E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.292969	+1.63461571E+02	+1.70007728E+02	+2.57202531E+00	-4.56021652E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.296875	+1.63462497E+02	+1.70008536E+02	+2.57200738E+00	-4.62059997E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.300781	+1.63463435E+02	+1.70009355E+02	+2.57198921E+00	-4.68096683E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.304688	+1.63464385E+02	+1.70010185E+02	+2.57197081E+00	-4.74131688E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.308594	+1.63465347E+02	+1.70011025E+02	+2.57195217E+00	-4.80164991E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.312500	+1.63466321E+02	+1.70011875E+02	+2.57193330E+00	-4.86196571E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.316406	+1.63467307E+02	+1.70012737E+02	+2.57191419E+00	-4.92226407E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.320312	+1.63468306E+02	+1.70013609E+02	+2.57189484E+00	-4.98254476E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.324219	+1.63469317E+02	+1.70014492E+02	+2.57187526E+00	-5.04280758E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.328125	+1.63470340E+02	+1.70015385E+02	+2.57185544E+00	-5.10305231E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.332031	+1.63471375E+02	+1.70016289E+02	+2.57183539E+00	-5.16327875E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.335938	+1.63472422E+02	+1.70017203E+02	+2.57181511E+00	-5.22348668E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.339844	+1.63473482E+02	+1.70018128E+02	+2.57179458E+00	-5.28367590E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.343750	+1.63474554E+02	+1.70019064E+02	+2.57177383E+00	-5.34384617E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.347656	+1.63475637E+02	+1.70020011E+02	+2.57175284E+00	-5.40399730E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.351562	+1.63476733E+02	+1.70020968E+02	+2.57173161E+00	-5.46412909E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.355469	+1.63477841E+02	+1.70021935E+02	+2.57171015E+00	-5.52424131E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.359375	+1.63478962E+02	+1.70022914E+02	+2.57168845E+00	-5.58433375E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.363281	+1.63480094E+02	+1.70023903E+02	+2.57166652E+00	-5.64440620E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.367188	+1.63481239E+02	+1.70024902E+02	+2.57164435E+00	-5.70445845E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.371094	+1.63482395E+02	+1.70025912E+02	+2.57162195E+00	-5.76449031E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.375000	+1.63483564E+02	+1.70026933E+02	+2.57159932E+00	-5.82450154E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.378906	+1.63484745E+02	+1.70027964E+02	+2.57157645E+00	-5.88449193E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.382812	+1.63485938E+02	+1.70029006E+02	+2.57155335E+00	-5.94446131E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02
0.386719	+1.63487144E+02	+1.70030059E+02	+2.57153001E+00	-6.00442011E-03	+1.80469535E+02	-2.50536788E-01	-7.20331480E+02	+5.07804553E-01	+4.92195447E-01	+1.80203808E+02	-2.50211507E-01	-7.20205916E+02


==> anc/otoc_to_plot_free_M600_L1.1225_n500_beta10.0000.dat <==
400.000000	+2.50183291E+01	+3.57403912E+01	+3.06545068E+00	+2.90011400E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
408.000000	+2.47623954E+01	+3.57298924E+01	+3.08808326E+00	+2.75803147E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
416.000000	+2.45146212E+01	+3.57204269E+01	+3.10957918E+00	+2.64227948E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
424.000000	+2.42680144E+01	+3.57091192E+01	+3.13035973E+00	+2.57988574E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
432.000000	+2.40232213E+01	+3.57012615E+01	+3.15085736E+00	+2.54396449E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
440.000000	+2.37794564E+01	+3.56958610E+01	+3.17106317E+00	+2.51543401E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
448.000000	+2.35310051E+01	+3.56886371E+01	+3.19110430E+00	+2.47342033E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
456.000000	+2.32770648E+01	+3.56745136E+01	+3.21063789E+00	+2.36240960E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
464.000000	+2.30199412E+01	+3.56459096E+01	+3.22890285E+00	+2.36923981E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
472.000000	+2.27790250E+01	+3.56554555E+01	+3.24854573E+00	+2.50072930E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
480.000000	+2.25483470E+01	+3.56897443E+01	+3.26891452E+00	+2.21921572E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
488.000000	+2.23109134E+01	+3.56527672E+01	+3.28405318E+00	+1.86348788E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
496.000000	+2.20773431E+01	+3.56164614E+01	+3.29873033E+00	+2.10519469E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
504.000000	+2.18411577E+01	+3.56400610E+01	+3.31773630E+00	+2.33231251E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
512.000000	+2.15920352E+01	+3.56459382E+01	+3.33604733E+00	+2.17670925E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
520.000000	+2.13389660E+01	+3.56269151E+01	+3.35256364E+00	+2.01240131E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
528.000000	+2.11047079E+01	+3.56184883E+01	+3.36824575E+00	+1.97169197E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
536.000000	+2.08734407E+01	+3.56193179E+01	+3.38411071E+00	+2.01515976E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
544.000000	+2.06371861E+01	+3.56265537E+01	+3.40048831E+00	+1.92036433E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
552.000000	+2.04038287E+01	+3.56098177E+01	+3.41483654E+00	+1.81861201E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
560.000000	+2.01712468E+01	+3.56031796E+01	+3.42958610E+00	+1.87387141E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
568.000000	+1.99381214E+01	+3.56069187E+01	+3.44481849E+00	+1.90291224E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
576.000000	+1.97029894E+01	+3.56119977E+01	+3.46003269E+00	+1.82986171E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
584.000000	+1.94720438E+01	+3.56063704E+01	+3.47409627E+00	+1.74636755E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
592.000000	+1.92446629E+01	+3.56044676E+01	+3.48797458E+00	+1.72399145E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
600.000000	+1.90149398E+01	+3.56005085E+01	+3.50168014E+00	+1.66033322E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
608.000000	+1.87840161E+01	+3.55842486E+01	+3.51453991E+00	+1.51002934E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
616.000000	+1.85606109E+01	+3.55517746E+01	+3.52584061E+00	+1.48723047E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
624.000000	+1.83424502E+01	+3.55472502E+01	+3.53833559E+00	+1.84357654E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
632.000000	+1.81167312E+01	+3.56165522E+01	+3.55533783E+00	+2.00029839E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
640.000000	+1.78838847E+01	+3.56482267E+01	+3.57034037E+00	+1.59622656E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
648.000000	+1.76594229E+01	+3.56119389E+01	+3.58087746E+00	+1.16738015E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
656.000000	+1.74549386E+01	+3.55542025E+01	+3.58901845E+00	+1.19598981E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
664.000000	+1.72477959E+01	+3.55471564E+01	+3.60001329E+00	+1.51334344E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
672.000000	+1.70261691E+01	+3.55690283E+01	+3.61323195E+00	+1.57611570E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
680.000000	+1.67993842E+01	+3.55660831E+01	+3.62523114E+00	+1.43905871E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
688.000000	+1.65921201E+01	+3.55668807E+01	+3.63625689E+00	+1.38332438E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
696.000000	+1.64016451E+01	+3.55883417E+01	+3.64736433E+00	+1.40079779E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
704.000000	+1.61980232E+01	+3.56028622E+01	+3.65866965E+00	+1.32966347E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
712.000000	+1.59752489E+01	+3.55745081E+01	+3.66863895E+00	+1.23886418E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
720.000000	+1.57594541E+01	+3.55527699E+01	+3.67849148E+00	+1.24953114E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
728.000000	+1.55599114E+01	+3.55549519E+01	+3.68863145E+00	+1.27690400E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
736.000000	+1.53661241E+01	+3.55679858E+01	+3.69892194E+00	+1.24889757E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
744.000000	+1.51636276E+01	+3.55622349E+01	+3.70861381E+00	+1.24448070E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
752.000000	+1.49614763E+01	+3.55696226E+01	+3.71883363E+00	+1.28706313E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
760.000000	+1.47577651E+01	+3.55807962E+01	+3.72920682E+00	+1.15472702E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
768.000000	+1.45620076E+01	+3.55544415E+01	+3.73730926E+00	+1.06384054E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
776.000000	+1.43724469E+01	+3.55529498E+01	+3.74622827E+00	+1.15760509E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
784.000000	+1.41761386E+01	+3.55610108E+01	+3.75583095E+00	+1.19028367E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
792.000000	+1.39770470E+01	+3.55647884E+01	+3.76527281E+00	+1.17018154E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
200.000000	+3.14995709E+01	+3.63294240E+01	+2.26796324E+00	+6.15650617E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
204.000000	+3.13679560E+01	+3.63149989E+01	+2.29193718E+00	+5.83046491E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
208.000000	+3.12388612E+01	+3.62993333E+01	+2.31460696E+00	+5.70204974E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
212.000000	+3.11114509E+01	+3.62893862E+01	+2.33755358E+00	+5.63574950E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
216.000000	+3.09844274E+01	+3.62782774E+01	+2.35969295E+00	+5.41009987E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
220.000000	+3.08575108E+01	+3.62644718E+01	+2.38083438E+00	+5.32731333E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
224.000000	+3.07310591E+01	+3.62554018E+01	+2.40231146E+00	+5.31454172E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
228.000000	+3.06028782E+01	+3.62446803E+01	+2.42335071E+00	+5.12001845E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
232.000000	+3.04738502E+01	+3.62291690E+01	+2.44327161E+00	+4.97553266E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
236.000000	+3.03450997E+01	+3.62159988E+01	+2.46315497E+00	+5.00412246E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
240.000000	+3.02160731E+01	+3.62064684E+01	+2.48330459E+00	+4.85931653E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
244.000000	+3.00867844E+01	+3.61904062E+01	+2.50202950E+00	+4.63613351E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
248.000000	+2.99566102E+01	+3.61733553E+01	+2.52039366E+00	+4.63827766E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
252.000000	+2.98260779E+01	+3.61604364E+01	+2.53913573E+00	+4.66569218E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
256.000000	+2.96948363E+01	+3.61480097E+01	+2.55771919E+00	+4.57493113E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
260.000000	+2.95621602E+01	+3.61326475E+01	+2.57573517E+00	+4.38318325E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
264.000000	+2.94296483E+01	+3.61131194E+01	+2.59278466E+00	+4.24535155E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
268.000000	+2.92977511E+01	+3.60952233E+01	+2.60969799E+00	+4.35222031E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
272.000000	+2.91653037E+01	+3.60855768E+01	+2.62760242E+00	+4.37968682E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
276.000000	+2.90322743E+01	+3.60721344E+01	+2.64473548E+00	+4.11256066E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
280.000000	+2.88999472E+01	+3.60516875E+01	+2.66050291E+00	+3.99402175E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
284.000000	+2.87666940E+01	+3.60351252E+01	+2.67668766E+00	+4.06164057E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
288.000000	+2.86333272E+01	+3.60212666E+01	+2.69299603E+00	+4.04844737E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
292.000000	+2.85008021E+01	+3.60084938E+01	+2.70907523E+00	+3.98281116E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
296.000000	+2.83684579E+01	+3.59955857E+01	+2.72485852E+00	+3.91018030E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
300.000000	+2.82366916E+01	+3.59829466E+01	+2.74035668E+00	+3.79576268E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
304.000000	+2.81051113E+01	+3.59673976E+01	+2.75522462E+00	+3.61321760E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
308.000000	+2.79750905E+01	+3.59485243E+01	+2.76926242E+00	+3.52421015E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
312.000000	+2.78458111E+01	+3.59329186E+01	+2.78341830E+00	+3.70650993E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
316.000000	+2.77152202E+01	+3.59286231E+01	+2.79891450E+00	+3.87519798E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
320.000000	+2.75821485E+01	+3.59238958E+01	+2.81441989E+00	+3.67331313E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
324.000000	+2.74490499E+01	+3.59073974E+01	+2.82830100E+00	+3.37137346E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
328.000000	+2.73183452E+01	+3.58881392E+01	+2.84139087E+00	+3.38013196E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
332.000000	+2.71876655E+01	+3.58778561E+01	+2.85534206E+00	+3.50768628E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
336.000000	+2.70565818E+01	+3.58702629E+01	+2.86945236E+00	+3.42662781E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
340.000000	+2.69278260E+01	+3.58595363E+01	+2.88275508E+00	+3.29767028E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
344.000000	+2.68002222E+01	+3.58495144E+01	+2.89583373E+00	+3.28624117E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
348.000000	+2.66713629E+01	+3.58410011E+01	+2.90904501E+00	+3.29279255E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
352.000000	+2.65424554E+01	+3.58332946E+01	+2.92217607E+00	+3.26012255E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
356.000000	+2.64137993E+01	+3.58257366E+01	+2.93512599E+00	+3.20992531E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
360.000000	+2.62853582E+01	+3.58178704E+01	+2.94785547E+00	+3.14019743E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
364.000000	+2.61562635E+01	+3.58076384E+01	+2.96024757E+00	+3.00514437E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
368.000000	+2.60274415E+01	+3.57919032E+01	+2.97189662E+00	+2.87265276E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
372.000000	+2.59008890E+01	+3.57766326E+01	+2.98322879E+00	+2.94775546E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
376.000000	+2.57754967E+01	+3.57729610E+01	+2.99547867E+00	+3.23500681E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
380.000000	+2.56478486E+01	+3.57825130E+01	+3.00910885E+00	+3.31068532E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
384.000000	+2.55185754E+01	+3.57843650E+01	+3.02196415E+00	+2.98300712E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
388.000000	+2.53902864E+01	+3.57697139E+01	+3.03297290E+00	+2.61221621E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
392.000000	+2.52649939E+01	+3.57475725E+01	+3.04286188E+00	+2.57644045E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
396.000000	+2.51425029E+01	+3.57380862E+01	+3.05358443E+00	+2.78483260E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
100.000000	+4.09675004E+01	+4.29973138E+01	+1.40109107E+00	+1.18218722E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
102.000000	+4.06245628E+01	+4.27026540E+01	+1.42459699E+00	+1.16840504E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
104.000000	+4.02793202E+01	+4.24062511E+01	+1.44782727E+00	+1.15477093E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
106.000000	+3.99334136E+01	+4.21097450E+01	+1.47078783E+00	+1.14184910E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
108.000000	+3.95883654E+01	+4.18146944E+01	+1.49350124E+00	+1.12780599E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
110.000000	+3.92456195E+01	+4.15223784E+01	+1.51590007E+00	+1.11146717E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
112.000000	+3.89064809E+01	+4.12340228E+01	+1.53795992E+00	+1.09714056E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
114.000000	+3.85720500E+01	+4.09509508E+01	+1.55978569E+00	+1.08543685E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
116.000000	+3.82432925E+01	+4.06741164E+01	+1.58137740E+00	+1.07180205E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
118.000000	+3.79211529E+01	+4.04042598E+01	+1.60265777E+00	+1.05637486E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
120.000000	+3.76065081E+01	+4.01422474E+01	+1.62363239E+00	+1.04155528E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
122.000000	+3.73000233E+01	+3.98887672E+01	+1.64431998E+00	+1.02841419E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
124.000000	+3.70021998E+01	+3.96444259E+01	+1.66476896E+00	+1.01715154E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
126.000000	+3.67134637E+01	+3.94097054E+01	+1.68500605E+00	+1.00478781E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
128.000000	+3.64341919E+01	+3.91847760E+01	+1.70496047E+00	+9.90661204E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
130.000000	+3.61647417E+01	+3.89699711E+01	+1.72463249E+00	+9.76590874E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
132.000000	+3.59053196E+01	+3.87654778E+01	+1.74402411E+00	+9.62460490E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
134.000000	+3.56559999E+01	+3.85713320E+01	+1.76313091E+00	+9.50922485E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
136.000000	+3.54167894E+01	+3.83878346E+01	+1.78206100E+00	+9.41407365E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
138.000000	+3.51875431E+01	+3.82147490E+01	+1.80078721E+00	+9.30062238E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
140.000000	+3.49681906E+01	+3.80518478E+01	+1.81926349E+00	+9.18060178E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
142.000000	+3.47586961E+01	+3.78991346E+01	+1.83750962E+00	+9.03430744E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
144.000000	+3.45588743E+01	+3.77560044E+01	+1.85540072E+00	+8.87993886E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
146.000000	+3.43685833E+01	+3.76225741E+01	+1.87302937E+00	+8.77910299E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
148.000000	+3.41874535E+01	+3.74988498E+01	+1.89051714E+00	+8.67119275E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
150.000000	+3.40150005E+01	+3.73838354E+01	+1.90771414E+00	+8.55851082E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
152.000000	+3.38510094E+01	+3.72777310E+01	+1.92475118E+00	+8.48618175E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
154.000000	+3.36950161E+01	+3.71801682E+01	+1.94165887E+00	+8.35119088E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
156.000000	+3.35466230E+01	+3.70897468E+01	+1.95815594E+00	+8.19000289E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
158.000000	+3.34058093E+01	+3.70070258E+01	+1.97441888E+00	+8.10258474E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
160.000000	+3.32720790E+01	+3.69319178E+01	+1.99056628E+00	+7.97326258E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
162.000000	+3.31448540E+01	+3.68627754E+01	+2.00631193E+00	+7.80653005E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
164.000000	+3.30239743E+01	+3.67998986E+01	+2.02179240E+00	+7.73922093E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
166.000000	+3.29089611E+01	+3.67437778E+01	+2.03726881E+00	+7.67769523E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
168.000000	+3.27991045E+01	+3.66927895E+01	+2.05250318E+00	+7.51797215E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
170.000000	+3.26940836E+01	+3.66459720E+01	+2.06734070E+00	+7.39232499E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
172.000000	+3.25937809E+01	+3.66043185E+01	+2.08207248E+00	+7.36312997E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
174.000000	+3.24977613E+01	+3.65677737E+01	+2.09679322E+00	+7.27569783E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
176.000000	+3.24054504E+01	+3.65344209E+01	+2.11117527E+00	+7.08680177E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
178.000000	+3.23167329E+01	+3.65037696E+01	+2.12514043E+00	+6.95559791E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
180.000000	+3.22316255E+01	+3.64770868E+01	+2.13899767E+00	+6.92509348E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
182.000000	+3.21496206E+01	+3.64542611E+01	+2.15284080E+00	+6.84759287E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
184.000000	+3.20700939E+01	+3.64334472E+01	+2.16638804E+00	+6.65967347E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
186.000000	+3.19929371E+01	+3.64137886E+01	+2.17947950E+00	+6.50550494E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
188.000000	+3.19181208E+01	+3.63965075E+01	+2.19241006E+00	+6.50080986E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
190.000000	+3.18451981E+01	+3.63825137E+01	+2.20548274E+00	+6.52557450E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
192.000000	+3.17737006E+01	+3.63705225E+01	+2.21851235E+00	+6.41682947E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
194.000000	+3.17033608E+01	+3.63586446E+01	+2.23115006E+00	+6.22828954E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
196.000000	+3.16341265E+01	+3.63469082E+01	+2.24342551E+00	+6.12665318E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
198.000000	+3.15662292E+01	+3.63370077E+01	+2.25565667E+00	+6.10450201E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
50.000000	+4.29300710E+01	+4.41867139E+01	+9.21590964E-01	+4.06002860E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
51.000000	+4.30871574E+01	+4.43490424E+01	+9.25753824E-01	+4.26569186E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
52.000000	+4.32364942E+01	+4.45039039E+01	+9.30122348E-01	+4.47664175E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
53.000000	+4.33778348E+01	+4.46510685E+01	+9.34707108E-01	+4.69783850E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
54.000000	+4.35109480E+01	+4.47903219E+01	+9.39518025E-01	+4.92977799E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
55.000000	+4.36356217E+01	+4.49214711E+01	+9.44566664E-01	+5.17475306E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
56.000000	+4.37516619E+01	+4.50443455E+01	+9.49867531E-01	+5.43488186E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
57.000000	+4.38588907E+01	+4.51587932E+01	+9.55436428E-01	+5.70957927E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
58.000000	+4.39571471E+01	+4.52646766E+01	+9.61286690E-01	+5.99488691E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
59.000000	+4.40462910E+01	+4.53618729E+01	+9.67426201E-01	+6.28542239E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
60.000000	+4.41262095E+01	+4.54502796E+01	+9.73857534E-01	+6.57736350E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
61.000000	+4.41968186E+01	+4.55298209E+01	+9.80580928E-01	+6.87001762E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
62.000000	+4.42580614E+01	+4.56004498E+01	+9.87597570E-01	+7.16492670E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
63.000000	+4.43099036E+01	+4.56621451E+01	+9.94910782E-01	+7.46369707E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
64.000000	+4.43523300E+01	+4.57149070E+01	+1.00252496E+00	+7.76654900E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
65.000000	+4.43853442E+01	+4.57587542E+01	+1.01044388E+00	+8.07230810E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
66.000000	+4.44089707E+01	+4.57937245E+01	+1.01866958E+00	+8.37891265E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
67.000000	+4.44232576E+01	+4.58198769E+01	+1.02720171E+00	+8.68343013E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
68.000000	+4.44282790E+01	+4.58372917E+01	+1.03603644E+00	+8.98185277E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
69.000000	+4.44241366E+01	+4.58460710E+01	+1.04516541E+00	+9.26965894E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
70.000000	+4.44109597E+01	+4.58463382E+01	+1.05457576E+00	+9.54331014E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
71.000000	+4.43889016E+01	+4.58382366E+01	+1.06425203E+00	+9.80165516E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
72.000000	+4.43581332E+01	+4.58219275E+01	+1.07417907E+00	+1.00461457E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
73.000000	+4.43188368E+01	+4.57975868E+01	+1.08434432E+00	+1.02797006E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
74.000000	+4.42712044E+01	+4.57654049E+01	+1.09473847E+00	+1.05047953E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
75.000000	+4.42154408E+01	+4.57255874E+01	+1.10535391E+00	+1.07215418E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
76.000000	+4.41517674E+01	+4.56783542E+01	+1.11618155E+00	+1.09267255E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
77.000000	+4.40804247E+01	+4.56239365E+01	+1.12720736E+00	+1.11148689E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
78.000000	+4.40016691E+01	+4.55625714E+01	+1.13841129E+00	+1.12813742E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
79.000000	+4.39157675E+01	+4.54945010E+01	+1.14977011E+00	+1.14257621E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
80.000000	+4.38229930E+01	+4.54199751E+01	+1.16126282E+00	+1.15521368E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
81.000000	+4.37236215E+01	+4.53392551E+01	+1.17287439E+00	+1.16660431E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
82.000000	+4.36179330E+01	+4.52526140E+01	+1.18459490E+00	+1.17702885E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
83.000000	+4.35062141E+01	+4.51603318E+01	+1.19641496E+00	+1.18634087E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
84.000000	+4.33887589E+01	+4.50626895E+01	+1.20832172E+00	+1.19418723E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
85.000000	+4.32658667E+01	+4.49599665E+01	+1.22029871E+00	+1.20036326E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
86.000000	+4.31378366E+01	+4.48524400E+01	+1.23232898E+00	+1.20499001E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
87.000000	+4.30049645E+01	+4.47403877E+01	+1.24439851E+00	+1.20842474E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
88.000000	+4.28675425E+01	+4.46240901E+01	+1.25649748E+00	+1.21104050E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
89.000000	+4.27258623E+01	+4.45038321E+01	+1.26861932E+00	+1.21303142E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
90.000000	+4.25802157E+01	+4.43798994E+01	+1.28075811E+00	+1.21432114E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
91.000000	+4.24308935E+01	+4.42525724E+01	+1.29290574E+00	+1.21462408E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
92.000000	+4.22781829E+01	+4.41221207E+01	+1.30505059E+00	+1.21367439E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
93.000000	+4.21223668E+01	+4.39888052E+01	+1.31717923E+00	+1.21149736E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
94.000000	+4.19637250E+01	+4.38528870E+01	+1.32928054E+00	+1.20847788E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
95.000000	+4.18025336E+01	+4.37146326E+01	+1.34134879E+00	+1.20510168E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
96.000000	+4.16390623E+01	+4.35743101E+01	+1.35338257E+00	+1.20157245E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
97.000000	+4.14735720E+01	+4.34321781E+01	+1.36538023E+00	+1.19768811E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
98.000000	+4.13063161E+01	+4.32884800E+01	+1.37733633E+00	+1.19311290E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
99.000000	+4.11375435E+01	+4.31434484E+01	+1.38924249E+00	+1.18811932E-02	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
25.000000	+3.73278962E+01	+3.85200425E+01	+8.68902476E-01	+4.76461885E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
25.500000	+3.74554410E+01	+3.86478853E+01	+8.69152397E-01	+5.23223607E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
26.000000	+3.75829926E+01	+3.87757628E+01	+8.69425699E-01	+5.71320497E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
26.500000	+3.77105098E+01	+3.89036355E+01	+8.69723718E-01	+6.22067624E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
27.000000	+3.78379509E+01	+3.90314634E+01	+8.70047767E-01	+6.75263797E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
27.500000	+3.79652741E+01	+3.91592058E+01	+8.70398981E-01	+7.30453558E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
28.000000	+3.80924376E+01	+3.92868221E+01	+8.70778221E-01	+7.87095429E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
28.500000	+3.82194001E+01	+3.94142719E+01	+8.71186077E-01	+8.44750749E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
29.000000	+3.83461210E+01	+3.95415150E+01	+8.71622971E-01	+9.03212727E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
29.500000	+3.84725606E+01	+3.96685121E+01	+8.72089290E-01	+9.62528203E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
30.000000	+3.85986793E+01	+3.97952244E+01	+8.72585500E-01	+1.02291387E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
30.500000	+3.87244379E+01	+3.99216134E+01	+8.73112204E-01	+1.08461234E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
31.000000	+3.88497970E+01	+4.00476406E+01	+8.73670112E-01	+1.14775417E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
31.500000	+3.89747169E+01	+4.01732672E+01	+8.74259958E-01	+1.21228300E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
32.000000	+3.90991575E+01	+4.02984540E+01	+8.74882395E-01	+1.27796938E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
32.500000	+3.92230787E+01	+4.04231617E+01	+8.75537927E-01	+1.34449896E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
33.000000	+3.93464407E+01	+4.05473508E+01	+8.76226894E-01	+1.41159082E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
33.500000	+3.94692038E+01	+4.06709820E+01	+8.76949518E-01	+1.47909295E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
34.000000	+3.95913287E+01	+4.07940164E+01	+8.77705987E-01	+1.54701615E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
34.500000	+3.97127765E+01	+4.09164153E+01	+8.78496534E-01	+1.61549702E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
35.000000	+3.98335082E+01	+4.10381404E+01	+8.79321484E-01	+1.68471201E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
35.500000	+3.99534850E+01	+4.11591533E+01	+8.80181246E-01	+1.75478322E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
36.000000	+4.00726676E+01	+4.12794155E+01	+8.81076267E-01	+1.82571721E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
36.500000	+4.01910166E+01	+4.13988882E+01	+8.82006963E-01	+1.89740049E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
37.000000	+4.03084926E+01	+4.15175324E+01	+8.82973668E-01	+1.96964900E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
37.500000	+4.04250561E+01	+4.16353091E+01	+8.83976612E-01	+2.04228582E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
38.000000	+4.05406677E+01	+4.17521793E+01	+8.85015953E-01	+2.11521075E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
38.500000	+4.06552885E+01	+4.18681041E+01	+8.86091823E-01	+2.18843147E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
39.000000	+4.07688795E+01	+4.19830452E+01	+8.87204385E-01	+2.26204495E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
39.500000	+4.08814022E+01	+4.20969644E+01	+8.88353868E-01	+2.33618060E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
40.000000	+4.09928179E+01	+4.22098234E+01	+8.89540565E-01	+2.41093314E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
40.500000	+4.11030879E+01	+4.23215842E+01	+8.90764801E-01	+2.48631697E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
41.000000	+4.12121734E+01	+4.24322086E+01	+8.92026882E-01	+2.56226286E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
41.500000	+4.13200356E+01	+4.25416581E+01	+8.93327064E-01	+2.63865844E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
42.000000	+4.14266359E+01	+4.26498946E+01	+8.94665541E-01	+2.71541412E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
42.500000	+4.15319358E+01	+4.27568800E+01	+8.96042478E-01	+2.79252450E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
43.000000	+4.16358972E+01	+4.28625766E+01	+8.97458065E-01	+2.87009717E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
43.500000	+4.17384823E+01	+4.29669473E+01	+8.98912575E-01	+2.94833432E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
44.000000	+4.18396537E+01	+4.30699551E+01	+9.00406400E-01	+3.02747290E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
44.500000	+4.19393739E+01	+4.31715637E+01	+9.01940048E-01	+3.10770689E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
45.000000	+4.20376059E+01	+4.32717367E+01	+9.03514107E-01	+3.18912331E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
45.500000	+4.21343124E+01	+4.33704381E+01	+9.05129171E-01	+3.27167955E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
46.000000	+4.22294566E+01	+4.34676317E+01	+9.06785786E-01	+3.35523377E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
46.500000	+4.23230017E+01	+4.35632817E+01	+9.08484405E-01	+3.43961992E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
47.000000	+4.24149114E+01	+4.36573526E+01	+9.10225406E-01	+3.52474176E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
47.500000	+4.25051499E+01	+4.37498094E+01	+9.12009147E-01	+3.61065241E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
48.000000	+4.25936824E+01	+4.38406178E+01	+9.13836058E-01	+3.69759048E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
48.500000	+4.26804743E+01	+4.39297445E+01	+9.15706737E-01	+3.78595867E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
49.000000	+4.27654918E+01	+4.40171570E+01	+9.17622017E-01	+3.87625036E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
49.500000	+4.28487017E+01	+4.41028238E+01	+9.19582988E-01	+3.96763251E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
12.500000	+3.42761118E+01	+3.54637664E+01	+8.65127619E-01	+7.86366343E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
12.750000	+3.43317445E+01	+3.55196241E+01	+8.65317054E-01	+7.29116087E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
13.000000	+3.43877350E+01	+3.55758227E+01	+8.65492177E-01	+6.74229043E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
13.250000	+3.44440711E+01	+3.56323512E+01	+8.65654169E-01	+6.23724729E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
13.500000	+3.45007409E+01	+3.56891992E+01	+8.65804039E-01	+5.76939949E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
13.750000	+3.45577335E+01	+3.57463564E+01	+8.65942639E-01	+5.33280514E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
14.000000	+3.46150379E+01	+3.58038131E+01	+8.66070680E-01	+4.92256524E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
14.250000	+3.46726444E+01	+3.58615599E+01	+8.66188767E-01	+4.53504937E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
14.500000	+3.47305432E+01	+3.59195879E+01	+8.66297432E-01	+4.16798337E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
14.750000	+3.47887254E+01	+3.59778887E+01	+8.66397166E-01	+3.82040247E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
15.000000	+3.48471824E+01	+3.60364543E+01	+8.66488452E-01	+3.49248548E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
15.250000	+3.49059060E+01	+3.60952770E+01	+8.66571791E-01	+3.18529652E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
15.500000	+3.49648882E+01	+3.61543496E+01	+8.66647717E-01	+2.90046705E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
15.750000	+3.50241213E+01	+3.62136648E+01	+8.66716814E-01	+2.63985443E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
16.000000	+3.50835977E+01	+3.62732160E+01	+8.66779710E-01	+2.40521269E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
16.250000	+3.51433096E+01	+3.63329962E+01	+8.66837075E-01	+2.19790712E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
16.500000	+3.52032497E+01	+3.63929987E+01	+8.66889605E-01	+2.01869741E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
16.750000	+3.52634102E+01	+3.64532168E+01	+8.66938009E-01	+1.86760568E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
17.000000	+3.53237835E+01	+3.65136437E+01	+8.66982986E-01	+1.74387569E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
17.250000	+3.53843621E+01	+3.65742726E+01	+8.67025203E-01	+1.64602022E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
17.500000	+3.54451384E+01	+3.66350965E+01	+8.67065287E-01	+1.57194471E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
17.750000	+3.55061049E+01	+3.66961088E+01	+8.67103800E-01	+1.51912864E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
18.000000	+3.55672540E+01	+3.67573025E+01	+8.67141243E-01	+1.48484154E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
18.250000	+3.56285786E+01	+3.68186709E+01	+8.67178043E-01	+1.46636867E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
18.500000	+3.56900716E+01	+3.68802074E+01	+8.67214561E-01	+1.46122223E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
18.750000	+3.57517261E+01	+3.69419053E+01	+8.67251104E-01	+1.46731706E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
19.000000	+3.58135353E+01	+3.70037584E+01	+8.67287927E-01	+1.48309499E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
19.250000	+3.58754929E+01	+3.70657604E+01	+8.67325258E-01	+1.50758839E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
19.500000	+3.59375925E+01	+3.71279053E+01	+8.67363307E-01	+1.54042020E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
19.750000	+3.59998280E+01	+3.71901872E+01	+8.67402279E-01	+1.58174475E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
20.000000	+3.60621935E+01	+3.72526005E+01	+8.67442394E-01	+1.63213930E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
20.250000	+3.61246832E+01	+3.73151395E+01	+8.67483886E-01	+1.69246085E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
20.500000	+3.61872912E+01	+3.73777989E+01	+8.67527017E-01	+1.76368526E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
20.750000	+3.62500119E+01	+3.74405732E+01	+8.67572071E-01	+1.84674680E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
21.000000	+3.63128394E+01	+3.75034570E+01	+8.67619354E-01	+1.94239457E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
21.250000	+3.63757680E+01	+3.75664449E+01	+8.67669190E-01	+2.05107998E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
21.500000	+3.64387919E+01	+3.76295316E+01	+8.67721908E-01	+2.17288490E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
21.750000	+3.65019053E+01	+3.76927116E+01	+8.67777835E-01	+2.30749551E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
22.000000	+3.65651023E+01	+3.77559794E+01	+8.67837283E-01	+2.45422163E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
22.250000	+3.66283770E+01	+3.78193295E+01	+8.67900546E-01	+2.61205666E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
22.500000	+3.66917236E+01	+3.78827563E+01	+8.67967886E-01	+2.77976922E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
22.750000	+3.67551363E+01	+3.79462543E+01	+8.68039534E-01	+2.95601470E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
23.000000	+3.68186092E+01	+3.80098179E+01	+8.68115687E-01	+3.13945367E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
23.250000	+3.68821367E+01	+3.80734417E+01	+8.68196507E-01	+3.32886416E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
23.500000	+3.69457132E+01	+3.81371202E+01	+8.68282130E-01	+3.52323596E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
23.750000	+3.70093330E+01	+3.82008479E+01	+8.68372669E-01	+3.72183803E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
24.000000	+3.70729908E+01	+3.82646195E+01	+8.68468222E-01	+3.92425335E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
24.250000	+3.71366813E+01	+3.83284299E+01	+8.68568881E-01	+4.13037924E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
24.500000	+3.72003991E+01	+3.83922739E+01	+8.68674741E-01	+4.34039504E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
24.750000	+3.72641391E+01	+3.84561464E+01	+8.68785901E-01	+4.55243290E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
6.250000	+3.30462051E+01	+3.42175590E+01	+8.51307397E-01	+4.33440170E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
6.375000	+3.30666641E+01	+3.42386436E+01	+8.51841422E-01	+4.21000341E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
6.500000	+3.30873519E+01	+3.42599392E+01	+8.52359898E-01	+4.08725589E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
6.625000	+3.31082638E+01	+3.42814415E+01	+8.52863236E-01	+3.96789305E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
6.750000	+3.31293951E+01	+3.43031462E+01	+8.53351871E-01	+3.85204945E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
6.875000	+3.31507411E+01	+3.43250492E+01	+8.53826249E-01	+3.73979885E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
7.000000	+3.31722973E+01	+3.43471463E+01	+8.54286821E-01	+3.63115925E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
7.125000	+3.31940592E+01	+3.43694337E+01	+8.54734038E-01	+3.52609857E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
7.250000	+3.32160222E+01	+3.43919073E+01	+8.55168345E-01	+3.42454054E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
7.375000	+3.32381821E+01	+3.44145633E+01	+8.55590174E-01	+3.32637100E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
7.500000	+3.32605345E+01	+3.44373979E+01	+8.55999938E-01	+3.23144426E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
7.625000	+3.32830753E+01	+3.44604073E+01	+8.56398035E-01	+3.13958954E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
7.750000	+3.33058003E+01	+3.44835878E+01	+8.56784836E-01	+3.05061725E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
7.875000	+3.33287057E+01	+3.45069359E+01	+8.57160689E-01	+2.96432521E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
8.000000	+3.33517874E+01	+3.45304481E+01	+8.57525917E-01	+2.88050448E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
8.125000	+3.33750418E+01	+3.45541208E+01	+8.57880815E-01	+2.79894487E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
8.250000	+3.33984651E+01	+3.45779508E+01	+8.58225653E-01	+2.71944001E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
8.375000	+3.34220538E+01	+3.46019347E+01	+8.58560675E-01	+2.64179189E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
8.500000	+3.34458045E+01	+3.46260695E+01	+8.58886101E-01	+2.56581486E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
8.625000	+3.34697139E+01	+3.46503519E+01	+8.59202129E-01	+2.49133897E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
8.750000	+3.34937788E+01	+3.46747790E+01	+8.59508936E-01	+2.41821275E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
8.875000	+3.35179961E+01	+3.46993480E+01	+8.59806682E-01	+2.34630531E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
9.000000	+3.35423629E+01	+3.47240561E+01	+8.60095512E-01	+2.27550777E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
9.125000	+3.35668763E+01	+3.47489005E+01	+8.60375559E-01	+2.20573411E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
9.250000	+3.35915337E+01	+3.47738787E+01	+8.60646946E-01	+2.13692134E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
9.375000	+3.36163325E+01	+3.47989883E+01	+8.60909789E-01	+2.06902921E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
9.500000	+3.36412701E+01	+3.48242268E+01	+8.61164203E-01	+2.00203924E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
9.625000	+3.36663441E+01	+3.48495920E+01	+8.61410299E-01	+1.93595338E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
9.750000	+3.36915523E+01	+3.48750817E+01	+8.61648191E-01	+1.87079226E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
9.875000	+3.37168924E+01	+3.49006938E+01	+8.61877997E-01	+1.80659299E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
10.000000	+3.37423622E+01	+3.49264263E+01	+8.62099840E-01	+1.74340681E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
10.125000	+3.37679598E+01	+3.49522773E+01	+8.62313849E-01	+1.68129642E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
10.250000	+3.37936830E+01	+3.49782449E+01	+8.62520164E-01	+1.62033326E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
10.375000	+3.38195299E+01	+3.50043273E+01	+8.62718932E-01	+1.56059468E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
10.500000	+3.38454987E+01	+3.50305228E+01	+8.62910312E-01	+1.50216111E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
10.625000	+3.38715874E+01	+3.50568297E+01	+8.63094472E-01	+1.44511336E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
10.750000	+3.38977941E+01	+3.50832465E+01	+8.63271591E-01	+1.38952996E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
10.875000	+3.39241172E+01	+3.51097714E+01	+8.63441855E-01	+1.33548483E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
11.000000	+3.39505548E+01	+3.51364030E+01	+8.63605462E-01	+1.28304499E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
11.125000	+3.39771052E+01	+3.51631398E+01	+8.63762616E-01	+1.23226877E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
11.250000	+3.40037666E+01	+3.51899802E+01	+8.63913529E-01	+1.18320412E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
11.375000	+3.40305373E+01	+3.52169227E+01	+8.64058417E-01	+1.13588741E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
11.500000	+3.40574156E+01	+3.52439660E+01	+8.64197501E-01	+1.09034247E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
11.625000	+3.40843997E+01	+3.52711086E+01	+8.64331003E-01	+1.04658005E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
11.750000	+3.41114880E+01	+3.52983490E+01	+8.64459146E-01	+1.00459759E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
11.875000	+3.41386789E+01	+3.53256858E+01	+8.64582152E-01	+9.64379330E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
12.000000	+3.41659705E+01	+3.53531176E+01	+8.64700241E-01	+9.25896760E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
12.125000	+3.41933612E+01	+3.53806430E+01	+8.64813626E-01	+8.89109340E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
12.250000	+3.42208495E+01	+3.54082605E+01	+8.64922518E-01	+8.53965503E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
12.375000	+3.42484335E+01	+3.54359688E+01	+8.65027118E-01	+8.19629255E-04	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
3.125000	+3.26250466E+01	+3.37753119E+01	+8.33139785E-01	+6.59400368E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
3.187500	+3.26314318E+01	+3.37821719E+01	+8.33552476E-01	+6.61210440E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
3.250000	+3.26379157E+01	+3.37891320E+01	+8.33966298E-01	+6.62794983E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
3.312500	+3.26444970E+01	+3.37961909E+01	+8.34380970E-01	+6.63932740E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
3.375000	+3.26511747E+01	+3.38033469E+01	+8.34796214E-01	+6.64632533E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
3.437500	+3.26579477E+01	+3.38105988E+01	+8.35211761E-01	+6.64903736E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
3.500000	+3.26648149E+01	+3.38179451E+01	+8.35627344E-01	+6.64756252E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
3.562500	+3.26717752E+01	+3.38253845E+01	+8.36042706E-01	+6.64200480E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
3.625000	+3.26788276E+01	+3.38329156E+01	+8.36457595E-01	+6.63247290E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
3.687500	+3.26859709E+01	+3.38405370E+01	+8.36871765E-01	+6.61907989E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
3.750000	+3.26932042E+01	+3.38482475E+01	+8.37284980E-01	+6.60194292E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
3.812500	+3.27005264E+01	+3.38560457E+01	+8.37697008E-01	+6.58118288E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
3.875000	+3.27079366E+01	+3.38639304E+01	+8.38107627E-01	+6.55692409E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
3.937500	+3.27154337E+01	+3.38719004E+01	+8.38516623E-01	+6.52929395E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
4.000000	+3.27230168E+01	+3.38799545E+01	+8.38923789E-01	+6.49842262E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
4.062500	+3.27306849E+01	+3.38880914E+01	+8.39328926E-01	+6.46444264E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
4.125000	+3.27384371E+01	+3.38963100E+01	+8.39731845E-01	+6.42748861E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
4.187500	+3.27462724E+01	+3.39046092E+01	+8.40132362E-01	+6.38769687E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
4.250000	+3.27541899E+01	+3.39129878E+01	+8.40530307E-01	+6.34520507E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
4.312500	+3.27621889E+01	+3.39214448E+01	+8.40925513E-01	+6.30015189E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
4.375000	+3.27702682E+01	+3.39299790E+01	+8.41317826E-01	+6.25267670E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
4.437500	+3.27784272E+01	+3.39385895E+01	+8.41707098E-01	+6.20291916E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
4.500000	+3.27866650E+01	+3.39472753E+01	+8.42093191E-01	+6.15101891E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
4.562500	+3.27949806E+01	+3.39560353E+01	+8.42475975E-01	+6.09711527E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
4.625000	+3.28033734E+01	+3.39648686E+01	+8.42855330E-01	+6.04134684E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
4.687500	+3.28118424E+01	+3.39737742E+01	+8.43231143E-01	+5.98385124E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
4.750000	+3.28203869E+01	+3.39827512E+01	+8.43603311E-01	+5.92476478E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
4.812500	+3.28290061E+01	+3.39917987E+01	+8.43971739E-01	+5.86422213E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
4.875000	+3.28376992E+01	+3.40009159E+01	+8.44336339E-01	+5.80235608E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
4.937500	+3.28464655E+01	+3.40101018E+01	+8.44697033E-01	+5.73929720E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
5.000000	+3.28553042E+01	+3.40193557E+01	+8.45053751E-01	+5.67517360E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
5.062500	+3.28642146E+01	+3.40286766E+01	+8.45406430E-01	+5.61011068E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
5.125000	+3.28731959E+01	+3.40380639E+01	+8.45755015E-01	+5.54423085E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
5.187500	+3.28822474E+01	+3.40475167E+01	+8.46099459E-01	+5.47765333E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
5.250000	+3.28913684E+01	+3.40570343E+01	+8.46439722E-01	+5.41049395E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
5.312500	+3.29005582E+01	+3.40666159E+01	+8.46775771E-01	+5.34286488E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
5.375000	+3.29098161E+01	+3.40762608E+01	+8.47107580E-01	+5.27487450E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
5.437500	+3.29191415E+01	+3.40859683E+01	+8.47435130E-01	+5.20662724E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
5.500000	+3.29285335E+01	+3.40957376E+01	+8.47758408E-01	+5.13822337E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
5.562500	+3.29379917E+01	+3.41055682E+01	+8.48077408E-01	+5.06975892E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
5.625000	+3.29475152E+01	+3.41154592E+01	+8.48392128E-01	+5.00132552E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
5.687500	+3.29571035E+01	+3.41254102E+01	+8.48702574E-01	+4.93301033E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
5.750000	+3.29667559E+01	+3.41354203E+01	+8.49008754E-01	+4.86489592E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
5.812500	+3.29764717E+01	+3.41454890E+01	+8.49310686E-01	+4.79706022E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
5.875000	+3.29862503E+01	+3.41556157E+01	+8.49608387E-01	+4.72957647E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
5.937500	+3.29960910E+01	+3.41657997E+01	+8.49901883E-01	+4.66251319E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
6.000000	+3.30059933E+01	+3.41760404E+01	+8.50191201E-01	+4.59593413E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
6.062500	+3.30159565E+01	+3.41863373E+01	+8.50476374E-01	+4.52989830E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
6.125000	+3.30259799E+01	+3.41966897E+01	+8.50757438E-01	+4.46445998E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
6.187500	+3.30360630E+01	+3.42070972E+01	+8.51034432E-01	+4.39933339E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
1.562500	+3.25009496E+01	+3.36408346E+01	+8.24074589E-01	+4.50309854E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
1.593750	+3.25026998E+01	+3.36427465E+01	+8.24216409E-01	+4.57338733E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
1.625000	+3.25044821E+01	+3.36446930E+01	+8.24360425E-01	+4.64314208E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
1.656250	+3.25062965E+01	+3.36466740E+01	+8.24506605E-01	+4.71182232E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
1.687500	+3.25081427E+01	+3.36486894E+01	+8.24654914E-01	+4.77941545E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
1.718750	+3.25100208E+01	+3.36507390E+01	+8.24805319E-01	+4.84590925E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
1.750000	+3.25119304E+01	+3.36528226E+01	+8.24957784E-01	+4.91129197E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
1.781250	+3.25138716E+01	+3.36549401E+01	+8.25112274E-01	+4.97555228E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
1.812500	+3.25158441E+01	+3.36570912E+01	+8.25268756E-01	+5.03867931E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
1.843750	+3.25178478E+01	+3.36592757E+01	+8.25427192E-01	+5.10066261E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
1.875000	+3.25198826E+01	+3.36614936E+01	+8.25587547E-01	+5.16149222E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
1.906250	+3.25219483E+01	+3.36637445E+01	+8.25749785E-01	+5.22115861E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
1.937500	+3.25240449E+01	+3.36660284E+01	+8.25913869E-01	+5.27965270E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
1.968750	+3.25261720E+01	+3.36683450E+01	+8.26079763E-01	+5.33696589E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
2.000000	+3.25283296E+01	+3.36706941E+01	+8.26247430E-01	+5.39309005E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
2.031250	+3.25305176E+01	+3.36730757E+01	+8.26416831E-01	+5.44801750E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
2.062500	+3.25327358E+01	+3.36754894E+01	+8.26587931E-01	+5.50174105E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
2.093750	+3.25349840E+01	+3.36779350E+01	+8.26760690E-01	+5.55425397E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
2.125000	+3.25372622E+01	+3.36804125E+01	+8.26935072E-01	+5.60555002E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
2.156250	+3.25395701E+01	+3.36829216E+01	+8.27111037E-01	+5.65562342E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
2.187500	+3.25419076E+01	+3.36854620E+01	+8.27288548E-01	+5.70446888E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
2.218750	+3.25442745E+01	+3.36880337E+01	+8.27467566E-01	+5.75208159E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
2.250000	+3.25466707E+01	+3.36906364E+01	+8.27648053E-01	+5.79845724E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
2.281250	+3.25490961E+01	+3.36932699E+01	+8.27829970E-01	+5.84359196E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
2.312500	+3.25515505E+01	+3.36959341E+01	+8.28013278E-01	+5.88748242E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
2.343750	+3.25540338E+01	+3.36986287E+01	+8.28197938E-01	+5.93012572E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
2.375000	+3.25565457E+01	+3.37013535E+01	+8.28383911E-01	+5.97151948E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
2.406250	+3.25590862E+01	+3.37041084E+01	+8.28571158E-01	+6.01166181E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
2.437500	+3.25616551E+01	+3.37068931E+01	+8.28759640E-01	+6.05055127E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
2.468750	+3.25642522E+01	+3.37097075E+01	+8.28949317E-01	+6.08818693E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
2.500000	+3.25668774E+01	+3.37125513E+01	+8.29140151E-01	+6.12456834E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
2.531250	+3.25695306E+01	+3.37154244E+01	+8.29332103E-01	+6.15969552E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
2.562500	+3.25722115E+01	+3.37183265E+01	+8.29525132E-01	+6.19356899E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
2.593750	+3.25749201E+01	+3.37212575E+01	+8.29719201E-01	+6.22618972E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
2.625000	+3.25776561E+01	+3.37242172E+01	+8.29914269E-01	+6.25755917E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
2.656250	+3.25804195E+01	+3.37272053E+01	+8.30110298E-01	+6.28767929E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
2.687500	+3.25832100E+01	+3.37302217E+01	+8.30307249E-01	+6.31655247E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
2.718750	+3.25860276E+01	+3.37332662E+01	+8.30505083E-01	+6.34418159E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
2.750000	+3.25888720E+01	+3.37363386E+01	+8.30703760E-01	+6.37057000E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
2.781250	+3.25917431E+01	+3.37394387E+01	+8.30903243E-01	+6.39572148E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
2.812500	+3.25946409E+01	+3.37425663E+01	+8.31103493E-01	+6.41964030E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
2.843750	+3.25975650E+01	+3.37457211E+01	+8.31304471E-01	+6.44233117E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
2.875000	+3.26005154E+01	+3.37489031E+01	+8.31506139E-01	+6.46379925E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
2.906250	+3.26034919E+01	+3.37521120E+01	+8.31708458E-01	+6.48405014E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
2.937500	+3.26064944E+01	+3.37553476E+01	+8.31911392E-01	+6.50308990E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
2.968750	+3.26095228E+01	+3.37586098E+01	+8.32114901E-01	+6.52092499E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
3.000000	+3.26125768E+01	+3.37618983E+01	+8.32318950E-01	+6.53756234E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
3.031250	+3.26156563E+01	+3.37652129E+01	+8.32523499E-01	+6.55300927E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
3.062500	+3.26187612E+01	+3.37685535E+01	+8.32728513E-01	+6.56727354E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02
3.093750	+3.26218914E+01	+3.37719199E+01	+8.32933954E-01	+6.58094847E-03	+3.52378951E+01	-5.15299379E-02	-6.83833448E+02	+5.33923539E-01	+4.66076461E-01	+3.35585743E+01	-4.92529389E-02	-6.81351712E+02


==> anc/otoc_to_plot_free_M600_L1.1225_n500_beta2.0000.dat <==
100.000000	+1.35348140E+02	+1.44626305E+02	+2.92081095E+00	+1.45619241E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
102.000000	+1.35697835E+02	+1.45235388E+02	+2.94838418E+00	+1.30113064E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
104.000000	+1.36095159E+02	+1.45868994E+02	+2.97285617E+00	+1.17842240E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
106.000000	+1.36511175E+02	+1.46509063E+02	+2.99552108E+00	+1.13708479E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
108.000000	+1.36902576E+02	+1.47131224E+02	+3.01833957E+00	+1.17132709E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
110.000000	+1.37222478E+02	+1.47699945E+02	+3.04237416E+00	+1.23525857E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
112.000000	+1.37428033E+02	+1.48174776E+02	+3.06774991E+00	+1.30384953E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
114.000000	+1.37487403E+02	+1.48525812E+02	+3.09452814E+00	+1.35373508E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
116.000000	+1.37388769E+02	+1.48733486E+02	+3.12189931E+00	+1.35733482E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
118.000000	+1.37138224E+02	+1.48792514E+02	+3.14882153E+00	+1.32512939E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
120.000000	+1.36752005E+02	+1.48714273E+02	+3.17490449E+00	+1.27383861E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
122.000000	+1.36245976E+02	+1.48509482E+02	+3.19977508E+00	+1.22076708E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
124.000000	+1.35629708E+02	+1.48190597E+02	+3.22373517E+00	+1.18196797E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
126.000000	+1.34916329E+02	+1.47773563E+02	+3.24705380E+00	+1.12958184E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
128.000000	+1.34128052E+02	+1.47269501E+02	+3.26891844E+00	+1.05235766E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
130.000000	+1.33292215E+02	+1.46702218E+02	+3.28914810E+00	+9.76241674E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
132.000000	+1.32434402E+02	+1.46099172E+02	+3.30796811E+00	+9.08806578E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
134.000000	+1.31572433E+02	+1.45478889E+02	+3.32550037E+00	+8.56116545E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
136.000000	+1.30724917E+02	+1.44865736E+02	+3.34221277E+00	+8.05483477E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
138.000000	+1.29912731E+02	+1.44274540E+02	+3.35771970E+00	+7.43437915E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
140.000000	+1.29153196E+02	+1.43720843E+02	+3.37195029E+00	+6.95349554E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
142.000000	+1.28462625E+02	+1.43229500E+02	+3.38553369E+00	+6.55726234E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
144.000000	+1.27850428E+02	+1.42805225E+02	+3.39817934E+00	+6.17349692E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
146.000000	+1.27322830E+02	+1.42458898E+02	+3.41022767E+00	+5.95113989E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
148.000000	+1.26888214E+02	+1.42203275E+02	+3.42198390E+00	+5.63018212E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
150.000000	+1.26548249E+02	+1.42029060E+02	+3.43274840E+00	+5.32207834E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
152.000000	+1.26301602E+02	+1.41946190E+02	+3.44327221E+00	+5.34897494E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
154.000000	+1.26142661E+02	+1.41958266E+02	+3.45414430E+00	+5.43366079E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
156.000000	+1.26057803E+02	+1.42046142E+02	+3.46500686E+00	+5.71584064E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
158.000000	+1.26032912E+02	+1.42214280E+02	+3.47700767E+00	+6.43204907E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
160.000000	+1.26048822E+02	+1.42453850E+02	+3.49073505E+00	+7.16878325E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
162.000000	+1.26079385E+02	+1.42731473E+02	+3.50568280E+00	+7.98127215E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
164.000000	+1.26098763E+02	+1.43035973E+02	+3.52266014E+00	+9.05886763E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
166.000000	+1.26088061E+02	+1.43354611E+02	+3.54191827E+00	+9.85254156E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
168.000000	+1.26038850E+02	+1.43656885E+02	+3.56207031E+00	+1.01426504E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
170.000000	+1.25947894E+02	+1.43929363E+02	+3.58248887E+00	+1.03432340E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
172.000000	+1.25814302E+02	+1.44176536E+02	+3.60344324E+00	+1.05373758E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
174.000000	+1.25635509E+02	+1.44391087E+02	+3.62463837E+00	+1.05703611E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
176.000000	+1.25404586E+02	+1.44559849E+02	+3.64572469E+00	+1.05476035E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
178.000000	+1.25119362E+02	+1.44683175E+02	+3.66682879E+00	+1.04341099E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
180.000000	+1.24786847E+02	+1.44758501E+02	+3.68746113E+00	+1.00180776E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
182.000000	+1.24416273E+02	+1.44779974E+02	+3.70690110E+00	+9.43496244E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
184.000000	+1.24016161E+02	+1.44755945E+02	+3.72520098E+00	+8.83849422E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
186.000000	+1.23595724E+02	+1.44692240E+02	+3.74225507E+00	+8.16412762E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
188.000000	+1.23160278E+02	+1.44588531E+02	+3.75785749E+00	+7.57028315E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
190.000000	+1.22714576E+02	+1.44459688E+02	+3.77253621E+00	+7.13467012E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
192.000000	+1.22269399E+02	+1.44317997E+02	+3.78639617E+00	+6.54484301E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
194.000000	+1.21831373E+02	+1.44153276E+02	+3.79871558E+00	+5.81494207E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
196.000000	+1.21402560E+02	+1.43970013E+02	+3.80965594E+00	+5.34381157E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
198.000000	+1.20989368E+02	+1.43793544E+02	+3.82009083E+00	+5.09107811E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
50.000000	+1.72439039E+02	+1.77223886E+02	+2.25860120E+00	+1.55664518E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
51.000000	+1.71160576E+02	+1.76012848E+02	+2.27259419E+00	+1.24195473E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
52.000000	+1.69861498E+02	+1.74766685E+02	+2.28344029E+00	+9.46585009E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
53.000000	+1.68552217E+02	+1.73497225E+02	+2.29152589E+00	+6.98253667E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
54.000000	+1.67240278E+02	+1.72214446E+02	+2.29740536E+00	+5.12898944E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
55.000000	+1.65929964E+02	+1.70925960E+02	+2.30178387E+00	+4.02743902E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
56.000000	+1.64622310E+02	+1.69636707E+02	+2.30546024E+00	+3.72066105E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
57.000000	+1.63315655E+02	+1.68348966E+02	+2.30922520E+00	+4.13673037E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
58.000000	+1.62006738E+02	+1.67062793E+02	+2.31373370E+00	+5.08340172E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
59.000000	+1.60692141E+02	+1.65776886E+02	+2.31939200E+00	+6.28534225E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
60.000000	+1.59369753E+02	+1.64489767E+02	+2.32630439E+00	+7.45588396E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
61.000000	+1.58039873E+02	+1.63201009E+02	+2.33430377E+00	+8.37550728E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
62.000000	+1.56705677E+02	+1.61912179E+02	+2.34305540E+00	+8.94604926E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
63.000000	+1.55372929E+02	+1.60627239E+02	+2.35219587E+00	+9.20253679E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
64.000000	+1.54049078E+02	+1.59352293E+02	+2.36146047E+00	+9.28199901E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
65.000000	+1.52742020E+02	+1.58094782E+02	+2.37075986E+00	+9.36198008E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
66.000000	+1.51458906E+02	+1.56862353E+02	+2.38018443E+00	+9.59024792E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
67.000000	+1.50205349E+02	+1.55661771E+02	+2.38994036E+00	+1.00313030E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
68.000000	+1.48985245E+02	+1.54498195E+02	+2.40024704E+00	+1.06504007E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
69.000000	+1.47801187E+02	+1.53375082E+02	+2.41124116E+00	+1.13399614E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
70.000000	+1.46655268E+02	+1.52294679E+02	+2.42292696E+00	+1.19739853E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
71.000000	+1.45549893E+02	+1.51258882E+02	+2.43518913E+00	+1.24653243E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
72.000000	+1.44488242E+02	+1.50270015E+02	+2.44785761E+00	+1.28025318E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
73.000000	+1.43474166E+02	+1.49331221E+02	+2.46079419E+00	+1.30518994E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
74.000000	+1.42511589E+02	+1.48446276E+02	+2.47396141E+00	+1.33217259E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
75.000000	+1.41603770E+02	+1.47618976E+02	+2.48743765E+00	+1.37018127E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
76.000000	+1.40752830E+02	+1.46852397E+02	+2.50136504E+00	+1.42094736E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
77.000000	+1.39959824E+02	+1.46148428E+02	+2.51585659E+00	+1.47786479E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
78.000000	+1.39225250E+02	+1.45507795E+02	+2.53092233E+00	+1.53056934E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
79.000000	+1.38549596E+02	+1.44930570E+02	+2.54646798E+00	+1.57232738E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
80.000000	+1.37933522E+02	+1.44416770E+02	+2.56236888E+00	+1.60477272E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
81.000000	+1.37377538E+02	+1.43966634E+02	+2.57856343E+00	+1.63631043E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
82.000000	+1.36881433E+02	+1.43580363E+02	+2.59509509E+00	+1.67545530E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
83.000000	+1.36443902E+02	+1.43257534E+02	+2.61207254E+00	+1.72431489E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
84.000000	+1.36062660E+02	+1.42996642E+02	+2.62958139E+00	+1.77715520E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
85.000000	+1.35734936E+02	+1.42795102E+02	+2.64761564E+00	+1.82481729E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
86.000000	+1.35457972E+02	+1.42649693E+02	+2.66607773E+00	+1.86115768E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
87.000000	+1.35229168E+02	+1.42557087E+02	+2.68483880E+00	+1.88645440E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
88.000000	+1.35045869E+02	+1.42514111E+02	+2.70380682E+00	+1.90554465E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
89.000000	+1.34905072E+02	+1.42517655E+02	+2.72294969E+00	+1.92262035E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
90.000000	+1.34803384E+02	+1.42564390E+02	+2.74225923E+00	+1.93697703E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
91.000000	+1.34737328E+02	+1.42650605E+02	+2.76168923E+00	+1.94309521E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
92.000000	+1.34703769E+02	+1.42772321E+02	+2.78112113E+00	+1.93478483E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
93.000000	+1.34700137E+02	+1.42925626E+02	+2.80038493E+00	+1.90967030E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
94.000000	+1.34724337E+02	+1.43107015E+02	+2.81931454E+00	+1.87028453E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
95.000000	+1.34774484E+02	+1.43313480E+02	+2.83779062E+00	+1.82128403E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
96.000000	+1.34848659E+02	+1.43542310E+02	+2.85574022E+00	+1.76555927E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
97.000000	+1.34944886E+02	+1.43790791E+02	+2.87310180E+00	+1.70271538E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
98.000000	+1.35061276E+02	+1.44056083E+02	+2.88979453E+00	+1.63107024E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
99.000000	+1.35196168E+02	+1.44335397E+02	+2.90572321E+00	+1.55466661E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
25.000000	+1.71028843E+02	+1.73148643E+02	+1.44446916E+00	+1.15508630E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
25.500000	+1.71758969E+02	+1.73892217E+02	+1.45079261E+00	+1.37429281E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
26.000000	+1.72469043E+02	+1.74618177E+02	+1.45821209E+00	+1.59157159E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
26.500000	+1.73158239E+02	+1.75325710E+02	+1.46670833E+00	+1.80461543E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
27.000000	+1.73825732E+02	+1.76014002E+02	+1.47625825E+00	+2.01256286E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
27.500000	+1.74470699E+02	+1.76682234E+02	+1.48683396E+00	+2.21441498E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
28.000000	+1.75092317E+02	+1.77329584E+02	+1.49840240E+00	+2.40918719E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
28.500000	+1.75689771E+02	+1.77955233E+02	+1.51092583E+00	+2.59605521E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
29.000000	+1.76262256E+02	+1.78558365E+02	+1.52436295E+00	+2.77443419E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
29.500000	+1.76808980E+02	+1.79138176E+02	+1.53867017E+00	+2.94396608E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
30.000000	+1.77329163E+02	+1.79693873E+02	+1.55380261E+00	+3.10443240E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
30.500000	+1.77822039E+02	+1.80224677E+02	+1.56971449E+00	+3.25563900E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
31.000000	+1.78286856E+02	+1.80729819E+02	+1.58635900E+00	+3.39732526E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
31.500000	+1.78722876E+02	+1.81208542E+02	+1.60368775E+00	+3.52913330E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
32.000000	+1.79129380E+02	+1.81660098E+02	+1.62165033E+00	+3.65064342E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
32.500000	+1.79505672E+02	+1.82083758E+02	+1.64019418E+00	+3.76145395E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
33.000000	+1.79851083E+02	+1.82478806E+02	+1.65926487E+00	+3.86126832E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
33.500000	+1.80164973E+02	+1.82844552E+02	+1.67880686E+00	+3.94995392E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
34.000000	+1.80446740E+02	+1.83180334E+02	+1.69876441E+00	+4.02755264E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
34.500000	+1.80695822E+02	+1.83485525E+02	+1.71908239E+00	+4.09424382E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
35.000000	+1.80911697E+02	+1.83759534E+02	+1.73970685E+00	+4.15027703E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
35.500000	+1.81093891E+02	+1.84001811E+02	+1.76058516E+00	+4.19589972E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
36.000000	+1.81241981E+02	+1.84211852E+02	+1.78166585E+00	+4.23130120E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
36.500000	+1.81355596E+02	+1.84389199E+02	+1.80289817E+00	+4.25658464E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
37.000000	+1.81434430E+02	+1.84533446E+02	+1.82423169E+00	+4.27176711E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
37.500000	+1.81478245E+02	+1.84644245E+02	+1.84561584E+00	+4.27679993E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
38.000000	+1.81486879E+02	+1.84721309E+02	+1.86699969E+00	+4.27159923E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
38.500000	+1.81460251E+02	+1.84764419E+02	+1.88833184E+00	+4.25607865E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
39.000000	+1.81398370E+02	+1.84773431E+02	+1.90956048E+00	+4.23018047E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
39.500000	+1.81301338E+02	+1.84748276E+02	+1.93063364E+00	+4.19390370E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
40.000000	+1.81169355E+02	+1.84688973E+02	+1.95149952E+00	+4.14732840E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
40.500000	+1.81002725E+02	+1.84595625E+02	+1.97210692E+00	+4.09063288E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
41.000000	+1.80801854E+02	+1.84468432E+02	+1.99240584E+00	+4.02409878E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
41.500000	+1.80567258E+02	+1.84307689E+02	+2.01234791E+00	+3.94809891E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
42.000000	+1.80299561E+02	+1.84113795E+02	+2.03188683E+00	+3.86306577E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
42.500000	+1.79999498E+02	+1.83887251E+02	+2.05097857E+00	+3.76944496E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
43.000000	+1.79667912E+02	+1.83628665E+02	+2.06958128E+00	+3.66764350E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
43.500000	+1.79305762E+02	+1.83338751E+02	+2.08765501E+00	+3.55798745E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
44.000000	+1.78914113E+02	+1.83018326E+02	+2.10516116E+00	+3.44070262E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
44.500000	+1.78494145E+02	+1.82668312E+02	+2.12206203E+00	+3.31592725E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
45.000000	+1.78047145E+02	+1.82289732E+02	+2.13832043E+00	+3.18375688E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
45.500000	+1.77574507E+02	+1.81883707E+02	+2.15389960E+00	+3.04431305E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
46.000000	+1.77077728E+02	+1.81451458E+02	+2.16876356E+00	+2.89782074E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
46.500000	+1.76558398E+02	+1.80994299E+02	+2.18287781E+00	+2.74467757E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
47.000000	+1.76018195E+02	+1.80513633E+02	+2.19621034E+00	+2.58550121E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
47.500000	+1.75458865E+02	+1.80010951E+02	+2.20873282E+00	+2.42114789E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
48.000000	+1.74882208E+02	+1.79487816E+02	+2.22042182E+00	+2.25270344E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
48.500000	+1.74290061E+02	+1.78945856E+02	+2.23125985E+00	+2.08145481E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
49.000000	+1.73684267E+02	+1.78386743E+02	+2.24123636E+00	+1.90885368E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
49.500000	+1.73066662E+02	+1.77812183E+02	+2.25034839E+00	+1.73595747E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
12.500000	+1.48773506E+02	+1.51288121E+02	+1.61526694E+00	-3.15340606E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
12.750000	+1.49247457E+02	+1.51742436E+02	+1.60742722E+00	-3.11836618E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
13.000000	+1.49722153E+02	+1.52197865E+02	+1.59967511E+00	-3.08183976E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
13.250000	+1.50197458E+02	+1.52654285E+02	+1.59201802E+00	-3.04244122E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
13.500000	+1.50673237E+02	+1.53111572E+02	+1.58446290E+00	-3.00037584E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
13.750000	+1.51149354E+02	+1.53569599E+02	+1.57701614E+00	-2.95584305E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
14.000000	+1.51625675E+02	+1.54028239E+02	+1.56968369E+00	-2.90901314E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
14.250000	+1.52102071E+02	+1.54487368E+02	+1.56247108E+00	-2.86000915E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
14.500000	+1.52578412E+02	+1.54946864E+02	+1.55538364E+00	-2.80889576E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
14.750000	+1.53054576E+02	+1.55406607E+02	+1.54842660E+00	-2.75567585E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
15.000000	+1.53530441E+02	+1.55866483E+02	+1.54160526E+00	-2.70029476E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
15.250000	+1.54005890E+02	+1.56326379E+02	+1.53492513E+00	-2.64265125E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
15.500000	+1.54480809E+02	+1.56786188E+02	+1.52839200E+00	-2.58261354E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
15.750000	+1.54955086E+02	+1.57245803E+02	+1.52201206E+00	-2.52003837E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
16.000000	+1.55428609E+02	+1.57705121E+02	+1.51579181E+00	-2.45479067E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
16.250000	+1.55901266E+02	+1.58164039E+02	+1.50973811E+00	-2.38676170E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
16.500000	+1.56372948E+02	+1.58622455E+02	+1.50385800E+00	-2.31588353E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
16.750000	+1.56843542E+02	+1.59080264E+02	+1.49815869E+00	-2.24213857E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
17.000000	+1.57312935E+02	+1.59537364E+02	+1.49264731E+00	-2.16556309E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
17.250000	+1.57781014E+02	+1.59993648E+02	+1.48733087E+00	-2.08624490E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
17.500000	+1.58247662E+02	+1.60449008E+02	+1.48221609E+00	-2.00431544E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
17.750000	+1.58712765E+02	+1.60903336E+02	+1.47730930E+00	-1.91993764E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
18.000000	+1.59176206E+02	+1.61356521E+02	+1.47261640E+00	-1.83329109E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
18.250000	+1.59637870E+02	+1.61808452E+02	+1.46814284E+00	-1.74455622E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
18.500000	+1.60097640E+02	+1.62259019E+02	+1.46389362E+00	-1.65389955E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
18.750000	+1.60555402E+02	+1.62708109E+02	+1.45987334E+00	-1.56146142E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
19.000000	+1.61011044E+02	+1.63155614E+02	+1.45608631E+00	-1.46734777E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
19.250000	+1.61464453E+02	+1.63601424E+02	+1.45253660E+00	-1.37162648E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
19.500000	+1.61915519E+02	+1.64045432E+02	+1.44922818E+00	-1.27432875E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
19.750000	+1.62364134E+02	+1.64487532E+02	+1.44616496E+00	-1.17545504E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
20.000000	+1.62810189E+02	+1.64927620E+02	+1.44335090E+00	-1.07498476E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
20.250000	+1.63253578E+02	+1.65365594E+02	+1.44079004E+00	-9.72888598E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
20.500000	+1.63694195E+02	+1.65801351E+02	+1.43848646E+00	-8.69141783E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
20.750000	+1.64131934E+02	+1.66234791E+02	+1.43644433E+00	-7.63737019E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
21.000000	+1.64566689E+02	+1.66665814E+02	+1.43466777E+00	-6.56695495E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
21.250000	+1.64998353E+02	+1.67094318E+02	+1.43316085E+00	-5.48074883E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
21.500000	+1.65426820E+02	+1.67520201E+02	+1.43192740E+00	-4.37973530E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
21.750000	+1.65851982E+02	+1.67943362E+02	+1.43097098E+00	-3.26530513E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
22.000000	+1.66273731E+02	+1.68363696E+02	+1.43029475E+00	-2.13921690E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
22.250000	+1.66691957E+02	+1.68781100E+02	+1.42990137E+00	-1.00352312E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
22.500000	+1.67106551E+02	+1.69195468E+02	+1.42979299E+00	+1.39528942E-04	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
22.750000	+1.67517404E+02	+1.69606693E+02	+1.42997114E+00	+1.28761036E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
23.000000	+1.67924406E+02	+1.70014668E+02	+1.43043679E+00	+2.43842505E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
23.250000	+1.68327448E+02	+1.70419286E+02	+1.43119035E+00	+3.58981398E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
23.500000	+1.68726422E+02	+1.70820440E+02	+1.43223170E+00	+4.73983880E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
23.750000	+1.69121220E+02	+1.71218021E+02	+1.43356027E+00	+5.88683764E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
24.000000	+1.69511734E+02	+1.71611924E+02	+1.43517512E+00	+7.02944911E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
24.250000	+1.69897858E+02	+1.72002042E+02	+1.43707499E+00	+8.16660426E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
24.500000	+1.70279487E+02	+1.72388271E+02	+1.43925842E+00	+9.29748987E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
24.750000	+1.70656517E+02	+1.72770505E+02	+1.44172374E+00	+1.04250663E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
6.250000	+1.37564344E+02	+1.40652481E+02	+1.82071493E+00	-3.16327454E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
6.375000	+1.37767935E+02	+1.40843851E+02	+1.81674973E+00	-3.18104561E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
6.500000	+1.37972706E+02	+1.41036381E+02	+1.81276231E+00	-3.19848250E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
6.625000	+1.38178643E+02	+1.41230060E+02	+1.80875352E+00	-3.21519689E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
6.750000	+1.38385729E+02	+1.41424877E+02	+1.80472432E+00	-3.23108654E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
6.875000	+1.38593949E+02	+1.41620818E+02	+1.80067580E+00	-3.24606212E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
7.000000	+1.38803287E+02	+1.41817871E+02	+1.79660916E+00	-3.26004874E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
7.125000	+1.39013723E+02	+1.42016023E+02	+1.79252568E+00	-3.27298706E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
7.250000	+1.39225239E+02	+1.42215258E+02	+1.78842670E+00	-3.28483390E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
7.375000	+1.39437815E+02	+1.42415560E+02	+1.78431360E+00	-3.29556238E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
7.500000	+1.39651428E+02	+1.42616913E+02	+1.78018779E+00	-3.30516164E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
7.625000	+1.39866056E+02	+1.42819298E+02	+1.77605069E+00	-3.31363623E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
7.750000	+1.40081675E+02	+1.43022695E+02	+1.77190370E+00	-3.32100499E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
7.875000	+1.40298261E+02	+1.43227085E+02	+1.76774818E+00	-3.32729978E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
8.000000	+1.40515786E+02	+1.43432444E+02	+1.76358545E+00	-3.33256384E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
8.125000	+1.40734226E+02	+1.43638751E+02	+1.75941677E+00	-3.33685000E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
8.250000	+1.40953554E+02	+1.43845981E+02	+1.75524333E+00	-3.34021870E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
8.375000	+1.41173742E+02	+1.44054113E+02	+1.75106622E+00	-3.34273595E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
8.500000	+1.41394763E+02	+1.44263120E+02	+1.74688649E+00	-3.34447124E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
8.625000	+1.41616590E+02	+1.44472978E+02	+1.74270505E+00	-3.34549547E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
8.750000	+1.41839197E+02	+1.44683663E+02	+1.73852275E+00	-3.34587896E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
8.875000	+1.42062556E+02	+1.44895151E+02	+1.73434035E+00	-3.34568957E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
9.000000	+1.42286641E+02	+1.45107416E+02	+1.73015852E+00	-3.34499096E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
9.125000	+1.42511428E+02	+1.45320434E+02	+1.72597787E+00	-3.34384114E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
9.250000	+1.42736892E+02	+1.45534184E+02	+1.72179892E+00	-3.34229109E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
9.375000	+1.42963008E+02	+1.45748641E+02	+1.71762214E+00	-3.34038381E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
9.500000	+1.43189754E+02	+1.45963783E+02	+1.71344796E+00	-3.33815348E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
9.625000	+1.43417108E+02	+1.46179590E+02	+1.70927676E+00	-3.33562497E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
9.750000	+1.43645048E+02	+1.46396040E+02	+1.70510890E+00	-3.33281367E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
9.875000	+1.43873554E+02	+1.46613114E+02	+1.70094473E+00	-3.32972542E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
10.000000	+1.44102606E+02	+1.46830794E+02	+1.69678459E+00	-3.32635689E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
10.125000	+1.44332187E+02	+1.47049060E+02	+1.69262883E+00	-3.32269605E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
10.250000	+1.44562278E+02	+1.47267897E+02	+1.68847785E+00	-3.31872292E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
10.375000	+1.44792863E+02	+1.47487288E+02	+1.68433203E+00	-3.31441045E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
10.500000	+1.45023924E+02	+1.47707217E+02	+1.68019182E+00	-3.30972560E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
10.625000	+1.45255446E+02	+1.47927669E+02	+1.67605771E+00	-3.30463047E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
10.750000	+1.45487414E+02	+1.48148630E+02	+1.67193024E+00	-3.29908358E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
10.875000	+1.45719812E+02	+1.48370086E+02	+1.66781000E+00	-3.29304112E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
11.000000	+1.45952626E+02	+1.48592023E+02	+1.66369764E+00	-3.28645823E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
11.125000	+1.46185842E+02	+1.48814429E+02	+1.65959386E+00	-3.27929026E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
11.250000	+1.46419444E+02	+1.49037291E+02	+1.65549941E+00	-3.27149396E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
11.375000	+1.46653418E+02	+1.49260595E+02	+1.65141512E+00	-3.26302859E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
11.500000	+1.46887750E+02	+1.49484329E+02	+1.64734184E+00	-3.25385684E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
11.625000	+1.47122426E+02	+1.49708480E+02	+1.64328048E+00	-3.24394574E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
11.750000	+1.47357430E+02	+1.49933036E+02	+1.63923198E+00	-3.23326731E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
11.875000	+1.47592748E+02	+1.50157983E+02	+1.63519731E+00	-3.22179904E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
12.000000	+1.47828365E+02	+1.50383309E+02	+1.63117748E+00	-3.20952431E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
12.125000	+1.48064265E+02	+1.50608999E+02	+1.62717350E+00	-3.19643247E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
12.250000	+1.48300432E+02	+1.50835041E+02	+1.62318640E+00	-3.18251888E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
12.375000	+1.48536851E+02	+1.51061419E+02	+1.61921720E+00	-3.16819398E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
3.125000	+1.32958420E+02	+1.36342906E+02	+1.91234898E+00	-2.67087517E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
3.187500	+1.33037362E+02	+1.36416185E+02	+1.91067462E+00	-2.68708087E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
3.250000	+1.33117120E+02	+1.36490257E+02	+1.90899013E+00	-2.70284076E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
3.312500	+1.33197671E+02	+1.36565097E+02	+1.90729607E+00	-2.71773851E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
3.375000	+1.33278987E+02	+1.36640683E+02	+1.90559296E+00	-2.73183290E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
3.437500	+1.33361044E+02	+1.36716991E+02	+1.90388128E+00	-2.74518222E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
3.500000	+1.33443819E+02	+1.36793999E+02	+1.90216148E+00	-2.75784402E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
3.562500	+1.33527288E+02	+1.36871686E+02	+1.90043397E+00	-2.76987489E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
3.625000	+1.33611429E+02	+1.36950030E+02	+1.89869914E+00	-2.78133027E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
3.687500	+1.33696220E+02	+1.37029012E+02	+1.89695731E+00	-2.79226424E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
3.750000	+1.33781641E+02	+1.37108610E+02	+1.89520881E+00	-2.80272936E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
3.812500	+1.33867672E+02	+1.37188808E+02	+1.89345390E+00	-2.81277647E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
3.875000	+1.33954294E+02	+1.37269585E+02	+1.89169284E+00	-2.82245455E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
3.937500	+1.34041487E+02	+1.37350926E+02	+1.88992583E+00	-2.83181058E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
4.000000	+1.34129235E+02	+1.37432812E+02	+1.88815307E+00	-2.84088938E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
4.062500	+1.34217521E+02	+1.37515228E+02	+1.88637472E+00	-2.84973355E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
4.125000	+1.34306328E+02	+1.37598158E+02	+1.88459091E+00	-2.85838334E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
4.187500	+1.34395642E+02	+1.37681588E+02	+1.88280174E+00	-2.86687655E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
4.250000	+1.34485447E+02	+1.37765502E+02	+1.88100731E+00	-2.87524847E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
4.312500	+1.34575731E+02	+1.37849889E+02	+1.87920768E+00	-2.88353186E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
4.375000	+1.34666480E+02	+1.37934734E+02	+1.87740290E+00	-2.89175686E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
4.437500	+1.34757682E+02	+1.38020026E+02	+1.87559298E+00	-2.89995099E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
4.500000	+1.34849325E+02	+1.38105753E+02	+1.87377796E+00	-2.90813911E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
4.562500	+1.34941398E+02	+1.38191904E+02	+1.87195781E+00	-2.91634348E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
4.625000	+1.35033892E+02	+1.38278470E+02	+1.87013253E+00	-2.92458370E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
4.687500	+1.35126795E+02	+1.38365439E+02	+1.86830208E+00	-2.93287681E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
4.750000	+1.35220099E+02	+1.38452804E+02	+1.86646643E+00	-2.94123725E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
4.812500	+1.35313796E+02	+1.38540556E+02	+1.86462553E+00	-2.94967699E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
4.875000	+1.35407878E+02	+1.38628686E+02	+1.86277934E+00	-2.95820553E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
4.937500	+1.35502337E+02	+1.38717187E+02	+1.86092778E+00	-2.96683003E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
5.000000	+1.35597166E+02	+1.38806052E+02	+1.85907080E+00	-2.97555533E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
5.062500	+1.35692360E+02	+1.38895274E+02	+1.85720833E+00	-2.98438408E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
5.125000	+1.35787911E+02	+1.38984848E+02	+1.85534032E+00	-2.99331684E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
5.187500	+1.35883815E+02	+1.39074768E+02	+1.85346669E+00	-3.00235214E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
5.250000	+1.35980067E+02	+1.39165028E+02	+1.85158738E+00	-3.01148666E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
5.312500	+1.36076661E+02	+1.39255624E+02	+1.84970233E+00	-3.02071531E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
5.375000	+1.36173593E+02	+1.39346551E+02	+1.84781148E+00	-3.03003134E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
5.437500	+1.36270860E+02	+1.39437806E+02	+1.84591479E+00	-3.03942650E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
5.500000	+1.36368457E+02	+1.39529383E+02	+1.84401220E+00	-3.04889113E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
5.562500	+1.36466381E+02	+1.39621280E+02	+1.84210368E+00	-3.05841434E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
5.625000	+1.36564629E+02	+1.39713494E+02	+1.84018918E+00	-3.06798409E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
5.687500	+1.36663198E+02	+1.39806021E+02	+1.83826870E+00	-3.07758739E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
5.750000	+1.36762085E+02	+1.39898859E+02	+1.83634220E+00	-3.08721035E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
5.812500	+1.36861287E+02	+1.39992005E+02	+1.83440968E+00	-3.09683839E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
5.875000	+1.36960802E+02	+1.40085458E+02	+1.83247115E+00	-3.10645634E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
5.937500	+1.37060628E+02	+1.40179213E+02	+1.83052661E+00	-3.11604856E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
6.000000	+1.37160763E+02	+1.40273271E+02	+1.82857609E+00	-3.12559910E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
6.062500	+1.37261203E+02	+1.40367628E+02	+1.82661961E+00	-3.13509178E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
6.125000	+1.37361949E+02	+1.40462283E+02	+1.82465722E+00	-3.14451036E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
6.187500	+1.37462996E+02	+1.40557235E+02	+1.82268898E+00	-3.15388781E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.562500	+1.31337991E+02	+1.34847405E+02	+1.94859609E+00	-1.80623354E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.593750	+1.31362083E+02	+1.34869501E+02	+1.94802738E+00	-1.83350286E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.625000	+1.31386579E+02	+1.34891973E+02	+1.94745015E+00	-1.86055257E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.656250	+1.31411474E+02	+1.34914816E+02	+1.94686454E+00	-1.88716219E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.687500	+1.31436766E+02	+1.34938028E+02	+1.94627068E+00	-1.91333011E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.718750	+1.31462449E+02	+1.34961605E+02	+1.94566871E+00	-1.93905505E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.750000	+1.31488522E+02	+1.34985543E+02	+1.94505877E+00	-1.96433604E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.781250	+1.31514978E+02	+1.35009840E+02	+1.94444100E+00	-1.98917239E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.812500	+1.31541815E+02	+1.35034491E+02	+1.94381553E+00	-2.01356372E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.843750	+1.31569028E+02	+1.35059494E+02	+1.94318252E+00	-2.03750997E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.875000	+1.31596613E+02	+1.35084844E+02	+1.94254209E+00	-2.06101136E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.906250	+1.31624566E+02	+1.35110539E+02	+1.94189439E+00	-2.08406839E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.937500	+1.31652884E+02	+1.35136575E+02	+1.94123955E+00	-2.10668189E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.968750	+1.31681561E+02	+1.35162948E+02	+1.94057771E+00	-2.12885294E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
2.000000	+1.31710595E+02	+1.35189654E+02	+1.93990901E+00	-2.15058291E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
2.031250	+1.31739981E+02	+1.35216690E+02	+1.93923360E+00	-2.17187348E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
2.062500	+1.31769714E+02	+1.35244053E+02	+1.93855159E+00	-2.19272657E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
2.093750	+1.31799791E+02	+1.35271739E+02	+1.93786314E+00	-2.21314439E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
2.125000	+1.31830207E+02	+1.35299744E+02	+1.93716838E+00	-2.23312941E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
2.156250	+1.31860958E+02	+1.35328064E+02	+1.93646744E+00	-2.25268435E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
2.187500	+1.31892041E+02	+1.35356697E+02	+1.93576045E+00	-2.27181222E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
2.218750	+1.31923451E+02	+1.35385638E+02	+1.93504755E+00	-2.29051623E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
2.250000	+1.31955184E+02	+1.35414883E+02	+1.93432888E+00	-2.30879987E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
2.281250	+1.31987235E+02	+1.35444430E+02	+1.93360455E+00	-2.32666687E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
2.312500	+1.32019602E+02	+1.35474274E+02	+1.93287471E+00	-2.34412116E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
2.343750	+1.32052278E+02	+1.35504411E+02	+1.93213948E+00	-2.36116694E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
2.375000	+1.32085262E+02	+1.35534839E+02	+1.93139898E+00	-2.37780859E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
2.406250	+1.32118547E+02	+1.35565554E+02	+1.93065335E+00	-2.39405072E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
2.437500	+1.32152131E+02	+1.35596551E+02	+1.92990270E+00	-2.40989814E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
2.468750	+1.32186009E+02	+1.35627828E+02	+1.92914716E+00	-2.42535587E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
2.500000	+1.32220177E+02	+1.35659380E+02	+1.92838685E+00	-2.44042910E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
2.531250	+1.32254631E+02	+1.35691204E+02	+1.92762189E+00	-2.45512322E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
2.562500	+1.32289368E+02	+1.35723297E+02	+1.92685240E+00	-2.46944380E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
2.593750	+1.32324382E+02	+1.35755655E+02	+1.92607849E+00	-2.48339656E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
2.625000	+1.32359671E+02	+1.35788274E+02	+1.92530028E+00	-2.49698739E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
2.656250	+1.32395229E+02	+1.35821151E+02	+1.92451787E+00	-2.51022233E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
2.687500	+1.32431054E+02	+1.35854283E+02	+1.92373139E+00	-2.52310758E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
2.718750	+1.32467141E+02	+1.35887665E+02	+1.92294093E+00	-2.53564945E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
2.750000	+1.32503486E+02	+1.35921295E+02	+1.92214661E+00	-2.54785440E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
2.781250	+1.32540087E+02	+1.35955168E+02	+1.92134852E+00	-2.55972900E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
2.812500	+1.32576937E+02	+1.35989282E+02	+1.92054678E+00	-2.57127994E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
2.843750	+1.32614035E+02	+1.36023633E+02	+1.91974147E+00	-2.58251401E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
2.875000	+1.32651376E+02	+1.36058217E+02	+1.91893271E+00	-2.59343809E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
2.906250	+1.32688957E+02	+1.36093032E+02	+1.91812057E+00	-2.60405915E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
2.937500	+1.32726773E+02	+1.36128074E+02	+1.91730517E+00	-2.61438424E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
2.968750	+1.32764821E+02	+1.36163339E+02	+1.91648658E+00	-2.62442050E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
3.000000	+1.32803098E+02	+1.36198825E+02	+1.91566491E+00	-2.63417509E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
3.031250	+1.32841600E+02	+1.36234527E+02	+1.91484022E+00	-2.64365527E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
3.062500	+1.32880323E+02	+1.36270444E+02	+1.91401262E+00	-2.65286831E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
3.093750	+1.32919265E+02	+1.36306571E+02	+1.91318218E+00	-2.66194962E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.781250	+1.30877285E+02	+1.34425761E+02	+1.95966540E+00	-9.88310370E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.796875	+1.30883666E+02	+1.34431589E+02	+1.95950954E+00	-1.00677901E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.812500	+1.30890168E+02	+1.34437527E+02	+1.95935078E+00	-1.02521125E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.828125	+1.30896790E+02	+1.34443577E+02	+1.95918916E+00	-1.04357013E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.843750	+1.30903533E+02	+1.34449737E+02	+1.95902467E+00	-1.06185451E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.859375	+1.30910397E+02	+1.34456007E+02	+1.95885733E+00	-1.08006325E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.875000	+1.30917381E+02	+1.34462387E+02	+1.95868715E+00	-1.09819524E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.890625	+1.30924484E+02	+1.34468877E+02	+1.95851414E+00	-1.11624939E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.906250	+1.30931707E+02	+1.34475477E+02	+1.95833832E+00	-1.13422462E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.921875	+1.30939048E+02	+1.34482185E+02	+1.95815970E+00	-1.15211985E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.937500	+1.30946509E+02	+1.34489003E+02	+1.95797828E+00	-1.16993405E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.953125	+1.30954088E+02	+1.34495929E+02	+1.95779409E+00	-1.18766616E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.968750	+1.30961784E+02	+1.34502964E+02	+1.95760714E+00	-1.20531518E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.984375	+1.30969599E+02	+1.34510107E+02	+1.95741743E+00	-1.22288009E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.000000	+1.30977531E+02	+1.34517358E+02	+1.95722499E+00	-1.24035991E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.015625	+1.30985580E+02	+1.34524716E+02	+1.95702982E+00	-1.25775368E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.031250	+1.30993745E+02	+1.34532181E+02	+1.95683194E+00	-1.27506043E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.046875	+1.31002027E+02	+1.34539753E+02	+1.95663136E+00	-1.29227924E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.062500	+1.31010425E+02	+1.34547432E+02	+1.95642810E+00	-1.30940917E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.078125	+1.31018938E+02	+1.34555217E+02	+1.95622217E+00	-1.32644932E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.093750	+1.31027567E+02	+1.34563108E+02	+1.95601359E+00	-1.34339882E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.109375	+1.31036310E+02	+1.34571105E+02	+1.95580236E+00	-1.36025679E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.125000	+1.31045168E+02	+1.34579207E+02	+1.95558851E+00	-1.37702238E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.140625	+1.31054140E+02	+1.34587414E+02	+1.95537204E+00	-1.39369475E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.156250	+1.31063226E+02	+1.34595726E+02	+1.95515298E+00	-1.41027310E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.171875	+1.31072424E+02	+1.34604141E+02	+1.95493133E+00	-1.42675661E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.187500	+1.31081736E+02	+1.34612661E+02	+1.95470711E+00	-1.44314452E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.203125	+1.31091160E+02	+1.34621285E+02	+1.95448035E+00	-1.45943606E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.218750	+1.31100697E+02	+1.34630012E+02	+1.95425104E+00	-1.47563049E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.234375	+1.31110345E+02	+1.34638842E+02	+1.95401921E+00	-1.49172708E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.250000	+1.31120104E+02	+1.34647774E+02	+1.95378488E+00	-1.50772512E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.265625	+1.31129974E+02	+1.34656809E+02	+1.95354805E+00	-1.52362393E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.281250	+1.31139954E+02	+1.34665945E+02	+1.95330874E+00	-1.53942284E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.296875	+1.31150045E+02	+1.34675184E+02	+1.95306698E+00	-1.55512119E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.312500	+1.31160245E+02	+1.34684523E+02	+1.95282277E+00	-1.57071836E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.328125	+1.31170554E+02	+1.34693963E+02	+1.95257613E+00	-1.58621373E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.343750	+1.31180972E+02	+1.34703504E+02	+1.95232708E+00	-1.60160670E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.359375	+1.31191498E+02	+1.34713144E+02	+1.95207563E+00	-1.61689670E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.375000	+1.31202133E+02	+1.34722885E+02	+1.95182180E+00	-1.63208318E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.390625	+1.31212874E+02	+1.34732724E+02	+1.95156560E+00	-1.64716559E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.406250	+1.31223723E+02	+1.34742663E+02	+1.95130706E+00	-1.66214342E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.421875	+1.31234678E+02	+1.34752700E+02	+1.95104618E+00	-1.67701617E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.437500	+1.31245739E+02	+1.34762835E+02	+1.95078299E+00	-1.69178336E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.453125	+1.31256905E+02	+1.34773068E+02	+1.95051750E+00	-1.70644453E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.468750	+1.31268177E+02	+1.34783399E+02	+1.95024973E+00	-1.72099923E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.484375	+1.31279554E+02	+1.34793826E+02	+1.94997969E+00	-1.73544705E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.500000	+1.31291035E+02	+1.34804350E+02	+1.94970740E+00	-1.74978758E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.515625	+1.31302619E+02	+1.34814971E+02	+1.94943288E+00	-1.76402044E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.531250	+1.31314307E+02	+1.34825687E+02	+1.94915614E+00	-1.77814527E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
1.546875	+1.31326098E+02	+1.34836498E+02	+1.94887721E+00	-1.79221599E-02	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.390625	+1.30757919E+02	+1.34316805E+02	+1.96259486E+00	-5.05854763E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.398438	+1.30759538E+02	+1.34318282E+02	+1.96255495E+00	-5.15803138E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.406250	+1.30761189E+02	+1.34319788E+02	+1.96251426E+00	-5.25746643E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.414062	+1.30762871E+02	+1.34321323E+02	+1.96247280E+00	-5.35680322E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.421875	+1.30764585E+02	+1.34322887E+02	+1.96243056E+00	-5.45603995E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.429688	+1.30766331E+02	+1.34324480E+02	+1.96238755E+00	-5.55517482E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.437500	+1.30768109E+02	+1.34326102E+02	+1.96234376E+00	-5.65420603E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.445312	+1.30769918E+02	+1.34327752E+02	+1.96229920E+00	-5.75313180E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.453125	+1.30771759E+02	+1.34329432E+02	+1.96225387E+00	-5.85195036E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.460938	+1.30773631E+02	+1.34331140E+02	+1.96220777E+00	-5.95065992E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.468750	+1.30775535E+02	+1.34332878E+02	+1.96216089E+00	-6.04925871E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.476562	+1.30777471E+02	+1.34334644E+02	+1.96211325E+00	-6.14774499E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.484375	+1.30779438E+02	+1.34336439E+02	+1.96206483E+00	-6.24611698E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.492188	+1.30781437E+02	+1.34338262E+02	+1.96201565E+00	-6.34437292E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.500000	+1.30783467E+02	+1.34340115E+02	+1.96196570E+00	-6.44251108E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.507812	+1.30785528E+02	+1.34341996E+02	+1.96191499E+00	-6.54052972E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.515625	+1.30787621E+02	+1.34343905E+02	+1.96186351E+00	-6.63842710E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.523438	+1.30789745E+02	+1.34345844E+02	+1.96181126E+00	-6.73620148E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.531250	+1.30791901E+02	+1.34347811E+02	+1.96175825E+00	-6.83385115E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.539062	+1.30794088E+02	+1.34349807E+02	+1.96170448E+00	-6.93137439E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.546875	+1.30796306E+02	+1.34351831E+02	+1.96164995E+00	-7.02876949E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.554688	+1.30798556E+02	+1.34353885E+02	+1.96159466E+00	-7.12603475E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.562500	+1.30800837E+02	+1.34355966E+02	+1.96153861E+00	-7.22316847E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.570312	+1.30803149E+02	+1.34358076E+02	+1.96148180E+00	-7.32016896E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.578125	+1.30805493E+02	+1.34360215E+02	+1.96142423E+00	-7.41703452E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.585938	+1.30807867E+02	+1.34362383E+02	+1.96136590E+00	-7.51376349E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.593750	+1.30810273E+02	+1.34364578E+02	+1.96130683E+00	-7.61035419E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.601562	+1.30812710E+02	+1.34366803E+02	+1.96124699E+00	-7.70680497E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.609375	+1.30815178E+02	+1.34369055E+02	+1.96118641E+00	-7.80311416E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.617188	+1.30817677E+02	+1.34371336E+02	+1.96112507E+00	-7.89928012E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.625000	+1.30820207E+02	+1.34373646E+02	+1.96106298E+00	-7.99530119E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.632812	+1.30822768E+02	+1.34375984E+02	+1.96100014E+00	-8.09117576E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.640625	+1.30825361E+02	+1.34378350E+02	+1.96093656E+00	-8.18690217E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.648438	+1.30827984E+02	+1.34380745E+02	+1.96087222E+00	-8.28247883E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.656250	+1.30830638E+02	+1.34383168E+02	+1.96080714E+00	-8.37790410E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.664062	+1.30833323E+02	+1.34385619E+02	+1.96074132E+00	-8.47317639E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.671875	+1.30836039E+02	+1.34388098E+02	+1.96067475E+00	-8.56829411E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.679688	+1.30838786E+02	+1.34390606E+02	+1.96060744E+00	-8.66325563E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.687500	+1.30841563E+02	+1.34393142E+02	+1.96053939E+00	-8.75805942E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.695312	+1.30844371E+02	+1.34395706E+02	+1.96047059E+00	-8.85270387E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.703125	+1.30847211E+02	+1.34398298E+02	+1.96040106E+00	-8.94718741E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.710938	+1.30850080E+02	+1.34400918E+02	+1.96033079E+00	-9.04150849E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.718750	+1.30852981E+02	+1.34403567E+02	+1.96025979E+00	-9.13566558E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.726562	+1.30855912E+02	+1.34406243E+02	+1.96018805E+00	-9.22965711E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.734375	+1.30858874E+02	+1.34408948E+02	+1.96011558E+00	-9.32348154E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.742188	+1.30861866E+02	+1.34411680E+02	+1.96004237E+00	-9.41713736E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.750000	+1.30864889E+02	+1.34414440E+02	+1.95996843E+00	-9.51062304E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.757812	+1.30867942E+02	+1.34417229E+02	+1.95989377E+00	-9.60393708E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.765625	+1.30871026E+02	+1.34420045E+02	+1.95981837E+00	-9.69707798E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02
0.773438	+1.30874141E+02	+1.34422889E+02	+1.95974225E+00	-9.79013192E-03	+1.40562741E+02	-1.95658713E-01	-7.18407780E+02	+5.13462490E-01	+4.86537510E-01	+1.39795084E+02	-1.94696130E-01	-7.18016754E+02


==> anc/otoc_to_plot_free_M600_L1.1225_n500_beta20.0000.dat <==
500.000000	+1.09864549E+01	+1.74035601E+01	+2.55211429E+00	+2.33511788E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
510.000000	+1.08417932E+01	+1.74080368E+01	+2.57508910E+00	+2.25984305E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
520.000000	+1.06874022E+01	+1.74011946E+01	+2.59731115E+00	+2.12119604E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
530.000000	+1.05393572E+01	+1.73901600E+01	+2.61751302E+00	+2.04437803E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
540.000000	+1.03953407E+01	+1.73893330E+01	+2.63819871E+00	+1.98419087E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
550.000000	+1.02511549E+01	+1.73792901E+01	+2.65719684E+00	+1.88956288E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
560.000000	+1.01095127E+01	+1.73728746E+01	+2.67598997E+00	+1.91320631E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
570.000000	+9.96652475E+00	+1.73726973E+01	+2.69546096E+00	+1.94521330E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
580.000000	+9.82318907E+00	+1.73746954E+01	+2.71489424E+00	+1.83309694E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
590.000000	+9.68247426E+00	+1.73652102E+01	+2.73212290E+00	+1.60938297E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
600.000000	+9.54249098E+00	+1.73410168E+01	+2.74708190E+00	+1.46594870E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
610.000000	+9.40424389E+00	+1.73155643E+01	+2.76144187E+00	+1.58925499E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
620.000000	+9.26876701E+00	+1.73191512E+01	+2.77886700E+00	+1.98290698E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
630.000000	+9.13001546E+00	+1.73613885E+01	+2.80110001E+00	+2.06503221E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
640.000000	+8.98872211E+00	+1.73785538E+01	+2.82016764E+00	+1.63009822E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
650.000000	+8.85270154E+00	+1.73568560E+01	+2.83370198E+00	+1.19492914E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
660.000000	+8.72143377E+00	+1.73141856E+01	+2.84406622E+00	+1.17851063E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
670.000000	+8.59001002E+00	+1.72969901E+01	+2.85727219E+00	+1.47033297E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
680.000000	+8.45693470E+00	+1.73061227E+01	+2.87347288E+00	+1.61538511E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
690.000000	+8.33253915E+00	+1.73254152E+01	+2.88957989E+00	+1.54829617E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
700.000000	+8.20864390E+00	+1.73361420E+01	+2.90443881E+00	+1.40744389E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
710.000000	+8.07563125E+00	+1.73252431E+01	+2.91772877E+00	+1.30524069E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
720.000000	+7.94008618E+00	+1.73089932E+01	+2.93054362E+00	+1.26288290E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
730.000000	+7.81360316E+00	+1.72998140E+01	+2.94298643E+00	+1.27082005E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
740.000000	+7.69311876E+00	+1.73032016E+01	+2.95596002E+00	+1.33031975E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
750.000000	+7.57128217E+00	+1.73132745E+01	+2.96959282E+00	+1.31101972E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
760.000000	+7.44582413E+00	+1.73112197E+01	+2.98218042E+00	+1.17984463E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
770.000000	+7.32251867E+00	+1.72971254E+01	+2.99318972E+00	+1.19050510E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
780.000000	+7.20001416E+00	+1.73031246E+01	+3.00599052E+00	+1.28002370E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
790.000000	+7.07281535E+00	+1.73060734E+01	+3.01879019E+00	+1.23047067E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
800.000000	+6.94526234E+00	+1.73000890E+01	+3.03059993E+00	+1.15500749E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
810.000000	+6.82192192E+00	+1.72943212E+01	+3.04189034E+00	+1.11119568E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
820.000000	+6.69904970E+00	+1.72865773E+01	+3.05282384E+00	+1.15609835E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
830.000000	+6.57114331E+00	+1.72885062E+01	+3.06501231E+00	+1.28048455E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
840.000000	+6.44202228E+00	+1.73041949E+01	+3.07843354E+00	+1.30226800E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
850.000000	+6.31750580E+00	+1.73176732E+01	+3.09105767E+00	+1.13719815E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
860.000000	+6.20635893E+00	+1.73184113E+01	+3.10117750E+00	+8.93687427E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
870.000000	+6.11034222E+00	+1.73088914E+01	+3.10893142E+00	+6.91467942E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
880.000000	+6.02461402E+00	+1.72914065E+01	+3.11500686E+00	+5.83019957E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
890.000000	+5.94168344E+00	+1.72715765E+01	+3.12059182E+00	+5.00355512E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
900.000000	+5.85871122E+00	+1.72388177E+01	+3.12501397E+00	+4.33897237E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
910.000000	+5.77449417E+00	+1.72031352E+01	+3.12926976E+00	+5.51824494E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
920.000000	+5.68560564E+00	+1.71920042E+01	+3.13605046E+00	+9.34464542E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
930.000000	+5.58948314E+00	+1.72337259E+01	+3.14795905E+00	+1.45088684E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
940.000000	+5.47625690E+00	+1.73214367E+01	+3.16506819E+00	+1.71119299E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
950.000000	+5.33884867E+00	+1.73885001E+01	+3.18218291E+00	+1.57000571E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
960.000000	+5.18239942E+00	+1.74054203E+01	+3.19646831E+00	+1.26655605E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
970.000000	+5.01935657E+00	+1.73781379E+01	+3.20751403E+00	+9.23459071E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
980.000000	+4.86514900E+00	+1.73160166E+01	+3.21493749E+00	+5.95036019E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
990.000000	+4.73210639E+00	+1.72388448E+01	+3.21941475E+00	+3.00416391E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
250.000000	+1.47671866E+01	+1.77145007E+01	+1.77404145E+00	+4.97030575E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
255.000000	+1.46783058E+01	+1.76982592E+01	+1.79838856E+00	+4.76853893E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
260.000000	+1.45928156E+01	+1.76840783E+01	+1.82172684E+00	+4.55214310E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
265.000000	+1.45111083E+01	+1.76717112E+01	+1.84390999E+00	+4.46712566E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
270.000000	+1.44323506E+01	+1.76648347E+01	+1.86639810E+00	+4.47193519E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
275.000000	+1.43552505E+01	+1.76604015E+01	+1.88862934E+00	+4.30622671E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
280.000000	+1.42796250E+01	+1.76543477E+01	+1.90946036E+00	+4.10707494E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
285.000000	+1.42053972E+01	+1.76491194E+01	+1.92970009E+00	+4.06266024E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
290.000000	+1.41326324E+01	+1.76472818E+01	+1.95008697E+00	+4.05707090E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
295.000000	+1.40603296E+01	+1.76466389E+01	+1.97027080E+00	+3.93919428E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
300.000000	+1.39876438E+01	+1.76435052E+01	+1.98947891E+00	+3.71549758E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
305.000000	+1.39152660E+01	+1.76373309E+01	+2.00742578E+00	+3.57890715E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
310.000000	+1.38436294E+01	+1.76327001E+01	+2.02526798E+00	+3.67181554E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
315.000000	+1.37712134E+01	+1.76324858E+01	+2.04414393E+00	+3.76634369E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
320.000000	+1.36972173E+01	+1.76317190E+01	+2.06293142E+00	+3.61007299E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
325.000000	+1.36227113E+01	+1.76259251E+01	+2.08024466E+00	+3.38552320E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
330.000000	+1.35480108E+01	+1.76179964E+01	+2.09678665E+00	+3.33917907E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
335.000000	+1.34729989E+01	+1.76121440E+01	+2.11363645E+00	+3.37415870E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
340.000000	+1.33982232E+01	+1.76078797E+01	+2.13052824E+00	+3.35411027E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
345.000000	+1.33237289E+01	+1.76040600E+01	+2.14717756E+00	+3.30388429E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
350.000000	+1.32486869E+01	+1.75997487E+01	+2.16356708E+00	+3.23932966E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
355.000000	+1.31728048E+01	+1.75940602E+01	+2.17957085E+00	+3.11256415E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
360.000000	+1.30962756E+01	+1.75848966E+01	+2.19469272E+00	+2.93963994E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
365.000000	+1.30199535E+01	+1.75731070E+01	+2.20896725E+00	+2.86054058E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
370.000000	+1.29444007E+01	+1.75632747E+01	+2.22329813E+00	+2.98481020E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
375.000000	+1.28689172E+01	+1.75600222E+01	+2.23881535E+00	+3.19162159E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
380.000000	+1.27919312E+01	+1.75605999E+01	+2.25521434E+00	+3.16941087E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
385.000000	+1.27139720E+01	+1.75561386E+01	+2.27050946E+00	+2.88061404E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
390.000000	+1.26370182E+01	+1.75450514E+01	+2.28402048E+00	+2.61746986E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
395.000000	+1.25617349E+01	+1.75323171E+01	+2.29668416E+00	+2.59615062E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
400.000000	+1.24864787E+01	+1.75236003E+01	+2.30998199E+00	+2.73320338E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
405.000000	+1.24099760E+01	+1.75182880E+01	+2.32401620E+00	+2.79804699E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
410.000000	+1.23331734E+01	+1.75132263E+01	+2.33796246E+00	+2.73267725E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
415.000000	+1.22575620E+01	+1.75073925E+01	+2.35134297E+00	+2.64826361E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
420.000000	+1.21826889E+01	+1.75017559E+01	+2.36444509E+00	+2.59994485E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
425.000000	+1.21074288E+01	+1.74955418E+01	+2.37734242E+00	+2.59247623E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
430.000000	+1.20317910E+01	+1.74905566E+01	+2.39036986E+00	+2.63073454E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
435.000000	+1.19553320E+01	+1.74870730E+01	+2.40364976E+00	+2.63015410E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
440.000000	+1.18780581E+01	+1.74823024E+01	+2.41667140E+00	+2.54927624E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
445.000000	+1.18000971E+01	+1.74746703E+01	+2.42914252E+00	+2.41058393E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
450.000000	+1.17221735E+01	+1.74631543E+01	+2.44077724E+00	+2.26761974E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
455.000000	+1.16449310E+01	+1.74496519E+01	+2.45181872E+00	+2.21869456E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
460.000000	+1.15689165E+01	+1.74386956E+01	+2.46296418E+00	+2.31163589E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
465.000000	+1.14947730E+01	+1.74352409E+01	+2.47493508E+00	+2.51155805E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
470.000000	+1.14222865E+01	+1.74413554E+01	+2.48807976E+00	+2.65731914E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
475.000000	+1.13496514E+01	+1.74500926E+01	+2.50150827E+00	+2.56045135E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
480.000000	+1.12757712E+01	+1.74509454E+01	+2.51368428E+00	+2.27033291E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
485.000000	+1.12010175E+01	+1.74415432E+01	+2.52421160E+00	+1.96842463E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
490.000000	+1.11268948E+01	+1.74248269E+01	+2.53336852E+00	+1.79772315E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
495.000000	+1.10557590E+01	+1.74094865E+01	+2.54218883E+00	+1.73040109E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
125.000000	+2.05995706E+01	+2.18723398E+01	+9.34342231E-01	+8.42783153E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
127.500000	+2.04467035E+01	+2.17465760E+01	+9.55413339E-01	+8.42905501E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
130.000000	+2.02885153E+01	+2.16160722E+01	+9.76487506E-01	+8.42123400E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
132.500000	+2.01258752E+01	+2.14816490E+01	+9.97519509E-01	+8.39835566E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
135.000000	+1.99596242E+01	+2.13441145E+01	+1.01847928E+00	+8.36544131E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
137.500000	+1.97905730E+01	+2.12042577E+01	+1.03934672E+00	+8.32086119E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
140.000000	+1.96194872E+01	+2.10627933E+01	+1.06008359E+00	+8.25912273E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
142.500000	+1.94470960E+01	+2.09203818E+01	+1.08064233E+00	+8.18375784E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
145.000000	+1.92740822E+01	+2.07776716E+01	+1.10100238E+00	+8.10954030E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
147.500000	+1.91010687E+01	+2.06353205E+01	+1.12119003E+00	+8.04143163E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
150.000000	+1.89286201E+01	+2.04938964E+01	+1.14120954E+00	+7.97071620E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
152.500000	+1.87572678E+01	+2.03538999E+01	+1.16104361E+00	+7.88660475E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
155.000000	+1.85875255E+01	+2.02157585E+01	+1.18064256E+00	+7.78897315E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
157.500000	+1.84198640E+01	+2.00799033E+01	+1.19998848E+00	+7.69374315E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
160.000000	+1.82546959E+01	+1.99467853E+01	+1.21911128E+00	+7.60458420E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
162.500000	+1.80923525E+01	+1.98167267E+01	+1.23801140E+00	+7.52195774E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
165.000000	+1.79331370E+01	+1.96900774E+01	+1.25672107E+00	+7.44474554E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
167.500000	+1.77773133E+01	+1.95670848E+01	+1.27523513E+00	+7.35950297E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
170.000000	+1.76251098E+01	+1.94479054E+01	+1.29351858E+00	+7.27492593E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
172.500000	+1.74767585E+01	+1.93328308E+01	+1.31160976E+00	+7.19580975E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
175.000000	+1.73324278E+01	+1.92220000E+01	+1.32949763E+00	+7.10259600E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
177.500000	+1.71922427E+01	+1.91154140E+01	+1.34712274E+00	+7.00621283E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
180.000000	+1.70563422E+01	+1.90132812E+01	+1.36452869E+00	+6.92396751E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
182.500000	+1.69247804E+01	+1.89156975E+01	+1.38174257E+00	+6.83488194E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
185.000000	+1.67975536E+01	+1.88225257E+01	+1.39870310E+00	+6.74204587E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
187.500000	+1.66747047E+01	+1.87338802E+01	+1.41545280E+00	+6.68047334E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
190.000000	+1.65562305E+01	+1.86499838E+01	+1.43210547E+00	+6.63308658E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
192.500000	+1.64420260E+01	+1.85706400E+01	+1.44861824E+00	+6.55633084E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
195.000000	+1.63320223E+01	+1.84955497E+01	+1.46488712E+00	+6.46632609E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
197.500000	+1.62262501E+01	+1.84248103E+01	+1.48094987E+00	+6.39748776E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
200.000000	+1.61246775E+01	+1.83585293E+01	+1.49687456E+00	+6.32432817E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
202.500000	+1.60271395E+01	+1.82963326E+01	+1.51257151E+00	+6.20914762E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
205.000000	+1.59335459E+01	+1.82378371E+01	+1.52792030E+00	+6.08770296E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
207.500000	+1.58438891E+01	+1.81832151E+01	+1.54301002E+00	+6.02047323E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
210.000000	+1.57580420E+01	+1.81327524E+01	+1.55802267E+00	+5.98907239E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
212.500000	+1.56757572E+01	+1.80861946E+01	+1.57295538E+00	+5.92609286E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
215.000000	+1.55968007E+01	+1.80429277E+01	+1.58765313E+00	+5.82361378E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
217.500000	+1.55210473E+01	+1.80027038E+01	+1.60207345E+00	+5.73978295E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
220.000000	+1.54484505E+01	+1.79657957E+01	+1.61635205E+00	+5.70704132E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
222.500000	+1.53788685E+01	+1.79323596E+01	+1.63060866E+00	+5.68475273E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
225.000000	+1.53119989E+01	+1.79019232E+01	+1.64477581E+00	+5.60768540E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
227.500000	+1.52476237E+01	+1.78737238E+01	+1.65864709E+00	+5.46949078E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
230.000000	+1.51857708E+01	+1.78475003E+01	+1.67212326E+00	+5.34194901E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
232.500000	+1.51264746E+01	+1.78236623E+01	+1.68535683E+00	+5.28754821E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
235.000000	+1.50695663E+01	+1.78026043E+01	+1.69856100E+00	+5.27919586E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
237.500000	+1.50147830E+01	+1.77841136E+01	+1.71175281E+00	+5.23810536E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
240.000000	+1.49619030E+01	+1.77674664E+01	+1.72475153E+00	+5.12866330E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
242.500000	+1.49107681E+01	+1.77520319E+01	+1.73739613E+00	+4.99173365E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
245.000000	+1.48612901E+01	+1.77377577E+01	+1.74971020E+00	+4.89482198E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
247.500000	+1.48134531E+01	+1.77251122E+01	+1.76187024E+00	+4.83320767E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
62.500000	+2.04527520E+01	+2.13595725E+01	+5.95336382E-01	+1.52032627E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
63.750000	+2.05452974E+01	+2.14539064E+01	+5.97306825E-01	+1.63238336E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
65.000000	+2.06348720E+01	+2.15454007E+01	+5.99417340E-01	+1.74662473E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
66.250000	+2.07213703E+01	+2.16339555E+01	+6.01673387E-01	+1.86493499E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
67.500000	+2.08046890E+01	+2.17194728E+01	+6.04079678E-01	+1.98685945E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
68.750000	+2.08847283E+01	+2.18018578E+01	+6.06640536E-01	+2.11244717E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
70.000000	+2.09613929E+01	+2.18810206E+01	+6.09360796E-01	+2.24245453E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
71.250000	+2.10345913E+01	+2.19568767E+01	+6.12246672E-01	+2.37810076E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
72.500000	+2.11042354E+01	+2.20293468E+01	+6.15306048E-01	+2.52052140E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
73.750000	+2.11702399E+01	+2.20983553E+01	+6.18547976E-01	+2.67028038E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
75.000000	+2.12325223E+01	+2.21638301E+01	+6.21981749E-01	+2.82722186E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
76.250000	+2.12910047E+01	+2.22257034E+01	+6.25616030E-01	+2.99063100E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
77.500000	+2.13456148E+01	+2.22839117E+01	+6.29458326E-01	+3.15955733E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
78.750000	+2.13962869E+01	+2.23383978E+01	+6.33514924E-01	+3.33321791E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
80.000000	+2.14429635E+01	+2.23891119E+01	+6.37791371E-01	+3.51129659E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
81.250000	+2.14855948E+01	+2.24360122E+01	+6.42293165E-01	+3.69389056E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
82.500000	+2.15241386E+01	+2.24790649E+01	+6.47026097E-01	+3.88118318E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
83.750000	+2.15585606E+01	+2.25182447E+01	+6.51996123E-01	+4.07320797E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
85.000000	+2.15888340E+01	+2.25535341E+01	+6.57209117E-01	+4.26980097E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
86.250000	+2.16149397E+01	+2.25849229E+01	+6.62670625E-01	+4.47051848E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
87.500000	+2.16368657E+01	+2.26124080E+01	+6.68385413E-01	+4.67450541E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
88.750000	+2.16546078E+01	+2.26359930E+01	+6.74356889E-01	+4.88053121E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
90.000000	+2.16681705E+01	+2.26556886E+01	+6.80586741E-01	+5.08716585E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
91.250000	+2.16775671E+01	+2.26715131E+01	+6.87074804E-01	+5.29290654E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
92.500000	+2.16828196E+01	+2.26834917E+01	+6.93819008E-01	+5.49632926E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
93.750000	+2.16839592E+01	+2.26916572E+01	+7.00815627E-01	+5.69633743E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
95.000000	+2.16810258E+01	+2.26960502E+01	+7.08059851E-01	+5.89219611E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
96.250000	+2.16740674E+01	+2.26967191E+01	+7.15546117E-01	+6.08321893E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
97.500000	+2.16631400E+01	+2.26937190E+01	+7.23267899E-01	+6.26862743E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
98.750000	+2.16483071E+01	+2.26871116E+01	+7.31217686E-01	+6.44788677E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
100.000000	+2.16296395E+01	+2.26769656E+01	+7.39387616E-01	+6.62089840E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
101.250000	+2.16072137E+01	+2.26633558E+01	+7.47769932E-01	+6.78757759E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
102.500000	+2.15811116E+01	+2.26463615E+01	+7.56356560E-01	+6.94748459E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
103.750000	+2.15514200E+01	+2.26260662E+01	+7.65138643E-01	+7.10015067E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
105.000000	+2.15182311E+01	+2.26025584E+01	+7.74106936E-01	+7.24542526E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
106.250000	+2.14816416E+01	+2.25759308E+01	+7.83252206E-01	+7.38305641E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
107.500000	+2.14417524E+01	+2.25462796E+01	+7.92564577E-01	+7.51223799E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
108.750000	+2.13986676E+01	+2.25137024E+01	+8.02032801E-01	+7.63221130E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
110.000000	+2.13524951E+01	+2.24782996E+01	+8.11645105E-01	+7.74322167E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
111.250000	+2.13033453E+01	+2.24401753E+01	+8.21390855E-01	+7.84620201E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
112.500000	+2.12513305E+01	+2.23994362E+01	+8.31260610E-01	+7.94134269E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
113.750000	+2.11965651E+01	+2.23561906E+01	+8.41244212E-01	+8.02750390E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
115.000000	+2.11391665E+01	+2.23105460E+01	+8.51329370E-01	+8.10337455E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
116.250000	+2.10792541E+01	+2.22626113E+01	+8.61502649E-01	+8.16895984E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
117.500000	+2.10169491E+01	+2.22124970E+01	+8.71751770E-01	+8.22568482E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
118.750000	+2.09523724E+01	+2.21603163E+01	+8.82066861E-01	+8.27521327E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
120.000000	+2.08856436E+01	+2.21061827E+01	+8.92439803E-01	+8.31836014E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
121.250000	+2.08168809E+01	+2.20502082E+01	+9.02862761E-01	+8.35494063E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
122.500000	+2.07462018E+01	+2.19925028E+01	+9.13327155E-01	+8.38430772E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
123.750000	+2.06737250E+01	+2.19331765E+01	+9.23823530E-01	+8.40989328E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
31.250000	+1.75029709E+01	+1.83967569E+01	+5.80858285E-01	-2.25628396E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
31.875000	+1.75676324E+01	+1.84612940E+01	+5.80719052E-01	-2.19919670E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
32.500000	+1.76323320E+01	+1.85258723E+01	+5.80583386E-01	-2.13072204E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
33.125000	+1.76970500E+01	+1.85904735E+01	+5.80452711E-01	-2.04018636E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
33.750000	+1.77617672E+01	+1.86550797E+01	+5.80328362E-01	-1.92885491E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
34.375000	+1.78264648E+01	+1.87196730E+01	+5.80211604E-01	-1.79769899E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
35.000000	+1.78911245E+01	+1.87842363E+01	+5.80103650E-01	-1.64751826E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
35.625000	+1.79557282E+01	+1.88487524E+01	+5.80005665E-01	-1.47912201E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
36.250000	+1.80202579E+01	+1.89132045E+01	+5.79918760E-01	-1.29344965E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
36.875000	+1.80846960E+01	+1.89775759E+01	+5.79843983E-01	-1.09155700E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
37.500000	+1.81490252E+01	+1.90418501E+01	+5.79782315E-01	-8.74486639E-05	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
38.125000	+1.82132285E+01	+1.91060108E+01	+5.79734673E-01	-6.43115763E-05	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
38.750000	+1.82772890E+01	+1.91700421E+01	+5.79701926E-01	-3.98085979E-05	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
39.375000	+1.83411901E+01	+1.92339280E+01	+5.79684912E-01	-1.39862476E-05	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
40.000000	+1.84049154E+01	+1.92976528E+01	+5.79684443E-01	+1.31116773E-05	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
40.625000	+1.84684485E+01	+1.93612010E+01	+5.79701302E-01	+4.14299943E-05	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
41.250000	+1.85317734E+01	+1.94245571E+01	+5.79736230E-01	+7.08980952E-05	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
41.875000	+1.85948739E+01	+1.94877056E+01	+5.79789924E-01	+1.01438662E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
42.500000	+1.86577344E+01	+1.95506313E+01	+5.79863029E-01	+1.32983550E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
43.125000	+1.87203390E+01	+1.96133191E+01	+5.79956154E-01	+1.65486522E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
43.750000	+1.87826723E+01	+1.96757540E+01	+5.80069887E-01	+1.98924290E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
44.375000	+1.88447189E+01	+1.97379210E+01	+5.80204809E-01	+2.33284504E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
45.000000	+1.89064634E+01	+1.97998055E+01	+5.80361493E-01	+2.68547518E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
45.625000	+1.89678906E+01	+1.98613926E+01	+5.80540493E-01	+3.04672905E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
46.250000	+1.90289852E+01	+1.99226675E+01	+5.80742334E-01	+3.41599328E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
46.875000	+1.90897321E+01	+1.99836157E+01	+5.80967492E-01	+3.79258742E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
47.500000	+1.91501163E+01	+2.00442224E+01	+5.81216407E-01	+4.17597511E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
48.125000	+1.92101230E+01	+2.01044733E+01	+5.81489489E-01	+4.56592612E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
48.750000	+1.92697374E+01	+2.01643540E+01	+5.81787148E-01	+4.96253272E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
49.375000	+1.93289448E+01	+2.02238501E+01	+5.82109806E-01	+5.36605957E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
50.000000	+1.93877305E+01	+2.02829474E+01	+5.82457905E-01	+5.77669529E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
50.625000	+1.94460799E+01	+2.03416316E+01	+5.82831893E-01	+6.19432949E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
51.250000	+1.95039783E+01	+2.03998886E+01	+5.83232197E-01	+6.61847179E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
51.875000	+1.95614112E+01	+2.04577041E+01	+5.83659202E-01	+7.04836351E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
52.500000	+1.96183639E+01	+2.05150639E+01	+5.84113242E-01	+7.48324183E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
53.125000	+1.96748220E+01	+2.05719538E+01	+5.84594607E-01	+7.92264236E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
53.750000	+1.97307713E+01	+2.06283598E+01	+5.85103572E-01	+8.36660514E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
54.375000	+1.97861977E+01	+2.06842681E+01	+5.85640433E-01	+8.81568765E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
55.000000	+1.98410869E+01	+2.07396650E+01	+5.86205533E-01	+9.27076912E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
55.625000	+1.98954250E+01	+2.07945368E+01	+5.86799279E-01	+9.73271756E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
56.250000	+1.99491979E+01	+2.08488698E+01	+5.87422123E-01	+1.02020480E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
56.875000	+2.00023913E+01	+2.09026505E+01	+5.88074535E-01	+1.06787061E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
57.500000	+2.00549913E+01	+2.09558649E+01	+5.88756961E-01	+1.11620654E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
58.125000	+2.01069835E+01	+2.10084995E+01	+5.89469793E-01	+1.16511442E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
58.750000	+2.01583539E+01	+2.10605405E+01	+5.90213354E-01	+1.21449713E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
59.375000	+2.02090886E+01	+2.11119743E+01	+5.90987914E-01	+1.26429716E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
60.000000	+2.02591739E+01	+2.11627874E+01	+5.91793726E-01	+1.31452396E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
60.625000	+2.03085962E+01	+2.12129667E+01	+5.92631069E-01	+1.36526108E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
61.250000	+2.03573422E+01	+2.12624992E+01	+5.93500302E-01	+1.41665108E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
61.875000	+2.04053985E+01	+2.13113720E+01	+5.94401883E-01	+1.46840895E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
15.625000	+1.59702853E+01	+1.68623466E+01	+5.78926677E-01	+1.02905157E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
15.937500	+1.59976967E+01	+1.68900359E+01	+5.79238220E-01	+9.64822026E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
16.250000	+1.60253262E+01	+1.69179256E+01	+5.79529691E-01	+9.01715955E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
16.562500	+1.60531666E+01	+1.69460088E+01	+5.79801792E-01	+8.40851024E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
16.875000	+1.60812107E+01	+1.69742793E+01	+5.80055222E-01	+7.82207991E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
17.187500	+1.61094519E+01	+1.70027307E+01	+5.80290672E-01	+7.25753576E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
17.500000	+1.61378833E+01	+1.70313570E+01	+5.80508818E-01	+6.71443381E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
17.812500	+1.61664987E+01	+1.70601525E+01	+5.80710324E-01	+6.19225590E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
18.125000	+1.61952918E+01	+1.70891114E+01	+5.80895834E-01	+5.69044951E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
18.437500	+1.62242566E+01	+1.71182283E+01	+5.81065977E-01	+5.20846478E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
18.750000	+1.62533872E+01	+1.71474978E+01	+5.81221363E-01	+4.74578445E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
19.062500	+1.62826780E+01	+1.71769149E+01	+5.81362589E-01	+4.30194310E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
19.375000	+1.63121235E+01	+1.72064745E+01	+5.81490235E-01	+3.87653433E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
19.687500	+1.63417183E+01	+1.72361719E+01	+5.81604872E-01	+3.46920625E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
20.000000	+1.63714573E+01	+1.72660022E+01	+5.81707060E-01	+3.07964717E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
20.312500	+1.64013353E+01	+1.72959610E+01	+5.81797350E-01	+2.70756512E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
20.625000	+1.64313476E+01	+1.73260439E+01	+5.81876283E-01	+2.35266506E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
20.937500	+1.64614892E+01	+1.73562465E+01	+5.81944392E-01	+2.01462797E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
21.250000	+1.64917555E+01	+1.73865645E+01	+5.82002197E-01	+1.69309523E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
21.562500	+1.65221420E+01	+1.74169940E+01	+5.82050210E-01	+1.38766070E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
21.875000	+1.65526442E+01	+1.74475308E+01	+5.82088926E-01	+1.09787140E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
22.187500	+1.65832576E+01	+1.74781710E+01	+5.82118827E-01	+8.23236334E-05	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
22.500000	+1.66139782E+01	+1.75089109E+01	+5.82140378E-01	+5.63241644E-05	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
22.812500	+1.66448017E+01	+1.75397466E+01	+5.82154030E-01	+3.17369406E-05	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
23.125000	+1.66757241E+01	+1.75706745E+01	+5.82160214E-01	+8.51169122E-06	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
23.437500	+1.67067415E+01	+1.76016911E+01	+5.82159349E-01	-1.33986577E-05	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
23.750000	+1.67378499E+01	+1.76327928E+01	+5.82151840E-01	-3.40368081E-05	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
24.062500	+1.67690456E+01	+1.76639762E+01	+5.82138076E-01	-5.34405622E-05	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
24.375000	+1.68003250E+01	+1.76952380E+01	+5.82118440E-01	-7.16429883E-05	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
24.687500	+1.68316844E+01	+1.77265749E+01	+5.82093300E-01	-8.86731995E-05	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
25.000000	+1.68631202E+01	+1.77579837E+01	+5.82063019E-01	-1.04557580E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
25.312500	+1.68946291E+01	+1.77894612E+01	+5.82027951E-01	-1.19321232E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
25.625000	+1.69262076E+01	+1.78210043E+01	+5.81988443E-01	-1.32989394E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
25.937500	+1.69578524E+01	+1.78526100E+01	+5.81944833E-01	-1.45588592E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
26.250000	+1.69895601E+01	+1.78842754E+01	+5.81897450E-01	-1.57147364E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
26.562500	+1.70213276E+01	+1.79159974E+01	+5.81846616E-01	-1.67696456E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
26.875000	+1.70531517E+01	+1.79477732E+01	+5.81792640E-01	-1.77268491E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
27.187500	+1.70850292E+01	+1.79795999E+01	+5.81735823E-01	-1.85897210E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
27.500000	+1.71169571E+01	+1.80114747E+01	+5.81676454E-01	-1.93616418E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
27.812500	+1.71489324E+01	+1.80433948E+01	+5.81614813E-01	-2.00458848E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
28.125000	+1.71809520E+01	+1.80753575E+01	+5.81551167E-01	-2.06455126E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
28.437500	+1.72130132E+01	+1.81073602E+01	+5.81485778E-01	-2.11633018E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
28.750000	+1.72451130E+01	+1.81394002E+01	+5.81418897E-01	-2.16017067E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
29.062500	+1.72772486E+01	+1.81714748E+01	+5.81350767E-01	-2.19628653E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
29.375000	+1.73094171E+01	+1.82035816E+01	+5.81281629E-01	-2.22486472E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
29.687500	+1.73416160E+01	+1.82357180E+01	+5.81211713E-01	-2.24607307E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
30.000000	+1.73738424E+01	+1.82678814E+01	+5.81141249E-01	-2.26006971E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
30.312500	+1.74060938E+01	+1.83000694E+01	+5.81070459E-01	-2.26701237E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
30.625000	+1.74383674E+01	+1.83322796E+01	+5.80999561E-01	-2.26706625E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
30.937500	+1.74706606E+01	+1.83645096E+01	+5.80928767E-01	-2.26371839E-04	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
7.812500	+1.53830190E+01	+1.62609752E+01	+5.62988635E-01	+3.09894838E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
7.968750	+1.53923133E+01	+1.62706924E+01	+5.63470102E-01	+3.06383183E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
8.125000	+1.54017359E+01	+1.62805331E+01	+5.63946082E-01	+3.02801916E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
8.281250	+1.54112845E+01	+1.62904951E+01	+5.64416358E-01	+2.99086861E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
8.437500	+1.54209571E+01	+1.63005761E+01	+5.64880729E-01	+2.95248723E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
8.593750	+1.54307518E+01	+1.63107740E+01	+5.65339010E-01	+2.91297881E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
8.750000	+1.54406666E+01	+1.63210866E+01	+5.65791035E-01	+2.87244408E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
8.906250	+1.54506994E+01	+1.63315119E+01	+5.66236649E-01	+2.83098087E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
9.062500	+1.54608484E+01	+1.63420477E+01	+5.66675716E-01	+2.78868417E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
9.218750	+1.54711116E+01	+1.63526920E+01	+5.67108113E-01	+2.74564619E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
9.375000	+1.54814872E+01	+1.63634429E+01	+5.67533731E-01	+2.70195630E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
9.531250	+1.54919733E+01	+1.63742984E+01	+5.67952474E-01	+2.65770099E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
9.687500	+1.55025680E+01	+1.63852565E+01	+5.68364262E-01	+2.61296374E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
9.843750	+1.55132697E+01	+1.63963156E+01	+5.68769025E-01	+2.56782485E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
10.000000	+1.55240765E+01	+1.64074736E+01	+5.69166707E-01	+2.52236130E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
10.156250	+1.55349868E+01	+1.64187289E+01	+5.69557263E-01	+2.47664660E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
10.312500	+1.55459987E+01	+1.64300797E+01	+5.69940659E-01	+2.43075055E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
10.468750	+1.55571106E+01	+1.64415243E+01	+5.70316873E-01	+2.38473913E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
10.625000	+1.55683208E+01	+1.64530609E+01	+5.70685890E-01	+2.33867438E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
10.781250	+1.55796277E+01	+1.64646880E+01	+5.71047709E-01	+2.29261422E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
10.937500	+1.55910297E+01	+1.64764040E+01	+5.71402332E-01	+2.24661246E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
11.093750	+1.56025252E+01	+1.64882072E+01	+5.71749775E-01	+2.20071872E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
11.250000	+1.56141127E+01	+1.65000961E+01	+5.72090057E-01	+2.15497847E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
11.406250	+1.56257906E+01	+1.65120691E+01	+5.72423206E-01	+2.10943309E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
11.562500	+1.56375573E+01	+1.65241249E+01	+5.72749255E-01	+2.06412001E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
11.718750	+1.56494115E+01	+1.65362619E+01	+5.73068243E-01	+2.01907282E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
11.875000	+1.56613515E+01	+1.65484787E+01	+5.73380215E-01	+1.97432151E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
12.031250	+1.56733761E+01	+1.65607739E+01	+5.73685219E-01	+1.92989270E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
12.187500	+1.56854838E+01	+1.65731461E+01	+5.73983306E-01	+1.88580991E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
12.343750	+1.56976731E+01	+1.65855940E+01	+5.74274534E-01	+1.84209384E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
12.500000	+1.57099427E+01	+1.65981162E+01	+5.74558961E-01	+1.79876271E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
12.656250	+1.57222913E+01	+1.66107114E+01	+5.74836648E-01	+1.75583253E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
12.812500	+1.57347175E+01	+1.66233785E+01	+5.75107658E-01	+1.71331743E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
12.968750	+1.57472201E+01	+1.66361160E+01	+5.75372059E-01	+1.67123001E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
13.125000	+1.57597977E+01	+1.66489229E+01	+5.75629918E-01	+1.62958153E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
13.281250	+1.57724491E+01	+1.66617978E+01	+5.75881304E-01	+1.58838227E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
13.437500	+1.57851731E+01	+1.66747397E+01	+5.76126287E-01	+1.54764170E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
13.593750	+1.57979684E+01	+1.66877473E+01	+5.76364942E-01	+1.50736871E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
13.750000	+1.58108339E+01	+1.67008196E+01	+5.76597340E-01	+1.46757177E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
13.906250	+1.58237683E+01	+1.67139554E+01	+5.76823558E-01	+1.42825902E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
14.062500	+1.58367706E+01	+1.67271537E+01	+5.77043671E-01	+1.38943842E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
14.218750	+1.58498396E+01	+1.67404133E+01	+5.77257757E-01	+1.35111774E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
14.375000	+1.58629742E+01	+1.67537333E+01	+5.77465895E-01	+1.31330460E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
14.531250	+1.58761734E+01	+1.67671126E+01	+5.77668165E-01	+1.27600641E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
14.687500	+1.58894359E+01	+1.67805502E+01	+5.77864647E-01	+1.23923040E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
14.843750	+1.59027608E+01	+1.67940452E+01	+5.78055424E-01	+1.20298346E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
15.000000	+1.59161471E+01	+1.68075965E+01	+5.78240580E-01	+1.16727210E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
15.156250	+1.59295937E+01	+1.68212032E+01	+5.78420197E-01	+1.13210235E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
15.312500	+1.59430995E+01	+1.68348644E+01	+5.78594362E-01	+1.09747963E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
15.468750	+1.59566638E+01	+1.68485791E+01	+5.78763159E-01	+1.06313169E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
3.906250	+1.51988532E+01	+1.60656909E+01	+5.50243709E-01	+3.06099264E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
3.984375	+1.52015072E+01	+1.60685531E+01	+5.50483870E-01	+3.08710964E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
4.062500	+1.52042078E+01	+1.60714638E+01	+5.50726070E-01	+3.11251876E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
4.140625	+1.52069549E+01	+1.60744227E+01	+5.50970201E-01	+3.13652125E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
4.218750	+1.52097482E+01	+1.60774293E+01	+5.51216152E-01	+3.15913584E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
4.296875	+1.52125873E+01	+1.60804833E+01	+5.51463816E-01	+3.18038218E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
4.375000	+1.52154719E+01	+1.60835843E+01	+5.51713086E-01	+3.20028081E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
4.453125	+1.52184018E+01	+1.60867319E+01	+5.51963860E-01	+3.21885305E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
4.531250	+1.52213767E+01	+1.60899258E+01	+5.52216032E-01	+3.23612091E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
4.609375	+1.52243962E+01	+1.60931655E+01	+5.52469503E-01	+3.25210705E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
4.687500	+1.52274601E+01	+1.60964507E+01	+5.52724174E-01	+3.26683467E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
4.765625	+1.52305681E+01	+1.60997810E+01	+5.52979946E-01	+3.28032747E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
4.843750	+1.52337199E+01	+1.61031560E+01	+5.53236725E-01	+3.29260955E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
4.921875	+1.52369152E+01	+1.61065754E+01	+5.53494417E-01	+3.30370534E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
5.000000	+1.52401537E+01	+1.61100387E+01	+5.53752929E-01	+3.31363958E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
5.078125	+1.52434351E+01	+1.61135456E+01	+5.54012173E-01	+3.32243719E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
5.156250	+1.52467590E+01	+1.61170957E+01	+5.54272060E-01	+3.33012324E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
5.234375	+1.52501253E+01	+1.61206887E+01	+5.54532504E-01	+3.33672292E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
5.312500	+1.52535336E+01	+1.61243242E+01	+5.54793423E-01	+3.34226143E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
5.390625	+1.52569836E+01	+1.61280018E+01	+5.55054733E-01	+3.34676396E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
5.468750	+1.52604750E+01	+1.61317211E+01	+5.55316355E-01	+3.35025563E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
5.546875	+1.52640075E+01	+1.61354818E+01	+5.55578210E-01	+3.35276146E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
5.625000	+1.52675809E+01	+1.61392835E+01	+5.55840224E-01	+3.35430629E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
5.703125	+1.52711947E+01	+1.61431258E+01	+5.56102321E-01	+3.35491481E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
5.781250	+1.52748488E+01	+1.61470085E+01	+5.56364429E-01	+3.35461143E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
5.859375	+1.52785428E+01	+1.61509310E+01	+5.56626479E-01	+3.35342033E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
5.937500	+1.52822764E+01	+1.61548932E+01	+5.56888401E-01	+3.35136539E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
6.015625	+1.52860494E+01	+1.61588946E+01	+5.57150130E-01	+3.34847016E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
6.093750	+1.52898614E+01	+1.61629348E+01	+5.57411599E-01	+3.34475787E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
6.171875	+1.52937121E+01	+1.61670136E+01	+5.57672748E-01	+3.34025137E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
6.250000	+1.52976013E+01	+1.61711306E+01	+5.57933514E-01	+3.33497315E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
6.328125	+1.53015287E+01	+1.61752854E+01	+5.58193837E-01	+3.32894530E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
6.406250	+1.53054939E+01	+1.61794777E+01	+5.58453661E-01	+3.32218951E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
6.484375	+1.53094968E+01	+1.61837071E+01	+5.58712930E-01	+3.31472707E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
6.562500	+1.53135369E+01	+1.61879734E+01	+5.58971588E-01	+3.30657884E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
6.640625	+1.53176140E+01	+1.61922761E+01	+5.59229583E-01	+3.29776528E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
6.718750	+1.53217278E+01	+1.61966150E+01	+5.59486863E-01	+3.28830641E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
6.796875	+1.53258781E+01	+1.62009898E+01	+5.59743380E-01	+3.27822185E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
6.875000	+1.53300645E+01	+1.62054000E+01	+5.59999086E-01	+3.26753082E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
6.953125	+1.53342868E+01	+1.62098454E+01	+5.60253932E-01	+3.25625209E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
7.031250	+1.53385447E+01	+1.62143256E+01	+5.60507875E-01	+3.24440407E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
7.109375	+1.53428378E+01	+1.62188403E+01	+5.60760870E-01	+3.23200476E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
7.187500	+1.53471660E+01	+1.62233893E+01	+5.61012876E-01	+3.21907177E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
7.265625	+1.53515289E+01	+1.62279721E+01	+5.61263850E-01	+3.20562235E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
7.343750	+1.53559263E+01	+1.62325886E+01	+5.61513754E-01	+3.19167336E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
7.421875	+1.53603579E+01	+1.62372383E+01	+5.61762549E-01	+3.17724135E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
7.500000	+1.53648233E+01	+1.62419210E+01	+5.62010198E-01	+3.16234249E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
7.578125	+1.53693225E+01	+1.62466363E+01	+5.62256665E-01	+3.14699266E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
7.656250	+1.53738550E+01	+1.62513840E+01	+5.62501916E-01	+3.13120740E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
7.734375	+1.53784206E+01	+1.62561637E+01	+5.62745916E-01	+3.11520827E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
1.953125	+1.51484815E+01	+1.60109952E+01	+5.45242894E-01	+1.90476612E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
1.992188	+1.51491747E+01	+1.60117531E+01	+5.45317922E-01	+1.93663614E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
2.031250	+1.51498812E+01	+1.60125254E+01	+5.45394194E-01	+1.96834025E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
2.070312	+1.51506009E+01	+1.60133120E+01	+5.45471698E-01	+1.99971073E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
2.109375	+1.51513339E+01	+1.60141129E+01	+5.45550421E-01	+2.03074400E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
2.148438	+1.51520801E+01	+1.60149280E+01	+5.45630350E-01	+2.06143661E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
2.187500	+1.51528394E+01	+1.60157573E+01	+5.45711471E-01	+2.09178526E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
2.226562	+1.51536119E+01	+1.60166009E+01	+5.45793771E-01	+2.12178679E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
2.265625	+1.51543976E+01	+1.60174585E+01	+5.45877236E-01	+2.15143816E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
2.304688	+1.51551963E+01	+1.60183303E+01	+5.45961852E-01	+2.18073649E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
2.343750	+1.51560081E+01	+1.60192161E+01	+5.46047606E-01	+2.20967903E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
2.382812	+1.51568330E+01	+1.60201160E+01	+5.46134483E-01	+2.23826316E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
2.421875	+1.51576708E+01	+1.60210298E+01	+5.46222470E-01	+2.26648641E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
2.460938	+1.51585217E+01	+1.60219576E+01	+5.46311552E-01	+2.29434644E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
2.500000	+1.51593855E+01	+1.60228992E+01	+5.46401716E-01	+2.32184106E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
2.539062	+1.51602622E+01	+1.60238548E+01	+5.46492946E-01	+2.34896820E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
2.578125	+1.51611519E+01	+1.60248241E+01	+5.46585229E-01	+2.37572593E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
2.617188	+1.51620544E+01	+1.60258072E+01	+5.46678550E-01	+2.40211247E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
2.656250	+1.51629698E+01	+1.60268041E+01	+5.46772894E-01	+2.42812616E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
2.695312	+1.51638979E+01	+1.60278146E+01	+5.46868247E-01	+2.45376549E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
2.734375	+1.51648389E+01	+1.60288388E+01	+5.46964595E-01	+2.47902906E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
2.773438	+1.51657926E+01	+1.60298766E+01	+5.47061921E-01	+2.50391563E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
2.812500	+1.51667590E+01	+1.60309280E+01	+5.47160213E-01	+2.52842407E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
2.851562	+1.51677382E+01	+1.60319929E+01	+5.47259455E-01	+2.55255340E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
2.890625	+1.51687299E+01	+1.60330713E+01	+5.47359631E-01	+2.57630275E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
2.929688	+1.51697344E+01	+1.60341631E+01	+5.47460728E-01	+2.59967140E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
2.968750	+1.51707514E+01	+1.60352682E+01	+5.47562731E-01	+2.62265873E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
3.007812	+1.51717809E+01	+1.60363868E+01	+5.47665623E-01	+2.64526427E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
3.046875	+1.51728230E+01	+1.60375186E+01	+5.47769392E-01	+2.66748766E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
3.085938	+1.51738777E+01	+1.60386637E+01	+5.47874021E-01	+2.68932867E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
3.125000	+1.51749447E+01	+1.60398220E+01	+5.47979496E-01	+2.71078719E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
3.164062	+1.51760242E+01	+1.60409934E+01	+5.48085801E-01	+2.73186323E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
3.203125	+1.51771162E+01	+1.60421780E+01	+5.48192922E-01	+2.75255691E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
3.242188	+1.51782205E+01	+1.60433757E+01	+5.48300845E-01	+2.77286847E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
3.281250	+1.51793371E+01	+1.60445864E+01	+5.48409553E-01	+2.79279828E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
3.320312	+1.51804660E+01	+1.60458100E+01	+5.48519032E-01	+2.81234679E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
3.359375	+1.51816072E+01	+1.60470466E+01	+5.48629267E-01	+2.83151458E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
3.398438	+1.51827606E+01	+1.60482961E+01	+5.48740244E-01	+2.85030235E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
3.437500	+1.51839263E+01	+1.60495584E+01	+5.48851947E-01	+2.86871087E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
3.476562	+1.51851041E+01	+1.60508335E+01	+5.48964362E-01	+2.88674105E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
3.515625	+1.51862940E+01	+1.60521214E+01	+5.49077474E-01	+2.90439390E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
3.554688	+1.51874961E+01	+1.60534220E+01	+5.49191268E-01	+2.92167049E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
3.593750	+1.51887102E+01	+1.60547352E+01	+5.49305729E-01	+2.93857203E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
3.632812	+1.51899363E+01	+1.60560611E+01	+5.49420844E-01	+2.95509982E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
3.671875	+1.51911744E+01	+1.60573994E+01	+5.49536597E-01	+2.97125522E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
3.710938	+1.51924245E+01	+1.60587504E+01	+5.49652973E-01	+2.98703973E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
3.750000	+1.51936866E+01	+1.60601137E+01	+5.49769959E-01	+3.00245489E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
3.789062	+1.51949605E+01	+1.60614895E+01	+5.49887540E-01	+3.01750236E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
3.828125	+1.51962462E+01	+1.60628777E+01	+5.50005701E-01	+3.03218386E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02
3.867188	+1.51975438E+01	+1.60642782E+01	+5.50124429E-01	+3.04668283E-03	+1.73105421E+01	-2.64000005E-02	-6.55702338E+02	+5.49130975E-01	+4.50869025E-01	+1.59174458E+01	-2.44597864E-02	-6.50759804E+02


==> anc/otoc_to_plot_free_M600_L1.1225_n500_beta5.0000.dat <==
300.000000	+5.49882510E+01	+7.18476330E+01	+3.51805448E+00	+3.95066915E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
306.000000	+5.45833635E+01	+7.18371154E+01	+3.54117680E+00	+3.75677248E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
312.000000	+5.41837774E+01	+7.18205940E+01	+3.56313575E+00	+3.81992478E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
318.000000	+5.37708794E+01	+7.18339349E+01	+3.58701590E+00	+3.86680638E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
324.000000	+5.33427428E+01	+7.18172214E+01	+3.60953743E+00	+3.63971662E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
330.000000	+5.29276357E+01	+7.17971066E+01	+3.63069250E+00	+3.54684469E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
336.000000	+5.25076355E+01	+7.17854010E+01	+3.65209956E+00	+3.46089025E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
342.000000	+5.20958102E+01	+7.17654437E+01	+3.67222318E+00	+3.34732010E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
348.000000	+5.16819499E+01	+7.17498238E+01	+3.69226740E+00	+3.29119291E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
354.000000	+5.12752330E+01	+7.17372496E+01	+3.71171750E+00	+3.23132282E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
360.000000	+5.08649406E+01	+7.17262475E+01	+3.73104328E+00	+3.21832561E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
366.000000	+5.04480288E+01	+7.17157444E+01	+3.75033741E+00	+3.13469393E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
372.000000	+5.00341144E+01	+7.16950931E+01	+3.76865960E+00	+3.00506205E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
378.000000	+4.96290425E+01	+7.16776836E+01	+3.78639815E+00	+3.17168119E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
384.000000	+4.92148927E+01	+7.17161817E+01	+3.80671978E+00	+3.04123340E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
390.000000	+4.88069535E+01	+7.16751185E+01	+3.82289295E+00	+2.75150168E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
396.000000	+4.84122866E+01	+7.16689251E+01	+3.83973780E+00	+2.89785615E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
402.000000	+4.80204783E+01	+7.16978555E+01	+3.85766722E+00	+2.83665611E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
408.000000	+4.76104247E+01	+7.16723443E+01	+3.87377767E+00	+2.76769603E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
414.000000	+4.72022355E+01	+7.16791987E+01	+3.89087958E+00	+2.76101675E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
420.000000	+4.67925490E+01	+7.16650470E+01	+3.90690987E+00	+2.64488785E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
426.000000	+4.63805973E+01	+7.16468862E+01	+3.92261823E+00	+2.63828361E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
432.000000	+4.59718524E+01	+7.16443964E+01	+3.93856928E+00	+2.58925502E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
438.000000	+4.55721403E+01	+7.16358030E+01	+3.95368929E+00	+2.46482603E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
444.000000	+4.51858021E+01	+7.16290277E+01	+3.96814719E+00	+2.39419469E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
450.000000	+4.48063092E+01	+7.16296504E+01	+3.98241963E+00	+2.41783542E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
456.000000	+4.44111623E+01	+7.16328509E+01	+3.99716121E+00	+2.53324827E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
462.000000	+4.39856065E+01	+7.16368701E+01	+4.01281861E+00	+2.49098819E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
468.000000	+4.35500148E+01	+7.15976941E+01	+4.02705307E+00	+2.40584637E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
474.000000	+4.31558990E+01	+7.16170940E+01	+4.04168876E+00	+2.45720638E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
480.000000	+4.27922056E+01	+7.16792258E+01	+4.05653955E+00	+2.15631178E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
486.000000	+4.24259665E+01	+7.16332269E+01	+4.06756451E+00	+1.79456042E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
492.000000	+4.20537548E+01	+7.15695955E+01	+4.07807427E+00	+2.07560092E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
498.000000	+4.16537680E+01	+7.15976352E+01	+4.09247172E+00	+2.37475866E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
504.000000	+4.12442961E+01	+7.16133521E+01	+4.10657138E+00	+2.26473753E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
510.000000	+4.08518171E+01	+7.16206232E+01	+4.11964857E+00	+2.11809726E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
516.000000	+4.04481127E+01	+7.15989574E+01	+4.13198854E+00	+2.03521111E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
522.000000	+4.00630188E+01	+7.15925284E+01	+4.14407110E+00	+2.00585428E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
528.000000	+3.96873622E+01	+7.15971125E+01	+4.15605880E+00	+1.96782641E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
534.000000	+3.93101033E+01	+7.15930084E+01	+4.16768502E+00	+1.94864166E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
540.000000	+3.89332476E+01	+7.15979584E+01	+4.17944250E+00	+1.98447690E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
546.000000	+3.85533407E+01	+7.16142487E+01	+4.19149874E+00	+1.90324196E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
552.000000	+3.81758327E+01	+7.15951541E+01	+4.20228140E+00	+1.83029089E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
558.000000	+3.77923646E+01	+7.15874385E+01	+4.21346223E+00	+1.87494977E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
564.000000	+3.74077316E+01	+7.15874902E+01	+4.22478080E+00	+1.88211870E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
570.000000	+3.70325460E+01	+7.15995807E+01	+4.23604765E+00	+1.83086669E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
576.000000	+3.66526091E+01	+7.15916207E+01	+4.24675120E+00	+1.75813998E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
582.000000	+3.62749925E+01	+7.15790589E+01	+4.25714533E+00	+1.73921536E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
588.000000	+3.59081428E+01	+7.15840146E+01	+4.26762178E+00	+1.68794435E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
594.000000	+3.55563819E+01	+7.15828353E+01	+4.27740067E+00	+1.57168426E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
150.000000	+6.57060952E+01	+7.29900584E+01	+2.67882229E+00	+7.99257078E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
153.000000	+6.54917869E+01	+7.29500442E+01	+2.70246896E+00	+7.77187154E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
156.000000	+6.52845601E+01	+7.29162274E+01	+2.72545352E+00	+7.62090817E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
159.000000	+6.50845576E+01	+7.28917642E+01	+2.74819440E+00	+7.52497659E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
162.000000	+6.48882240E+01	+7.28723570E+01	+2.77060338E+00	+7.46253359E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
165.000000	+6.46917543E+01	+7.28564742E+01	+2.79296961E+00	+7.53658483E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
168.000000	+6.44912275E+01	+7.28446866E+01	+2.81582289E+00	+7.47640554E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
171.000000	+6.42866310E+01	+7.28259466E+01	+2.83782804E+00	+7.39960074E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
174.000000	+6.40790462E+01	+7.28117349E+01	+2.86022049E+00	+7.36636459E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
177.000000	+6.38663160E+01	+7.27915188E+01	+2.88202623E+00	+7.22224233E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
180.000000	+6.36485853E+01	+7.27680104E+01	+2.90355395E+00	+7.14027938E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
183.000000	+6.34282537E+01	+7.27441361E+01	+2.92486790E+00	+6.93994074E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
186.000000	+6.32058021E+01	+7.27129736E+01	+2.94519359E+00	+6.65680004E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
189.000000	+6.29824461E+01	+7.26779428E+01	+2.96480870E+00	+6.59242030E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
192.000000	+6.27576576E+01	+7.26484170E+01	+2.98474811E+00	+6.44061044E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
195.000000	+6.25324767E+01	+7.26099764E+01	+3.00345237E+00	+6.15167047E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
198.000000	+6.23079316E+01	+7.25705802E+01	+3.02165814E+00	+6.05624394E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
201.000000	+6.20862120E+01	+7.25366371E+01	+3.03978983E+00	+5.92261092E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
204.000000	+6.18653131E+01	+7.24992090E+01	+3.05719380E+00	+5.70976240E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
207.000000	+6.16458821E+01	+7.24605270E+01	+3.07404840E+00	+5.55811162E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
210.000000	+6.14275906E+01	+7.24220922E+01	+3.09054247E+00	+5.61611412E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
213.000000	+6.12081109E+01	+7.23933828E+01	+3.10774509E+00	+5.61365470E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
216.000000	+6.09875976E+01	+7.23587223E+01	+3.12422440E+00	+5.42926140E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
219.000000	+6.07652590E+01	+7.23208973E+01	+3.14032066E+00	+5.43404558E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
222.000000	+6.05433724E+01	+7.22913545E+01	+3.15682867E+00	+5.44943072E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
225.000000	+6.03231433E+01	+7.22628562E+01	+3.17301724E+00	+5.37068125E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
228.000000	+6.01015312E+01	+7.22342469E+01	+3.18905276E+00	+5.36939461E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
231.000000	+5.98788620E+01	+7.22094922E+01	+3.20523361E+00	+5.28822415E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
234.000000	+5.96567647E+01	+7.21806159E+01	+3.22078211E+00	+5.21818820E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
237.000000	+5.94387948E+01	+7.21615935E+01	+3.23654274E+00	+5.28972762E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
240.000000	+5.92249165E+01	+7.21526294E+01	+3.25252047E+00	+5.09369918E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
243.000000	+5.90157350E+01	+7.21333732E+01	+3.26710493E+00	+4.82759452E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
246.000000	+5.88086154E+01	+7.21162627E+01	+3.28148604E+00	+4.89251273E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
249.000000	+5.86006039E+01	+7.21090190E+01	+3.29646001E+00	+4.89871244E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
252.000000	+5.83943377E+01	+7.20989321E+01	+3.31087831E+00	+4.79975857E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
255.000000	+5.81895442E+01	+7.20926379E+01	+3.32525856E+00	+4.73804622E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
258.000000	+5.79833420E+01	+7.20831251E+01	+3.33930659E+00	+4.64117714E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
261.000000	+5.77750861E+01	+7.20707811E+01	+3.35310562E+00	+4.61339588E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
264.000000	+5.75638847E+01	+7.20594068E+01	+3.36698697E+00	+4.50689391E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
267.000000	+5.73493005E+01	+7.20368448E+01	+3.38014699E+00	+4.38279566E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
270.000000	+5.71336982E+01	+7.20154621E+01	+3.39328374E+00	+4.55967204E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
273.000000	+5.69161879E+01	+7.20111015E+01	+3.40750502E+00	+4.54553065E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
276.000000	+5.66961148E+01	+7.19893371E+01	+3.42055692E+00	+4.15204503E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
279.000000	+5.64778509E+01	+7.19535363E+01	+3.43241729E+00	+4.10941365E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
282.000000	+5.62591809E+01	+7.19341674E+01	+3.44521341E+00	+4.26631124E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
285.000000	+5.60389674E+01	+7.19159111E+01	+3.45801516E+00	+4.13636646E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
288.000000	+5.58236750E+01	+7.18925541E+01	+3.47003161E+00	+4.02163333E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
291.000000	+5.56127279E+01	+7.18774387E+01	+3.48214496E+00	+4.03644844E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
294.000000	+5.54016822E+01	+7.18644793E+01	+3.49425030E+00	+3.98325519E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
297.000000	+5.51934518E+01	+7.18515639E+01	+3.50604449E+00	+3.87953990E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
75.000000	+8.18802199E+01	+8.47923981E+01	+1.76204852E+00	+1.58679697E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
76.500000	+8.11987478E+01	+8.41810209E+01	+1.78583297E+00	+1.58446323E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
78.000000	+8.05189865E+01	+8.35729346E+01	+1.80958242E+00	+1.57813889E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
79.500000	+7.98443630E+01	+8.29712251E+01	+1.83317714E+00	+1.56385823E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
81.000000	+7.91782343E+01	+8.23788749E+01	+1.85649816E+00	+1.54791760E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
82.500000	+7.85236893E+01	+8.17991793E+01	+1.87961467E+00	+1.53957663E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
84.000000	+7.78832127E+01	+8.12351494E+01	+1.90268546E+00	+1.53763675E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
85.500000	+7.72587214E+01	+8.06888460E+01	+1.92574377E+00	+1.53352173E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
87.000000	+7.66519170E+01	+8.01616639E+01	+1.94869112E+00	+1.52435102E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
88.500000	+7.60644055E+01	+7.96550335E+01	+1.97147430E+00	+1.51569247E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
90.000000	+7.54974357E+01	+7.91704575E+01	+1.99416189E+00	+1.51124909E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
91.500000	+7.49517598E+01	+7.87089245E+01	+2.01681177E+00	+1.50609714E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
93.000000	+7.44279265E+01	+7.82707125E+01	+2.03934480E+00	+1.49399334E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
94.500000	+7.39265757E+01	+7.78559665E+01	+2.06163157E+00	+1.47649268E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
96.000000	+7.34482854E+01	+7.74651129E+01	+2.08363958E+00	+1.45869736E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
97.500000	+7.29932485E+01	+7.70984109E+01	+2.10539249E+00	+1.44008060E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
99.000000	+7.25613544E+01	+7.67555217E+01	+2.12684200E+00	+1.41655587E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
100.500000	+7.21525368E+01	+7.64359150E+01	+2.14788917E+00	+1.38747840E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
102.000000	+7.17668404E+01	+7.61392715E+01	+2.16846635E+00	+1.35523320E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
103.500000	+7.14040826E+01	+7.58651987E+01	+2.18854617E+00	+1.32370548E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
105.000000	+7.10635237E+01	+7.56130829E+01	+2.20817752E+00	+1.29931774E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
106.500000	+7.07438774E+01	+7.53823194E+01	+2.22752570E+00	+1.28510250E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
108.000000	+7.04435832E+01	+7.51719668E+01	+2.24673059E+00	+1.27363961E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
109.500000	+7.01611034E+01	+7.49802059E+01	+2.26573489E+00	+1.25696462E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
111.000000	+6.98949075E+01	+7.48049978E+01	+2.28443953E+00	+1.24013518E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
112.500000	+6.96433138E+01	+7.46450834E+01	+2.30293894E+00	+1.23109267E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
114.000000	+6.94045877E+01	+7.44994117E+01	+2.32137231E+00	+1.22429026E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
115.500000	+6.91772541E+01	+7.43661476E+01	+2.33966765E+00	+1.20978117E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
117.000000	+6.89603589E+01	+7.42434881E+01	+2.35766575E+00	+1.18931054E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
118.500000	+6.87534055E+01	+7.41307776E+01	+2.37534696E+00	+1.16846505E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
120.000000	+6.85559578E+01	+7.40275657E+01	+2.39271970E+00	+1.14529107E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
121.500000	+6.83672764E+01	+7.39326188E+01	+2.40970570E+00	+1.12063646E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
123.000000	+6.81863294E+01	+7.38450149E+01	+2.42633879E+00	+1.10284742E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
124.500000	+6.80120526E+01	+7.37646066E+01	+2.44279112E+00	+1.09044601E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
126.000000	+6.78435809E+01	+7.36904422E+01	+2.45905217E+00	+1.07123778E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
127.500000	+6.76804207E+01	+7.36208480E+01	+2.47492825E+00	+1.04496652E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
129.000000	+6.75224628E+01	+7.35555207E+01	+2.49040117E+00	+1.02190061E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
130.500000	+6.73696305E+01	+7.34949939E+01	+2.50558527E+00	+1.00098027E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
132.000000	+6.72215131E+01	+7.34384877E+01	+2.52043058E+00	+9.76939582E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
133.500000	+6.70775582E+01	+7.33851015E+01	+2.53489346E+00	+9.57327656E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
135.000000	+6.69374127E+01	+7.33355265E+01	+2.54915041E+00	+9.45642897E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
136.500000	+6.68007687E+01	+7.32898150E+01	+2.56326275E+00	+9.29523114E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
138.000000	+6.66672536E+01	+7.32462941E+01	+2.57703610E+00	+9.06946911E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
139.500000	+6.65367913E+01	+7.32048180E+01	+2.59047115E+00	+8.91791137E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
141.000000	+6.64095595E+01	+7.31669896E+01	+2.60378983E+00	+8.81636355E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
142.500000	+6.62854367E+01	+7.31321797E+01	+2.61692024E+00	+8.61713039E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
144.000000	+6.61641208E+01	+7.30985175E+01	+2.62964122E+00	+8.40545059E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
145.500000	+6.60456441E+01	+7.30672322E+01	+2.64213660E+00	+8.33964564E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
147.000000	+6.59300352E+01	+7.30401116E+01	+2.65466016E+00	+8.27656162E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
148.500000	+6.58169147E+01	+7.30150290E+01	+2.66696628E+00	+8.13159695E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
37.500000	+8.69428158E+01	+8.86679355E+01	+1.23844359E+00	+1.06701716E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
38.250000	+8.72308927E+01	+8.89700081E+01	+1.24652377E+00	+1.08769913E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
39.000000	+8.75026300E+01	+8.92561267E+01	+1.25475907E+00	+1.10747875E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
39.750000	+8.77575203E+01	+8.95257675E+01	+1.26313595E+00	+1.12538508E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
40.500000	+8.79950973E+01	+8.97784456E+01	+1.27163985E+00	+1.14130408E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
41.250000	+8.82149384E+01	+9.00137178E+01	+1.28025552E+00	+1.15519017E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
42.000000	+8.84166681E+01	+9.02311873E+01	+1.28896770E+00	+1.16711679E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
42.750000	+8.85999616E+01	+9.04305091E+01	+1.29776227E+00	+1.17729210E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
43.500000	+8.87645490E+01	+9.06113961E+01	+1.30662708E+00	+1.18597710E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
44.250000	+8.89102188E+01	+9.07736225E+01	+1.31555192E+00	+1.19333507E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
45.000000	+8.90368210E+01	+9.09170243E+01	+1.32452711E+00	+1.19932754E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
45.750000	+8.91442706E+01	+9.10415000E+01	+1.33354184E+00	+1.20376461E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
46.500000	+8.92325524E+01	+9.11470139E+01	+1.34258358E+00	+1.20651248E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
47.250000	+8.93017240E+01	+9.12336015E+01	+1.35163952E+00	+1.20774033E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
48.000000	+8.93519154E+01	+9.13013756E+01	+1.36069968E+00	+1.20804997E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
48.750000	+8.93833245E+01	+9.13505282E+01	+1.36976027E+00	+1.20840500E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
49.500000	+8.93962073E+01	+9.13813257E+01	+1.37882576E+00	+1.20990579E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
50.250000	+8.93908677E+01	+9.13940994E+01	+1.38790886E+00	+1.21354656E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
51.000000	+8.93676469E+01	+9.13892318E+01	+1.39702896E+00	+1.22008648E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
51.750000	+8.93269147E+01	+9.13671455E+01	+1.40621016E+00	+1.23007908E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
52.500000	+8.92690623E+01	+9.13282940E+01	+1.41548014E+00	+1.24399955E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
53.250000	+8.91944950E+01	+9.12731540E+01	+1.42487015E+00	+1.26235090E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
54.000000	+8.91036225E+01	+9.12022178E+01	+1.43441541E+00	+1.28564340E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
54.750000	+8.89968490E+01	+9.11159832E+01	+1.44415480E+00	+1.31421300E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
55.500000	+8.88745643E+01	+9.10149401E+01	+1.45412860E+00	+1.34793514E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
56.250000	+8.87371401E+01	+9.08995572E+01	+1.46437383E+00	+1.38595975E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
57.000000	+8.85849331E+01	+9.07702718E+01	+1.47491800E+00	+1.42660903E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
57.750000	+8.84182975E+01	+9.06274872E+01	+1.48577296E+00	+1.46752794E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
58.500000	+8.82376023E+01	+9.04715800E+01	+1.49693092E+00	+1.50607495E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
59.250000	+8.80432516E+01	+9.03029173E+01	+1.50836409E+00	+1.53983453E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
60.000000	+8.78357017E+01	+9.01218793E+01	+1.52002844E+00	+1.56707979E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
60.750000	+8.76154713E+01	+8.99288824E+01	+1.53187029E+00	+1.58704463E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
61.500000	+8.73831429E+01	+8.97243975E+01	+1.54383411E+00	+1.59995850E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
62.250000	+8.71393556E+01	+8.95089587E+01	+1.55586966E+00	+1.60689162E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
63.000000	+8.68847909E+01	+8.92831632E+01	+1.56793748E+00	+1.60949963E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
63.750000	+8.66201554E+01	+8.90476628E+01	+1.58001216E+00	+1.60973248E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
64.500000	+8.63461614E+01	+8.88031496E+01	+1.59208347E+00	+1.60952546E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
65.250000	+8.60635102E+01	+8.85503379E+01	+1.60415504E+00	+1.61047327E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
66.000000	+8.57728786E+01	+8.82899433E+01	+1.61624057E+00	+1.61351963E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
66.750000	+8.54749114E+01	+8.80226615E+01	+1.62835783E+00	+1.61874543E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
67.500000	+8.51702206E+01	+8.77491505E+01	+1.64052175E+00	+1.62535179E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
68.250000	+8.48593916E+01	+8.74700199E+01	+1.65273811E+00	+1.63188451E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
69.000000	+8.45429934E+01	+8.71858301E+01	+1.66500001E+00	+1.63665263E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
69.750000	+8.42215903E+01	+8.68971022E+01	+1.67728790E+00	+1.63821520E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
70.500000	+8.38957517E+01	+8.66043359E+01	+1.68957324E+00	+1.63579064E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
71.250000	+8.35660566E+01	+8.63080292E+01	+1.70182476E+00	+1.62948313E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
72.000000	+8.32330937E+01	+8.60086975E+01	+1.71401549E+00	+1.62028089E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
72.750000	+8.28974543E+01	+8.57068848E+01	+1.72612897E+00	+1.60982772E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
73.500000	+8.25597228E+01	+8.54031660E+01	+1.73816291E+00	+1.60000119E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
74.250000	+8.22204654E+01	+8.50981379E+01	+1.75012899E+00	+1.59095494E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
18.750000	+7.62762542E+01	+7.77857703E+01	+1.10493630E+00	+3.31400431E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
19.125000	+7.65202616E+01	+7.80316950E+01	+1.10620566E+00	+3.45591799E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
19.500000	+7.67643479E+01	+7.82777816E+01	+1.10752824E+00	+3.59710482E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
19.875000	+7.70084299E+01	+7.85239464E+01	+1.10890349E+00	+3.73758409E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
20.250000	+7.72524267E+01	+7.87701088E+01	+1.11033143E+00	+3.87903138E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
20.625000	+7.74962586E+01	+7.90161906E+01	+1.11181277E+00	+4.02323425E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
21.000000	+7.77398462E+01	+7.92621147E+01	+1.11334886E+00	+4.17161988E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
21.375000	+7.79831089E+01	+7.95078038E+01	+1.11494148E+00	+4.32490436E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
21.750000	+7.82259646E+01	+7.97531789E+01	+1.11659253E+00	+4.48293608E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
22.125000	+7.84683294E+01	+7.99981592E+01	+1.11830368E+00	+4.64475474E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
22.500000	+7.87101175E+01	+8.02426612E+01	+1.12007610E+00	+4.80883505E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
22.875000	+7.89512421E+01	+8.04865994E+01	+1.12191031E+00	+4.97344394E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
23.250000	+7.91916164E+01	+8.07298873E+01	+1.12380618E+00	+5.13701913E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
23.625000	+7.94311539E+01	+8.09724380E+01	+1.12576307E+00	+5.29847952E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
24.000000	+7.96697694E+01	+8.12141653E+01	+1.12778004E+00	+5.45740119E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
24.375000	+7.99073788E+01	+8.14549844E+01	+1.12985612E+00	+5.61402937E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
24.750000	+8.01438998E+01	+8.16948122E+01	+1.13199056E+00	+5.76913740E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
25.125000	+8.03792507E+01	+8.19335671E+01	+1.13418298E+00	+5.92377854E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
25.500000	+8.06133504E+01	+8.21711686E+01	+1.13643340E+00	+6.07899730E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
25.875000	+8.08461175E+01	+8.24075366E+01	+1.13874222E+00	+6.23557083E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
26.250000	+8.10774700E+01	+8.26425907E+01	+1.14111008E+00	+6.39383788E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
26.625000	+8.13073249E+01	+8.28762495E+01	+1.14353760E+00	+6.55364722E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
27.000000	+8.15355981E+01	+8.31084306E+01	+1.14602531E+00	+6.71442666E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
27.375000	+8.17622045E+01	+8.33390498E+01	+1.14857342E+00	+6.87534542E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
27.750000	+8.19870586E+01	+8.35680224E+01	+1.15118182E+00	+7.03552287E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
28.125000	+8.22100747E+01	+8.37952625E+01	+1.15385007E+00	+7.19422950E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
28.500000	+8.24311675E+01	+8.40206847E+01	+1.15657749E+00	+7.35103290E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
28.875000	+8.26502518E+01	+8.42442033E+01	+1.15936334E+00	+7.50585813E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
29.250000	+8.28672434E+01	+8.44657339E+01	+1.16220689E+00	+7.65895543E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
29.625000	+8.30820585E+01	+8.46851923E+01	+1.16510756E+00	+7.81079028E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
30.000000	+8.32946135E+01	+8.49024955E+01	+1.16806498E+00	+7.96188902E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
30.375000	+8.35048250E+01	+8.51175604E+01	+1.17107897E+00	+8.11268031E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
30.750000	+8.37126094E+01	+8.53303045E+01	+1.17414949E+00	+8.26337130E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
31.125000	+8.39178830E+01	+8.55406445E+01	+1.17727650E+00	+8.41388548E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
31.500000	+8.41205615E+01	+8.57484971E+01	+1.18045990E+00	+8.56387254E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
31.875000	+8.43205602E+01	+8.59537781E+01	+1.18369941E+00	+8.71278277E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
32.250000	+8.45177948E+01	+8.61564031E+01	+1.18699449E+00	+8.85998354E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
32.625000	+8.47121806E+01	+8.63562874E+01	+1.19034439E+00	+9.00488741E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
33.000000	+8.49036338E+01	+8.65533462E+01	+1.19374816E+00	+9.14706109E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
33.375000	+8.50920710E+01	+8.67474956E+01	+1.19720469E+00	+9.28629133E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
33.750000	+8.52774097E+01	+8.69386520E+01	+1.20071287E+00	+9.42259614E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
34.125000	+8.54595682E+01	+8.71267330E+01	+1.20427164E+00	+9.55618317E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
34.500000	+8.56384659E+01	+8.73116573E+01	+1.20788001E+00	+9.68736933E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
34.875000	+8.58140227E+01	+8.74933444E+01	+1.21153716E+00	+9.81648312E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
35.250000	+8.59861593E+01	+8.76717149E+01	+1.21524237E+00	+9.94377322E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
35.625000	+8.61547973E+01	+8.78466900E+01	+1.21899499E+00	+1.00693425E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
36.000000	+8.63198588E+01	+8.80181919E+01	+1.22279438E+00	+1.01931188E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
36.375000	+8.64812668E+01	+8.81861432E+01	+1.22663983E+00	+1.03148647E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
36.750000	+8.66389452E+01	+8.83504677E+01	+1.23053053E+00	+1.04342168E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
37.125000	+8.67928193E+01	+8.85110899E+01	+1.23446550E+00	+1.05522687E-02	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
9.375000	+7.04640227E+01	+7.19461333E+01	+1.08661436E+00	+1.40880238E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
9.562500	+7.05699199E+01	+7.20524205E+01	+1.08687743E+00	+1.39735321E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
9.750000	+7.06764395E+01	+7.21593270E+01	+1.08713836E+00	+1.38487743E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
9.937500	+7.07835647E+01	+7.22668354E+01	+1.08739676E+00	+1.37051105E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
10.125000	+7.08912805E+01	+7.23749303E+01	+1.08765231E+00	+1.35473826E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
10.312500	+7.09995733E+01	+7.24835977E+01	+1.08790479E+00	+1.33832134E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
10.500000	+7.11084308E+01	+7.25928254E+01	+1.08815418E+00	+1.32221857E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
10.687500	+7.12178415E+01	+7.27026019E+01	+1.08840062E+00	+1.30749945E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
10.875000	+7.13277946E+01	+7.28129171E+01	+1.08864449E+00	+1.29526191E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
11.062500	+7.14382796E+01	+7.29237614E+01	+1.08888634E+00	+1.28655596E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
11.250000	+7.15492861E+01	+7.30351254E+01	+1.08912695E+00	+1.28231718E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
11.437500	+7.16608037E+01	+7.31470000E+01	+1.08936721E+00	+1.28331290E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
11.625000	+7.17728216E+01	+7.32593761E+01	+1.08960819E+00	+1.29010319E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
11.812500	+7.18853286E+01	+7.33722441E+01	+1.08985100E+00	+1.30301733E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
12.000000	+7.19983130E+01	+7.34855940E+01	+1.09009682E+00	+1.32214603E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
12.187500	+7.21117624E+01	+7.35994153E+01	+1.09034681E+00	+1.34734857E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
12.375000	+7.22256641E+01	+7.37136968E+01	+1.09060208E+00	+1.37827325E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
12.562500	+7.23400048E+01	+7.38284267E+01	+1.09086366E+00	+1.41438896E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
12.750000	+7.24547705E+01	+7.39435927E+01	+1.09113247E+00	+1.45502526E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
12.937500	+7.25699474E+01	+7.40591818E+01	+1.09140929E+00	+1.49941794E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
13.125000	+7.26855212E+01	+7.41751807E+01	+1.09169475E+00	+1.54675704E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
13.312500	+7.28014774E+01	+7.42915758E+01	+1.09198933E+00	+1.59623434E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
13.500000	+7.29178020E+01	+7.44083535E+01	+1.09229334E+00	+1.64708756E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
13.687500	+7.30344808E+01	+7.45254999E+01	+1.09260699E+00	+1.69863880E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
13.875000	+7.31515002E+01	+7.46430014E+01	+1.09293033E+00	+1.75032543E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
14.062500	+7.32688468E+01	+7.47608448E+01	+1.09326336E+00	+1.80172210E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
14.250000	+7.33865076E+01	+7.48790169E+01	+1.09360598E+00	+1.85255304E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
14.437500	+7.35044703E+01	+7.49975052E+01	+1.09395806E+00	+1.90269467E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
14.625000	+7.36227230E+01	+7.51162976E+01	+1.09431949E+00	+1.95216887E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
14.812500	+7.37412542E+01	+7.52353825E+01	+1.09469013E+00	+2.00112806E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
15.000000	+7.38600529E+01	+7.53547487E+01	+1.09506991E+00	+2.04983331E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
15.187500	+7.39791085E+01	+7.54743858E+01	+1.09545882E+00	+2.09862745E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
15.375000	+7.40984107E+01	+7.55942833E+01	+1.09585690E+00	+2.14790489E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
15.562500	+7.42179493E+01	+7.57144314E+01	+1.09626428E+00	+2.19808033E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
15.750000	+7.43377144E+01	+7.58348205E+01	+1.09668118E+00	+2.24955829E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
15.937500	+7.44576960E+01	+7.59554411E+01	+1.09710786E+00	+2.30270517E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
16.125000	+7.45778843E+01	+7.60762837E+01	+1.09754469E+00	+2.35782548E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
16.312500	+7.46982690E+01	+7.61973389E+01	+1.09799205E+00	+2.41514349E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
16.500000	+7.48188400E+01	+7.63185972E+01	+1.09845037E+00	+2.47479090E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
16.687500	+7.49395870E+01	+7.64400488E+01	+1.09892010E+00	+2.53680125E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
16.875000	+7.50604992E+01	+7.65616838E+01	+1.09940167E+00	+2.60111073E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
17.062500	+7.51815659E+01	+7.66834920E+01	+1.09989551E+00	+2.66756526E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
17.250000	+7.53027760E+01	+7.68054630E+01	+1.10040201E+00	+2.73593286E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
17.437500	+7.54241183E+01	+7.69275861E+01	+1.10092149E+00	+2.80592040E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
17.625000	+7.55455814E+01	+7.70498503E+01	+1.10145423E+00	+2.87719344E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
17.812500	+7.56671538E+01	+7.71722446E+01	+1.10200043E+00	+2.94939767E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
18.000000	+7.57888240E+01	+7.72947577E+01	+1.10256025E+00	+3.02218076E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
18.187500	+7.59105806E+01	+7.74173782E+01	+1.10313375E+00	+3.09521301E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
18.375000	+7.60324121E+01	+7.75400947E+01	+1.10372096E+00	+3.16820573E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
18.562500	+7.61543070E+01	+7.76628958E+01	+1.10432183E+00	+3.24111270E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
4.687500	+6.80909804E+01	+6.95556620E+01	+1.07478504E+00	+5.33080819E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
4.781250	+6.81319380E+01	+6.95973421E+01	+1.07527821E+00	+5.19012603E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
4.875000	+6.81732194E+01	+6.96393271E+01	+1.07575819E+00	+5.04668139E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
4.968750	+6.82148182E+01	+6.96816096E+01	+1.07622446E+00	+4.89818103E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
5.062500	+6.82567286E+01	+6.97241833E+01	+1.07667660E+00	+4.74556546E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
5.156250	+6.82989452E+01	+6.97670423E+01	+1.07711426E+00	+4.58977514E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
5.250000	+6.83414635E+01	+6.98101816E+01	+1.07753718E+00	+4.43174252E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
5.343750	+6.83842790E+01	+6.98535965E+01	+1.07794521E+00	+4.27238433E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
5.437500	+6.84273878E+01	+6.98972830E+01	+1.07833826E+00	+4.11259422E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
5.531250	+6.84707865E+01	+6.99412375E+01	+1.07871632E+00	+3.95323580E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
5.625000	+6.85144717E+01	+6.99854568E+01	+1.07907949E+00	+3.79513617E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
5.718750	+6.85584403E+01	+7.00299380E+01	+1.07942791E+00	+3.63907997E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
5.812500	+6.86026896E+01	+7.00746787E+01	+1.07976182E+00	+3.48580403E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
5.906250	+6.86472168E+01	+7.01196766E+01	+1.08008150E+00	+3.33599262E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
6.000000	+6.86920194E+01	+7.01649296E+01	+1.08038731E+00	+3.19027340E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
6.093750	+6.87370950E+01	+7.02104358E+01	+1.08067967E+00	+3.04921397E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
6.187500	+6.87824409E+01	+7.02561934E+01	+1.08095904E+00	+2.91331919E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
6.281250	+6.88280549E+01	+7.03022007E+01	+1.08122592E+00	+2.78302922E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
6.375000	+6.88739344E+01	+7.03484561E+01	+1.08148086E+00	+2.65871817E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
6.468750	+6.89200770E+01	+7.03949580E+01	+1.08172443E+00	+2.54069355E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
6.562500	+6.89664802E+01	+7.04417045E+01	+1.08195724E+00	+2.42919634E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
6.656250	+6.90131414E+01	+7.04886942E+01	+1.08217991E+00	+2.32440181E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
6.750000	+6.90600577E+01	+7.05359251E+01	+1.08239306E+00	+2.22642086E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
6.843750	+6.91072266E+01	+7.05833955E+01	+1.08259736E+00	+2.13530204E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
6.937500	+6.91546450E+01	+7.06311034E+01	+1.08279343E+00	+2.05103414E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
7.031250	+6.92023101E+01	+7.06790468E+01	+1.08298193E+00	+1.97354927E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
7.125000	+6.92502186E+01	+7.07272235E+01	+1.08316347E+00	+1.90272639E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
7.218750	+6.92983675E+01	+7.07756312E+01	+1.08333869E+00	+1.83839531E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
7.312500	+6.93467534E+01	+7.08242675E+01	+1.08350817E+00	+1.78034097E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
7.406250	+6.93953730E+01	+7.08731299E+01	+1.08367250E+00	+1.72830814E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
7.500000	+6.94442228E+01	+7.09222157E+01	+1.08383223E+00	+1.68200619E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
7.593750	+6.94932992E+01	+7.09715222E+01	+1.08398788E+00	+1.64111421E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
7.687500	+6.95425987E+01	+7.10210465E+01	+1.08413994E+00	+1.60528607E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
7.781250	+6.95921176E+01	+7.10707856E+01	+1.08428887E+00	+1.57415570E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
7.875000	+6.96418522E+01	+7.11207365E+01	+1.08443509E+00	+1.54734222E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
7.968750	+6.96917990E+01	+7.11708960E+01	+1.08457900E+00	+1.52445507E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
8.062500	+6.97419540E+01	+7.12212610E+01	+1.08472093E+00	+1.50509898E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
8.156250	+6.97923137E+01	+7.12718283E+01	+1.08486120E+00	+1.48887880E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
8.250000	+6.98428744E+01	+7.13225945E+01	+1.08500009E+00	+1.47540406E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
8.343750	+6.98936324E+01	+7.13735563E+01	+1.08513784E+00	+1.46429329E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
8.437500	+6.99445842E+01	+7.14247105E+01	+1.08527465E+00	+1.45517795E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
8.531250	+6.99957261E+01	+7.14760539E+01	+1.08541069E+00	+1.44770613E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
8.625000	+7.00470548E+01	+7.15275830E+01	+1.08554609E+00	+1.44154576E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
8.718750	+7.00985669E+01	+7.15792948E+01	+1.08568098E+00	+1.43638747E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
8.812500	+7.01502590E+01	+7.16311860E+01	+1.08581542E+00	+1.43194700E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
8.906250	+7.02021280E+01	+7.16832535E+01	+1.08594947E+00	+1.42796723E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
9.000000	+7.02541708E+01	+7.17354944E+01	+1.08608316E+00	+1.42421968E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
9.093750	+7.03063845E+01	+7.17879056E+01	+1.08621651E+00	+1.42050565E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
9.187500	+7.03587662E+01	+7.18404843E+01	+1.08634951E+00	+1.41665684E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
9.281250	+7.04113131E+01	+7.18932278E+01	+1.08648213E+00	+1.41270241E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
2.343750	+6.72084149E+01	+6.86530792E+01	+1.06102419E+00	+5.09905137E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
2.390625	+6.72224282E+01	+6.86674406E+01	+1.06126504E+00	+5.17710376E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
2.437500	+6.72366388E+01	+6.86820045E+01	+1.06150955E+00	+5.25398824E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
2.484375	+6.72510432E+01	+6.86967674E+01	+1.06175760E+00	+5.32849129E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
2.531250	+6.72656376E+01	+6.87117255E+01	+1.06200909E+00	+5.40052269E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
2.578125	+6.72804187E+01	+6.87268751E+01	+1.06226390E+00	+5.46999440E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
2.625000	+6.72953829E+01	+6.87422126E+01	+1.06252191E+00	+5.53682087E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
2.671875	+6.73105268E+01	+6.87577342E+01	+1.06278298E+00	+5.60091934E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
2.718750	+6.73258469E+01	+6.87734365E+01	+1.06304699E+00	+5.66221005E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
2.765625	+6.73413400E+01	+6.87893158E+01	+1.06331381E+00	+5.72061654E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
2.812500	+6.73570025E+01	+6.88053687E+01	+1.06358330E+00	+5.77606586E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
2.859375	+6.73728313E+01	+6.88215915E+01	+1.06385532E+00	+5.82848887E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
2.906250	+6.73888231E+01	+6.88379809E+01	+1.06412972E+00	+5.87782039E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
2.953125	+6.74049747E+01	+6.88545334E+01	+1.06440636E+00	+5.92399947E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
3.000000	+6.74212828E+01	+6.88712457E+01	+1.06468510E+00	+5.96696958E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
3.046875	+6.74377445E+01	+6.88881144E+01	+1.06496577E+00	+6.00667877E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
3.093750	+6.74543567E+01	+6.89051363E+01	+1.06524822E+00	+6.04307990E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
3.140625	+6.74711163E+01	+6.89223081E+01	+1.06553231E+00	+6.07613075E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
3.187500	+6.74880205E+01	+6.89396267E+01	+1.06581786E+00	+6.10579417E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
3.234375	+6.75050663E+01	+6.89570890E+01	+1.06610472E+00	+6.13203824E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
3.281250	+6.75222510E+01	+6.89746920E+01	+1.06639274E+00	+6.15483638E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
3.328125	+6.75395718E+01	+6.89924325E+01	+1.06668174E+00	+6.17416743E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
3.375000	+6.75570259E+01	+6.90103078E+01	+1.06697157E+00	+6.19001571E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
3.421875	+6.75746108E+01	+6.90283149E+01	+1.06726205E+00	+6.20237115E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
3.468750	+6.75923239E+01	+6.90464511E+01	+1.06755304E+00	+6.21122930E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
3.515625	+6.76101626E+01	+6.90647135E+01	+1.06784436E+00	+6.21659136E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
3.562500	+6.76281246E+01	+6.90830995E+01	+1.06813584E+00	+6.21846421E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
3.609375	+6.76462075E+01	+6.91016066E+01	+1.06842734E+00	+6.21686041E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
3.656250	+6.76644089E+01	+6.91202320E+01	+1.06871867E+00	+6.21179817E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
3.703125	+6.76827266E+01	+6.91389735E+01	+1.06900969E+00	+6.20330133E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
3.750000	+6.77011585E+01	+6.91578285E+01	+1.06930023E+00	+6.19139932E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
3.796875	+6.77197023E+01	+6.91767948E+01	+1.06959014E+00	+6.17612708E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
3.843750	+6.77383562E+01	+6.91958699E+01	+1.06987925E+00	+6.15752499E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
3.890625	+6.77571181E+01	+6.92150519E+01	+1.07016741E+00	+6.13563878E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
3.937500	+6.77759860E+01	+6.92343384E+01	+1.07045446E+00	+6.11051942E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
3.984375	+6.77949582E+01	+6.92537275E+01	+1.07074027E+00	+6.08222299E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
4.031250	+6.78140329E+01	+6.92732170E+01	+1.07102467E+00	+6.05081057E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
4.078125	+6.78332082E+01	+6.92928052E+01	+1.07130753E+00	+6.01634805E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
4.125000	+6.78524827E+01	+6.93124901E+01	+1.07158870E+00	+5.97890601E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
4.171875	+6.78718546E+01	+6.93322699E+01	+1.07186805E+00	+5.93855954E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
4.218750	+6.78913225E+01	+6.93521430E+01	+1.07214544E+00	+5.89538805E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
4.265625	+6.79108848E+01	+6.93721075E+01	+1.07242075E+00	+5.84947508E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
4.312500	+6.79305401E+01	+6.93921619E+01	+1.07269383E+00	+5.80090809E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
4.359375	+6.79502871E+01	+6.94123047E+01	+1.07296458E+00	+5.74977828E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
4.406250	+6.79701245E+01	+6.94325344E+01	+1.07323287E+00	+5.69618031E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
4.453125	+6.79900510E+01	+6.94528496E+01	+1.07349860E+00	+5.64021216E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
4.500000	+6.80100655E+01	+6.94732489E+01	+1.07376164E+00	+5.58197481E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
4.546875	+6.80301667E+01	+6.94937310E+01	+1.07402191E+00	+5.52157206E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
4.593750	+6.80503536E+01	+6.95142946E+01	+1.07427929E+00	+5.45911026E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
4.640625	+6.80706252E+01	+6.95349387E+01	+1.07453370E+00	+5.39564582E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.171875	+6.69326916E+01	+6.83707217E+01	+1.05642137E+00	+2.64907127E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.195312	+6.69366193E+01	+6.83747396E+01	+1.05648408E+00	+2.70242943E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.218750	+6.69406182E+01	+6.83788304E+01	+1.05654805E+00	+2.75576653E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.242188	+6.69446879E+01	+6.83829940E+01	+1.05661326E+00	+2.80905834E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.265625	+6.69488281E+01	+6.83872298E+01	+1.05667972E+00	+2.86229830E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.289062	+6.69530385E+01	+6.83915375E+01	+1.05674743E+00	+2.91547964E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.312500	+6.69573186E+01	+6.83959168E+01	+1.05681638E+00	+2.96859532E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.335938	+6.69616681E+01	+6.84003673E+01	+1.05688658E+00	+3.02163807E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.359375	+6.69660866E+01	+6.84048886E+01	+1.05695802E+00	+3.07460040E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.382812	+6.69705737E+01	+6.84094803E+01	+1.05703070E+00	+3.12747455E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.406250	+6.69751290E+01	+6.84141419E+01	+1.05710462E+00	+3.18025257E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.429688	+6.69797521E+01	+6.84188732E+01	+1.05717978E+00	+3.23292625E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.453125	+6.69844426E+01	+6.84236737E+01	+1.05725617E+00	+3.28548716E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.476562	+6.69892002E+01	+6.84285430E+01	+1.05733379E+00	+3.33792669E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.500000	+6.69940244E+01	+6.84334806E+01	+1.05741263E+00	+3.39023596E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.523438	+6.69989147E+01	+6.84384862E+01	+1.05749270E+00	+3.44240592E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.546875	+6.70038709E+01	+6.84435594E+01	+1.05757400E+00	+3.49442729E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.570312	+6.70088924E+01	+6.84486997E+01	+1.05765650E+00	+3.54629061E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.593750	+6.70139788E+01	+6.84539067E+01	+1.05774023E+00	+3.59798622E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.617188	+6.70191298E+01	+6.84591800E+01	+1.05782516E+00	+3.64950427E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.640625	+6.70243449E+01	+6.84645192E+01	+1.05791130E+00	+3.70083471E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.664062	+6.70296237E+01	+6.84699237E+01	+1.05799864E+00	+3.75196735E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.687500	+6.70349657E+01	+6.84753932E+01	+1.05808717E+00	+3.80289179E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.710938	+6.70403705E+01	+6.84809273E+01	+1.05817690E+00	+3.85359749E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.734375	+6.70458376E+01	+6.84865254E+01	+1.05826781E+00	+3.90407373E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.757812	+6.70513668E+01	+6.84921872E+01	+1.05835990E+00	+3.95430968E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.781250	+6.70569574E+01	+6.84979122E+01	+1.05845317E+00	+4.00429434E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.804688	+6.70626090E+01	+6.85037000E+01	+1.05854760E+00	+4.05401656E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.828125	+6.70683213E+01	+6.85095500E+01	+1.05864320E+00	+4.10346509E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.851562	+6.70740937E+01	+6.85154619E+01	+1.05873995E+00	+4.15262855E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.875000	+6.70799259E+01	+6.85214352E+01	+1.05883785E+00	+4.20149543E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.898438	+6.70858173E+01	+6.85274694E+01	+1.05893690E+00	+4.25005414E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.921875	+6.70917676E+01	+6.85335641E+01	+1.05903707E+00	+4.29829297E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.945312	+6.70977762E+01	+6.85397188E+01	+1.05913838E+00	+4.34620015E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.968750	+6.71038428E+01	+6.85459330E+01	+1.05924080E+00	+4.39376380E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
1.992188	+6.71099668E+01	+6.85522064E+01	+1.05934434E+00	+4.44097199E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
2.015625	+6.71161479E+01	+6.85585383E+01	+1.05944897E+00	+4.48781272E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
2.039062	+6.71223855E+01	+6.85649285E+01	+1.05955470E+00	+4.53427393E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
2.062500	+6.71286792E+01	+6.85713763E+01	+1.05966152E+00	+4.58034350E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
2.085938	+6.71350286E+01	+6.85778813E+01	+1.05976941E+00	+4.62600932E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
2.109375	+6.71414331E+01	+6.85844431E+01	+1.05987836E+00	+4.67125922E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
2.132812	+6.71478925E+01	+6.85910612E+01	+1.05998837E+00	+4.71608100E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
2.156250	+6.71544061E+01	+6.85977351E+01	+1.06009943E+00	+4.76046249E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
2.179688	+6.71609735E+01	+6.86044643E+01	+1.06021152E+00	+4.80439147E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
2.203125	+6.71675943E+01	+6.86112484E+01	+1.06032463E+00	+4.84785577E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
2.226562	+6.71742681E+01	+6.86180869E+01	+1.06043876E+00	+4.89084323E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
2.250000	+6.71809943E+01	+6.86249794E+01	+1.06055389E+00	+4.93334170E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
2.273438	+6.71877726E+01	+6.86319253E+01	+1.06067001E+00	+4.97533909E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
2.296875	+6.71946024E+01	+6.86389243E+01	+1.06078711E+00	+5.01682333E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02
2.320312	+6.72014833E+01	+6.86459757E+01	+1.06090518E+00	+5.05804800E-03	+7.04733423E+01	-1.00063039E-01	-7.04289443E+02	+5.23505331E-01	+4.76494669E-01	+6.88280506E+01	-9.78980548E-02	-7.03058408E+02


==> anc/otoc_to_plot_free_M700_L1.1225_n250_beta1.0000.dat <==
50.000000	+1.30831132E+02	+1.33055529E+02	+1.49263297E+00	+3.49224834E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
51.000000	+1.31057064E+02	+1.33362991E+02	+1.52862991E+00	+3.70714075E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
52.000000	+1.31227269E+02	+1.33622857E+02	+1.56677578E+00	+3.90319653E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
53.000000	+1.31341122E+02	+1.33834271E+02	+1.60669384E+00	+4.06239838E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
54.000000	+1.31398120E+02	+1.33996470E+02	+1.64802375E+00	+4.18668199E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
55.000000	+1.31397899E+02	+1.34108798E+02	+1.69042748E+00	+4.27847428E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
56.000000	+1.31340236E+02	+1.34170716E+02	+1.73359323E+00	+4.34048243E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
57.000000	+1.31225061E+02	+1.34181809E+02	+1.77723713E+00	+4.37548722E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
58.000000	+1.31052463E+02	+1.34141798E+02	+1.82110298E+00	+4.38616788E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
59.000000	+1.30822697E+02	+1.34050538E+02	+1.86496049E+00	+4.37497861E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
60.000000	+1.30536198E+02	+1.33908027E+02	+1.90860255E+00	+4.34408442E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
61.000000	+1.30193586E+02	+1.33714410E+02	+1.95184218E+00	+4.29535143E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
62.000000	+1.29795687E+02	+1.33469986E+02	+1.99450958E+00	+4.23037717E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
63.000000	+1.29343543E+02	+1.33175220E+02	+2.03644972E+00	+4.15054160E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
64.000000	+1.28838433E+02	+1.32830755E+02	+2.07752041E+00	+4.05706111E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
65.000000	+1.28281881E+02	+1.32437426E+02	+2.11759094E+00	+3.95103226E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
66.000000	+1.27675678E+02	+1.31996276E+02	+2.15654106E+00	+3.83345940E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
67.000000	+1.27021886E+02	+1.31508566E+02	+2.19426013E+00	+3.70526676E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
68.000000	+1.26322851E+02	+1.30975791E+02	+2.23064639E+00	+3.56730039E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
69.000000	+1.25581200E+02	+1.30399682E+02	+2.26560614E+00	+3.42032680E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
70.000000	+1.24799846E+02	+1.29782216E+02	+2.29905293E+00	+3.26503485E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
71.000000	+1.23981977E+02	+1.29125610E+02	+2.33090684E+00	+3.10204462E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
72.000000	+1.23131051E+02	+1.28432322E+02	+2.36109382E+00	+2.93192397E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
73.000000	+1.22250775E+02	+1.27705041E+02	+2.38954532E+00	+2.75521122E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
74.000000	+1.21345087E+02	+1.26946679E+02	+2.41619805E+00	+2.57244089E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
75.000000	+1.20418126E+02	+1.26160352E+02	+2.44099413E+00	+2.38416929E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
76.000000	+1.19474201E+02	+1.25349366E+02	+2.46388143E+00	+2.19099820E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
77.000000	+1.18517746E+02	+1.24517191E+02	+2.48481410E+00	+1.99359591E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
78.000000	+1.17553277E+02	+1.23667429E+02	+2.50375335E+00	+1.79271678E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
79.000000	+1.16585333E+02	+1.22803786E+02	+2.52066843E+00	+1.58922078E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
80.000000	+1.15618419E+02	+1.21930027E+02	+2.53553777E+00	+1.38409461E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
81.000000	+1.14656939E+02	+1.21049936E+02	+2.54835032E+00	+1.17847497E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
82.000000	+1.13705126E+02	+1.20167263E+02	+2.55910726E+00	+9.73672940E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
83.000000	+1.12766970E+02	+1.19285681E+02	+2.56782378E+00	+7.71196771E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
84.000000	+1.11846145E+02	+1.18408726E+02	+2.57453120E+00	+5.72768906E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
85.000000	+1.10945934E+02	+1.17539748E+02	+2.57927916E+00	+3.80332016E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
86.000000	+1.10069165E+02	+1.16681856E+02	+2.58213784E+00	+1.96038605E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
87.000000	+1.09218149E+02	+1.15837866E+02	+2.58319993E+00	+2.22191677E-04	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
88.000000	+1.08394627E+02	+1.15010257E+02	+2.58258222E+00	-1.38674917E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
89.000000	+1.07599739E+02	+1.14201123E+02	+2.58042644E+00	-2.84155738E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
90.000000	+1.06834001E+02	+1.13412141E+02	+2.57689911E+00	-4.11810017E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
91.000000	+1.06097308E+02	+1.12644545E+02	+2.57219023E+00	-5.19433681E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
92.000000	+1.05388955E+02	+1.11899110E+02	+2.56651044E+00	-6.05183090E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
93.000000	+1.04707684E+02	+1.11176152E+02	+2.56008657E+00	-6.67732489E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
94.000000	+1.04051752E+02	+1.10475544E+02	+2.55315579E+00	-7.06423763E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
95.000000	+1.03419022E+02	+1.09796743E+02	+2.54595810E+00	-7.21391646E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
96.000000	+1.02807069E+02	+1.09138845E+02	+2.53872795E+00	-7.13646169E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
97.000000	+1.02213302E+02	+1.08500641E+02	+2.53168517E+00	-6.85095050E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
98.000000	+1.01635094E+02	+1.07880704E+02	+2.52502605E+00	-6.38492712E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
99.000000	+1.01069907E+02	+1.07277469E+02	+2.51891532E+00	-5.83653568E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
25.000000	+1.10461447E+02	+1.13448491E+02	+1.78743130E+00	-4.35318358E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
25.500000	+1.11067355E+02	+1.13990204E+02	+1.76570610E+00	-4.33689597E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
26.000000	+1.11668762E+02	+1.14529030E+02	+1.74406234E+00	-4.31767986E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
26.500000	+1.12265420E+02	+1.15064755E+02	+1.72252930E+00	-4.29238593E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
27.000000	+1.12857078E+02	+1.15597170E+02	+1.70113848E+00	-4.26057768E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
27.500000	+1.13443492E+02	+1.16126065E+02	+1.67992352E+00	-4.22183519E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
28.000000	+1.14024415E+02	+1.16651233E+02	+1.65892012E+00	-4.17576628E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
28.500000	+1.14599602E+02	+1.17172464E+02	+1.63816586E+00	-4.12201542E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
29.000000	+1.15168807E+02	+1.17689548E+02	+1.61769997E+00	-4.06026990E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
29.500000	+1.15731785E+02	+1.18202274E+02	+1.59756316E+00	-3.99026317E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
30.000000	+1.16288293E+02	+1.18710430E+02	+1.57779734E+00	-3.91177540E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
30.500000	+1.16838087E+02	+1.19213802E+02	+1.55844541E+00	-3.82463187E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
31.000000	+1.17380928E+02	+1.19712176E+02	+1.53955102E+00	-3.72869956E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
31.500000	+1.17916578E+02	+1.20205340E+02	+1.52115841E+00	-3.62388288E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
32.000000	+1.18444802E+02	+1.20693081E+02	+1.50331219E+00	-3.51011925E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
32.500000	+1.18965371E+02	+1.21175189E+02	+1.48605722E+00	-3.38737540E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
33.000000	+1.19478059E+02	+1.21651455E+02	+1.46943844E+00	-3.25564513E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
33.500000	+1.19982644E+02	+1.22121677E+02	+1.45350077E+00	-3.11494909E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
34.000000	+1.20478911E+02	+1.22585651E+02	+1.43828895E+00	-2.96533681E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
34.500000	+1.20966646E+02	+1.23043180E+02	+1.42384740E+00	-2.80689124E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
35.000000	+1.21445642E+02	+1.23494070E+02	+1.41022003E+00	-2.63973543E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
35.500000	+1.21915695E+02	+1.23938131E+02	+1.39745004E+00	-2.46404092E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
36.000000	+1.22376604E+02	+1.24375175E+02	+1.38557963E+00	-2.28003717E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
36.500000	+1.22828171E+02	+1.24805017E+02	+1.37464967E+00	-2.08802113E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
37.000000	+1.23270202E+02	+1.25227475E+02	+1.36469941E+00	-1.88836597E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
37.500000	+1.23702504E+02	+1.25642370E+02	+1.35576601E+00	-1.68152818E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
38.000000	+1.24124887E+02	+1.26049523E+02	+1.34788413E+00	-1.46805199E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
38.500000	+1.24537161E+02	+1.26448757E+02	+1.34108549E+00	-1.24857068E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
39.000000	+1.24939140E+02	+1.26839895E+02	+1.33539843E+00	-1.02380418E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
39.500000	+1.25330639E+02	+1.27222763E+02	+1.33084745E+00	-7.94553045E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
40.000000	+1.25711473E+02	+1.27597185E+02	+1.32745289E+00	-5.61688845E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
40.500000	+1.26081462E+02	+1.27962988E+02	+1.32523056E+00	-3.26141472E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
41.000000	+1.26440426E+02	+1.28319998E+02	+1.32419148E+00	-8.88841190E-04	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
41.500000	+1.26788188E+02	+1.28668043E+02	+1.32434172E+00	+1.49083278E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
42.000000	+1.27124574E+02	+1.29006951E+02	+1.32568231E+00	+3.86751166E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
42.500000	+1.27449414E+02	+1.29336553E+02	+1.32820923E+00	+6.23117169E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
43.000000	+1.27762538E+02	+1.29656680E+02	+1.33191348E+00	+8.57201728E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
43.500000	+1.28063782E+02	+1.29967168E+02	+1.33678125E+00	+1.08806192E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
44.000000	+1.28352986E+02	+1.30267851E+02	+1.34279410E+00	+1.31480303E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
44.500000	+1.28629993E+02	+1.30558569E+02	+1.34992928E+00	+1.53658766E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
45.000000	+1.28894648E+02	+1.30839164E+02	+1.35815998E+00	+1.75264234E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
45.500000	+1.29146803E+02	+1.31109479E+02	+1.36745570E+00	+1.96226187E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
46.000000	+1.29386313E+02	+1.31369361E+02	+1.37778260E+00	+2.16481174E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
46.500000	+1.29613035E+02	+1.31618662E+02	+1.38910382E+00	+2.35972898E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
47.000000	+1.29826834E+02	+1.31857234E+02	+1.40137989E+00	+2.54652186E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
47.500000	+1.30027577E+02	+1.32084933E+02	+1.41456904E+00	+2.72476898E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
48.000000	+1.30215135E+02	+1.32301619E+02	+1.42862758E+00	+2.89411794E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
48.500000	+1.30389386E+02	+1.32507154E+02	+1.44351022E+00	+3.05428380E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
49.000000	+1.30550210E+02	+1.32701404E+02	+1.45917042E+00	+3.20504765E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
49.500000	+1.30697495E+02	+1.32884238E+02	+1.47556070E+00	+3.35106390E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
12.500000	+9.47636028E+01	+9.97446688E+01	+2.29879109E+00	-3.51960957E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
12.750000	+9.50691541E+01	+1.00006395E+02	+2.28995388E+00	-3.55015518E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
13.000000	+9.53758321E+01	+1.00269260E+02	+2.28104031E+00	-3.58062649E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
13.250000	+9.56835748E+01	+1.00533210E+02	+2.27205075E+00	-3.61094365E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
13.500000	+9.59923241E+01	+1.00798196E+02	+2.26298560E+00	-3.64109167E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
13.750000	+9.63020252E+01	+1.01064170E+02	+2.25384529E+00	-3.67104839E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
14.000000	+9.66126258E+01	+1.01331089E+02	+2.24463035E+00	-3.70078547E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
14.250000	+9.69240758E+01	+1.01598912E+02	+2.23534137E+00	-3.73026937E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
14.500000	+9.72363270E+01	+1.01867600E+02	+2.22597901E+00	-3.75946239E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
14.750000	+9.75493322E+01	+1.02137115E+02	+2.21654405E+00	-3.78832368E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
15.000000	+9.78630454E+01	+1.02407420E+02	+2.20703739E+00	-3.81681016E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
15.250000	+9.81774212E+01	+1.02678481E+02	+2.19746000E+00	-3.84487752E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
15.500000	+9.84924145E+01	+1.02950261E+02	+2.18781300E+00	-3.87248106E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
15.750000	+9.88079804E+01	+1.03222727E+02	+2.17809760E+00	-3.89957650E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
16.000000	+9.91240738E+01	+1.03495844E+02	+2.16831512E+00	-3.92612077E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
16.250000	+9.94406495E+01	+1.03769577E+02	+2.15846699E+00	-3.95207260E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
16.500000	+9.97576620E+01	+1.04043892E+02	+2.14855476E+00	-3.97739314E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
16.750000	+1.00075065E+02	+1.04318754E+02	+2.13858003E+00	-4.00204639E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
17.000000	+1.00392813E+02	+1.04594127E+02	+2.12854452E+00	-4.02599959E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
17.250000	+1.00710857E+02	+1.04869974E+02	+2.11845003E+00	-4.04922350E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
17.500000	+1.01029152E+02	+1.05146261E+02	+2.10829841E+00	-4.07169253E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
17.750000	+1.01347649E+02	+1.05422949E+02	+2.09809157E+00	-4.09338483E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
18.000000	+1.01666299E+02	+1.05700000E+02	+2.08783148E+00	-4.11428230E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
18.250000	+1.01985055E+02	+1.05977377E+02	+2.07752016E+00	-4.13437040E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
18.500000	+1.02303868E+02	+1.06255040E+02	+2.06715963E+00	-4.15363799E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
18.750000	+1.02622688E+02	+1.06532952E+02	+2.05675197E+00	-4.17207707E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
19.000000	+1.02941468E+02	+1.06811071E+02	+2.04629925E+00	-4.18968238E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
19.250000	+1.03260157E+02	+1.07089359E+02	+2.03580355E+00	-4.20645102E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
19.500000	+1.03578709E+02	+1.07367776E+02	+2.02526699E+00	-4.22238201E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
19.750000	+1.03897074E+02	+1.07646281E+02	+2.01469164E+00	-4.23747576E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
20.000000	+1.04215205E+02	+1.07924836E+02	+2.00407961E+00	-4.25173358E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
20.250000	+1.04533054E+02	+1.08203399E+02	+1.99343298E+00	-4.26515712E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
20.500000	+1.04850575E+02	+1.08481933E+02	+1.98275383E+00	-4.27774785E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
20.750000	+1.05167721E+02	+1.08760396E+02	+1.97204424E+00	-4.28950651E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
21.000000	+1.05484449E+02	+1.09038752E+02	+1.96130629E+00	-4.30043261E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
21.250000	+1.05800712E+02	+1.09316961E+02	+1.95054207E+00	-4.31052391E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
21.500000	+1.06116467E+02	+1.09594986E+02	+1.93975367E+00	-4.31977600E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
21.750000	+1.06431673E+02	+1.09872789E+02	+1.92894319E+00	-4.32818190E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
22.000000	+1.06746286E+02	+1.10150335E+02	+1.91811276E+00	-4.33573165E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
22.250000	+1.07060266E+02	+1.10427587E+02	+1.90726454E+00	-4.34241207E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
22.500000	+1.07373574E+02	+1.10704510E+02	+1.89640070E+00	-4.34820649E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
22.750000	+1.07686169E+02	+1.10981071E+02	+1.88552350E+00	-4.35309458E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
23.000000	+1.07998014E+02	+1.11257235E+02	+1.87463523E+00	-4.35705228E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
23.250000	+1.08309072E+02	+1.11532970E+02	+1.86373824E+00	-4.36005173E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
23.500000	+1.08619306E+02	+1.11808243E+02	+1.85283497E+00	-4.36206129E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
23.750000	+1.08928679E+02	+1.12083024E+02	+1.84192794E+00	-4.36304570E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
24.000000	+1.09237159E+02	+1.12357282E+02	+1.83101974E+00	-4.36296619E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
24.250000	+1.09544708E+02	+1.12630987E+02	+1.82011311E+00	-4.36178070E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
24.500000	+1.09851295E+02	+1.12904109E+02	+1.80921084E+00	-4.35944418E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
24.750000	+1.10156886E+02	+1.13176620E+02	+1.79831588E+00	-4.35652052E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
6.250000	+8.78189415E+01	+9.38574687E+01	+2.49130733E+00	-2.51301054E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
6.375000	+8.79355513E+01	+9.39550238E+01	+2.48814681E+00	-2.54380993E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
6.500000	+8.80535594E+01	+9.40538063E+01	+2.48494780E+00	-2.57424088E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
6.625000	+8.81729280E+01	+9.41537860E+01	+2.48171121E+00	-2.60394288E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
6.750000	+8.82936195E+01	+9.42549325E+01	+2.47843795E+00	-2.63293216E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
6.875000	+8.84155970E+01	+9.43572163E+01	+2.47512888E+00	-2.66122563E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
7.000000	+8.85388240E+01	+9.44606077E+01	+2.47178488E+00	-2.68884090E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
7.125000	+8.86632647E+01	+9.45650777E+01	+2.46840678E+00	-2.71579617E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
7.250000	+8.87888837E+01	+9.46705976E+01	+2.46499539E+00	-2.74211015E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
7.375000	+8.89156462E+01	+9.47771390E+01	+2.46155150E+00	-2.76780207E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
7.500000	+8.90435182E+01	+9.48846741E+01	+2.45807589E+00	-2.79289157E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
7.625000	+8.91724662E+01	+9.49931753E+01	+2.45456928E+00	-2.81739863E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
7.750000	+8.93024575E+01	+9.51026158E+01	+2.45103239E+00	-2.84134353E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
7.875000	+8.94334598E+01	+9.52129688E+01	+2.44746592E+00	-2.86474680E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
8.000000	+8.95654418E+01	+9.53242085E+01	+2.44387052E+00	-2.88762914E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
8.125000	+8.96983728E+01	+9.54363093E+01	+2.44024684E+00	-2.91001134E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
8.250000	+8.98322227E+01	+9.55492462E+01	+2.43659549E+00	-2.93191427E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
8.375000	+8.99669623E+01	+9.56629948E+01	+2.43291706E+00	-2.95335879E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
8.500000	+9.01025631E+01	+9.57775310E+01	+2.42921210E+00	-2.97436567E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
8.625000	+9.02389972E+01	+9.58928316E+01	+2.42548114E+00	-2.99495561E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
8.750000	+9.03762377E+01	+9.60088737E+01	+2.42172471E+00	-3.01514909E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
8.875000	+9.05142583E+01	+9.61256350E+01	+2.41794327E+00	-3.03496639E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
9.000000	+9.06530333E+01	+9.62430938E+01	+2.41413729E+00	-3.05442751E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
9.125000	+9.07925381E+01	+9.63612291E+01	+2.41030720E+00	-3.07355211E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
9.250000	+9.09327485E+01	+9.64800202E+01	+2.40645341E+00	-3.09235949E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
9.375000	+9.10736413E+01	+9.65994473E+01	+2.40257630E+00	-3.11086854E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
9.500000	+9.12151938E+01	+9.67194908E+01	+2.39867624E+00	-3.12909766E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
9.625000	+9.13573844E+01	+9.68401321E+01	+2.39475356E+00	-3.14706477E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
9.750000	+9.15001918E+01	+9.69613528E+01	+2.39080858E+00	-3.16478726E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
9.875000	+9.16435957E+01	+9.70831352E+01	+2.38684159E+00	-3.18228193E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
10.000000	+9.17875763E+01	+9.72054623E+01	+2.38285287E+00	-3.19956500E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
10.125000	+9.19321147E+01	+9.73283174E+01	+2.37884268E+00	-3.21665202E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
10.250000	+9.20771926E+01	+9.74516846E+01	+2.37481124E+00	-3.23355793E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
10.375000	+9.22227923E+01	+9.75755485E+01	+2.37075878E+00	-3.25029695E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
10.500000	+9.23688967E+01	+9.76998940E+01	+2.36668550E+00	-3.26688260E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
10.625000	+9.25154896E+01	+9.78247068E+01	+2.36259158E+00	-3.28332771E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
10.750000	+9.26625552E+01	+9.79499730E+01	+2.35847718E+00	-3.29964435E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
10.875000	+9.28100782E+01	+9.80756792E+01	+2.35434247E+00	-3.31584385E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
11.000000	+9.29580443E+01	+9.82018126E+01	+2.35018757E+00	-3.33193679E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
11.125000	+9.31064393E+01	+9.83283608E+01	+2.34601262E+00	-3.34793298E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
11.250000	+9.32552498E+01	+9.84553118E+01	+2.34181774E+00	-3.36384147E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
11.375000	+9.34044629E+01	+9.85826543E+01	+2.33760302E+00	-3.37967055E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
11.500000	+9.35540662E+01	+9.87103771E+01	+2.33336856E+00	-3.39542775E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
11.625000	+9.37040478E+01	+9.88384698E+01	+2.32911445E+00	-3.41111984E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
11.750000	+9.38543962E+01	+9.89669221E+01	+2.32484076E+00	-3.42675282E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
11.875000	+9.40051004E+01	+9.90957243E+01	+2.32054757E+00	-3.44233199E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
12.000000	+9.41561499E+01	+9.92248670E+01	+2.31623493E+00	-3.45786188E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
12.125000	+9.43075345E+01	+9.93543413E+01	+2.31190291E+00	-3.47334633E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
12.250000	+9.44592444E+01	+9.94841385E+01	+2.30755157E+00	-3.48878847E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
12.375000	+9.46112702E+01	+9.96142503E+01	+2.30318094E+00	-3.50421017E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
3.125000	+8.54736712E+01	+9.19083922E+01	+2.55485566E+00	-1.46775934E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
3.187500	+8.55077892E+01	+9.19365581E+01	+2.55393024E+00	-1.49357281E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
3.250000	+8.55425040E+01	+9.19652227E+01	+2.55298869E+00	-1.51929203E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
3.312500	+8.55778113E+01	+9.19943829E+01	+2.55203113E+00	-1.54482173E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
3.375000	+8.56137069E+01	+9.20240352E+01	+2.55105766E+00	-1.57015993E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
3.437500	+8.56501864E+01	+9.20541765E+01	+2.55006843E+00	-1.59530475E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
3.500000	+8.56872453E+01	+9.20848033E+01	+2.54906353E+00	-1.62025437E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
3.562500	+8.57248793E+01	+9.21159124E+01	+2.54804311E+00	-1.64500708E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
3.625000	+8.57630837E+01	+9.21475001E+01	+2.54700727E+00	-1.66956123E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
3.687500	+8.58018540E+01	+9.21795632E+01	+2.54595616E+00	-1.69391529E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
3.750000	+8.58411857E+01	+9.22120981E+01	+2.54488988E+00	-1.71806778E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
3.812500	+8.58810740E+01	+9.22451013E+01	+2.54380857E+00	-1.74201734E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
3.875000	+8.59215144E+01	+9.22785692E+01	+2.54271236E+00	-1.76576266E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
3.937500	+8.59625022E+01	+9.23124982E+01	+2.54160137E+00	-1.78930256E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
4.000000	+8.60040326E+01	+9.23468848E+01	+2.54047573E+00	-1.81263591E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
4.062500	+8.60461008E+01	+9.23817253E+01	+2.53933557E+00	-1.83576169E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
4.125000	+8.60887021E+01	+9.24170160E+01	+2.53818103E+00	-1.85867896E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
4.187500	+8.61318315E+01	+9.24527533E+01	+2.53701223E+00	-1.88138687E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
4.250000	+8.61754844E+01	+9.24889334E+01	+2.53582930E+00	-1.90388466E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
4.312500	+8.62196558E+01	+9.25255525E+01	+2.53463237E+00	-1.92617164E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
4.375000	+8.62643408E+01	+9.25626070E+01	+2.53342158E+00	-1.94824724E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
4.437500	+8.63095344E+01	+9.26000930E+01	+2.53219706E+00	-1.97011094E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
4.500000	+8.63552318E+01	+9.26380068E+01	+2.53095894E+00	-1.99176233E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
4.562500	+8.64014280E+01	+9.26763445E+01	+2.52970736E+00	-2.01320109E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
4.625000	+8.64481180E+01	+9.27151023E+01	+2.52844244E+00	-2.03442696E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
4.687500	+8.64952969E+01	+9.27542763E+01	+2.52716432E+00	-2.05543980E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
4.750000	+8.65429596E+01	+9.27938627E+01	+2.52587314E+00	-2.07623952E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
4.812500	+8.65911011E+01	+9.28338576E+01	+2.52456902E+00	-2.09682615E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
4.875000	+8.66397164E+01	+9.28742572E+01	+2.52325211E+00	-2.11719977E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
4.937500	+8.66888004E+01	+9.29150574E+01	+2.52192252E+00	-2.13736057E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
5.000000	+8.67383482E+01	+9.29562544E+01	+2.52058041E+00	-2.15730881E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
5.062500	+8.67883547E+01	+9.29978444E+01	+2.51922589E+00	-2.17704483E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
5.125000	+8.68388149E+01	+9.30398232E+01	+2.51785910E+00	-2.19656905E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
5.187500	+8.68897236E+01	+9.30821872E+01	+2.51648018E+00	-2.21588198E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
5.250000	+8.69410759E+01	+9.31249322E+01	+2.51508925E+00	-2.23498421E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
5.312500	+8.69928667E+01	+9.31680543E+01	+2.51368645E+00	-2.25387638E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
5.375000	+8.70450910E+01	+9.32115497E+01	+2.51227190E+00	-2.27255925E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
5.437500	+8.70977437E+01	+9.32554144E+01	+2.51084575E+00	-2.29103362E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
5.500000	+8.71508198E+01	+9.32996444E+01	+2.50940811E+00	-2.30930040E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
5.562500	+8.72043143E+01	+9.33442357E+01	+2.50795912E+00	-2.32736053E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
5.625000	+8.72582222E+01	+9.33891846E+01	+2.50649891E+00	-2.34521506E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
5.687500	+8.73125384E+01	+9.34344869E+01	+2.50502760E+00	-2.36286509E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
5.750000	+8.73672580E+01	+9.34801388E+01	+2.50354533E+00	-2.38031180E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
5.812500	+8.74223760E+01	+9.35261363E+01	+2.50205221E+00	-2.39755644E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
5.875000	+8.74778874E+01	+9.35724756E+01	+2.50054838E+00	-2.41460033E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
5.937500	+8.75337872E+01	+9.36191527E+01	+2.49903396E+00	-2.43144484E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
6.000000	+8.75900706E+01	+9.36661636E+01	+2.49750908E+00	-2.44809142E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
6.062500	+8.76467326E+01	+9.37135046E+01	+2.49597385E+00	-2.46454157E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
6.125000	+8.77037683E+01	+9.37611717E+01	+2.49442840E+00	-2.48079687E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
6.187500	+8.77611729E+01	+9.38091610E+01	+2.49287285E+00	-2.49695514E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.562500	+8.48259863E+01	+9.13748244E+01	+2.57243483E+00	-7.66734058E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.593750	+8.48348939E+01	+9.13821479E+01	+2.57219291E+00	-7.81583367E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.625000	+8.48439725E+01	+9.13896124E+01	+2.57194634E+00	-7.96418843E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.656250	+8.48532219E+01	+9.13972177E+01	+2.57169514E+00	-8.11226414E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.687500	+8.48626417E+01	+9.14049637E+01	+2.57143932E+00	-8.26005600E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.718750	+8.48722316E+01	+9.14128499E+01	+2.57117889E+00	-8.40755928E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.750000	+8.48819912E+01	+9.14208763E+01	+2.57091385E+00	-8.55476927E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.781250	+8.48919203E+01	+9.14290425E+01	+2.57064422E+00	-8.70168128E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.812500	+8.49020185E+01	+9.14373483E+01	+2.57037000E+00	-8.84829068E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.843750	+8.49122855E+01	+9.14457935E+01	+2.57009120E+00	-8.99459285E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.875000	+8.49227209E+01	+9.14543778E+01	+2.56980783E+00	-9.14058323E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.906250	+8.49333243E+01	+9.14631009E+01	+2.56951991E+00	-9.28625727E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.937500	+8.49440955E+01	+9.14719626E+01	+2.56922744E+00	-9.43161047E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.968750	+8.49550340E+01	+9.14809626E+01	+2.56893044E+00	-9.57663837E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
2.000000	+8.49661395E+01	+9.14901006E+01	+2.56862890E+00	-9.72133654E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
2.031250	+8.49774116E+01	+9.14993763E+01	+2.56832285E+00	-9.86570060E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
2.062500	+8.49888499E+01	+9.15087895E+01	+2.56801230E+00	-1.00097262E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
2.093750	+8.50004541E+01	+9.15183400E+01	+2.56769725E+00	-1.01534090E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
2.125000	+8.50122238E+01	+9.15280273E+01	+2.56737771E+00	-1.02967447E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
2.156250	+8.50241585E+01	+9.15378512E+01	+2.56705370E+00	-1.04397292E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
2.187500	+8.50362580E+01	+9.15478114E+01	+2.56672523E+00	-1.05823582E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
2.218750	+8.50485217E+01	+9.15579076E+01	+2.56639230E+00	-1.07246275E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
2.250000	+8.50609493E+01	+9.15681395E+01	+2.56605494E+00	-1.08665331E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
2.281250	+8.50735403E+01	+9.15785068E+01	+2.56571314E+00	-1.10080709E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
2.312500	+8.50862945E+01	+9.15890093E+01	+2.56536693E+00	-1.11492369E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
2.343750	+8.50992112E+01	+9.15996465E+01	+2.56501632E+00	-1.12900270E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
2.375000	+8.51122902E+01	+9.16104181E+01	+2.56466131E+00	-1.14304374E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
2.406250	+8.51255309E+01	+9.16213239E+01	+2.56430191E+00	-1.15704640E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
2.437500	+8.51389330E+01	+9.16323635E+01	+2.56393815E+00	-1.17101032E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
2.468750	+8.51524960E+01	+9.16435366E+01	+2.56357003E+00	-1.18493510E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
2.500000	+8.51662195E+01	+9.16548428E+01	+2.56319757E+00	-1.19882037E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
2.531250	+8.51801030E+01	+9.16662819E+01	+2.56282077E+00	-1.21266576E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
2.562500	+8.51941461E+01	+9.16778534E+01	+2.56243965E+00	-1.22647090E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
2.593750	+8.52083483E+01	+9.16895571E+01	+2.56205422E+00	-1.24023543E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
2.625000	+8.52227091E+01	+9.17013926E+01	+2.56166450E+00	-1.25395898E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
2.656250	+8.52372282E+01	+9.17133596E+01	+2.56127050E+00	-1.26764120E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
2.687500	+8.52519050E+01	+9.17254576E+01	+2.56087223E+00	-1.28128175E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
2.718750	+8.52667391E+01	+9.17376864E+01	+2.56046970E+00	-1.29488028E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
2.750000	+8.52817299E+01	+9.17500456E+01	+2.56006293E+00	-1.30843645E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
2.781250	+8.52968771E+01	+9.17625348E+01	+2.55965193E+00	-1.32194993E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
2.812500	+8.53121800E+01	+9.17751537E+01	+2.55923671E+00	-1.33542038E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
2.843750	+8.53276383E+01	+9.17879019E+01	+2.55881729E+00	-1.34884748E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
2.875000	+8.53432515E+01	+9.18007790E+01	+2.55839368E+00	-1.36223090E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
2.906250	+8.53590190E+01	+9.18137846E+01	+2.55796589E+00	-1.37557034E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
2.937500	+8.53749404E+01	+9.18269185E+01	+2.55753395E+00	-1.38886549E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
2.968750	+8.53910151E+01	+9.18401802E+01	+2.55709785E+00	-1.40211602E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
3.000000	+8.54072427E+01	+9.18535693E+01	+2.55665763E+00	-1.41532166E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
3.031250	+8.54236226E+01	+9.18670854E+01	+2.55621328E+00	-1.42848209E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
3.062500	+8.54401543E+01	+9.18807282E+01	+2.55576482E+00	-1.44159703E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
3.093750	+8.54568374E+01	+9.18944972E+01	+2.55531228E+00	-1.45468916E-02	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.781250	+8.46596716E+01	+9.12381635E+01	+2.57695270E+00	-3.87704522E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.796875	+8.46619234E+01	+9.12400128E+01	+2.57689152E+00	-3.95396540E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.812500	+8.46642194E+01	+9.12418985E+01	+2.57682914E+00	-4.03086761E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.828125	+8.46665596E+01	+9.12438205E+01	+2.57676556E+00	-4.10773352E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.843750	+8.46689441E+01	+9.12457789E+01	+2.57670077E+00	-4.18456245E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.859375	+8.46713727E+01	+9.12477736E+01	+2.57663479E+00	-4.26135372E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.875000	+8.46738455E+01	+9.12498046E+01	+2.57656761E+00	-4.33810666E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.890625	+8.46763625E+01	+9.12518718E+01	+2.57649922E+00	-4.41482060E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.906250	+8.46789236E+01	+9.12539754E+01	+2.57642964E+00	-4.49149484E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.921875	+8.46815288E+01	+9.12561152E+01	+2.57635886E+00	-4.56812874E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.937500	+8.46841780E+01	+9.12582913E+01	+2.57628689E+00	-4.64472160E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.953125	+8.46868713E+01	+9.12605036E+01	+2.57621372E+00	-4.72127276E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.968750	+8.46896087E+01	+9.12627521E+01	+2.57613935E+00	-4.79778154E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.984375	+8.46923900E+01	+9.12650367E+01	+2.57606379E+00	-4.87424730E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.000000	+8.46952153E+01	+9.12673576E+01	+2.57598703E+00	-4.95066934E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.015625	+8.46980846E+01	+9.12697146E+01	+2.57590908E+00	-5.02704701E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.031250	+8.47009978E+01	+9.12721077E+01	+2.57582993E+00	-5.10337964E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.046875	+8.47039550E+01	+9.12745370E+01	+2.57574960E+00	-5.17966657E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.062500	+8.47069560E+01	+9.12770023E+01	+2.57566807E+00	-5.25590713E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.078125	+8.47100009E+01	+9.12795038E+01	+2.57558535E+00	-5.33210067E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.093750	+8.47130896E+01	+9.12820412E+01	+2.57550144E+00	-5.40824653E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.109375	+8.47162221E+01	+9.12846148E+01	+2.57541634E+00	-5.48434404E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.125000	+8.47193983E+01	+9.12872243E+01	+2.57533005E+00	-5.56039255E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.140625	+8.47226184E+01	+9.12898698E+01	+2.57524258E+00	-5.63639141E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.156250	+8.47258821E+01	+9.12925514E+01	+2.57515392E+00	-5.71233996E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.171875	+8.47291896E+01	+9.12952688E+01	+2.57506407E+00	-5.78823755E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.187500	+8.47325407E+01	+9.12980222E+01	+2.57497303E+00	-5.86408352E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.203125	+8.47359354E+01	+9.13008115E+01	+2.57488082E+00	-5.93987724E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.218750	+8.47393738E+01	+9.13036367E+01	+2.57478741E+00	-6.01561804E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.234375	+8.47428557E+01	+9.13064978E+01	+2.57469283E+00	-6.09130529E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.250000	+8.47463812E+01	+9.13093947E+01	+2.57459706E+00	-6.16693833E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.265625	+8.47499502E+01	+9.13123275E+01	+2.57450011E+00	-6.24251653E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.281250	+8.47535627E+01	+9.13152960E+01	+2.57440198E+00	-6.31803925E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.296875	+8.47572186E+01	+9.13183004E+01	+2.57430267E+00	-6.39350584E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.312500	+8.47609180E+01	+9.13213405E+01	+2.57420218E+00	-6.46891566E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.328125	+8.47646607E+01	+9.13244163E+01	+2.57410052E+00	-6.54426808E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.343750	+8.47684468E+01	+9.13275278E+01	+2.57399768E+00	-6.61956246E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.359375	+8.47722763E+01	+9.13306750E+01	+2.57389366E+00	-6.69479818E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.375000	+8.47761490E+01	+9.13338579E+01	+2.57378846E+00	-6.76997459E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.390625	+8.47800650E+01	+9.13370764E+01	+2.57368210E+00	-6.84509107E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.406250	+8.47840242E+01	+9.13403305E+01	+2.57357455E+00	-6.92014698E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.421875	+8.47880266E+01	+9.13436202E+01	+2.57346584E+00	-6.99514171E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.437500	+8.47920722E+01	+9.13469454E+01	+2.57335596E+00	-7.07007463E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.453125	+8.47961609E+01	+9.13503062E+01	+2.57324490E+00	-7.14494511E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.468750	+8.48002927E+01	+9.13537025E+01	+2.57313268E+00	-7.21975254E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.484375	+8.48044675E+01	+9.13571343E+01	+2.57301928E+00	-7.29449629E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.500000	+8.48086854E+01	+9.13606015E+01	+2.57290472E+00	-7.36917574E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.515625	+8.48129462E+01	+9.13641041E+01	+2.57278900E+00	-7.44379029E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.531250	+8.48172500E+01	+9.13676422E+01	+2.57267211E+00	-7.51833931E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
1.546875	+8.48215967E+01	+9.13712156E+01	+2.57255405E+00	-7.59285542E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.390625	+8.46178085E+01	+9.12037874E+01	+2.57809016E+00	-1.94401896E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.398438	+8.46183731E+01	+9.12042509E+01	+2.57807482E+00	-1.98282131E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.406250	+8.46189487E+01	+9.12047236E+01	+2.57805918E+00	-2.02162138E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.414062	+8.46195356E+01	+9.12052054E+01	+2.57804323E+00	-2.06041688E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.421875	+8.46201335E+01	+9.12056964E+01	+2.57802698E+00	-2.09920770E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.429688	+8.46207427E+01	+9.12061965E+01	+2.57801043E+00	-2.13799377E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.437500	+8.46213630E+01	+9.12067058E+01	+2.57799358E+00	-2.17677499E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.445312	+8.46219944E+01	+9.12072243E+01	+2.57797642E+00	-2.21555128E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.453125	+8.46226370E+01	+9.12077519E+01	+2.57795896E+00	-2.25432255E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.460938	+8.46232907E+01	+9.12082887E+01	+2.57794120E+00	-2.29308872E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.468750	+8.46239556E+01	+9.12088346E+01	+2.57792313E+00	-2.33184969E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.476562	+8.46246317E+01	+9.12093896E+01	+2.57790476E+00	-2.37060537E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.484375	+8.46253188E+01	+9.12099539E+01	+2.57788609E+00	-2.40935569E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.492188	+8.46260171E+01	+9.12105272E+01	+2.57786712E+00	-2.44810056E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.500000	+8.46267266E+01	+9.12111098E+01	+2.57784784E+00	-2.48683987E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.507812	+8.46274472E+01	+9.12117014E+01	+2.57782826E+00	-2.52557356E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.515625	+8.46281789E+01	+9.12123023E+01	+2.57780838E+00	-2.56430153E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.523438	+8.46289218E+01	+9.12129122E+01	+2.57778819E+00	-2.60302370E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.531250	+8.46296758E+01	+9.12135313E+01	+2.57776770E+00	-2.64173998E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.539062	+8.46304409E+01	+9.12141596E+01	+2.57774691E+00	-2.68045027E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.546875	+8.46312172E+01	+9.12147970E+01	+2.57772582E+00	-2.71915450E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.554688	+8.46320046E+01	+9.12154435E+01	+2.57770443E+00	-2.75785258E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.562500	+8.46328031E+01	+9.12160992E+01	+2.57768273E+00	-2.79654442E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.570312	+8.46336128E+01	+9.12167640E+01	+2.57766073E+00	-2.83522994E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.578125	+8.46344335E+01	+9.12174380E+01	+2.57763843E+00	-2.87390904E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.585938	+8.46352654E+01	+9.12181211E+01	+2.57761583E+00	-2.91258164E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.593750	+8.46361084E+01	+9.12188133E+01	+2.57759292E+00	-2.95124766E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.601562	+8.46369626E+01	+9.12195147E+01	+2.57756971E+00	-2.98990700E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.609375	+8.46378278E+01	+9.12202252E+01	+2.57754620E+00	-3.02855959E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.617188	+8.46387042E+01	+9.12209448E+01	+2.57752239E+00	-3.06720533E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.625000	+8.46395916E+01	+9.12216736E+01	+2.57749828E+00	-3.10584414E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.632812	+8.46404902E+01	+9.12224114E+01	+2.57747386E+00	-3.14447592E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.640625	+8.46413999E+01	+9.12231585E+01	+2.57744915E+00	-3.18310061E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.648438	+8.46423207E+01	+9.12239146E+01	+2.57742413E+00	-3.22171810E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.656250	+8.46432526E+01	+9.12246798E+01	+2.57739881E+00	-3.26032832E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.664062	+8.46441956E+01	+9.12254542E+01	+2.57737319E+00	-3.29893117E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.671875	+8.46451497E+01	+9.12262377E+01	+2.57734726E+00	-3.33752658E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.679688	+8.46461149E+01	+9.12270303E+01	+2.57732104E+00	-3.37611444E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.687500	+8.46470912E+01	+9.12278321E+01	+2.57729451E+00	-3.41469469E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.695312	+8.46480786E+01	+9.12286429E+01	+2.57726768E+00	-3.45326723E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.703125	+8.46490771E+01	+9.12294629E+01	+2.57724055E+00	-3.49183198E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.710938	+8.46500867E+01	+9.12302920E+01	+2.57721312E+00	-3.53038884E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.718750	+8.46511074E+01	+9.12311302E+01	+2.57718539E+00	-3.56893775E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.726562	+8.46521391E+01	+9.12319775E+01	+2.57715736E+00	-3.60747860E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.734375	+8.46531820E+01	+9.12328339E+01	+2.57712902E+00	-3.64601131E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.742188	+8.46542359E+01	+9.12336994E+01	+2.57710039E+00	-3.68453580E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.750000	+8.46553009E+01	+9.12345740E+01	+2.57707145E+00	-3.72305199E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.757812	+8.46563769E+01	+9.12354577E+01	+2.57704222E+00	-3.76155978E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.765625	+8.46574641E+01	+9.12363505E+01	+2.57701268E+00	-3.80005909E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.773438	+8.46585623E+01	+9.12372525E+01	+2.57698284E+00	-3.83855414E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.195312	+8.46073248E+01	+9.11951802E+01	+2.57837503E+00	-9.72698875E-04	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.199219	+8.46074661E+01	+9.11952961E+01	+2.57837119E+00	-9.92143081E-04	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.203125	+8.46076101E+01	+9.11954143E+01	+2.57836728E+00	-1.01158701E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.207031	+8.46077569E+01	+9.11955349E+01	+2.57836329E+00	-1.03103036E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.210938	+8.46079065E+01	+9.11956577E+01	+2.57835922E+00	-1.05047312E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.214844	+8.46080589E+01	+9.11957828E+01	+2.57835508E+00	-1.06991529E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.218750	+8.46082141E+01	+9.11959103E+01	+2.57835086E+00	-1.08935685E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.222656	+8.46083721E+01	+9.11960400E+01	+2.57834657E+00	-1.10879779E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.226562	+8.46085329E+01	+9.11961720E+01	+2.57834220E+00	-1.12823811E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.230469	+8.46086965E+01	+9.11963063E+01	+2.57833776E+00	-1.14767779E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.234375	+8.46088629E+01	+9.11964429E+01	+2.57833324E+00	-1.16711681E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.238281	+8.46090321E+01	+9.11965818E+01	+2.57832864E+00	-1.18655517E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.242188	+8.46092041E+01	+9.11967230E+01	+2.57832397E+00	-1.20599286E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.246094	+8.46093788E+01	+9.11968665E+01	+2.57831922E+00	-1.22542986E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.250000	+8.46095564E+01	+9.11970122E+01	+2.57831439E+00	-1.24486617E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.253906	+8.46097367E+01	+9.11971603E+01	+2.57830949E+00	-1.26430176E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.257812	+8.46099199E+01	+9.11973107E+01	+2.57830452E+00	-1.28373665E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.261719	+8.46101058E+01	+9.11974633E+01	+2.57829946E+00	-1.30317081E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.265625	+8.46102946E+01	+9.11976183E+01	+2.57829433E+00	-1.32260422E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.269531	+8.46104861E+01	+9.11977755E+01	+2.57828913E+00	-1.34203688E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.273438	+8.46106804E+01	+9.11979351E+01	+2.57828385E+00	-1.36146879E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.277344	+8.46108775E+01	+9.11980969E+01	+2.57827849E+00	-1.38089992E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.281250	+8.46110774E+01	+9.11982610E+01	+2.57827306E+00	-1.40033027E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.285156	+8.46112801E+01	+9.11984274E+01	+2.57826755E+00	-1.41975982E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.289062	+8.46114856E+01	+9.11985962E+01	+2.57826197E+00	-1.43918857E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.292969	+8.46116939E+01	+9.11987672E+01	+2.57825631E+00	-1.45861650E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.296875	+8.46119050E+01	+9.11989405E+01	+2.57825057E+00	-1.47804360E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.300781	+8.46121189E+01	+9.11991161E+01	+2.57824476E+00	-1.49746987E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.304688	+8.46123355E+01	+9.11992940E+01	+2.57823887E+00	-1.51689528E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.308594	+8.46125550E+01	+9.11994741E+01	+2.57823291E+00	-1.53631984E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.312500	+8.46127773E+01	+9.11996566E+01	+2.57822687E+00	-1.55574352E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.316406	+8.46130023E+01	+9.11998414E+01	+2.57822076E+00	-1.57516632E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.320312	+8.46132301E+01	+9.12000284E+01	+2.57821457E+00	-1.59458823E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.324219	+8.46134608E+01	+9.12002178E+01	+2.57820830E+00	-1.61400924E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.328125	+8.46136942E+01	+9.12004094E+01	+2.57820196E+00	-1.63342932E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.332031	+8.46139304E+01	+9.12006034E+01	+2.57819554E+00	-1.65284848E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.335938	+8.46141694E+01	+9.12007996E+01	+2.57818904E+00	-1.67226671E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.339844	+8.46144112E+01	+9.12009981E+01	+2.57818247E+00	-1.69168399E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.343750	+8.46146558E+01	+9.12011989E+01	+2.57817583E+00	-1.71110030E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.347656	+8.46149032E+01	+9.12014020E+01	+2.57816911E+00	-1.73051565E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.351562	+8.46151534E+01	+9.12016074E+01	+2.57816231E+00	-1.74993001E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.355469	+8.46154063E+01	+9.12018151E+01	+2.57815543E+00	-1.76934339E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.359375	+8.46156621E+01	+9.12020251E+01	+2.57814849E+00	-1.78875575E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.363281	+8.46159206E+01	+9.12022374E+01	+2.57814146E+00	-1.80816711E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.367188	+8.46161819E+01	+9.12024519E+01	+2.57813436E+00	-1.82757744E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.371094	+8.46164461E+01	+9.12026688E+01	+2.57812718E+00	-1.84698674E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.375000	+8.46167130E+01	+9.12028879E+01	+2.57811993E+00	-1.86639499E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.378906	+8.46169827E+01	+9.12031094E+01	+2.57811260E+00	-1.88580218E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.382812	+8.46172552E+01	+9.12033331E+01	+2.57810520E+00	-1.90520830E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02
0.386719	+8.46175305E+01	+9.12035591E+01	+2.57809772E+00	-1.92461388E-03	+9.92153937E+01	-1.20812643E-01	-8.21233531E+02	+5.05233105E-01	+4.94766895E-01	+9.91721419E+01	-1.20768859E-01	-8.21173127E+02


==> anc/otoc_to_plot_free_M700_L1.1225_n250_beta10.0000.dat <==
400.000000	+3.06565951E+01	+4.07463325E+01	+3.00466598E+00	+3.01061284E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
408.000000	+3.04208444E+01	+4.07485809E+01	+3.02798032E+00	+2.81797190E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
416.000000	+3.01945181E+01	+4.07495886E+01	+3.04975353E+00	+2.75092979E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
424.000000	+2.99702712E+01	+4.07627342E+01	+3.07199520E+00	+2.62747964E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
432.000000	+2.97394573E+01	+4.07477187E+01	+3.09179321E+00	+2.59649180E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
440.000000	+2.94986664E+01	+4.07489337E+01	+3.11353907E+00	+2.86542678E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
448.000000	+2.92365057E+01	+4.07612091E+01	+3.13764004E+00	+2.66811273E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
456.000000	+2.89677610E+01	+4.07086988E+01	+3.15622887E+00	+2.37035185E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
464.000000	+2.87061124E+01	+4.06762916E+01	+3.17556567E+00	+2.47201608E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
472.000000	+2.84419267E+01	+4.06565510E+01	+3.19578113E+00	+2.38435596E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
480.000000	+2.81846765E+01	+4.06203369E+01	+3.21371536E+00	+2.26053104E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
488.000000	+2.79470723E+01	+4.06115678E+01	+3.23194963E+00	+2.15575287E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
496.000000	+2.77212149E+01	+4.05932898E+01	+3.24820741E+00	+2.04712563E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
504.000000	+2.75093872E+01	+4.05955638E+01	+3.26470364E+00	+2.09703025E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
512.000000	+2.73000325E+01	+4.06113247E+01	+3.28175989E+00	+2.12054853E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
520.000000	+2.70811985E+01	+4.06189912E+01	+3.29863241E+00	+2.19228190E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
528.000000	+2.68447738E+01	+4.06312651E+01	+3.31683640E+00	+2.23048440E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
536.000000	+2.65922438E+01	+4.06218943E+01	+3.33432016E+00	+2.09138756E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
544.000000	+2.63363177E+01	+4.05919406E+01	+3.35029860E+00	+2.13542077E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
552.000000	+2.60926886E+01	+4.06099693E+01	+3.36848689E+00	+2.26811894E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
560.000000	+2.58566107E+01	+4.06390705E+01	+3.38658851E+00	+1.96018658E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
568.000000	+2.56171601E+01	+4.05969612E+01	+3.39984988E+00	+1.54838859E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
576.000000	+2.53841779E+01	+4.05374356E+01	+3.41136272E+00	+1.68471543E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
584.000000	+2.51614306E+01	+4.05505103E+01	+3.42680533E+00	+1.94860744E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
592.000000	+2.49346063E+01	+4.05677500E+01	+3.44254044E+00	+1.89530905E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
600.000000	+2.46950252E+01	+4.05579258E+01	+3.45713027E+00	+1.78889061E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
608.000000	+2.44579133E+01	+4.05449779E+01	+3.47116269E+00	+1.72277402E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
616.000000	+2.42338452E+01	+4.05400790E+01	+3.48469466E+00	+1.71548682E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
624.000000	+2.40069932E+01	+4.05417279E+01	+3.49861048E+00	+1.78901457E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
632.000000	+2.37753918E+01	+4.05551234E+01	+3.51331889E+00	+1.72931755E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
640.000000	+2.35453530E+01	+4.05439767E+01	+3.52627956E+00	+1.60758250E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
648.000000	+2.33238122E+01	+4.05407392E+01	+3.53904021E+00	+1.61265553E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
656.000000	+2.31045738E+01	+4.05475118E+01	+3.55208205E+00	+1.61642182E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
664.000000	+2.28916635E+01	+4.05596756E+01	+3.56490296E+00	+1.59047079E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
672.000000	+2.26724222E+01	+4.05649360E+01	+3.57752958E+00	+1.57875040E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
680.000000	+2.24472767E+01	+4.05672674E+01	+3.59016296E+00	+1.57109053E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
688.000000	+2.22165020E+01	+4.05644887E+01	+3.60266703E+00	+1.51843461E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
696.000000	+2.19825877E+01	+4.05481939E+01	+3.61445792E+00	+1.51583890E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
704.000000	+2.17399713E+01	+4.05383998E+01	+3.62692045E+00	+1.47314934E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
712.000000	+2.15044258E+01	+4.05128285E+01	+3.63802831E+00	+1.26014306E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
720.000000	+2.12873822E+01	+4.04686768E+01	+3.64708274E+00	+1.14614282E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
728.000000	+2.10881543E+01	+4.04483543E+01	+3.65636659E+00	+1.46059234E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
736.000000	+2.08890218E+01	+4.05238520E+01	+3.67045222E+00	+1.73680759E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
744.000000	+2.06850986E+01	+4.05908426E+01	+3.68415551E+00	+1.47374924E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
752.000000	+2.04786649E+01	+4.05819860E+01	+3.69403221E+00	+1.07254547E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
760.000000	+2.02793345E+01	+4.05296234E+01	+3.70131624E+00	+9.53774723E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
768.000000	+2.00768187E+01	+4.04892772E+01	+3.70929260E+00	+1.25633650E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
776.000000	+1.98564856E+01	+4.05179522E+01	+3.72141763E+00	+1.54342971E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
784.000000	+1.96188225E+01	+4.05416398E+01	+3.73398748E+00	+1.46074601E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
792.000000	+1.93779011E+01	+4.05279535E+01	+3.74478956E+00	+1.23977469E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
200.000000	+3.72308393E+01	+4.16581288E+01	+2.18093472E+00	+6.67875453E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
204.000000	+3.70765740E+01	+4.16219327E+01	+2.20725383E+00	+6.48080072E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
208.000000	+3.69233771E+01	+4.15862602E+01	+2.23278113E+00	+6.28659487E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
212.000000	+3.67707878E+01	+4.15505912E+01	+2.25754659E+00	+6.06590543E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
216.000000	+3.66176468E+01	+4.15123870E+01	+2.28130837E+00	+5.86987713E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
220.000000	+3.64637981E+01	+4.14734099E+01	+2.30450561E+00	+5.70612189E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
224.000000	+3.63100976E+01	+4.14334560E+01	+2.32695734E+00	+5.45661854E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
228.000000	+3.61576317E+01	+4.13907711E+01	+2.34815855E+00	+5.23826899E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
232.000000	+3.60078800E+01	+4.13505008E+01	+2.36886350E+00	+5.14167404E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
236.000000	+3.58618054E+01	+4.13146901E+01	+2.38929195E+00	+4.95661080E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
240.000000	+3.57195511E+01	+4.12782785E+01	+2.40851638E+00	+4.71099270E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
244.000000	+3.55822435E+01	+4.12445579E+01	+2.42697989E+00	+4.60856081E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
248.000000	+3.54512462E+01	+4.12187403E+01	+2.44538487E+00	+4.48040683E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
252.000000	+3.53265060E+01	+4.11954573E+01	+2.46282314E+00	+4.25161310E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
256.000000	+3.52080018E+01	+4.11750394E+01	+2.47939777E+00	+4.20554296E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
260.000000	+3.50955754E+01	+4.11653429E+01	+2.49646749E+00	+4.27707082E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
264.000000	+3.49871925E+01	+4.11619349E+01	+2.51361434E+00	+4.19779663E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
268.000000	+3.48803025E+01	+4.11573685E+01	+2.53004986E+00	+4.15547043E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
272.000000	+3.47729059E+01	+4.11563701E+01	+2.54685810E+00	+4.33289741E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
276.000000	+3.46627724E+01	+4.11612365E+01	+2.56471304E+00	+4.48377310E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
280.000000	+3.45481183E+01	+4.11647147E+01	+2.58272829E+00	+4.45679816E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
284.000000	+3.44283319E+01	+4.11626749E+01	+2.60036742E+00	+4.38009734E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
288.000000	+3.43039447E+01	+4.11565019E+01	+2.61776907E+00	+4.33314076E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
292.000000	+3.41765745E+01	+4.11484577E+01	+2.63503255E+00	+4.33006463E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
296.000000	+3.40470037E+01	+4.11410963E+01	+2.65240958E+00	+4.35615426E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
300.000000	+3.39144831E+01	+4.11336142E+01	+2.66988178E+00	+4.28715839E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
304.000000	+3.37794471E+01	+4.11210681E+01	+2.68670685E+00	+4.08562549E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
308.000000	+3.36435660E+01	+4.11025529E+01	+2.70256679E+00	+3.95047567E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
312.000000	+3.35071731E+01	+4.10845227E+01	+2.71831066E+00	+3.99351464E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
316.000000	+3.33702210E+01	+4.10713560E+01	+2.73451491E+00	+3.99044005E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
320.000000	+3.32341252E+01	+4.10572729E+01	+2.75023418E+00	+3.73998342E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
324.000000	+3.30999104E+01	+4.10349440E+01	+2.76443477E+00	+3.45109411E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
328.000000	+3.29669714E+01	+4.10091157E+01	+2.77784293E+00	+3.41594750E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
332.000000	+3.28348263E+01	+4.09896953E+01	+2.79176235E+00	+3.50214977E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
336.000000	+3.27040064E+01	+4.09746551E+01	+2.80586013E+00	+3.40982029E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
340.000000	+3.25751141E+01	+4.09554980E+01	+2.81904091E+00	+3.21453013E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
344.000000	+3.24480550E+01	+4.09341521E+01	+2.83157637E+00	+3.17472698E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
348.000000	+3.23218329E+01	+4.09177863E+01	+2.84443873E+00	+3.22682917E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
352.000000	+3.21952060E+01	+4.09032207E+01	+2.85739100E+00	+3.12609027E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
356.000000	+3.20680150E+01	+4.08816528E+01	+2.86944745E+00	+2.93523705E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
360.000000	+3.19404422E+01	+4.08553572E+01	+2.88087290E+00	+2.96555546E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
364.000000	+3.18113083E+01	+4.08365449E+01	+2.89317190E+00	+3.24667991E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
368.000000	+3.16793944E+01	+4.08288937E+01	+2.90684634E+00	+3.42570232E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
372.000000	+3.15457892E+01	+4.08217884E+01	+2.92057752E+00	+3.27445130E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
376.000000	+3.14131099E+01	+4.08054528E+01	+2.93304195E+00	+2.99045922E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
380.000000	+3.12828034E+01	+4.07833944E+01	+2.94450119E+00	+2.90536772E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
384.000000	+3.11543432E+01	+4.07675485E+01	+2.95628489E+00	+3.05617130E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
388.000000	+3.10268942E+01	+4.07626315E+01	+2.96895056E+00	+3.15542175E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
392.000000	+3.09008544E+01	+4.07598183E+01	+2.98152826E+00	+3.03455305E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
396.000000	+3.07773546E+01	+4.07523331E+01	+2.99322698E+00	+2.81480673E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
100.000000	+4.86576191E+01	+5.05081720E+01	+1.30863162E+00	+9.39895243E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
102.000000	+4.83426872E+01	+5.02288215E+01	+1.32767655E+00	+9.64597965E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
104.000000	+4.80141406E+01	+4.99374904E+01	+1.34721554E+00	+9.83520285E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
106.000000	+4.76735166E+01	+4.96353318E+01	+1.36701736E+00	+9.90917860E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
108.000000	+4.73226709E+01	+4.93237870E+01	+1.38685225E+00	+9.88341514E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
110.000000	+4.69637128E+01	+4.90046392E+01	+1.40655102E+00	+9.79739724E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
112.000000	+4.65988625E+01	+4.86799585E+01	+1.42604184E+00	+9.70002679E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
114.000000	+4.62302807E+01	+4.83519516E+01	+1.44535113E+00	+9.63208089E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
116.000000	+4.58599212E+01	+4.80227630E+01	+1.46457017E+00	+9.61289915E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
118.000000	+4.54894535E+01	+4.76942949E+01	+1.48380273E+00	+9.63631131E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
120.000000	+4.51202714E+01	+4.73681080E+01	+1.50311541E+00	+9.67658452E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
122.000000	+4.47535747E+01	+4.70454305E+01	+1.52250907E+00	+9.70130337E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
124.000000	+4.43904838E+01	+4.67272627E+01	+1.54192062E+00	+9.68603898E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
126.000000	+4.40321347E+01	+4.64145291E+01	+1.56125322E+00	+9.62534464E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
128.000000	+4.36797108E+01	+4.61082133E+01	+1.58042200E+00	+9.53558638E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
130.000000	+4.33343976E+01	+4.58094173E+01	+1.59939557E+00	+9.44767251E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
132.000000	+4.29972848E+01	+4.55193182E+01	+1.61821269E+00	+9.39207427E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
134.000000	+4.26692665E+01	+4.52390372E+01	+1.63696386E+00	+9.38306670E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
136.000000	+4.23509920E+01	+4.49694819E+01	+1.65574496E+00	+9.41086844E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
138.000000	+4.20428915E+01	+4.47112411E+01	+1.67460734E+00	+9.44706543E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
140.000000	+4.17452597E+01	+4.44645911E+01	+1.69353322E+00	+9.46100895E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
142.000000	+4.14583471E+01	+4.42296129E+01	+1.71245137E+00	+9.43727372E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
144.000000	+4.11824099E+01	+4.40063557E+01	+1.73128232E+00	+9.38294041E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
146.000000	+4.09177012E+01	+4.37949540E+01	+1.74998314E+00	+9.32052605E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
148.000000	+4.06644193E+01	+4.35956350E+01	+1.76856442E+00	+9.27230603E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
150.000000	+4.04226514E+01	+4.34086230E+01	+1.78707236E+00	+9.24647510E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
152.000000	+4.01923496E+01	+4.32340088E+01	+1.80555032E+00	+9.23274385E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
154.000000	+3.99733559E+01	+4.30716639E+01	+1.82400334E+00	+9.20854585E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
156.000000	+3.97654578E+01	+4.29212430E+01	+1.84238450E+00	+9.15133024E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
158.000000	+3.95684386E+01	+4.27822625E+01	+1.86060866E+00	+9.04954115E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
160.000000	+3.93820970E+01	+4.26542085E+01	+1.87858267E+00	+8.90634743E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
162.000000	+3.92062403E+01	+4.25366218E+01	+1.89623405E+00	+8.73540276E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
164.000000	+3.90406630E+01	+4.24291283E+01	+1.91352428E+00	+8.55253295E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
166.000000	+3.88851230E+01	+4.23314086E+01	+1.93044418E+00	+8.36808323E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
168.000000	+3.87393249E+01	+4.22431296E+01	+1.94699661E+00	+8.18375292E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
170.000000	+3.86029162E+01	+4.21638827E+01	+1.96317919E+00	+7.99664880E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
172.000000	+3.84754832E+01	+4.20931744E+01	+1.97898321E+00	+7.80896060E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
174.000000	+3.83565278E+01	+4.20304795E+01	+1.99441503E+00	+7.63470235E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
176.000000	+3.82454368E+01	+4.19753122E+01	+2.00952202E+00	+7.49447148E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
178.000000	+3.81414761E+01	+4.19272326E+01	+2.02439292E+00	+7.40004892E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
180.000000	+3.80438214E+01	+4.18857521E+01	+2.03912221E+00	+7.34256895E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
182.000000	+3.79515977E+01	+4.18501918E+01	+2.05376319E+00	+7.29679514E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
184.000000	+3.78639026E+01	+4.18196209E+01	+2.06830939E+00	+7.23984500E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
186.000000	+3.77798221E+01	+4.17929678E+01	+2.08272257E+00	+7.16913744E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
188.000000	+3.76984597E+01	+4.17692565E+01	+2.09698594E+00	+7.10356268E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
190.000000	+3.76189834E+01	+4.17477951E+01	+2.11113682E+00	+7.06491575E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
192.000000	+3.75406792E+01	+4.17281563E+01	+2.12524561E+00	+7.05390213E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
194.000000	+3.74629933E+01	+4.17099611E+01	+2.13935243E+00	+7.04221056E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
196.000000	+3.73855566E+01	+4.16926671E+01	+2.15341445E+00	+6.99061049E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
198.000000	+3.73081824E+01	+4.16755816E+01	+2.16731487E+00	+6.90981529E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
50.000000	+4.82271145E+01	+4.94569524E+01	+9.00029567E-01	+5.78461038E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
51.000000	+4.84247645E+01	+4.96618848E+01	+9.05933573E-01	+6.02340291E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
52.000000	+4.86162553E+01	+4.98609985E+01	+9.12076373E-01	+6.25820185E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
53.000000	+4.88013554E+01	+5.00540574E+01	+9.18449977E-01	+6.48428007E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
54.000000	+4.89798377E+01	+5.02408285E+01	+9.25044933E-01	+6.70057349E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
55.000000	+4.91514815E+01	+5.04210841E+01	+9.31851124E-01	+6.90687349E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
56.000000	+4.93160735E+01	+5.05946042E+01	+9.38858680E-01	+7.10378129E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
57.000000	+4.94734082E+01	+5.07611775E+01	+9.46058687E-01	+7.29241052E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
58.000000	+4.96232874E+01	+5.09206018E+01	+9.53443501E-01	+7.47394299E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
59.000000	+4.97655196E+01	+5.10726830E+01	+9.61006573E-01	+7.64917950E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
60.000000	+4.98999199E+01	+5.12172337E+01	+9.68741860E-01	+7.81821787E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
61.000000	+5.00263098E+01	+5.13540731E+01	+9.76643008E-01	+7.98034103E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
62.000000	+5.01445184E+01	+5.14830261E+01	+9.84702542E-01	+8.13412909E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
63.000000	+5.02543839E+01	+5.16039243E+01	+9.92911266E-01	+8.27774306E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
64.000000	+5.03557558E+01	+5.17166077E+01	+1.00125803E+00	+8.40928487E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
65.000000	+5.04484977E+01	+5.18209273E+01	+1.00972984E+00	+8.52712827E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
66.000000	+5.05324890E+01	+5.19167482E+01	+1.01831228E+00	+8.63013722E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
67.000000	+5.06076278E+01	+5.20039517E+01	+1.02699011E+00	+8.71773266E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
68.000000	+5.06738323E+01	+5.20824383E+01	+1.03574775E+00	+8.78981717E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
69.000000	+5.07310416E+01	+5.21521293E+01	+1.04456975E+00	+8.84660688E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
70.000000	+5.07792169E+01	+5.22129675E+01	+1.05344096E+00	+8.88843833E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
71.000000	+5.08183420E+01	+5.22649181E+01	+1.06234662E+00	+8.91561418E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
72.000000	+5.08484236E+01	+5.23079690E+01	+1.07127219E+00	+8.92832918E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
73.000000	+5.08694915E+01	+5.23421306E+01	+1.08020328E+00	+8.92668710E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
74.000000	+5.08815994E+01	+5.23674366E+01	+1.08912557E+00	+8.91079092E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
75.000000	+5.08848253E+01	+5.23839444E+01	+1.09802486E+00	+8.88087069E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
76.000000	+5.08792716E+01	+5.23917356E+01	+1.10688731E+00	+8.83741025E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
77.000000	+5.08650651E+01	+5.23909165E+01	+1.11569968E+00	+8.78124340E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
78.000000	+5.08423572E+01	+5.23816185E+01	+1.12444979E+00	+8.71360682E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
79.000000	+5.08113222E+01	+5.23639979E+01	+1.13312690E+00	+8.63615381E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
80.000000	+5.07721566E+01	+5.23382354E+01	+1.14172210E+00	+8.55094389E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
81.000000	+5.07250770E+01	+5.23045347E+01	+1.15022878E+00	+8.46042518E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
82.000000	+5.06703173E+01	+5.22631209E+01	+1.15864295E+00	+8.36742027E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
83.000000	+5.06081264E+01	+5.22142386E+01	+1.16696362E+00	+8.27511480E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
84.000000	+5.05387645E+01	+5.21581488E+01	+1.17519318E+00	+8.18703685E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
85.000000	+5.04624999E+01	+5.20951271E+01	+1.18333770E+00	+8.10700833E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
86.000000	+5.03796048E+01	+5.20254598E+01	+1.19140720E+00	+8.03904956E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
87.000000	+5.02903520E+01	+5.19494409E+01	+1.19941580E+00	+7.98722559E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
88.000000	+5.01950109E+01	+5.18673687E+01	+1.20738165E+00	+7.95543468E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
89.000000	+5.00938439E+01	+5.17795415E+01	+1.21532667E+00	+7.94715295E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
90.000000	+4.99871029E+01	+5.16862540E+01	+1.22327596E+00	+7.96516014E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
91.000000	+4.98750264E+01	+5.15877927E+01	+1.23125699E+00	+8.01127691E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
92.000000	+4.97578372E+01	+5.14844323E+01	+1.23929851E+00	+8.08614407E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
93.000000	+4.96357413E+01	+5.13764322E+01	+1.24742927E+00	+8.18906767E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
94.000000	+4.95089267E+01	+5.12640331E+01	+1.25567664E+00	+8.31794615E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
95.000000	+4.93775643E+01	+5.11474554E+01	+1.26406517E+00	+8.46928650E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
96.000000	+4.92418097E+01	+5.10268983E+01	+1.27261522E+00	+8.63831046E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
97.000000	+4.91018057E+01	+5.09025401E+01	+1.28134179E+00	+8.81914793E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
98.000000	+4.89576860E+01	+5.07745398E+01	+1.29025351E+00	+9.00511267E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
99.000000	+4.88095803E+01	+5.06430402E+01	+1.29935201E+00	+9.19188720E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
25.000000	+4.19928255E+01	+4.31473937E+01	+8.36873589E-01	-5.19814730E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
25.500000	+4.21286748E+01	+4.32829670E+01	+8.36634517E-01	-4.36472248E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
26.000000	+4.22645959E+01	+4.34186603E+01	+8.36437117E-01	-3.50651511E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
26.500000	+4.24005592E+01	+4.35544467E+01	+8.36283866E-01	-2.59468132E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
27.000000	+4.25365343E+01	+4.36902993E+01	+8.36177649E-01	-1.62280109E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
27.500000	+4.26724899E+01	+4.38261901E+01	+8.36121586E-01	-5.87947034E-05	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
28.000000	+4.28083933E+01	+4.39620904E+01	+8.36118854E-01	+5.09291971E-05	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
28.500000	+4.29442107E+01	+4.40979697E+01	+8.36172515E-01	+1.66507066E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
29.000000	+4.30799072E+01	+4.42337964E+01	+8.36285361E-01	+2.87278612E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
29.500000	+4.32154469E+01	+4.43695374E+01	+8.36459794E-01	+4.12375586E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
30.000000	+4.33507932E+01	+4.45051583E+01	+8.36697737E-01	+5.40800668E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
30.500000	+4.34859091E+01	+4.46406239E+01	+8.37000594E-01	+6.71510262E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
31.000000	+4.36207575E+01	+4.47758981E+01	+8.37369247E-01	+8.03494294E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
31.500000	+4.37553018E+01	+4.49109448E+01	+8.37804088E-01	+9.35846903E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
32.000000	+4.38895056E+01	+4.50457277E+01	+8.38305094E-01	+1.06782309E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
32.500000	+4.40233334E+01	+4.51802111E+01	+8.38871912E-01	+1.19887794E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
33.000000	+4.41567507E+01	+4.53143598E+01	+8.39503972E-01	+1.32868662E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
33.500000	+4.42897237E+01	+4.54481396E+01	+8.40200598E-01	+1.45714516E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
34.000000	+4.44222200E+01	+4.55815171E+01	+8.40961117E-01	+1.58435341E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
34.500000	+4.45542076E+01	+4.57144602E+01	+8.41784952E-01	+1.71058298E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
35.000000	+4.46856557E+01	+4.58469377E+01	+8.42671700E-01	+1.83623405E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
35.500000	+4.48165341E+01	+4.59789191E+01	+8.43621186E-01	+1.96178525E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
36.000000	+4.49468127E+01	+4.61103751E+01	+8.44633485E-01	+2.08774141E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
36.500000	+4.50764622E+01	+4.62412766E+01	+8.45708927E-01	+2.21458350E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
37.000000	+4.52054529E+01	+4.63715950E+01	+8.46848069E-01	+2.34272473E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
37.500000	+4.53337553E+01	+4.65013018E+01	+8.48051652E-01	+2.47247584E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
38.000000	+4.54613396E+01	+4.66303684E+01	+8.49320544E-01	+2.60402182E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
38.500000	+4.55881755E+01	+4.67587662E+01	+8.50655674E-01	+2.73741106E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
39.000000	+4.57142326E+01	+4.68864660E+01	+8.52057956E-01	+2.87255675E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
39.500000	+4.58394799E+01	+4.70134380E+01	+8.53528230E-01	+3.00924963E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
40.000000	+4.59638861E+01	+4.71396523E+01	+8.55067205E-01	+3.14718000E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
40.500000	+4.60874196E+01	+4.72650782E+01	+8.56675410E-01	+3.28596650E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
41.000000	+4.62100486E+01	+4.73896847E+01	+8.58353172E-01	+3.42518862E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
41.500000	+4.63317412E+01	+4.75134404E+01	+8.60100599E-01	+3.56442001E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
42.000000	+4.64524653E+01	+4.76363136E+01	+8.61917592E-01	+3.70325950E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
42.500000	+4.65721892E+01	+4.77582727E+01	+8.63803858E-01	+3.84135746E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
43.000000	+4.66908811E+01	+4.78792858E+01	+8.65758949E-01	+3.97843554E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
43.500000	+4.68085097E+01	+4.79993213E+01	+8.67782294E-01	+4.11429851E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
44.000000	+4.69250438E+01	+4.81183479E+01	+8.69873248E-01	+4.24883773E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
44.500000	+4.70404525E+01	+4.82363345E+01	+8.72031132E-01	+4.38202661E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
45.000000	+4.71547054E+01	+4.83532502E+01	+8.74255274E-01	+4.51390891E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
45.500000	+4.72677724E+01	+4.84690647E+01	+8.76545041E-01	+4.64458155E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
46.000000	+4.73796234E+01	+4.85837479E+01	+8.78899856E-01	+4.77417363E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
46.500000	+4.74902289E+01	+4.86972700E+01	+8.81319214E-01	+4.90282402E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
47.000000	+4.75995591E+01	+4.88096017E+01	+8.83802680E-01	+5.03065939E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
47.500000	+4.77075848E+01	+4.89207135E+01	+8.86349874E-01	+5.15777481E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
48.000000	+4.78142764E+01	+4.90305762E+01	+8.88960455E-01	+5.28421851E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
48.500000	+4.79196046E+01	+4.91391607E+01	+8.91634092E-01	+5.40998184E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
49.000000	+4.80235400E+01	+4.92464378E+01	+8.94370436E-01	+5.53499524E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
49.500000	+4.81260531E+01	+4.93523781E+01	+8.97169087E-01	+5.65960861E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
12.500000	+3.87421059E+01	+3.99150940E+01	+8.52701622E-01	-9.70994416E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
12.750000	+3.88016924E+01	+3.99743854E+01	+8.52450037E-01	-1.04168090E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
13.000000	+3.88615963E+01	+4.00339737E+01	+8.52180781E-01	-1.11202561E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
13.250000	+3.89218118E+01	+4.00938530E+01	+8.51894025E-01	-1.18127924E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
13.500000	+3.89823335E+01	+4.01540186E+01	+8.51590142E-01	-1.24864839E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
13.750000	+3.90431564E+01	+4.02144661E+01	+8.51269700E-01	-1.31338777E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
14.000000	+3.91042756E+01	+4.02751915E+01	+8.50933448E-01	-1.37480917E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
14.250000	+3.91656865E+01	+4.03361913E+01	+8.50582296E-01	-1.43228922E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
14.500000	+3.92273843E+01	+4.03974620E+01	+8.50217303E-01	-1.48527572E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
14.750000	+3.92893644E+01	+4.04590003E+01	+8.49839658E-01	-1.53329272E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
15.000000	+3.93516219E+01	+4.05208029E+01	+8.49450657E-01	-1.57594407E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
15.250000	+3.94141519E+01	+4.05828664E+01	+8.49051686E-01	-1.61291571E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
15.500000	+3.94769489E+01	+4.06451874E+01	+8.48644199E-01	-1.64397645E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
15.750000	+3.95400076E+01	+4.07077619E+01	+8.48229698E-01	-1.66897751E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
16.000000	+3.96033222E+01	+4.07705861E+01	+8.47809710E-01	-1.68785072E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
16.250000	+3.96668865E+01	+4.08336557E+01	+8.47385772E-01	-1.70060559E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
16.500000	+3.97306942E+01	+4.08969661E+01	+8.46959407E-01	-1.70732521E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
16.750000	+3.97947386E+01	+4.09605123E+01	+8.46532110E-01	-1.70816120E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
17.000000	+3.98590129E+01	+4.10242891E+01	+8.46105327E-01	-1.70332778E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
17.250000	+3.99235097E+01	+4.10882910E+01	+8.45680446E-01	-1.69309510E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
17.500000	+3.99882218E+01	+4.11525119E+01	+8.45258779E-01	-1.67778197E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
17.750000	+4.00531413E+01	+4.12169458E+01	+8.44841555E-01	-1.65774814E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
18.000000	+4.01182607E+01	+4.12815862E+01	+8.44429905E-01	-1.63338632E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
18.250000	+4.01835719E+01	+4.13464263E+01	+8.44024862E-01	-1.60511393E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
18.500000	+4.02490670E+01	+4.14114592E+01	+8.43627348E-01	-1.57336495E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
18.750000	+4.03147379E+01	+4.14766778E+01	+8.43238179E-01	-1.53858185E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
19.000000	+4.03805766E+01	+4.15420749E+01	+8.42858057E-01	-1.50120781E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
19.250000	+4.04465750E+01	+4.16076431E+01	+8.42487575E-01	-1.46167925E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
19.500000	+4.05127253E+01	+4.16733751E+01	+8.42127218E-01	-1.42041895E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
19.750000	+4.05790196E+01	+4.17392634E+01	+8.41777366E-01	-1.37782971E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
20.000000	+4.06454502E+01	+4.18053007E+01	+8.41438303E-01	-1.33428871E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
20.250000	+4.07120097E+01	+4.18714797E+01	+8.41110221E-01	-1.29014261E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
20.500000	+4.07786906E+01	+4.19377932E+01	+8.40793232E-01	-1.24570344E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
20.750000	+4.08454859E+01	+4.20042340E+01	+8.40487370E-01	-1.20124536E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
21.000000	+4.09123888E+01	+4.20707954E+01	+8.40192609E-01	-1.15700224E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
21.250000	+4.09793926E+01	+4.21374706E+01	+8.39908869E-01	-1.11316613E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
21.500000	+4.10464910E+01	+4.22042530E+01	+8.39636026E-01	-1.06988656E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
21.750000	+4.11136778E+01	+4.22711364E+01	+8.39373925E-01	-1.02727065E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
22.000000	+4.11809473E+01	+4.23381148E+01	+8.39122391E-01	-9.85384023E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
22.250000	+4.12482939E+01	+4.24051824E+01	+8.38881233E-01	-9.44252411E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
22.500000	+4.13157123E+01	+4.24723336E+01	+8.38650264E-01	-9.03863951E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
22.750000	+4.13831973E+01	+4.25395631E+01	+8.38429301E-01	-8.64172039E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
23.000000	+4.14507442E+01	+4.26068659E+01	+8.38218178E-01	-8.25098698E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
23.250000	+4.15183484E+01	+4.26742372E+01	+8.38016752E-01	-7.86538359E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
23.500000	+4.15860053E+01	+4.27416723E+01	+8.37824909E-01	-7.48361968E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
23.750000	+4.16537107E+01	+4.28091671E+01	+8.37642571E-01	-7.10421321E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
24.000000	+4.17214605E+01	+4.28767171E+01	+8.37469698E-01	-6.72553543E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
24.250000	+4.17892507E+01	+4.29443186E+01	+8.37306294E-01	-6.34585607E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
24.500000	+4.18570775E+01	+4.30119676E+01	+8.37152406E-01	-5.96338823E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
24.750000	+4.19249370E+01	+4.30796605E+01	+8.37008125E-01	-5.57907510E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
6.250000	+3.73998586E+01	+3.85771776E+01	+8.56387019E-01	-8.73326313E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
6.375000	+3.74224306E+01	+3.85996233E+01	+8.56279737E-01	-8.43184095E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
6.500000	+3.74452651E+01	+3.86223360E+01	+8.56176223E-01	-8.13046252E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
6.625000	+3.74683550E+01	+3.86453084E+01	+8.56076476E-01	-7.82994262E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
6.750000	+3.74916929E+01	+3.86685333E+01	+8.55980475E-01	-7.53180965E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
6.875000	+3.75152718E+01	+3.86920037E+01	+8.55888180E-01	-7.23756161E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
7.000000	+3.75390848E+01	+3.87157124E+01	+8.55799535E-01	-6.94866028E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
7.125000	+3.75631252E+01	+3.87396527E+01	+8.55714464E-01	-6.66652564E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
7.250000	+3.75873863E+01	+3.87638178E+01	+8.55632872E-01	-6.39253058E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
7.375000	+3.76118616E+01	+3.87882011E+01	+8.55554651E-01	-6.12799586E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
7.500000	+3.76365448E+01	+3.88127961E+01	+8.55479672E-01	-5.87418534E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
7.625000	+3.76614298E+01	+3.88375965E+01	+8.55407796E-01	-5.63230160E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
7.750000	+3.76865105E+01	+3.88625962E+01	+8.55338865E-01	-5.40348180E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
7.875000	+3.77117811E+01	+3.88877890E+01	+8.55272709E-01	-5.18879399E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
8.000000	+3.77372360E+01	+3.89131691E+01	+8.55209145E-01	-4.98923366E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
8.125000	+3.77628696E+01	+3.89387308E+01	+8.55147978E-01	-4.80572078E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
8.250000	+3.77886767E+01	+3.89644685E+01	+8.55089002E-01	-4.63909707E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
8.375000	+3.78146520E+01	+3.89903768E+01	+8.55032001E-01	-4.49012379E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
8.500000	+3.78407906E+01	+3.90164505E+01	+8.54976749E-01	-4.35947978E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
8.625000	+3.78670877E+01	+3.90426844E+01	+8.54923014E-01	-4.24776000E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
8.750000	+3.78935386E+01	+3.90690737E+01	+8.54870555E-01	-4.15547436E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
8.875000	+3.79201390E+01	+3.90956135E+01	+8.54819127E-01	-4.08304698E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
9.000000	+3.79468844E+01	+3.91222994E+01	+8.54768479E-01	-4.03081577E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
9.125000	+3.79737708E+01	+3.91491269E+01	+8.54718356E-01	-3.99903247E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
9.250000	+3.80007943E+01	+3.91760918E+01	+8.54668503E-01	-3.98786296E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
9.375000	+3.80279509E+01	+3.92031899E+01	+8.54618660E-01	-3.99738798E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
9.500000	+3.80552372E+01	+3.92304173E+01	+8.54568568E-01	-4.02760415E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
9.625000	+3.80826497E+01	+3.92577703E+01	+8.54517970E-01	-4.07842533E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
9.750000	+3.81101850E+01	+3.92852452E+01	+8.54466608E-01	-4.14968436E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
9.875000	+3.81378400E+01	+3.93128387E+01	+8.54414228E-01	-4.24113499E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
10.000000	+3.81656117E+01	+3.93405474E+01	+8.54360579E-01	-4.35245418E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
10.125000	+3.81934973E+01	+3.93683682E+01	+8.54305416E-01	-4.48324467E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
10.250000	+3.82214941E+01	+3.93962980E+01	+8.54248498E-01	-4.63303774E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
10.375000	+3.82495994E+01	+3.94243342E+01	+8.54189590E-01	-4.80129629E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
10.500000	+3.82778109E+01	+3.94524739E+01	+8.54128466E-01	-4.98741807E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
10.625000	+3.83061263E+01	+3.94807147E+01	+8.54064905E-01	-5.19073914E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
10.750000	+3.83345434E+01	+3.95090540E+01	+8.53998697E-01	-5.41053756E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
10.875000	+3.83630602E+01	+3.95374897E+01	+8.53929641E-01	-5.64603712E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
11.000000	+3.83916747E+01	+3.95660195E+01	+8.53857546E-01	-5.89641133E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
11.125000	+3.84203851E+01	+3.95946414E+01	+8.53782231E-01	-6.16078750E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
11.250000	+3.84491897E+01	+3.96233536E+01	+8.53703527E-01	-6.43825087E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
11.375000	+3.84780869E+01	+3.96521542E+01	+8.53621275E-01	-6.72784890E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
11.500000	+3.85070751E+01	+3.96810416E+01	+8.53535330E-01	-7.02859556E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
11.625000	+3.85361530E+01	+3.97100141E+01	+8.53445560E-01	-7.33947574E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
11.750000	+3.85653192E+01	+3.97390703E+01	+8.53351843E-01	-7.65944960E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
11.875000	+3.85945725E+01	+3.97682088E+01	+8.53254074E-01	-7.98745699E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
12.000000	+3.86239116E+01	+3.97974283E+01	+8.53152157E-01	-8.32242185E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
12.125000	+3.86533356E+01	+3.98267277E+01	+8.53046013E-01	-8.66325654E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
12.250000	+3.86828432E+01	+3.98561058E+01	+8.52935576E-01	-9.00886620E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
12.375000	+3.87124336E+01	+3.98855615E+01	+8.52820792E-01	-9.35658899E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
3.125000	+3.69437764E+01	+3.81252494E+01	+8.59909131E-01	-1.17576819E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
3.187500	+3.69504449E+01	+3.81318307E+01	+8.59835394E-01	-1.18381608E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
3.250000	+3.69572289E+01	+3.81385270E+01	+8.59761154E-01	-1.19150224E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
3.312500	+3.69641275E+01	+3.81453374E+01	+8.59686456E-01	-1.19846571E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
3.375000	+3.69711399E+01	+3.81522611E+01	+8.59611346E-01	-1.20470840E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
3.437500	+3.69782651E+01	+3.81592971E+01	+8.59535868E-01	-1.21023289E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
3.500000	+3.69855022E+01	+3.81664447E+01	+8.59460067E-01	-1.21504244E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
3.562500	+3.69928502E+01	+3.81737029E+01	+8.59383987E-01	-1.21914100E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
3.625000	+3.70003083E+01	+3.81810709E+01	+8.59307674E-01	-1.22253320E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
3.687500	+3.70078756E+01	+3.81885478E+01	+8.59231171E-01	-1.22522433E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
3.750000	+3.70155509E+01	+3.81961327E+01	+8.59154521E-01	-1.22722033E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
3.812500	+3.70233335E+01	+3.82038247E+01	+8.59077768E-01	-1.22852782E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
3.875000	+3.70312223E+01	+3.82116228E+01	+8.59000955E-01	-1.22915402E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
3.937500	+3.70392164E+01	+3.82195262E+01	+8.58924124E-01	-1.22910681E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
4.000000	+3.70473147E+01	+3.82275339E+01	+8.58847317E-01	-1.22839469E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
4.062500	+3.70555164E+01	+3.82356450E+01	+8.58770575E-01	-1.22702677E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
4.125000	+3.70638204E+01	+3.82438585E+01	+8.58693938E-01	-1.22501274E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
4.187500	+3.70722257E+01	+3.82521736E+01	+8.58617448E-01	-1.22236289E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
4.250000	+3.70807314E+01	+3.82605893E+01	+8.58541143E-01	-1.21908809E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
4.312500	+3.70893364E+01	+3.82691045E+01	+8.58465062E-01	-1.21519976E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
4.375000	+3.70980398E+01	+3.82777184E+01	+8.58389243E-01	-1.21070987E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
4.437500	+3.71068405E+01	+3.82864300E+01	+8.58313723E-01	-1.20563090E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
4.500000	+3.71157375E+01	+3.82952384E+01	+8.58238539E-01	-1.19997589E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
4.562500	+3.71247298E+01	+3.83041425E+01	+8.58163726E-01	-1.19375834E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
4.625000	+3.71338165E+01	+3.83131414E+01	+8.58089319E-01	-1.18699224E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
4.687500	+3.71429964E+01	+3.83222341E+01	+8.58015352E-01	-1.17969207E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
4.750000	+3.71522686E+01	+3.83314196E+01	+8.57941858E-01	-1.17187273E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
4.812500	+3.71616321E+01	+3.83406970E+01	+8.57868868E-01	-1.16354957E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
4.875000	+3.71710858E+01	+3.83500653E+01	+8.57796414E-01	-1.15473835E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
4.937500	+3.71806288E+01	+3.83595235E+01	+8.57724526E-01	-1.14545522E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
5.000000	+3.71902599E+01	+3.83690707E+01	+8.57653232E-01	-1.13571673E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
5.062500	+3.71999783E+01	+3.83787057E+01	+8.57582561E-01	-1.12553976E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
5.125000	+3.72097828E+01	+3.83884277E+01	+8.57512540E-01	-1.11494154E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
5.187500	+3.72196726E+01	+3.83982357E+01	+8.57443194E-01	-1.10393963E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
5.250000	+3.72296464E+01	+3.84081287E+01	+8.57374547E-01	-1.09255186E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
5.312500	+3.72397034E+01	+3.84181056E+01	+8.57306625E-01	-1.08079638E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
5.375000	+3.72498426E+01	+3.84281656E+01	+8.57239448E-01	-1.06869157E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
5.437500	+3.72600629E+01	+3.84383076E+01	+8.57173038E-01	-1.05625605E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
5.500000	+3.72703633E+01	+3.84485307E+01	+8.57107416E-01	-1.04350867E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
5.562500	+3.72807428E+01	+3.84588339E+01	+8.57042600E-01	-1.03046848E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
5.625000	+3.72912005E+01	+3.84692162E+01	+8.56978607E-01	-1.01715469E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
5.687500	+3.73017353E+01	+3.84796766E+01	+8.56915455E-01	-1.00358667E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
5.750000	+3.73123463E+01	+3.84902142E+01	+8.56853159E-01	-9.89783939E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
5.812500	+3.73230324E+01	+3.85008280E+01	+8.56791732E-01	-9.75766108E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
5.875000	+3.73337927E+01	+3.85115170E+01	+8.56731188E-01	-9.61552894E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
5.937500	+3.73446263E+01	+3.85222803E+01	+8.56671538E-01	-9.47164080E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
6.000000	+3.73555321E+01	+3.85331169E+01	+8.56612793E-01	-9.32619502E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
6.062500	+3.73665091E+01	+3.85440259E+01	+8.56554961E-01	-9.17939022E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
6.125000	+3.73775566E+01	+3.85550063E+01	+8.56498050E-01	-9.03142512E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
6.187500	+3.73886733E+01	+3.85660572E+01	+8.56442068E-01	-8.88292953E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
1.562500	+3.68169679E+01	+3.80002747E+01	+8.61460031E-01	-7.40774330E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
1.593750	+3.68187148E+01	+3.80019939E+01	+8.61436687E-01	-7.53211553E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
1.625000	+3.68204951E+01	+3.80037461E+01	+8.61412955E-01	-7.65582784E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
1.656250	+3.68223087E+01	+3.80055313E+01	+8.61388838E-01	-7.77821059E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
1.687500	+3.68241558E+01	+3.80073493E+01	+8.61364341E-01	-7.89924452E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
1.718750	+3.68260360E+01	+3.80092001E+01	+8.61339468E-01	-8.01891071E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
1.750000	+3.68279495E+01	+3.80110837E+01	+8.61314223E-01	-8.13719056E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
1.781250	+3.68298961E+01	+3.80130000E+01	+8.61288610E-01	-8.25406587E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
1.812500	+3.68318758E+01	+3.80149489E+01	+8.61262635E-01	-8.36951875E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
1.843750	+3.68338884E+01	+3.80169304E+01	+8.61236301E-01	-8.48353167E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
1.875000	+3.68359339E+01	+3.80189444E+01	+8.61209613E-01	-8.59608748E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
1.906250	+3.68380123E+01	+3.80209907E+01	+8.61182575E-01	-8.70716939E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
1.937500	+3.68401234E+01	+3.80230695E+01	+8.61155193E-01	-8.81676101E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
1.968750	+3.68422672E+01	+3.80251805E+01	+8.61127471E-01	-8.92484625E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
2.000000	+3.68444436E+01	+3.80273237E+01	+8.61099413E-01	-9.03140946E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
2.031250	+3.68466525E+01	+3.80294990E+01	+8.61071024E-01	-9.13643538E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
2.062500	+3.68488938E+01	+3.80317064E+01	+8.61042310E-01	-9.23990908E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
2.093750	+3.68511676E+01	+3.80339458E+01	+8.61013275E-01	-9.34181605E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
2.125000	+3.68534736E+01	+3.80362171E+01	+8.60983924E-01	-9.44214220E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
2.156250	+3.68558118E+01	+3.80385202E+01	+8.60954262E-01	-9.54087379E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
2.187500	+3.68581821E+01	+3.80408551E+01	+8.60924293E-01	-9.63799749E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
2.218750	+3.68605845E+01	+3.80432217E+01	+8.60894024E-01	-9.73350037E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
2.250000	+3.68630188E+01	+3.80456199E+01	+8.60863459E-01	-9.82736996E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
2.281250	+3.68654850E+01	+3.80480496E+01	+8.60832603E-01	-9.91959410E-04	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
2.312500	+3.68679830E+01	+3.80505107E+01	+8.60801461E-01	-1.00101611E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
2.343750	+3.68705126E+01	+3.80530032E+01	+8.60770039E-01	-1.00990597E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
2.375000	+3.68730739E+01	+3.80555269E+01	+8.60738342E-01	-1.01862790E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
2.406250	+3.68756666E+01	+3.80580819E+01	+8.60706375E-01	-1.02718086E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
2.437500	+3.68782908E+01	+3.80606679E+01	+8.60674144E-01	-1.03556384E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
2.468750	+3.68809463E+01	+3.80632850E+01	+8.60641652E-01	-1.04377588E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
2.500000	+3.68836330E+01	+3.80659330E+01	+8.60608908E-01	-1.05181606E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
2.531250	+3.68863509E+01	+3.80686119E+01	+8.60575914E-01	-1.05968351E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
2.562500	+3.68890998E+01	+3.80713215E+01	+8.60542677E-01	-1.06737739E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
2.593750	+3.68918796E+01	+3.80740618E+01	+8.60509203E-01	-1.07489691E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
2.625000	+3.68946904E+01	+3.80768327E+01	+8.60475496E-01	-1.08224133E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
2.656250	+3.68975318E+01	+3.80796340E+01	+8.60441563E-01	-1.08940994E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
2.687500	+3.69004040E+01	+3.80824658E+01	+8.60407408E-01	-1.09640208E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
2.718750	+3.69033067E+01	+3.80853279E+01	+8.60373038E-01	-1.10321713E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
2.750000	+3.69062398E+01	+3.80882201E+01	+8.60338457E-01	-1.10985452E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
2.781250	+3.69092033E+01	+3.80911425E+01	+8.60303672E-01	-1.11631373E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
2.812500	+3.69121971E+01	+3.80940950E+01	+8.60268687E-01	-1.12259425E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
2.843750	+3.69152210E+01	+3.80970773E+01	+8.60233510E-01	-1.12869565E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
2.875000	+3.69182750E+01	+3.81000895E+01	+8.60198144E-01	-1.13461753E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
2.906250	+3.69213590E+01	+3.81031314E+01	+8.60162596E-01	-1.14035954E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
2.937500	+3.69244728E+01	+3.81062030E+01	+8.60126871E-01	-1.14592137E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
2.968750	+3.69276163E+01	+3.81093041E+01	+8.60090976E-01	-1.15130275E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
3.000000	+3.69307895E+01	+3.81124347E+01	+8.60054915E-01	-1.15650345E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
3.031250	+3.69339922E+01	+3.81155946E+01	+8.60018694E-01	-1.16152330E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
3.062500	+3.69372243E+01	+3.81187837E+01	+8.59982320E-01	-1.16636216E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02
3.093750	+3.69404857E+01	+3.81220020E+01	+8.59945797E-01	-1.17111050E-03	+3.96779084E+01	-4.94168142E-02	-8.02923237E+02	+5.31139823E-01	+4.68860177E-01	+3.85456468E+01	-4.81517125E-02	-8.00504173E+02


==> anc/otoc_to_plot_free_M700_L1.1225_n250_beta2.0000.dat <==
100.000000	+9.41680744E+01	+9.94218147E+01	+2.35208745E+00	-2.80687968E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
102.000000	+9.31460202E+01	+9.83778857E+01	+2.34791509E+00	-1.36547862E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
104.000000	+9.21419920E+01	+9.73671151E+01	+2.34662554E+00	-2.20865453E-05	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
106.000000	+9.11545166E+01	+9.63859199E+01	+2.34782675E+00	+1.06208904E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
108.000000	+9.01880813E+01	+9.54354498E+01	+2.35087389E+00	+1.82979177E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
110.000000	+8.92516245E+01	+9.45214578E+01	+2.35514592E+00	+2.34595078E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
112.000000	+8.83561718E+01	+9.36530124E+01	+2.36025770E+00	+2.74943402E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
114.000000	+8.75123388E+01	+9.28404482E+01	+2.36614365E+00	+3.18642846E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
116.000000	+8.67284092E+01	+9.20931938E+01	+2.37300341E+00	+3.75175577E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
118.000000	+8.60094645E+01	+9.14181359E+01	+2.38115067E+00	+4.45844674E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
120.000000	+8.53576596E+01	+9.08189768E+01	+2.39083720E+00	+5.24429853E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
122.000000	+8.47733345E+01	+9.02966631E+01	+2.40212787E+00	+6.01002001E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
124.000000	+8.42563668E+01	+8.98505654E+01	+2.41487728E+00	+6.67080133E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
126.000000	+8.38071314E+01	+8.94798240E+01	+2.42881107E+00	+7.19708612E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
128.000000	+8.34266704E+01	+8.91842573E+01	+2.44366562E+00	+7.62511143E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
130.000000	+8.31160953E+01	+8.89644732E+01	+2.45931152E+00	+8.03267689E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
132.000000	+8.28756233E+01	+8.88212096E+01	+2.47579633E+00	+8.49372003E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
134.000000	+8.27038003E+01	+8.87542901E+01	+2.49328640E+00	+9.03661296E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
136.000000	+8.25973102E+01	+8.87617398E+01	+2.51194278E+00	+9.62880718E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
138.000000	+8.25514245E+01	+8.88394961E+01	+2.53180163E+00	+1.01953747E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
140.000000	+8.25608070E+01	+8.89818277E+01	+2.55272428E+00	+1.06592773E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
142.000000	+8.26202454E+01	+8.91822199E+01	+2.57443874E+00	+1.09785208E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
144.000000	+8.27250036E+01	+8.94342805E+01	+2.59663836E+00	+1.11586578E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
146.000000	+8.28707622E+01	+8.97322629E+01	+2.61907337E+00	+1.12366526E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
148.000000	+8.30533391E+01	+9.00710550E+01	+2.64158497E+00	+1.12502582E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
150.000000	+8.32684453E+01	+9.04457737E+01	+2.66407440E+00	+1.12124196E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
152.000000	+8.35116550E+01	+9.08512780E+01	+2.68643465E+00	+1.11028265E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
154.000000	+8.37786247E+01	+9.12818917E+01	+2.70848571E+00	+1.08783069E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
156.000000	+8.40654246E+01	+9.17314686E+01	+2.72994788E+00	+1.04959220E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
158.000000	+8.43687662E+01	+9.21937543E+01	+2.75046940E+00	+9.93712880E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
160.000000	+8.46859900E+01	+9.26628849E+01	+2.76969640E+00	+9.22033489E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
162.000000	+8.50148532E+01	+9.31338253E+01	+2.78735074E+00	+8.39584814E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
164.000000	+8.53532383E+01	+9.36025735E+01	+2.80327979E+00	+7.52774270E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
166.000000	+8.56988731E+01	+9.40660331E+01	+2.81746171E+00	+6.67390951E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
168.000000	+8.60490753E+01	+9.45215975E+01	+2.82997543E+00	+5.87624226E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
170.000000	+8.64004769E+01	+9.49666364E+01	+2.84096668E+00	+5.16777000E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
172.000000	+8.67486572E+01	+9.53981382E+01	+2.85064651E+00	+4.59102331E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
174.000000	+8.70877123E+01	+9.58126348E+01	+2.85933077E+00	+4.20802701E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
176.000000	+8.74099797E+01	+9.62062819E+01	+2.86747861E+00	+4.08385889E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
178.000000	+8.77061867E+01	+9.65748051E+01	+2.87566620E+00	+4.24908917E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
180.000000	+8.79660559E+01	+9.69131410E+01	+2.88447497E+00	+4.67104120E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
182.000000	+8.81790972E+01	+9.72149760E+01	+2.89435037E+00	+5.26191347E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
184.000000	+8.83352910E+01	+9.74726870E+01	+2.90552262E+00	+5.92157278E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
186.000000	+8.84256244E+01	+9.76780846E+01	+2.91803666E+00	+6.58199865E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
188.000000	+8.84426585E+01	+9.78238187E+01	+2.93185062E+00	+7.21802642E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
190.000000	+8.83812512E+01	+9.79047432E+01	+2.94690877E+00	+7.81837138E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
192.000000	+8.82392954E+01	+9.79184729E+01	+2.96312411E+00	+8.34680736E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
194.000000	+8.80181217E+01	+9.78649442E+01	+2.98029600E+00	+8.73358877E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
196.000000	+8.77222762E+01	+9.77455652E+01	+2.99805846E+00	+8.91044517E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
198.000000	+8.73587105E+01	+9.75628207E+01	+3.01593778E+00	+8.96887069E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
50.000000	+1.18364795E+02	+1.20387396E+02	+1.39753138E+00	+3.02856226E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
51.000000	+1.18614532E+02	+1.20701256E+02	+1.42874252E+00	+3.21366687E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
52.000000	+1.18819110E+02	+1.20975979E+02	+1.46180471E+00	+3.38463407E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
53.000000	+1.18977899E+02	+1.21210770E+02	+1.49643520E+00	+3.52770498E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
54.000000	+1.19090364E+02	+1.21404906E+02	+1.53235881E+00	+3.64388143E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
55.000000	+1.19156071E+02	+1.21557744E+02	+1.56931283E+00	+3.73458944E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
56.000000	+1.19174696E+02	+1.21668734E+02	+1.60705060E+00	+3.80153324E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
57.000000	+1.19146029E+02	+1.21737424E+02	+1.64534350E+00	+3.84653447E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
58.000000	+1.19069984E+02	+1.21763464E+02	+1.68398129E+00	+3.87138488E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
59.000000	+1.18946601E+02	+1.21746614E+02	+1.72277119E+00	+3.87773664E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
60.000000	+1.18776054E+02	+1.21686741E+02	+1.76153602E+00	+3.86704261E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
61.000000	+1.18558664E+02	+1.21583826E+02	+1.80011205E+00	+3.84054596E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
62.000000	+1.18294904E+02	+1.21437973E+02	+1.83834694E+00	+3.79930760E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
63.000000	+1.17985419E+02	+1.21249411E+02	+1.87609820E+00	+3.74425365E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
64.000000	+1.17631035E+02	+1.21018510E+02	+1.91323202E+00	+3.67622505E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
65.000000	+1.17232774E+02	+1.20745793E+02	+1.94962270E+00	+3.59601593E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
66.000000	+1.16791869E+02	+1.20431947E+02	+1.98515233E+00	+3.50439429E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
67.000000	+1.16309768E+02	+1.20077840E+02	+2.01971058E+00	+3.40210553E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
68.000000	+1.15788147E+02	+1.19684525E+02	+2.05319444E+00	+3.28986470E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
69.000000	+1.15228911E+02	+1.19253250E+02	+2.08550788E+00	+3.16834548E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
70.000000	+1.14634197E+02	+1.18785467E+02	+2.11656135E+00	+3.03817298E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
71.000000	+1.14006370E+02	+1.18282824E+02	+2.14627134E+00	+2.89992516E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
72.000000	+1.13348016E+02	+1.17747172E+02	+2.17455986E+00	+2.75414369E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
73.000000	+1.12661933E+02	+1.17180555E+02	+2.20135421E+00	+2.60135280E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
74.000000	+1.11951117E+02	+1.16585206E+02	+2.22658691E+00	+2.44208215E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
75.000000	+1.11218739E+02	+1.15963536E+02	+2.25019586E+00	+2.27689046E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
76.000000	+1.10468124E+02	+1.15318119E+02	+2.27212472E+00	+2.10638710E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
77.000000	+1.09702721E+02	+1.14651676E+02	+2.29232360E+00	+1.93125089E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
78.000000	+1.08926065E+02	+1.13967055E+02	+2.31074974E+00	+1.75224690E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
79.000000	+1.08141738E+02	+1.13267203E+02	+2.32736854E+00	+1.57024307E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
80.000000	+1.07353322E+02	+1.12555136E+02	+2.34215460E+00	+1.38622825E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
81.000000	+1.06564353E+02	+1.11833908E+02	+2.35509310E+00	+1.20133255E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
82.000000	+1.05778257E+02	+1.11106567E+02	+2.36618125E+00	+1.01684896E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
83.000000	+1.04998306E+02	+1.10376125E+02	+2.37543008E+00	+8.34253673E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
84.000000	+1.04227546E+02	+1.09645505E+02	+2.38286633E+00	+6.55220772E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
85.000000	+1.03468751E+02	+1.08917507E+02	+2.38853449E+00	+4.81625929E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
86.000000	+1.02724361E+02	+1.08194760E+02	+2.39249884E+00	+3.15533823E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
87.000000	+1.01996430E+02	+1.07479680E+02	+2.39484517E+00	+1.59164378E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
88.000000	+1.01286589E+02	+1.06774430E+02	+2.39568213E+00	+1.48345181E-04	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
89.000000	+1.00596009E+02	+1.06080886E+02	+2.39514186E+00	-1.15125903E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
90.000000	+9.99253801E+01	+1.05400600E+02	+2.39337961E+00	-2.28482724E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
91.000000	+9.92749110E+01	+1.04734781E+02	+2.39057221E+00	-3.23226489E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
92.000000	+9.86443367E+01	+1.04084276E+02	+2.38691508E+00	-3.97714508E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
93.000000	+9.80329514E+01	+1.03449565E+02	+2.38261792E+00	-4.50815463E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
94.000000	+9.74396564E+01	+1.02830768E+02	+2.37789878E+00	-4.82043119E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
95.000000	+9.68630263E+01	+1.02227669E+02	+2.37297705E+00	-4.91663618E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
96.000000	+9.63013892E+01	+1.01639748E+02	+2.36806550E+00	-4.80760100E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
97.000000	+9.57529203E+01	+1.01066229E+02	+2.36336185E+00	-4.51239896E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
98.000000	+9.52157407E+01	+1.00506139E+02	+2.35904070E+00	-4.05773647E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
99.000000	+9.46880201E+01	+9.99583829E+01	+2.35524638E+00	-3.53091392E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
25.000000	+1.00421021E+02	+1.02906801E+02	+1.60373337E+00	-3.70526822E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
25.500000	+1.00934186E+02	+1.03374525E+02	+1.58528408E+00	-3.67444671E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
26.000000	+1.01443993E+02	+1.03840091E+02	+1.56698890E+00	-3.64098643E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
26.500000	+1.01950243E+02	+1.04303328E+02	+1.54887421E+00	-3.60207886E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
27.000000	+1.02452740E+02	+1.04764065E+02	+1.53096811E+00	-3.55739726E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
27.500000	+1.02951288E+02	+1.05222136E+02	+1.51330024E+00	-3.50664635E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
28.000000	+1.03445690E+02	+1.05677370E+02	+1.49590165E+00	-3.44957284E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
28.500000	+1.03935748E+02	+1.06129597E+02	+1.47880451E+00	-3.38597295E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
29.000000	+1.04421265E+02	+1.06578646E+02	+1.46204192E+00	-3.31569626E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
29.500000	+1.04902042E+02	+1.07024342E+02	+1.44564755E+00	-3.23864630E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
30.000000	+1.05377880E+02	+1.07466509E+02	+1.42965545E+00	-3.15477787E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
30.500000	+1.05848581E+02	+1.07904972E+02	+1.41409977E+00	-3.06409186E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
31.000000	+1.06313949E+02	+1.08339552E+02	+1.39901454E+00	-2.96662825E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
31.500000	+1.06773789E+02	+1.08770071E+02	+1.38443349E+00	-2.86245827E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
32.000000	+1.07227909E+02	+1.09196351E+02	+1.37038995E+00	-2.75167664E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
32.500000	+1.07676119E+02	+1.09618218E+02	+1.35691672E+00	-2.63439473E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
33.000000	+1.08118233E+02	+1.10035497E+02	+1.34404601E+00	-2.51073558E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
33.500000	+1.08554070E+02	+1.10448016E+02	+1.33180937E+00	-2.38083110E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
34.000000	+1.08983451E+02	+1.10855607E+02	+1.32023769E+00	-2.24482192E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
34.500000	+1.09406201E+02	+1.11258105E+02	+1.30936115E+00	-2.10285982E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
35.000000	+1.09822149E+02	+1.11655347E+02	+1.29920910E+00	-1.95511255E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
35.500000	+1.10231125E+02	+1.12047173E+02	+1.28981002E+00	-1.80177035E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
36.000000	+1.10632965E+02	+1.12433429E+02	+1.28119139E+00	-1.64305369E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
36.500000	+1.11027504E+02	+1.12813958E+02	+1.27337949E+00	-1.47922121E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
37.000000	+1.11414582E+02	+1.13188609E+02	+1.26639918E+00	-1.31057701E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
37.500000	+1.11794037E+02	+1.13557231E+02	+1.26027372E+00	-1.13747657E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
38.000000	+1.12165712E+02	+1.13919674E+02	+1.25502442E+00	-9.60330452E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
38.500000	+1.12529448E+02	+1.14275790E+02	+1.25067041E+00	-7.79605423E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
39.000000	+1.12885089E+02	+1.14625431E+02	+1.24722836E+00	-5.95822613E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
39.500000	+1.13232480E+02	+1.14968447E+02	+1.24471219E+00	-4.09552803E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
40.000000	+1.13571464E+02	+1.15304692E+02	+1.24313283E+00	-2.21409065E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
40.500000	+1.13901890E+02	+1.15634018E+02	+1.24249809E+00	-3.20372334E-04	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
41.000000	+1.14223604E+02	+1.15956277E+02	+1.24281246E+00	+1.57895125E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
41.500000	+1.14536456E+02	+1.16271321E+02	+1.24407705E+00	+3.47710508E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
42.000000	+1.14840298E+02	+1.16579006E+02	+1.24628957E+00	+5.36733253E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
42.500000	+1.15134982E+02	+1.16879184E+02	+1.24944438E+00	+7.24300597E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
43.000000	+1.15420364E+02	+1.17171712E+02	+1.25353257E+00	+9.09772395E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
43.500000	+1.15696303E+02	+1.17456446E+02	+1.25854210E+00	+1.09253909E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
44.000000	+1.15962659E+02	+1.17733246E+02	+1.26445796E+00	+1.27202770E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
44.500000	+1.16219296E+02	+1.18001972E+02	+1.27126238E+00	+1.44770573E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
45.000000	+1.16466081E+02	+1.18262486E+02	+1.27893502E+00	+1.61908332E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
45.500000	+1.16702881E+02	+1.18514654E+02	+1.28745321E+00	+1.78571368E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
46.000000	+1.16929571E+02	+1.18758343E+02	+1.29679216E+00	+1.94719244E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
46.500000	+1.17146025E+02	+1.18993422E+02	+1.30692514E+00	+2.10315623E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
47.000000	+1.17352121E+02	+1.19219763E+02	+1.31782372E+00	+2.25328094E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
47.500000	+1.17547742E+02	+1.19437239E+02	+1.32945795E+00	+2.39728007E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
48.000000	+1.17732771E+02	+1.19645726E+02	+1.34179652E+00	+2.53490345E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
48.500000	+1.17907097E+02	+1.19845104E+02	+1.35480698E+00	+2.66593639E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
49.000000	+1.18070613E+02	+1.20035252E+02	+1.36845588E+00	+2.79019955E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
49.500000	+1.18223212E+02	+1.20216054E+02	+1.38270898E+00	+2.91103739E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
12.500000	+8.72239227E+01	+9.11433397E+01	+2.05909012E+00	-3.25620449E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
12.750000	+8.74801471E+01	+9.13676711E+01	+2.05091963E+00	-3.28018787E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
13.000000	+8.77372734E+01	+9.15929326E+01	+2.04268918E+00	-3.30410079E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
13.250000	+8.79952559E+01	+9.18190836E+01	+2.03439912E+00	-3.32786187E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
13.500000	+8.82540522E+01	+9.20460867E+01	+2.02604987E+00	-3.35144535E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
13.750000	+8.85136224E+01	+9.22739072E+01	+2.01764190E+00	-3.37481823E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
14.000000	+8.87739287E+01	+9.25025129E+01	+2.00917578E+00	-3.39794152E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
14.250000	+8.90349352E+01	+9.27318736E+01	+2.00065219E+00	-3.42077134E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
14.500000	+8.92966072E+01	+9.29619605E+01	+1.99207192E+00	-3.44326016E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
14.750000	+8.95589107E+01	+9.31927463E+01	+1.98343589E+00	-3.46535795E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
15.000000	+8.98218128E+01	+9.34242043E+01	+1.97474513E+00	-3.48701323E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
15.250000	+9.00852804E+01	+9.36563088E+01	+1.96600082E+00	-3.50817419E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
15.500000	+9.03492806E+01	+9.38890341E+01	+1.95720426E+00	-3.52878962E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
15.750000	+9.06137807E+01	+9.41223547E+01	+1.94835687E+00	-3.54880982E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
16.000000	+9.08787471E+01	+9.43562450E+01	+1.93946021E+00	-3.56818738E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
16.250000	+9.11441463E+01	+9.45906791E+01	+1.93051594E+00	-3.58687790E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
16.500000	+9.14099439E+01	+9.48256309E+01	+1.92152582E+00	-3.60484051E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
16.750000	+9.16761051E+01	+9.50610734E+01	+1.91249173E+00	-3.62203839E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
17.000000	+9.19425943E+01	+9.52969793E+01	+1.90341563E+00	-3.63843909E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
17.250000	+9.22093755E+01	+9.55333206E+01	+1.89429954E+00	-3.65401475E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
17.500000	+9.24764119E+01	+9.57700685E+01	+1.88514556E+00	-3.66874223E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
17.750000	+9.27436663E+01	+9.60071937E+01	+1.87595583E+00	-3.68260308E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
18.000000	+9.30111007E+01	+9.62446661E+01	+1.86673254E+00	-3.69558347E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
18.250000	+9.32786770E+01	+9.64824550E+01	+1.85747791E+00	-3.70767393E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
18.500000	+9.35463566E+01	+9.67205292E+01	+1.84819417E+00	-3.71886911E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
18.750000	+9.38141008E+01	+9.69588570E+01	+1.83888356E+00	-3.72916732E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
19.000000	+9.40818705E+01	+9.71974063E+01	+1.82954833E+00	-3.73857015E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
19.250000	+9.43496268E+01	+9.74361446E+01	+1.82019071E+00	-3.74708192E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
19.500000	+9.46173308E+01	+9.76750392E+01	+1.81081292E+00	-3.75470910E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
19.750000	+9.48849438E+01	+9.79140573E+01	+1.80141717E+00	-3.76145977E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
20.000000	+9.51524274E+01	+9.81531660E+01	+1.79200563E+00	-3.76734296E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
20.250000	+9.54197436E+01	+9.83923326E+01	+1.78258045E+00	-3.77236806E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
20.500000	+9.56868547E+01	+9.86315243E+01	+1.77314379E+00	-3.77654419E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
20.750000	+9.59537238E+01	+9.88707089E+01	+1.76369773E+00	-3.77987962E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
21.000000	+9.62203145E+01	+9.91098542E+01	+1.75424439E+00	-3.78238119E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
21.250000	+9.64865910E+01	+9.93489286E+01	+1.74478583E+00	-3.78405379E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
21.500000	+9.67525182E+01	+9.95879010E+01	+1.73532412E+00	-3.78489991E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
21.750000	+9.70180620E+01	+9.98267407E+01	+1.72586133E+00	-3.78491919E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
22.000000	+9.72831888E+01	+1.00065418E+02	+1.71639952E+00	-3.78410811E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
22.250000	+9.75478659E+01	+1.00303902E+02	+1.70694079E+00	-3.78245969E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
22.500000	+9.78120615E+01	+1.00542166E+02	+1.69748722E+00	-3.77996332E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
22.750000	+9.80757442E+01	+1.00780181E+02	+1.68804097E+00	-3.77660457E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
23.000000	+9.83388839E+01	+1.01017920E+02	+1.67860420E+00	-3.77236525E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
23.250000	+9.86014507E+01	+1.01255355E+02	+1.66917914E+00	-3.76722335E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
23.500000	+9.88634157E+01	+1.01492461E+02	+1.65976808E+00	-3.76115322E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
23.750000	+9.91247506E+01	+1.01729213E+02	+1.65037338E+00	-3.75412569E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
24.000000	+9.93854277E+01	+1.01965585E+02	+1.64099746E+00	-3.74610838E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
24.250000	+9.96454197E+01	+1.02201553E+02	+1.63164284E+00	-3.73706596E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
24.500000	+9.99047002E+01	+1.02437094E+02	+1.62231213E+00	-3.72696052E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
24.750000	+1.00163243E+02	+1.02672184E+02	+1.61300803E+00	-3.71631382E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
6.250000	+8.13738863E+01	+8.60732243E+01	+2.24056882E+00	-2.42454219E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
6.375000	+8.14727320E+01	+8.61577688E+01	+2.23752095E+00	-2.45205471E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
6.500000	+8.15727367E+01	+8.62433552E+01	+2.23443868E+00	-2.47917800E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
6.625000	+8.16738675E+01	+8.63299565E+01	+2.23132300E+00	-2.50553200E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
6.750000	+8.17760919E+01	+8.64175459E+01	+2.22817485E+00	-2.53113541E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
6.875000	+8.18793779E+01	+8.65060970E+01	+2.22499516E+00	-2.55600766E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
7.000000	+8.19836941E+01	+8.65955836E+01	+2.22178484E+00	-2.58016890E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
7.125000	+8.20890093E+01	+8.66859800E+01	+2.21854474E+00	-2.60363988E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
7.250000	+8.21952931E+01	+8.67772609E+01	+2.21527574E+00	-2.62644190E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
7.375000	+8.23025155E+01	+8.68694010E+01	+2.21197864E+00	-2.64859674E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
7.500000	+8.24106474E+01	+8.69623759E+01	+2.20865424E+00	-2.67012658E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
7.625000	+8.25196597E+01	+8.70561613E+01	+2.20530332E+00	-2.69105393E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
7.750000	+8.26295245E+01	+8.71507335E+01	+2.20192661E+00	-2.71140158E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
7.875000	+8.27402143E+01	+8.72460692E+01	+2.19852482E+00	-2.73119251E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
8.000000	+8.28517020E+01	+8.73421454E+01	+2.19509863E+00	-2.75044982E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
8.125000	+8.29639616E+01	+8.74389399E+01	+2.19164869E+00	-2.76919668E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
8.250000	+8.30769673E+01	+8.75364308E+01	+2.18817564E+00	-2.78745624E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
8.375000	+8.31906944E+01	+8.76345966E+01	+2.18468005E+00	-2.80525157E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
8.500000	+8.33051185E+01	+8.77334166E+01	+2.18116251E+00	-2.82260561E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
8.625000	+8.34202161E+01	+8.78328703E+01	+2.17762354E+00	-2.83954109E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
8.750000	+8.35359643E+01	+8.79329379E+01	+2.17406365E+00	-2.85608048E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
8.875000	+8.36523410E+01	+8.80336001E+01	+2.17048334E+00	-2.87224591E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
9.000000	+8.37693245E+01	+8.81348382E+01	+2.16688304E+00	-2.88805916E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
9.125000	+8.38868942E+01	+8.82366339E+01	+2.16326319E+00	-2.90354155E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
9.250000	+8.40050296E+01	+8.83389694E+01	+2.15962419E+00	-2.91871393E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
9.375000	+8.41237115E+01	+8.84418276E+01	+2.15596640E+00	-2.93359662E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
9.500000	+8.42429210E+01	+8.85451919E+01	+2.15229019E+00	-2.94820935E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
9.625000	+8.43626398E+01	+8.86490462E+01	+2.14859588E+00	-2.96257123E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
9.750000	+8.44828506E+01	+8.87533748E+01	+2.14488377E+00	-2.97670073E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
9.875000	+8.46035363E+01	+8.88581627E+01	+2.14115413E+00	-2.99061559E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
10.000000	+8.47246809E+01	+8.89633954E+01	+2.13740723E+00	-3.00433285E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
10.125000	+8.48462686E+01	+8.90690589E+01	+2.13364330E+00	-3.01786878E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
10.250000	+8.49682844E+01	+8.91751396E+01	+2.12986256E+00	-3.03123886E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
10.375000	+8.50907140E+01	+8.92816245E+01	+2.12606520E+00	-3.04445779E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
10.500000	+8.52135434E+01	+8.93885012E+01	+2.12225141E+00	-3.05753940E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
10.625000	+8.53367596E+01	+8.94957575E+01	+2.11842135E+00	-3.07049673E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
10.750000	+8.54603496E+01	+8.96033820E+01	+2.11457517E+00	-3.08334191E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
10.875000	+8.55843014E+01	+8.97113636E+01	+2.11071300E+00	-3.09608626E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
11.000000	+8.57086033E+01	+8.98196915E+01	+2.10683495E+00	-3.10874018E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
11.125000	+8.58332441E+01	+8.99283557E+01	+2.10294115E+00	-3.12131325E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
11.250000	+8.59582132E+01	+9.00373463E+01	+2.09903167E+00	-3.13381413E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
11.375000	+8.60835003E+01	+9.01466540E+01	+2.09510661E+00	-3.14625064E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
11.500000	+8.62090958E+01	+9.02562698E+01	+2.09116604E+00	-3.15862974E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
11.625000	+8.63349903E+01	+9.03661853E+01	+2.08721004E+00	-3.17095753E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
11.750000	+8.64611749E+01	+9.04763922E+01	+2.08323865E+00	-3.18323926E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
11.875000	+8.65876410E+01	+9.05868827E+01	+2.07925194E+00	-3.19547940E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
12.000000	+8.67143806E+01	+9.06976494E+01	+2.07524995E+00	-3.20768155E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
12.125000	+8.68413859E+01	+9.08086850E+01	+2.07123273E+00	-3.21984858E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
12.250000	+8.69686493E+01	+9.09199830E+01	+2.06720033E+00	-3.23198257E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
12.375000	+8.70961639E+01	+9.10315366E+01	+2.06315278E+00	-3.24410046E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
3.125000	+7.93802218E+01	+8.43794644E+01	+2.30243360E+00	-1.44175373E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
3.187500	+7.94093037E+01	+8.44040046E+01	+2.30152471E+00	-1.46671967E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
3.250000	+7.94388920E+01	+8.44289774E+01	+2.30060020E+00	-1.49158295E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
3.312500	+7.94689828E+01	+8.44543798E+01	+2.29966023E+00	-1.51623987E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
3.375000	+7.94995723E+01	+8.44802090E+01	+2.29870490E+00	-1.54068834E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
3.437500	+7.95306568E+01	+8.45064619E+01	+2.29773437E+00	-1.56492636E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
3.500000	+7.95622322E+01	+8.45331355E+01	+2.29674875E+00	-1.58895203E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
3.562500	+7.95942948E+01	+8.45602268E+01	+2.29574818E+00	-1.61276356E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
3.625000	+7.96268404E+01	+8.45877326E+01	+2.29473279E+00	-1.63635924E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
3.687500	+7.96598651E+01	+8.46156499E+01	+2.29370273E+00	-1.65973745E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
3.750000	+7.96933648E+01	+8.46439755E+01	+2.29265812E+00	-1.68289670E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
3.812500	+7.97273355E+01	+8.46727062E+01	+2.29159911E+00	-1.70583555E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
3.875000	+7.97617731E+01	+8.47018389E+01	+2.29052583E+00	-1.72855271E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
3.937500	+7.97966734E+01	+8.47313702E+01	+2.28943842E+00	-1.75104695E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
4.000000	+7.98320323E+01	+8.47612970E+01	+2.28833702E+00	-1.77331714E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
4.062500	+7.98678455E+01	+8.47916160E+01	+2.28722177E+00	-1.79536227E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
4.125000	+7.99041089E+01	+8.48223238E+01	+2.28609281E+00	-1.81718142E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
4.187500	+7.99408182E+01	+8.48534172E+01	+2.28495029E+00	-1.83877375E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
4.250000	+7.99779692E+01	+8.48848927E+01	+2.28379435E+00	-1.86013854E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
4.312500	+8.00155576E+01	+8.49167471E+01	+2.28262512E+00	-1.88127516E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
4.375000	+8.00535790E+01	+8.49489770E+01	+2.28144275E+00	-1.90218307E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
4.437500	+8.00920292E+01	+8.49815788E+01	+2.28024739E+00	-1.92286184E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
4.500000	+8.01309038E+01	+8.50145494E+01	+2.27903918E+00	-1.94331113E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
4.562500	+8.01701984E+01	+8.50478851E+01	+2.27781825E+00	-1.96353070E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
4.625000	+8.02099087E+01	+8.50815826E+01	+2.27658476E+00	-1.98352039E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
4.687500	+8.02500304E+01	+8.51156384E+01	+2.27533885E+00	-2.00328017E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
4.750000	+8.02905590E+01	+8.51500490E+01	+2.27408066E+00	-2.02281006E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
4.812500	+8.03314902E+01	+8.51848109E+01	+2.27281034E+00	-2.04211020E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
4.875000	+8.03728195E+01	+8.52199207E+01	+2.27152802E+00	-2.06118084E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
4.937500	+8.04145425E+01	+8.52553749E+01	+2.27023386E+00	-2.08002228E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
5.000000	+8.04566549E+01	+8.52911699E+01	+2.26892800E+00	-2.09863494E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
5.062500	+8.04991521E+01	+8.53273022E+01	+2.26761057E+00	-2.11701933E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
5.125000	+8.05420299E+01	+8.53637684E+01	+2.26628172E+00	-2.13517604E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
5.187500	+8.05852837E+01	+8.54005648E+01	+2.26494160E+00	-2.15310575E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
5.250000	+8.06289092E+01	+8.54376880E+01	+2.26359034E+00	-2.17080923E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
5.312500	+8.06729020E+01	+8.54751345E+01	+2.26222809E+00	-2.18828734E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
5.375000	+8.07172576E+01	+8.55129006E+01	+2.26085498E+00	-2.20554101E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
5.437500	+8.07619716E+01	+8.55509829E+01	+2.25947116E+00	-2.22257128E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
5.500000	+8.08070397E+01	+8.55893779E+01	+2.25807677E+00	-2.23937925E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
5.562500	+8.08524574E+01	+8.56280819E+01	+2.25667194E+00	-2.25596611E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
5.625000	+8.08982204E+01	+8.56670916E+01	+2.25525681E+00	-2.27233312E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
5.687500	+8.09443243E+01	+8.57064033E+01	+2.25383152E+00	-2.28848164E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
5.750000	+8.09907648E+01	+8.57460136E+01	+2.25239621E+00	-2.30441308E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
5.812500	+8.10375374E+01	+8.57859189E+01	+2.25095100E+00	-2.32012895E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
5.875000	+8.10846380E+01	+8.58261158E+01	+2.24949605E+00	-2.33563082E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
5.937500	+8.11320621E+01	+8.58666007E+01	+2.24803147E+00	-2.35092032E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
6.000000	+8.11798055E+01	+8.59073702E+01	+2.24655740E+00	-2.36599918E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
6.062500	+8.12278638E+01	+8.59484207E+01	+2.24507397E+00	-2.38086917E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
6.125000	+8.12762329E+01	+8.59897489E+01	+2.24358131E+00	-2.39553215E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
6.187500	+8.13249085E+01	+8.60313512E+01	+2.24207955E+00	-2.41009209E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.562500	+7.88276918E+01	+8.39142242E+01	+2.31974352E+00	-7.56826536E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.593750	+7.88352965E+01	+8.39206144E+01	+2.31950473E+00	-7.71431256E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.625000	+7.88430471E+01	+8.39271276E+01	+2.31926137E+00	-7.86020830E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.656250	+7.88509432E+01	+8.39337635E+01	+2.31901347E+00	-8.00579850E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.687500	+7.88589847E+01	+8.39405219E+01	+2.31876101E+00	-8.15107794E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.718750	+7.88671711E+01	+8.39474027E+01	+2.31850402E+00	-8.29604146E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.750000	+7.88755023E+01	+8.39544055E+01	+2.31824251E+00	-8.44068392E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.781250	+7.88839780E+01	+8.39615302E+01	+2.31797648E+00	-8.58500022E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.812500	+7.88925978E+01	+8.39687765E+01	+2.31770595E+00	-8.72898529E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.843750	+7.89013614E+01	+8.39761443E+01	+2.31743092E+00	-8.87263413E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.875000	+7.89102686E+01	+8.39836332E+01	+2.31715141E+00	-9.01594175E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.906250	+7.89193190E+01	+8.39912430E+01	+2.31686742E+00	-9.15890321E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.937500	+7.89285123E+01	+8.39989736E+01	+2.31657898E+00	-9.30151361E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.968750	+7.89378482E+01	+8.40068246E+01	+2.31628608E+00	-9.44376810E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
2.000000	+7.89473264E+01	+8.40147958E+01	+2.31598874E+00	-9.58566186E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
2.031250	+7.89569465E+01	+8.40228870E+01	+2.31568697E+00	-9.72719011E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
2.062500	+7.89667083E+01	+8.40310978E+01	+2.31538079E+00	-9.86834814E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
2.093750	+7.89766113E+01	+8.40394281E+01	+2.31507020E+00	-1.00091313E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
2.125000	+7.89866552E+01	+8.40478777E+01	+2.31475522E+00	-1.01495348E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
2.156250	+7.89968398E+01	+8.40564461E+01	+2.31443586E+00	-1.02895542E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
2.187500	+7.90071645E+01	+8.40651331E+01	+2.31411212E+00	-1.04291849E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
2.218750	+7.90176292E+01	+8.40739386E+01	+2.31378403E+00	-1.05684224E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
2.250000	+7.90282334E+01	+8.40828622E+01	+2.31345160E+00	-1.07072622E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
2.281250	+7.90389767E+01	+8.40919036E+01	+2.31311483E+00	-1.08457000E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
2.312500	+7.90498589E+01	+8.41010625E+01	+2.31277374E+00	-1.09837313E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
2.343750	+7.90608794E+01	+8.41103387E+01	+2.31242835E+00	-1.11213518E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
2.375000	+7.90720381E+01	+8.41197319E+01	+2.31207866E+00	-1.12585574E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
2.406250	+7.90833344E+01	+8.41292418E+01	+2.31172469E+00	-1.13953436E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
2.437500	+7.90947680E+01	+8.41388681E+01	+2.31136645E+00	-1.15317065E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
2.468750	+7.91063385E+01	+8.41486105E+01	+2.31100395E+00	-1.16676418E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
2.500000	+7.91180455E+01	+8.41584687E+01	+2.31063722E+00	-1.18031455E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
2.531250	+7.91298886E+01	+8.41684423E+01	+2.31026626E+00	-1.19382136E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
2.562500	+7.91418675E+01	+8.41785312E+01	+2.30989108E+00	-1.20728421E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
2.593750	+7.91539817E+01	+8.41887350E+01	+2.30951170E+00	-1.22070271E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
2.625000	+7.91662308E+01	+8.41990533E+01	+2.30912814E+00	-1.23407647E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
2.656250	+7.91786145E+01	+8.42094859E+01	+2.30874041E+00	-1.24740511E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
2.687500	+7.91911322E+01	+8.42200325E+01	+2.30834851E+00	-1.26068825E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
2.718750	+7.92037836E+01	+8.42306927E+01	+2.30795248E+00	-1.27392553E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
2.750000	+7.92165683E+01	+8.42414662E+01	+2.30755231E+00	-1.28711658E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
2.781250	+7.92294858E+01	+8.42523526E+01	+2.30714803E+00	-1.30026103E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
2.812500	+7.92425357E+01	+8.42633517E+01	+2.30673965E+00	-1.31335854E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
2.843750	+7.92557177E+01	+8.42744631E+01	+2.30632718E+00	-1.32640875E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
2.875000	+7.92690311E+01	+8.42856865E+01	+2.30591064E+00	-1.33941132E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
2.906250	+7.92824757E+01	+8.42970216E+01	+2.30549005E+00	-1.35236591E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
2.937500	+7.92960510E+01	+8.43084680E+01	+2.30506541E+00	-1.36527220E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
2.968750	+7.93097565E+01	+8.43200253E+01	+2.30463675E+00	-1.37812984E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
3.000000	+7.93235918E+01	+8.43316933E+01	+2.30420408E+00	-1.39093852E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
3.031250	+7.93375564E+01	+8.43434715E+01	+2.30376742E+00	-1.40369793E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
3.062500	+7.93516499E+01	+8.43553597E+01	+2.30332677E+00	-1.41640776E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
3.093750	+7.93658719E+01	+8.43673574E+01	+2.30288216E+00	-1.42909271E-02	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.781250	+7.86856741E+01	+8.37949546E+01	+2.32420576E+00	-3.83167561E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.796875	+7.86875973E+01	+8.37965689E+01	+2.32414530E+00	-3.90762854E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.812500	+7.86895583E+01	+8.37982149E+01	+2.32408365E+00	-3.98356175E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.828125	+7.86915570E+01	+8.37998926E+01	+2.32402082E+00	-4.05945518E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.843750	+7.86935935E+01	+8.38016021E+01	+2.32395679E+00	-4.13530806E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.859375	+7.86956677E+01	+8.38033432E+01	+2.32389159E+00	-4.21111967E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.875000	+7.86977796E+01	+8.38051160E+01	+2.32382520E+00	-4.28688925E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.890625	+7.86999292E+01	+8.38069205E+01	+2.32375762E+00	-4.36261608E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.906250	+7.87021165E+01	+8.38087566E+01	+2.32368886E+00	-4.43829940E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.921875	+7.87043414E+01	+8.38106244E+01	+2.32361892E+00	-4.51393848E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.937500	+7.87066039E+01	+8.38125238E+01	+2.32354780E+00	-4.58953260E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.953125	+7.87089041E+01	+8.38144548E+01	+2.32347550E+00	-4.66508100E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.968750	+7.87112418E+01	+8.38164174E+01	+2.32340202E+00	-4.74058296E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.984375	+7.87136171E+01	+8.38184115E+01	+2.32332736E+00	-4.81603774E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.000000	+7.87160300E+01	+8.38204373E+01	+2.32325152E+00	-4.89144462E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.015625	+7.87184804E+01	+8.38224945E+01	+2.32317450E+00	-4.96680287E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.031250	+7.87209682E+01	+8.38245833E+01	+2.32309631E+00	-5.04211175E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.046875	+7.87234936E+01	+8.38267036E+01	+2.32301694E+00	-5.11737054E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.062500	+7.87260564E+01	+8.38288554E+01	+2.32293639E+00	-5.19257853E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.078125	+7.87286567E+01	+8.38310387E+01	+2.32285467E+00	-5.26773497E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.093750	+7.87312943E+01	+8.38332534E+01	+2.32277177E+00	-5.34283916E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.109375	+7.87339694E+01	+8.38354995E+01	+2.32268770E+00	-5.41789036E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.125000	+7.87366818E+01	+8.38377771E+01	+2.32260246E+00	-5.49288787E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.140625	+7.87394316E+01	+8.38400861E+01	+2.32251605E+00	-5.56783097E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.156250	+7.87422186E+01	+8.38424265E+01	+2.32242847E+00	-5.64271893E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.171875	+7.87450430E+01	+8.38447982E+01	+2.32233972E+00	-5.71755105E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.187500	+7.87479046E+01	+8.38472013E+01	+2.32224979E+00	-5.79232662E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.203125	+7.87508035E+01	+8.38496357E+01	+2.32215871E+00	-5.86704492E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.218750	+7.87537396E+01	+8.38521014E+01	+2.32206645E+00	-5.94170524E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.234375	+7.87567128E+01	+8.38545983E+01	+2.32197303E+00	-6.01630688E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.250000	+7.87597233E+01	+8.38571266E+01	+2.32187844E+00	-6.09084914E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.265625	+7.87627708E+01	+8.38596861E+01	+2.32178269E+00	-6.16533131E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.281250	+7.87658555E+01	+8.38622768E+01	+2.32168577E+00	-6.23975268E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.296875	+7.87689772E+01	+8.38648987E+01	+2.32158770E+00	-6.31411256E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.312500	+7.87721360E+01	+8.38675519E+01	+2.32148846E+00	-6.38841025E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.328125	+7.87753319E+01	+8.38702361E+01	+2.32138806E+00	-6.46264506E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.343750	+7.87785647E+01	+8.38729515E+01	+2.32128650E+00	-6.53681629E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.359375	+7.87818344E+01	+8.38756981E+01	+2.32118378E+00	-6.61092324E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.375000	+7.87851412E+01	+8.38784757E+01	+2.32107991E+00	-6.68496523E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.390625	+7.87884848E+01	+8.38812844E+01	+2.32097488E+00	-6.75894157E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.406250	+7.87918653E+01	+8.38841241E+01	+2.32086869E+00	-6.83285157E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.421875	+7.87952826E+01	+8.38869949E+01	+2.32076135E+00	-6.90669455E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.437500	+7.87987368E+01	+8.38898967E+01	+2.32065286E+00	-6.98046982E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.453125	+7.88022277E+01	+8.38928294E+01	+2.32054321E+00	-7.05417671E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.468750	+7.88057555E+01	+8.38957931E+01	+2.32043241E+00	-7.12781454E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.484375	+7.88093199E+01	+8.38987878E+01	+2.32032047E+00	-7.20138262E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.500000	+7.88129210E+01	+8.39018133E+01	+2.32020737E+00	-7.27488029E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.515625	+7.88165588E+01	+8.39048698E+01	+2.32009313E+00	-7.34830687E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.531250	+7.88202332E+01	+8.39079571E+01	+2.31997774E+00	-7.42166170E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
1.546875	+7.88239442E+01	+8.39110752E+01	+2.31986120E+00	-7.49498048E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.390625	+7.86499181E+01	+8.37649462E+01	+2.32533009E+00	-1.92186485E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.398438	+7.86504003E+01	+8.37653509E+01	+2.32531492E+00	-1.96021657E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.406250	+7.86508920E+01	+8.37657635E+01	+2.32529946E+00	-1.99856581E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.414062	+7.86513932E+01	+8.37661841E+01	+2.32528370E+00	-2.03691002E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.421875	+7.86519040E+01	+8.37666127E+01	+2.32526763E+00	-2.07524910E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.429688	+7.86524243E+01	+8.37670493E+01	+2.32525127E+00	-2.11358298E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.437500	+7.86529541E+01	+8.37674939E+01	+2.32523461E+00	-2.15191153E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.445312	+7.86534935E+01	+8.37679465E+01	+2.32521765E+00	-2.19023468E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.453125	+7.86540423E+01	+8.37684071E+01	+2.32520039E+00	-2.22855233E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.460938	+7.86546007E+01	+8.37688757E+01	+2.32518283E+00	-2.26686438E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.468750	+7.86551687E+01	+8.37693523E+01	+2.32516497E+00	-2.30517072E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.476562	+7.86557461E+01	+8.37698369E+01	+2.32514681E+00	-2.34347128E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.484375	+7.86563330E+01	+8.37703294E+01	+2.32512835E+00	-2.38176595E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.492188	+7.86569295E+01	+8.37708299E+01	+2.32510959E+00	-2.42005464E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.500000	+7.86575355E+01	+8.37713385E+01	+2.32509054E+00	-2.45833725E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.507812	+7.86581510E+01	+8.37718550E+01	+2.32507118E+00	-2.49661368E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.515625	+7.86587760E+01	+8.37723795E+01	+2.32505153E+00	-2.53488385E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.523438	+7.86594105E+01	+8.37729120E+01	+2.32503157E+00	-2.57314765E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.531250	+7.86600545E+01	+8.37734524E+01	+2.32501132E+00	-2.61140499E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.539062	+7.86607080E+01	+8.37740009E+01	+2.32499077E+00	-2.64965578E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.546875	+7.86613711E+01	+8.37745573E+01	+2.32496992E+00	-2.68789991E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.554688	+7.86620436E+01	+8.37751217E+01	+2.32494877E+00	-2.72613730E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.562500	+7.86627256E+01	+8.37756941E+01	+2.32492732E+00	-2.76436785E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.570312	+7.86634172E+01	+8.37762744E+01	+2.32490558E+00	-2.80259146E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.578125	+7.86641182E+01	+8.37768628E+01	+2.32488353E+00	-2.84080804E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.585938	+7.86648288E+01	+8.37774591E+01	+2.32486119E+00	-2.87901749E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.593750	+7.86655488E+01	+8.37780634E+01	+2.32483855E+00	-2.91721972E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.601562	+7.86662783E+01	+8.37786756E+01	+2.32481561E+00	-2.95541464E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.609375	+7.86670174E+01	+8.37792958E+01	+2.32479237E+00	-2.99360214E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.617188	+7.86677659E+01	+8.37799240E+01	+2.32476883E+00	-3.03178214E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.625000	+7.86685239E+01	+8.37805602E+01	+2.32474500E+00	-3.06995454E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.632812	+7.86692914E+01	+8.37812043E+01	+2.32472087E+00	-3.10811925E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.640625	+7.86700684E+01	+8.37818564E+01	+2.32469643E+00	-3.14627616E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.648438	+7.86708548E+01	+8.37825165E+01	+2.32467171E+00	-3.18442519E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.656250	+7.86716508E+01	+8.37831845E+01	+2.32464668E+00	-3.22256624E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.664062	+7.86724562E+01	+8.37838605E+01	+2.32462135E+00	-3.26069922E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.671875	+7.86732711E+01	+8.37845444E+01	+2.32459573E+00	-3.29882403E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.679688	+7.86740955E+01	+8.37852363E+01	+2.32456981E+00	-3.33694058E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.687500	+7.86749294E+01	+8.37859362E+01	+2.32454359E+00	-3.37504877E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.695312	+7.86757727E+01	+8.37866440E+01	+2.32451707E+00	-3.41314851E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.703125	+7.86766255E+01	+8.37873598E+01	+2.32449026E+00	-3.45123971E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.710938	+7.86774878E+01	+8.37880835E+01	+2.32446315E+00	-3.48932226E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.718750	+7.86783596E+01	+8.37888152E+01	+2.32443574E+00	-3.52739609E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.726562	+7.86792408E+01	+8.37895548E+01	+2.32440803E+00	-3.56546109E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.734375	+7.86801315E+01	+8.37903024E+01	+2.32438003E+00	-3.60351717E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.742188	+7.86810316E+01	+8.37910579E+01	+2.32435173E+00	-3.64156423E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.750000	+7.86819412E+01	+8.37918213E+01	+2.32432313E+00	-3.67960219E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.757812	+7.86828603E+01	+8.37925927E+01	+2.32429423E+00	-3.71763094E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.765625	+7.86837888E+01	+8.37933721E+01	+2.32426504E+00	-3.75565040E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02
0.773438	+7.86847267E+01	+8.37941594E+01	+2.32423555E+00	-3.79366519E-03	+9.04463496E+01	-1.09965389E-01	-8.22498334E+02	+5.09838266E-01	+4.90161734E-01	+9.02927146E+01	-1.09807937E-01	-8.22278583E+02


==> anc/otoc_to_plot_free_M700_L1.1225_n250_beta20.0000.dat <==
500.000000	+1.41065855E+01	+2.04891357E+01	+2.54671491E+00	+2.30729949E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
510.000000	+1.39548646E+01	+2.04835002E+01	+2.56934515E+00	+2.21874883E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
520.000000	+1.38007090E+01	+2.04728627E+01	+2.59108989E+00	+2.07407926E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
530.000000	+1.36458844E+01	+2.04510335E+01	+2.61082674E+00	+1.95010801E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
540.000000	+1.34938190E+01	+2.04313425E+01	+2.63009205E+00	+2.07406621E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
550.000000	+1.33483875E+01	+2.04417599E+01	+2.65230806E+00	+2.20904892E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
560.000000	+1.32023204E+01	+2.04532221E+01	+2.67427302E+00	+1.94668279E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
570.000000	+1.30529506E+01	+2.04279405E+01	+2.69124172E+00	+1.62231799E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
580.000000	+1.29110905E+01	+2.04011161E+01	+2.70671938E+00	+1.74129220E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
590.000000	+1.27705778E+01	+2.04069327E+01	+2.72606756E+00	+1.96292999E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
600.000000	+1.26186205E+01	+2.04085422E+01	+2.74597798E+00	+1.89062041E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
610.000000	+1.24655797E+01	+2.03962121E+01	+2.76387997E+00	+1.74759670E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
620.000000	+1.23212072E+01	+2.03882159E+01	+2.78092992E+00	+1.74651543E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
630.000000	+1.21778926E+01	+2.03904395E+01	+2.79881028E+00	+1.70978527E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
640.000000	+1.20335617E+01	+2.03811982E+01	+2.81512562E+00	+1.60966381E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
650.000000	+1.18928100E+01	+2.03740475E+01	+2.83100355E+00	+1.60909779E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
660.000000	+1.17502125E+01	+2.03708617E+01	+2.84730758E+00	+1.66510091E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
670.000000	+1.16071074E+01	+2.03755428E+01	+2.86430557E+00	+1.64919784E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
680.000000	+1.14652825E+01	+2.03750163E+01	+2.88029154E+00	+1.53176504E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
690.000000	+1.13253769E+01	+2.03665930E+01	+2.89494087E+00	+1.39693811E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
700.000000	+1.11852087E+01	+2.03473793E+01	+2.90823030E+00	+1.28139532E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
710.000000	+1.10460996E+01	+2.03220178E+01	+2.92056878E+00	+1.28156050E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
720.000000	+1.09106782E+01	+2.03107218E+01	+2.93386151E+00	+1.53732429E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
730.000000	+1.07751397E+01	+2.03406895E+01	+2.95131526E+00	+1.81271643E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
740.000000	+1.06344366E+01	+2.03815254E+01	+2.97011584E+00	+1.66169404E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
750.000000	+1.04940814E+01	+2.03828731E+01	+2.98454914E+00	+1.24379419E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
760.000000	+1.03610646E+01	+2.03536618E+01	+2.99499172E+00	+9.59094738E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
770.000000	+1.02321434E+01	+2.03124519E+01	+3.00373104E+00	+1.02649866E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
780.000000	+1.01008907E+01	+2.03007560E+01	+3.01552169E+00	+1.28903816E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
790.000000	+9.96472566E+00	+2.03082910E+01	+3.02951180E+00	+1.38543408E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
800.000000	+9.83639686E+00	+2.03228390E+01	+3.04323038E+00	+1.33060102E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
810.000000	+9.71609727E+00	+2.03386212E+01	+3.05612382E+00	+1.24902701E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
820.000000	+9.59086651E+00	+2.03425649E+01	+3.06821092E+00	+1.15619725E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
830.000000	+9.45598296E+00	+2.03270036E+01	+3.07924777E+00	+1.10131107E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
840.000000	+9.32103328E+00	+2.03121784E+01	+3.09023714E+00	+1.08306186E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
850.000000	+9.19539121E+00	+2.03044605E+01	+3.10090901E+00	+1.08578323E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
860.000000	+9.07567273E+00	+2.03081083E+01	+3.11195280E+00	+1.11897966E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
870.000000	+8.95397365E+00	+2.03144622E+01	+3.12328860E+00	+1.14473529E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
880.000000	+8.83044138E+00	+2.03230066E+01	+3.13484751E+00	+1.07492910E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
890.000000	+8.70564687E+00	+2.03130141E+01	+3.14478718E+00	+9.58513858E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
900.000000	+8.58548246E+00	+2.03004887E+01	+3.15401779E+00	+1.00817366E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
910.000000	+8.46506402E+00	+2.03088516E+01	+3.16495065E+00	+1.08977055E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
920.000000	+8.34006297E+00	+2.03132055E+01	+3.17581320E+00	+1.05166749E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
930.000000	+8.21448006E+00	+2.03100205E+01	+3.18598400E+00	+9.96996296E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
940.000000	+8.09220977E+00	+2.03064920E+01	+3.19575312E+00	+9.29842371E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
950.000000	+7.97343985E+00	+2.02960238E+01	+3.20458085E+00	+9.09070430E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
960.000000	+7.85132483E+00	+2.02897110E+01	+3.21393453E+00	+9.93999798E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
970.000000	+7.72328864E+00	+2.02932967E+01	+3.22446085E+00	+1.11288631E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
980.000000	+7.59274050E+00	+2.03110809E+01	+3.23619226E+00	+1.13979643E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
990.000000	+7.46416185E+00	+2.03240059E+01	+3.24725678E+00	+1.07310728E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
250.000000	+1.80862849E+01	+2.09570009E+01	+1.74770864E+00	+4.91366016E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
255.000000	+1.79670225E+01	+2.09087918E+01	+1.77215837E+00	+4.86623334E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
260.000000	+1.78560393E+01	+2.08699057E+01	+1.79637097E+00	+4.80423599E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
265.000000	+1.77517586E+01	+2.08383073E+01	+1.82020073E+00	+4.64436493E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
270.000000	+1.76534368E+01	+2.08105796E+01	+1.84281462E+00	+4.49738060E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
275.000000	+1.75609192E+01	+2.07894506E+01	+1.86517454E+00	+4.45427181E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
280.000000	+1.74728532E+01	+2.07738027E+01	+1.88735734E+00	+4.33303784E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
285.000000	+1.73881250E+01	+2.07596250E+01	+1.90850491E+00	+4.16311172E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
290.000000	+1.73066234E+01	+2.07478958E+01	+1.92898845E+00	+4.11268363E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
295.000000	+1.72278566E+01	+2.07409065E+01	+1.94963175E+00	+4.10415492E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
300.000000	+1.71502766E+01	+2.07357224E+01	+1.97003000E+00	+3.95894843E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
305.000000	+1.70736161E+01	+2.07285356E+01	+1.98922124E+00	+3.77804718E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
310.000000	+1.69985839E+01	+2.07220809E+01	+2.00781048E+00	+3.76977253E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
315.000000	+1.69243214E+01	+2.07196530E+01	+2.02691896E+00	+3.80968220E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
320.000000	+1.68500265E+01	+2.07181137E+01	+2.04590730E+00	+3.67794674E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
325.000000	+1.67758778E+01	+2.07133984E+01	+2.06369843E+00	+3.49091642E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
330.000000	+1.67018157E+01	+2.07073192E+01	+2.08081646E+00	+3.44315704E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
335.000000	+1.66279812E+01	+2.07034379E+01	+2.09813000E+00	+3.46700422E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
340.000000	+1.65544968E+01	+2.07013066E+01	+2.11548650E+00	+3.43886053E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
345.000000	+1.64806554E+01	+2.06986991E+01	+2.13251860E+00	+3.33953665E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
350.000000	+1.64060139E+01	+2.06936463E+01	+2.14888187E+00	+3.17183263E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
355.000000	+1.63312423E+01	+2.06852196E+01	+2.16423693E+00	+3.03049078E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
360.000000	+1.62569825E+01	+2.06765401E+01	+2.17918678E+00	+3.07461427E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
365.000000	+1.61824116E+01	+2.06723361E+01	+2.19498307E+00	+3.22745771E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
370.000000	+1.61063072E+01	+2.06708309E+01	+2.21146136E+00	+3.21727430E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
375.000000	+1.60291483E+01	+2.06658749E+01	+2.22715582E+00	+3.01109031E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
380.000000	+1.59520019E+01	+2.06560577E+01	+2.24157226E+00	+2.85201793E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
385.000000	+1.58748112E+01	+2.06456818E+01	+2.25567599E+00	+2.86724812E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
390.000000	+1.57972552E+01	+2.06381403E+01	+2.27024474E+00	+2.91594438E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
395.000000	+1.57198906E+01	+2.06319253E+01	+2.28483544E+00	+2.88637707E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
400.000000	+1.56431763E+01	+2.06258235E+01	+2.29910851E+00	+2.83906326E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
405.000000	+1.55664594E+01	+2.06199483E+01	+2.31322607E+00	+2.81115728E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
410.000000	+1.54893373E+01	+2.06140420E+01	+2.32722008E+00	+2.77386395E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
415.000000	+1.54117363E+01	+2.06073645E+01	+2.34096471E+00	+2.68527814E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
420.000000	+1.53337010E+01	+2.05978826E+01	+2.35407286E+00	+2.55275904E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
425.000000	+1.52558027E+01	+2.05857701E+01	+2.36649230E+00	+2.45499427E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
430.000000	+1.51786179E+01	+2.05736342E+01	+2.37862281E+00	+2.48718380E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
435.000000	+1.51022354E+01	+2.05664312E+01	+2.39136414E+00	+2.67378698E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
440.000000	+1.50252981E+01	+2.05665115E+01	+2.40536068E+00	+2.81485429E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
445.000000	+1.49467842E+01	+2.05669743E+01	+2.41951268E+00	+2.69971392E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
450.000000	+1.48678381E+01	+2.05606860E+01	+2.43235782E+00	+2.42108283E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
455.000000	+1.47902520E+01	+2.05481722E+01	+2.44372351E+00	+2.21909792E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
460.000000	+1.47144821E+01	+2.05350720E+01	+2.45454880E+00	+2.22665763E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
465.000000	+1.46389119E+01	+2.05264793E+01	+2.46599009E+00	+2.36168791E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
470.000000	+1.45620198E+01	+2.05217100E+01	+2.47816567E+00	+2.44005398E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
475.000000	+1.44843033E+01	+2.05172975E+01	+2.49039063E+00	+2.39960758E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
480.000000	+1.44073552E+01	+2.05117842E+01	+2.50216175E+00	+2.31228762E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
485.000000	+1.43319698E+01	+2.05060896E+01	+2.51351350E+00	+2.25607742E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
490.000000	+1.42570971E+01	+2.05008120E+01	+2.52472252E+00	+2.22066099E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
495.000000	+1.41818809E+01	+2.04946405E+01	+2.53572011E+00	+2.17837423E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
125.000000	+2.48328827E+01	+2.60854286E+01	+9.18325345E-01	+7.56759488E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
127.500000	+2.47052549E+01	+2.59818564E+01	+9.37348670E-01	+7.65106523E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
130.000000	+2.45687799E+01	+2.58701707E+01	+9.56580671E-01	+7.72435990E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
132.500000	+2.44243048E+01	+2.57511754E+01	+9.75970470E-01	+7.78132655E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
135.000000	+2.42726699E+01	+2.56256913E+01	+9.95487304E-01	+7.82627430E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
137.500000	+2.41147070E+01	+2.54945292E+01	+1.01510184E+00	+7.85591881E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
140.000000	+2.39512351E+01	+2.53584601E+01	+1.03476690E+00	+7.86334896E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
142.500000	+2.37830583E+01	+2.52182112E+01	+1.05441859E+00	+7.84657689E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
145.000000	+2.36109588E+01	+2.50744907E+01	+1.07399978E+00	+7.81266170E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
147.500000	+2.34356861E+01	+2.49280102E+01	+1.09348189E+00	+7.77247304E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
150.000000	+2.32579479E+01	+2.47794757E+01	+1.11286215E+00	+7.73194851E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
152.500000	+2.30784111E+01	+2.46295578E+01	+1.13214164E+00	+7.68926673E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
155.000000	+2.28977090E+01	+2.44788730E+01	+1.15130848E+00	+7.63958653E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
157.500000	+2.27164446E+01	+2.43279881E+01	+1.17033957E+00	+7.58061526E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
160.000000	+2.25351858E+01	+2.41774310E+01	+1.18921156E+00	+7.51339742E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
162.500000	+2.23544620E+01	+2.40276978E+01	+1.20790656E+00	+7.44015746E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
165.000000	+2.21747677E+01	+2.38792563E+01	+1.22641235E+00	+7.36348604E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
167.500000	+2.19965623E+01	+2.37325505E+01	+1.24472399E+00	+7.28634836E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
170.000000	+2.18202637E+01	+2.35879949E+01	+1.26284409E+00	+7.21057918E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
172.500000	+2.16462420E+01	+2.34459595E+01	+1.28077688E+00	+7.13573787E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
175.000000	+2.14748243E+01	+2.33067645E+01	+1.29852278E+00	+7.06045980E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
177.500000	+2.13063089E+01	+2.31706953E+01	+1.31607918E+00	+6.98378313E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
180.000000	+2.11409753E+01	+2.30380148E+01	+1.33344169E+00	+6.90448815E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
182.500000	+2.09790775E+01	+2.29089509E+01	+1.35060162E+00	+6.82129103E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
185.000000	+2.08208239E+01	+2.27836807E+01	+1.36754815E+00	+6.73593754E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
187.500000	+2.06663713E+01	+2.26623493E+01	+1.38428131E+00	+6.65527470E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
190.000000	+2.05158378E+01	+2.25451103E+01	+1.40082452E+00	+6.58674978E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
192.500000	+2.03693162E+01	+2.24321236E+01	+1.41721506E+00	+6.52943700E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
195.000000	+2.02268767E+01	+2.23234925E+01	+1.43347171E+00	+6.47177803E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
197.500000	+2.00885708E+01	+2.22192201E+01	+1.44957395E+00	+6.40263611E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
200.000000	+1.99544465E+01	+2.21192675E+01	+1.46548489E+00	+6.32439063E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
202.500000	+1.98245542E+01	+2.20236554E+01	+1.48119590E+00	+6.24995411E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
205.000000	+1.96989315E+01	+2.19324708E+01	+1.49673466E+00	+6.18498679E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
207.500000	+1.95775761E+01	+2.18457468E+01	+1.51212084E+00	+6.11884447E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
210.000000	+1.94604427E+01	+2.17633715E+01	+1.52732888E+00	+6.03908660E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
212.500000	+1.93474695E+01	+2.16851731E+01	+1.54231627E+00	+5.95177624E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
215.000000	+1.92385994E+01	+2.16110907E+01	+1.55708776E+00	+5.87807028E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
217.500000	+1.91337659E+01	+2.15411951E+01	+1.57170662E+00	+5.82773482E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
220.000000	+1.90328613E+01	+2.14755009E+01	+1.58622643E+00	+5.78421908E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
222.500000	+1.89357407E+01	+2.14138119E+01	+1.60062772E+00	+5.72428195E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
225.000000	+1.88422705E+01	+2.13558320E+01	+1.61484784E+00	+5.64838849E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
227.500000	+1.87523676E+01	+2.13014220E+01	+1.62886966E+00	+5.57965748E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
230.000000	+1.86659728E+01	+2.12506456E+01	+1.64274613E+00	+5.52954692E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
232.500000	+1.85829881E+01	+2.12035014E+01	+1.65651739E+00	+5.47661096E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
235.000000	+1.85032601E+01	+2.11596871E+01	+1.67012919E+00	+5.39200159E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
237.500000	+1.84266376E+01	+2.11187610E+01	+1.68347740E+00	+5.28239256E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
240.000000	+1.83530274E+01	+2.10805506E+01	+1.69654115E+00	+5.19121270E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
242.500000	+1.82823604E+01	+2.10452754E+01	+1.70943347E+00	+5.14877122E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
245.000000	+1.82145011E+01	+2.10131530E+01	+1.72228501E+00	+5.13127479E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
247.500000	+1.81492201E+01	+2.09839387E+01	+1.73508984E+00	+5.11259233E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
62.500000	+2.35829845E+01	+2.45382134E+01	+6.47342943E-01	+1.32976092E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
63.750000	+2.36917607E+01	+2.46486262E+01	+6.49054818E-01	+1.40923894E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
65.000000	+2.37981089E+01	+2.47567092E+01	+6.50866040E-01	+1.48910774E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
66.250000	+2.39019286E+01	+2.48623630E+01	+6.52777587E-01	+1.56967803E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
67.500000	+2.40031213E+01	+2.49654906E+01	+6.54790235E-01	+1.65099224E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
68.750000	+2.41015908E+01	+2.50659975E+01	+6.56905068E-01	+1.73344670E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
70.000000	+2.41972431E+01	+2.51637920E+01	+6.59123852E-01	+1.81763794E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
71.250000	+2.42899857E+01	+2.52587848E+01	+6.61449162E-01	+1.90415712E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
72.500000	+2.43797275E+01	+2.53508885E+01	+6.63884245E-01	+1.99342565E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
73.750000	+2.44663782E+01	+2.54400174E+01	+6.66432727E-01	+2.08563484E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
75.000000	+2.45498495E+01	+2.55260875E+01	+6.69098332E-01	+2.18079967E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
76.250000	+2.46300551E+01	+2.56090171E+01	+6.71884726E-01	+2.27888857E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
77.500000	+2.47069117E+01	+2.56887275E+01	+6.74795553E-01	+2.37996729E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
78.750000	+2.47803396E+01	+2.57651437E+01	+6.77834644E-01	+2.48430012E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
80.000000	+2.48502628E+01	+2.58381953E+01	+6.81006303E-01	+2.59237817E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
81.250000	+2.49166096E+01	+2.59078169E+01	+6.84315589E-01	+2.70487630E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
82.500000	+2.49793122E+01	+2.59739480E+01	+6.87768494E-01	+2.82256281E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
83.750000	+2.50383066E+01	+2.60365330E+01	+6.91371996E-01	+2.94619258E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
85.000000	+2.50935328E+01	+2.60955216E+01	+6.95133976E-01	+3.07640832E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
86.250000	+2.51449351E+01	+2.61508684E+01	+6.99063017E-01	+3.21366201E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
87.500000	+2.51924619E+01	+2.62025333E+01	+7.03168131E-01	+3.35815979E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
88.750000	+2.52360673E+01	+2.62504814E+01	+7.07458417E-01	+3.50983018E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
90.000000	+2.52757107E+01	+2.62946839E+01	+7.11942706E-01	+3.66831749E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
91.250000	+2.53113582E+01	+2.63351181E+01	+7.16629210E-01	+3.83300333E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
92.500000	+2.53429829E+01	+2.63717674E+01	+7.21525214E-01	+4.00305549E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
93.750000	+2.53705655E+01	+2.64046223E+01	+7.26636849E-01	+4.17749479E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
95.000000	+2.53940943E+01	+2.64336795E+01	+7.31968951E-01	+4.35526153E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
96.250000	+2.54135656E+01	+2.64589429E+01	+7.37525003E-01	+4.53526078E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
97.500000	+2.54289833E+01	+2.64804226E+01	+7.43307103E-01	+4.71637310E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
98.750000	+2.54403590E+01	+2.64981352E+01	+7.49315936E-01	+4.89743468E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
100.000000	+2.54477115E+01	+2.65121032E+01	+7.55550690E-01	+5.07720905E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
101.250000	+2.54510666E+01	+2.65223547E+01	+7.62008958E-01	+5.25438349E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
102.500000	+2.54504571E+01	+2.65289229E+01	+7.68686649E-01	+5.42761923E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
103.750000	+2.54459226E+01	+2.65318461E+01	+7.75578006E-01	+5.59566445E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
105.000000	+2.54375090E+01	+2.65311676E+01	+7.82675810E-01	+5.75751040E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
106.250000	+2.54252689E+01	+2.65269361E+01	+7.89971782E-01	+5.91254501E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
107.500000	+2.54092611E+01	+2.65192055E+01	+7.97457172E-01	+6.06064836E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
108.750000	+2.53895496E+01	+2.65080359E+01	+8.05123403E-01	+6.20218529E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
110.000000	+2.53662039E+01	+2.64934927E+01	+8.12962636E-01	+6.33788086E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
111.250000	+2.53392975E+01	+2.64756470E+01	+8.20968105E-01	+6.46860329E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
112.500000	+2.53089081E+01	+2.64545750E+01	+8.29134144E-01	+6.59511061E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
113.750000	+2.52751164E+01	+2.64303571E+01	+8.37455882E-01	+6.71783065E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
115.000000	+2.52380068E+01	+2.64030773E+01	+8.45928721E-01	+6.83673248E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
116.250000	+2.51976668E+01	+2.63728224E+01	+8.54547713E-01	+6.95131757E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
117.500000	+2.51541872E+01	+2.63396815E+01	+8.63307014E-01	+7.06072111E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
118.750000	+2.51076626E+01	+2.63037459E+01	+8.72199516E-01	+7.16388416E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
120.000000	+2.50581907E+01	+2.62651081E+01	+8.81216725E-01	+7.25974518E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
121.250000	+2.50058725E+01	+2.62238622E+01	+8.90348879E-01	+7.34740719E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
122.500000	+2.49508115E+01	+2.61801031E+01	+8.99585243E-01	+7.42625784E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
123.750000	+2.48931128E+01	+2.61339265E+01	+9.08914523E-01	+7.50059117E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
31.250000	+2.03822635E+01	+2.13207941E+01	+6.29707424E-01	+1.19620420E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
31.875000	+2.04494992E+01	+2.13881002E+01	+6.29782350E-01	+1.20142293E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
32.500000	+2.05168514E+01	+2.14555230E+01	+6.29857602E-01	+1.21178092E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
33.125000	+2.05843010E+01	+2.15230442E+01	+6.29933823E-01	+1.23132539E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
33.750000	+2.06518302E+01	+2.15906463E+01	+6.30011518E-01	+1.25870637E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
34.375000	+2.07194219E+01	+2.16583128E+01	+6.30091161E-01	+1.29412208E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
35.000000	+2.07870598E+01	+2.17260277E+01	+6.30173283E-01	+1.33901042E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
35.625000	+2.08547278E+01	+2.17937759E+01	+6.30258537E-01	+1.39563131E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
36.250000	+2.09224106E+01	+2.18615424E+01	+6.30347737E-01	+1.46659929E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
36.875000	+2.09900928E+01	+2.19293130E+01	+6.30441862E-01	+1.55442563E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
37.500000	+2.10577590E+01	+2.19970733E+01	+6.30542040E-01	+1.66112342E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
38.125000	+2.11253938E+01	+2.20648091E+01	+6.30649503E-01	+1.78791624E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
38.750000	+2.11929819E+01	+2.21325061E+01	+6.30765530E-01	+1.93507580E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
39.375000	+2.12605075E+01	+2.22001500E+01	+6.30891387E-01	+2.10189601E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
40.000000	+2.13279549E+01	+2.22677260E+01	+6.31028267E-01	+2.28679400E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
40.625000	+2.13953083E+01	+2.23352195E+01	+6.31177237E-01	+2.48751449E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
41.250000	+2.14625522E+01	+2.24026156E+01	+6.31339206E-01	+2.70140299E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
41.875000	+2.15296708E+01	+2.24698994E+01	+6.31514912E-01	+2.92570829E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
42.500000	+2.15966489E+01	+2.25370562E+01	+6.31704920E-01	+3.15787417E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
43.125000	+2.16634715E+01	+2.26040712E+01	+6.31909646E-01	+3.39578489E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
43.750000	+2.17301237E+01	+2.26709302E+01	+6.32129393E-01	+3.63793784E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
44.375000	+2.17965911E+01	+2.27376188E+01	+6.32364388E-01	+3.88352734E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
45.000000	+2.18628599E+01	+2.28041232E+01	+6.32614834E-01	+4.13243633E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
45.625000	+2.19289160E+01	+2.28704298E+01	+6.32880943E-01	+4.38514400E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
46.250000	+2.19947460E+01	+2.29365254E+01	+6.33162977E-01	+4.64256740E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
46.875000	+2.20603364E+01	+2.30023967E+01	+6.33461264E-01	+4.90586193E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
47.500000	+2.21256738E+01	+2.30680309E+01	+6.33776209E-01	+5.17620868E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
48.125000	+2.21907449E+01	+2.31334150E+01	+6.34108290E-01	+5.45461658E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
48.750000	+2.22555363E+01	+2.31985362E+01	+6.34458037E-01	+5.74176317E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
49.375000	+2.23200346E+01	+2.32633815E+01	+6.34826010E-01	+6.03789132E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
50.000000	+2.23842260E+01	+2.33279379E+01	+6.35212773E-01	+6.34277132E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
50.625000	+2.24480971E+01	+2.33921922E+01	+6.35618857E-01	+6.65572853E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
51.250000	+2.25116340E+01	+2.34561314E+01	+6.36044739E-01	+6.97572897E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
51.875000	+2.25748232E+01	+2.35197419E+01	+6.36490823E-01	+7.30150804E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
52.500000	+2.26376507E+01	+2.35830105E+01	+6.36957428E-01	+7.63172365E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
53.125000	+2.27001032E+01	+2.36459238E+01	+6.37444788E-01	+7.96511252E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
53.750000	+2.27621670E+01	+2.37084684E+01	+6.37953067E-01	+8.30062997E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
54.375000	+2.28238288E+01	+2.37706312E+01	+6.38482367E-01	+8.63755625E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
55.000000	+2.28850753E+01	+2.38323990E+01	+6.39032761E-01	+8.97555801E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
55.625000	+2.29458936E+01	+2.38937589E+01	+6.39604312E-01	+9.31469967E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
56.250000	+2.30062708E+01	+2.39546981E+01	+6.40197099E-01	+9.65540578E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
56.875000	+2.30661940E+01	+2.40152040E+01	+6.40811238E-01	+9.99838179E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
57.500000	+2.31256507E+01	+2.40752641E+01	+6.41446896E-01	+1.03445051E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
58.125000	+2.31846280E+01	+2.41348659E+01	+6.42104301E-01	+1.06947013E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
58.750000	+2.32431135E+01	+2.41939973E+01	+6.42783734E-01	+1.10498216E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
59.375000	+2.33010944E+01	+2.42526457E+01	+6.43485528E-01	+1.14105363E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
60.000000	+2.33585581E+01	+2.43107991E+01	+6.44210051E-01	+1.17772561E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
60.625000	+2.34154918E+01	+2.43684450E+01	+6.44957685E-01	+1.21500898E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
61.250000	+2.34718826E+01	+2.44255710E+01	+6.45728812E-01	+1.25288412E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
61.875000	+2.35277178E+01	+2.44821646E+01	+6.46523791E-01	+1.29104653E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
15.625000	+1.88086181E+01	+1.97393113E+01	+6.21321566E-01	+1.44015947E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
15.937500	+1.88364607E+01	+1.97675630E+01	+6.21761031E-01	+1.37241533E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
16.250000	+1.88645402E+01	+1.97960320E+01	+6.22179326E-01	+1.30673226E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
16.562500	+1.88928491E+01	+1.98247122E+01	+6.22577739E-01	+1.24509569E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
16.875000	+1.89213802E+01	+1.98535972E+01	+6.22957511E-01	+1.18733163E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
17.187500	+1.89501260E+01	+1.98826808E+01	+6.23319821E-01	+1.13322493E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
17.500000	+1.89790795E+01	+1.99119570E+01	+6.23665776E-01	+1.08252771E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
17.812500	+1.90082336E+01	+1.99414196E+01	+6.23996401E-01	+1.03496786E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
18.125000	+1.90375816E+01	+1.99710627E+01	+6.24312631E-01	+9.90257469E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
18.437500	+1.90671166E+01	+2.00008803E+01	+6.24615312E-01	+9.48100896E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
18.750000	+1.90968323E+01	+2.00308668E+01	+6.24905194E-01	+9.08202480E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
19.062500	+1.91267224E+01	+2.00610163E+01	+6.25182938E-01	+8.70273593E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
19.375000	+1.91567809E+01	+2.00913235E+01	+6.25449115E-01	+8.34039018E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
19.687500	+1.91870018E+01	+2.01217829E+01	+6.25704213E-01	+7.99242490E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
20.000000	+1.92173797E+01	+2.01523892E+01	+6.25948642E-01	+7.65651349E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
20.312500	+1.92479091E+01	+2.01831375E+01	+6.26182745E-01	+7.33060243E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
20.625000	+1.92785849E+01	+2.02140229E+01	+6.26406805E-01	+7.01293849E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
20.937500	+1.93094022E+01	+2.02450407E+01	+6.26621054E-01	+6.70208615E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
21.250000	+1.93403564E+01	+2.02761864E+01	+6.26825685E-01	+6.39693533E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
21.562500	+1.93714430E+01	+2.03074556E+01	+6.27020862E-01	+6.09669999E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
21.875000	+1.94026577E+01	+2.03388444E+01	+6.27206729E-01	+5.80090805E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
22.187500	+1.94339966E+01	+2.03703487E+01	+6.27383419E-01	+5.50938362E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
22.500000	+1.94654558E+01	+2.04019648E+01	+6.27551065E-01	+5.22222235E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
22.812500	+1.94970315E+01	+2.04336892E+01	+6.27709808E-01	+4.93976111E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
23.125000	+1.95287202E+01	+2.04655184E+01	+6.27859800E-01	+4.66254301E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
23.437500	+1.95605186E+01	+2.04974493E+01	+6.28001217E-01	+4.39127912E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
23.750000	+1.95924233E+01	+2.05294787E+01	+6.28134255E-01	+4.12680810E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
24.062500	+1.96244312E+01	+2.05616036E+01	+6.28259142E-01	+3.87005482E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
24.375000	+1.96565391E+01	+2.05938211E+01	+6.28376134E-01	+3.62198941E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
24.687500	+1.96887440E+01	+2.06261285E+01	+6.28485517E-01	+3.38358764E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
25.000000	+1.97210429E+01	+2.06585231E+01	+6.28587608E-01	+3.15579368E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
25.312500	+1.97534328E+01	+2.06910023E+01	+6.28682754E-01	+2.93948623E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
25.625000	+1.97859108E+01	+2.07235633E+01	+6.28771326E-01	+2.73544866E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
25.937500	+1.98184740E+01	+2.07562038E+01	+6.28853719E-01	+2.54434380E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
26.250000	+1.98511195E+01	+2.07889211E+01	+6.28930347E-01	+2.36669390E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
26.562500	+1.98838444E+01	+2.08217128E+01	+6.29001638E-01	+2.20286589E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
26.875000	+1.99166457E+01	+2.08545764E+01	+6.29068026E-01	+2.05306223E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
27.187500	+1.99495205E+01	+2.08875093E+01	+6.29129954E-01	+1.91731711E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
27.500000	+1.99824659E+01	+2.09205091E+01	+6.29187859E-01	+1.79549805E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
27.812500	+2.00154791E+01	+2.09535732E+01	+6.29242173E-01	+1.68731235E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
28.125000	+2.00485570E+01	+2.09866991E+01	+6.29293316E-01	+1.59231807E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
28.437500	+2.00816967E+01	+2.10198842E+01	+6.29341692E-01	+1.50993893E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
28.750000	+2.01148954E+01	+2.10531260E+01	+6.29387687E-01	+1.43948249E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
29.062500	+2.01481501E+01	+2.10864220E+01	+6.29431660E-01	+1.38016099E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
29.375000	+2.01814579E+01	+2.11197695E+01	+6.29473947E-01	+1.33111394E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
29.687500	+2.02148160E+01	+2.11531660E+01	+6.29514855E-01	+1.29143190E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
30.000000	+2.02482216E+01	+2.11866089E+01	+6.29554661E-01	+1.26018052E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
30.312500	+2.02816718E+01	+2.12200957E+01	+6.29593616E-01	+1.23642425E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
30.625000	+2.03151640E+01	+2.12536238E+01	+6.29631938E-01	+1.21924899E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
30.937500	+2.03486954E+01	+2.12871908E+01	+6.29669819E-01	+1.20513976E-04	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
7.812500	+1.82143314E+01	+1.91265554E+01	+6.01277478E-01	+3.48384325E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
7.968750	+1.82237611E+01	+1.91364812E+01	+6.01821098E-01	+3.47450182E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
8.125000	+1.82333178E+01	+1.91465328E+01	+6.02363260E-01	+3.46365513E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
8.281250	+1.82429992E+01	+1.91567077E+01	+6.02903491E-01	+3.44983971E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
8.437500	+1.82528032E+01	+1.91670033E+01	+6.03441335E-01	+3.43314185E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
8.593750	+1.82627279E+01	+1.91774172E+01	+6.03976348E-01	+3.41365288E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
8.750000	+1.82727711E+01	+1.91879469E+01	+6.04508101E-01	+3.39146896E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
8.906250	+1.82829310E+01	+1.91985902E+01	+6.05036182E-01	+3.36669068E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
9.062500	+1.82932056E+01	+1.92093447E+01	+6.05560192E-01	+3.33942282E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
9.218750	+1.83035930E+01	+1.92202083E+01	+6.06079751E-01	+3.30977392E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
9.375000	+1.83140915E+01	+1.92311787E+01	+6.06594496E-01	+3.27785597E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
9.531250	+1.83246992E+01	+1.92422539E+01	+6.07104081E-01	+3.24378403E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
9.687500	+1.83354144E+01	+1.92534317E+01	+6.07608179E-01	+3.20767582E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
9.843750	+1.83462354E+01	+1.92647103E+01	+6.08106480E-01	+3.16965138E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
10.000000	+1.83571607E+01	+1.92760878E+01	+6.08598695E-01	+3.12983261E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
10.156250	+1.83681885E+01	+1.92875622E+01	+6.09084553E-01	+3.08834292E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
10.312500	+1.83793174E+01	+1.92991317E+01	+6.09563802E-01	+3.04530679E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
10.468750	+1.83905457E+01	+1.93107947E+01	+6.10036211E-01	+3.00084940E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
10.625000	+1.84018721E+01	+1.93225494E+01	+6.10501567E-01	+2.95509616E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
10.781250	+1.84132950E+01	+1.93343942E+01	+6.10959679E-01	+2.90817239E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
10.937500	+1.84248131E+01	+1.93463275E+01	+6.11410371E-01	+2.86020286E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
11.093750	+1.84364249E+01	+1.93583478E+01	+6.11853492E-01	+2.81131144E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
11.250000	+1.84481292E+01	+1.93704536E+01	+6.12288906E-01	+2.76162066E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
11.406250	+1.84599246E+01	+1.93826435E+01	+6.12716498E-01	+2.71125142E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
11.562500	+1.84718099E+01	+1.93949161E+01	+6.13136172E-01	+2.66032253E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
11.718750	+1.84837837E+01	+1.94072700E+01	+6.13547849E-01	+2.60895045E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
11.875000	+1.84958449E+01	+1.94197039E+01	+6.13951469E-01	+2.55724890E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
12.031250	+1.85079921E+01	+1.94322167E+01	+6.14346989E-01	+2.50532857E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
12.187500	+1.85202243E+01	+1.94448070E+01	+6.14734384E-01	+2.45329680E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
12.343750	+1.85325403E+01	+1.94574737E+01	+6.15113645E-01	+2.40125730E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
12.500000	+1.85449389E+01	+1.94702157E+01	+6.15484777E-01	+2.34930990E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
12.656250	+1.85574191E+01	+1.94830318E+01	+6.15847804E-01	+2.29755029E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
12.812500	+1.85699796E+01	+1.94959209E+01	+6.16202762E-01	+2.24606983E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
12.968750	+1.85826194E+01	+1.95088820E+01	+6.16549701E-01	+2.19495530E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
13.125000	+1.85953374E+01	+1.95219140E+01	+6.16888685E-01	+2.14428876E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
13.281250	+1.86081325E+01	+1.95350160E+01	+6.17219791E-01	+2.09414741E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
13.437500	+1.86210037E+01	+1.95481869E+01	+6.17543106E-01	+2.04460341E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
13.593750	+1.86339500E+01	+1.95614259E+01	+6.17858730E-01	+1.99572382E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
13.750000	+1.86469702E+01	+1.95747319E+01	+6.18166770E-01	+1.94757050E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
13.906250	+1.86600635E+01	+1.95881040E+01	+6.18467345E-01	+1.90020005E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
14.062500	+1.86732286E+01	+1.96015414E+01	+6.18760583E-01	+1.85366379E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
14.218750	+1.86864647E+01	+1.96150431E+01	+6.19046615E-01	+1.80800775E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
14.375000	+1.86997708E+01	+1.96286082E+01	+6.19325585E-01	+1.76327263E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
14.531250	+1.87131458E+01	+1.96422359E+01	+6.19597638E-01	+1.71949395E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
14.687500	+1.87265887E+01	+1.96559253E+01	+6.19862927E-01	+1.67670197E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
14.843750	+1.87400986E+01	+1.96696757E+01	+6.20121607E-01	+1.63492190E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
15.000000	+1.87536745E+01	+1.96834860E+01	+6.20373840E-01	+1.59417391E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
15.156250	+1.87673153E+01	+1.96973556E+01	+6.20619787E-01	+1.55447328E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
15.312500	+1.87810202E+01	+1.97112835E+01	+6.20859613E-01	+1.51583055E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
15.468750	+1.87947881E+01	+1.97252690E+01	+6.21093484E-01	+1.47771882E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
3.906250	+1.80268579E+01	+1.89277178E+01	+5.88741628E-01	+2.57933080E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
3.984375	+1.80295650E+01	+1.89306078E+01	+5.88944625E-01	+2.61739249E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
4.062500	+1.80323198E+01	+1.89335482E+01	+5.89150596E-01	+2.65508256E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
4.140625	+1.80351220E+01	+1.89365386E+01	+5.89359482E-01	+2.69202450E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
4.218750	+1.80379712E+01	+1.89395787E+01	+5.89571225E-01	+2.72820869E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
4.296875	+1.80408672E+01	+1.89426682E+01	+5.89785765E-01	+2.76362577E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
4.375000	+1.80438096E+01	+1.89458066E+01	+5.90003041E-01	+2.79826672E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
4.453125	+1.80467981E+01	+1.89489935E+01	+5.90222994E-01	+2.83212284E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
4.531250	+1.80498325E+01	+1.89522287E+01	+5.90445560E-01	+2.86518576E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
4.609375	+1.80529123E+01	+1.89555117E+01	+5.90670679E-01	+2.89744742E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
4.687500	+1.80560373E+01	+1.89588421E+01	+5.90898287E-01	+2.92890011E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
4.765625	+1.80592071E+01	+1.89622196E+01	+5.91128320E-01	+2.95953648E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
4.843750	+1.80624214E+01	+1.89656438E+01	+5.91360714E-01	+2.98934951E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
4.921875	+1.80656799E+01	+1.89691143E+01	+5.91595406E-01	+3.01833257E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
5.000000	+1.80689823E+01	+1.89726308E+01	+5.91832329E-01	+3.04647935E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
5.078125	+1.80723282E+01	+1.89761927E+01	+5.92071418E-01	+3.07378396E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
5.156250	+1.80757173E+01	+1.89797999E+01	+5.92312607E-01	+3.10024084E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
5.234375	+1.80791493E+01	+1.89834518E+01	+5.92555831E-01	+3.12584486E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
5.312500	+1.80826238E+01	+1.89871480E+01	+5.92801021E-01	+3.15059123E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
5.390625	+1.80861405E+01	+1.89908883E+01	+5.93048110E-01	+3.17447559E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
5.468750	+1.80896991E+01	+1.89946721E+01	+5.93297032E-01	+3.19749396E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
5.546875	+1.80932992E+01	+1.89984992E+01	+5.93547719E-01	+3.21964276E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
5.625000	+1.80969406E+01	+1.90023690E+01	+5.93800102E-01	+3.24091881E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
5.703125	+1.81006229E+01	+1.90062813E+01	+5.94054112E-01	+3.26131937E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
5.781250	+1.81043457E+01	+1.90102356E+01	+5.94309683E-01	+3.28084207E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
5.859375	+1.81081088E+01	+1.90142316E+01	+5.94566744E-01	+3.29948499E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
5.937500	+1.81119118E+01	+1.90182689E+01	+5.94825227E-01	+3.31724662E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
6.015625	+1.81157544E+01	+1.90223470E+01	+5.95085064E-01	+3.33412587E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
6.093750	+1.81196363E+01	+1.90264656E+01	+5.95346184E-01	+3.35012206E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
6.171875	+1.81235571E+01	+1.90306243E+01	+5.95608520E-01	+3.36523497E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
6.250000	+1.81275165E+01	+1.90348228E+01	+5.95872002E-01	+3.37946477E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
6.328125	+1.81315142E+01	+1.90390605E+01	+5.96136562E-01	+3.39281209E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
6.406250	+1.81355498E+01	+1.90433372E+01	+5.96402129E-01	+3.40527797E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
6.484375	+1.81396232E+01	+1.90476525E+01	+5.96668636E-01	+3.41686389E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
6.562500	+1.81437338E+01	+1.90520060E+01	+5.96936014E-01	+3.42757176E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
6.640625	+1.81478815E+01	+1.90563973E+01	+5.97204195E-01	+3.43740392E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
6.718750	+1.81520659E+01	+1.90608261E+01	+5.97473109E-01	+3.44636314E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
6.796875	+1.81562867E+01	+1.90652919E+01	+5.97742689E-01	+3.45445261E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
6.875000	+1.81605436E+01	+1.90697944E+01	+5.98012867E-01	+3.46167595E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
6.953125	+1.81648363E+01	+1.90743332E+01	+5.98283576E-01	+3.46803722E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
7.031250	+1.81691644E+01	+1.90789080E+01	+5.98554748E-01	+3.47354089E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
7.109375	+1.81735277E+01	+1.90835184E+01	+5.98826316E-01	+3.47819185E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
7.187500	+1.81779259E+01	+1.90881641E+01	+5.99098215E-01	+3.48199541E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
7.265625	+1.81823586E+01	+1.90928446E+01	+5.99370378E-01	+3.48495730E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
7.343750	+1.81868257E+01	+1.90975597E+01	+5.99642740E-01	+3.48708366E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
7.421875	+1.81913267E+01	+1.91023089E+01	+5.99915235E-01	+3.48838102E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
7.500000	+1.81958614E+01	+1.91070919E+01	+6.00187799E-01	+3.48885632E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
7.578125	+1.82004295E+01	+1.91119084E+01	+6.00460369E-01	+3.48851691E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
7.656250	+1.82050307E+01	+1.91167581E+01	+6.00732880E-01	+3.48737053E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
7.734375	+1.82096648E+01	+1.91216405E+01	+6.01005270E-01	+3.48582263E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
1.953125	+1.79755113E+01	+1.88728137E+01	+5.84784847E-01	+1.41271176E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
1.992188	+1.79762171E+01	+1.88735695E+01	+5.84840548E-01	+1.43918151E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
2.031250	+1.79769365E+01	+1.88743398E+01	+5.84897283E-01	+1.46559987E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
2.070312	+1.79776694E+01	+1.88751245E+01	+5.84955048E-01	+1.49191451E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
2.109375	+1.79784158E+01	+1.88759237E+01	+5.85013839E-01	+1.51812355E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
2.148438	+1.79791757E+01	+1.88767373E+01	+5.85073651E-01	+1.54422512E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
2.187500	+1.79799490E+01	+1.88775652E+01	+5.85134481E-01	+1.57021735E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
2.226562	+1.79807358E+01	+1.88784075E+01	+5.85196324E-01	+1.59609841E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
2.265625	+1.79815360E+01	+1.88792641E+01	+5.85259176E-01	+1.62186642E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
2.304688	+1.79823496E+01	+1.88801350E+01	+5.85323033E-01	+1.64751957E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
2.343750	+1.79831765E+01	+1.88810202E+01	+5.85387889E-01	+1.67305602E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
2.382812	+1.79840168E+01	+1.88819196E+01	+5.85453740E-01	+1.69847395E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
2.421875	+1.79848703E+01	+1.88828331E+01	+5.85520582E-01	+1.72377155E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
2.460938	+1.79857371E+01	+1.88837609E+01	+5.85588410E-01	+1.74894700E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
2.500000	+1.79866172E+01	+1.88847027E+01	+5.85657219E-01	+1.77399852E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
2.539062	+1.79875105E+01	+1.88856587E+01	+5.85727003E-01	+1.79892433E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
2.578125	+1.79884170E+01	+1.88866287E+01	+5.85797759E-01	+1.82372263E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
2.617188	+1.79893366E+01	+1.88876128E+01	+5.85869482E-01	+1.84839168E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
2.656250	+1.79902694E+01	+1.88886109E+01	+5.85942165E-01	+1.87292970E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
2.695312	+1.79912152E+01	+1.88896229E+01	+5.86015804E-01	+1.89733496E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
2.734375	+1.79921742E+01	+1.88906488E+01	+5.86090394E-01	+1.92160572E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
2.773438	+1.79931462E+01	+1.88916887E+01	+5.86165930E-01	+1.94574025E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
2.812500	+1.79941311E+01	+1.88927424E+01	+5.86242405E-01	+1.96973684E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
2.851562	+1.79951291E+01	+1.88938099E+01	+5.86319816E-01	+1.99359378E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
2.890625	+1.79961400E+01	+1.88948912E+01	+5.86398155E-01	+2.01730938E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
2.929688	+1.79971638E+01	+1.88959863E+01	+5.86477418E-01	+2.04088196E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
2.968750	+1.79982005E+01	+1.88970950E+01	+5.86557599E-01	+2.06430984E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
3.007812	+1.79992501E+01	+1.88982175E+01	+5.86638692E-01	+2.08759138E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
3.046875	+1.80003124E+01	+1.88993536E+01	+5.86720692E-01	+2.11072492E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
3.085938	+1.80013876E+01	+1.89005033E+01	+5.86803592E-01	+2.13370883E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
3.125000	+1.80024755E+01	+1.89016665E+01	+5.86887388E-01	+2.15654148E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
3.164062	+1.80035761E+01	+1.89028433E+01	+5.86972072E-01	+2.17922128E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
3.203125	+1.80046894E+01	+1.89040335E+01	+5.87057639E-01	+2.20174662E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
3.242188	+1.80058154E+01	+1.89052372E+01	+5.87144084E-01	+2.22411592E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
3.281250	+1.80069539E+01	+1.89064543E+01	+5.87231399E-01	+2.24632761E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
3.320312	+1.80081051E+01	+1.89076848E+01	+5.87319578E-01	+2.26838014E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
3.359375	+1.80092688E+01	+1.89089286E+01	+5.87408616E-01	+2.29027197E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
3.398438	+1.80104450E+01	+1.89101857E+01	+5.87498505E-01	+2.31200156E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
3.437500	+1.80116337E+01	+1.89114560E+01	+5.87589241E-01	+2.33356741E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
3.476562	+1.80128348E+01	+1.89127396E+01	+5.87680815E-01	+2.35496801E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
3.515625	+1.80140484E+01	+1.89140363E+01	+5.87773223E-01	+2.37620188E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
3.554688	+1.80152743E+01	+1.89153461E+01	+5.87866456E-01	+2.39726756E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
3.593750	+1.80165125E+01	+1.89166690E+01	+5.87960509E-01	+2.41816359E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
3.632812	+1.80177630E+01	+1.89180049E+01	+5.88055375E-01	+2.43888852E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
3.671875	+1.80190258E+01	+1.89193538E+01	+5.88151047E-01	+2.45944095E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
3.710938	+1.80203008E+01	+1.89207157E+01	+5.88247519E-01	+2.47981947E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
3.750000	+1.80215880E+01	+1.89220905E+01	+5.88344783E-01	+2.50002267E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
3.789062	+1.80228874E+01	+1.89234781E+01	+5.88442833E-01	+2.52004920E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
3.828125	+1.80241988E+01	+1.89248786E+01	+5.88541662E-01	+2.53989769E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02
3.867188	+1.80255224E+01	+1.89262918E+01	+5.88641263E-01	+2.55965683E-03	+2.00550521E+01	-2.59456087E-02	-7.72965181E+02	+5.45253005E-01	+4.54746995E-01	+1.88144247E+01	-2.44972299E-02	-7.68022537E+02


==> anc/otoc_to_plot_free_M700_L1.1225_n250_beta5.0000.dat <==
300.000000	+5.61915720E+01	+6.82949711E+01	+3.18663351E+00	+5.54204246E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
306.000000	+5.57767087E+01	+6.82675553E+01	+3.21814329E+00	+4.96121615E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
312.000000	+5.53358949E+01	+6.81817465E+01	+3.24616811E+00	+4.51026021E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
318.000000	+5.48917011E+01	+6.80772208E+01	+3.27226641E+00	+3.95269746E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
324.000000	+5.44732085E+01	+6.79430510E+01	+3.29360047E+00	+3.30334279E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
330.000000	+5.40828194E+01	+6.78015123E+01	+3.31190652E+00	+3.06200932E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
336.000000	+5.37241629E+01	+6.76981482E+01	+3.33034459E+00	+2.77190894E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
342.000000	+5.33983248E+01	+6.75810154E+01	+3.34516943E+00	+2.46544943E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
348.000000	+5.30911721E+01	+6.74847597E+01	+3.35992998E+00	+2.63946569E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
354.000000	+5.27827178E+01	+6.74218150E+01	+3.37684302E+00	+2.76354908E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
360.000000	+5.24560566E+01	+6.73349758E+01	+3.39309257E+00	+2.97191974E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
366.000000	+5.21002269E+01	+6.72708198E+01	+3.41250606E+00	+3.46102472E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
372.000000	+5.17327082E+01	+6.72425951E+01	+3.43462487E+00	+3.46577365E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
378.000000	+5.13801061E+01	+6.71949370E+01	+3.45409534E+00	+3.23342051E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
384.000000	+5.10503758E+01	+6.71738903E+01	+3.47342591E+00	+3.36834922E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
390.000000	+5.07478678E+01	+6.72150320E+01	+3.49451553E+00	+3.31179044E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
396.000000	+5.04725844E+01	+6.72497742E+01	+3.51316740E+00	+3.07368821E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
402.000000	+5.02251859E+01	+6.73110697E+01	+3.53139979E+00	+3.01753802E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
408.000000	+5.00160971E+01	+6.74119297E+01	+3.54937785E+00	+2.72904917E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
414.000000	+4.98427827E+01	+6.74974679E+01	+3.56414838E+00	+2.52772795E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
420.000000	+4.96806630E+01	+6.76122430E+01	+3.57971059E+00	+2.74702585E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
426.000000	+4.94982631E+01	+6.77446213E+01	+3.59711269E+00	+2.68594588E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
432.000000	+4.92671837E+01	+6.77861379E+01	+3.61194194E+00	+2.60962467E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
438.000000	+4.89636157E+01	+6.77904086E+01	+3.62842819E+00	+3.16606823E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
444.000000	+4.85797326E+01	+6.78158106E+01	+3.64993476E+00	+3.40652318E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
450.000000	+4.81360151E+01	+6.77483614E+01	+3.66930646E+00	+2.89376328E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
456.000000	+4.76627680E+01	+6.75785550E+01	+3.68465992E+00	+2.62039720E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
462.000000	+4.71943005E+01	+6.74331510E+01	+3.70075123E+00	+2.69668704E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
468.000000	+4.67535802E+01	+6.73243882E+01	+3.71702016E+00	+2.38717747E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
474.000000	+4.63440273E+01	+6.71710264E+01	+3.72939736E+00	+1.97853736E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
480.000000	+4.59831716E+01	+6.70482250E+01	+3.74076261E+00	+1.98728911E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
486.000000	+4.56906895E+01	+6.70203293E+01	+3.75324483E+00	+1.89205759E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
492.000000	+4.54620029E+01	+6.70108027E+01	+3.76346730E+00	+1.49660380E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
498.000000	+4.52887682E+01	+6.70049328E+01	+3.77120407E+00	+1.46057939E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
504.000000	+4.51571623E+01	+6.70869761E+01	+3.78099425E+00	+1.75825472E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
510.000000	+4.50315941E+01	+6.72108171E+01	+3.79230313E+00	+1.89331438E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
516.000000	+4.48813448E+01	+6.73151021E+01	+3.80371403E+00	+2.07973507E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
522.000000	+4.46763580E+01	+6.74160689E+01	+3.81725995E+00	+2.49377074E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
528.000000	+4.43974492E+01	+6.75126881E+01	+3.83363928E+00	+2.79216206E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
534.000000	+4.40580552E+01	+6.75725896E+01	+3.85076590E+00	+2.71659441E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
540.000000	+4.36820069E+01	+6.75631995E+01	+3.86623841E+00	+2.42943421E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
546.000000	+4.32841675E+01	+6.74943166E+01	+3.87991911E+00	+2.37864884E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
552.000000	+4.28921272E+01	+6.74648013E+01	+3.89478219E+00	+2.49373256E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
558.000000	+4.25226252E+01	+6.74682068E+01	+3.90984390E+00	+2.23026011E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
564.000000	+4.21680475E+01	+6.74072423E+01	+3.92154532E+00	+1.66309660E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
570.000000	+4.18285378E+01	+6.72769633E+01	+3.92980106E+00	+1.38366122E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
576.000000	+4.15175962E+01	+6.71793594E+01	+3.93814925E+00	+1.57764928E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
582.000000	+4.12360325E+01	+6.71708318E+01	+3.94873285E+00	+1.73348742E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
588.000000	+4.09710589E+01	+6.71722250E+01	+3.95895110E+00	+1.61844765E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
594.000000	+4.07114941E+01	+6.71549057E+01	+3.96815422E+00	+1.44925932E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
150.000000	+6.24296795E+01	+6.74400079E+01	+2.30464866E+00	+1.07842083E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
153.000000	+6.23392096E+01	+6.75132937E+01	+2.33680953E+00	+1.06563734E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
156.000000	+6.22971620E+01	+6.76383052E+01	+2.36858690E+00	+1.04058679E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
159.000000	+6.22971355E+01	+6.78045626E+01	+2.39924474E+00	+9.90301789E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
162.000000	+6.23339106E+01	+6.80020324E+01	+2.42800500E+00	+9.19801315E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
165.000000	+6.24029070E+01	+6.82228218E+01	+2.45443281E+00	+8.41417791E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
168.000000	+6.24993724E+01	+6.84609962E+01	+2.47849007E+00	+7.64978691E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
171.000000	+6.26176804E+01	+6.87109472E+01	+2.50033154E+00	+6.96163193E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
174.000000	+6.27503831E+01	+6.89662965E+01	+2.52025986E+00	+6.44111935E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
177.000000	+6.28869246E+01	+6.92202857E+01	+2.53897825E+00	+6.21928591E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
180.000000	+6.30134889E+01	+6.94657356E+01	+2.55757558E+00	+6.32531990E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
183.000000	+6.31146915E+01	+6.96930352E+01	+2.57693017E+00	+6.61683374E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
186.000000	+6.31755146E+01	+6.98890749E+01	+2.59727658E+00	+6.93482615E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
189.000000	+6.31828445E+01	+7.00406805E+01	+2.61853913E+00	+7.24899255E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
192.000000	+6.31275681E+01	+7.01395708E+01	+2.64077054E+00	+7.55594786E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
195.000000	+6.30067423E+01	+7.01826383E+01	+2.66387482E+00	+7.72967234E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
198.000000	+6.28238426E+01	+7.01687073E+01	+2.68714857E+00	+7.63257470E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
201.000000	+6.25866472E+01	+7.00988075E+01	+2.70967026E+00	+7.33052604E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
204.000000	+6.23046392E+01	+6.99797639E+01	+2.73113173E+00	+7.02831926E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
207.000000	+6.19872098E+01	+6.98229316E+01	+2.75184018E+00	+6.80754136E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
210.000000	+6.16421787E+01	+6.96372862E+01	+2.77197697E+00	+6.59088321E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
213.000000	+6.12750678E+01	+6.94268640E+01	+2.79138548E+00	+6.34394390E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
216.000000	+6.08907066E+01	+6.91960032E+01	+2.81004064E+00	+6.11618510E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
219.000000	+6.04959541E+01	+6.89524544E+01	+2.82808259E+00	+5.87645715E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
222.000000	+6.00997935E+01	+6.87031481E+01	+2.84529938E+00	+5.52166831E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
225.000000	+5.97106942E+01	+6.84520510E+01	+2.86121260E+00	+5.09294644E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
228.000000	+5.93353683E+01	+6.82056795E+01	+2.87585706E+00	+4.77687941E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
231.000000	+5.89799792E+01	+6.79754994E+01	+2.88987388E+00	+4.61916935E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
234.000000	+5.86503486E+01	+6.77699390E+01	+2.90357207E+00	+4.43374284E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
237.000000	+5.83504362E+01	+6.75884708E+01	+2.91647633E+00	+4.09472740E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
240.000000	+5.80825921E+01	+6.74290109E+01	+2.92814044E+00	+3.72673972E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
243.000000	+5.78498510E+01	+6.72967788E+01	+2.93883677E+00	+3.47469265E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
246.000000	+5.76560256E+01	+6.71993454E+01	+2.94898860E+00	+3.26823666E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
249.000000	+5.75029084E+01	+6.71369132E+01	+2.95844619E+00	+2.99433149E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
252.000000	+5.73890599E+01	+6.71053843E+01	+2.96695458E+00	+2.75751329E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
255.000000	+5.73115882E+01	+6.71063143E+01	+2.97499127E+00	+2.74657278E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
258.000000	+5.72670999E+01	+6.71448705E+01	+2.98343402E+00	+2.92872615E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
261.000000	+5.72500317E+01	+6.72183954E+01	+2.99256363E+00	+3.11233118E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
264.000000	+5.72514829E+01	+6.73154439E+01	+3.00210801E+00	+3.28038417E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
267.000000	+5.72607057E+01	+6.74272133E+01	+3.01224593E+00	+3.62219109E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
270.000000	+5.72672000E+01	+6.75522766E+01	+3.02384115E+00	+4.20455735E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
273.000000	+5.72615321E+01	+6.76877762E+01	+3.03747328E+00	+4.82388446E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
276.000000	+5.72357931E+01	+6.78229037E+01	+3.05278446E+00	+5.26127221E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
279.000000	+5.71846054E+01	+6.79452314E+01	+3.06904091E+00	+5.51454231E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
282.000000	+5.71059055E+01	+6.80491742E+01	+3.08587171E+00	+5.68252177E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
285.000000	+5.70007935E+01	+6.81346306E+01	+3.10313604E+00	+5.76356432E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
288.000000	+5.68726284E+01	+6.82009499E+01	+3.12045310E+00	+5.70225126E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
291.000000	+5.67254209E+01	+6.82467770E+01	+3.13734955E+00	+5.55581049E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
294.000000	+5.65619994E+01	+6.82743136E+01	+3.15378796E+00	+5.46763816E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
297.000000	+5.63836261E+01	+6.82892179E+01	+3.17015538E+00	+5.44397042E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
75.000000	+8.36717908E+01	+8.64125728E+01	+1.70139047E+00	+1.80203840E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
76.500000	+8.31988813E+01	+8.60117076E+01	+1.72733696E+00	+1.65749380E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
78.000000	+8.26933254E+01	+8.55738376E+01	+1.75111528E+00	+1.50858272E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
79.500000	+8.21600626E+01	+8.51031150E+01	+1.77259444E+00	+1.35221602E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
81.000000	+8.16042374E+01	+8.46040043E+01	+1.79168177E+00	+1.19121988E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
82.500000	+8.10310520E+01	+8.40811809E+01	+1.80833104E+00	+1.02899920E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
84.000000	+8.04455967E+01	+8.35394105E+01	+1.82255174E+00	+8.69598473E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
85.500000	+7.98526651E+01	+8.29834127E+01	+1.83441899E+00	+7.17706844E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
87.000000	+7.92565651E+01	+8.24177147E+01	+1.84408295E+00	+5.78536128E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
88.500000	+7.86609420E+01	+8.18465014E+01	+1.85177508E+00	+4.57515705E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
90.000000	+7.80686305E+01	+8.12734675E+01	+1.85780842E+00	+3.59792474E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
91.500000	+7.74815559E+01	+8.07016857E+01	+1.86256885E+00	+2.89582091E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
93.000000	+7.69007038E+01	+8.01335040E+01	+1.86649588E+00	+2.49471747E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
94.500000	+7.63261706E+01	+7.95704908E+01	+1.87005300E+00	+2.39811978E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
96.000000	+7.57573015E+01	+7.90134435E+01	+1.87369024E+00	+2.58347830E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
97.500000	+7.51929082E+01	+7.84624709E+01	+1.87780344E+00	+3.00222288E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
99.000000	+7.46315472E+01	+7.79171487E+01	+1.88269691E+00	+3.58430940E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
100.500000	+7.40718262E+01	+7.73767360E+01	+1.88855637E+00	+4.24715330E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
102.000000	+7.35126983E+01	+7.68404310E+01	+1.89543837E+00	+4.90766907E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
103.500000	+7.29537026E+01	+7.63076306E+01	+1.90327937E+00	+5.49507872E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
105.000000	+7.23951142E+01	+7.57781600E+01	+1.91192360E+00	+5.96163557E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
106.500000	+7.18379828E+01	+7.52524351E+01	+1.92116428E+00	+6.28874211E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
108.000000	+7.12840562E+01	+7.47315332E+01	+1.93078983E+00	+6.48708113E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
109.500000	+7.07356057E+01	+7.42171583E+01	+1.94062553E+00	+6.59092647E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
111.000000	+7.01951863E+01	+7.37115078E+01	+1.95056261E+00	+6.64820385E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
112.500000	+6.96653754E+01	+7.32170633E+01	+1.96057014E+00	+6.70872475E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
114.000000	+6.91485346E+01	+7.27363432E+01	+1.97068878E+00	+6.81319463E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
115.500000	+6.86466338E+01	+7.22716638E+01	+1.98100972E+00	+6.98521164E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
117.000000	+6.81611640E+01	+7.18249507E+01	+1.99164442E+00	+7.22771073E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
118.500000	+6.76931443E+01	+7.13976346E+01	+2.00269285E+00	+7.52434182E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
120.000000	+6.72432143E+01	+7.09906442E+01	+2.01421744E+00	+7.84524496E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
121.500000	+6.68117789E+01	+7.06044911E+01	+2.02622859E+00	+8.15575950E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
123.000000	+6.63991672E+01	+7.02394175E+01	+2.03868472E+00	+8.42594402E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
124.500000	+6.60057627E+01	+6.98955685E+01	+2.05150642E+00	+8.63854050E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
126.000000	+6.56320701E+01	+6.95731437E+01	+2.06460034E+00	+8.79330068E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
127.500000	+6.52787078E+01	+6.92724917E+01	+2.07788632E+00	+8.90644469E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
129.000000	+6.49463296E+01	+6.89941255E+01	+2.09131968E+00	+9.00532273E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
130.500000	+6.46355073E+01	+6.87386579E+01	+2.10490229E+00	+9.11977389E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
132.000000	+6.43466096E+01	+6.85066793E+01	+2.11867900E+00	+9.27275225E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
133.500000	+6.40797158E+01	+6.82986113E+01	+2.13272055E+00	+9.47311513E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
135.000000	+6.38345888E+01	+6.81145809E+01	+2.14709835E+00	+9.71288150E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
136.500000	+6.36107113E+01	+6.79543483E+01	+2.16185919E+00	+9.96989443E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
138.000000	+6.34073711E+01	+6.78173101E+01	+2.17700803E+00	+1.02150296E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
139.500000	+6.32237660E+01	+6.77025747E+01	+2.19250428E+00	+1.04214466E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
141.000000	+6.30590948E+01	+6.76090855E+01	+2.20827237E+00	+1.05725599E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
142.500000	+6.29126126E+01	+6.75357556E+01	+2.22422196E+00	+1.06659012E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
144.000000	+6.27836401E+01	+6.74815744E+01	+2.24027007E+00	+1.07117577E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
145.500000	+6.26715371E+01	+6.74456589E+01	+2.25635723E+00	+1.07275953E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
147.000000	+6.25756558E+01	+6.74272419E+01	+2.27245286E+00	+1.07307330E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
148.500000	+6.24952962E+01	+6.74256081E+01	+2.28854943E+00	+1.07313650E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
37.500000	+7.93629544E+01	+8.07784860E+01	+1.04065232E+00	-4.78864120E-04	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
38.250000	+7.97291111E+01	+8.11447657E+01	+1.04073922E+00	+7.10596756E-04	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
39.000000	+8.00873826E+01	+8.15044238E+01	+1.04171821E+00	+1.90403515E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
39.750000	+8.04374787E+01	+8.18571823E+01	+1.04359527E+00	+3.10289919E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
40.500000	+8.07791084E+01	+8.22027604E+01	+1.04637256E+00	+4.30179919E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
41.250000	+8.11119806E+01	+8.25408747E+01	+1.05004797E+00	+5.49489585E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
42.000000	+8.14358056E+01	+8.28712403E+01	+1.05461491E+00	+6.67632555E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
42.750000	+8.17502960E+01	+8.31935717E+01	+1.06006246E+00	+7.84058742E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
43.500000	+8.20551683E+01	+8.35075846E+01	+1.06637579E+00	+8.98282297E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
44.250000	+8.23501435E+01	+8.38129978E+01	+1.07353669E+00	+1.00989487E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
45.000000	+8.26349483E+01	+8.41095339E+01	+1.08152421E+00	+1.11856368E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
45.750000	+8.29093145E+01	+8.43969203E+01	+1.09031515E+00	+1.22401704E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
46.500000	+8.31729797E+01	+8.46748891E+01	+1.09988447E+00	+1.32602241E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
47.250000	+8.34256865E+01	+8.49431775E+01	+1.11020548E+00	+1.42436309E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
48.000000	+8.36671828E+01	+8.52015265E+01	+1.12124991E+00	+1.51881908E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
48.750000	+8.38972214E+01	+8.54496812E+01	+1.13298777E+00	+1.60915654E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
49.500000	+8.41155605E+01	+8.56873897E+01	+1.14538726E+00	+1.69512767E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
50.250000	+8.43219640E+01	+8.59144041E+01	+1.15841469E+00	+1.77648057E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
51.000000	+8.45162027E+01	+8.61304799E+01	+1.17203447E+00	+1.85297631E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
51.750000	+8.46980555E+01	+8.63353778E+01	+1.18620933E+00	+1.92440925E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
52.500000	+8.48673103E+01	+8.65288644E+01	+1.20090061E+00	+1.99062601E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
53.250000	+8.50237653E+01	+8.67107142E+01	+1.21606872E+00	+2.05153900E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
54.000000	+8.51672307E+01	+8.68807109E+01	+1.23167369E+00	+2.10713171E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
54.750000	+8.52975292E+01	+8.70386491E+01	+1.24767570E+00	+2.15745479E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
55.500000	+8.54144969E+01	+8.71843354E+01	+1.26403552E+00	+2.20261355E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
56.250000	+8.55179839E+01	+8.73175899E+01	+1.28071490E+00	+2.24274919E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
57.000000	+8.56078550E+01	+8.74382459E+01	+1.29767675E+00	+2.27801703E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
57.750000	+8.56839896E+01	+8.75461512E+01	+1.31488515E+00	+2.30856529E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
58.500000	+8.57462824E+01	+8.76411672E+01	+1.33230523E+00	+2.33451759E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
59.250000	+8.57946440E+01	+8.77231695E+01	+1.34990292E+00	+2.35596150E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
60.000000	+8.58290016E+01	+8.77920479E+01	+1.36764465E+00	+2.37294440E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
60.750000	+8.58493001E+01	+8.78477062E+01	+1.38549708E+00	+2.38547617E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
61.500000	+8.58555031E+01	+8.78900632E+01	+1.40342680E+00	+2.39353780E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
62.250000	+8.58475950E+01	+8.79190536E+01	+1.42140015E+00	+2.39709359E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
63.000000	+8.58255825E+01	+8.79346291E+01	+1.43938320E+00	+2.39610466E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
63.750000	+8.57894963E+01	+8.79367604E+01	+1.45734172E+00	+2.39054155E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
64.500000	+8.57393932E+01	+8.79254386E+01	+1.47524132E+00	+2.38039393E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
65.250000	+8.56753581E+01	+8.79006775E+01	+1.49304763E+00	+2.36567655E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
66.000000	+8.55975051E+01	+8.78625154E+01	+1.51072647E+00	+2.34643100E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
66.750000	+8.55059796E+01	+8.78110170E+01	+1.52824410E+00	+2.32272381E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
67.500000	+8.54009591E+01	+8.77462751E+01	+1.54556733E+00	+2.29464198E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
68.250000	+8.52826543E+01	+8.76684115E+01	+1.56266373E+00	+2.26228714E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
69.000000	+8.51513098E+01	+8.75775783E+01	+1.57950164E+00	+2.22576976E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
69.750000	+8.50072046E+01	+8.74739586E+01	+1.59605027E+00	+2.18520451E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
70.500000	+8.48506522E+01	+8.73577668E+01	+1.61227970E+00	+2.14070751E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
71.250000	+8.46820006E+01	+8.72292489E+01	+1.62816088E+00	+2.09239588E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
72.000000	+8.45016319E+01	+8.70886825E+01	+1.64366564E+00	+2.04038927E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
72.750000	+8.43099621E+01	+8.69363764E+01	+1.65876672E+00	+1.98481313E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
73.500000	+8.41074399E+01	+8.67726707E+01	+1.67343784E+00	+1.92580294E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
74.250000	+8.38945459E+01	+8.65979360E+01	+1.68765377E+00	+1.86511112E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
18.750000	+6.85584069E+01	+7.03409588E+01	+1.27119317E+00	-1.99652619E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
19.125000	+6.87878393E+01	+7.05571417E+01	+1.26373252E+00	-1.98248686E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
19.500000	+6.90175372E+01	+7.07737810E+01	+1.25632452E+00	-1.96774396E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
19.875000	+6.92474341E+01	+7.09908167E+01	+1.24897445E+00	-1.95165652E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
20.250000	+6.94774642E+01	+7.12081883E+01	+1.24168710E+00	-1.93434775E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
20.625000	+6.97075628E+01	+7.14258357E+01	+1.23446684E+00	-1.91593410E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
21.000000	+6.99376668E+01	+7.16436992E+01	+1.22731759E+00	-1.89652010E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
21.375000	+7.01677153E+01	+7.18617207E+01	+1.22024294E+00	-1.87619404E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
21.750000	+7.03976495E+01	+7.20798436E+01	+1.21324614E+00	-1.85502480E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
22.125000	+7.06274129E+01	+7.22980133E+01	+1.20633025E+00	-1.83305966E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
22.500000	+7.08569519E+01	+7.25161775E+01	+1.19949819E+00	-1.81032336E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
22.875000	+7.10862151E+01	+7.27342863E+01	+1.19275283E+00	-1.78681830E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
23.250000	+7.13151537E+01	+7.29522921E+01	+1.18609705E+00	-1.76252573E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
23.625000	+7.15437209E+01	+7.31701497E+01	+1.17953388E+00	-1.73740798E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
24.000000	+7.17718721E+01	+7.33878162E+01	+1.17306649E+00	-1.71141143E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
24.375000	+7.19995644E+01	+7.36052504E+01	+1.16669830E+00	-1.68447014E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
24.750000	+7.22267560E+01	+7.38224134E+01	+1.16043297E+00	-1.65650986E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
25.125000	+7.24534067E+01	+7.40392674E+01	+1.15427447E+00	-1.62745229E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
25.500000	+7.26794765E+01	+7.42557758E+01	+1.14822708E+00	-1.59721931E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
25.875000	+7.29049263E+01	+7.44719031E+01	+1.14229533E+00	-1.56573711E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
26.250000	+7.31297171E+01	+7.46876141E+01	+1.13648405E+00	-1.53293979E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
26.625000	+7.33538096E+01	+7.49028740E+01	+1.13079828E+00	-1.49877267E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
27.000000	+7.35771646E+01	+7.51176478E+01	+1.12524325E+00	-1.46319473E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
27.375000	+7.37997423E+01	+7.53319002E+01	+1.11982432E+00	-1.42618050E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
27.750000	+7.40215024E+01	+7.55455958E+01	+1.11454690E+00	-1.38772112E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
28.125000	+7.42424041E+01	+7.57586982E+01	+1.10941641E+00	-1.34782457E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
28.500000	+7.44624059E+01	+7.59711703E+01	+1.10443821E+00	-1.30651525E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
28.875000	+7.46814659E+01	+7.61829745E+01	+1.09961755E+00	-1.26383278E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
29.250000	+7.48995415E+01	+7.63940723E+01	+1.09495947E+00	-1.21983022E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
29.625000	+7.51165900E+01	+7.66044244E+01	+1.09046882E+00	-1.17457185E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
30.000000	+7.53325681E+01	+7.68139909E+01	+1.08615018E+00	-1.12813055E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
30.375000	+7.55474325E+01	+7.70227315E+01	+1.08200784E+00	-1.08058498E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
30.750000	+7.57611399E+01	+7.72306052E+01	+1.07804579E+00	-1.03201669E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
31.125000	+7.59736471E+01	+7.74375712E+01	+1.07426772E+00	-9.82507364E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
31.500000	+7.61849111E+01	+7.76435880E+01	+1.07067699E+00	-9.32136212E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
31.875000	+7.63948892E+01	+7.78486146E+01	+1.06727669E+00	-8.80977735E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
32.250000	+7.66035393E+01	+7.80526100E+01	+1.06406965E+00	-8.29099895E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
32.625000	+7.68108197E+01	+7.82555336E+01	+1.06105844E+00	-7.76562784E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
33.000000	+7.70166895E+01	+7.84573451E+01	+1.05824543E+00	-7.23417814E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
33.375000	+7.72211082E+01	+7.86580048E+01	+1.05563281E+00	-6.69707457E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
33.750000	+7.74240360E+01	+7.88574736E+01	+1.05322263E+00	-6.15465504E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
34.125000	+7.76254338E+01	+7.90557130E+01	+1.05101682E+00	-5.60717804E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
34.500000	+7.78252631E+01	+7.92526852E+01	+1.04901724E+00	-5.05483420E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
34.875000	+7.80234858E+01	+7.94483529E+01	+1.04722569E+00	-4.49776127E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
35.250000	+7.82200645E+01	+7.96426795E+01	+1.04564392E+00	-3.93606130E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
35.625000	+7.84149620E+01	+7.98356290E+01	+1.04427365E+00	-3.36981940E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
36.000000	+7.86081417E+01	+8.00271658E+01	+1.04311656E+00	-2.79912261E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
36.375000	+7.87995670E+01	+8.02172546E+01	+1.04217431E+00	-2.22407817E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
36.750000	+7.89892016E+01	+8.04058607E+01	+1.04144850E+00	-1.64483016E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
37.125000	+7.91770095E+01	+8.05929493E+01	+1.04094068E+00	-1.06352194E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
9.375000	+6.30763552E+01	+6.52257722E+01	+1.45834384E+00	-1.91381418E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
9.562500	+6.31778184E+01	+6.53195278E+01	+1.45475148E+00	-1.91804507E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
9.750000	+6.32798587E+01	+6.54138712E+01	+1.45115118E+00	-1.92218221E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
9.937500	+6.33824458E+01	+6.55087729E+01	+1.44754329E+00	-1.92615800E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
10.125000	+6.34855513E+01	+6.56042051E+01	+1.44392808E+00	-1.93002202E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
10.312500	+6.35891489E+01	+6.57001421E+01	+1.44030571E+00	-1.93381815E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
10.500000	+6.36932141E+01	+6.57965595E+01	+1.43667626E+00	-1.93758448E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
10.687500	+6.37977245E+01	+6.58934349E+01	+1.43303977E+00	-1.94135338E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
10.875000	+6.39026590E+01	+6.59907474E+01	+1.42939619E+00	-1.94515149E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
11.062500	+6.40079987E+01	+6.60884779E+01	+1.42574545E+00	-1.94899982E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
11.250000	+6.41137258E+01	+6.61866086E+01	+1.42208744E+00	-1.95291394E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
11.437500	+6.42198244E+01	+6.62851231E+01	+1.41842202E+00	-1.95690409E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
11.625000	+6.43262797E+01	+6.63840065E+01	+1.41474905E+00	-1.96097546E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
11.812500	+6.44330783E+01	+6.64832452E+01	+1.41106837E+00	-1.96512842E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
12.000000	+6.45402081E+01	+6.65828267E+01	+1.40737982E+00	-1.96935883E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
12.187500	+6.46476578E+01	+6.66827397E+01	+1.40368327E+00	-1.97365834E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
12.375000	+6.47554174E+01	+6.67829740E+01	+1.39997860E+00	-1.97801473E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
12.562500	+6.48634776E+01	+6.68835201E+01	+1.39626571E+00	-1.98241227E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
12.750000	+6.49718301E+01	+6.69843696E+01	+1.39254455E+00	-1.98683212E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
12.937500	+6.50804671E+01	+6.70855149E+01	+1.38881509E+00	-1.99125270E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
13.125000	+6.51893816E+01	+6.71869491E+01	+1.38507736E+00	-1.99565005E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
13.312500	+6.52985671E+01	+6.72886658E+01	+1.38133141E+00	-1.99999831E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
13.500000	+6.54080174E+01	+6.73906592E+01	+1.37757736E+00	-2.00427001E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
13.687500	+6.55177269E+01	+6.74929241E+01	+1.37381539E+00	-2.00843657E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
13.875000	+6.56276903E+01	+6.75954556E+01	+1.37004573E+00	-2.01246858E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
14.062500	+6.57379022E+01	+6.76982492E+01	+1.36626864E+00	-2.01633627E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
14.250000	+6.58483579E+01	+6.78013005E+01	+1.36248446E+00	-2.02000979E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
14.437500	+6.59590523E+01	+6.79046056E+01	+1.35869360E+00	-2.02345960E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
14.625000	+6.60699807E+01	+6.80081606E+01	+1.35489649E+00	-2.02665678E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
14.812500	+6.61811383E+01	+6.81119615E+01	+1.35109364E+00	-2.02957332E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
15.000000	+6.62925202E+01	+6.82160048E+01	+1.34728559E+00	-2.03218241E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
15.187500	+6.64041215E+01	+6.83202865E+01	+1.34347295E+00	-2.03445866E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
15.375000	+6.65159371E+01	+6.84248028E+01	+1.33965637E+00	-2.03637840E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
15.562500	+6.66279619E+01	+6.85295500E+01	+1.33583653E+00	-2.03791978E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
15.750000	+6.67401905E+01	+6.86345239E+01	+1.33201417E+00	-2.03906301E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
15.937500	+6.68526174E+01	+6.87397205E+01	+1.32819005E+00	-2.03979045E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
16.125000	+6.69652368E+01	+6.88451353E+01	+1.32436496E+00	-2.04008678E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
16.312500	+6.70780429E+01	+6.89507640E+01	+1.32053972E+00	-2.03993898E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
16.500000	+6.71910293E+01	+6.90566018E+01	+1.31671519E+00	-2.03933650E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
16.687500	+6.73041897E+01	+6.91626439E+01	+1.31289221E+00	-2.03827117E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
16.875000	+6.74175176E+01	+6.92688850E+01	+1.30907167E+00	-2.03673727E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
17.062500	+6.75310061E+01	+6.93753198E+01	+1.30525445E+00	-2.03473146E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
17.250000	+6.76446480E+01	+6.94819428E+01	+1.30144143E+00	-2.03225273E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
17.437500	+6.77584363E+01	+6.95887481E+01	+1.29763350E+00	-2.02930231E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
17.625000	+6.78723635E+01	+6.96957297E+01	+1.29383154E+00	-2.02588357E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
17.812500	+6.79864219E+01	+6.98028814E+01	+1.29003643E+00	-2.02200191E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
18.000000	+6.81006038E+01	+6.99101966E+01	+1.28624904E+00	-2.01766459E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
18.187500	+6.82149014E+01	+7.00176689E+01	+1.28247019E+00	-2.01288055E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
18.375000	+6.83293065E+01	+7.01252914E+01	+1.27870073E+00	-2.00766032E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
18.562500	+6.84438111E+01	+7.02330570E+01	+1.27494147E+00	-2.00222480E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
4.687500	+6.08606893E+01	+6.31967815E+01	+1.54162671E+00	-1.50266265E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
4.781250	+6.08958997E+01	+6.32286836E+01	+1.54020955E+00	-1.52061702E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
4.875000	+6.09316179E+01	+6.32610590E+01	+1.53877555E+00	-1.53830396E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
4.968750	+6.09678346E+01	+6.32938998E+01	+1.53732523E+00	-1.55545796E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
5.062500	+6.10045409E+01	+6.33271982E+01	+1.53585907E+00	-1.57208312E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
5.156250	+6.10417276E+01	+6.33609464E+01	+1.53437757E+00	-1.58818408E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
5.250000	+6.10793857E+01	+6.33951367E+01	+1.53288122E+00	-1.60376598E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
5.343750	+6.11175059E+01	+6.34297611E+01	+1.53137051E+00	-1.61883449E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
5.437500	+6.11560794E+01	+6.34648120E+01	+1.52984591E+00	-1.63339572E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
5.531250	+6.11950970E+01	+6.35002815E+01	+1.52830789E+00	-1.64745629E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
5.625000	+6.12345498E+01	+6.35361618E+01	+1.52675693E+00	-1.66102325E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
5.718750	+6.12744288E+01	+6.35724451E+01	+1.52519347E+00	-1.67410410E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
5.812500	+6.13147251E+01	+6.36091238E+01	+1.52361798E+00	-1.68670674E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
5.906250	+6.13554300E+01	+6.36461902E+01	+1.52203090E+00	-1.69883947E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
6.000000	+6.13965346E+01	+6.36836365E+01	+1.52043266E+00	-1.71051099E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
6.093750	+6.14380302E+01	+6.37214552E+01	+1.51882369E+00	-1.72173032E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
6.187500	+6.14799081E+01	+6.37596386E+01	+1.51720441E+00	-1.73250684E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
6.281250	+6.15221599E+01	+6.37981793E+01	+1.51557524E+00	-1.74285026E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
6.375000	+6.15647769E+01	+6.38370698E+01	+1.51393657E+00	-1.75277055E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
6.468750	+6.16077509E+01	+6.38763026E+01	+1.51228879E+00	-1.76227799E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
6.562500	+6.16510735E+01	+6.39158705E+01	+1.51063230E+00	-1.77138308E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
6.656250	+6.16947365E+01	+6.39557661E+01	+1.50896745E+00	-1.78009658E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
6.750000	+6.17387318E+01	+6.39959822E+01	+1.50729462E+00	-1.78842942E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
6.843750	+6.17830514E+01	+6.40365117E+01	+1.50561415E+00	-1.79639276E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
6.937500	+6.18276873E+01	+6.40773476E+01	+1.50392638E+00	-1.80399787E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
7.031250	+6.18726319E+01	+6.41184828E+01	+1.50223165E+00	-1.81125621E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
7.125000	+6.19178774E+01	+6.41599105E+01	+1.50053028E+00	-1.81817932E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
7.218750	+6.19634162E+01	+6.42016239E+01	+1.49882256E+00	-1.82477885E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
7.312500	+6.20092410E+01	+6.42436162E+01	+1.49710881E+00	-1.83106652E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
7.406250	+6.20553444E+01	+6.42858809E+01	+1.49538931E+00	-1.83705410E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
7.500000	+6.21017193E+01	+6.43284115E+01	+1.49366434E+00	-1.84275338E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
7.593750	+6.21483585E+01	+6.43712014E+01	+1.49193415E+00	-1.84817616E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
7.687500	+6.21952552E+01	+6.44142445E+01	+1.49019901E+00	-1.85333423E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
7.781250	+6.22424026E+01	+6.44575346E+01	+1.48845915E+00	-1.85823933E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
7.875000	+6.22897940E+01	+6.45010654E+01	+1.48671481E+00	-1.86290314E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
7.968750	+6.23374229E+01	+6.45448310E+01	+1.48496621E+00	-1.86733729E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
8.062500	+6.23852830E+01	+6.45888257E+01	+1.48321355E+00	-1.87155327E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
8.156250	+6.24333679E+01	+6.46330434E+01	+1.48145704E+00	-1.87556249E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
8.250000	+6.24816716E+01	+6.46774788E+01	+1.47969687E+00	-1.87937618E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
8.343750	+6.25301882E+01	+6.47221261E+01	+1.47793321E+00	-1.88300547E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
8.437500	+6.25789117E+01	+6.47669799E+01	+1.47616624E+00	-1.88646126E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
8.531250	+6.26278366E+01	+6.48120351E+01	+1.47439610E+00	-1.88975431E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
8.625000	+6.26769574E+01	+6.48572863E+01	+1.47262295E+00	-1.89289513E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
8.718750	+6.27262685E+01	+6.49027286E+01	+1.47084692E+00	-1.89589405E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
8.812500	+6.27757648E+01	+6.49483569E+01	+1.46906815E+00	-1.89876113E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
8.906250	+6.28254411E+01	+6.49941664E+01	+1.46728674E+00	-1.90150619E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
9.000000	+6.28752926E+01	+6.50401525E+01	+1.46550282E+00	-1.90413880E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
9.093750	+6.29253144E+01	+6.50863105E+01	+1.46371648E+00	-1.90666824E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
9.187500	+6.29755017E+01	+6.51326360E+01	+1.46192782E+00	-1.90910350E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
9.281250	+6.30258501E+01	+6.51791247E+01	+1.46013691E+00	-1.91149388E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
2.343750	+6.01711328E+01	+6.25747206E+01	+1.57010974E+00	-8.74196517E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
2.390625	+6.01809024E+01	+6.25834968E+01	+1.56969632E+00	-8.89726328E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
2.437500	+6.01908511E+01	+6.25924349E+01	+1.56927562E+00	-9.05202572E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
2.484375	+6.02009779E+01	+6.26015342E+01	+1.56884769E+00	-9.20570959E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
2.531250	+6.02112821E+01	+6.26107942E+01	+1.56841258E+00	-9.35830051E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
2.578125	+6.02217628E+01	+6.26202140E+01	+1.56797035E+00	-9.50978449E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
2.625000	+6.02324193E+01	+6.26297930E+01	+1.56752104E+00	-9.66014784E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
2.671875	+6.02432505E+01	+6.26395305E+01	+1.56706471E+00	-9.80937724E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
2.718750	+6.02542557E+01	+6.26494258E+01	+1.56660141E+00	-9.95745971E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
2.765625	+6.02654340E+01	+6.26594781E+01	+1.56613120E+00	-1.01043826E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
2.812500	+6.02767844E+01	+6.26696867E+01	+1.56565413E+00	-1.02501337E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
2.859375	+6.02883062E+01	+6.26800508E+01	+1.56517025E+00	-1.03947011E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
2.906250	+6.02999983E+01	+6.26905698E+01	+1.56467962E+00	-1.05380731E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
2.953125	+6.03118599E+01	+6.27012428E+01	+1.56418231E+00	-1.06802387E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
3.000000	+6.03238900E+01	+6.27120691E+01	+1.56367835E+00	-1.08211870E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
3.046875	+6.03360877E+01	+6.27230478E+01	+1.56316782E+00	-1.09609075E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
3.093750	+6.03484520E+01	+6.27341783E+01	+1.56265077E+00	-1.10993902E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
3.140625	+6.03609820E+01	+6.27454596E+01	+1.56212725E+00	-1.12366254E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
3.187500	+6.03736767E+01	+6.27568911E+01	+1.56159733E+00	-1.13726037E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
3.234375	+6.03865351E+01	+6.27684718E+01	+1.56106107E+00	-1.15073162E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
3.281250	+6.03995563E+01	+6.27802010E+01	+1.56051852E+00	-1.16407543E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
3.328125	+6.04127392E+01	+6.27920778E+01	+1.55996975E+00	-1.17729099E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
3.375000	+6.04260828E+01	+6.28041014E+01	+1.55941481E+00	-1.19037751E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
3.421875	+6.04395862E+01	+6.28162710E+01	+1.55885377E+00	-1.20333425E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
3.468750	+6.04532483E+01	+6.28285857E+01	+1.55828669E+00	-1.21616051E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
3.515625	+6.04670681E+01	+6.28410447E+01	+1.55771362E+00	-1.22885563E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
3.562500	+6.04810445E+01	+6.28536470E+01	+1.55713463E+00	-1.24141897E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
3.609375	+6.04951766E+01	+6.28663919E+01	+1.55654979E+00	-1.25384995E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
3.656250	+6.05094632E+01	+6.28792784E+01	+1.55595915E+00	-1.26614803E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
3.703125	+6.05239034E+01	+6.28923057E+01	+1.55536278E+00	-1.27831269E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
3.750000	+6.05384960E+01	+6.29054728E+01	+1.55476073E+00	-1.29034346E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
3.796875	+6.05532400E+01	+6.29187790E+01	+1.55415308E+00	-1.30223991E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
3.843750	+6.05681343E+01	+6.29322232E+01	+1.55353988E+00	-1.31400165E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
3.890625	+6.05831779E+01	+6.29458046E+01	+1.55292120E+00	-1.32562833E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
3.937500	+6.05983696E+01	+6.29595223E+01	+1.55229710E+00	-1.33711962E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
3.984375	+6.06137085E+01	+6.29733754E+01	+1.55166765E+00	-1.34847527E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
4.031250	+6.06291933E+01	+6.29873629E+01	+1.55103291E+00	-1.35969501E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
4.078125	+6.06448230E+01	+6.30014839E+01	+1.55039294E+00	-1.37077867E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
4.125000	+6.06605965E+01	+6.30157376E+01	+1.54974780E+00	-1.38172608E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
4.171875	+6.06765127E+01	+6.30301229E+01	+1.54909757E+00	-1.39253711E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
4.218750	+6.06925705E+01	+6.30446389E+01	+1.54844230E+00	-1.40321169E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
4.265625	+6.07087687E+01	+6.30592847E+01	+1.54778206E+00	-1.41374977E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
4.312500	+6.07251064E+01	+6.30740594E+01	+1.54711691E+00	-1.42415134E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
4.359375	+6.07415822E+01	+6.30889620E+01	+1.54644692E+00	-1.43441643E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
4.406250	+6.07581952E+01	+6.31039916E+01	+1.54577214E+00	-1.44454511E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
4.453125	+6.07749441E+01	+6.31191471E+01	+1.54509266E+00	-1.45453748E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
4.500000	+6.07918279E+01	+6.31344277E+01	+1.54440852E+00	-1.46439369E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
4.546875	+6.08088455E+01	+6.31498324E+01	+1.54371979E+00	-1.47411392E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
4.593750	+6.08259957E+01	+6.31653603E+01	+1.54302653E+00	-1.48369837E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
4.640625	+6.08432773E+01	+6.31810103E+01	+1.54232882E+00	-1.49321501E-02	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.171875	+5.99871695E+01	+6.24096716E+01	+1.57794815E+00	-4.54940065E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.195312	+5.99896801E+01	+6.24119215E+01	+1.57784048E+00	-4.63778802E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.218750	+5.99922395E+01	+6.24142151E+01	+1.57773075E+00	-4.72610075E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.242188	+5.99948477E+01	+6.24165525E+01	+1.57761895E+00	-4.81426289E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.265625	+5.99975044E+01	+6.24189335E+01	+1.57750508E+00	-4.90227173E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.289062	+6.00002098E+01	+6.24213582E+01	+1.57738915E+00	-4.99012462E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.312500	+6.00029637E+01	+6.24238265E+01	+1.57727117E+00	-5.07781890E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.335938	+6.00057661E+01	+6.24263383E+01	+1.57715113E+00	-5.16535193E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.359375	+6.00086169E+01	+6.24288936E+01	+1.57702904E+00	-5.25272108E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.382812	+6.00115161E+01	+6.24314924E+01	+1.57690491E+00	-5.33992372E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.406250	+6.00144636E+01	+6.24341345E+01	+1.57677873E+00	-5.42695726E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.429688	+6.00174593E+01	+6.24368200E+01	+1.57665052E+00	-5.51381910E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.453125	+6.00205032E+01	+6.24395488E+01	+1.57652027E+00	-5.60050666E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.476562	+6.00235951E+01	+6.24423208E+01	+1.57638800E+00	-5.68701740E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.500000	+6.00267351E+01	+6.24451360E+01	+1.57625369E+00	-5.77334874E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.523438	+6.00299231E+01	+6.24479943E+01	+1.57611737E+00	-5.85949816E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.546875	+6.00331590E+01	+6.24508957E+01	+1.57597903E+00	-5.94546314E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.570312	+6.00364427E+01	+6.24538401E+01	+1.57583868E+00	-6.03124116E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.593750	+6.00397742E+01	+6.24568274E+01	+1.57569632E+00	-6.11682974E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.617188	+6.00431533E+01	+6.24598577E+01	+1.57555195E+00	-6.20222641E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.640625	+6.00465801E+01	+6.24629308E+01	+1.57540559E+00	-6.28742869E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.664062	+6.00500545E+01	+6.24660466E+01	+1.57525723E+00	-6.37243415E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.687500	+6.00535763E+01	+6.24692052E+01	+1.57510688E+00	-6.45724034E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.710938	+6.00571455E+01	+6.24724065E+01	+1.57495454E+00	-6.54184486E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.734375	+6.00607620E+01	+6.24756503E+01	+1.57480023E+00	-6.62624531E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.757812	+6.00644257E+01	+6.24789367E+01	+1.57464394E+00	-6.71043930E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.781250	+6.00681367E+01	+6.24822655E+01	+1.57448568E+00	-6.79442447E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.804688	+6.00718947E+01	+6.24856368E+01	+1.57432545E+00	-6.87819846E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.828125	+6.00756998E+01	+6.24890504E+01	+1.57416326E+00	-6.96175894E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.851562	+6.00795517E+01	+6.24925062E+01	+1.57399912E+00	-7.04510359E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.875000	+6.00834505E+01	+6.24960043E+01	+1.57383302E+00	-7.12823012E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.898438	+6.00873961E+01	+6.24995445E+01	+1.57366498E+00	-7.21113624E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.921875	+6.00913884E+01	+6.25031268E+01	+1.57349500E+00	-7.29381968E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.945312	+6.00954273E+01	+6.25067511E+01	+1.57332308E+00	-7.37627819E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.968750	+6.00995127E+01	+6.25104173E+01	+1.57314924E+00	-7.45850954E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
1.992188	+6.01036445E+01	+6.25141254E+01	+1.57297347E+00	-7.54051152E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
2.015625	+6.01078226E+01	+6.25178753E+01	+1.57279578E+00	-7.62228194E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
2.039062	+6.01120471E+01	+6.25216669E+01	+1.57261617E+00	-7.70381862E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
2.062500	+6.01163177E+01	+6.25255002E+01	+1.57243466E+00	-7.78511939E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
2.085938	+6.01206343E+01	+6.25293750E+01	+1.57225124E+00	-7.86618212E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
2.109375	+6.01249970E+01	+6.25332913E+01	+1.57206593E+00	-7.94700469E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
2.132812	+6.01294056E+01	+6.25372491E+01	+1.57187873E+00	-8.02758498E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
2.156250	+6.01338599E+01	+6.25412482E+01	+1.57168964E+00	-8.10792093E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
2.179688	+6.01383600E+01	+6.25452886E+01	+1.57149867E+00	-8.18801046E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
2.203125	+6.01429057E+01	+6.25493702E+01	+1.57130583E+00	-8.26785152E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
2.226562	+6.01474970E+01	+6.25534929E+01	+1.57111111E+00	-8.34744209E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
2.250000	+6.01521336E+01	+6.25576567E+01	+1.57091454E+00	-8.42678017E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
2.273438	+6.01568157E+01	+6.25618614E+01	+1.57071611E+00	-8.50586376E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
2.296875	+6.01615429E+01	+6.25661070E+01	+1.57051583E+00	-8.58469090E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02
2.320312	+6.01663153E+01	+6.25703935E+01	+1.57031370E+00	-8.66338932E-03	+6.60143633E+01	-8.06031986E-02	-8.19004264E+02	+5.20334263E-01	+4.79665737E-01	+6.53893987E+01	-7.99378380E-02	-8.18003093E+02


==> anc/otoc_to_plot_free_M700_L1.1225_n500_beta1.0000.dat <==
50.000000	+2.36599520E+02	+2.42883457E+02	+2.53114383E+00	+4.19410913E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
51.000000	+2.34974671E+02	+2.41517549E+02	+2.57152440E+00	+3.88200412E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
52.000000	+2.33229685E+02	+2.40020946E+02	+2.60878392E+00	+3.55904784E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
53.000000	+2.31380655E+02	+2.38406238E+02	+2.64270536E+00	+3.21490063E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
54.000000	+2.29445268E+02	+2.36687539E+02	+2.67308193E+00	+2.85097783E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
55.000000	+2.27442509E+02	+2.34880328E+02	+2.69972491E+00	+2.46984238E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
56.000000	+2.25392207E+02	+2.33001206E+02	+2.72247878E+00	+2.07570991E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
57.000000	+2.23314431E+02	+2.31067525E+02	+2.74123911E+00	+1.67456233E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
58.000000	+2.21228752E+02	+2.29096901E+02	+2.75597002E+00	+1.27406048E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
59.000000	+2.19153417E+02	+2.27106607E+02	+2.76672032E+00	+8.83474586E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
60.000000	+2.17104499E+02	+2.25112909E+02	+2.77363952E+00	+5.13668292E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
61.000000	+2.15095082E+02	+2.23130399E+02	+2.77699369E+00	+1.76950823E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
62.000000	+2.13134561E+02	+2.21171364E+02	+2.77717853E+00	-1.13493685E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
63.000000	+2.11228161E+02	+2.19245260E+02	+2.77472381E+00	-3.44838118E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
64.000000	+2.09376775E+02	+2.17358341E+02	+2.77028177E+00	-5.06554025E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
65.000000	+2.07577242E+02	+2.15513529E+02	+2.76459273E+00	-5.92809024E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
66.000000	+2.05823099E+02	+2.13710593E+02	+2.75842559E+00	-6.04707872E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
67.000000	+2.04105794E+02	+2.11946677E+02	+2.75249858E+00	-5.51511365E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
68.000000	+2.02416200E+02	+2.10217171E+02	+2.74739536E+00	-4.50048025E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
69.000000	+2.00746216E+02	+2.08516840E+02	+2.74349762E+00	-3.22060728E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
70.000000	+1.99090172E+02	+2.06841057E+02	+2.74095415E+00	-1.90022109E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
71.000000	+1.97445781E+02	+2.05186929E+02	+2.73969717E+00	-7.25972436E-04	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
72.000000	+1.95814477E+02	+2.03554115E+02	+2.73950220E+00	+1.89116895E-04	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
73.000000	+1.94201082E+02	+2.01945159E+02	+2.74007541E+00	+8.21605091E-04	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
74.000000	+1.92612909E+02	+2.00365276E+02	+2.74114541E+00	+1.23046971E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
75.000000	+1.91058501E+02	+1.98821659E+02	+2.74253635E+00	+1.52970865E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
76.000000	+1.89546303E+02	+1.97322424E+02	+2.74420483E+00	+1.84875004E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
77.000000	+1.88083555E+02	+1.95875470E+02	+2.74623385E+00	+2.29205010E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
78.000000	+1.86675638E+02	+1.94487488E+02	+2.74878893E+00	+2.90976940E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
79.000000	+1.85325986E+02	+1.93163379E+02	+2.75205339E+00	+3.68810869E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
80.000000	+1.84036515E+02	+1.91906200E+02	+2.75616515E+00	+4.56116889E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
81.000000	+1.82808392E+02	+1.90717608E+02	+2.76117572E+00	+5.43864107E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
82.000000	+1.81642875E+02	+1.89598628E+02	+2.76704243E+00	+6.23868065E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
83.000000	+1.80541929E+02	+1.88550448E+02	+2.77365308E+00	+6.91483512E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
84.000000	+1.79508425E+02	+1.87574967E+02	+2.78087210E+00	+7.46899672E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
85.000000	+1.78545867E+02	+1.86674915E+02	+2.78859108E+00	+7.94690036E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
86.000000	+1.77657780E+02	+1.85853554E+02	+2.79676590E+00	+8.41757691E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
87.000000	+1.76847027E+02	+1.85114087E+02	+2.80542623E+00	+8.94347754E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
88.000000	+1.76115350E+02	+1.84459041E+02	+2.81465286E+00	+9.55286089E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
89.000000	+1.75463316E+02	+1.83889843E+02	+2.82453195E+00	+1.02274291E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
90.000000	+1.74890640E+02	+1.83406757E+02	+2.83510771E+00	+1.09128483E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
91.000000	+1.74396695E+02	+1.83009159E+02	+2.84635765E+00	+1.15482515E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
92.000000	+1.73980888E+02	+1.82695987E+02	+2.85820422E+00	+1.20992973E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
93.000000	+1.73642723E+02	+1.82466139E+02	+2.87055624E+00	+1.25760910E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
94.000000	+1.73381504E+02	+1.82318587E+02	+2.88335640E+00	+1.30256342E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
95.000000	+1.73195875E+02	+1.82252172E+02	+2.89660751E+00	+1.35034645E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
96.000000	+1.73083468E+02	+1.82265202E+02	+2.91036333E+00	+1.40412032E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
97.000000	+1.73040858E+02	+1.82355082E+02	+2.92468992E+00	+1.46286251E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
98.000000	+1.73063855E+02	+1.82518190E+02	+2.93962058E+00	+1.52197673E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
99.000000	+1.73147949E+02	+1.82750053E+02	+2.95512945E+00	+1.57979846E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
25.000000	+2.24571324E+02	+2.27219578E+02	+1.66704799E+00	-2.30932874E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
25.500000	+2.25666429E+02	+2.28286361E+02	+1.65629555E+00	-1.99164750E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
26.000000	+2.26738981E+02	+2.29335014E+02	+1.64713151E+00	-1.66772180E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
26.500000	+2.27788028E+02	+2.30364629E+02	+1.63961833E+00	-1.33237289E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
27.000000	+2.28812620E+02	+2.31374293E+02	+1.63380779E+00	-9.87819374E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
27.500000	+2.29811818E+02	+2.32363093E+02	+1.62974014E+00	-6.36376253E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
28.000000	+2.30784692E+02	+2.33330115E+02	+1.62744402E+00	-2.80321146E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
28.500000	+2.31730327E+02	+2.34274460E+02	+1.62693693E+00	+7.81837589E-04	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
29.000000	+2.32647820E+02	+2.35195234E+02	+1.62822586E+00	+4.37105533E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
29.500000	+2.33536281E+02	+2.36091559E+02	+1.63130798E+00	+7.94503749E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
30.000000	+2.34394829E+02	+2.36962563E+02	+1.63617090E+00	+1.14847203E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
30.500000	+2.35222592E+02	+2.37807385E+02	+1.64279270E+00	+1.49709045E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
31.000000	+2.36018703E+02	+2.38625167E+02	+1.65114180E+00	+1.83841350E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
31.500000	+2.36782301E+02	+2.39415053E+02	+1.66117684E+00	+2.17050254E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
32.000000	+2.37512535E+02	+2.40176191E+02	+1.67284683E+00	+2.49149477E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
32.500000	+2.38208561E+02	+2.40907732E+02	+1.68609178E+00	+2.79968799E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
33.000000	+2.38869550E+02	+2.41608834E+02	+1.70084371E+00	+3.09361628E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
33.500000	+2.39494686E+02	+2.42278664E+02	+1.71702795E+00	+3.37209627E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
34.000000	+2.40083171E+02	+2.42916401E+02	+1.73456467E+00	+3.63423461E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
34.500000	+2.40634223E+02	+2.43521238E+02	+1.75337029E+00	+3.87939971E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
35.000000	+2.41147080E+02	+2.44092382E+02	+1.77335867E+00	+4.10717108E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
35.500000	+2.41621001E+02	+2.44629059E+02	+1.79444200E+00	+4.31728385E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
36.000000	+2.42055266E+02	+2.45130510E+02	+1.81653151E+00	+4.50958439E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
36.500000	+2.42449178E+02	+2.45595993E+02	+1.83953785E+00	+4.68400647E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
37.000000	+2.42802069E+02	+2.46024785E+02	+1.86337157E+00	+4.84056882E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
37.500000	+2.43113301E+02	+2.46416186E+02	+1.88794354E+00	+4.97938801E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
38.000000	+2.43382267E+02	+2.46769517E+02	+1.91316545E+00	+5.10069594E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
38.500000	+2.43608403E+02	+2.47084129E+02	+1.93895050E+00	+5.20485180E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
39.000000	+2.43791183E+02	+2.47359403E+02	+1.96521397E+00	+5.29234104E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
39.500000	+2.43930130E+02	+2.47594758E+02	+1.99187391E+00	+5.36375911E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
40.000000	+2.44024816E+02	+2.47789652E+02	+2.01885156E+00	+5.41978245E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
40.500000	+2.44074866E+02	+2.47943589E+02	+2.04607173E+00	+5.46113257E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
41.000000	+2.44079961E+02	+2.48056118E+02	+2.07346289E+00	+5.48853958E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
41.500000	+2.44039848E+02	+2.48126843E+02	+2.10095713E+00	+5.50271120E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
42.000000	+2.43954337E+02	+2.48155422E+02	+2.12849000E+00	+5.50431027E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
42.500000	+2.43823310E+02	+2.48141572E+02	+2.15600023E+00	+5.49394178E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
43.000000	+2.43646729E+02	+2.48085077E+02	+2.18342942E+00	+5.47214827E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
43.500000	+2.43424637E+02	+2.47985786E+02	+2.21072171E+00	+5.43941165E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
44.000000	+2.43157169E+02	+2.47843624E+02	+2.23782353E+00	+5.39615947E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
44.500000	+2.42844553E+02	+2.47658590E+02	+2.26468331E+00	+5.34277428E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
45.000000	+2.42487117E+02	+2.47430768E+02	+2.29125128E+00	+5.27960530E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
45.500000	+2.42085295E+02	+2.47160324E+02	+2.31747936E+00	+5.20698176E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
46.000000	+2.41639631E+02	+2.46847516E+02	+2.34332109E+00	+5.12522697E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
46.500000	+2.41150779E+02	+2.46492696E+02	+2.36873163E+00	+5.03467161E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
47.000000	+2.40619513E+02	+2.46096311E+02	+2.39366781E+00	+4.93566400E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
47.500000	+2.40046723E+02	+2.45658913E+02	+2.41808827E+00	+4.82857506E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
48.000000	+2.39433418E+02	+2.45181156E+02	+2.44195356E+00	+4.71379621E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
48.500000	+2.38780732E+02	+2.44663804E+02	+2.46522623E+00	+4.59172971E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
49.000000	+2.38089916E+02	+2.44107728E+02	+2.48787086E+00	+4.46277267E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
49.500000	+2.37362347E+02	+2.43513914E+02	+2.50985396E+00	+4.33046784E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
12.500000	+1.92784344E+02	+1.97378179E+02	+2.21786241E+00	-5.00008322E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
12.750000	+1.93446667E+02	+1.97983314E+02	+2.20533527E+00	-5.02162779E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
13.000000	+1.94110262E+02	+1.98590191E+02	+2.19275427E+00	-5.04225068E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
13.250000	+1.94774975E+02	+1.99198677E+02	+2.18012402E+00	-5.06093706E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
13.500000	+1.95440657E+02	+1.99808645E+02	+2.16744958E+00	-5.07750425E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
13.750000	+1.96107156E+02	+2.00419965E+02	+2.15473649E+00	-5.09178153E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
14.000000	+1.96774323E+02	+2.01032510E+02	+2.14199068E+00	-5.10361815E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
14.250000	+1.97442004E+02	+2.01646150E+02	+2.12921840E+00	-5.11288913E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
14.500000	+1.98110046E+02	+2.02260754E+02	+2.11642623E+00	-5.11949825E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
14.750000	+1.98778293E+02	+2.02876189E+02	+2.10362091E+00	-5.12337833E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
15.000000	+1.99446589E+02	+2.03492320E+02	+2.09080934E+00	-5.12448893E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
15.250000	+2.00114776E+02	+2.04109008E+02	+2.07799847E+00	-5.12281173E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
15.500000	+2.00782696E+02	+2.04726115E+02	+2.06519528E+00	-5.11834418E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
15.750000	+2.01450191E+02	+2.05343500E+02	+2.05240675E+00	-5.11109203E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
16.000000	+2.02117105E+02	+2.05961025E+02	+2.03963982E+00	-5.10106142E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
16.250000	+2.02783285E+02	+2.06578550E+02	+2.02690144E+00	-5.08825129E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
16.500000	+2.03448577E+02	+2.07195936E+02	+2.01419856E+00	-5.07264659E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
16.750000	+2.04112832E+02	+2.07813047E+02	+2.00153821E+00	-5.05421308E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
17.000000	+2.04775904E+02	+2.08429750E+02	+1.98892750E+00	-5.03289387E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
17.250000	+2.05437649E+02	+2.09045912E+02	+1.97637374E+00	-5.00860813E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
17.500000	+2.06097927E+02	+2.09661406E+02	+1.96388446E+00	-4.98125191E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
17.750000	+2.06756600E+02	+2.10276105E+02	+1.95146748E+00	-4.95070093E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
18.000000	+2.07413533E+02	+2.10889886E+02	+1.93913095E+00	-4.91681517E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
18.250000	+2.08068591E+02	+2.11502627E+02	+1.92688340E+00	-4.87944467E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
18.500000	+2.08721642E+02	+2.12114208E+02	+1.91473373E+00	-4.83843619E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
18.750000	+2.09372555E+02	+2.12724511E+02	+1.90269122E+00	-4.79364004E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
19.000000	+2.10021199E+02	+2.13333418E+02	+1.89076553E+00	-4.74491657E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
19.250000	+2.10667443E+02	+2.13940811E+02	+1.87896664E+00	-4.69214185E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
19.500000	+2.11311157E+02	+2.14546574E+02	+1.86730482E+00	-4.63521203E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
19.750000	+2.11952211E+02	+2.15150587E+02	+1.85579058E+00	-4.57404609E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
20.000000	+2.12590472E+02	+2.15752733E+02	+1.84443459E+00	-4.50858695E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
20.250000	+2.13225809E+02	+2.16352892E+02	+1.83324764E+00	-4.43880071E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
20.500000	+2.13858092E+02	+2.16950943E+02	+1.82224059E+00	-4.36467434E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
20.750000	+2.14487189E+02	+2.17546767E+02	+1.81142427E+00	-4.28621210E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
21.000000	+2.15112969E+02	+2.18140242E+02	+1.80080952E+00	-4.20343094E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
21.250000	+2.15735301E+02	+2.18731247E+02	+1.79040712E+00	-4.11635546E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
21.500000	+2.16354057E+02	+2.19319661E+02	+1.78022775E+00	-4.02501294E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
21.750000	+2.16969108E+02	+2.19905362E+02	+1.77028205E+00	-3.92942879E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
22.000000	+2.17580326E+02	+2.20488233E+02	+1.76058060E+00	-3.82962306E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
22.250000	+2.18187586E+02	+2.21068152E+02	+1.75113394E+00	-3.72560808E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
22.500000	+2.18790763E+02	+2.21645002E+02	+1.74195256E+00	-3.61738775E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
22.750000	+2.19389734E+02	+2.22218667E+02	+1.73304700E+00	-3.50495830E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
23.000000	+2.19984376E+02	+2.22789031E+02	+1.72442777E+00	-3.38831072E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
23.250000	+2.20574569E+02	+2.23355980E+02	+1.71610544E+00	-3.26743445E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
23.500000	+2.21160193E+02	+2.23919401E+02	+1.70809060E+00	-3.14232217E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
23.750000	+2.21741129E+02	+2.24479181E+02	+1.70039383E+00	-3.01297530E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
24.000000	+2.22317257E+02	+2.25035209E+02	+1.69302572E+00	-2.87940968E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
24.250000	+2.22888459E+02	+2.25587373E+02	+1.68599678E+00	-2.74166109E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
24.500000	+2.23454616E+02	+2.26135564E+02	+1.67931742E+00	-2.59979003E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
24.750000	+2.24015611E+02	+2.26679669E+02	+1.67299783E+00	-2.45587622E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
6.250000	+1.77220806E+02	+1.83326149E+02	+2.50231155E+00	-3.92042238E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
6.375000	+1.77501466E+02	+1.83576847E+02	+2.49739181E+00	-3.95115821E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
6.500000	+1.77783861E+02	+1.83829193E+02	+2.49243365E+00	-3.98184711E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
6.625000	+1.78067948E+02	+1.84083151E+02	+2.48743719E+00	-4.01243793E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
6.750000	+1.78353691E+02	+1.84338685E+02	+2.48240256E+00	-4.04291817E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
6.875000	+1.78641054E+02	+1.84595766E+02	+2.47732990E+00	-4.07326793E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
7.000000	+1.78930005E+02	+1.84854363E+02	+2.47221939E+00	-4.10346107E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
7.125000	+1.79220514E+02	+1.85114450E+02	+2.46707124E+00	-4.13346646E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
7.250000	+1.79512550E+02	+1.85376002E+02	+2.46188572E+00	-4.16324910E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
7.375000	+1.79806087E+02	+1.85638997E+02	+2.45666312E+00	-4.19277133E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
7.500000	+1.80101098E+02	+1.85903410E+02	+2.45140379E+00	-4.22199392E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
7.625000	+1.80397555E+02	+1.86169222E+02	+2.44610814E+00	-4.25087712E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
7.750000	+1.80695433E+02	+1.86436410E+02	+2.44077660E+00	-4.27938164E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
7.875000	+1.80994707E+02	+1.86704955E+02	+2.43540968E+00	-4.30746953E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
8.000000	+1.81295349E+02	+1.86974835E+02	+2.43000793E+00	-4.33510500E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
8.125000	+1.81597333E+02	+1.87246029E+02	+2.42457192E+00	-4.36225510E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
8.250000	+1.81900633E+02	+1.87518517E+02	+2.41910229E+00	-4.38889031E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
8.375000	+1.82205221E+02	+1.87792277E+02	+2.41359969E+00	-4.41498502E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
8.500000	+1.82511070E+02	+1.88067288E+02	+2.40806483E+00	-4.44051791E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
8.625000	+1.82818150E+02	+1.88343526E+02	+2.40249840E+00	-4.46547215E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
8.750000	+1.83126434E+02	+1.88620969E+02	+2.39690115E+00	-4.48983561E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
8.875000	+1.83435892E+02	+1.88899594E+02	+2.39127381E+00	-4.51360083E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
9.000000	+1.83746493E+02	+1.89179376E+02	+2.38561714E+00	-4.53676500E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
9.125000	+1.84058207E+02	+1.89460290E+02	+2.37993190E+00	-4.55932977E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
9.250000	+1.84371003E+02	+1.89742312E+02	+2.37421882E+00	-4.58130101E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
9.375000	+1.84684849E+02	+1.90025414E+02	+2.36847865E+00	-4.60268848E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
9.500000	+1.84999715E+02	+1.90309572E+02	+2.36271210E+00	-4.62350545E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
9.625000	+1.85315569E+02	+1.90594759E+02	+2.35691988E+00	-4.64376821E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
9.750000	+1.85632378E+02	+1.90880948E+02	+2.35110268E+00	-4.66349564E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
9.875000	+1.85950112E+02	+1.91168111E+02	+2.34526114E+00	-4.68270861E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
10.000000	+1.86268738E+02	+1.91456222E+02	+2.33939591E+00	-4.70142947E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
10.125000	+1.86588226E+02	+1.91745253E+02	+2.33350757E+00	-4.71968150E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
10.250000	+1.86908544E+02	+1.92035179E+02	+2.32759670E+00	-4.73748830E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
10.375000	+1.87229661E+02	+1.92325971E+02	+2.32166385E+00	-4.75487331E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
10.500000	+1.87551548E+02	+1.92617603E+02	+2.31570952E+00	-4.77185924E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
10.625000	+1.87874176E+02	+1.92910049E+02	+2.30973420E+00	-4.78846759E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
10.750000	+1.88197514E+02	+1.93203284E+02	+2.30373835E+00	-4.80471819E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
10.875000	+1.88521536E+02	+1.93497281E+02	+2.29772240E+00	-4.82062883E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
11.000000	+1.88846212E+02	+1.93792017E+02	+2.29168678E+00	-4.83621487E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
11.125000	+1.89171517E+02	+1.94087466E+02	+2.28563187E+00	-4.85148897E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
11.250000	+1.89497424E+02	+1.94383605E+02	+2.27955806E+00	-4.86646083E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
11.375000	+1.89823908E+02	+1.94680411E+02	+2.27346572E+00	-4.88113707E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
11.500000	+1.90150944E+02	+1.94977861E+02	+2.26735521E+00	-4.89552110E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
11.625000	+1.90478507E+02	+1.95275934E+02	+2.26122691E+00	-4.90961308E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
11.750000	+1.90806575E+02	+1.95574609E+02	+2.25508118E+00	-4.92340995E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
11.875000	+1.91135125E+02	+1.95873864E+02	+2.24891839E+00	-4.93690552E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
12.000000	+1.91464134E+02	+1.96173681E+02	+2.24273892E+00	-4.95009060E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
12.125000	+1.91793581E+02	+1.96474039E+02	+2.23654316E+00	-4.96295320E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
12.250000	+1.92123446E+02	+1.96774921E+02	+2.23033153E+00	-4.97547879E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
12.375000	+1.92453706E+02	+1.97076306E+02	+2.22410446E+00	-4.98783192E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
3.125000	+1.71012797E+02	+1.77818727E+02	+2.61094155E+00	-2.88503952E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
3.187500	+1.71114567E+02	+1.77908166E+02	+2.60912800E+00	-2.91831265E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
3.250000	+1.71217636E+02	+1.77998784E+02	+2.60729366E+00	-2.95113758E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
3.312500	+1.71321974E+02	+1.78090558E+02	+2.60543908E+00	-2.98307685E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
3.375000	+1.71427551E+02	+1.78183461E+02	+2.60356481E+00	-3.01415225E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
3.437500	+1.71534338E+02	+1.78277468E+02	+2.60167139E+00	-3.04438641E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
3.500000	+1.71642307E+02	+1.78372556E+02	+2.59975933E+00	-3.07380265E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
3.562500	+1.71751428E+02	+1.78468699E+02	+2.59782914E+00	-3.10242494E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
3.625000	+1.71861675E+02	+1.78565874E+02	+2.59588130E+00	-3.13027785E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
3.687500	+1.71973019E+02	+1.78664057E+02	+2.59391629E+00	-3.15738639E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
3.750000	+1.72085434E+02	+1.78763225E+02	+2.59193457E+00	-3.18377600E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
3.812500	+1.72198892E+02	+1.78863355E+02	+2.58993657E+00	-3.20947245E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
3.875000	+1.72313370E+02	+1.78964425E+02	+2.58792273E+00	-3.23450177E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
3.937500	+1.72428840E+02	+1.79066412E+02	+2.58589344E+00	-3.25889015E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
4.000000	+1.72545278E+02	+1.79169294E+02	+2.58384911E+00	-3.28266391E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
4.062500	+1.72662660E+02	+1.79273052E+02	+2.58179011E+00	-3.30584936E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
4.125000	+1.72780962E+02	+1.79377663E+02	+2.57971680E+00	-3.32847280E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
4.187500	+1.72900161E+02	+1.79483107E+02	+2.57762952E+00	-3.35056040E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
4.250000	+1.73020235E+02	+1.79589365E+02	+2.57552860E+00	-3.37213815E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
4.312500	+1.73141162E+02	+1.79696418E+02	+2.57341435E+00	-3.39323180E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
4.375000	+1.73262920E+02	+1.79804246E+02	+2.57128706E+00	-3.41386678E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
4.437500	+1.73385489E+02	+1.79912831E+02	+2.56914702E+00	-3.43406815E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
4.500000	+1.73508849E+02	+1.80022156E+02	+2.56699448E+00	-3.45386055E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
4.562500	+1.73632980E+02	+1.80132202E+02	+2.56482969E+00	-3.47326812E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
4.625000	+1.73757863E+02	+1.80242953E+02	+2.56265289E+00	-3.49231446E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
4.687500	+1.73883481E+02	+1.80354393E+02	+2.56046430E+00	-3.51102262E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
4.750000	+1.74009815E+02	+1.80466506E+02	+2.55826411E+00	-3.52941497E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
4.812500	+1.74136849E+02	+1.80579276E+02	+2.55605253E+00	-3.54751325E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
4.875000	+1.74264566E+02	+1.80692688E+02	+2.55382972E+00	-3.56533845E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
4.937500	+1.74392950E+02	+1.80806729E+02	+2.55159585E+00	-3.58291083E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
5.000000	+1.74521986E+02	+1.80921384E+02	+2.54935108E+00	-3.60024988E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
5.062500	+1.74651659E+02	+1.81036639E+02	+2.54709554E+00	-3.61737427E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
5.125000	+1.74781956E+02	+1.81152483E+02	+2.54482936E+00	-3.63430183E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
5.187500	+1.74912862E+02	+1.81268901E+02	+2.54255266E+00	-3.65104956E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
5.250000	+1.75044365E+02	+1.81385884E+02	+2.54026555E+00	-3.66763355E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
5.312500	+1.75176451E+02	+1.81503418E+02	+2.53796812E+00	-3.68406905E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
5.375000	+1.75309110E+02	+1.81621493E+02	+2.53566047E+00	-3.70037037E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
5.437500	+1.75442330E+02	+1.81740099E+02	+2.53334266E+00	-3.71655095E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
5.500000	+1.75576099E+02	+1.81859224E+02	+2.53101478E+00	-3.73262330E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
5.562500	+1.75710407E+02	+1.81978861E+02	+2.52867688E+00	-3.74859903E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
5.625000	+1.75845244E+02	+1.82098998E+02	+2.52632903E+00	-3.76448885E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
5.687500	+1.75980601E+02	+1.82219627E+02	+2.52397127E+00	-3.78030254E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
5.750000	+1.76116468E+02	+1.82340740E+02	+2.52160365E+00	-3.79604903E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
5.812500	+1.76252836E+02	+1.82462328E+02	+2.51922621E+00	-3.81173634E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
5.875000	+1.76389698E+02	+1.82584384E+02	+2.51683898E+00	-3.82737163E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
5.937500	+1.76527045E+02	+1.82706900E+02	+2.51444199E+00	-3.84296121E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
6.000000	+1.76664870E+02	+1.82829870E+02	+2.51203528E+00	-3.85851055E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
6.062500	+1.76803165E+02	+1.82953286E+02	+2.50961886E+00	-3.87402434E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
6.125000	+1.76941924E+02	+1.83077141E+02	+2.50719275E+00	-3.88950644E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
6.187500	+1.77081139E+02	+1.83201431E+02	+2.50475697E+00	-3.90497358E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.562500	+1.68981756E+02	+1.76042497E+02	+2.64769710E+00	-1.71148901E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.593750	+1.69011095E+02	+1.76068028E+02	+2.64715763E+00	-1.74115304E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.625000	+1.69040954E+02	+1.76094014E+02	+2.64660888E+00	-1.77069653E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.656250	+1.69071328E+02	+1.76120455E+02	+2.64605094E+00	-1.79999775E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.687500	+1.69102214E+02	+1.76147345E+02	+2.64548388E+00	-1.82905434E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.718750	+1.69133610E+02	+1.76174684E+02	+2.64490778E+00	-1.85786407E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.750000	+1.69165512E+02	+1.76202467E+02	+2.64432272E+00	-1.88642483E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.781250	+1.69197916E+02	+1.76230692E+02	+2.64372877E+00	-1.91473460E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.812500	+1.69230818E+02	+1.76259357E+02	+2.64312601E+00	-1.94279149E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.843750	+1.69264216E+02	+1.76288458E+02	+2.64251452E+00	-1.97059374E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.875000	+1.69298105E+02	+1.76317992E+02	+2.64189439E+00	-1.99813968E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.906250	+1.69332481E+02	+1.76347957E+02	+2.64126569E+00	-2.02542777E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.937500	+1.69367342E+02	+1.76378349E+02	+2.64062850E+00	-2.05245658E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.968750	+1.69402684E+02	+1.76409166E+02	+2.63998290E+00	-2.07922481E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
2.000000	+1.69438502E+02	+1.76440404E+02	+2.63932898E+00	-2.10573125E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
2.031250	+1.69474793E+02	+1.76472060E+02	+2.63866682E+00	-2.13197483E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
2.062500	+1.69511554E+02	+1.76504132E+02	+2.63799650E+00	-2.15795459E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
2.093750	+1.69548780E+02	+1.76536616E+02	+2.63731810E+00	-2.18366968E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
2.125000	+1.69586468E+02	+1.76569509E+02	+2.63663170E+00	-2.20911936E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
2.156250	+1.69624613E+02	+1.76602808E+02	+2.63593740E+00	-2.23430302E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
2.187500	+1.69663213E+02	+1.76636509E+02	+2.63523526E+00	-2.25922016E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
2.218750	+1.69702262E+02	+1.76670610E+02	+2.63452538E+00	-2.28387037E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
2.250000	+1.69741758E+02	+1.76705108E+02	+2.63380784E+00	-2.30825338E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
2.281250	+1.69781696E+02	+1.76739999E+02	+2.63308273E+00	-2.33236903E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
2.312500	+1.69822073E+02	+1.76775279E+02	+2.63235011E+00	-2.35621726E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
2.343750	+1.69862884E+02	+1.76810947E+02	+2.63161009E+00	-2.37979813E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
2.375000	+1.69904125E+02	+1.76846998E+02	+2.63086274E+00	-2.40311179E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
2.406250	+1.69945794E+02	+1.76883429E+02	+2.63010815E+00	-2.42615852E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
2.437500	+1.69987884E+02	+1.76920237E+02	+2.62934639E+00	-2.44893871E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
2.468750	+1.70030394E+02	+1.76957419E+02	+2.62857756E+00	-2.47145282E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
2.500000	+1.70073318E+02	+1.76994971E+02	+2.62780173E+00	-2.49370146E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
2.531250	+1.70116654E+02	+1.77032890E+02	+2.62701900E+00	-2.51568532E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
2.562500	+1.70160396E+02	+1.77071174E+02	+2.62622943E+00	-2.53740519E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
2.593750	+1.70204540E+02	+1.77109817E+02	+2.62543312E+00	-2.55886196E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
2.625000	+1.70249084E+02	+1.77148819E+02	+2.62463014E+00	-2.58005665E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
2.656250	+1.70294022E+02	+1.77188174E+02	+2.62382058E+00	-2.60099032E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
2.687500	+1.70339352E+02	+1.77227879E+02	+2.62300452E+00	-2.62166418E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
2.718750	+1.70385068E+02	+1.77267932E+02	+2.62218204E+00	-2.64207951E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
2.750000	+1.70431167E+02	+1.77308329E+02	+2.62135322E+00	-2.66223769E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
2.781250	+1.70477646E+02	+1.77349067E+02	+2.62051814E+00	-2.68214017E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
2.812500	+1.70524499E+02	+1.77390142E+02	+2.61967688E+00	-2.70178853E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
2.843750	+1.70571723E+02	+1.77431551E+02	+2.61882952E+00	-2.72118439E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
2.875000	+1.70619315E+02	+1.77473291E+02	+2.61797614E+00	-2.74032949E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
2.906250	+1.70667270E+02	+1.77515359E+02	+2.61711682E+00	-2.75922564E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
2.937500	+1.70715584E+02	+1.77557751E+02	+2.61625163E+00	-2.77787474E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
2.968750	+1.70764254E+02	+1.77600463E+02	+2.61538065E+00	-2.79627876E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
3.000000	+1.70813275E+02	+1.77643494E+02	+2.61450395E+00	-2.81443974E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
3.031250	+1.70862643E+02	+1.77686839E+02	+2.61362162E+00	-2.83235982E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
3.062500	+1.70912356E+02	+1.77730495E+02	+2.61273373E+00	-2.85004119E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
3.093750	+1.70962408E+02	+1.77774459E+02	+2.61184035E+00	-2.86760376E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.781250	+1.68425907E+02	+1.75559558E+02	+2.65797031E+00	-8.98284788E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.796875	+1.68433538E+02	+1.75566178E+02	+2.65782860E+00	-9.15619606E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.812500	+1.68441315E+02	+1.75572925E+02	+2.65768418E+00	-9.32936480E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.828125	+1.68449239E+02	+1.75579800E+02	+2.65753706E+00	-9.50217159E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.843750	+1.68457310E+02	+1.75586802E+02	+2.65738724E+00	-9.67461032E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.859375	+1.68465526E+02	+1.75593932E+02	+2.65723473E+00	-9.84667490E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.875000	+1.68473889E+02	+1.75601188E+02	+2.65707953E+00	-1.00183593E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.890625	+1.68482397E+02	+1.75608571E+02	+2.65692165E+00	-1.01896575E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.906250	+1.68491051E+02	+1.75616081E+02	+2.65676110E+00	-1.03605637E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.921875	+1.68499849E+02	+1.75623716E+02	+2.65659789E+00	-1.05310718E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.937500	+1.68508793E+02	+1.75631478E+02	+2.65643201E+00	-1.07011761E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.953125	+1.68517881E+02	+1.75639366E+02	+2.65626347E+00	-1.08708708E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.968750	+1.68527114E+02	+1.75647380E+02	+2.65609229E+00	-1.10401502E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.984375	+1.68536490E+02	+1.75655519E+02	+2.65591847E+00	-1.12090085E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.000000	+1.68546011E+02	+1.75663783E+02	+2.65574201E+00	-1.13774401E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.015625	+1.68555674E+02	+1.75672172E+02	+2.65556292E+00	-1.15454395E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.031250	+1.68565481E+02	+1.75680686E+02	+2.65538122E+00	-1.17130011E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.046875	+1.68575431E+02	+1.75689325E+02	+2.65519689E+00	-1.18801194E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.062500	+1.68585523E+02	+1.75698087E+02	+2.65500996E+00	-1.20467891E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.078125	+1.68595758E+02	+1.75706974E+02	+2.65482043E+00	-1.22130048E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.093750	+1.68606135E+02	+1.75715985E+02	+2.65462831E+00	-1.23787611E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.109375	+1.68616653E+02	+1.75725118E+02	+2.65443359E+00	-1.25440529E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.125000	+1.68627312E+02	+1.75734376E+02	+2.65423630E+00	-1.27088748E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.140625	+1.68638113E+02	+1.75743756E+02	+2.65403644E+00	-1.28732219E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.156250	+1.68649054E+02	+1.75753259E+02	+2.65383402E+00	-1.30370890E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.171875	+1.68660136E+02	+1.75762884E+02	+2.65362903E+00	-1.32004711E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.187500	+1.68671357E+02	+1.75772632E+02	+2.65342150E+00	-1.33633632E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.203125	+1.68682718E+02	+1.75782502E+02	+2.65321143E+00	-1.35257605E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.218750	+1.68694219E+02	+1.75792493E+02	+2.65299882E+00	-1.36876581E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.234375	+1.68705858E+02	+1.75802605E+02	+2.65278369E+00	-1.38490512E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.250000	+1.68717637E+02	+1.75812839E+02	+2.65256604E+00	-1.40099352E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.265625	+1.68729553E+02	+1.75823194E+02	+2.65234588E+00	-1.41703053E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.281250	+1.68741608E+02	+1.75833669E+02	+2.65212322E+00	-1.43301571E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.296875	+1.68753800E+02	+1.75844264E+02	+2.65189806E+00	-1.44894858E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.312500	+1.68766129E+02	+1.75854980E+02	+2.65167042E+00	-1.46482872E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.328125	+1.68778595E+02	+1.75865815E+02	+2.65144030E+00	-1.48065568E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.343750	+1.68791198E+02	+1.75876769E+02	+2.65120772E+00	-1.49642902E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.359375	+1.68803937E+02	+1.75887843E+02	+2.65097267E+00	-1.51214833E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.375000	+1.68816811E+02	+1.75899035E+02	+2.65073517E+00	-1.52781317E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.390625	+1.68829821E+02	+1.75910346E+02	+2.65049523E+00	-1.54342314E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.406250	+1.68842966E+02	+1.75921775E+02	+2.65025285E+00	-1.55897782E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.421875	+1.68856246E+02	+1.75933322E+02	+2.65000805E+00	-1.57447683E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.437500	+1.68869660E+02	+1.75944987E+02	+2.64976083E+00	-1.58991975E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.453125	+1.68883207E+02	+1.75956768E+02	+2.64951120E+00	-1.60530622E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.468750	+1.68896889E+02	+1.75968667E+02	+2.64925917E+00	-1.62063584E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.484375	+1.68910703E+02	+1.75980682E+02	+2.64900475E+00	-1.63590824E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.500000	+1.68924650E+02	+1.75992814E+02	+2.64874795E+00	-1.65112306E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.515625	+1.68938729E+02	+1.76005061E+02	+2.64848877E+00	-1.66627993E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.531250	+1.68952940E+02	+1.76017425E+02	+2.64822723E+00	-1.68137851E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
1.546875	+1.68967283E+02	+1.76029903E+02	+2.64796334E+00	-1.69644785E-02	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.390625	+1.68283511E+02	+1.75436078E+02	+2.66061845E+00	-4.54786719E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.398438	+1.68285438E+02	+1.75437748E+02	+2.66058257E+00	-4.63801598E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.406250	+1.68287403E+02	+1.75439451E+02	+2.66054599E+00	-4.72814137E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.414062	+1.68289406E+02	+1.75441187E+02	+2.66050870E+00	-4.81821950E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.421875	+1.68291446E+02	+1.75442956E+02	+2.66047070E+00	-4.90824949E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.429688	+1.68293525E+02	+1.75444758E+02	+2.66043200E+00	-4.99823047E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.437500	+1.68295641E+02	+1.75446593E+02	+2.66039260E+00	-5.08816154E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.445312	+1.68297795E+02	+1.75448460E+02	+2.66035250E+00	-5.17804184E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.453125	+1.68299987E+02	+1.75450360E+02	+2.66031170E+00	-5.26787048E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.460938	+1.68302217E+02	+1.75452293E+02	+2.66027019E+00	-5.35764660E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.468750	+1.68304485E+02	+1.75454259E+02	+2.66022798E+00	-5.44736933E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.476562	+1.68306790E+02	+1.75456257E+02	+2.66018508E+00	-5.53703778E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.484375	+1.68309133E+02	+1.75458289E+02	+2.66014147E+00	-5.62665110E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.492188	+1.68311513E+02	+1.75460352E+02	+2.66009716E+00	-5.71620842E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.500000	+1.68313932E+02	+1.75462449E+02	+2.66005215E+00	-5.80570887E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.507812	+1.68316388E+02	+1.75464578E+02	+2.66000644E+00	-5.89515159E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.515625	+1.68318881E+02	+1.75466740E+02	+2.65996004E+00	-5.98453571E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.523438	+1.68321413E+02	+1.75468935E+02	+2.65991294E+00	-6.07386038E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.531250	+1.68323981E+02	+1.75471162E+02	+2.65986514E+00	-6.16312474E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.539062	+1.68326588E+02	+1.75473422E+02	+2.65981664E+00	-6.25232793E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.546875	+1.68329232E+02	+1.75475714E+02	+2.65976744E+00	-6.34146909E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.554688	+1.68331914E+02	+1.75478039E+02	+2.65971755E+00	-6.43054739E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.562500	+1.68334633E+02	+1.75480397E+02	+2.65966697E+00	-6.51956197E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.570312	+1.68337389E+02	+1.75482787E+02	+2.65961568E+00	-6.60851197E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.578125	+1.68340183E+02	+1.75485210E+02	+2.65956371E+00	-6.69739656E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.585938	+1.68343015E+02	+1.75487665E+02	+2.65951104E+00	-6.78621487E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.593750	+1.68345884E+02	+1.75490153E+02	+2.65945767E+00	-6.87496609E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.601562	+1.68348790E+02	+1.75492673E+02	+2.65940362E+00	-6.96364938E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.609375	+1.68351734E+02	+1.75495226E+02	+2.65934887E+00	-7.05226388E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.617188	+1.68354715E+02	+1.75497811E+02	+2.65929342E+00	-7.14080876E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.625000	+1.68357734E+02	+1.75500428E+02	+2.65923729E+00	-7.22928319E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.632812	+1.68360789E+02	+1.75503078E+02	+2.65918047E+00	-7.31768634E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.640625	+1.68363883E+02	+1.75505761E+02	+2.65912295E+00	-7.40601739E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.648438	+1.68367013E+02	+1.75508475E+02	+2.65906475E+00	-7.49427550E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.656250	+1.68370181E+02	+1.75511222E+02	+2.65900585E+00	-7.58245986E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.664062	+1.68373385E+02	+1.75514002E+02	+2.65894627E+00	-7.67056964E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.671875	+1.68376628E+02	+1.75516814E+02	+2.65888600E+00	-7.75860401E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.679688	+1.68379907E+02	+1.75519658E+02	+2.65882504E+00	-7.84656217E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.687500	+1.68383223E+02	+1.75522534E+02	+2.65876340E+00	-7.93444330E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.695312	+1.68386577E+02	+1.75525442E+02	+2.65870107E+00	-8.02224657E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.703125	+1.68389967E+02	+1.75528383E+02	+2.65863805E+00	-8.10997120E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.710938	+1.68393395E+02	+1.75531356E+02	+2.65857435E+00	-8.19761637E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.718750	+1.68396860E+02	+1.75534361E+02	+2.65850996E+00	-8.28518128E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.726562	+1.68400361E+02	+1.75537398E+02	+2.65844489E+00	-8.37266511E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.734375	+1.68403900E+02	+1.75540468E+02	+2.65837914E+00	-8.46006708E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.742188	+1.68407476E+02	+1.75543569E+02	+2.65831271E+00	-8.54738639E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.750000	+1.68411088E+02	+1.75546703E+02	+2.65824559E+00	-8.63462224E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.757812	+1.68414738E+02	+1.75549869E+02	+2.65817779E+00	-8.72177383E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.765625	+1.68418424E+02	+1.75553067E+02	+2.65810931E+00	-8.80884039E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.773438	+1.68422147E+02	+1.75556296E+02	+2.65804015E+00	-8.89586423E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.195312	+1.68247690E+02	+1.75405031E+02	+2.66128569E+00	-2.28109526E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.199219	+1.68248173E+02	+1.75405449E+02	+2.66127669E+00	-2.32661545E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.203125	+1.68248665E+02	+1.75405876E+02	+2.66126752E+00	-2.37213269E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.207031	+1.68249167E+02	+1.75406311E+02	+2.66125816E+00	-2.41764397E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.210938	+1.68249679E+02	+1.75406755E+02	+2.66124863E+00	-2.46314916E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.214844	+1.68250200E+02	+1.75407206E+02	+2.66123892E+00	-2.50864815E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.218750	+1.68250731E+02	+1.75407666E+02	+2.66122903E+00	-2.55414083E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.222656	+1.68251271E+02	+1.75408134E+02	+2.66121896E+00	-2.59962707E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.226562	+1.68251821E+02	+1.75408611E+02	+2.66120872E+00	-2.64510677E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.230469	+1.68252380E+02	+1.75409096E+02	+2.66119830E+00	-2.69057983E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.234375	+1.68252949E+02	+1.75409589E+02	+2.66118770E+00	-2.73604613E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.238281	+1.68253528E+02	+1.75410090E+02	+2.66117692E+00	-2.78150552E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.242188	+1.68254116E+02	+1.75410599E+02	+2.66116597E+00	-2.82695793E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.246094	+1.68254713E+02	+1.75411117E+02	+2.66115484E+00	-2.87240323E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.250000	+1.68255320E+02	+1.75411643E+02	+2.66114353E+00	-2.91784130E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.253906	+1.68255937E+02	+1.75412178E+02	+2.66113204E+00	-2.96327205E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.257812	+1.68256563E+02	+1.75412720E+02	+2.66112038E+00	-3.00869534E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.261719	+1.68257198E+02	+1.75413271E+02	+2.66110854E+00	-3.05411106E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.265625	+1.68257843E+02	+1.75413830E+02	+2.66109652E+00	-3.09951911E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.269531	+1.68258498E+02	+1.75414398E+02	+2.66108432E+00	-3.14491937E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.273438	+1.68259162E+02	+1.75414973E+02	+2.66107195E+00	-3.19031174E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.277344	+1.68259836E+02	+1.75415557E+02	+2.66105940E+00	-3.23569609E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.281250	+1.68260519E+02	+1.75416150E+02	+2.66104667E+00	-3.28107231E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.285156	+1.68261212E+02	+1.75416750E+02	+2.66103376E+00	-3.32644028E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.289062	+1.68261914E+02	+1.75417359E+02	+2.66102068E+00	-3.37179990E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.292969	+1.68262626E+02	+1.75417976E+02	+2.66100742E+00	-3.41715105E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.296875	+1.68263348E+02	+1.75418601E+02	+2.66099398E+00	-3.46249364E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.300781	+1.68264078E+02	+1.75419234E+02	+2.66098037E+00	-3.50782752E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.304688	+1.68264819E+02	+1.75419876E+02	+2.66096658E+00	-3.55315260E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.308594	+1.68265569E+02	+1.75420526E+02	+2.66095261E+00	-3.59846876E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.312500	+1.68266328E+02	+1.75421184E+02	+2.66093847E+00	-3.64377589E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.316406	+1.68267097E+02	+1.75421850E+02	+2.66092414E+00	-3.68907389E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.320312	+1.68267875E+02	+1.75422525E+02	+2.66090965E+00	-3.73436263E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.324219	+1.68268663E+02	+1.75423208E+02	+2.66089497E+00	-3.77964200E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.328125	+1.68269461E+02	+1.75423899E+02	+2.66088012E+00	-3.82491190E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.332031	+1.68270268E+02	+1.75424599E+02	+2.66086509E+00	-3.87017219E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.335938	+1.68271084E+02	+1.75425306E+02	+2.66084988E+00	-3.91542279E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.339844	+1.68271910E+02	+1.75426022E+02	+2.66083450E+00	-3.96066359E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.343750	+1.68272745E+02	+1.75426746E+02	+2.66081894E+00	-4.00589444E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.347656	+1.68273590E+02	+1.75427479E+02	+2.66080320E+00	-4.05111526E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.351562	+1.68274445E+02	+1.75428219E+02	+2.66078729E+00	-4.09632593E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.355469	+1.68275309E+02	+1.75428968E+02	+2.66077120E+00	-4.14152634E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.359375	+1.68276182E+02	+1.75429725E+02	+2.66075493E+00	-4.18671638E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.363281	+1.68277065E+02	+1.75430490E+02	+2.66073849E+00	-4.23189593E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.367188	+1.68277957E+02	+1.75431264E+02	+2.66072187E+00	-4.27706490E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.371094	+1.68278859E+02	+1.75432046E+02	+2.66070508E+00	-4.32222314E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.375000	+1.68279771E+02	+1.75432836E+02	+2.66068811E+00	-4.36737057E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.378906	+1.68280692E+02	+1.75433634E+02	+2.66067096E+00	-4.41250708E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.382812	+1.68281622E+02	+1.75434440E+02	+2.66065363E+00	-4.45763255E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02
0.386719	+1.68282562E+02	+1.75435255E+02	+2.66063613E+00	-4.50275247E-03	+1.86641798E+02	-2.22133233E-01	-8.40224563E+02	+5.06846654E-01	+4.93153346E-01	+1.86438225E+02	-2.21920333E-01	-8.40113309E+02


==> anc/otoc_to_plot_free_M700_L1.1225_n500_beta10.0000.dat <==
400.000000	+3.13451986E+01	+4.19400567E+01	+3.05351598E+00	+2.85222624E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
408.000000	+3.10885993E+01	+4.19257131E+01	+3.07612388E+00	+2.79974987E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
416.000000	+3.08325281E+01	+4.19127842E+01	+3.09831198E+00	+2.74047603E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
424.000000	+3.05769608E+01	+4.18998279E+01	+3.11997150E+00	+2.60269642E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
432.000000	+3.03213814E+01	+4.18727964E+01	+3.13995512E+00	+2.53604243E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
440.000000	+3.00713319E+01	+4.18630921E+01	+3.16054818E+00	+2.70634850E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
448.000000	+2.98153349E+01	+4.18779320E+01	+3.18325669E+00	+2.53643518E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
456.000000	+2.95621042E+01	+4.18422520E+01	+3.20113114E+00	+2.29585338E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
464.000000	+2.93176456E+01	+4.18315849E+01	+3.21999035E+00	+2.42489954E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
472.000000	+2.90650878E+01	+4.18310490E+01	+3.23992953E+00	+2.39760519E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
480.000000	+2.88133950E+01	+4.18167168E+01	+3.25835203E+00	+2.30093620E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
488.000000	+2.85682915E+01	+4.18129896E+01	+3.27674451E+00	+2.24546551E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
496.000000	+2.83208810E+01	+4.17998726E+01	+3.29427948E+00	+2.20301617E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
504.000000	+2.80765265E+01	+4.17964026E+01	+3.31199277E+00	+2.17792801E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
512.000000	+2.78344407E+01	+4.17914125E+01	+3.32912633E+00	+2.13242968E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
520.000000	+2.75899213E+01	+4.17859813E+01	+3.34611165E+00	+2.11294954E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
528.000000	+2.73417122E+01	+4.17785965E+01	+3.36293352E+00	+2.08022930E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
536.000000	+2.70872481E+01	+4.17637563E+01	+3.37939531E+00	+1.98915056E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
544.000000	+2.68318875E+01	+4.17356359E+01	+3.39475993E+00	+2.03540187E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
552.000000	+2.65953713E+01	+4.17577090E+01	+3.41196174E+00	+2.15536367E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
560.000000	+2.63655338E+01	+4.17922151E+01	+3.42924575E+00	+1.89726690E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
568.000000	+2.61294061E+01	+4.17590730E+01	+3.44231801E+00	+1.56337218E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
576.000000	+2.58950239E+01	+4.17124543E+01	+3.45425970E+00	+1.74062302E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
584.000000	+2.56580681E+01	+4.17291388E+01	+3.47016798E+00	+2.00747213E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
592.000000	+2.54173780E+01	+4.17511045E+01	+3.48637926E+00	+1.92552806E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
600.000000	+2.51658103E+01	+4.17397117E+01	+3.50097643E+00	+1.77546956E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
608.000000	+2.49190533E+01	+4.17234337E+01	+3.51478677E+00	+1.69906717E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
616.000000	+2.46887896E+01	+4.17194339E+01	+3.52816151E+00	+1.67411956E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
624.000000	+2.44581477E+01	+4.17187314E+01	+3.54157268E+00	+1.72101029E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
632.000000	+2.42227797E+01	+4.17288990E+01	+3.55569767E+00	+1.67817187E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
640.000000	+2.39869899E+01	+4.17173113E+01	+3.56842343E+00	+1.57626576E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
648.000000	+2.37570121E+01	+4.17102546E+01	+3.58091792E+00	+1.56471472E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
656.000000	+2.35223968E+01	+4.17022077E+01	+3.59345887E+00	+1.60787571E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
664.000000	+2.32910990E+01	+4.17121991E+01	+3.60664393E+00	+1.62107423E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
672.000000	+2.30568515E+01	+4.17143639E+01	+3.61939606E+00	+1.54238876E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
680.000000	+2.28255832E+01	+4.17069391E+01	+3.63132216E+00	+1.49437148E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
688.000000	+2.25986059E+01	+4.17075943E+01	+3.64330600E+00	+1.47839295E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
696.000000	+2.23727280E+01	+4.17060331E+01	+3.65497644E+00	+1.46262303E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
704.000000	+2.21402813E+01	+4.17017312E+01	+3.66670797E+00	+1.40788166E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
712.000000	+2.19121864E+01	+4.16859378E+01	+3.67750255E+00	+1.27507917E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
720.000000	+2.16905795E+01	+4.16552065E+01	+3.68710924E+00	+1.24387518E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
728.000000	+2.14730575E+01	+4.16442883E+01	+3.69740455E+00	+1.51573481E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
736.000000	+2.12498510E+01	+4.17045740E+01	+3.71136099E+00	+1.73710382E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
744.000000	+2.10186592E+01	+4.17583860E+01	+3.72519821E+00	+1.49838761E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
752.000000	+2.07886626E+01	+4.17396969E+01	+3.73533519E+00	+1.09610514E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
760.000000	+2.05764571E+01	+4.16831188E+01	+3.74273589E+00	+9.39453041E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
768.000000	+2.03755401E+01	+4.16438733E+01	+3.75036644E+00	+1.14177190E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
776.000000	+2.01653823E+01	+4.16611715E+01	+3.76100425E+00	+1.36601653E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
784.000000	+1.99438736E+01	+4.16821702E+01	+3.77222271E+00	+1.32474888E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
792.000000	+1.97178594E+01	+4.16741360E+01	+3.78220023E+00	+1.16963121E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
200.000000	+3.79742192E+01	+4.26884334E+01	+2.24372942E+00	+6.33986862E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
204.000000	+3.78194762E+01	+4.26520314E+01	+2.26852254E+00	+6.05668951E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
208.000000	+3.76715270E+01	+4.26197858E+01	+2.29218294E+00	+5.88377262E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
212.000000	+3.75301446E+01	+4.25956076E+01	+2.31559272E+00	+5.76213003E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
216.000000	+3.73928578E+01	+4.25745558E+01	+2.33827998E+00	+5.56032811E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
220.000000	+3.72592481E+01	+4.25551228E+01	+2.36007534E+00	+5.48584853E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
224.000000	+3.71277582E+01	+4.25419281E+01	+2.38216676E+00	+5.39023005E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
228.000000	+3.69969809E+01	+4.25262189E+01	+2.40319718E+00	+5.21318110E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
232.000000	+3.68675335E+01	+4.25122786E+01	+2.42387221E+00	+5.16364862E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
236.000000	+3.67390182E+01	+4.25014478E+01	+2.44450637E+00	+5.03353580E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
240.000000	+3.66101463E+01	+4.24868342E+01	+2.46414050E+00	+4.84210458E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
244.000000	+3.64818096E+01	+4.24718372E+01	+2.48324321E+00	+4.83688576E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
248.000000	+3.63529710E+01	+4.24615147E+01	+2.50283559E+00	+4.78429761E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
252.000000	+3.62234894E+01	+4.24472257E+01	+2.52151759E+00	+4.57616120E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
256.000000	+3.60933030E+01	+4.24296201E+01	+2.53944488E+00	+4.52556465E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
260.000000	+3.59632010E+01	+4.24163932E+01	+2.55772211E+00	+4.54685721E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
264.000000	+3.58320242E+01	+4.24030670E+01	+2.57581973E+00	+4.45046118E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
268.000000	+3.56991526E+01	+4.23862413E+01	+2.59332580E+00	+4.29000058E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
272.000000	+3.55660827E+01	+4.23665583E+01	+2.61013974E+00	+4.24118039E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
276.000000	+3.54332808E+01	+4.23511518E+01	+2.62725524E+00	+4.30047003E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
280.000000	+3.53004024E+01	+4.23389111E+01	+2.64454350E+00	+4.16639049E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
284.000000	+3.51677808E+01	+4.23201180E+01	+2.66058636E+00	+3.96535242E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
288.000000	+3.50346930E+01	+4.23000623E+01	+2.67626632E+00	+3.97148514E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
292.000000	+3.49010856E+01	+4.22843145E+01	+2.69235824E+00	+4.01287707E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
296.000000	+3.47678449E+01	+4.22702388E+01	+2.70836933E+00	+3.96885822E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
300.000000	+3.46338917E+01	+4.22553058E+01	+2.72410911E+00	+3.88481787E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
304.000000	+3.44993967E+01	+4.22386151E+01	+2.73944788E+00	+3.75034646E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
308.000000	+3.43654515E+01	+4.22189939E+01	+2.75411188E+00	+3.63282767E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
312.000000	+3.42320599E+01	+4.21995006E+01	+2.76851050E+00	+3.69915254E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
316.000000	+3.40988155E+01	+4.21882426E+01	+2.78370510E+00	+3.81241673E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
320.000000	+3.39647742E+01	+4.21789602E+01	+2.79900983E+00	+3.64117948E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
324.000000	+3.38315055E+01	+4.21600387E+01	+2.81283454E+00	+3.41722779E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
328.000000	+3.36989082E+01	+4.21407497E+01	+2.82634765E+00	+3.45561710E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
332.000000	+3.35650754E+01	+4.21270624E+01	+2.84047947E+00	+3.50661639E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
336.000000	+3.34317247E+01	+4.21137376E+01	+2.85440059E+00	+3.45800701E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
340.000000	+3.32993383E+01	+4.21014912E+01	+2.86814353E+00	+3.41829608E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
344.000000	+3.31667707E+01	+4.20894813E+01	+2.88174695E+00	+3.37093122E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
348.000000	+3.30350838E+01	+4.20778381E+01	+2.89511098E+00	+3.31375433E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
352.000000	+3.29036198E+01	+4.20660349E+01	+2.90825699E+00	+3.22367011E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
356.000000	+3.27727929E+01	+4.20517871E+01	+2.92090034E+00	+3.08090721E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
360.000000	+3.26436704E+01	+4.20347200E+01	+2.93290425E+00	+3.01055424E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
364.000000	+3.25148459E+01	+4.20200324E+01	+2.94498477E+00	+3.15084441E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
368.000000	+3.23852556E+01	+4.20160317E+01	+2.95811100E+00	+3.33691244E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
372.000000	+3.22534835E+01	+4.20158310E+01	+2.97168007E+00	+3.24521587E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
376.000000	+3.21205115E+01	+4.20045931E+01	+2.98407273E+00	+2.95343658E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
380.000000	+3.19893565E+01	+4.19851104E+01	+2.99530757E+00	+2.83565286E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
384.000000	+3.18603390E+01	+4.19712058E+01	+3.00675795E+00	+2.96117904E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
388.000000	+3.17302394E+01	+4.19656140E+01	+3.01899700E+00	+3.03423831E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
392.000000	+3.15999030E+01	+4.19592031E+01	+3.03103186E+00	+2.92130587E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
396.000000	+3.14719868E+01	+4.19493838E+01	+3.04236745E+00	+2.74648826E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
100.000000	+4.95579724E+01	+5.15411970E+01	+1.37787128E+00	+1.12588174E-02	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
102.000000	+4.92258927E+01	+5.12541703E+01	+1.40033414E+00	+1.12040388E-02	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
104.000000	+4.88838675E+01	+5.09579943E+01	+1.42268744E+00	+1.11482075E-02	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
106.000000	+4.85338074E+01	+5.06545786E+01	+1.44492697E+00	+1.10836234E-02	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
108.000000	+4.81775373E+01	+5.03456884E+01	+1.46702193E+00	+1.09973710E-02	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
110.000000	+4.78168034E+01	+5.00329485E+01	+1.48891645E+00	+1.08931060E-02	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
112.000000	+4.74532816E+01	+4.97179926E+01	+1.51059436E+00	+1.07880199E-02	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
114.000000	+4.70885244E+01	+4.94023941E+01	+1.53206853E+00	+1.06808578E-02	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
116.000000	+4.67239590E+01	+4.90875229E+01	+1.55331779E+00	+1.05605342E-02	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
118.000000	+4.63609524E+01	+4.87746588E+01	+1.57431067E+00	+1.04286826E-02	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
120.000000	+4.60007919E+01	+4.84650366E+01	+1.59503252E+00	+1.02913960E-02	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
122.000000	+4.56446105E+01	+4.81597521E+01	+1.61547625E+00	+1.01604778E-02	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
124.000000	+4.52933906E+01	+4.78598499E+01	+1.63567443E+00	+1.00461068E-02	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
126.000000	+4.49480167E+01	+4.75662859E+01	+1.65566068E+00	+9.92653164E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
128.000000	+4.46093127E+01	+4.72797263E+01	+1.67538056E+00	+9.78379372E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
130.000000	+4.42780085E+01	+4.70007756E+01	+1.69479586E+00	+9.65346790E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
132.000000	+4.39546767E+01	+4.67302221E+01	+1.71399443E+00	+9.56021901E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
134.000000	+4.36397471E+01	+4.64686517E+01	+1.73303673E+00	+9.46670447E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
136.000000	+4.33336087E+01	+4.62162704E+01	+1.75186125E+00	+9.34835731E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
138.000000	+4.30366833E+01	+4.59733730E+01	+1.77043016E+00	+9.22580157E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
140.000000	+4.27493304E+01	+4.57403588E+01	+1.78876445E+00	+9.10697791E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
142.000000	+4.24717359E+01	+4.55173753E+01	+1.80685807E+00	+8.99388678E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
144.000000	+4.22039733E+01	+4.53045645E+01	+1.82474000E+00	+8.90253263E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
146.000000	+4.19460636E+01	+4.51021128E+01	+1.84246820E+00	+8.81394466E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
148.000000	+4.16979794E+01	+4.49098342E+01	+1.85999578E+00	+8.70064078E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
150.000000	+4.14597253E+01	+4.47275469E+01	+1.87727077E+00	+8.58444634E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
152.000000	+4.12313004E+01	+4.45553586E+01	+1.89433356E+00	+8.47298683E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
154.000000	+4.10125567E+01	+4.43930293E+01	+1.91116271E+00	+8.35024294E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
156.000000	+4.08032843E+01	+4.42402443E+01	+1.92773453E+00	+8.24751675E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
158.000000	+4.06032731E+01	+4.40971277E+01	+1.94415278E+00	+8.17250212E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
160.000000	+4.04121767E+01	+4.39633475E+01	+1.96042454E+00	+8.07682957E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
162.000000	+4.02296589E+01	+4.38382338E+01	+1.97646010E+00	+7.97285203E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
164.000000	+4.00555487E+01	+4.37217966E+01	+1.99231595E+00	+7.88109872E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
166.000000	+3.98895792E+01	+4.36137243E+01	+2.00798449E+00	+7.75245716E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
168.000000	+3.97314020E+01	+4.35131208E+01	+2.02332578E+00	+7.61566347E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
170.000000	+3.95807976E+01	+4.34201356E+01	+2.03844715E+00	+7.54116089E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
172.000000	+3.94373677E+01	+4.33348986E+01	+2.05349042E+00	+7.45936457E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
174.000000	+3.93005359E+01	+4.32561562E+01	+2.06828461E+00	+7.33260830E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
176.000000	+3.91700285E+01	+4.31835686E+01	+2.08282086E+00	+7.26222688E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
178.000000	+3.90455730E+01	+4.31177850E+01	+2.09733351E+00	+7.21620674E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
180.000000	+3.89265695E+01	+4.30576479E+01	+2.11168568E+00	+7.07690952E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
182.000000	+3.88127275E+01	+4.30018613E+01	+2.12564115E+00	+6.93587813E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
184.000000	+3.87040734E+01	+4.29513672E+01	+2.13942920E+00	+6.89126403E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
186.000000	+3.86001730E+01	+4.29063867E+01	+2.15320621E+00	+6.81493322E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
188.000000	+3.85004163E+01	+4.28650826E+01	+2.16668893E+00	+6.65053200E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
190.000000	+3.84046443E+01	+4.28269498E+01	+2.17980834E+00	+6.54912676E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
192.000000	+3.83127011E+01	+4.27932173E+01	+2.19288544E+00	+6.54643465E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
194.000000	+3.82240435E+01	+4.27636797E+01	+2.20599407E+00	+6.49010576E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
196.000000	+3.81381638E+01	+4.27365190E+01	+2.21884586E+00	+6.33587807E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
198.000000	+3.80548976E+01	+4.27110545E+01	+2.23133759E+00	+6.15584973E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
50.000000	+4.95029604E+01	+5.08237980E+01	+9.71413294E-01	+3.39038303E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
51.000000	+4.96997949E+01	+5.10252086E+01	+9.74871769E-01	+3.52656815E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
52.000000	+4.98901533E+01	+5.12203400E+01	+9.78466430E-01	+3.66481898E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
53.000000	+5.00737799E+01	+5.14089441E+01	+9.82201407E-01	+3.80718937E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
54.000000	+5.02504246E+01	+5.15907785E+01	+9.86080809E-01	+3.95336257E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
55.000000	+5.04198450E+01	+5.17656078E+01	+9.90108132E-01	+4.10308771E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
56.000000	+5.05818091E+01	+5.19332074E+01	+9.94286984E-01	+4.25728537E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
57.000000	+5.07360970E+01	+5.20933672E+01	+9.98622703E-01	+4.41830379E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
58.000000	+5.08824999E+01	+5.22458928E+01	+1.00312359E+00	+4.58901351E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
59.000000	+5.10208190E+01	+5.23906036E+01	+1.00780073E+00	+4.77146794E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
60.000000	+5.11508648E+01	+5.25273308E+01	+1.01266653E+00	+4.96620577E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
61.000000	+5.12724593E+01	+5.26559170E+01	+1.01773314E+00	+5.17267885E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
62.000000	+5.13854393E+01	+5.27762193E+01	+1.02301189E+00	+5.39034374E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
63.000000	+5.14896598E+01	+5.28881128E+01	+1.02851383E+00	+5.61945003E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
64.000000	+5.15849952E+01	+5.29914942E+01	+1.03425079E+00	+5.86082705E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
65.000000	+5.16713390E+01	+5.30862807E+01	+1.04023548E+00	+6.11474114E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
66.000000	+5.17486027E+01	+5.31724080E+01	+1.04648027E+00	+6.37960234E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
67.000000	+5.18167160E+01	+5.32498268E+01	+1.05299469E+00	+6.65147362E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
68.000000	+5.18756290E+01	+5.33185016E+01	+1.05978321E+00	+6.92486130E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
69.000000	+5.19253149E+01	+5.33784120E+01	+1.06684441E+00	+7.19443575E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
70.000000	+5.19657724E+01	+5.34295565E+01	+1.07417209E+00	+7.45670323E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
71.000000	+5.19970258E+01	+5.34719560E+01	+1.08175782E+00	+7.71068994E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
72.000000	+5.20191221E+01	+5.35056547E+01	+1.08959347E+00	+7.95740072E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
73.000000	+5.20321272E+01	+5.35307184E+01	+1.09767262E+00	+8.19862811E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
74.000000	+5.20361226E+01	+5.35472311E+01	+1.10599072E+00	+8.43595640E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
75.000000	+5.20312033E+01	+5.35552930E+01	+1.11454453E+00	+8.67036180E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
76.000000	+5.20174783E+01	+5.35550191E+01	+1.12333145E+00	+8.90214857E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
77.000000	+5.19950713E+01	+5.35465394E+01	+1.13234883E+00	+9.13074625E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
78.000000	+5.19641221E+01	+5.35299986E+01	+1.14159294E+00	+9.35429554E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
79.000000	+5.19247874E+01	+5.35055545E+01	+1.15105742E+00	+9.56947986E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
80.000000	+5.18772422E+01	+5.34733766E+01	+1.16073190E+00	+9.77210299E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
81.000000	+5.18216794E+01	+5.34336453E+01	+1.17060163E+00	+9.95838059E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
82.000000	+5.17583078E+01	+5.33865507E+01	+1.18064866E+00	+1.01263185E-02	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
83.000000	+5.16873480E+01	+5.33322932E+01	+1.19085426E+00	+1.02764420E-02	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
84.000000	+5.16090277E+01	+5.32710820E+01	+1.20120154E+00	+1.04115465E-02	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
85.000000	+5.15235783E+01	+5.32031355E+01	+1.21167736E+00	+1.05356326E-02	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
86.000000	+5.14312338E+01	+5.31286812E+01	+1.22227281E+00	+1.06524140E-02	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
87.000000	+5.13322327E+01	+5.30479564E+01	+1.23298218E+00	+1.07638187E-02	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
88.000000	+5.12268209E+01	+5.29612065E+01	+1.24380045E+00	+1.08689986E-02	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
89.000000	+5.11152530E+01	+5.28686814E+01	+1.25472018E+00	+1.09644526E-02	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
90.000000	+5.09977915E+01	+5.27706305E+01	+1.26572935E+00	+1.10455869E-02	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
91.000000	+5.08747046E+01	+5.26672994E+01	+1.27681135E+00	+1.11092096E-02	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
92.000000	+5.07462622E+01	+5.25589317E+01	+1.28794777E+00	+1.11555837E-02	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
93.000000	+5.06127339E+01	+5.24457730E+01	+1.29912252E+00	+1.11886146E-02	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
94.000000	+5.04743872E+01	+5.23280764E+01	+1.31032500E+00	+1.12138494E-02	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
95.000000	+5.03314881E+01	+5.22061026E+01	+1.32155022E+00	+1.12355043E-02	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
96.000000	+5.01843016E+01	+5.20801166E+01	+1.33279601E+00	+1.12544602E-02	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
97.000000	+5.00330930E+01	+5.19503815E+01	+1.34405914E+00	+1.12684482E-02	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
98.000000	+4.98781270E+01	+5.18171529E+01	+1.35533290E+00	+1.12740766E-02	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
99.000000	+4.97196670E+01	+5.16806779E+01	+1.36660729E+00	+1.12747023E-02	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
25.000000	+4.32916911E+01	+4.45523727E+01	+9.24799760E-01	+5.50523263E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
25.500000	+4.34252914E+01	+4.46863321E+01	+9.25084508E-01	+5.88470295E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
26.000000	+4.35590998E+01	+4.48205236E+01	+9.25388230E-01	+6.27721485E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
26.500000	+4.36930763E+01	+4.49549088E+01	+9.25712230E-01	+6.69201720E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
27.000000	+4.38271810E+01	+4.50894491E+01	+9.26057432E-01	+7.12169469E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
27.500000	+4.39613745E+01	+4.52241060E+01	+9.26424399E-01	+7.56007659E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
28.000000	+4.40956186E+01	+4.53588414E+01	+9.26813439E-01	+8.00364334E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
28.500000	+4.42298759E+01	+4.54936184E+01	+9.27224763E-01	+8.45201550E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
29.000000	+4.43641100E+01	+4.56284010E+01	+9.27658641E-01	+8.90746523E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
29.500000	+4.44982851E+01	+4.57631538E+01	+9.28115510E-01	+9.37369265E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
30.000000	+4.46323654E+01	+4.58978421E+01	+9.28596010E-01	+9.85430886E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
30.500000	+4.47663151E+01	+4.60324309E+01	+9.29100941E-01	+1.03515140E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
31.000000	+4.49000979E+01	+4.61668851E+01	+9.29631162E-01	+1.08653529E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
31.500000	+4.50336769E+01	+4.63011691E+01	+9.30187476E-01	+1.13937190E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
32.000000	+4.51670150E+01	+4.64352465E+01	+9.30770534E-01	+1.19330308E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
32.500000	+4.53000753E+01	+4.65690809E+01	+9.31380779E-01	+1.24793087E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
33.000000	+4.54328206E+01	+4.67026357E+01	+9.32018464E-01	+1.30292801E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
33.500000	+4.55652146E+01	+4.68358747E+01	+9.32683707E-01	+1.35811691E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
34.000000	+4.56972212E+01	+4.69687620E+01	+9.33376581E-01	+1.41349530E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
34.500000	+4.58288047E+01	+4.71012621E+01	+9.34097203E-01	+1.46920568E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
35.000000	+4.59599298E+01	+4.72333401E+01	+9.34845787E-01	+1.52546304E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
35.500000	+4.60905611E+01	+4.73649612E+01	+9.35622666E-01	+1.58246724E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
36.000000	+4.62206632E+01	+4.74960903E+01	+9.36428254E-01	+1.64032890E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
36.500000	+4.63502002E+01	+4.76266924E+01	+9.37262994E-01	+1.69903070E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
37.000000	+4.64791361E+01	+4.77567320E+01	+9.38127285E-01	+1.75843340E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
37.500000	+4.66074345E+01	+4.78861733E+01	+9.39021428E-01	+1.81832062E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
38.000000	+4.67350592E+01	+4.80149802E+01	+9.39945606E-01	+1.87846512E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
38.500000	+4.68619737E+01	+4.81431168E+01	+9.40899893E-01	+1.93869380E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
39.000000	+4.69881422E+01	+4.82705471E+01	+9.41884299E-01	+1.99893093E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
39.500000	+4.71135287E+01	+4.83972353E+01	+9.42898824E-01	+2.05920781E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
40.000000	+4.72380977E+01	+4.85231460E+01	+9.43943507E-01	+2.11963846E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
40.500000	+4.73618136E+01	+4.86482441E+01	+9.45018462E-01	+2.18037196E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
41.000000	+4.74846410E+01	+4.87724943E+01	+9.46123879E-01	+2.24153839E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
41.500000	+4.76065442E+01	+4.88958615E+01	+9.47260001E-01	+2.30320613E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
42.000000	+4.77274874E+01	+4.90183103E+01	+9.48427085E-01	+2.36536318E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
42.500000	+4.78474347E+01	+4.91398053E+01	+9.49625364E-01	+2.42792634E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
43.000000	+4.79663501E+01	+4.92603108E+01	+9.50855012E-01	+2.49077297E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
43.500000	+4.80841975E+01	+4.93797910E+01	+9.52116137E-01	+2.55378300E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
44.000000	+4.82009410E+01	+4.94982105E+01	+9.53408795E-01	+2.61687650E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
44.500000	+4.83165451E+01	+4.96155335E+01	+9.54733013E-01	+2.68003487E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
45.000000	+4.84309742E+01	+4.97317250E+01	+9.56088829E-01	+2.74329973E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
45.500000	+4.85441932E+01	+4.98467500E+01	+9.57476313E-01	+2.80675190E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
46.000000	+4.86561669E+01	+4.99605738E+01	+9.58895581E-01	+2.87047899E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
46.500000	+4.87668606E+01	+5.00731617E+01	+9.60346792E-01	+2.93454415E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
47.000000	+4.88762392E+01	+5.01844795E+01	+9.61830126E-01	+2.99896698E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
47.500000	+4.89842682E+01	+5.02944928E+01	+9.63345759E-01	+3.06372350E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
48.000000	+4.90909127E+01	+5.04031672E+01	+9.64893849E-01	+3.12876507E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
48.500000	+4.91961383E+01	+5.05104687E+01	+9.66474524E-01	+3.19404947E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
49.000000	+4.92999106E+01	+5.06163633E+01	+9.68087898E-01	+3.25957347E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
49.500000	+4.94021959E+01	+5.07208174E+01	+9.69734098E-01	+3.32522321E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
12.500000	+4.01447306E+01	+4.13976629E+01	+9.18633838E-01	+1.08645377E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
12.750000	+4.02013402E+01	+4.14546019E+01	+9.18896699E-01	+1.01643416E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
13.000000	+4.02583393E+01	+4.15119085E+01	+9.19142055E-01	+9.48758246E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
13.250000	+4.03157182E+01	+4.15695746E+01	+9.19371078E-01	+8.85911140E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
13.500000	+4.03734674E+01	+4.16275920E+01	+9.19585011E-01	+8.28110859E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
13.750000	+4.04315771E+01	+4.16859527E+01	+9.19785134E-01	+7.75440909E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
14.000000	+4.04900377E+01	+4.17446487E+01	+9.19972731E-01	+7.27845980E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
14.250000	+4.05488396E+01	+4.18036718E+01	+9.20149057E-01	+6.85138250E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
14.500000	+4.06079730E+01	+4.18630138E+01	+9.20315300E-01	+6.47012960E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
14.750000	+4.06674281E+01	+4.19226663E+01	+9.20472563E-01	+6.13071378E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
15.000000	+4.07271954E+01	+4.19826211E+01	+9.20621836E-01	+5.82848925E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
15.250000	+4.07872655E+01	+4.20428696E+01	+9.20763988E-01	+5.55846018E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
15.500000	+4.08476291E+01	+4.21034037E+01	+9.20899759E-01	+5.31559224E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
15.750000	+4.09082773E+01	+4.21642151E+01	+9.21029767E-01	+5.09510453E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
16.000000	+4.09692014E+01	+4.22252960E+01	+9.21154514E-01	+4.89272235E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
16.250000	+4.10303934E+01	+4.22866385E+01	+9.21274403E-01	+4.70487556E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
16.500000	+4.10918453E+01	+4.23482353E+01	+9.21389758E-01	+4.52883231E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
16.750000	+4.11535496E+01	+4.24100793E+01	+9.21500845E-01	+4.36276323E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
17.000000	+4.12154994E+01	+4.24721636E+01	+9.21607896E-01	+4.20573679E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
17.250000	+4.12776879E+01	+4.25344818E+01	+9.21711132E-01	+4.05765098E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
17.500000	+4.13401087E+01	+4.25970278E+01	+9.21810779E-01	+3.91911147E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
17.750000	+4.14027555E+01	+4.26597957E+01	+9.21907087E-01	+3.79126876E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
18.000000	+4.14656225E+01	+4.27227799E+01	+9.22000342E-01	+3.67562960E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
18.250000	+4.15287037E+01	+4.27859749E+01	+9.22090869E-01	+3.57385846E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
18.500000	+4.15919933E+01	+4.28493754E+01	+9.22179035E-01	+3.48758447E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
18.750000	+4.16554857E+01	+4.29129762E+01	+9.22265248E-01	+3.41822787E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
19.000000	+4.17191749E+01	+4.29767719E+01	+9.22349947E-01	+3.36685759E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
19.250000	+4.17830552E+01	+4.30407574E+01	+9.22433591E-01	+3.33408838E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
19.500000	+4.18471207E+01	+4.31049274E+01	+9.22516651E-01	+3.32002251E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
19.750000	+4.19113655E+01	+4.31692765E+01	+9.22599592E-01	+3.32423719E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
20.000000	+4.19757835E+01	+4.32337993E+01	+9.22682863E-01	+3.34581570E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
20.250000	+4.20403688E+01	+4.32984902E+01	+9.22766883E-01	+3.38341656E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
20.500000	+4.21051151E+01	+4.33633437E+01	+9.22852034E-01	+3.43537295E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
20.750000	+4.21700166E+01	+4.34283542E+01	+9.22938652E-01	+3.49981270E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
21.000000	+4.22350672E+01	+4.34935160E+01	+9.23027024E-01	+3.57478803E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
21.250000	+4.23002609E+01	+4.35588235E+01	+9.23117391E-01	+3.65840433E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
21.500000	+4.23655920E+01	+4.36242711E+01	+9.23209945E-01	+3.74893814E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
21.750000	+4.24310548E+01	+4.36898533E+01	+9.23304838E-01	+3.84493543E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
22.000000	+4.24966437E+01	+4.37555647E+01	+9.23402191E-01	+3.94528399E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
22.250000	+4.25623533E+01	+4.38214001E+01	+9.23502102E-01	+4.04925559E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
22.500000	+4.26281783E+01	+4.38873542E+01	+9.23604654E-01	+4.15651641E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
22.750000	+4.26941136E+01	+4.39534221E+01	+9.23709928E-01	+4.26710678E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
23.000000	+4.27601542E+01	+4.40195988E+01	+9.23818009E-01	+4.38139359E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
23.250000	+4.28262953E+01	+4.40858797E+01	+9.23928998E-01	+4.50000049E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
23.500000	+4.28925319E+01	+4.41522599E+01	+9.24043009E-01	+4.62372267E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
23.750000	+4.29588592E+01	+4.42187349E+01	+9.24160184E-01	+4.75343386E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
24.000000	+4.30252726E+01	+4.42853001E+01	+9.24280681E-01	+4.88999297E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
24.250000	+4.30917673E+01	+4.43519510E+01	+9.24404683E-01	+5.03415792E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
24.500000	+4.31583385E+01	+4.44186831E+01	+9.24532389E-01	+5.18651294E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
24.750000	+4.32249814E+01	+4.44854919E+01	+9.24664009E-01	+5.34308331E-04	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
6.250000	+3.88986745E+01	+4.01324542E+01	+9.03229573E-01	+4.69219559E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
6.375000	+3.89192905E+01	+4.01537839E+01	+9.03807910E-01	+4.56119948E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
6.500000	+3.89401367E+01	+4.01753241E+01	+9.04369873E-01	+4.43070767E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
6.625000	+3.89612091E+01	+4.01970707E+01	+9.04915587E-01	+4.30147557E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
6.750000	+3.89825037E+01	+4.02190201E+01	+9.05445242E-01	+4.17398131E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
6.875000	+3.90040168E+01	+4.02411688E+01	+9.05959082E-01	+4.04865417E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
7.000000	+3.90257446E+01	+4.02635131E+01	+9.06457405E-01	+3.92587362E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
7.125000	+3.90476832E+01	+4.02860499E+01	+9.06940551E-01	+3.80596879E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
7.250000	+3.90698290E+01	+4.03087759E+01	+9.07408897E-01	+3.68921860E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
7.375000	+3.90921785E+01	+4.03316879E+01	+9.07862855E-01	+3.57585232E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
7.500000	+3.91147278E+01	+4.03547827E+01	+9.08302861E-01	+3.46605059E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
7.625000	+3.91374735E+01	+4.03780575E+01	+9.08729368E-01	+3.35994702E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
7.750000	+3.91604121E+01	+4.04015091E+01	+9.09142847E-01	+3.25763009E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
7.875000	+3.91835400E+01	+4.04251347E+01	+9.09543776E-01	+3.15914548E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
8.000000	+3.92068536E+01	+4.04489312E+01	+9.09932634E-01	+3.06449883E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
8.125000	+3.92303496E+01	+4.04728959E+01	+9.10309900E-01	+2.97365867E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
8.250000	+3.92540245E+01	+4.04970258E+01	+9.10676048E-01	+2.88655973E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
8.375000	+3.92778749E+01	+4.05213182E+01	+9.11031540E-01	+2.80310637E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
8.500000	+3.93018975E+01	+4.05457701E+01	+9.11376825E-01	+2.72317623E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
8.625000	+3.93260888E+01	+4.05703789E+01	+9.11712334E-01	+2.64662397E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
8.750000	+3.93504457E+01	+4.05951416E+01	+9.12038481E-01	+2.57328505E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
8.875000	+3.93749648E+01	+4.06200556E+01	+9.12355656E-01	+2.50297954E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
9.000000	+3.93996431E+01	+4.06451182E+01	+9.12664226E-01	+2.43551589E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
9.125000	+3.94244774E+01	+4.06703265E+01	+9.12964535E-01	+2.37069459E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
9.250000	+3.94494646E+01	+4.06956781E+01	+9.13256899E-01	+2.30831173E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
9.375000	+3.94746018E+01	+4.07211701E+01	+9.13541612E-01	+2.24816235E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
9.500000	+3.94998861E+01	+4.07468001E+01	+9.13818940E-01	+2.19004364E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
9.625000	+3.95253145E+01	+4.07725656E+01	+9.14089123E-01	+2.13375782E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
9.750000	+3.95508845E+01	+4.07984639E+01	+9.14352379E-01	+2.07911483E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
9.875000	+3.95765933E+01	+4.08244927E+01	+9.14608902E-01	+2.02593468E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
10.000000	+3.96024382E+01	+4.08506497E+01	+9.14858863E-01	+1.97404948E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
10.125000	+3.96284170E+01	+4.08769324E+01	+9.15102414E-01	+1.92330523E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
10.250000	+3.96545270E+01	+4.09033388E+01	+9.15339689E-01	+1.87356311E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
10.375000	+3.96807661E+01	+4.09298665E+01	+9.15570805E-01	+1.82470065E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
10.500000	+3.97071320E+01	+4.09565136E+01	+9.15795865E-01	+1.77661239E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
10.625000	+3.97336226E+01	+4.09832779E+01	+9.16014958E-01	+1.72921030E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
10.750000	+3.97602358E+01	+4.10101576E+01	+9.16228167E-01	+1.68242388E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
10.875000	+3.97869696E+01	+4.10371507E+01	+9.16435564E-01	+1.63619992E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
11.000000	+3.98138223E+01	+4.10642555E+01	+9.16637217E-01	+1.59050203E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
11.125000	+3.98407920E+01	+4.10914702E+01	+9.16833190E-01	+1.54530989E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
11.250000	+3.98678769E+01	+4.11187933E+01	+9.17023545E-01	+1.50061827E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
11.375000	+3.98950755E+01	+4.11462230E+01	+9.17208344E-01	+1.45643585E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
11.500000	+3.99223861E+01	+4.11737580E+01	+9.17387654E-01	+1.41278384E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
11.625000	+3.99498071E+01	+4.12013967E+01	+9.17561540E-01	+1.36969452E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
11.750000	+3.99773373E+01	+4.12291377E+01	+9.17730077E-01	+1.32720965E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
11.875000	+4.00049750E+01	+4.12569798E+01	+9.17893343E-01	+1.28537872E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
12.000000	+4.00327189E+01	+4.12849217E+01	+9.18051422E-01	+1.24425728E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
12.125000	+4.00605677E+01	+4.13129621E+01	+9.18204407E-01	+1.20390522E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
12.250000	+4.00885201E+01	+4.13410999E+01	+9.18352398E-01	+1.16438498E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
12.375000	+4.01165748E+01	+4.13693338E+01	+9.18495503E-01	+1.12529648E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
3.125000	+3.84732385E+01	+3.96845259E+01	+8.84830938E-01	+6.15918801E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
3.187500	+3.84797031E+01	+3.96914584E+01	+8.85217098E-01	+6.19791759E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
3.250000	+3.84862678E+01	+3.96984940E+01	+8.85605678E-01	+6.23473219E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
3.312500	+3.84929312E+01	+3.97056312E+01	+8.85996439E-01	+6.26772866E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
3.375000	+3.84996923E+01	+3.97128686E+01	+8.86389144E-01	+6.29693283E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
3.437500	+3.85065498E+01	+3.97202047E+01	+8.86783556E-01	+6.32237494E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
3.500000	+3.85135026E+01	+3.97276380E+01	+8.87179441E-01	+6.34408949E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
3.562500	+3.85205494E+01	+3.97351671E+01	+8.87576567E-01	+6.36211524E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
3.625000	+3.85276892E+01	+3.97427906E+01	+8.87974705E-01	+6.37649510E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
3.687500	+3.85349208E+01	+3.97505070E+01	+8.88373629E-01	+6.38727602E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
3.750000	+3.85422431E+01	+3.97583150E+01	+8.88773115E-01	+6.39450895E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
3.812500	+3.85496550E+01	+3.97662132E+01	+8.89172943E-01	+6.39824866E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
3.875000	+3.85571553E+01	+3.97742002E+01	+8.89572896E-01	+6.39855371E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
3.937500	+3.85647431E+01	+3.97822747E+01	+8.89972762E-01	+6.39548627E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
4.000000	+3.85724172E+01	+3.97904354E+01	+8.90372332E-01	+6.38911199E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
4.062500	+3.85801766E+01	+3.97986810E+01	+8.90771401E-01	+6.37949992E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
4.125000	+3.85880203E+01	+3.98070102E+01	+8.91169769E-01	+6.36672232E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
4.187500	+3.85959472E+01	+3.98154218E+01	+8.91567241E-01	+6.35085452E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
4.250000	+3.86039565E+01	+3.98239145E+01	+8.91963626E-01	+6.33197477E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
4.312500	+3.86120470E+01	+3.98324871E+01	+8.92358738E-01	+6.31016412E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
4.375000	+3.86202179E+01	+3.98411386E+01	+8.92752397E-01	+6.28550617E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
4.437500	+3.86284683E+01	+3.98498676E+01	+8.93144426E-01	+6.25808698E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
4.500000	+3.86367971E+01	+3.98586732E+01	+8.93534657E-01	+6.22799485E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
4.562500	+3.86452035E+01	+3.98675541E+01	+8.93922926E-01	+6.19532019E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
4.625000	+3.86536867E+01	+3.98765094E+01	+8.94309072E-01	+6.16015525E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
4.687500	+3.86622456E+01	+3.98855379E+01	+8.94692945E-01	+6.12259406E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
4.750000	+3.86708796E+01	+3.98946386E+01	+8.95074397E-01	+6.08273212E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
4.812500	+3.86795878E+01	+3.99038105E+01	+8.95453287E-01	+6.04066629E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
4.875000	+3.86883693E+01	+3.99130527E+01	+8.95829480E-01	+5.99649460E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
4.937500	+3.86972234E+01	+3.99223641E+01	+8.96202848E-01	+5.95031599E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
5.000000	+3.87061493E+01	+3.99317439E+01	+8.96573270E-01	+5.90223019E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
5.062500	+3.87151462E+01	+3.99411911E+01	+8.96940627E-01	+5.85233751E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
5.125000	+3.87242134E+01	+3.99507049E+01	+8.97304812E-01	+5.80073861E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
5.187500	+3.87333501E+01	+3.99602843E+01	+8.97665720E-01	+5.74753438E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
5.250000	+3.87425557E+01	+3.99699287E+01	+8.98023254E-01	+5.69282566E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
5.312500	+3.87518294E+01	+3.99796370E+01	+8.98377323E-01	+5.63671314E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
5.375000	+3.87611705E+01	+3.99894086E+01	+8.98727843E-01	+5.57929713E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
5.437500	+3.87705784E+01	+3.99992426E+01	+8.99074735E-01	+5.52067738E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
5.500000	+3.87800524E+01	+4.00091384E+01	+8.99417927E-01	+5.46095289E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
5.562500	+3.87895919E+01	+4.00190951E+01	+8.99757354E-01	+5.40022179E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
5.625000	+3.87991963E+01	+4.00291121E+01	+9.00092955E-01	+5.33858110E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
5.687500	+3.88088648E+01	+4.00391887E+01	+9.00424677E-01	+5.27612661E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
5.750000	+3.88185969E+01	+4.00493242E+01	+9.00752471E-01	+5.21295268E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
5.812500	+3.88283921E+01	+4.00595180E+01	+9.01076296E-01	+5.14915212E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
5.875000	+3.88382497E+01	+4.00697694E+01	+9.01396115E-01	+5.08481604E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
5.937500	+3.88481691E+01	+4.00800778E+01	+9.01711898E-01	+5.02003368E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
6.000000	+3.88581498E+01	+4.00904426E+01	+9.02023619E-01	+4.95489227E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
6.062500	+3.88681913E+01	+4.01008632E+01	+9.02331259E-01	+4.88947694E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
6.125000	+3.88782929E+01	+4.01113390E+01	+9.02634804E-01	+4.82387055E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
6.187500	+3.88884542E+01	+4.01218696E+01	+9.02934243E-01	+4.75818906E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
1.562500	+3.83477370E+01	+3.95491681E+01	+8.76660646E-01	+3.92314035E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
1.593750	+3.83495035E+01	+3.95510832E+01	+8.76784264E-01	+3.98841906E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
1.625000	+3.83513027E+01	+3.95530334E+01	+8.76909922E-01	+4.05333213E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
1.656250	+3.83531344E+01	+3.95550185E+01	+8.77037597E-01	+4.11750859E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
1.687500	+3.83549984E+01	+3.95570384E+01	+8.77167266E-01	+4.18093786E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
1.718750	+3.83568947E+01	+3.95590929E+01	+8.77298906E-01	+4.24360962E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
1.750000	+3.83588231E+01	+3.95611819E+01	+8.77432492E-01	+4.30551372E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
1.781250	+3.83607834E+01	+3.95633052E+01	+8.77568000E-01	+4.36664023E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
1.812500	+3.83627756E+01	+3.95654626E+01	+8.77705407E-01	+4.42697945E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
1.843750	+3.83647994E+01	+3.95676539E+01	+8.77844687E-01	+4.48652188E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
1.875000	+3.83668548E+01	+3.95698791E+01	+8.77985814E-01	+4.54525826E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
1.906250	+3.83689416E+01	+3.95721379E+01	+8.78128765E-01	+4.60317952E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
1.937500	+3.83710597E+01	+3.95744302E+01	+8.78273513E-01	+4.66027687E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
1.968750	+3.83732089E+01	+3.95767557E+01	+8.78420032E-01	+4.71654172E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
2.000000	+3.83753891E+01	+3.95791143E+01	+8.78568297E-01	+4.77196571E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
2.031250	+3.83776001E+01	+3.95815059E+01	+8.78718280E-01	+4.82654072E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
2.062500	+3.83798418E+01	+3.95839302E+01	+8.78869956E-01	+4.88025890E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
2.093750	+3.83821141E+01	+3.95863872E+01	+8.79023297E-01	+4.93311261E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
2.125000	+3.83844168E+01	+3.95888765E+01	+8.79178275E-01	+4.98509446E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
2.156250	+3.83867497E+01	+3.95913980E+01	+8.79334865E-01	+5.03619733E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
2.187500	+3.83891127E+01	+3.95939516E+01	+8.79493038E-01	+5.08641432E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
2.218750	+3.83915056E+01	+3.95965370E+01	+8.79652766E-01	+5.13573882E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
2.250000	+3.83939284E+01	+3.95991541E+01	+8.79814021E-01	+5.18416445E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
2.281250	+3.83963808E+01	+3.96018027E+01	+8.79976776E-01	+5.23168509E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
2.312500	+3.83988627E+01	+3.96044825E+01	+8.80141002E-01	+5.27829491E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
2.343750	+3.84013740E+01	+3.96071935E+01	+8.80306670E-01	+5.32398830E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
2.375000	+3.84039144E+01	+3.96099355E+01	+8.80473751E-01	+5.36875995E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
2.406250	+3.84064839E+01	+3.96127081E+01	+8.80642217E-01	+5.41260480E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
2.437500	+3.84090822E+01	+3.96155113E+01	+8.80812039E-01	+5.45551808E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
2.468750	+3.84117093E+01	+3.96183449E+01	+8.80983187E-01	+5.49749526E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
2.500000	+3.84143650E+01	+3.96212087E+01	+8.81155632E-01	+5.53853211E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
2.531250	+3.84170490E+01	+3.96241024E+01	+8.81329345E-01	+5.57862466E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
2.562500	+3.84197614E+01	+3.96270260E+01	+8.81504296E-01	+5.61776924E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
2.593750	+3.84225018E+01	+3.96299791E+01	+8.81680456E-01	+5.65596242E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
2.625000	+3.84252702E+01	+3.96329616E+01	+8.81857794E-01	+5.69320107E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
2.656250	+3.84280664E+01	+3.96359734E+01	+8.82036281E-01	+5.72948235E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
2.687500	+3.84308902E+01	+3.96390142E+01	+8.82215887E-01	+5.76480368E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
2.718750	+3.84337416E+01	+3.96420838E+01	+8.82396581E-01	+5.79916279E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
2.750000	+3.84366202E+01	+3.96451821E+01	+8.82578334E-01	+5.83255766E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
2.781250	+3.84395260E+01	+3.96483088E+01	+8.82761116E-01	+5.86498659E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
2.812500	+3.84424588E+01	+3.96514638E+01	+8.82944896E-01	+5.89644812E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
2.843750	+3.84454185E+01	+3.96546469E+01	+8.83129644E-01	+5.92694111E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
2.875000	+3.84484049E+01	+3.96578578E+01	+8.83315330E-01	+5.95646471E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
2.906250	+3.84514178E+01	+3.96610964E+01	+8.83501923E-01	+5.98501833E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
2.937500	+3.84544571E+01	+3.96643626E+01	+8.83689393E-01	+6.01260168E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
2.968750	+3.84575227E+01	+3.96676560E+01	+8.83877711E-01	+6.03921474E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
3.000000	+3.84606143E+01	+3.96709765E+01	+8.84066844E-01	+6.06485781E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
3.031250	+3.84637319E+01	+3.96743240E+01	+8.84256764E-01	+6.08953144E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
3.062500	+3.84668752E+01	+3.96776981E+01	+8.84447440E-01	+6.11323648E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02
3.093750	+3.84700441E+01	+3.96810989E+01	+8.84638841E-01	+6.13645747E-03	+4.12172843E+01	-5.12872884E-02	-8.03654972E+02	+5.31302785E-01	+4.68697215E-01	+3.95001471E+01	-4.93029068E-02	-8.01172785E+02


==> anc/otoc_to_plot_free_M700_L1.1225_n500_beta2.0000.dat <==
100.000000	+1.44384022E+02	+1.51942973E+02	+2.71587961E+00	+1.59524540E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
102.000000	+1.44158490E+02	+1.51965101E+02	+2.74811812E+00	+1.62860597E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
104.000000	+1.44075966E+02	+1.52143732E+02	+2.78102385E+00	+1.65701746E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
106.000000	+1.44115749E+02	+1.52457321E+02	+2.81439882E+00	+1.66740035E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
108.000000	+1.44257868E+02	+1.52882072E+02	+2.84771986E+00	+1.64276419E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
110.000000	+1.44486989E+02	+1.53395100E+02	+2.88010939E+00	+1.57917074E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
112.000000	+1.44791040E+02	+1.53977582E+02	+2.91088669E+00	+1.48757284E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
114.000000	+1.45158704E+02	+1.54612961E+02	+2.93961230E+00	+1.37253104E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
116.000000	+1.45580006E+02	+1.55285001E+02	+2.96578793E+00	+1.23647333E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
118.000000	+1.46046669E+02	+1.55980280E+02	+2.98907124E+00	+1.09501041E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
120.000000	+1.46549215E+02	+1.56688740E+02	+3.00958835E+00	+9.72233561E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
122.000000	+1.47071592E+02	+1.57399124E+02	+3.02796058E+00	+8.95173758E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
124.000000	+1.47587202E+02	+1.58096371E+02	+3.04539530E+00	+8.84760269E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
126.000000	+1.48061094E+02	+1.58760667E+02	+3.06335099E+00	+9.30992821E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
128.000000	+1.48456735E+02	+1.59364641E+02	+3.08263501E+00	+1.00107053E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
130.000000	+1.48740477E+02	+1.59877185E+02	+3.10339381E+00	+1.07648957E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
132.000000	+1.48885690E+02	+1.60273545E+02	+3.12569460E+00	+1.14476152E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
134.000000	+1.48878909E+02	+1.60537427E+02	+3.14918427E+00	+1.18206316E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
136.000000	+1.48720651E+02	+1.60659885E+02	+3.17297712E+00	+1.18274257E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
138.000000	+1.48420930E+02	+1.60644264E+02	+3.19649397E+00	+1.16299632E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
140.000000	+1.47994696E+02	+1.60502463E+02	+3.21949697E+00	+1.12967136E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
142.000000	+1.47455755E+02	+1.60244093E+02	+3.24168083E+00	+1.09133759E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
144.000000	+1.46813641E+02	+1.59879508E+02	+3.26315048E+00	+1.06280864E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
146.000000	+1.46079266E+02	+1.59422988E+02	+3.28419317E+00	+1.03055831E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
148.000000	+1.45269495E+02	+1.58885224E+02	+3.30437281E+00	+9.74580660E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
150.000000	+1.44405247E+02	+1.58279422E+02	+3.32317640E+00	+9.08889987E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
152.000000	+1.43509194E+02	+1.57629039E+02	+3.34072841E+00	+8.48256513E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
154.000000	+1.42601349E+02	+1.56954357E+02	+3.35710666E+00	+7.90912217E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
156.000000	+1.41696356E+02	+1.56270044E+02	+3.37236490E+00	+7.43295386E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
158.000000	+1.40809376E+02	+1.55595531E+02	+3.38683848E+00	+7.00181492E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
160.000000	+1.39957758E+02	+1.54945385E+02	+3.40037216E+00	+6.44876280E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
162.000000	+1.39155913E+02	+1.54328440E+02	+3.41263353E+00	+5.91296978E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
164.000000	+1.38416856E+02	+1.53763194E+02	+3.42402404E+00	+5.53359654E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
166.000000	+1.37752342E+02	+1.53264447E+02	+3.43476791E+00	+5.13828680E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
168.000000	+1.37168264E+02	+1.52833281E+02	+3.44457718E+00	+4.75178787E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
170.000000	+1.36669199E+02	+1.52478966E+02	+3.45377507E+00	+4.52237605E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
172.000000	+1.36261485E+02	+1.52212452E+02	+3.46266669E+00	+4.24382677E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
174.000000	+1.35946831E+02	+1.52027264E+02	+3.47075037E+00	+3.86968420E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
176.000000	+1.35723250E+02	+1.51923039E+02	+3.47814543E+00	+3.73062637E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
178.000000	+1.35588332E+02	+1.51910525E+02	+3.48567288E+00	+3.78994912E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
180.000000	+1.35534343E+02	+1.51981589E+02	+3.49330522E+00	+3.82525368E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
182.000000	+1.35548812E+02	+1.52122671E+02	+3.50097389E+00	+4.09105548E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
184.000000	+1.35619038E+02	+1.52337644E+02	+3.50966944E+00	+4.74525387E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
186.000000	+1.35728915E+02	+1.52620367E+02	+3.51995491E+00	+5.44783549E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
188.000000	+1.35857404E+02	+1.52944330E+02	+3.53146079E+00	+6.12147405E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
190.000000	+1.35982678E+02	+1.53292839E+02	+3.54444080E+00	+7.02858687E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
192.000000	+1.36085910E+02	+1.53660040E+02	+3.55957513E+00	+8.00696290E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
194.000000	+1.36154932E+02	+1.54028473E+02	+3.57646866E+00	+8.62813670E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
196.000000	+1.36183918E+02	+1.54375165E+02	+3.59408768E+00	+8.90578943E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
198.000000	+1.36169722E+02	+1.54691452E+02	+3.61209181E+00	+9.09834354E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
50.000000	+1.93167112E+02	+1.97502382E+02	+2.15993116E+00	+3.46607316E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
51.000000	+1.92343515E+02	+1.96827015E+02	+2.19355133E+00	+3.25796250E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
52.000000	+1.91425954E+02	+1.96053114E+02	+2.22509041E+00	+3.03965082E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
53.000000	+1.90422662E+02	+1.95187184E+02	+2.25434435E+00	+2.80129898E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
54.000000	+1.89342939E+02	+1.94236739E+02	+2.28111639E+00	+2.54402699E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
55.000000	+1.88197025E+02	+1.93210242E+02	+2.30522489E+00	+2.27010104E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
56.000000	+1.86995883E+02	+1.92116993E+02	+2.32651841E+00	+1.98338832E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
57.000000	+1.85750884E+02	+1.90966961E+02	+2.34489266E+00	+1.68935323E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
58.000000	+1.84473413E+02	+1.89770506E+02	+2.36030547E+00	+1.39480570E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
59.000000	+1.83174414E+02	+1.88538047E+02	+2.37278877E+00	+1.10768397E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
60.000000	+1.81863920E+02	+1.87279673E+02	+2.38245915E+00	+8.36965257E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
61.000000	+1.80550584E+02	+1.86004756E+02	+2.38952808E+00	+5.92543485E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
62.000000	+1.79241258E+02	+1.84721575E+02	+2.39431002E+00	+3.84784106E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
63.000000	+1.77940668E+02	+1.83436976E+02	+2.39722376E+00	+2.23519212E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
64.000000	+1.76651247E+02	+1.82156118E+02	+2.39878040E+00	+1.16446877E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
65.000000	+1.75373198E+02	+1.80882322E+02	+2.39955270E+00	+6.71922527E-04	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
66.000000	+1.74104823E+02	+1.79617096E+02	+2.40012425E+00	+7.35988223E-04	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
67.000000	+1.72843127E+02	+1.78360365E+02	+2.40102467E+00	+1.26991998E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
68.000000	+1.71584617E+02	+1.77110908E+02	+2.40266409E+00	+2.13006406E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
69.000000	+1.70326189E+02	+1.75866982E+02	+2.40528480E+00	+3.14047454E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
70.000000	+1.69065921E+02	+1.74627031E+02	+2.40894504E+00	+4.12791012E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
71.000000	+1.67803643E+02	+1.73390369E+02	+2.41354062E+00	+4.95687251E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
72.000000	+1.66541167E+02	+1.72157684E+02	+2.41885878E+00	+5.55454800E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
73.000000	+1.65282148E+02	+1.70931283E+02	+2.42464972E+00	+5.91942249E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
74.000000	+1.64031607E+02	+1.69715011E+02	+2.43069763E+00	+6.11230623E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
75.000000	+1.62795252E+02	+1.68513870E+02	+2.43687433E+00	+6.23270770E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
76.000000	+1.61578734E+02	+1.67333428E+02	+2.44316304E+00	+6.38676975E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
77.000000	+1.60387014E+02	+1.66179147E+02	+2.44964787E+00	+6.65543556E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
78.000000	+1.59223974E+02	+1.65055780E+02	+2.45647391E+00	+7.07220896E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
79.000000	+1.58092355E+02	+1.63966997E+02	+2.46379229E+00	+7.61741038E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
80.000000	+1.56993983E+02	+1.62915316E+02	+2.47170874E+00	+8.23019062E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
81.000000	+1.55930217E+02	+1.61902358E+02	+2.48025267E+00	+8.83306552E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
82.000000	+1.54902436E+02	+1.60929305E+02	+2.48937487E+00	+9.35965560E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
83.000000	+1.53912419E+02	+1.59997408E+02	+2.49897198E+00	+9.77632270E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
84.000000	+1.52962481E+02	+1.59108351E+02	+2.50892751E+00	+1.00914281E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
85.000000	+1.52055321E+02	+1.58264370E+02	+2.51915483E+00	+1.03498380E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
86.000000	+1.51193670E+02	+1.57468084E+02	+2.52962719E+00	+1.06141758E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
87.000000	+1.50379873E+02	+1.56722138E+02	+2.54038319E+00	+1.09385946E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
88.000000	+1.49615594E+02	+1.56028787E+02	+2.55150438E+00	+1.13450519E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
89.000000	+1.48901766E+02	+1.55389583E+02	+2.56307329E+00	+1.18134248E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
90.000000	+1.48238776E+02	+1.54805296E+02	+2.57513123E+00	+1.22921149E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
91.000000	+1.47626781E+02	+1.54276073E+02	+2.58765752E+00	+1.27253935E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
92.000000	+1.47065967E+02	+1.53801755E+02	+2.60058201E+00	+1.30833165E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
93.000000	+1.46556601E+02	+1.53382178E+02	+2.61382415E+00	+1.33772478E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
94.000000	+1.46098868E+02	+1.53017301E+02	+2.62733651E+00	+1.36519379E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
95.000000	+1.45692574E+02	+1.52707084E+02	+2.64112803E+00	+1.39589594E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
96.000000	+1.45336900E+02	+1.52451203E+02	+2.65525443E+00	+1.43271339E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
97.000000	+1.45030339E+02	+1.52248752E+02	+2.66978230E+00	+1.47468551E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
98.000000	+1.44770858E+02	+1.52098113E+02	+2.68474814E+00	+1.51764908E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
99.000000	+1.44556179E+02	+1.51997051E+02	+2.70013528E+00	+1.55977890E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
25.000000	+1.78899192E+02	+1.81063483E+02	+1.46523996E+00	-8.24360668E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
25.500000	+1.79707736E+02	+1.81864225E+02	+1.46162885E+00	-6.20084470E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
26.000000	+1.80503697E+02	+1.82654609E+02	+1.45903912E+00	-4.13940311E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
26.500000	+1.81286442E+02	+1.83434024E+02	+1.45748945E+00	-2.04680737E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
27.000000	+1.82055337E+02	+1.84201851E+02	+1.45699231E+00	+6.45971705E-05	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
27.500000	+1.82809751E+02	+1.84957471E+02	+1.45755405E+00	+2.18321618E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
28.000000	+1.83549059E+02	+1.85700264E+02	+1.45917553E+00	+4.29916663E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
28.500000	+1.84272644E+02	+1.86429618E+02	+1.46185321E+00	+6.40461049E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
29.000000	+1.84979898E+02	+1.87144926E+02	+1.46558014E+00	+8.49345159E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
29.500000	+1.85670219E+02	+1.87845591E+02	+1.47034666E+00	+1.05605843E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
30.000000	+1.86343009E+02	+1.88531021E+02	+1.47614072E+00	+1.26010011E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
30.500000	+1.86997673E+02	+1.89200630E+02	+1.48294767E+00	+1.46090739E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
31.000000	+1.87633617E+02	+1.89853829E+02	+1.49074980E+00	+1.65782302E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
31.500000	+1.88250248E+02	+1.90490030E+02	+1.49952590E+00	+1.85010926E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
32.000000	+1.88846974E+02	+1.91108644E+02	+1.50925089E+00	+2.03699887E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
32.500000	+1.89423207E+02	+1.91709081E+02	+1.51989588E+00	+2.21776333E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
33.000000	+1.89978362E+02	+1.92290752E+02	+1.53142852E+00	+2.39177454E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
33.500000	+1.90511864E+02	+1.92853071E+02	+1.54381363E+00	+2.55854150E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
34.000000	+1.91023143E+02	+1.93395459E+02	+1.55701394E+00	+2.71771327E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
34.500000	+1.91511639E+02	+1.93917346E+02	+1.57099076E+00	+2.86905132E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
35.000000	+1.91976802E+02	+1.94418167E+02	+1.58570445E+00	+3.01238382E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
35.500000	+1.92418090E+02	+1.94897368E+02	+1.60111460E+00	+3.14755841E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
36.000000	+1.92834970E+02	+1.95354401E+02	+1.61718004E+00	+3.27440847E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
36.500000	+1.93226924E+02	+1.95788728E+02	+1.63385869E+00	+3.39274165E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
37.000000	+1.93593442E+02	+1.96199817E+02	+1.65110745E+00	+3.50235142E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
37.500000	+1.93934031E+02	+1.96587148E+02	+1.66888220E+00	+3.60304500E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
38.000000	+1.94248214E+02	+1.96950210E+02	+1.68713790E+00	+3.69467667E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
38.500000	+1.94535533E+02	+1.97288507E+02	+1.70582897E+00	+3.77717536E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
39.000000	+1.94795553E+02	+1.97601560E+02	+1.72490966E+00	+3.85055843E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
39.500000	+1.95027862E+02	+1.97888908E+02	+1.74433455E+00	+3.91492851E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
40.000000	+1.95232074E+02	+1.98150113E+02	+1.76405894E+00	+3.97045577E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
40.500000	+1.95407833E+02	+1.98384761E+02	+1.78403911E+00	+4.01735123E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
41.000000	+1.95554812E+02	+1.98592465E+02	+1.80423245E+00	+4.05583834E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
41.500000	+1.95672716E+02	+1.98772865E+02	+1.82459749E+00	+4.08612903E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
42.000000	+1.95761286E+02	+1.98925633E+02	+1.84509374E+00	+4.10840772E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
42.500000	+1.95820304E+02	+1.99050473E+02	+1.86568157E+00	+4.12282433E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
43.000000	+1.95849590E+02	+1.99147124E+02	+1.88632199E+00	+4.12949459E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
43.500000	+1.95849012E+02	+1.99215363E+02	+1.90697651E+00	+4.12850528E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
44.000000	+1.95818488E+02	+1.99255010E+02	+1.92760704E+00	+4.11992188E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
44.500000	+1.95757986E+02	+1.99265925E+02	+1.94817573E+00	+4.10379721E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
45.000000	+1.95667535E+02	+1.99248018E+02	+1.96864501E+00	+4.08018060E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
45.500000	+1.95547219E+02	+1.99201247E+02	+1.98897754E+00	+4.04912775E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
46.000000	+1.95397186E+02	+1.99125623E+02	+2.00913629E+00	+4.01071146E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
46.500000	+1.95217650E+02	+1.99021210E+02	+2.02908465E+00	+3.96503240E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
47.000000	+1.95008891E+02	+1.98888131E+02	+2.04878661E+00	+3.91222843E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
47.500000	+1.94771256E+02	+1.98726569E+02	+2.06820694E+00	+3.85248003E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
48.000000	+1.94505165E+02	+1.98536768E+02	+2.08731141E+00	+3.78600963E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
48.500000	+1.94211107E+02	+1.98319039E+02	+2.10606703E+00	+3.71307344E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
49.000000	+1.93889644E+02	+1.98073758E+02	+2.12444215E+00	+3.63394614E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
49.500000	+1.93541410E+02	+1.97801368E+02	+2.14240650E+00	+3.55179311E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
12.500000	+1.56491412E+02	+1.59477257E+02	+1.78703007E+00	-3.48618144E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
12.750000	+1.56944999E+02	+1.59904949E+02	+1.77831957E+00	-3.48222170E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
13.000000	+1.57399820E+02	+1.60334129E+02	+1.76961896E+00	-3.47739980E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
13.250000	+1.57855786E+02	+1.60764717E+02	+1.76093257E+00	-3.47076301E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
13.500000	+1.58312810E+02	+1.61196636E+02	+1.75226515E+00	-3.46214126E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
13.750000	+1.58770803E+02	+1.61629811E+02	+1.74362186E+00	-3.45139129E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
14.000000	+1.59229676E+02	+1.62064163E+02	+1.73500819E+00	-3.43840471E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
14.250000	+1.59689336E+02	+1.62499612E+02	+1.72642984E+00	-3.42311254E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
14.500000	+1.60149691E+02	+1.62936078E+02	+1.71789263E+00	-3.40548634E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
14.750000	+1.60610645E+02	+1.63373475E+02	+1.70940240E+00	-3.38553588E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
15.000000	+1.61072101E+02	+1.63811717E+02	+1.70096495E+00	-3.36330380E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
15.250000	+1.61533959E+02	+1.64250715E+02	+1.69258589E+00	-3.33885797E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
15.500000	+1.61996120E+02	+1.64690379E+02	+1.68427066E+00	-3.31228226E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
15.750000	+1.62458484E+02	+1.65130618E+02	+1.67602447E+00	-3.28366656E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
16.000000	+1.62920953E+02	+1.65571338E+02	+1.66785232E+00	-3.25309696E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
16.250000	+1.63383427E+02	+1.66012449E+02	+1.65975899E+00	-3.22064695E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
16.500000	+1.63845811E+02	+1.66453859E+02	+1.65174909E+00	-3.18637023E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
16.750000	+1.64308010E+02	+1.66895478E+02	+1.64382714E+00	-3.15029573E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
17.000000	+1.64769930E+02	+1.67337219E+02	+1.63599761E+00	-3.11242512E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
17.250000	+1.65231483E+02	+1.67778997E+02	+1.62826501E+00	-3.07273296E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
17.500000	+1.65692579E+02	+1.68220726E+02	+1.62063395E+00	-3.03116925E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
17.750000	+1.66153132E+02	+1.68662327E+02	+1.61310917E+00	-2.98766415E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
18.000000	+1.66613057E+02	+1.69103718E+02	+1.60569563E+00	-2.94213439E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
18.250000	+1.67072270E+02	+1.69544823E+02	+1.59839849E+00	-2.89449066E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
18.500000	+1.67530690E+02	+1.69985565E+02	+1.59122317E+00	-2.84464542E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
18.750000	+1.67988233E+02	+1.70425867E+02	+1.58417527E+00	-2.79252039E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
19.000000	+1.68444818E+02	+1.70865655E+02	+1.57726057E+00	-2.73805319E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
19.250000	+1.68900362E+02	+1.71304852E+02	+1.57048500E+00	-2.68120251E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
19.500000	+1.69354783E+02	+1.71743383E+02	+1.56385456E+00	-2.62195144E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
19.750000	+1.69807998E+02	+1.72181171E+02	+1.55737524E+00	-2.56030890E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
20.000000	+1.70259923E+02	+1.72618140E+02	+1.55105301E+00	-2.49630890E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
20.250000	+1.70710473E+02	+1.73054210E+02	+1.54489370E+00	-2.43000795E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
20.500000	+1.71159565E+02	+1.73489303E+02	+1.53890297E+00	-2.36148085E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
20.750000	+1.71607113E+02	+1.73923339E+02	+1.53308630E+00	-2.29081526E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
21.000000	+1.72053033E+02	+1.74356238E+02	+1.52744890E+00	-2.21810564E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
21.250000	+1.72497240E+02	+1.74787919E+02	+1.52199577E+00	-2.14344699E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
21.500000	+1.72939649E+02	+1.75218302E+02	+1.51673166E+00	-2.06692899E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
21.750000	+1.73380177E+02	+1.75647305E+02	+1.51166112E+00	-1.98863114E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
22.000000	+1.73818741E+02	+1.76074849E+02	+1.50678851E+00	-1.90861906E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
22.250000	+1.74255259E+02	+1.76500855E+02	+1.50211803E+00	-1.82694243E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
22.500000	+1.74689649E+02	+1.76925243E+02	+1.49765379E+00	-1.74363464E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
22.750000	+1.75121832E+02	+1.77347935E+02	+1.49339985E+00	-1.65871411E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
23.000000	+1.75551728E+02	+1.77768857E+02	+1.48936022E+00	-1.57218714E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
23.250000	+1.75979258E+02	+1.78187930E+02	+1.48553892E+00	-1.48405201E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
23.500000	+1.76404344E+02	+1.78605082E+02	+1.48193996E+00	-1.39430398E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
23.750000	+1.76826908E+02	+1.79020236E+02	+1.47856740E+00	-1.30294069E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
24.000000	+1.77246873E+02	+1.79433321E+02	+1.47542526E+00	-1.20996756E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
24.250000	+1.77664162E+02	+1.79844261E+02	+1.47251756E+00	-1.11540267E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
24.500000	+1.78078696E+02	+1.80252984E+02	+1.46984825E+00	-1.01928085E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
24.750000	+1.78490399E+02	+1.80659416E+02	+1.46742116E+00	-9.22391562E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
6.250000	+1.45901938E+02	+1.49587661E+02	+1.99761379E+00	-3.06300036E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
6.375000	+1.46092678E+02	+1.49764274E+02	+1.99377377E+00	-3.08103626E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
6.500000	+1.46284528E+02	+1.49941971E+02	+1.98991120E+00	-3.09909372E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
6.625000	+1.46477470E+02	+1.50120730E+02	+1.98602604E+00	-3.11717514E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
6.750000	+1.46671483E+02	+1.50300534E+02	+1.98211827E+00	-3.13523864E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
6.875000	+1.46866552E+02	+1.50481367E+02	+1.97818794E+00	-3.15323595E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
7.000000	+1.47062661E+02	+1.50663216E+02	+1.97423518E+00	-3.17111400E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
7.125000	+1.47259795E+02	+1.50846066E+02	+1.97026016E+00	-3.18881639E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
7.250000	+1.47457942E+02	+1.51029907E+02	+1.96626314E+00	-3.20628488E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
7.375000	+1.47657088E+02	+1.51214728E+02	+1.96224444E+00	-3.22346076E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
7.500000	+1.47857223E+02	+1.51400519E+02	+1.95820448E+00	-3.24028615E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
7.625000	+1.48058333E+02	+1.51587269E+02	+1.95414373E+00	-3.25670517E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
7.750000	+1.48260406E+02	+1.51774970E+02	+1.95006272E+00	-3.27266504E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
7.875000	+1.48463430E+02	+1.51963612E+02	+1.94596207E+00	-3.28811698E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
8.000000	+1.48667392E+02	+1.52153184E+02	+1.94184243E+00	-3.30301704E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
8.125000	+1.48872279E+02	+1.52343677E+02	+1.93770452E+00	-3.31732670E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
8.250000	+1.49078077E+02	+1.52535080E+02	+1.93354911E+00	-3.33101342E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
8.375000	+1.49284771E+02	+1.52727381E+02	+1.92937699E+00	-3.34405100E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
8.500000	+1.49492346E+02	+1.52920568E+02	+1.92518898E+00	-3.35641974E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
8.625000	+1.49700786E+02	+1.53114630E+02	+1.92098594E+00	-3.36810656E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
8.750000	+1.49910076E+02	+1.53309552E+02	+1.91676872E+00	-3.37910489E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
8.875000	+1.50120196E+02	+1.53505322E+02	+1.91253818E+00	-3.38941453E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
9.000000	+1.50331131E+02	+1.53701924E+02	+1.90829518E+00	-3.39904127E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
9.125000	+1.50542861E+02	+1.53899343E+02	+1.90404057E+00	-3.40799654E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
9.250000	+1.50755369E+02	+1.54097564E+02	+1.89977519E+00	-3.41629685E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
9.375000	+1.50968633E+02	+1.54296571E+02	+1.89549983E+00	-3.42396325E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
9.500000	+1.51182637E+02	+1.54496346E+02	+1.89121528E+00	-3.43102065E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
9.625000	+1.51397358E+02	+1.54696872E+02	+1.88692228E+00	-3.43749714E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
9.750000	+1.51612779E+02	+1.54898132E+02	+1.88262154E+00	-3.44342324E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
9.875000	+1.51828878E+02	+1.55100109E+02	+1.87831372E+00	-3.44883118E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
10.000000	+1.52045636E+02	+1.55302785E+02	+1.87399946E+00	-3.45375417E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
10.125000	+1.52263033E+02	+1.55506141E+02	+1.86967934E+00	-3.45822559E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
10.250000	+1.52481050E+02	+1.55710160E+02	+1.86535390E+00	-3.46227839E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
10.375000	+1.52699667E+02	+1.55914825E+02	+1.86102364E+00	-3.46594431E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
10.500000	+1.52918865E+02	+1.56120117E+02	+1.85668904E+00	-3.46925337E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
10.625000	+1.53138626E+02	+1.56326019E+02	+1.85235051E+00	-3.47223322E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
10.750000	+1.53358931E+02	+1.56532515E+02	+1.84800845E+00	-3.47490871E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
10.875000	+1.53579764E+02	+1.56739587E+02	+1.84366324E+00	-3.47730145E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
11.000000	+1.53801106E+02	+1.56947220E+02	+1.83931520E+00	-3.47942950E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
11.125000	+1.54022940E+02	+1.57155397E+02	+1.83496466E+00	-3.48130708E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
11.250000	+1.54245252E+02	+1.57364103E+02	+1.83061193E+00	-3.48294446E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
11.375000	+1.54468025E+02	+1.57573324E+02	+1.82625730E+00	-3.48434782E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
11.500000	+1.54691244E+02	+1.57783045E+02	+1.82190106E+00	-3.48551932E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
11.625000	+1.54914895E+02	+1.57993253E+02	+1.81754350E+00	-3.48645712E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
11.750000	+1.55138963E+02	+1.58203933E+02	+1.81318492E+00	-3.48715559E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
11.875000	+1.55363435E+02	+1.58415073E+02	+1.80882561E+00	-3.48760552E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
12.000000	+1.55588298E+02	+1.58626661E+02	+1.80446591E+00	-3.48779439E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
12.125000	+1.55813540E+02	+1.58838684E+02	+1.80010613E+00	-3.48770675E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
12.250000	+1.56039147E+02	+1.59051132E+02	+1.79574664E+00	-3.48732459E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
12.375000	+1.56265108E+02	+1.59263994E+02	+1.79138782E+00	-3.48679037E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
3.125000	+1.41648247E+02	+1.45672490E+02	+2.08548404E+00	-2.44835298E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
3.187500	+1.41718755E+02	+1.45736816E+02	+2.08394657E+00	-2.47156710E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
3.250000	+1.41790130E+02	+1.45801960E+02	+2.08239458E+00	-2.49433947E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
3.312500	+1.41862351E+02	+1.45867904E+02	+2.08082864E+00	-2.51624182E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
3.375000	+1.41935396E+02	+1.45934627E+02	+2.07924928E+00	-2.53730155E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
3.437500	+1.42009244E+02	+1.46002112E+02	+2.07765702E+00	-2.55754680E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
3.500000	+1.42083874E+02	+1.46070341E+02	+2.07605235E+00	-2.57700634E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
3.562500	+1.42159266E+02	+1.46139293E+02	+2.07443576E+00	-2.59570948E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
3.625000	+1.42235400E+02	+1.46208952E+02	+2.07280771E+00	-2.61368600E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
3.687500	+1.42312255E+02	+1.46279300E+02	+2.07116865E+00	-2.63096601E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
3.750000	+1.42389813E+02	+1.46350319E+02	+2.06951900E+00	-2.64757988E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
3.812500	+1.42468055E+02	+1.46421993E+02	+2.06785918E+00	-2.66355813E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
3.875000	+1.42546962E+02	+1.46494304E+02	+2.06618956E+00	-2.67893136E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
3.937500	+1.42626516E+02	+1.46567236E+02	+2.06451051E+00	-2.69373012E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
4.000000	+1.42706700E+02	+1.46640773E+02	+2.06282239E+00	-2.70798487E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
4.062500	+1.42787497E+02	+1.46714900E+02	+2.06112553E+00	-2.72172586E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
4.125000	+1.42868889E+02	+1.46789600E+02	+2.05942024E+00	-2.73498305E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
4.187500	+1.42950861E+02	+1.46864860E+02	+2.05770680E+00	-2.74778603E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
4.250000	+1.43033397E+02	+1.46940664E+02	+2.05598550E+00	-2.76016394E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
4.312500	+1.43116481E+02	+1.47016999E+02	+2.05425660E+00	-2.77214543E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
4.375000	+1.43200099E+02	+1.47093851E+02	+2.05252032E+00	-2.78375852E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
4.437500	+1.43284236E+02	+1.47171205E+02	+2.05077690E+00	-2.79503059E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
4.500000	+1.43368879E+02	+1.47249051E+02	+2.04902653E+00	-2.80598832E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
4.562500	+1.43454014E+02	+1.47327374E+02	+2.04726941E+00	-2.81665759E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
4.625000	+1.43539628E+02	+1.47406162E+02	+2.04550571E+00	-2.82706345E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
4.687500	+1.43625709E+02	+1.47485405E+02	+2.04373558E+00	-2.83723006E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
4.750000	+1.43712245E+02	+1.47565090E+02	+2.04195917E+00	-2.84718068E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
4.812500	+1.43799224E+02	+1.47645208E+02	+2.04017661E+00	-2.85693757E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
4.875000	+1.43886635E+02	+1.47725746E+02	+2.03838800E+00	-2.86652201E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
4.937500	+1.43974468E+02	+1.47806696E+02	+2.03659346E+00	-2.87595423E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
5.000000	+1.44062712E+02	+1.47888047E+02	+2.03479306E+00	-2.88525339E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
5.062500	+1.44151358E+02	+1.47969790E+02	+2.03298689E+00	-2.89443759E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
5.125000	+1.44240397E+02	+1.48051916E+02	+2.03117501E+00	-2.90352379E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
5.187500	+1.44329819E+02	+1.48134417E+02	+2.02935748E+00	-2.91252786E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
5.250000	+1.44419616E+02	+1.48217284E+02	+2.02753435E+00	-2.92146454E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
5.312500	+1.44509781E+02	+1.48300510E+02	+2.02570565E+00	-2.93034743E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
5.375000	+1.44600305E+02	+1.48384088E+02	+2.02387142E+00	-2.93918899E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
5.437500	+1.44691181E+02	+1.48468009E+02	+2.02203167E+00	-2.94800059E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
5.500000	+1.44782403E+02	+1.48552268E+02	+2.02018642E+00	-2.95679243E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
5.562500	+1.44873963E+02	+1.48636858E+02	+2.01833568E+00	-2.96557364E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
5.625000	+1.44965856E+02	+1.48721772E+02	+2.01647945E+00	-2.97435224E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
5.687500	+1.45058075E+02	+1.48807006E+02	+2.01461774E+00	-2.98313519E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
5.750000	+1.45150616E+02	+1.48892553E+02	+2.01275053E+00	-2.99192837E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
5.812500	+1.45243473E+02	+1.48978409E+02	+2.01087783E+00	-3.00073666E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
5.875000	+1.45336641E+02	+1.49064568E+02	+2.00899961E+00	-3.00956395E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
5.937500	+1.45430115E+02	+1.49151027E+02	+2.00711587E+00	-3.01841313E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
6.000000	+1.45523892E+02	+1.49237780E+02	+2.00522659E+00	-3.02728618E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
6.062500	+1.45617966E+02	+1.49324824E+02	+2.00333176E+00	-3.03618419E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
6.125000	+1.45712334E+02	+1.49412154E+02	+2.00143136E+00	-3.04510739E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
6.187500	+1.45806993E+02	+1.49499768E+02	+1.99952538E+00	-3.05404312E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.562500	+1.40234173E+02	+1.44388663E+02	+2.11733675E+00	-1.51484110E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.593750	+1.40254696E+02	+1.44407203E+02	+2.11685942E+00	-1.54011247E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.625000	+1.40275579E+02	+1.44426072E+02	+2.11637418E+00	-1.56525257E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.656250	+1.40296821E+02	+1.44445267E+02	+2.11588114E+00	-1.59012892E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.687500	+1.40318417E+02	+1.44464787E+02	+2.11538035E+00	-1.61473924E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.718750	+1.40340366E+02	+1.44484628E+02	+2.11487192E+00	-1.63908139E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.750000	+1.40362666E+02	+1.44504790E+02	+2.11435593E+00	-1.66315335E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.781250	+1.40385313E+02	+1.44525269E+02	+2.11383245E+00	-1.68695325E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.812500	+1.40408305E+02	+1.44546064E+02	+2.11330158E+00	-1.71047935E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.843750	+1.40431639E+02	+1.44567172E+02	+2.11276340E+00	-1.73373004E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.875000	+1.40455313E+02	+1.44588591E+02	+2.11221800E+00	-1.75670386E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.906250	+1.40479323E+02	+1.44610318E+02	+2.11166546E+00	-1.77939948E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.937500	+1.40503668E+02	+1.44632352E+02	+2.11110588E+00	-1.80181571E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.968750	+1.40528344E+02	+1.44654690E+02	+2.11053933E+00	-1.82395150E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
2.000000	+1.40553349E+02	+1.44677329E+02	+2.10996591E+00	-1.84580592E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
2.031250	+1.40578680E+02	+1.44700268E+02	+2.10938570E+00	-1.86737819E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
2.062500	+1.40604334E+02	+1.44723504E+02	+2.10879879E+00	-1.88866768E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
2.093750	+1.40630308E+02	+1.44747034E+02	+2.10820528E+00	-1.90967385E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
2.125000	+1.40656600E+02	+1.44770856E+02	+2.10760525E+00	-1.93039634E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
2.156250	+1.40683206E+02	+1.44794968E+02	+2.10699878E+00	-1.95083490E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
2.187500	+1.40710125E+02	+1.44819367E+02	+2.10638598E+00	-1.97098941E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
2.218750	+1.40737352E+02	+1.44844051E+02	+2.10576692E+00	-1.99085990E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
2.250000	+1.40764885E+02	+1.44869018E+02	+2.10514169E+00	-2.01044651E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
2.281250	+1.40792721E+02	+1.44894264E+02	+2.10451039E+00	-2.02974952E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
2.312500	+1.40820857E+02	+1.44919787E+02	+2.10387310E+00	-2.04876934E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
2.343750	+1.40849291E+02	+1.44945585E+02	+2.10322991E+00	-2.06750650E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
2.375000	+1.40878019E+02	+1.44971656E+02	+2.10258090E+00	-2.08596165E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
2.406250	+1.40907039E+02	+1.44997996E+02	+2.10192618E+00	-2.10413558E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
2.437500	+1.40936347E+02	+1.45024604E+02	+2.10126582E+00	-2.12202920E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
2.468750	+1.40965941E+02	+1.45051477E+02	+2.10059991E+00	-2.13964352E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
2.500000	+1.40995818E+02	+1.45078611E+02	+2.09992854E+00	-2.15697968E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
2.531250	+1.41025975E+02	+1.45106006E+02	+2.09925180E+00	-2.17403896E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
2.562500	+1.41056408E+02	+1.45133658E+02	+2.09856977E+00	-2.19082271E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
2.593750	+1.41087116E+02	+1.45161564E+02	+2.09788254E+00	-2.20733243E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
2.625000	+1.41118095E+02	+1.45189723E+02	+2.09719019E+00	-2.22356972E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
2.656250	+1.41149341E+02	+1.45218131E+02	+2.09649280E+00	-2.23953627E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
2.687500	+1.41180853E+02	+1.45246787E+02	+2.09579048E+00	-2.25523392E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
2.718750	+1.41212628E+02	+1.45275687E+02	+2.09508328E+00	-2.27066456E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
2.750000	+1.41244661E+02	+1.45304828E+02	+2.09437131E+00	-2.28583023E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
2.781250	+1.41276951E+02	+1.45334210E+02	+2.09365464E+00	-2.30073304E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
2.812500	+1.41309495E+02	+1.45363828E+02	+2.09293335E+00	-2.31537520E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
2.843750	+1.41342290E+02	+1.45393681E+02	+2.09220753E+00	-2.32975904E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
2.875000	+1.41375332E+02	+1.45423765E+02	+2.09147725E+00	-2.34388695E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
2.906250	+1.41408619E+02	+1.45454079E+02	+2.09074260E+00	-2.35776142E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
2.937500	+1.41442148E+02	+1.45484620E+02	+2.09000365E+00	-2.37138503E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
2.968750	+1.41475916E+02	+1.45515386E+02	+2.08926048E+00	-2.38476045E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
3.000000	+1.41509921E+02	+1.45546373E+02	+2.08851318E+00	-2.39789043E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
3.031250	+1.41544159E+02	+1.45577579E+02	+2.08776180E+00	-2.41077778E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
3.062500	+1.41578628E+02	+1.45609003E+02	+2.08700644E+00	-2.42342541E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
3.093750	+1.41613325E+02	+1.45640640E+02	+2.08624716E+00	-2.43595391E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.781250	+1.39844804E+02	+1.44037468E+02	+2.12648344E+00	-8.04501366E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.796875	+1.39850156E+02	+1.44042288E+02	+2.12635653E+00	-8.19889975E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.812500	+1.39855611E+02	+1.44047201E+02	+2.12622722E+00	-8.35258682E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.828125	+1.39861169E+02	+1.44052206E+02	+2.12609551E+00	-8.50587246E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.843750	+1.39866829E+02	+1.44057304E+02	+2.12596141E+00	-8.65874999E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.859375	+1.39872591E+02	+1.44062495E+02	+2.12582493E+00	-8.81121275E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.875000	+1.39878456E+02	+1.44067777E+02	+2.12568606E+00	-8.96325416E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.890625	+1.39884422E+02	+1.44073152E+02	+2.12554482E+00	-9.11486769E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.906250	+1.39890490E+02	+1.44078619E+02	+2.12540122E+00	-9.26604687E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.921875	+1.39896660E+02	+1.44084177E+02	+2.12525526E+00	-9.41678528E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.937500	+1.39902931E+02	+1.44089827E+02	+2.12510695E+00	-9.56707658E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.953125	+1.39909303E+02	+1.44095568E+02	+2.12495629E+00	-9.71691447E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.968750	+1.39915775E+02	+1.44101401E+02	+2.12480329E+00	-9.86629273E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.984375	+1.39922349E+02	+1.44107324E+02	+2.12464797E+00	-1.00152052E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.000000	+1.39929023E+02	+1.44113339E+02	+2.12449032E+00	-1.01636458E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.015625	+1.39935798E+02	+1.44119444E+02	+2.12433035E+00	-1.03116084E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.031250	+1.39942672E+02	+1.44125639E+02	+2.12416808E+00	-1.04590871E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.046875	+1.39949646E+02	+1.44131925E+02	+2.12400351E+00	-1.06060760E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.062500	+1.39956720E+02	+1.44138301E+02	+2.12383664E+00	-1.07525692E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.078125	+1.39963893E+02	+1.44144767E+02	+2.12366749E+00	-1.08985611E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.093750	+1.39971165E+02	+1.44151323E+02	+2.12349606E+00	-1.10440457E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.109375	+1.39978537E+02	+1.44157968E+02	+2.12332236E+00	-1.11890177E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.125000	+1.39986006E+02	+1.44164702E+02	+2.12314640E+00	-1.13334712E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.140625	+1.39993575E+02	+1.44171526E+02	+2.12296819E+00	-1.14774010E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.156250	+1.40001241E+02	+1.44178439E+02	+2.12278774E+00	-1.16208015E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.171875	+1.40009006E+02	+1.44185440E+02	+2.12260504E+00	-1.17636674E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.187500	+1.40016868E+02	+1.44192530E+02	+2.12242012E+00	-1.19059934E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.203125	+1.40024827E+02	+1.44199708E+02	+2.12223298E+00	-1.20477742E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.218750	+1.40032884E+02	+1.44206974E+02	+2.12204363E+00	-1.21890049E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.234375	+1.40041037E+02	+1.44214328E+02	+2.12185207E+00	-1.23296802E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.250000	+1.40049288E+02	+1.44221770E+02	+2.12165833E+00	-1.24697953E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.265625	+1.40057634E+02	+1.44229299E+02	+2.12146239E+00	-1.26093451E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.281250	+1.40066077E+02	+1.44236916E+02	+2.12126428E+00	-1.27483249E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.296875	+1.40074616E+02	+1.44244619E+02	+2.12106401E+00	-1.28867300E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.312500	+1.40083250E+02	+1.44252409E+02	+2.12086157E+00	-1.30245555E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.328125	+1.40091980E+02	+1.44260286E+02	+2.12065699E+00	-1.31617969E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.343750	+1.40100804E+02	+1.44268249E+02	+2.12045027E+00	-1.32984497E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.359375	+1.40109724E+02	+1.44276298E+02	+2.12024141E+00	-1.34345094E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.375000	+1.40118738E+02	+1.44284433E+02	+2.12003044E+00	-1.35699716E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.390625	+1.40127846E+02	+1.44292654E+02	+2.11981735E+00	-1.37048321E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.406250	+1.40137048E+02	+1.44300960E+02	+2.11960216E+00	-1.38390867E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.421875	+1.40146344E+02	+1.44309351E+02	+2.11938488E+00	-1.39727311E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.437500	+1.40155733E+02	+1.44317827E+02	+2.11916551E+00	-1.41057614E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.453125	+1.40165215E+02	+1.44326388E+02	+2.11894408E+00	-1.42381735E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.468750	+1.40174790E+02	+1.44335033E+02	+2.11872057E+00	-1.43699637E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.484375	+1.40184458E+02	+1.44343762E+02	+2.11849501E+00	-1.45011280E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.500000	+1.40194218E+02	+1.44352576E+02	+2.11826741E+00	-1.46316627E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.515625	+1.40204070E+02	+1.44361472E+02	+2.11803777E+00	-1.47615642E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.531250	+1.40214013E+02	+1.44370453E+02	+2.11780611E+00	-1.48908289E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
1.546875	+1.40224047E+02	+1.44379516E+02	+2.11757244E+00	-1.50197743E-02	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.390625	+1.39744890E+02	+1.43947524E+02	+2.12885868E+00	-4.08534411E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.398438	+1.39746242E+02	+1.43948741E+02	+2.12882645E+00	-4.16614982E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.406250	+1.39747622E+02	+1.43949982E+02	+2.12879358E+00	-4.24692945E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.414062	+1.39749027E+02	+1.43951247E+02	+2.12876009E+00	-4.32765646E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.421875	+1.39750460E+02	+1.43952536E+02	+2.12872596E+00	-4.40832984E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.429688	+1.39751918E+02	+1.43953849E+02	+2.12869121E+00	-4.48894862E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.437500	+1.39753404E+02	+1.43955186E+02	+2.12865582E+00	-4.56951184E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.445312	+1.39754916E+02	+1.43956546E+02	+2.12861981E+00	-4.65001851E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.453125	+1.39756454E+02	+1.43957931E+02	+2.12858317E+00	-4.73046765E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.460938	+1.39758019E+02	+1.43959339E+02	+2.12854589E+00	-4.81085832E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.468750	+1.39759610E+02	+1.43960771E+02	+2.12850800E+00	-4.89118954E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.476562	+1.39761228E+02	+1.43962227E+02	+2.12846947E+00	-4.97146033E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.484375	+1.39762873E+02	+1.43963707E+02	+2.12843032E+00	-5.05166974E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.492188	+1.39764543E+02	+1.43965211E+02	+2.12839054E+00	-5.13181681E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.500000	+1.39766241E+02	+1.43966738E+02	+2.12835013E+00	-5.21190057E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.507812	+1.39767964E+02	+1.43968289E+02	+2.12830910E+00	-5.29192008E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.515625	+1.39769714E+02	+1.43969864E+02	+2.12826745E+00	-5.37187437E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.523438	+1.39771491E+02	+1.43971463E+02	+2.12822517E+00	-5.45176249E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.531250	+1.39773293E+02	+1.43973086E+02	+2.12818226E+00	-5.53158351E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.539062	+1.39775122E+02	+1.43974732E+02	+2.12813874E+00	-5.61133645E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.546875	+1.39776978E+02	+1.43976402E+02	+2.12809459E+00	-5.69102038E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.554688	+1.39778860E+02	+1.43978096E+02	+2.12804981E+00	-5.77063437E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.562500	+1.39780768E+02	+1.43979813E+02	+2.12800442E+00	-5.85017746E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.570312	+1.39782702E+02	+1.43981554E+02	+2.12795840E+00	-5.92964872E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.578125	+1.39784663E+02	+1.43983319E+02	+2.12791177E+00	-6.00904721E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.585938	+1.39786650E+02	+1.43985108E+02	+2.12786451E+00	-6.08837201E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.593750	+1.39788663E+02	+1.43986920E+02	+2.12781664E+00	-6.16762218E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.601562	+1.39790702E+02	+1.43988756E+02	+2.12776814E+00	-6.24679679E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.609375	+1.39792768E+02	+1.43990615E+02	+2.12771903E+00	-6.32589492E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.617188	+1.39794860E+02	+1.43992498E+02	+2.12766930E+00	-6.40491564E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.625000	+1.39796978E+02	+1.43994405E+02	+2.12761895E+00	-6.48385804E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.632812	+1.39799122E+02	+1.43996335E+02	+2.12756799E+00	-6.56272120E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.640625	+1.39801292E+02	+1.43998289E+02	+2.12751641E+00	-6.64150420E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.648438	+1.39803488E+02	+1.44000266E+02	+2.12746422E+00	-6.72020613E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.656250	+1.39805711E+02	+1.44002267E+02	+2.12741141E+00	-6.79882610E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.664062	+1.39807959E+02	+1.44004291E+02	+2.12735799E+00	-6.87736317E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.671875	+1.39810234E+02	+1.44006339E+02	+2.12730395E+00	-6.95581646E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.679688	+1.39812535E+02	+1.44008411E+02	+2.12724930E+00	-7.03418507E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.687500	+1.39814861E+02	+1.44010505E+02	+2.12719404E+00	-7.11246809E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.695312	+1.39817214E+02	+1.44012624E+02	+2.12713817E+00	-7.19066464E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.703125	+1.39819593E+02	+1.44014765E+02	+2.12708169E+00	-7.26877382E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.710938	+1.39821997E+02	+1.44016930E+02	+2.12702459E+00	-7.34679474E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.718750	+1.39824428E+02	+1.44019119E+02	+2.12696689E+00	-7.42472652E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.726562	+1.39826884E+02	+1.44021331E+02	+2.12690858E+00	-7.50256828E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.734375	+1.39829367E+02	+1.44023566E+02	+2.12684967E+00	-7.58031914E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.742188	+1.39831875E+02	+1.44025825E+02	+2.12679014E+00	-7.65797822E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.750000	+1.39834409E+02	+1.44028107E+02	+2.12673001E+00	-7.73554465E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.757812	+1.39836969E+02	+1.44030412E+02	+2.12666927E+00	-7.81301756E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.765625	+1.39839555E+02	+1.44032741E+02	+2.12660793E+00	-7.89039608E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02
0.773438	+1.39842167E+02	+1.44035093E+02	+2.12654599E+00	-7.96772720E-03	+1.51195617E+02	-1.80207514E-01	-8.39008392E+02	+5.12056840E-01	+4.87943160E-01	+1.50573445E+02	-1.79543038E-01	-8.38648194E+02


==> anc/otoc_to_plot_free_M700_L1.1225_n500_beta20.0000.dat <==
500.000000	+1.41089591E+01	+2.05047228E+01	+2.54878303E+00	+2.30159748E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
510.000000	+1.39569665E+01	+2.04988493E+01	+2.57137219E+00	+2.21623431E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
520.000000	+1.38025801E+01	+2.04882108E+01	+2.59310772E+00	+2.07133548E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
530.000000	+1.36477038E+01	+2.04662870E+01	+2.61279890E+00	+1.94663799E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
540.000000	+1.34956577E+01	+2.04467117E+01	+2.63204048E+00	+2.06987649E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
550.000000	+1.33502932E+01	+2.04570731E+01	+2.65419643E+00	+2.20154234E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
560.000000	+1.32042629E+01	+2.04682157E+01	+2.67607133E+00	+1.94203806E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
570.000000	+1.30549442E+01	+2.04431876E+01	+2.69303719E+00	+1.62208864E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
580.000000	+1.29130870E+01	+2.04165596E+01	+2.70851310E+00	+1.73923215E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
590.000000	+1.27724757E+01	+2.04222386E+01	+2.72782184E+00	+1.95943908E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
600.000000	+1.26204218E+01	+2.04237840E+01	+2.74770188E+00	+1.88820167E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
610.000000	+1.24673441E+01	+2.04115170E+01	+2.76558587E+00	+1.74580107E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
620.000000	+1.23229722E+01	+2.04036093E+01	+2.78261790E+00	+1.74358176E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
630.000000	+1.21796781E+01	+2.04057641E+01	+2.80045750E+00	+1.70592167E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
640.000000	+1.20353479E+01	+2.03964408E+01	+2.81673633E+00	+1.60659785E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
650.000000	+1.18945775E+01	+2.03892762E+01	+2.83258946E+00	+1.60686281E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
660.000000	+1.17518325E+01	+2.03859924E+01	+2.84887359E+00	+1.66309190E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
670.000000	+1.16085711E+01	+2.03905706E+01	+2.86585130E+00	+1.64691995E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
680.000000	+1.14666454E+01	+2.03899363E+01	+2.88181199E+00	+1.52946433E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
690.000000	+1.13268281E+01	+2.03816137E+01	+2.89644059E+00	+1.39478911E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
700.000000	+1.11867676E+01	+2.03624851E+01	+2.90970777E+00	+1.27980716E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
710.000000	+1.10477582E+01	+2.03373029E+01	+2.92203673E+00	+1.28125744E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
720.000000	+1.09123645E+01	+2.03262496E+01	+2.93533292E+00	+1.53762998E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
730.000000	+1.07766390E+01	+2.03562994E+01	+2.95278933E+00	+1.80968113E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
740.000000	+1.06357791E+01	+2.03966279E+01	+2.97152654E+00	+1.65716660E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
750.000000	+1.04952415E+01	+2.03977239E+01	+2.98593266E+00	+1.24380997E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
760.000000	+1.03621290E+01	+2.03688359E+01	+2.99640274E+00	+9.61009907E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
770.000000	+1.02332380E+01	+2.03278890E+01	+3.00515286E+00	+1.02397996E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
780.000000	+1.01021598E+01	+2.03159130E+01	+3.01688234E+00	+1.28368972E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
790.000000	+9.96615567E+00	+2.03233302E+01	+3.03082665E+00	+1.38204786E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
800.000000	+9.83789463E+00	+2.03379037E+01	+3.04452330E+00	+1.32876693E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
810.000000	+9.71755075E+00	+2.03536607E+01	+3.05740199E+00	+1.24887346E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
820.000000	+9.59208880E+00	+2.03576643E+01	+3.06950077E+00	+1.15704947E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
830.000000	+9.45698440E+00	+2.03420944E+01	+3.08054298E+00	+1.10114877E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
840.000000	+9.32196091E+00	+2.03272564E+01	+3.09152374E+00	+1.08239804E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
850.000000	+9.19632710E+00	+2.03196466E+01	+3.10219094E+00	+1.08391453E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
860.000000	+9.07672489E+00	+2.03232011E+01	+3.11320203E+00	+1.11638334E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
870.000000	+8.95510039E+00	+2.03295710E+01	+3.12451861E+00	+1.14305618E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
880.000000	+8.83161365E+00	+2.03381583E+01	+3.13606316E+00	+1.07350271E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
890.000000	+8.70677611E+00	+2.03280977E+01	+3.14598866E+00	+9.58122195E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
900.000000	+8.58650290E+00	+2.03156673E+01	+3.15522560E+00	+1.00791302E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
910.000000	+8.46593754E+00	+2.03239019E+01	+3.16614692E+00	+1.08872392E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
920.000000	+8.34089595E+00	+2.03282576E+01	+3.17700008E+00	+1.05004812E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
930.000000	+8.21539726E+00	+2.03250236E+01	+3.18714788E+00	+9.95142944E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
940.000000	+8.09318434E+00	+2.03215188E+01	+3.19690294E+00	+9.29063275E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
950.000000	+7.97443002E+00	+2.03111721E+01	+3.20572915E+00	+9.09767907E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
960.000000	+7.85221834E+00	+2.03050883E+01	+3.21509830E+00	+9.94665677E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
970.000000	+7.72403267E+00	+2.03086508E+01	+3.22562246E+00	+1.11209943E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
980.000000	+7.59342865E+00	+2.03263784E+01	+3.23734029E+00	+1.13813054E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
990.000000	+7.46482820E+00	+2.03391902E+01	+3.24838507E+00	+1.07082730E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
250.000000	+1.80898997E+01	+2.09729520E+01	+1.75199673E+00	+4.90000734E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
255.000000	+1.79705461E+01	+2.09247443E+01	+1.77637448E+00	+4.85109219E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
260.000000	+1.78594853E+01	+2.08858450E+01	+1.80050765E+00	+4.79155498E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
265.000000	+1.77550138E+01	+2.08542102E+01	+1.82429003E+00	+4.63552463E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
270.000000	+1.76564925E+01	+2.08264422E+01	+1.84686290E+00	+4.48348433E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
275.000000	+1.75638196E+01	+2.08051300E+01	+1.86912487E+00	+4.43988048E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
280.000000	+1.74755855E+01	+2.07894483E+01	+1.89126171E+00	+4.31592940E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
285.000000	+1.73908413E+01	+2.07751071E+01	+1.91228417E+00	+4.14318948E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
290.000000	+1.73092803E+01	+2.07633267E+01	+1.93269360E+00	+4.09851891E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
295.000000	+1.72305243E+01	+2.07563765E+01	+1.95326936E+00	+4.08451265E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
300.000000	+1.71529678E+01	+2.07510160E+01	+1.97353873E+00	+3.94093733E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
305.000000	+1.70763077E+01	+2.07438858E+01	+1.99267873E+00	+3.76333051E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
310.000000	+1.70013469E+01	+2.07373817E+01	+2.01117203E+00	+3.75030483E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
315.000000	+1.69271292E+01	+2.07348645E+01	+2.03018178E+00	+3.79189049E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
320.000000	+1.68528777E+01	+2.07332991E+01	+2.04909094E+00	+3.66291925E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
325.000000	+1.67787802E+01	+2.07285756E+01	+2.06681097E+00	+3.48009678E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
330.000000	+1.67046995E+01	+2.07225406E+01	+2.08389190E+00	+3.43151289E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
335.000000	+1.66308656E+01	+2.07185511E+01	+2.10112610E+00	+3.45467880E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
340.000000	+1.65573723E+01	+2.07164424E+01	+2.11843869E+00	+3.43239360E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
345.000000	+1.64834753E+01	+2.07139020E+01	+2.13545004E+00	+3.33210679E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
350.000000	+1.64088208E+01	+2.07088102E+01	+2.15175976E+00	+3.16366657E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
355.000000	+1.63339792E+01	+2.07003820E+01	+2.16708670E+00	+3.02934146E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
360.000000	+1.62597082E+01	+2.06919522E+01	+2.18205317E+00	+3.06918006E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
365.000000	+1.61851542E+01	+2.06876476E+01	+2.19777850E+00	+3.21762654E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
370.000000	+1.61090815E+01	+2.06862577E+01	+2.21422944E+00	+3.21071300E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
375.000000	+1.60319291E+01	+2.06813304E+01	+2.22988563E+00	+3.00611992E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
380.000000	+1.59547854E+01	+2.06716460E+01	+2.24429064E+00	+2.84840899E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
385.000000	+1.58775907E+01	+2.06613301E+01	+2.25836972E+00	+2.86031377E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
390.000000	+1.58000336E+01	+2.06537593E+01	+2.27289378E+00	+2.90771886E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
395.000000	+1.57226482E+01	+2.06475273E+01	+2.28744691E+00	+2.87815860E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
400.000000	+1.56459487E+01	+2.06414022E+01	+2.30167536E+00	+2.83081433E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
405.000000	+1.55691557E+01	+2.06354410E+01	+2.31575505E+00	+2.80434633E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
410.000000	+1.54919533E+01	+2.06294794E+01	+2.32971883E+00	+2.76811868E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
415.000000	+1.54142378E+01	+2.06227230E+01	+2.34343624E+00	+2.68007690E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
420.000000	+1.53360836E+01	+2.06131609E+01	+2.35651960E+00	+2.54716348E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
425.000000	+1.52580219E+01	+2.06008798E+01	+2.36890788E+00	+2.44946772E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
430.000000	+1.51807729E+01	+2.05887066E+01	+2.38101427E+00	+2.48543069E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
435.000000	+1.51043031E+01	+2.05816181E+01	+2.39376218E+00	+2.66697043E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
440.000000	+1.50273524E+01	+2.05814547E+01	+2.40768398E+00	+2.80355889E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
445.000000	+1.49488025E+01	+2.05818500E+01	+2.42179777E+00	+2.69071390E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
450.000000	+1.48699696E+01	+2.05755455E+01	+2.43459112E+00	+2.41616565E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
455.000000	+1.47924469E+01	+2.05632558E+01	+2.44595943E+00	+2.21609876E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
460.000000	+1.47167456E+01	+2.05501742E+01	+2.45675210E+00	+2.22193878E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
465.000000	+1.46412600E+01	+2.05417278E+01	+2.46817882E+00	+2.35582028E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
470.000000	+1.45644622E+01	+2.05369474E+01	+2.48031031E+00	+2.43358170E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
475.000000	+1.44867877E+01	+2.05326097E+01	+2.49251463E+00	+2.39623956E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
480.000000	+1.44099093E+01	+2.05272381E+01	+2.50427270E+00	+2.30813821E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
485.000000	+1.43345317E+01	+2.05215225E+01	+2.51559602E+00	+2.25182062E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
490.000000	+1.42596611E+01	+2.05163038E+01	+2.52679091E+00	+2.21895588E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
495.000000	+1.41843221E+01	+2.05101340E+01	+2.53778557E+00	+2.17891052E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
125.000000	+2.48360172E+01	+2.61001446E+01	+9.27529267E-01	+7.57562975E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
127.500000	+2.47083504E+01	+2.59967841E+01	+9.46574515E-01	+7.66056804E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
130.000000	+2.45718404E+01	+2.58853267E+01	+9.65832108E-01	+7.73624879E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
132.500000	+2.44273313E+01	+2.57665797E+01	+9.85255759E-01	+7.79197572E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
135.000000	+2.42756661E+01	+2.56413356E+01	+1.00479199E+00	+7.82361661E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
137.500000	+2.41176909E+01	+2.55103663E+01	+1.02437384E+00	+7.83319192E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
140.000000	+2.39542334E+01	+2.53744519E+01	+1.04395795E+00	+7.82873359E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
142.500000	+2.37860821E+01	+2.52343530E+01	+1.06351751E+00	+7.81271642E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
145.000000	+2.36139987E+01	+2.50907939E+01	+1.08302153E+00	+7.78303853E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
147.500000	+2.34387393E+01	+2.49444809E+01	+1.10243270E+00	+7.74009302E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
150.000000	+2.32610257E+01	+2.47960939E+01	+1.12172199E+00	+7.68780969E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
152.500000	+2.30815282E+01	+2.46462759E+01	+1.14087175E+00	+7.62846141E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
155.000000	+2.29008779E+01	+2.44956281E+01	+1.15986430E+00	+7.56601568E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
157.500000	+2.27196722E+01	+2.43447483E+01	+1.17870183E+00	+7.50497269E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
160.000000	+2.25384748E+01	+2.41942048E+01	+1.19738916E+00	+7.44134208E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
162.500000	+2.23578068E+01	+2.40444855E+01	+1.21590854E+00	+7.36935340E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
165.000000	+2.21781624E+01	+2.38960386E+01	+1.23423593E+00	+7.28734782E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
167.500000	+2.20000027E+01	+2.37492718E+01	+1.25234528E+00	+7.20398947E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
170.000000	+2.18237398E+01	+2.36046217E+01	+1.27025588E+00	+7.13192302E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
172.500000	+2.16497374E+01	+2.34625104E+01	+1.28800489E+00	+7.06671124E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
175.000000	+2.14783057E+01	+2.33232374E+01	+1.30558943E+00	+7.00173784E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
177.500000	+2.13097447E+01	+2.31871045E+01	+1.32301358E+00	+6.93116225E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
180.000000	+2.11443331E+01	+2.30543232E+01	+1.34024525E+00	+6.84655145E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
182.500000	+2.09823242E+01	+2.29250638E+01	+1.35724634E+00	+6.76286813E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
185.000000	+2.08239569E+01	+2.27996365E+01	+1.37405959E+00	+6.68883374E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
187.500000	+2.06693865E+01	+2.26781981E+01	+1.39069051E+00	+6.61302366E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
190.000000	+2.05187332E+01	+2.25608309E+01	+1.40712470E+00	+6.54519820E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
192.500000	+2.03721256E+01	+2.24477651E+01	+1.42341650E+00	+6.48723151E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
195.000000	+2.02296241E+01	+2.23390455E+01	+1.43956086E+00	+6.41689863E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
197.500000	+2.00912674E+01	+2.22345826E+01	+1.45550099E+00	+6.34314431E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
200.000000	+1.99571416E+01	+2.21345370E+01	+1.47127658E+00	+6.28635629E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
202.500000	+1.98272891E+01	+2.20390425E+01	+1.48693277E+00	+6.22357816E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
205.000000	+1.97016738E+01	+2.19478904E+01	+1.50239447E+00	+6.13704412E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
207.500000	+1.95803077E+01	+2.18609813E+01	+1.51761800E+00	+6.05811593E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
210.000000	+1.94632256E+01	+2.17785223E+01	+1.53268505E+00	+6.00105868E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
212.500000	+1.93503373E+01	+2.17004802E+01	+1.54762329E+00	+5.93133870E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
215.000000	+1.92415072E+01	+2.16264964E+01	+1.56234175E+00	+5.84096670E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
217.500000	+1.91366950E+01	+2.15564855E+01	+1.57682812E+00	+5.77456474E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
220.000000	+1.90358635E+01	+2.14907177E+01	+1.59121457E+00	+5.74621626E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
222.500000	+1.89388552E+01	+2.14291772E+01	+1.60555920E+00	+5.70686557E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
225.000000	+1.88454716E+01	+2.13713825E+01	+1.61974890E+00	+5.62701631E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
227.500000	+1.87556094E+01	+2.13169918E+01	+1.63369428E+00	+5.54299699E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
230.000000	+1.86692695E+01	+2.12661651E+01	+1.64746388E+00	+5.49288527E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
232.500000	+1.85863905E+01	+2.12190947E+01	+1.66115871E+00	+5.45406454E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
235.000000	+1.85067432E+01	+2.11754314E+01	+1.67473421E+00	+5.37531557E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
237.500000	+1.84301331E+01	+2.11345549E+01	+1.68803529E+00	+5.25693395E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
240.000000	+1.83565392E+01	+2.10963029E+01	+1.70101888E+00	+5.16060148E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
242.500000	+1.82859272E+01	+2.10610393E+01	+1.71383830E+00	+5.12636110E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
245.000000	+1.82181110E+01	+2.10290076E+01	+1.72665068E+00	+5.11732753E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
247.500000	+1.81528407E+01	+2.09998747E+01	+1.73942493E+00	+5.10207436E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
62.500000	+2.35882015E+01	+2.45505744E+01	+6.54793873E-01	+1.16511349E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
63.750000	+2.36970569E+01	+2.46608840E+01	+6.56303837E-01	+1.25082995E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
65.000000	+2.38034893E+01	+2.47688763E+01	+6.57920947E-01	+1.33776016E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
66.250000	+2.39073989E+01	+2.48744548E+01	+6.59648238E-01	+1.42723899E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
67.500000	+2.40086858E+01	+2.49775235E+01	+6.61489045E-01	+1.51921909E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
68.750000	+2.41072502E+01	+2.50779861E+01	+6.63446285E-01	+1.61331286E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
70.000000	+2.42029946E+01	+2.51757479E+01	+6.65522327E-01	+1.70934749E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
71.250000	+2.42958241E+01	+2.52707171E+01	+6.67719654E-01	+1.80776664E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
72.500000	+2.43856463E+01	+2.53628058E+01	+6.70041744E-01	+1.90949900E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
73.750000	+2.44723706E+01	+2.54519287E+01	+6.72493402E-01	+2.01543636E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
75.000000	+2.45559075E+01	+2.55380028E+01	+6.75080335E-01	+2.12599352E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
76.250000	+2.46361684E+01	+2.56209467E+01	+6.77808385E-01	+2.24106101E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
77.500000	+2.47130676E+01	+2.57006808E+01	+6.80682987E-01	+2.36027058E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
78.750000	+2.47865223E+01	+2.57771286E+01	+6.83709062E-01	+2.48331128E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
80.000000	+2.48564544E+01	+2.58502180E+01	+6.86891265E-01	+2.61013881E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
81.250000	+2.49227906E+01	+2.59198821E+01	+6.90234409E-01	+2.74104977E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
82.500000	+2.49854628E+01	+2.59860597E+01	+6.93743890E-01	+2.87660198E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
83.750000	+2.50444075E+01	+2.60486954E+01	+6.97425914E-01	+3.01738211E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
85.000000	+2.50995657E+01	+2.61077391E+01	+7.01287345E-01	+3.16372956E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
86.250000	+2.51508824E+01	+2.61631451E+01	+7.05335238E-01	+3.31557120E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
87.500000	+2.51983077E+01	+2.62148725E+01	+7.09576273E-01	+3.47241038E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
88.750000	+2.52417971E+01	+2.62628854E+01	+7.14016264E-01	+3.63340794E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
90.000000	+2.52813127E+01	+2.63071536E+01	+7.18659793E-01	+3.79753762E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
91.250000	+2.53168240E+01	+2.63476526E+01	+7.23510108E-01	+3.96384191E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
92.500000	+2.53483078E+01	+2.63843648E+01	+7.28569398E-01	+4.13168786E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
93.750000	+2.53757483E+01	+2.64172797E+01	+7.33839327E-01	+4.30080092E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
95.000000	+2.53991370E+01	+2.64463939E+01	+7.39321400E-01	+4.47102231E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
96.250000	+2.54184727E+01	+2.64717112E+01	+7.45016883E-01	+4.64204586E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
97.500000	+2.54337609E+01	+2.64932421E+01	+7.50926515E-01	+4.81340137E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
98.750000	+2.54450147E+01	+2.65110040E+01	+7.57050386E-01	+4.98461204E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
100.000000	+2.54522538E+01	+2.65250203E+01	+7.63388045E-01	+5.15524343E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
101.250000	+2.54555038E+01	+2.65353205E+01	+7.69938495E-01	+5.32477321E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
102.500000	+2.54547965E+01	+2.65419391E+01	+7.76699978E-01	+5.49248824E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
103.750000	+2.54501698E+01	+2.65449160E+01	+7.83669716E-01	+5.65753682E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
105.000000	+2.54416684E+01	+2.65442966E+01	+7.90843820E-01	+5.81901562E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
106.250000	+2.54293433E+01	+2.65401318E+01	+7.98217255E-01	+5.97599808E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
107.500000	+2.54132518E+01	+2.65324770E+01	+8.05783815E-01	+6.12762685E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
108.750000	+2.53934568E+01	+2.65213924E+01	+8.13536322E-01	+6.27333009E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
110.000000	+2.53700265E+01	+2.65069432E+01	+8.21467140E-01	+6.41291137E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
111.250000	+2.53430346E+01	+2.64891994E+01	+8.29568600E-01	+6.54628697E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
112.500000	+2.53125593E+01	+2.64682356E+01	+8.37832858E-01	+6.67313402E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
113.750000	+2.52786829E+01	+2.64441294E+01	+8.46251435E-01	+6.79294846E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
115.000000	+2.52414922E+01	+2.64169622E+01	+8.54815229E-01	+6.90549578E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
116.250000	+2.52010776E+01	+2.63868187E+01	+8.63515175E-01	+7.01103220E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
117.500000	+2.51575328E+01	+2.63537876E+01	+8.72342809E-01	+7.10993815E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
118.750000	+2.51109535E+01	+2.63179594E+01	+8.81290020E-01	+7.20225438E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
120.000000	+2.50614370E+01	+2.62794262E+01	+8.90348445E-01	+7.28778976E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
121.250000	+2.50090828E+01	+2.62382812E+01	+8.99509495E-01	+7.36662864E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
122.500000	+2.49539924E+01	+2.61946205E+01	+9.08765017E-01	+7.43920658E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
123.750000	+2.48962690E+01	+2.61485421E+01	+9.18107511E-01	+7.50878412E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
31.250000	+2.03879303E+01	+2.13408255E+01	+6.44896830E-01	-2.05222412E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
31.875000	+2.04550774E+01	+2.14078506E+01	+6.44768751E-01	-2.04630417E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
32.500000	+2.05223480E+01	+2.14749995E+01	+6.44641042E-01	-2.02972262E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
33.125000	+2.05897234E+01	+2.15422548E+01	+6.44515036E-01	-1.99260161E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
33.750000	+2.06571856E+01	+2.16095998E+01	+6.44391967E-01	-1.93628556E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
34.375000	+2.07247170E+01	+2.16770179E+01	+6.44273000E-01	-1.86169074E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
35.000000	+2.07923002E+01	+2.17444929E+01	+6.44159256E-01	-1.76942061E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
35.625000	+2.08599185E+01	+2.18120088E+01	+6.44051823E-01	-1.65998645E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
36.250000	+2.09275549E+01	+2.18795499E+01	+6.43951758E-01	-1.53402076E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
36.875000	+2.09951930E+01	+2.19471007E+01	+6.43860070E-01	-1.39238434E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
37.500000	+2.10628165E+01	+2.20146458E+01	+6.43777709E-01	-1.23612742E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
38.125000	+2.11304093E+01	+2.20821700E+01	+6.43705554E-01	-1.06633837E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
38.750000	+2.11979558E+01	+2.21496583E+01	+6.43644417E-01	-8.83964200E-05	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
39.375000	+2.12654404E+01	+2.22170959E+01	+6.43595059E-01	-6.89693948E-05	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
40.000000	+2.13328477E+01	+2.22844682E+01	+6.43558205E-01	-4.83958107E-05	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
40.625000	+2.14001627E+01	+2.23517607E+01	+6.43534564E-01	-2.67037115E-05	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
41.250000	+2.14673704E+01	+2.24189591E+01	+6.43524826E-01	-3.92190859E-06	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
41.875000	+2.15344558E+01	+2.24860492E+01	+6.43529662E-01	+1.99073073E-05	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
42.500000	+2.16014044E+01	+2.25530168E+01	+6.43549710E-01	+4.47245217E-05	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
43.125000	+2.16682013E+01	+2.26198478E+01	+6.43585567E-01	+7.04598210E-05	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
43.750000	+2.17348322E+01	+2.26865284E+01	+6.43637785E-01	+9.70457879E-05	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
44.375000	+2.18012827E+01	+2.27530446E+01	+6.43706874E-01	+1.24430018E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
45.000000	+2.18675385E+01	+2.28193828E+01	+6.43793322E-01	+1.52580842E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
45.625000	+2.19335856E+01	+2.28855291E+01	+6.43897601E-01	+1.81483534E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
46.250000	+2.19994100E+01	+2.29514702E+01	+6.44020177E-01	+2.11129082E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
46.875000	+2.20649978E+01	+2.30171926E+01	+6.44161512E-01	+2.41501196E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
47.500000	+2.21303350E+01	+2.30826826E+01	+6.44322053E-01	+2.72568021E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
48.125000	+2.21954078E+01	+2.31479270E+01	+6.44502222E-01	+3.04282599E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
48.750000	+2.22602024E+01	+2.32129124E+01	+6.44702406E-01	+3.36591839E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
49.375000	+2.23247052E+01	+2.32776253E+01	+6.44922962E-01	+3.69449635E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
50.000000	+2.23889025E+01	+2.33420525E+01	+6.45164218E-01	+4.02827754E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
50.625000	+2.24527808E+01	+2.34061809E+01	+6.45426496E-01	+4.36719140E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
51.250000	+2.25163268E+01	+2.34699973E+01	+6.45710117E-01	+4.71131845E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
51.875000	+2.25795270E+01	+2.35334887E+01	+6.46015411E-01	+5.06076132E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
52.500000	+2.26423680E+01	+2.35966420E+01	+6.46342713E-01	+5.41550530E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
53.125000	+2.27048365E+01	+2.36594442E+01	+6.46692349E-01	+5.77533219E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
53.750000	+2.27669192E+01	+2.37218823E+01	+6.47064629E-01	+6.13982857E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
54.375000	+2.28286025E+01	+2.37839431E+01	+6.47459828E-01	+6.50848880E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
55.000000	+2.28898734E+01	+2.38456138E+01	+6.47878190E-01	+6.88087188E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
55.625000	+2.29507187E+01	+2.39068813E+01	+6.48319937E-01	+7.25674707E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
56.250000	+2.30111252E+01	+2.39677329E+01	+6.48785284E-01	+7.63616665E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
56.875000	+2.30710799E+01	+2.40281557E+01	+6.49274458E-01	+8.01943259E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
57.500000	+2.31305700E+01	+2.40881371E+01	+6.49787713E-01	+8.40696617E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
58.125000	+2.31895822E+01	+2.41476643E+01	+6.50325329E-01	+8.79912806E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
58.750000	+2.32481038E+01	+2.42067248E+01	+6.50887604E-01	+9.19605636E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
59.375000	+2.33061217E+01	+2.42653057E+01	+6.51474836E-01	+9.59758433E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
60.000000	+2.33636229E+01	+2.43233945E+01	+6.52087302E-01	+1.00032714E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
60.625000	+2.34205943E+01	+2.43809785E+01	+6.52725244E-01	+1.04125402E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
61.250000	+2.34770231E+01	+2.44380448E+01	+6.53388869E-01	+1.08248767E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
61.875000	+2.35328964E+01	+2.44945809E+01	+6.54078354E-01	+1.12386401E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
15.625000	+1.88175940E+01	+1.97677214E+01	+6.41987934E-01	+1.10344168E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
15.937500	+1.88453586E+01	+1.97958043E+01	+6.42322968E-01	+1.04077991E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
16.250000	+1.88733548E+01	+1.98241004E+01	+6.42638421E-01	+9.79078256E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
16.562500	+1.89015755E+01	+1.98526030E+01	+6.42934892E-01	+9.19287261E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
16.875000	+1.89300140E+01	+1.98813060E+01	+6.43212976E-01	+8.61392994E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
17.187500	+1.89586636E+01	+1.99102033E+01	+6.43473263E-01	+8.05391169E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
17.500000	+1.89875180E+01	+1.99392890E+01	+6.43716345E-01	+7.51284885E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
17.812500	+1.90165711E+01	+1.99685577E+01	+6.43942816E-01	+6.99081240E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
18.125000	+1.90458168E+01	+1.99980038E+01	+6.44153271E-01	+6.48787332E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
18.437500	+1.90752494E+01	+2.00276221E+01	+6.44348308E-01	+6.00406213E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
18.750000	+1.91048632E+01	+2.00574075E+01	+6.44528525E-01	+5.53933310E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
19.062500	+1.91346526E+01	+2.00873551E+01	+6.44694516E-01	+5.09353722E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
19.375000	+1.91646124E+01	+2.01174600E+01	+6.44846871E-01	+4.66640686E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
19.687500	+1.91947373E+01	+2.01477176E+01	+6.44986167E-01	+4.25755338E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
20.000000	+1.92250221E+01	+2.01781233E+01	+6.45112968E-01	+3.86647744E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
20.312500	+1.92554621E+01	+2.02086727E+01	+6.45227822E-01	+3.49259022E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
20.625000	+1.92860522E+01	+2.02393614E+01	+6.45331255E-01	+3.13524270E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
20.937500	+1.93167879E+01	+2.02701853E+01	+6.45423774E-01	+2.79375938E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
21.250000	+1.93476645E+01	+2.03011402E+01	+6.45505865E-01	+2.46747247E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
21.562500	+1.93786777E+01	+2.03322222E+01	+6.45577991E-01	+2.15575285E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
21.875000	+1.94098231E+01	+2.03634273E+01	+6.45640599E-01	+1.85803461E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
22.187500	+1.94410966E+01	+2.03947518E+01	+6.45694118E-01	+1.57383097E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
22.500000	+1.94724941E+01	+2.04261921E+01	+6.45738964E-01	+1.30274038E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
22.812500	+1.95040116E+01	+2.04577445E+01	+6.45775540E-01	+1.04444295E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
23.125000	+1.95356453E+01	+2.04894056E+01	+6.45804242E-01	+7.98688321E-05	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
23.437500	+1.95673914E+01	+2.05211719E+01	+6.45825458E-01	+5.65276953E-05	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
23.750000	+1.95992463E+01	+2.05530402E+01	+6.45839571E-01	+3.44037619E-05	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
24.062500	+1.96312063E+01	+2.05850073E+01	+6.45846960E-01	+1.34803945E-05	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
24.375000	+1.96632678E+01	+2.06170698E+01	+6.45847997E-01	-6.26071513E-06	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
24.687500	+1.96954275E+01	+2.06492248E+01	+6.45843047E-01	-2.48412666E-05	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
25.000000	+1.97276819E+01	+2.06814691E+01	+6.45832471E-01	-4.22874601E-05	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
25.312500	+1.97600277E+01	+2.07137997E+01	+6.45816618E-01	-5.86304036E-05	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
25.625000	+1.97924615E+01	+2.07462137E+01	+6.45795827E-01	-7.39058110E-05	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
25.937500	+1.98249802E+01	+2.07787082E+01	+6.45770426E-01	-8.81530727E-05	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
26.250000	+1.98575805E+01	+2.08112802E+01	+6.45740731E-01	-1.01413845E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
26.562500	+1.98902594E+01	+2.08439269E+01	+6.45707043E-01	-1.13730359E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
26.875000	+1.99230138E+01	+2.08766457E+01	+6.45669650E-01	-1.25143675E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
27.187500	+1.99558408E+01	+2.09094337E+01	+6.45628828E-01	-1.35692075E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
27.500000	+1.99887374E+01	+2.09422884E+01	+6.45584842E-01	-1.45409804E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
27.812500	+2.00217007E+01	+2.09752070E+01	+6.45537947E-01	-1.54326276E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
28.125000	+2.00547280E+01	+2.10081870E+01	+6.45488388E-01	-1.62465815E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
28.437500	+2.00878164E+01	+2.10412259E+01	+6.45436406E-01	-1.69847939E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
28.750000	+2.01209633E+01	+2.10743212E+01	+6.45382233E-01	-1.76488119E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
29.062500	+2.01541661E+01	+2.11074704E+01	+6.45326101E-01	-1.82398893E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
29.375000	+2.01874219E+01	+2.11406711E+01	+6.45268234E-01	-1.87591187E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
29.687500	+2.02207284E+01	+2.11739210E+01	+6.45208856E-01	-1.92075672E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
30.000000	+2.02540828E+01	+2.12072176E+01	+6.45148187E-01	-1.95863987E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
30.312500	+2.02874827E+01	+2.12405586E+01	+6.45086441E-01	-1.98969695E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
30.625000	+2.03209256E+01	+2.12739418E+01	+6.45023831E-01	-2.01408874E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
30.937500	+2.03544089E+01	+2.13073649E+01	+6.44960561E-01	-2.03519144E-04	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
7.812500	+1.82253860E+01	+1.91601908E+01	+6.25729640E-01	+3.08881637E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
7.968750	+1.82347185E+01	+1.91699722E+01	+6.26209687E-01	+3.05579133E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
8.125000	+1.82441813E+01	+1.91798792E+01	+6.26684575E-01	+3.02214516E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
8.281250	+1.82537722E+01	+1.91899096E+01	+6.27154108E-01	+2.98730630E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
8.437500	+1.82634893E+01	+1.92000611E+01	+6.27618108E-01	+2.95137053E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
8.593750	+1.82733305E+01	+1.92103317E+01	+6.28076411E-01	+2.91442707E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
8.750000	+1.82832939E+01	+1.92207191E+01	+6.28528866E-01	+2.87655922E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
8.906250	+1.82933775E+01	+1.92312213E+01	+6.28975336E-01	+2.83784494E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
9.062500	+1.83035794E+01	+1.92418363E+01	+6.29415693E-01	+2.79835755E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
9.218750	+1.83138978E+01	+1.92525621E+01	+6.29849822E-01	+2.75816623E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
9.375000	+1.83243306E+01	+1.92633966E+01	+6.30277620E-01	+2.71733672E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
9.531250	+1.83348762E+01	+1.92743379E+01	+6.30698990E-01	+2.67593176E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
9.687500	+1.83455327E+01	+1.92853843E+01	+6.31113848E-01	+2.63401165E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
9.843750	+1.83562983E+01	+1.92965337E+01	+6.31522119E-01	+2.59163464E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
10.000000	+1.83671714E+01	+1.93077844E+01	+6.31923734E-01	+2.54885734E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
10.156250	+1.83781501E+01	+1.93191346E+01	+6.32318637E-01	+2.50573502E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
10.312500	+1.83892328E+01	+1.93305826E+01	+6.32706776E-01	+2.46232180E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
10.468750	+1.84004178E+01	+1.93421268E+01	+6.33088112E-01	+2.41867090E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
10.625000	+1.84117036E+01	+1.93537653E+01	+6.33462611E-01	+2.37483467E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
10.781250	+1.84230885E+01	+1.93654966E+01	+6.33830248E-01	+2.33086466E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
10.937500	+1.84345710E+01	+1.93773191E+01	+6.34191006E-01	+2.28681159E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
11.093750	+1.84461495E+01	+1.93892313E+01	+6.34544877E-01	+2.24272527E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
11.250000	+1.84578225E+01	+1.94012316E+01	+6.34891858E-01	+2.19865450E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
11.406250	+1.84695885E+01	+1.94133185E+01	+6.35231956E-01	+2.15464688E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
11.562500	+1.84814461E+01	+1.94254906E+01	+6.35565185E-01	+2.11074864E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
11.718750	+1.84933938E+01	+1.94377464E+01	+6.35891565E-01	+2.06700443E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
11.875000	+1.85054302E+01	+1.94500846E+01	+6.36211124E-01	+2.02345710E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
12.031250	+1.85175539E+01	+1.94625038E+01	+6.36523895E-01	+1.98014747E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
12.187500	+1.85297635E+01	+1.94750027E+01	+6.36829920E-01	+1.93711414E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
12.343750	+1.85420577E+01	+1.94875799E+01	+6.37129244E-01	+1.89439325E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
12.500000	+1.85544352E+01	+1.95002341E+01	+6.37421918E-01	+1.85201833E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
12.656250	+1.85668946E+01	+1.95129641E+01	+6.37707999E-01	+1.81002013E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
12.812500	+1.85794347E+01	+1.95257687E+01	+6.37987549E-01	+1.76842653E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
12.968750	+1.85920541E+01	+1.95386467E+01	+6.38260633E-01	+1.72726242E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
13.125000	+1.86047518E+01	+1.95515968E+01	+6.38527319E-01	+1.68654970E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
13.281250	+1.86175263E+01	+1.95646179E+01	+6.38787679E-01	+1.64630723E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
13.437500	+1.86303765E+01	+1.95777088E+01	+6.39041790E-01	+1.60655093E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
13.593750	+1.86433013E+01	+1.95908684E+01	+6.39289727E-01	+1.56729383E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
13.750000	+1.86562994E+01	+1.96040957E+01	+6.39531569E-01	+1.52854618E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
13.906250	+1.86693696E+01	+1.96173895E+01	+6.39767397E-01	+1.49031564E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
14.062500	+1.86825109E+01	+1.96307488E+01	+6.39997293E-01	+1.45260746E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
14.218750	+1.86957221E+01	+1.96441725E+01	+6.40221337E-01	+1.41542470E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
14.375000	+1.87090022E+01	+1.96576596E+01	+6.40439613E-01	+1.37876846E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
14.531250	+1.87223500E+01	+1.96712091E+01	+6.40652202E-01	+1.34263816E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
14.687500	+1.87357644E+01	+1.96848199E+01	+6.40859187E-01	+1.30703177E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
14.843750	+1.87492445E+01	+1.96984913E+01	+6.41060650E-01	+1.27194613E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
15.000000	+1.87627892E+01	+1.97122220E+01	+6.41256670E-01	+1.23737718E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
15.156250	+1.87763975E+01	+1.97260113E+01	+6.41447330E-01	+1.20332025E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
15.312500	+1.87900684E+01	+1.97398583E+01	+6.41632708E-01	+1.16977029E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
15.468750	+1.88038009E+01	+1.97537619E+01	+6.41812883E-01	+1.13647253E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
3.906250	+1.80407884E+01	+1.89638458E+01	+6.13083305E-01	+3.02052851E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
3.984375	+1.80434445E+01	+1.89667207E+01	+6.13320333E-01	+3.04739895E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
4.062500	+1.80461474E+01	+1.89696445E+01	+6.13559461E-01	+3.07356407E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
4.140625	+1.80488970E+01	+1.89726167E+01	+6.13800578E-01	+3.09832588E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
4.218750	+1.80516928E+01	+1.89756370E+01	+6.14043574E-01	+3.12169964E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
4.296875	+1.80545346E+01	+1.89787050E+01	+6.14288343E-01	+3.14370181E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
4.375000	+1.80574222E+01	+1.89818203E+01	+6.14534778E-01	+3.16434991E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
4.453125	+1.80603551E+01	+1.89849825E+01	+6.14782773E-01	+3.18366254E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
4.531250	+1.80633332E+01	+1.89881913E+01	+6.15032225E-01	+3.20165925E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
4.609375	+1.80663562E+01	+1.89914463E+01	+6.15283032E-01	+3.21836050E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
4.687500	+1.80694238E+01	+1.89947471E+01	+6.15535094E-01	+3.23378759E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
4.765625	+1.80725356E+01	+1.89980933E+01	+6.15788312E-01	+3.24796260E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
4.843750	+1.80756914E+01	+1.90014845E+01	+6.16042588E-01	+3.26090833E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
4.921875	+1.80788910E+01	+1.90049203E+01	+6.16297828E-01	+3.27264819E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
5.000000	+1.80821340E+01	+1.90084005E+01	+6.16553939E-01	+3.28320619E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
5.078125	+1.80854201E+01	+1.90119246E+01	+6.16810829E-01	+3.29260685E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
5.156250	+1.80887490E+01	+1.90154922E+01	+6.17068409E-01	+3.30087511E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
5.234375	+1.80921205E+01	+1.90191030E+01	+6.17326591E-01	+3.30803632E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
5.312500	+1.80955343E+01	+1.90227566E+01	+6.17585290E-01	+3.31411612E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
5.390625	+1.80989900E+01	+1.90264527E+01	+6.17844422E-01	+3.31914044E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
5.468750	+1.81024874E+01	+1.90301908E+01	+6.18103906E-01	+3.32313536E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
5.546875	+1.81060263E+01	+1.90339706E+01	+6.18363662E-01	+3.32612713E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
5.625000	+1.81096062E+01	+1.90377918E+01	+6.18623613E-01	+3.32814206E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
5.703125	+1.81132270E+01	+1.90416540E+01	+6.18883684E-01	+3.32920650E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
5.781250	+1.81168883E+01	+1.90455569E+01	+6.19143801E-01	+3.32934675E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
5.859375	+1.81205899E+01	+1.90495000E+01	+6.19403894E-01	+3.32858906E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
5.937500	+1.81243314E+01	+1.90534831E+01	+6.19663893E-01	+3.32695952E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
6.015625	+1.81281126E+01	+1.90575057E+01	+6.19923732E-01	+3.32448406E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
6.093750	+1.81319332E+01	+1.90615677E+01	+6.20183344E-01	+3.32118838E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
6.171875	+1.81357929E+01	+1.90656685E+01	+6.20442667E-01	+3.31709794E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
6.250000	+1.81396915E+01	+1.90698079E+01	+6.20701641E-01	+3.31223788E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
6.328125	+1.81436286E+01	+1.90739855E+01	+6.20960205E-01	+3.30663302E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
6.406250	+1.81476039E+01	+1.90782010E+01	+6.21218302E-01	+3.30030779E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
6.484375	+1.81516172E+01	+1.90824541E+01	+6.21475878E-01	+3.29328624E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
6.562500	+1.81556683E+01	+1.90867443E+01	+6.21732878E-01	+3.28559199E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
6.640625	+1.81597567E+01	+1.90910715E+01	+6.21989251E-01	+3.27724820E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
6.718750	+1.81638823E+01	+1.90954353E+01	+6.22244948E-01	+3.26827755E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
6.796875	+1.81680448E+01	+1.90998353E+01	+6.22499920E-01	+3.25870223E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
6.875000	+1.81722438E+01	+1.91042712E+01	+6.22754120E-01	+3.24854392E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
6.953125	+1.81764791E+01	+1.91087427E+01	+6.23007505E-01	+3.23782376E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
7.031250	+1.81807505E+01	+1.91132495E+01	+6.23260030E-01	+3.22656238E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
7.109375	+1.81850576E+01	+1.91177913E+01	+6.23511655E-01	+3.21477982E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
7.187500	+1.81894002E+01	+1.91223678E+01	+6.23762340E-01	+3.20249559E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
7.265625	+1.81937780E+01	+1.91269786E+01	+6.24012045E-01	+3.18972864E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
7.343750	+1.81981908E+01	+1.91316234E+01	+6.24260735E-01	+3.17649735E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
7.421875	+1.82026382E+01	+1.91363021E+01	+6.24508373E-01	+3.16281955E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
7.500000	+1.82071200E+01	+1.91410141E+01	+6.24754925E-01	+3.14871248E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
7.578125	+1.82116360E+01	+1.91457593E+01	+6.25000359E-01	+3.13419286E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
7.656250	+1.82161858E+01	+1.91505374E+01	+6.25244643E-01	+3.11927683E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
7.734375	+1.82207693E+01	+1.91553480E+01	+6.25487746E-01	+3.10416658E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
1.953125	+1.79903930E+01	+1.89089282E+01	+6.08172086E-01	+1.86001177E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
1.992188	+1.79910864E+01	+1.89096888E+01	+6.08245358E-01	+1.89151303E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
2.031250	+1.79917930E+01	+1.89104639E+01	+6.08319861E-01	+1.92286038E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
2.070312	+1.79925128E+01	+1.89112533E+01	+6.08395581E-01	+1.95389805E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
2.109375	+1.79932459E+01	+1.89120571E+01	+6.08472509E-01	+1.98462235E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
2.148438	+1.79939923E+01	+1.89128752E+01	+6.08550630E-01	+2.01502970E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
2.187500	+1.79947518E+01	+1.89137076E+01	+6.08629933E-01	+2.04511662E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
2.226562	+1.79955244E+01	+1.89145542E+01	+6.08710405E-01	+2.07487978E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
2.265625	+1.79963102E+01	+1.89154150E+01	+6.08792033E-01	+2.10431593E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
2.304688	+1.79971092E+01	+1.89162900E+01	+6.08874805E-01	+2.13342197E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
2.343750	+1.79979212E+01	+1.89171791E+01	+6.08958707E-01	+2.16219487E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
2.382812	+1.79987462E+01	+1.89180824E+01	+6.09043726E-01	+2.19063178E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
2.421875	+1.79995843E+01	+1.89189996E+01	+6.09129850E-01	+2.21872992E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
2.460938	+1.80004354E+01	+1.89199309E+01	+6.09217064E-01	+2.24648664E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
2.500000	+1.80012994E+01	+1.89208761E+01	+6.09305356E-01	+2.27389941E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
2.539062	+1.80021764E+01	+1.89218353E+01	+6.09394713E-01	+2.30096584E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
2.578125	+1.80030664E+01	+1.89228084E+01	+6.09485119E-01	+2.32768362E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
2.617188	+1.80039692E+01	+1.89237953E+01	+6.09576563E-01	+2.35405059E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
2.656250	+1.80048848E+01	+1.89247960E+01	+6.09669030E-01	+2.38006469E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
2.695312	+1.80058133E+01	+1.89258105E+01	+6.09762506E-01	+2.40572398E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
2.734375	+1.80067546E+01	+1.89268387E+01	+6.09856977E-01	+2.43102667E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
2.773438	+1.80077087E+01	+1.89278806E+01	+6.09952429E-01	+2.45597104E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
2.812500	+1.80086755E+01	+1.89289361E+01	+6.10048850E-01	+2.48055552E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
2.851562	+1.80096550E+01	+1.89300052E+01	+6.10146223E-01	+2.50477864E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
2.890625	+1.80106471E+01	+1.89310879E+01	+6.10244535E-01	+2.52863908E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
2.929688	+1.80116520E+01	+1.89321841E+01	+6.10343773E-01	+2.55213559E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
2.968750	+1.80126694E+01	+1.89332937E+01	+6.10443921E-01	+2.57526708E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
3.007812	+1.80136994E+01	+1.89344168E+01	+6.10544966E-01	+2.59803254E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
3.046875	+1.80147420E+01	+1.89355532E+01	+6.10646892E-01	+2.62043110E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
3.085938	+1.80157971E+01	+1.89367029E+01	+6.10749687E-01	+2.64246199E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
3.125000	+1.80168647E+01	+1.89378660E+01	+6.10853335E-01	+2.66412457E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
3.164062	+1.80179447E+01	+1.89390423E+01	+6.10957821E-01	+2.68541831E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
3.203125	+1.80190372E+01	+1.89402317E+01	+6.11063133E-01	+2.70634276E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
3.242188	+1.80201421E+01	+1.89414344E+01	+6.11169254E-01	+2.72689763E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
3.281250	+1.80212593E+01	+1.89426501E+01	+6.11276172E-01	+2.74708270E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
3.320312	+1.80223888E+01	+1.89438789E+01	+6.11383870E-01	+2.76689789E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
3.359375	+1.80235307E+01	+1.89451207E+01	+6.11492336E-01	+2.78634320E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
3.398438	+1.80246848E+01	+1.89463754E+01	+6.11601553E-01	+2.80541876E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
3.437500	+1.80258511E+01	+1.89476431E+01	+6.11711509E-01	+2.82412480E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
3.476562	+1.80270296E+01	+1.89489236E+01	+6.11822188E-01	+2.84246165E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
3.515625	+1.80282203E+01	+1.89502170E+01	+6.11933576E-01	+2.86042973E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
3.554688	+1.80294231E+01	+1.89515232E+01	+6.12045659E-01	+2.87802959E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
3.593750	+1.80306380E+01	+1.89528420E+01	+6.12158422E-01	+2.89526187E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
3.632812	+1.80318649E+01	+1.89541736E+01	+6.12271852E-01	+2.91212729E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
3.671875	+1.80331039E+01	+1.89555178E+01	+6.12385932E-01	+2.92862670E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
3.710938	+1.80343549E+01	+1.89568746E+01	+6.12500650E-01	+2.94476101E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
3.750000	+1.80356178E+01	+1.89582439E+01	+6.12615992E-01	+2.96053126E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
3.789062	+1.80368926E+01	+1.89596258E+01	+6.12731942E-01	+2.97593856E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
3.828125	+1.80381794E+01	+1.89610200E+01	+6.12848487E-01	+2.99098412E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02
3.867188	+1.80394780E+01	+1.89624267E+01	+6.12965613E-01	+3.00584912E-03	+2.02832288E+01	-2.62405232E-02	-7.72973489E+02	+5.45254009E-01	+4.54745991E-01	+1.88192141E+01	-2.45033396E-02	-7.68026498E+02


==> anc/otoc_to_plot_free_M700_L1.1225_n500_beta5.0000.dat <==
300.000000	+6.70448268E+01	+8.31515456E+01	+3.47238368E+00	+3.98918547E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
306.000000	+6.66477782E+01	+8.31403230E+01	+3.49605563E+00	+3.90146406E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
312.000000	+6.62283775E+01	+8.31071045E+01	+3.51920125E+00	+3.89364705E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
318.000000	+6.57950044E+01	+8.30764293E+01	+3.54277940E+00	+3.77890524E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
324.000000	+6.53503916E+01	+8.30121354E+01	+3.56454811E+00	+3.62991793E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
330.000000	+6.49069034E+01	+8.29577256E+01	+3.58633841E+00	+3.54128554E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
336.000000	+6.44722756E+01	+8.29007384E+01	+3.60704354E+00	+3.42984414E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
342.000000	+6.40610042E+01	+8.28702653E+01	+3.62749654E+00	+3.36685536E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
348.000000	+6.36645451E+01	+8.28528050E+01	+3.64744580E+00	+3.31419180E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
354.000000	+6.32803753E+01	+8.28527606E+01	+3.66726684E+00	+3.28670007E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
360.000000	+6.29058905E+01	+8.28660653E+01	+3.68688621E+00	+3.19025885E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
366.000000	+6.25209911E+01	+8.28571955E+01	+3.70554995E+00	+3.33747433E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
372.000000	+6.21184371E+01	+8.28942343E+01	+3.72693590E+00	+3.37550700E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
378.000000	+6.17004792E+01	+8.28773344E+01	+3.74605603E+00	+3.11361023E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
384.000000	+6.12928914E+01	+8.28596255E+01	+3.76429922E+00	+3.08163634E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
390.000000	+6.08787599E+01	+8.28533873E+01	+3.78303567E+00	+3.00907697E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
396.000000	+6.04689472E+01	+8.28286636E+01	+3.80040814E+00	+2.86310877E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
402.000000	+6.00627688E+01	+8.28055047E+01	+3.81739297E+00	+2.80653598E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
408.000000	+5.96653142E+01	+8.27908949E+01	+3.83408658E+00	+2.73504997E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
414.000000	+5.92737607E+01	+8.27753110E+01	+3.85021357E+00	+2.72673706E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
420.000000	+5.88735382E+01	+8.27683234E+01	+3.86680742E+00	+2.75991443E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
426.000000	+5.84653718E+01	+8.27583019E+01	+3.88333255E+00	+2.72820812E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
432.000000	+5.80552623E+01	+8.27452730E+01	+3.89954592E+00	+2.59056762E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
438.000000	+5.76604379E+01	+8.27204185E+01	+3.91441936E+00	+2.61669166E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
444.000000	+5.72587814E+01	+8.27363662E+01	+3.93094622E+00	+2.76556657E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
450.000000	+5.68583776E+01	+8.27639728E+01	+3.94760616E+00	+2.47777909E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
456.000000	+5.64655783E+01	+8.27120715E+01	+3.96067957E+00	+2.32914942E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
462.000000	+5.60889753E+01	+8.27288401E+01	+3.97555595E+00	+2.50994053E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
468.000000	+5.57189440E+01	+8.27679883E+01	+3.99079885E+00	+2.41251571E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
474.000000	+5.53259309E+01	+8.27482969E+01	+4.00450614E+00	+2.35443503E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
480.000000	+5.49235681E+01	+8.27477333E+01	+4.01905207E+00	+2.43982188E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
486.000000	+5.45140432E+01	+8.27511461E+01	+4.03378400E+00	+2.33710934E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
492.000000	+5.41060611E+01	+8.27216091E+01	+4.04709739E+00	+2.23261412E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
498.000000	+5.36956571E+01	+8.26994958E+01	+4.06057537E+00	+2.26324745E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
504.000000	+5.32907919E+01	+8.26941584E+01	+4.07425635E+00	+2.22007234E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
510.000000	+5.28952014E+01	+8.26821121E+01	+4.08721624E+00	+2.11223956E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
516.000000	+5.25169857E+01	+8.26751613E+01	+4.09960323E+00	+2.03379692E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
522.000000	+5.21564159E+01	+8.26792365E+01	+4.11162180E+00	+2.01316739E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
528.000000	+5.17910291E+01	+8.26866378E+01	+4.12376124E+00	+2.07357885E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
534.000000	+5.14050070E+01	+8.26968535E+01	+4.13650475E+00	+2.20446007E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
540.000000	+5.09855110E+01	+8.27093234E+01	+4.15021476E+00	+2.16821030E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
546.000000	+5.05554687E+01	+8.26721670E+01	+4.16252327E+00	+2.04695800E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
552.000000	+5.01584289E+01	+8.26711385E+01	+4.17477826E+00	+2.14101067E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
558.000000	+4.97951025E+01	+8.27476384E+01	+4.18821540E+00	+1.97739479E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
564.000000	+4.94382183E+01	+8.27316394E+01	+4.19850699E+00	+1.55898722E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
570.000000	+4.90782355E+01	+8.26530449E+01	+4.20692325E+00	+1.56907934E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
576.000000	+4.87141574E+01	+8.26403977E+01	+4.21733594E+00	+1.90265224E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
582.000000	+4.83158727E+01	+8.26660745E+01	+4.22975507E+00	+2.01214338E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
588.000000	+4.79167521E+01	+8.26721358E+01	+4.24148167E+00	+1.90774779E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
594.000000	+4.75376742E+01	+8.26833246E+01	+4.25264805E+00	+1.81437908E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
150.000000	+7.78543497E+01	+8.47792950E+01	+2.62827734E+00	+8.77788468E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
153.000000	+7.75800981E+01	+8.46855417E+01	+2.65400838E+00	+8.37613978E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
156.000000	+7.73085936E+01	+8.45904585E+01	+2.67853418E+00	+8.05429727E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
159.000000	+7.70400608E+01	+8.44973127E+01	+2.70233416E+00	+7.76221075E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
162.000000	+7.67757295E+01	+8.44047561E+01	+2.72510744E+00	+7.46908194E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
165.000000	+7.65180815E+01	+8.43171279E+01	+2.74714865E+00	+7.20761204E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
168.000000	+7.62690985E+01	+8.42352853E+01	+2.76835311E+00	+6.95885271E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
171.000000	+7.60299903E+01	+8.41615650E+01	+2.78890177E+00	+6.76792686E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
174.000000	+7.58021488E+01	+8.40984808E+01	+2.80896068E+00	+6.53316409E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
177.000000	+7.55861176E+01	+8.40427715E+01	+2.82810075E+00	+6.40483447E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
180.000000	+7.53819471E+01	+8.40033042E+01	+2.84738968E+00	+6.27923389E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
183.000000	+7.51876387E+01	+8.39689783E+01	+2.86577616E+00	+6.22703730E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
186.000000	+7.50028887E+01	+8.39524518E+01	+2.88475191E+00	+6.28167564E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
189.000000	+7.48224740E+01	+8.39410990E+01	+2.90346621E+00	+6.29498238E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
192.000000	+7.46416386E+01	+8.39356905E+01	+2.92252180E+00	+6.51122533E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
195.000000	+7.44559166E+01	+8.39378324E+01	+2.94253356E+00	+6.57617969E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
198.000000	+7.42643965E+01	+8.39324955E+01	+2.96197888E+00	+6.51259048E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
201.000000	+7.40679882E+01	+8.39277492E+01	+2.98160910E+00	+6.57840637E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
204.000000	+7.38663328E+01	+8.39236670E+01	+3.00144932E+00	+6.53031853E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
207.000000	+7.36568562E+01	+8.39106097E+01	+3.02079102E+00	+6.44014380E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
210.000000	+7.34405349E+01	+8.38940992E+01	+3.04009018E+00	+6.38193481E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
213.000000	+7.32198332E+01	+8.38738335E+01	+3.05908262E+00	+6.21100859E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
216.000000	+7.29957164E+01	+8.38461935E+01	+3.07735623E+00	+5.93171413E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
219.000000	+7.27701327E+01	+8.38101403E+01	+3.09467291E+00	+5.76473451E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
222.000000	+7.25429035E+01	+8.37752473E+01	+3.11194464E+00	+5.71644745E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
225.000000	+7.23157493E+01	+8.37409833E+01	+3.12897159E+00	+5.44991994E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
228.000000	+7.20891625E+01	+8.36948697E+01	+3.14464416E+00	+5.19117618E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
231.000000	+7.18646031E+01	+8.36512995E+01	+3.16011865E+00	+5.12641096E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
234.000000	+7.16438724E+01	+8.36121001E+01	+3.17540262E+00	+4.97020233E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
237.000000	+7.14251986E+01	+8.35686821E+01	+3.18993986E+00	+4.80367526E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
240.000000	+7.12088367E+01	+8.35270324E+01	+3.20422468E+00	+4.65492279E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
243.000000	+7.09949404E+01	+8.34823664E+01	+3.21786940E+00	+4.59355711E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
246.000000	+7.07815815E+01	+8.34440052E+01	+3.23178602E+00	+4.72432253E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
249.000000	+7.05663495E+01	+8.34128078E+01	+3.24621534E+00	+4.71754282E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
252.000000	+7.03494425E+01	+8.33754000E+01	+3.26009127E+00	+4.60135023E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
255.000000	+7.01298403E+01	+8.33359061E+01	+3.27382344E+00	+4.64532744E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
258.000000	+6.99094665E+01	+8.33035900E+01	+3.28796324E+00	+4.70672595E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
261.000000	+6.96914732E+01	+8.32757990E+01	+3.30206379E+00	+4.63575167E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
264.000000	+6.94736143E+01	+8.32455182E+01	+3.31577775E+00	+4.62172288E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
267.000000	+6.92548212E+01	+8.32211165E+01	+3.32979413E+00	+4.68467852E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
270.000000	+6.90360158E+01	+8.32005130E+01	+3.34388582E+00	+4.59865588E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
273.000000	+6.88190892E+01	+8.31761072E+01	+3.35738607E+00	+4.51886985E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
276.000000	+6.86073710E+01	+8.31611671E+01	+3.37099904E+00	+4.60731647E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
279.000000	+6.84012585E+01	+8.31606972E+01	+3.38502996E+00	+4.50843047E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
282.000000	+6.82009721E+01	+8.31538300E+01	+3.39804962E+00	+4.20297659E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
285.000000	+6.80059714E+01	+8.31423443E+01	+3.41024782E+00	+4.14854041E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
288.000000	+6.78121180E+01	+8.31418420E+01	+3.42294087E+00	+4.25375933E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
291.000000	+6.76186517E+01	+8.31463156E+01	+3.43577038E+00	+4.17034045E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
294.000000	+6.74273983E+01	+8.31455425E+01	+3.44796291E+00	+4.08217423E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
297.000000	+6.72371979E+01	+8.31498774E+01	+3.46026343E+00	+4.11817110E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
75.000000	+9.80468693E+01	+1.00833695E+02	+1.71805028E+00	+1.37813533E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
76.500000	+9.73664304E+01	+1.00211461E+02	+1.73872118E+00	+1.37798495E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
78.000000	+9.66684747E+01	+9.95729206E+01	+1.75938983E+00	+1.38245114E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
79.500000	+9.59571411E+01	+9.89226466E+01	+1.78019472E+00	+1.39250786E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
81.000000	+9.52360556E+01	+9.82644055E+01	+1.80116507E+00	+1.39978177E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
82.500000	+9.45086702E+01	+9.76013594E+01	+1.82218817E+00	+1.39747701E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
84.000000	+9.37785688E+01	+9.69365792E+01	+1.84308938E+00	+1.38566726E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
85.500000	+9.30495121E+01	+9.62734740E+01	+1.86375819E+00	+1.37120287E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
87.000000	+9.23251984E+01	+9.56158259E+01	+1.88422546E+00	+1.36230168E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
88.500000	+9.16089373E+01	+9.49673890E+01	+1.90462724E+00	+1.36161757E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
90.000000	+9.09035143E+01	+9.43313423E+01	+1.92507399E+00	+1.36393150E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
91.500000	+9.02113579E+01	+9.37100808E+01	+1.94554518E+00	+1.36178266E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
93.000000	+8.95348136E+01	+9.31055802E+01	+1.96592747E+00	+1.35379934E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
94.500000	+8.88761980E+01	+9.25199429E+01	+1.98615916E+00	+1.34612614E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
96.000000	+8.82375433E+01	+9.19554622E+01	+2.00631125E+00	+1.34510889E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
97.500000	+8.76203182E+01	+9.14141071E+01	+2.02651243E+00	+1.35016553E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
99.000000	+8.70254538E+01	+9.08970584E+01	+2.04681622E+00	+1.35510368E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
100.500000	+8.64536371E+01	+9.04048333E+01	+2.06716554E+00	+1.35541038E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
102.000000	+8.59055152E+01	+8.99377927E+01	+2.08747853E+00	+1.35254625E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
103.500000	+8.53816006E+01	+8.94964192E+01	+2.10774193E+00	+1.35090596E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
105.000000	+8.48820599E+01	+8.90811108E+01	+2.12800571E+00	+1.35162923E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
106.500000	+8.44067170E+01	+8.86918158E+01	+2.14829081E+00	+1.35065435E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
108.000000	+8.39553055E+01	+8.83279946E+01	+2.16852534E+00	+1.34332280E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
109.500000	+8.35276776E+01	+8.79889915E+01	+2.18859049E+00	+1.32959415E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
111.000000	+8.31237448E+01	+8.76743761E+01	+2.20841316E+00	+1.31309296E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
112.500000	+8.27432524E+01	+8.73838172E+01	+2.22798328E+00	+1.29563180E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
114.000000	+8.23856959E+01	+8.71166881E+01	+2.24728212E+00	+1.27510980E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
115.500000	+8.20504821E+01	+8.68720028E+01	+2.26623657E+00	+1.24934064E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
117.000000	+8.17371120E+01	+8.66487876E+01	+2.28476234E+00	+1.21920214E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
118.500000	+8.14451779E+01	+8.64463158E+01	+2.30281264E+00	+1.18703577E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
120.000000	+8.11741486E+01	+8.62638860E+01	+2.32037341E+00	+1.15507025E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
121.500000	+8.09231072E+01	+8.61005826E+01	+2.33746474E+00	+1.12695458E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
123.000000	+8.06906412E+01	+8.59553975E+01	+2.35418205E+00	+1.10759417E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
124.500000	+8.04749179E+01	+8.58273196E+01	+2.37069257E+00	+1.09795480E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
126.000000	+8.02739069E+01	+8.57149648E+01	+2.38712069E+00	+1.09198482E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
127.500000	+8.00855962E+01	+8.56162439E+01	+2.40345211E+00	+1.08328528E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
129.000000	+7.99080068E+01	+8.55287960E+01	+2.41961925E+00	+1.07336363E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
130.500000	+7.97391369E+01	+8.54507748E+01	+2.43565302E+00	+1.06805142E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
132.000000	+7.95770652E+01	+8.53808695E+01	+2.45166079E+00	+1.06688097E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
133.500000	+7.94201642E+01	+8.53175683E+01	+2.46765945E+00	+1.06219974E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
135.000000	+7.92672595E+01	+8.52589860E+01	+2.48352679E+00	+1.04963817E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
136.500000	+7.91176581E+01	+8.52037212E+01	+2.49914860E+00	+1.03318749E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
138.000000	+7.89710313E+01	+8.51513833E+01	+2.51452241E+00	+1.01713490E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
139.500000	+7.88271680E+01	+8.51018039E+01	+2.52966264E+00	+9.99460062E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
141.000000	+7.86856996E+01	+8.50541682E+01	+2.54450621E+00	+9.78378075E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
142.500000	+7.85459951E+01	+8.50075295E+01	+2.55901399E+00	+9.59283289E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
144.000000	+7.84073075E+01	+8.49617137E+01	+2.57328471E+00	+9.47281799E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
145.500000	+7.82690110E+01	+8.49168063E+01	+2.58743244E+00	+9.37086442E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
147.000000	+7.81307410E+01	+8.48720231E+01	+2.60139730E+00	+9.19622026E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
148.500000	+7.79924403E+01	+8.48261927E+01	+2.61502110E+00	+8.96884292E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
37.500000	+9.89140635E+01	+1.00654497E+02	+1.24728149E+00	+1.04486366E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
38.250000	+9.92882651E+01	+1.01042594E+02	+1.25523347E+00	+1.07566331E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
39.000000	+9.96493687E+01	+1.01418112E+02	+1.26341644E+00	+1.10567748E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
39.750000	+9.99968188E+01	+1.01780486E+02	+1.27181863E+00	+1.13413547E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
40.500000	+1.00330073E+02	+1.02129163E+02	+1.28042847E+00	+1.16110319E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
41.250000	+1.00648602E+02	+1.02463607E+02	+1.28923518E+00	+1.18665842E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
42.000000	+1.00951894E+02	+1.02783295E+02	+1.29822835E+00	+1.21079398E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
42.750000	+1.01239449E+02	+1.03087719E+02	+1.30739709E+00	+1.23338437E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
43.500000	+1.01510792E+02	+1.03376391E+02	+1.31672912E+00	+1.25421748E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
44.250000	+1.01765471E+02	+1.03648841E+02	+1.32621035E+00	+1.27305307E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
45.000000	+1.02003065E+02	+1.03904631E+02	+1.33582491E+00	+1.28966620E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
45.750000	+1.02223190E+02	+1.04143349E+02	+1.34555534E+00	+1.30386071E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
46.500000	+1.02425501E+02	+1.04364624E+02	+1.35538282E+00	+1.31546857E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
47.250000	+1.02609697E+02	+1.04568121E+02	+1.36528737E+00	+1.32436009E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
48.000000	+1.02775519E+02	+1.04753548E+02	+1.37524822E+00	+1.33047279E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
48.750000	+1.02922757E+02	+1.04920659E+02	+1.38524446E+00	+1.33384009E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
49.500000	+1.03051253E+02	+1.05069256E+02	+1.39525583E+00	+1.33458886E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
50.250000	+1.03160898E+02	+1.05199198E+02	+1.40526330E+00	+1.33288982E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
51.000000	+1.03251642E+02	+1.05310398E+02	+1.41524917E+00	+1.32887736E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
51.750000	+1.03323490E+02	+1.05402828E+02	+1.42519646E+00	+1.32258260E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
52.500000	+1.03376508E+02	+1.05476515E+02	+1.43508791E+00	+1.31392491E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
53.250000	+1.03410822E+02	+1.05531547E+02	+1.44490533E+00	+1.30277946E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
54.000000	+1.03426623E+02	+1.05568072E+02	+1.45462960E+00	+1.28909762E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
54.750000	+1.03424168E+02	+1.05586299E+02	+1.46424179E+00	+1.27302741E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
55.500000	+1.03403773E+02	+1.05586507E+02	+1.47372501E+00	+1.25498051E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
56.250000	+1.03365817E+02	+1.05569036E+02	+1.48306650E+00	+1.23561919E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
57.000000	+1.03310726E+02	+1.05534292E+02	+1.49225930E+00	+1.21577531E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
57.750000	+1.03238969E+02	+1.05482736E+02	+1.50130313E+00	+1.19634207E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
58.500000	+1.03151047E+02	+1.05414875E+02	+1.51020443E+00	+1.17818524E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
59.250000	+1.03047480E+02	+1.05331253E+02	+1.51897591E+00	+1.16210328E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
60.000000	+1.02928799E+02	+1.05232435E+02	+1.52763598E+00	+1.14883728E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
60.750000	+1.02795537E+02	+1.05119006E+02	+1.53620847E+00	+1.13910704E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
61.500000	+1.02648217E+02	+1.04991553E+02	+1.54472259E+00	+1.13363729E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
62.250000	+1.02487344E+02	+1.04850660E+02	+1.55321303E+00	+1.13314227E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
63.000000	+1.02313393E+02	+1.04696899E+02	+1.56171972E+00	+1.13825186E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
63.750000	+1.02126803E+02	+1.04530817E+02	+1.57028681E+00	+1.14938422E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
64.500000	+1.01927971E+02	+1.04352927E+02	+1.57896049E+00	+1.16659139E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
65.250000	+1.01717248E+02	+1.04163699E+02	+1.58778568E+00	+1.18942143E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
66.000000	+1.01494946E+02	+1.03963555E+02	+1.59680181E+00	+1.21684571E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
66.750000	+1.01261352E+02	+1.03752867E+02	+1.60603836E+00	+1.24729056E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
67.500000	+1.01016735E+02	+1.03531964E+02	+1.61551117E+00	+1.27878582E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
68.250000	+1.00761374E+02	+1.03301143E+02	+1.62522015E+00	+1.30920867E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
69.000000	+1.00495574E+02	+1.03060686E+02	+1.63514930E+00	+1.33657065E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
69.750000	+1.00219681E+02	+1.02810882E+02	+1.64526871E+00	+1.35928313E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
70.500000	+9.99340987E+01	+1.02552048E+02	+1.65553854E+00	+1.37634670E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
71.250000	+9.96392916E+01	+1.02284545E+02	+1.66591391E+00	+1.38743701E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
72.000000	+9.93357854E+01	+1.02008789E+02	+1.67635010E+00	+1.39289025E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
72.750000	+9.90241593E+01	+1.01725262E+02	+1.68680727E+00	+1.39361064E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
73.500000	+9.87050335E+01	+1.01434502E+02	+1.69725426E+00	+1.39092501E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
74.250000	+9.83790530E+01	+1.01137103E+02	+1.70767114E+00	+1.38691054E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
18.750000	+8.69927554E+01	+8.85541624E+01	+1.13873456E+00	+1.00980971E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
19.125000	+8.72492572E+01	+8.88113052E+01	+1.13914497E+00	+1.17903862E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
19.500000	+8.75062009E+01	+8.90689893E+01	+1.13961884E+00	+1.35181904E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
19.875000	+8.77635138E+01	+8.93271464E+01	+1.14015883E+00	+1.53132134E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
20.250000	+8.80211213E+01	+8.95857056E+01	+1.14076733E+00	+1.71646199E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
20.625000	+8.82789466E+01	+8.98445934E+01	+1.14144618E+00	+1.90565425E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
21.000000	+8.85369117E+01	+9.01037337E+01	+1.14219657E+00	+2.09710918E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
21.375000	+8.87949382E+01	+9.03630493E+01	+1.14301901E+00	+2.28915140E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
21.750000	+8.90529480E+01	+9.06224624E+01	+1.14391343E+00	+2.48049177E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
22.125000	+8.93108646E+01	+9.08818958E+01	+1.14487938E+00	+2.67041132E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
22.500000	+8.95686129E+01	+9.11412738E+01	+1.14591624E+00	+2.85883021E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
22.875000	+8.98261198E+01	+9.14005230E+01	+1.14702350E+00	+3.04625765E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
23.250000	+9.00833139E+01	+9.16595720E+01	+1.14820093E+00	+3.23363994E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
23.625000	+9.03401253E+01	+9.19183515E+01	+1.14944873E+00	+3.42214087E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
24.000000	+9.05964847E+01	+9.21767936E+01	+1.15076754E+00	+3.61289763E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
24.375000	+9.08523228E+01	+9.24348313E+01	+1.15215840E+00	+3.80679713E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
24.750000	+9.11075699E+01	+9.26923972E+01	+1.15362264E+00	+4.00431037E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
25.125000	+9.13621552E+01	+9.29494235E+01	+1.15516164E+00	+4.20541020E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
25.500000	+9.16160068E+01	+9.32058406E+01	+1.15677669E+00	+4.40958102E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
25.875000	+9.18690514E+01	+9.34615778E+01	+1.15846882E+00	+4.61591265E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
26.250000	+9.21212149E+01	+9.37165622E+01	+1.16023863E+00	+4.82325630E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
26.625000	+9.23724225E+01	+9.39707201E+01	+1.16208626E+00	+5.03041135E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
27.000000	+9.26225990E+01	+9.42239766E+01	+1.16401144E+00	+5.23630857E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
27.375000	+9.28716698E+01	+9.44762567E+01	+1.16601350E+00	+5.44015837E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
27.750000	+9.31195608E+01	+9.47274855E+01	+1.16809156E+00	+5.64154101E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
28.125000	+9.33661985E+01	+9.49775890E+01	+1.17024465E+00	+5.84042773E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
28.500000	+9.36115106E+01	+9.52264940E+01	+1.17247188E+00	+6.03713419E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
28.875000	+9.38554254E+01	+9.54741286E+01	+1.17477250E+00	+6.23221955E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
29.250000	+9.40978720E+01	+9.57204218E+01	+1.17714604E+00	+6.42635283E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
29.625000	+9.43387796E+01	+9.59653033E+01	+1.17959227E+00	+6.62017223E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
30.000000	+9.45780773E+01	+9.62087033E+01	+1.18211117E+00	+6.81416244E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
30.375000	+9.48156940E+01	+9.64505516E+01	+1.18470289E+00	+7.00856960E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
30.750000	+9.50515579E+01	+9.66907778E+01	+1.18736760E+00	+7.20336577E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
31.125000	+9.52855968E+01	+9.69293107E+01	+1.19010541E+00	+7.39826500E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
31.500000	+9.55177377E+01	+9.71660784E+01	+1.19291630E+00	+7.59278368E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
31.875000	+9.57479071E+01	+9.74010079E+01	+1.19580000E+00	+7.78633105E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
32.250000	+9.59760312E+01	+9.76340259E+01	+1.19875604E+00	+7.97831093E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
32.625000	+9.62020360E+01	+9.78650582E+01	+1.20178373E+00	+8.16821590E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
33.000000	+9.64258478E+01	+9.80940309E+01	+1.20488221E+00	+8.35569729E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
33.375000	+9.66473931E+01	+9.83208698E+01	+1.20805051E+00	+8.54060060E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
33.750000	+9.68665986E+01	+9.85455014E+01	+1.21128766E+00	+8.72296232E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
34.125000	+9.70833916E+01	+9.87678525E+01	+1.21459273E+00	+8.90297195E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
34.500000	+9.72976997E+01	+9.89878505E+01	+1.21796489E+00	+9.08090842E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
34.875000	+9.75094508E+01	+9.92054232E+01	+1.22140341E+00	+9.25706431E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
35.250000	+9.77185729E+01	+9.94204988E+01	+1.22490768E+00	+9.43167240E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
35.625000	+9.79249939E+01	+9.96330057E+01	+1.22847716E+00	+9.60484753E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
36.000000	+9.81286421E+01	+9.98428723E+01	+1.23211132E+00	+9.77655300E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
36.375000	+9.83294452E+01	+1.00050027E+02	+1.23580958E+00	+9.94659592E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
36.750000	+9.85273312E+01	+1.00254397E+02	+1.23957127E+00	+1.01146502E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
37.125000	+9.87222280E+01	+1.00455912E+02	+1.24339557E+00	+1.02816142E-02	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
9.375000	+8.09519547E+01	+8.25217187E+01	+1.14407246E+00	-1.51686479E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
9.562500	+8.10612252E+01	+8.26305450E+01	+1.14378945E+00	-1.50195096E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
9.750000	+8.11711950E+01	+8.27400751E+01	+1.14350923E+00	-1.48407636E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
9.937500	+8.12818419E+01	+8.28502886E+01	+1.14323292E+00	-1.46110552E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
10.125000	+8.13931443E+01	+8.29611650E+01	+1.14296132E+00	-1.43461581E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
10.312500	+8.15050810E+01	+8.30726841E+01	+1.14269494E+00	-1.40601775E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
10.500000	+8.16176319E+01	+8.31848261E+01	+1.14243406E+00	-1.37651945E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
10.687500	+8.17307778E+01	+8.32975719E+01	+1.14217875E+00	-1.34710157E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
10.875000	+8.18445008E+01	+8.34109035E+01	+1.14192890E+00	-1.31850295E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
11.062500	+8.19587840E+01	+8.35248036E+01	+1.14168431E+00	-1.29121672E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
11.250000	+8.20736121E+01	+8.36392565E+01	+1.14144469E+00	-1.26549631E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
11.437500	+8.21889706E+01	+8.37542473E+01	+1.14120975E+00	-1.24137045E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
11.625000	+8.23048466E+01	+8.38697624E+01	+1.14097918E+00	-1.21866583E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
11.812500	+8.24212280E+01	+8.39857895E+01	+1.14075275E+00	-1.19703611E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
12.000000	+8.25381038E+01	+8.41023173E+01	+1.14053029E+00	-1.17599554E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
12.187500	+8.26554638E+01	+8.42193354E+01	+1.14031175E+00	-1.15495561E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
12.375000	+8.27732984E+01	+8.43368345E+01	+1.14009718E+00	-1.13326306E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
12.562500	+8.28915987E+01	+8.44548058E+01	+1.13988678E+00	-1.11023746E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
12.750000	+8.30103558E+01	+8.45732411E+01	+1.13968084E+00	-1.08520706E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
12.937500	+8.31295615E+01	+8.46921327E+01	+1.13947982E+00	-1.05754142E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
13.125000	+8.32492072E+01	+8.48114729E+01	+1.13928426E+00	-1.02667974E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
13.312500	+8.33692845E+01	+8.49312542E+01	+1.13909482E+00	-9.92154031E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
13.500000	+8.34897846E+01	+8.50514690E+01	+1.13891221E+00	-9.53606476E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
13.687500	+8.36106985E+01	+8.51721097E+01	+1.13873722E+00	-9.10800631E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
13.875000	+8.37320169E+01	+8.52931681E+01	+1.13857066E+00	-8.63626463E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
14.062500	+8.38537302E+01	+8.54146358E+01	+1.13841336E+00	-8.12099347E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
14.250000	+8.39758281E+01	+8.55365039E+01	+1.13826612E+00	-7.56353508E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
14.437500	+8.40983002E+01	+8.56587632E+01	+1.13812972E+00	-6.96630510E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
14.625000	+8.42211357E+01	+8.57814039E+01	+1.13800488E+00	-6.33263648E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
14.812500	+8.43443234E+01	+8.59044158E+01	+1.13789225E+00	-5.66659133E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
15.000000	+8.44678518E+01	+8.60277884E+01	+1.13779239E+00	-4.97275133E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
15.187500	+8.45917092E+01	+8.61515108E+01	+1.13770577E+00	-4.25599706E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
15.375000	+8.47158841E+01	+8.62755718E+01	+1.13763279E+00	-3.52128660E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
15.562500	+8.48403646E+01	+8.63999601E+01	+1.13757372E+00	-2.77344344E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
15.750000	+8.49651388E+01	+8.65246643E+01	+1.13752878E+00	-2.01696261E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
15.937500	+8.50901953E+01	+8.66496730E+01	+1.13749809E+00	-1.25584234E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
16.125000	+8.52155226E+01	+8.67749746E+01	+1.13748169E+00	-4.93447733E-05	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
16.312500	+8.53411094E+01	+8.69005581E+01	+1.13747958E+00	+2.67589418E-05	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
16.500000	+8.54669447E+01	+8.70264124E+01	+1.13749172E+00	+1.02543223E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
16.687500	+8.55930179E+01	+8.71525266E+01	+1.13751804E+00	+1.77906100E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
16.875000	+8.57193185E+01	+8.72788903E+01	+1.13755844E+00	+2.52825714E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
17.062500	+8.58458367E+01	+8.74054933E+01	+1.13761285E+00	+3.27355189E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
17.250000	+8.59725626E+01	+8.75323258E+01	+1.13768120E+00	+4.01614364E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
17.437500	+8.60994867E+01	+8.76593782E+01	+1.13776345E+00	+4.75778937E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
17.625000	+8.62265999E+01	+8.77866414E+01	+1.13785961E+00	+5.50067658E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
17.812500	+8.63538932E+01	+8.79141065E+01	+1.13796973E+00	+6.24728235E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
18.000000	+8.64813577E+01	+8.80417647E+01	+1.13809389E+00	+7.00022656E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
18.187500	+8.66089848E+01	+8.81696077E+01	+1.13823223E+00	+7.76212645E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
18.375000	+8.67367658E+01	+8.82976271E+01	+1.13838497E+00	+8.53545886E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
18.562500	+8.68646922E+01	+8.84258147E+01	+1.13855231E+00	+9.31510089E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
4.687500	+7.85026522E+01	+8.00746927E+01	+1.14552162E+00	+1.46250895E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
4.781250	+7.85452210E+01	+8.01174745E+01	+1.14565713E+00	+1.42839199E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
4.875000	+7.85881330E+01	+8.01605946E+01	+1.14578944E+00	+1.39101226E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
4.968750	+7.86313777E+01	+8.02040413E+01	+1.14591794E+00	+1.34720591E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
5.062500	+7.86749453E+01	+8.02478041E+01	+1.14604204E+00	+1.29719110E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
5.156250	+7.87188269E+01	+8.02918731E+01	+1.14616117E+00	+1.24122538E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
5.250000	+7.87630140E+01	+8.03362389E+01	+1.14627477E+00	+1.17960311E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
5.343750	+7.88074990E+01	+8.03808932E+01	+1.14638234E+00	+1.11265246E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
5.437500	+7.88522748E+01	+8.04258280E+01	+1.14648340E+00	+1.04073238E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
5.531250	+7.88973350E+01	+8.04710362E+01	+1.14657748E+00	+9.64229198E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
5.625000	+7.89426736E+01	+8.05165113E+01	+1.14666419E+00	+8.83553235E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
5.718750	+7.89882854E+01	+8.05622473E+01	+1.14674315E+00	+7.99135176E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
5.812500	+7.90341653E+01	+8.06082388E+01	+1.14681403E+00	+7.11422423E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
5.906250	+7.90803090E+01	+8.06544809E+01	+1.14687654E+00	+6.20875382E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
6.000000	+7.91267126E+01	+8.07009694E+01	+1.14693044E+00	+5.27963747E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
6.093750	+7.91733724E+01	+8.07477002E+01	+1.14697553E+00	+4.33162783E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
6.187500	+7.92202852E+01	+8.07946699E+01	+1.14701166E+00	+3.36949676E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
6.281250	+7.92674481E+01	+8.08418753E+01	+1.14703871E+00	+2.39799955E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
6.375000	+7.93148585E+01	+8.08893139E+01	+1.14705662E+00	+1.42184022E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
6.468750	+7.93625139E+01	+8.09369830E+01	+1.14706537E+00	+4.45638154E-05	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
6.562500	+7.94104122E+01	+8.09848807E+01	+1.14706498E+00	-5.26103602E-05	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
6.656250	+7.94585514E+01	+8.10330050E+01	+1.14705551E+00	-1.48902838E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
6.750000	+7.95069297E+01	+8.10813543E+01	+1.14703706E+00	-2.43895379E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
6.843750	+7.95555455E+01	+8.11299271E+01	+1.14700977E+00	-3.37189747E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
6.937500	+7.96043971E+01	+8.11787222E+01	+1.14697383E+00	-4.28410057E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
7.031250	+7.96534830E+01	+8.12277382E+01	+1.14692945E+00	-5.17204861E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
7.125000	+7.97028018E+01	+8.12769742E+01	+1.14687686E+00	-6.03248995E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
7.218750	+7.97523520E+01	+8.13264291E+01	+1.14681634E+00	-6.86245146E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
7.312500	+7.98021322E+01	+8.13761020E+01	+1.14674819E+00	-7.65925150E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
7.406250	+7.98521410E+01	+8.14259921E+01	+1.14667273E+00	-8.42051021E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
7.500000	+7.99023768E+01	+8.14760982E+01	+1.14659030E+00	-9.14415702E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
7.593750	+7.99528383E+01	+8.15264196E+01	+1.14650127E+00	-9.82843537E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
7.687500	+8.00035239E+01	+8.15769553E+01	+1.14640602E+00	-1.04719048E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
7.781250	+8.00544320E+01	+8.16277043E+01	+1.14630493E+00	-1.10734403E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
7.875000	+8.01055608E+01	+8.16786655E+01	+1.14619839E+00	-1.16322293E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
7.968750	+8.01569086E+01	+8.17298378E+01	+1.14608682E+00	-1.21477658E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
8.062500	+8.02084736E+01	+8.17812201E+01	+1.14597062E+00	-1.26198429E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
8.156250	+8.02602539E+01	+8.18328110E+01	+1.14585020E+00	-1.30485418E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
8.250000	+8.03122473E+01	+8.18846091E+01	+1.14572596E+00	-1.34342204E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
8.343750	+8.03644519E+01	+8.19366130E+01	+1.14559831E+00	-1.37774987E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
8.437500	+8.04168655E+01	+8.19888211E+01	+1.14546763E+00	-1.40792432E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
8.531250	+8.04694856E+01	+8.20412317E+01	+1.14533432E+00	-1.43405492E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
8.625000	+8.05223101E+01	+8.20938431E+01	+1.14519875E+00	-1.45627225E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
8.718750	+8.05753364E+01	+8.21466534E+01	+1.14506127E+00	-1.47472591E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
8.812500	+8.06285621E+01	+8.21996606E+01	+1.14492224E+00	-1.48958249E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
8.906250	+8.06819845E+01	+8.22528627E+01	+1.14478198E+00	-1.50102338E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
9.000000	+8.07356011E+01	+8.23062575E+01	+1.14464080E+00	-1.50924261E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
9.093750	+8.07894092E+01	+8.23598428E+01	+1.14449899E+00	-1.51444461E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
9.187500	+8.08434059E+01	+8.24136164E+01	+1.14435684E+00	-1.51684194E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
9.281250	+8.08975887E+01	+8.24675758E+01	+1.14421458E+00	-1.51789098E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
2.343750	+7.75964087E+01	+7.91641149E+01	+1.14276074E+00	+4.77047015E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
2.390625	+7.76104888E+01	+7.91782313E+01	+1.14278388E+00	+5.10382853E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
2.437500	+7.76247816E+01	+7.91925629E+01	+1.14280859E+00	+5.43930172E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
2.484375	+7.76392840E+01	+7.92071065E+01	+1.14283488E+00	+5.77869264E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
2.531250	+7.76539927E+01	+7.92218589E+01	+1.14286276E+00	+6.12137050E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
2.578125	+7.76689046E+01	+7.92368170E+01	+1.14289226E+00	+6.46669083E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
2.625000	+7.76840164E+01	+7.92519777E+01	+1.14292339E+00	+6.81399714E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
2.671875	+7.76993251E+01	+7.92673377E+01	+1.14295614E+00	+7.16262263E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
2.718750	+7.77148273E+01	+7.92828939E+01	+1.14299054E+00	+7.51189150E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
2.765625	+7.77305201E+01	+7.92986432E+01	+1.14302657E+00	+7.86112075E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
2.812500	+7.77464002E+01	+7.93145824E+01	+1.14306424E+00	+8.20962188E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
2.859375	+7.77624646E+01	+7.93307083E+01	+1.14310353E+00	+8.55670229E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
2.906250	+7.77787100E+01	+7.93470179E+01	+1.14314445E+00	+8.90166712E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
2.953125	+7.77951335E+01	+7.93635081E+01	+1.14318699E+00	+9.24382086E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
3.000000	+7.78117319E+01	+7.93801757E+01	+1.14323112E+00	+9.58246889E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
3.046875	+7.78285022E+01	+7.93970177E+01	+1.14327682E+00	+9.91691920E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
3.093750	+7.78454414E+01	+7.94140311E+01	+1.14332409E+00	+1.02464840E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
3.140625	+7.78625465E+01	+7.94312127E+01	+1.14337288E+00	+1.05704810E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
3.187500	+7.78798144E+01	+7.94485595E+01	+1.14342319E+00	+1.08882355E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
3.234375	+7.78972424E+01	+7.94660687E+01	+1.14347496E+00	+1.11990817E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
3.281250	+7.79148274E+01	+7.94837372E+01	+1.14352818E+00	+1.15023638E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
3.328125	+7.79325666E+01	+7.95015621E+01	+1.14358280E+00	+1.17974383E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
3.375000	+7.79504571E+01	+7.95195405E+01	+1.14363878E+00	+1.20836747E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
3.421875	+7.79684962E+01	+7.95376695E+01	+1.14369608E+00	+1.23604571E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
3.468750	+7.79866811E+01	+7.95559463E+01	+1.14375466E+00	+1.26271858E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
3.515625	+7.80050091E+01	+7.95743681E+01	+1.14381446E+00	+1.28832783E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
3.562500	+7.80234775E+01	+7.95929322E+01	+1.14387544E+00	+1.31281708E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
3.609375	+7.80420835E+01	+7.96116357E+01	+1.14393754E+00	+1.33613191E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
3.656250	+7.80608248E+01	+7.96304761E+01	+1.14400070E+00	+1.35822001E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
3.703125	+7.80796986E+01	+7.96494507E+01	+1.14406487E+00	+1.37903124E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
3.750000	+7.80987025E+01	+7.96685568E+01	+1.14412998E+00	+1.39851779E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
3.796875	+7.81178340E+01	+7.96877919E+01	+1.14419598E+00	+1.41663425E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
3.843750	+7.81370907E+01	+7.97071535E+01	+1.14426279E+00	+1.43333767E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
3.890625	+7.81564702E+01	+7.97266391E+01	+1.14433036E+00	+1.44858770E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
3.937500	+7.81759702E+01	+7.97462463E+01	+1.14439860E+00	+1.46234663E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
3.984375	+7.81955885E+01	+7.97659726E+01	+1.14446745E+00	+1.47457946E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
4.031250	+7.82153227E+01	+7.97858158E+01	+1.14453684E+00	+1.48525400E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
4.078125	+7.82351707E+01	+7.98057735E+01	+1.14460669E+00	+1.49434086E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
4.125000	+7.82551304E+01	+7.98258436E+01	+1.14467693E+00	+1.50181356E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
4.171875	+7.82751997E+01	+7.98460237E+01	+1.14474749E+00	+1.50764856E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
4.218750	+7.82953766E+01	+7.98663118E+01	+1.14481828E+00	+1.51182526E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
4.265625	+7.83156591E+01	+7.98867057E+01	+1.14488922E+00	+1.51432607E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
4.312500	+7.83360453E+01	+7.99072035E+01	+1.14496024E+00	+1.51513640E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
4.359375	+7.83565332E+01	+7.99278030E+01	+1.14503127E+00	+1.51424471E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
4.406250	+7.83771212E+01	+7.99485024E+01	+1.14510221E+00	+1.51164248E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
4.453125	+7.83978073E+01	+7.99692998E+01	+1.14517298E+00	+1.50732423E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
4.500000	+7.84185899E+01	+7.99901932E+01	+1.14524352E+00	+1.50128749E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
4.546875	+7.84394673E+01	+8.00111810E+01	+1.14531373E+00	+1.49353284E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
4.593750	+7.84604378E+01	+8.00322612E+01	+1.14538354E+00	+1.48406382E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
4.640625	+7.84815000E+01	+8.00534324E+01	+1.14545286E+00	+1.47373889E-03	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.171875	+7.73225052E+01	+7.88899343E+01	+1.14258394E+00	-6.92756339E-05	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.195312	+7.73263622E+01	+7.88937889E+01	+1.14258236E+00	-6.49130357E-05	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.218750	+7.73302907E+01	+7.88977150E+01	+1.14258089E+00	-6.04058719E-05	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.242188	+7.73342901E+01	+7.89017123E+01	+1.14257953E+00	-5.56088482E-05	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.265625	+7.73383604E+01	+7.89057806E+01	+1.14257829E+00	-5.05206357E-05	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.289062	+7.73425011E+01	+7.89099196E+01	+1.14257716E+00	-4.51401144E-05	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.312500	+7.73467120E+01	+7.89141289E+01	+1.14257617E+00	-3.94663643E-05	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.335938	+7.73509928E+01	+7.89184084E+01	+1.14257531E+00	-3.34986889E-05	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.359375	+7.73553432E+01	+7.89227577E+01	+1.14257460E+00	-2.72365935E-05	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.382812	+7.73597629E+01	+7.89271764E+01	+1.14257404E+00	-2.06797979E-05	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.406250	+7.73642515E+01	+7.89316644E+01	+1.14257363E+00	-1.38282358E-05	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.429688	+7.73688088E+01	+7.89362214E+01	+1.14257339E+00	-6.68205502E-06	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.453125	+7.73734344E+01	+7.89408469E+01	+1.14257332E+00	+7.58392612E-07	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.476562	+7.73781281E+01	+7.89455407E+01	+1.14257343E+00	+8.49253037E-06	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.500000	+7.73828894E+01	+7.89503025E+01	+1.14257372E+00	+1.65195826E-05	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.523438	+7.73877181E+01	+7.89551319E+01	+1.14257420E+00	+2.48385557E-05	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.546875	+7.73926139E+01	+7.89600287E+01	+1.14257488E+00	+3.34482304E-05	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.570312	+7.73975763E+01	+7.89649926E+01	+1.14257577E+00	+4.23472034E-05	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.593750	+7.74026051E+01	+7.89700231E+01	+1.14257687E+00	+5.15338416E-05	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.617188	+7.74076999E+01	+7.89751200E+01	+1.14257818E+00	+6.10063054E-05	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.640625	+7.74128604E+01	+7.89802829E+01	+1.14257973E+00	+7.07625497E-05	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.664062	+7.74180862E+01	+7.89855115E+01	+1.14258150E+00	+8.08003287E-05	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.687500	+7.74233770E+01	+7.89908054E+01	+1.14258351E+00	+9.11171809E-05	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.710938	+7.74287324E+01	+7.89961644E+01	+1.14258577E+00	+1.01710430E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.734375	+7.74341521E+01	+7.90015880E+01	+1.14258828E+00	+1.12577223E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.757812	+7.74396357E+01	+7.90070760E+01	+1.14259105E+00	+1.23714492E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.781250	+7.74451829E+01	+7.90126279E+01	+1.14259408E+00	+1.35118961E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.804688	+7.74507933E+01	+7.90182434E+01	+1.14259738E+00	+1.46787172E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.828125	+7.74564665E+01	+7.90239222E+01	+1.14260096E+00	+1.58715460E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.851562	+7.74622021E+01	+7.90296639E+01	+1.14260482E+00	+1.70899967E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.875000	+7.74679998E+01	+7.90354682E+01	+1.14260897E+00	+1.83336657E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.898438	+7.74738593E+01	+7.90413346E+01	+1.14261342E+00	+1.96021286E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.921875	+7.74797801E+01	+7.90472628E+01	+1.14261816E+00	+2.08949438E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.945312	+7.74857619E+01	+7.90532525E+01	+1.14262321E+00	+2.22116509E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.968750	+7.74918042E+01	+7.90593033E+01	+1.14262857E+00	+2.35517721E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
1.992188	+7.74979068E+01	+7.90654148E+01	+1.14263425E+00	+2.49148105E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
2.015625	+7.75040692E+01	+7.90715866E+01	+1.14264025E+00	+2.63002518E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
2.039062	+7.75102911E+01	+7.90778183E+01	+1.14264658E+00	+2.77075665E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
2.062500	+7.75165720E+01	+7.90841097E+01	+1.14265324E+00	+2.91362064E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
2.085938	+7.75229116E+01	+7.90904603E+01	+1.14266024E+00	+3.05856066E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
2.109375	+7.75293095E+01	+7.90968697E+01	+1.14266758E+00	+3.20551876E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
2.132812	+7.75357653E+01	+7.91033375E+01	+1.14267526E+00	+3.35443540E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
2.156250	+7.75422786E+01	+7.91098634E+01	+1.14268330E+00	+3.50524928E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
2.179688	+7.75488490E+01	+7.91164470E+01	+1.14269169E+00	+3.65789785E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
2.203125	+7.75554762E+01	+7.91230879E+01	+1.14270045E+00	+3.81231699E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
2.226562	+7.75621597E+01	+7.91297858E+01	+1.14270956E+00	+3.96844101E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
2.250000	+7.75688992E+01	+7.91365401E+01	+1.14271905E+00	+4.12620310E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
2.273438	+7.75756942E+01	+7.91433506E+01	+1.14272890E+00	+4.28553495E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
2.296875	+7.75825444E+01	+7.91502168E+01	+1.14273914E+00	+4.44636695E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02
2.320312	+7.75894494E+01	+7.91571384E+01	+1.14274975E+00	+4.60793154E-04	+8.13282903E+01	-9.85071779E-02	-8.25607758E+02	+5.21648516E-01	+4.78351484E-01	+7.97819441E+01	-9.67766875E-02	-8.24392177E+02


==> anc/otoc_to_plot_free_M70_L1.1225_n4970_beta0.0050.dat <==
0.000000	+1.46647248E+03	+1.50498389E+03	+4.34410163E+00	+3.24731713E+01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.100000	+1.12447403E+03	+1.53806463E+03	+6.71802376E+00	+1.50052713E+01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.200000	+8.23913193E+02	+1.59825138E+03	+7.34515590E+00	+4.64199180E+00	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.300000	+6.08000137E+02	+1.65457172E+03	+7.64642212E+00	+2.41084964E+00	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.400000	+4.49690824E+02	+1.70379732E+03	+7.82732583E+00	+1.51266582E+00	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.500000	+3.27092883E+02	+1.74339995E+03	+7.94895529E+00	+1.05642492E+00	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.600000	+2.26056873E+02	+1.77520991E+03	+8.03861081E+00	+7.95493213E-01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.700000	+1.38172067E+02	+1.79872638E+03	+8.10805393E+00	+5.95647455E-01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.800000	+6.86786436E+01	+1.81382398E+03	+8.15774030E+00	+4.25670026E-01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.900000	+1.29670333E+01	+1.82108313E+03	+8.19318793E+00	+2.51776736E-01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
1.000000	-1.38335867E+01	+1.82143931E+03	+8.20809565E+00	+5.09197171E-02	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
1.100000	-9.03901126E+00	+1.81758492E+03	+8.20337188E+00	-9.79158136E-02	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
1.200000	+1.16084756E+01	+1.81129055E+03	+8.18851249E+00	-1.96158100E-01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
1.300000	+4.42355368E+01	+1.80058555E+03	+8.16414026E+00	-3.09861970E-01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
1.400000	+9.68271858E+01	+1.78836427E+03	+8.12654009E+00	-3.73961928E-01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
1.500000	+1.43205628E+02	+1.77298624E+03	+8.08934787E+00	-3.80026352E-01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
1.600000	+1.90319991E+02	+1.75805571E+03	+8.05053482E+00	-3.89337791E-01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
1.700000	+2.37354337E+02	+1.74504310E+03	+8.01148031E+00	-3.57076523E-01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
1.800000	+2.71171969E+02	+1.73085171E+03	+7.97911952E+00	-2.71730584E-01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
1.900000	+2.88492850E+02	+1.71643127E+03	+7.95713420E+00	-1.67975803E-01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.000000	+1.46647248E+03	+1.50498389E+03	+4.34410163E+00	+1.39465836E+00	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.010000	+1.45852903E+03	+1.50267190E+03	+4.48057865E+00	+2.59007449E+01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.020000	+1.43439892E+03	+1.49904770E+03	+4.86211653E+00	+4.16083441E+01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.030000	+1.39763063E+03	+1.49908390E+03	+5.31274553E+00	+4.10855115E+01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.040000	+1.35607688E+03	+1.50311319E+03	+5.68382676E+00	+3.23503688E+01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.050000	+1.31479259E+03	+1.50854977E+03	+5.95975291E+00	+2.44108483E+01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.060000	+1.27456694E+03	+1.51414913E+03	+6.17204373E+00	+1.92395539E+01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.070000	+1.23530570E+03	+1.51999454E+03	+6.34454398E+00	+1.58253550E+01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.080000	+1.19721038E+03	+1.52599525E+03	+6.48855083E+00	+1.33369909E+01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.090000	+1.16028595E+03	+1.53200436E+03	+6.61128380E+00	+1.14736469E+01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.100000	+1.12447403E+03	+1.53806463E+03	+6.71802376E+00	+1.00370559E+01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.110000	+1.08979750E+03	+1.54415200E+03	+6.81202492E+00	+8.88289616E+00	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.120000	+1.05622409E+03	+1.55022359E+03	+6.89568169E+00	+7.94343724E+00	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.130000	+1.02371401E+03	+1.55630112E+03	+6.97089366E+00	+7.16491146E+00	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.140000	+9.92258429E+02	+1.56237037E+03	+7.03897992E+00	+6.50538407E+00	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.150000	+9.61822079E+02	+1.56841272E+03	+7.10100135E+00	+5.94316753E+00	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.160000	+9.32371415E+02	+1.57444061E+03	+7.15784327E+00	+5.45802067E+00	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.170000	+9.03887578E+02	+1.58044314E+03	+7.21016176E+00	+5.03366952E+00	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.180000	+8.76335887E+02	+1.58641009E+03	+7.25851666E+00	+4.66144938E+00	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.190000	+8.49685377E+02	+1.59234926E+03	+7.30339075E+00	+4.31336860E+00	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.000000	+1.46647248E+03	+1.50498389E+03	+4.34410163E+00	-3.76605662E-04	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.000500	+1.46645294E+03	+1.50497722E+03	+4.34443598E+00	+1.33778903E+00	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.001000	+1.46639429E+03	+1.50495725E+03	+4.34543942E+00	+2.67706954E+00	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.001500	+1.46629651E+03	+1.50492407E+03	+4.34711305E+00	+4.01927359E+00	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.002000	+1.46615953E+03	+1.50487780E+03	+4.34945869E+00	+5.36571557E+00	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.002500	+1.46598328E+03	+1.50481865E+03	+4.35247877E+00	+6.71753638E+00	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.003000	+1.46576764E+03	+1.50474688E+03	+4.35617623E+00	+8.07565120E+00	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.003500	+1.46551251E+03	+1.50466278E+03	+4.36055442E+00	+9.44070190E+00	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.004000	+1.46521774E+03	+1.50456671E+03	+4.36561693E+00	+1.08130152E+01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.004500	+1.46488319E+03	+1.50445908E+03	+4.37136744E+00	+1.21925674E+01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.005000	+1.46450868E+03	+1.50434035E+03	+4.37780950E+00	+1.35789567E+01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.005500	+1.46409405E+03	+1.50421101E+03	+4.38494639E+00	+1.49713835E+01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.006000	+1.46363912E+03	+1.50407161E+03	+4.39278088E+00	+1.63686395E+01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.006500	+1.46314371E+03	+1.50392273E+03	+4.40131503E+00	+1.77691056E+01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.007000	+1.46260765E+03	+1.50376501E+03	+4.41054999E+00	+1.91707591E+01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.007500	+1.46203077E+03	+1.50359910E+03	+4.42048579E+00	+2.05711896E+01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.008000	+1.46141291E+03	+1.50342569E+03	+4.43112118E+00	+2.19676238E+01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.008500	+1.46075392E+03	+1.50324551E+03	+4.44245342E+00	+2.33569583E+01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.009000	+1.46005367E+03	+1.50305930E+03	+4.45447814E+00	+2.47357997E+01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01
0.009500	+1.45931207E+03	+1.50286783E+03	+4.46718921E+00	+2.61085126E+01	+1.95038021E+03	-3.06831158E+01	-6.35652594E+01	+5.00906167E-01	+4.99093833E-01	+1.94990818E+03	-3.06789254E+01	-6.35585554E+01


==> anc/otoc_to_plot_free_M70_L1.1225_n4970_beta0.0100.dat <==
0.000000	+1.33753222E+03	+1.36926297E+03	+4.15043367E+00	+1.80939592E+01	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.250000	+7.19745651E+02	+1.47126627E+03	+7.31524583E+00	+7.22453803E+00	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.500000	+4.01311479E+02	+1.57693684E+03	+7.76270269E+00	+1.27298486E+00	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.750000	+2.21888634E+02	+1.64214273E+03	+7.95173826E+00	+5.39775373E-01	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
1.000000	+1.24150648E+02	+1.66400512E+03	+8.03259037E+00	+1.43838438E-01	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
1.250000	+1.29460664E+02	+1.65562103E+03	+8.02365748E+00	-1.32983188E-01	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
1.500000	+1.87564640E+02	+1.62836148E+03	+7.96609878E+00	-2.53562428E-01	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
1.750000	+2.51295541E+02	+1.59573048E+03	+7.89687626E+00	-2.09778562E-01	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
2.000000	+2.65388362E+02	+1.56271672E+03	+7.86120950E+00	-5.43094538E-02	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
2.250000	+2.22010183E+02	+1.53042858E+03	+7.86972154E+00	+1.00289237E-01	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
2.500000	+1.41187764E+02	+1.50522882E+03	+7.91135412E+00	+2.06670226E-01	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
2.750000	+3.22910604E+01	+1.48314773E+03	+7.97305665E+00	+2.12684294E-01	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
3.000000	-5.45902275E+01	+1.46249944E+03	+8.01769627E+00	+1.47175473E-01	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
3.250000	-1.14254881E+02	+1.44739351E+03	+8.04664439E+00	+8.28591559E-02	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
3.500000	-1.45479330E+02	+1.43578286E+03	+8.05912584E+00	-1.45294352E-03	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
3.750000	-1.36239464E+02	+1.42427485E+03	+8.04591791E+00	-6.43012860E-02	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
4.000000	-1.15696121E+02	+1.41553603E+03	+8.02697520E+00	-8.44782969E-02	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
4.250000	-8.87302435E+01	+1.40724197E+03	+8.00367877E+00	-6.23493599E-02	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
4.500000	-8.26193197E+01	+1.40161356E+03	+7.99580052E+00	-3.17174492E-02	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
4.750000	-7.42049194E+01	+1.39823021E+03	+7.98782004E+00	-3.21263846E-02	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.000000	+1.33753222E+03	+1.36926297E+03	+4.15043367E+00	+2.65078059E+01	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.025000	+1.29844173E+03	+1.36416753E+03	+4.87863863E+00	+3.17485907E+01	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.050000	+1.21694773E+03	+1.37214795E+03	+5.73786321E+00	+2.64184401E+01	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.075000	+1.13759967E+03	+1.38386597E+03	+6.19956064E+00	+1.52531773E+01	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.100000	+1.06348340E+03	+1.39622789E+03	+6.50052207E+00	+1.03964486E+01	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.125000	+9.94637816E+02	+1.40879099E+03	+6.71938307E+00	+7.76482475E+00	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.150000	+9.30819359E+02	+1.42141298E+03	+6.88876331E+00	+6.11557390E+00	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.175000	+8.71731462E+02	+1.43401969E+03	+7.02516176E+00	+4.98603075E+00	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.200000	+8.17064185E+02	+1.44655903E+03	+7.13806485E+00	+4.16536247E+00	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.225000	+7.66505412E+02	+1.45898773E+03	+7.23342989E+00	+3.54361959E+00	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.250000	+7.19745651E+02	+1.47126627E+03	+7.31524583E+00	+3.05770900E+00	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.275000	+6.76481607E+02	+1.48335612E+03	+7.38631534E+00	+2.66866856E+00	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.300000	+6.36420992E+02	+1.49521756E+03	+7.44867925E+00	+2.35095266E+00	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.325000	+5.99287700E+02	+1.50680787E+03	+7.50386297E+00	+2.08703533E+00	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.350000	+5.64824089E+02	+1.51808042E+03	+7.55303102E+00	+1.86455167E+00	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.375000	+5.32790844E+02	+1.52898619E+03	+7.59709055E+00	+1.67473283E+00	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.400000	+5.02962506E+02	+1.53947862E+03	+7.63676766E+00	+1.51155804E+00	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.425000	+4.75117993E+02	+1.54952189E+03	+7.67266845E+00	+1.37106755E+00	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.450000	+4.49035477E+02	+1.55910049E+03	+7.70532104E+00	+1.25055937E+00	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.475000	+4.24497135E+02	+1.56822612E+03	+7.73519642E+00	+1.13947124E+00	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.000000	+1.33753222E+03	+1.36926297E+03	+4.15043367E+00	-5.30162786E-03	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.001250	+1.33743532E+03	+1.36923058E+03	+4.15246446E+00	+3.25456162E+00	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.002500	+1.33714428E+03	+1.36913426E+03	+4.15857008E+00	+6.52901161E+00	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.003750	+1.33665806E+03	+1.36897656E+03	+4.16878699E+00	+9.83813147E+00	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.005000	+1.33597509E+03	+1.36876164E+03	+4.18316540E+00	+1.31871361E+01	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.006250	+1.33509342E+03	+1.36849514E+03	+4.20175483E+00	+1.65684427E+01	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.007500	+1.33401093E+03	+1.36818405E+03	+4.22458651E+00	+1.99601143E+01	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.008750	+1.33272568E+03	+1.36783645E+03	+4.25165511E+00	+2.33262157E+01	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.010000	+1.33123613E+03	+1.36746132E+03	+4.28290205E+00	+2.66190548E+01	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.011250	+1.32954147E+03	+1.36706828E+03	+4.31820275E+00	+2.97829981E+01	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.012500	+1.32764189E+03	+1.36666727E+03	+4.35735955E+00	+3.27593009E+01	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.013750	+1.32553883E+03	+1.36626838E+03	+4.40010100E+00	+3.54912466E+01	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.015000	+1.32323516E+03	+1.36588146E+03	+4.44608766E+00	+3.79288734E+01	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.016250	+1.32073532E+03	+1.36551596E+03	+4.49492319E+00	+4.00326986E+01	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.017500	+1.31804537E+03	+1.36518067E+03	+4.54616941E+00	+4.17760724E+01	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.018750	+1.31517300E+03	+1.36488350E+03	+4.59936337E+00	+4.31460628E+01	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.020000	+1.31212741E+03	+1.36463131E+03	+4.65403457E+00	+4.41430069E+01	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.021250	+1.30891923E+03	+1.36442981E+03	+4.70972089E+00	+4.47790293E+01	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.022500	+1.30556026E+03	+1.36428346E+03	+4.76598214E+00	+4.50758998E+01	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01
0.023750	+1.30206327E+03	+1.36419542E+03	+4.82241064E+00	+4.52096938E+01	+1.72843244E+03	-2.55525642E+01	-6.76422308E+01	+5.01662018E-01	+4.98337982E-01	+1.72696785E+03	-2.55391060E+01	-6.76205288E+01


==> anc/otoc_to_plot_free_M70_L1.1225_n4970_beta0.0200.dat <==
0.000000	+1.09654684E+03	+1.11846976E+03	+3.78067978E+00	+1.04100695E+01	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.500000	+4.89308848E+02	+1.26821915E+03	+7.35104307E+00	+3.87138363E+00	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
1.000000	+3.08802796E+02	+1.36129508E+03	+7.65206342E+00	+3.22208689E-01	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
1.500000	+2.78782629E+02	+1.35381342E+03	+7.67325176E+00	-2.00587545E-02	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
2.000000	+2.72026389E+02	+1.30361732E+03	+7.63200466E+00	-3.88918609E-03	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
2.500000	+1.81164230E+02	+1.25202215E+03	+7.66936258E+00	+1.24681683E-01	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
3.000000	+4.37643764E+01	+1.21233801E+03	+7.75668635E+00	+1.49270300E-01	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
3.500000	-5.71616636E+01	+1.18609020E+03	+7.81863288E+00	+7.20137762E-02	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
4.000000	-8.82937769E+01	+1.16753742E+03	+7.82870012E+00	+1.43427830E-04	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
4.500000	-8.84954739E+01	+1.15493472E+03	+7.81877631E+00	-2.05357781E-02	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
5.000000	-8.43423078E+01	+1.14596242E+03	+7.80816435E+00	-1.83188661E-02	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
5.500000	-8.02567216E+01	+1.14060261E+03	+7.80045744E+00	-1.57743992E-02	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
6.000000	-7.54992175E+01	+1.13555046E+03	+7.79238995E+00	-2.30149083E-02	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
6.500000	-6.05089014E+01	+1.13257333E+03	+7.77744253E+00	-2.41091932E-02	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
7.000000	-5.23278209E+01	+1.12987358E+03	+7.76828075E+00	-1.47804497E-02	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
7.500000	-4.83442678E+01	+1.12723336E+03	+7.76266208E+00	-7.13727747E-03	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
8.000000	-4.71780248E+01	+1.12661572E+03	+7.76114348E+00	-4.06628899E-03	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
8.500000	-4.62618530E+01	+1.12454524E+03	+7.75859579E+00	-2.56078624E-03	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
9.000000	-4.57181970E+01	+1.12507355E+03	+7.75858269E+00	-5.87204260E-03	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
9.500000	-4.08195062E+01	+1.12313270E+03	+7.75272375E+00	-1.75637170E-02	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.000000	+1.09654684E+03	+1.11846976E+03	+3.78067978E+00	+3.66437601E+01	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.050000	+1.02397798E+03	+1.12011508E+03	+5.25892244E+00	+2.24859461E+01	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.100000	+9.27805545E+02	+1.13551229E+03	+6.02927439E+00	+1.16852912E+01	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.150000	+8.42944421E+02	+1.15224216E+03	+6.42745156E+00	+6.56752506E+00	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.200000	+7.68839151E+02	+1.16940562E+03	+6.68602690E+00	+4.44419383E+00	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.250000	+7.04352337E+02	+1.18672827E+03	+6.87187094E+00	+3.27271423E+00	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.300000	+6.48345456E+02	+1.20400243E+03	+7.01329832E+00	+2.53013570E+00	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.350000	+5.99760827E+02	+1.22101316E+03	+7.12488451E+00	+2.01728266E+00	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.400000	+5.57659608E+02	+1.23751452E+03	+7.21502659E+00	+1.64213592E+00	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.450000	+5.21154678E+02	+1.25327943E+03	+7.28909811E+00	+1.36016484E+00	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.500000	+4.89308848E+02	+1.26821915E+03	+7.35104307E+00	+1.14686131E+00	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.550000	+4.61302435E+02	+1.28239599E+03	+7.40378424E+00	+9.80209669E-01	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.600000	+4.36636693E+02	+1.29576378E+03	+7.44906404E+00	+8.44042649E-01	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.650000	+4.14660136E+02	+1.30806631E+03	+7.48818850E+00	+7.35930882E-01	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.700000	+3.94490114E+02	+1.31922765E+03	+7.52265713E+00	+6.45069943E-01	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.750000	+3.76303957E+02	+1.32924050E+03	+7.55269550E+00	+5.58524788E-01	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.800000	+3.60304286E+02	+1.33816029E+03	+7.57850961E+00	+4.91453674E-01	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.850000	+3.44856209E+02	+1.34579505E+03	+7.60184086E+00	+4.33760862E-01	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.900000	+3.30948941E+02	+1.35215387E+03	+7.62188569E+00	+3.60506081E-01	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.950000	+3.19659425E+02	+1.35734104E+03	+7.63789147E+00	+2.79725036E-01	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.000000	+1.09654684E+03	+1.11846976E+03	+3.78067978E+00	-2.79462074E-02	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.002500	+1.09631533E+03	+1.11839792E+03	+3.78793658E+00	+5.83338269E+00	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.005000	+1.09561800E+03	+1.11818976E+03	+3.80984670E+00	+1.17499222E+01	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.007500	+1.09444775E+03	+1.11786655E+03	+3.84668619E+00	+1.77317760E+01	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.010000	+1.09279665E+03	+1.11746099E+03	+3.89850558E+00	+2.36073056E+01	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.012500	+1.09066069E+03	+1.11701351E+03	+3.96472272E+00	+2.90724375E+01	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.015000	+1.08804460E+03	+1.11656788E+03	+4.04386776E+00	+3.37753532E+01	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.017500	+1.08496552E+03	+1.11616658E+03	+4.13359948E+00	+3.74216685E+01	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.020000	+1.08145453E+03	+1.11584670E+03	+4.23097611E+00	+3.98512649E+01	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.022500	+1.07755598E+03	+1.11563672E+03	+4.33285581E+00	+4.10607139E+01	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.025000	+1.07332458E+03	+1.11555465E+03	+4.43627968E+00	+4.11769994E+01	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.027500	+1.06882102E+03	+1.11560747E+03	+4.53874081E+00	+4.04068626E+01	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.030000	+1.06410710E+03	+1.11579206E+03	+4.63831399E+00	+3.89857668E+01	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.032500	+1.05924100E+03	+1.11609704E+03	+4.73366964E+00	+3.71398872E+01	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.035000	+1.05427360E+03	+1.11650541E+03	+4.82401343E+00	+3.50639954E+01	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.037500	+1.04924622E+03	+1.11699744E+03	+4.90898962E+00	+3.29122648E+01	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.040000	+1.04418970E+03	+1.11755328E+03	+4.98857475E+00	+3.07974768E+01	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.042500	+1.03912500E+03	+1.11815518E+03	+5.06297700E+00	+2.87948190E+01	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.045000	+1.03406465E+03	+1.11878889E+03	+5.13254884E+00	+2.69477763E+01	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01
0.047500	+1.02901491E+03	+1.11944424E+03	+5.19771588E+00	+2.51858545E+01	+1.34001436E+03	-1.82664793E+01	-7.33592029E+01	+5.02855481E-01	+4.97144519E-01	+1.33652980E+03	-1.82327292E+01	-7.33038804E+01


==> anc/otoc_to_plot_free_M70_L1.1225_n4970_beta0.0500.dat <==
0.000000	+6.51031596E+02	+6.61075437E+02	+3.00010683E+00	+9.12103635E+00	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
0.500000	+4.77308921E+02	+7.17362522E+02	+6.17400942E+00	+3.57457401E+00	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
1.000000	+4.24606608E+02	+7.82965026E+02	+6.57468083E+00	+5.64498909E-01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
1.500000	+3.94580640E+02	+8.16730827E+02	+6.73850833E+00	+2.51385408E-01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
2.000000	+3.52293803E+02	+8.13073045E+02	+6.82606624E+00	+1.62985731E-01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
2.500000	+2.91442895E+02	+7.88322064E+02	+6.90149406E+00	+1.66481225E-01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
3.000000	+2.14990340E+02	+7.59235761E+02	+6.99254747E+00	+1.85689815E-01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
3.500000	+1.36084165E+02	+7.34350894E+02	+7.08718387E+00	+1.71854197E-01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
4.000000	+6.94632982E+01	+7.15757281E+02	+7.16440166E+00	+1.31908021E-01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
4.500000	+2.01762644E+01	+7.02800617E+02	+7.21909189E+00	+8.95203249E-02	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
5.000000	-1.28788872E+01	+6.93940243E+02	+7.25392199E+00	+5.53239933E-02	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
5.500000	-3.34806009E+01	+6.87973460E+02	+7.27441589E+00	+3.12622600E-02	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
6.000000	-4.55992883E+01	+6.83665631E+02	+7.28518425E+00	+1.41358212E-02	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
6.500000	-5.11582159E+01	+6.80566613E+02	+7.28855171E+00	+2.42931625E-03	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
7.000000	-5.28800515E+01	+6.78158636E+02	+7.28761356E+00	-4.12424303E-03	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
7.500000	-5.25041003E+01	+6.76209132E+02	+7.28442746E+00	-6.28075228E-03	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
8.000000	-5.16246471E+01	+6.74836957E+02	+7.28133281E+00	-6.70097144E-03	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
8.500000	-5.04229720E+01	+6.73423498E+02	+7.27772649E+00	-4.80196446E-03	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
9.000000	-5.03846939E+01	+6.72596829E+02	+7.27653085E+00	-5.01110941E-03	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
9.500000	-4.86783168E+01	+6.71549952E+02	+7.27271538E+00	-1.02507461E-02	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
0.000000	+6.51031596E+02	+6.61075437E+02	+3.00010683E+00	+2.23769803E+01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
0.100000	+6.09279348E+02	+6.65568278E+02	+4.72364506E+00	+1.20937844E+01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
0.200000	+5.64029002E+02	+6.76840304E+02	+5.41886371E+00	+5.28043511E+00	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
0.300000	+5.27748744E+02	+6.89584974E+02	+5.77973208E+00	+2.96157965E+00	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
0.400000	+4.99252104E+02	+7.03234247E+02	+6.01117964E+00	+1.97138667E+00	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
0.500000	+4.77308921E+02	+7.17362522E+02	+6.17400942E+00	+1.41991271E+00	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
0.600000	+4.60655501E+02	+7.31627366E+02	+6.29516218E+00	+1.07337642E+00	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
0.700000	+4.48111123E+02	+7.45647806E+02	+6.38868470E+00	+8.39799328E-01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
0.800000	+4.38558709E+02	+7.59088385E+02	+6.46312204E+00	+6.76790174E-01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
0.900000	+4.30955363E+02	+7.71618988E+02	+6.52404273E+00	+5.57793941E-01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
1.000000	+4.24606608E+02	+7.82965026E+02	+6.57468083E+00	+4.66890289E-01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
1.100000	+4.18922807E+02	+7.92929469E+02	+6.61742079E+00	+3.98052672E-01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
1.200000	+4.13306381E+02	+8.01360258E+02	+6.65429137E+00	+3.44326888E-01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
1.300000	+4.07488601E+02	+8.08158939E+02	+6.68628617E+00	+2.99275980E-01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
1.400000	+4.01298675E+02	+8.13288801E+02	+6.71414656E+00	+2.61110780E-01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
1.500000	+3.94580640E+02	+8.16730827E+02	+6.73850833E+00	+2.28551897E-01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
1.600000	+3.87351432E+02	+8.18610831E+02	+6.75985694E+00	+2.01266950E-01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
1.700000	+3.79542110E+02	+8.19031922E+02	+6.77876172E+00	+1.79110329E-01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
1.800000	+3.71158349E+02	+8.18146385E+02	+6.79567901E+00	+1.62486675E-01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
1.900000	+3.62099855E+02	+8.16106516E+02	+6.81125905E+00	+1.49114160E-01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
0.000000	+6.51031596E+02	+6.61075437E+02	+3.00010683E+00	-6.30834183E-03	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
0.005000	+6.50833119E+02	+6.61034811E+02	+3.01570083E+00	+6.24390753E+00	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
0.010000	+6.50235402E+02	+6.60926364E+02	+3.06254590E+00	+1.23800137E+01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
0.015000	+6.49239117E+02	+6.60785287E+02	+3.13950096E+00	+1.79469363E+01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
0.020000	+6.47863147E+02	+6.60655763E+02	+3.24201527E+00	+2.22512137E+01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
0.025000	+6.46153047E+02	+6.60576650E+02	+3.36201310E+00	+2.48228005E+01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
0.030000	+6.44174867E+02	+6.60571830E+02	+3.49024327E+00	+2.56941128E+01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
0.035000	+6.41998972E+02	+6.60648243E+02	+3.61895423E+00	+2.52913053E+01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
0.040000	+6.39684844E+02	+6.60800381E+02	+3.74315632E+00	+2.41463787E+01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
0.045000	+6.37274659E+02	+6.61017257E+02	+3.86041802E+00	+2.26832906E+01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
0.050000	+6.34795911E+02	+6.61287891E+02	+3.96998923E+00	+2.11525796E+01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
0.055000	+6.32268072E+02	+6.61603521E+02	+4.07194381E+00	+1.96656559E+01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
0.060000	+6.29707843E+02	+6.61957217E+02	+4.16664579E+00	+1.82595493E+01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
0.065000	+6.27130595E+02	+6.62342778E+02	+4.25453930E+00	+1.69474187E+01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
0.070000	+6.24549081E+02	+6.62754326E+02	+4.33611997E+00	+1.57403627E+01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
0.075000	+6.21972030E+02	+6.63186762E+02	+4.41194293E+00	+1.46475958E+01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
0.080000	+6.19404350E+02	+6.63636361E+02	+4.48259593E+00	+1.36699399E+01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
0.085000	+6.16848787E+02	+6.64100795E+02	+4.54864233E+00	+1.27976870E+01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
0.090000	+6.14307682E+02	+6.64578544E+02	+4.61057280E+00	+1.20150920E+01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
0.095000	+6.11783685E+02	+6.65068216E+02	+4.66879325E+00	+1.12730866E+01	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
10.000000	-4.88637284E+01	+6.70914207E+02	+7.27208992E+00	-6.60815822E-03	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
11.000000	-4.55001399E+01	+6.69758130E+02	+7.26579088E+00	-5.98993621E-03	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
12.000000	-4.22323219E+01	+6.68974211E+02	+7.26011005E+00	-5.84064951E-03	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
13.000000	-3.85119885E+01	+6.68439746E+02	+7.25410958E+00	-5.75275577E-03	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
14.000000	-3.53271160E+01	+6.67743515E+02	+7.24860454E+00	-3.54172713E-03	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
15.000000	-3.44023132E+01	+6.67559455E+02	+7.24702612E+00	-4.76366029E-03	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
16.000000	-2.89847843E+01	+6.67419275E+02	+7.23907722E+00	-5.94802427E-03	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
17.000000	-2.68441150E+01	+6.66816555E+02	+7.23513007E+00	-3.24430647E-03	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
18.000000	-2.47104269E+01	+6.67189565E+02	+7.23258860E+00	-4.11462196E-03	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
19.000000	-2.09795335E+01	+6.66996257E+02	+7.22690083E+00	-1.68115177E-03	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
20.000000	-2.30364586E+01	+6.66541062E+02	+7.22922630E+00	-2.16908308E-03	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
21.000000	-1.81418068E+01	+6.66855895E+02	+7.22256266E+00	-5.43111673E-03	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
22.000000	-1.59309069E+01	+6.66196796E+02	+7.21836407E+00	-2.23030936E-03	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
23.000000	-1.49399113E+01	+6.67009081E+02	+7.21810204E+00	-1.04578455E-03	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
24.000000	-1.43290040E+01	+6.66373472E+02	+7.21627250E+00	-9.38543847E-05	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
25.000000	-1.51295318E+01	+6.66691465E+02	+7.21791434E+00	-8.63586411E-04	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
26.000000	-1.30303552E+01	+6.66497445E+02	+7.21454533E+00	-2.20424929E-03	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
27.000000	-1.20368295E+01	+6.66784976E+02	+7.21350584E+00	-1.23269965E-03	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
28.000000	-1.12306634E+01	+6.66623893E+02	+7.21207993E+00	-2.27797476E-03	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01
29.000000	-9.40425150E+00	+6.66331911E+02	+7.20894989E+00	-3.98210323E-03	+7.26595542E+02	-9.05294101E+00	-8.02607176E+01	+5.05275488E-01	+4.94724512E-01	+7.20875983E+02	-8.99327812E+00	-8.01571989E+01


==> anc/otoc_to_plot_free_M70_L1.1225_n4970_beta0.1000.dat <==
0.000000	+3.71090885E+02	+3.76547455E+02	+2.38996751E+00	+6.82212563E+00	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
0.500000	+3.33024786E+02	+3.95269862E+02	+4.82422662E+00	+2.91491079E+00	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
1.000000	+3.24057748E+02	+4.24715999E+02	+5.30487830E+00	+7.05546679E-01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
1.500000	+3.26473076E+02	+4.52516454E+02	+5.52977330E+00	+3.79255749E-01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
2.000000	+3.22810418E+02	+4.69891921E+02	+5.68413405E+00	+2.81845290E-01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
2.500000	+3.06307087E+02	+4.73386864E+02	+5.81161859E+00	+2.46723612E-01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
3.000000	+2.77469722E+02	+4.65708355E+02	+5.93085767E+00	+2.39635483E-01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
3.500000	+2.39890727E+02	+4.52213342E+02	+6.05125407E+00	+2.38815448E-01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
4.000000	+1.98537417E+02	+4.37552327E+02	+6.16967311E+00	+2.28567555E-01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
4.500000	+1.57647555E+02	+4.24494284E+02	+6.27982162E+00	+2.06253987E-01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
5.000000	+1.20316505E+02	+4.14081444E+02	+6.37592710E+00	+1.76837954E-01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
5.500000	+8.78972844E+01	+4.06362227E+02	+6.45665958E+00	+1.45798952E-01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
6.000000	+6.09746899E+01	+4.00850019E+02	+6.52172605E+00	+1.16057041E-01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
6.500000	+3.93176271E+01	+3.96972843E+02	+6.57271662E+00	+9.01744610E-02	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
7.000000	+2.23184288E+01	+3.94266159E+02	+6.61190051E+00	+6.86311844E-02	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
7.500000	+9.25485781E+00	+3.92318301E+02	+6.64134780E+00	+5.11539046E-02	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
8.000000	-5.82091557E-01	+3.90887264E+02	+6.66305442E+00	+3.77006232E-02	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
8.500000	-8.02765531E+00	+3.89753203E+02	+6.67904843E+00	+2.79661305E-02	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
9.000000	-1.37297674E+01	+3.88841993E+02	+6.69102055E+00	+2.07806080E-02	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
9.500000	-1.80791071E+01	+3.88054365E+02	+6.69982903E+00	+1.44533355E-02	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
0.000000	+3.71090885E+02	+3.76547455E+02	+2.38996751E+00	+1.08371430E+01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
0.100000	+3.63521240E+02	+3.77598817E+02	+3.33773043E+00	+8.11811545E+00	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
0.200000	+3.53358830E+02	+3.81031448E+02	+4.01359060E+00	+5.26880718E+00	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
0.300000	+3.44904676E+02	+3.85285083E+02	+4.39149187E+00	+3.14276323E+00	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
0.400000	+3.38184658E+02	+3.90067911E+02	+4.64214325E+00	+2.16367374E+00	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
0.500000	+3.33024786E+02	+3.95269862E+02	+4.82422662E+00	+1.60831205E+00	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
0.600000	+3.29238095E+02	+4.00806841E+02	+4.96380566E+00	+1.25241117E+00	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
0.700000	+3.26636696E+02	+4.06599508E+02	+5.07470885E+00	+1.00703022E+00	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
0.800000	+3.25031681E+02	+4.12568940E+02	+5.16521170E+00	+8.29947223E-01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
0.900000	+3.24234053E+02	+4.18635001E+02	+5.24069830E+00	+6.98333023E-01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
1.000000	+3.24057748E+02	+4.24715999E+02	+5.30487830E+00	+5.98689967E-01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
1.100000	+3.24320897E+02	+4.30729785E+02	+5.36043629E+00	+5.22477264E-01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
1.200000	+3.24848626E+02	+4.36594418E+02	+5.40937376E+00	+4.63786955E-01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
1.300000	+3.25478767E+02	+4.42230122E+02	+5.45319368E+00	+4.18339832E-01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
1.400000	+3.26063245E+02	+4.47560850E+02	+5.49304172E+00	+3.82898081E-01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
1.500000	+3.26473076E+02	+4.52516454E+02	+5.52977330E+00	+3.54990068E-01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
1.600000	+3.26599049E+02	+4.57036337E+02	+5.56403974E+00	+3.32671221E-01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
1.700000	+3.26352976E+02	+4.61067831E+02	+5.59630754E+00	+3.14387073E-01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
1.800000	+3.25668818E+02	+4.64571001E+02	+5.62691715E+00	+2.99100091E-01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
1.900000	+3.24498332E+02	+4.67517745E+02	+5.65612756E+00	+2.85108051E-01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
0.000000	+3.71090885E+02	+3.76547455E+02	+2.38996751E+00	+9.47455173E-03	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
0.005000	+3.71062518E+02	+3.76545740E+02	+2.39484010E+00	+1.93955941E+00	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
0.010000	+3.70977648E+02	+3.76541084E+02	+2.40936311E+00	+3.83704924E+00	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
0.015000	+3.70837157E+02	+3.76534862E+02	+2.43321059E+00	+5.63843330E+00	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
0.020000	+3.70642980E+02	+3.76529119E+02	+2.46574744E+00	+7.27966806E+00	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
0.025000	+3.70398312E+02	+3.76526261E+02	+2.50600727E+00	+8.70238681E+00	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
0.030000	+3.70107422E+02	+3.76528745E+02	+2.55277131E+00	+9.87042591E+00	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
0.035000	+3.69775146E+02	+3.76538808E+02	+2.60471153E+00	+1.07753741E+01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
0.040000	+3.69406375E+02	+3.76558273E+02	+2.66052505E+00	+1.14302975E+01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
0.045000	+3.69005748E+02	+3.76588433E+02	+2.71901450E+00	+1.18592859E+01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
0.050000	+3.68577610E+02	+3.76630014E+02	+2.77911791E+00	+1.20901862E+01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
0.055000	+3.68126051E+02	+3.76683218E+02	+2.83991637E+00	+1.21523110E+01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
0.060000	+3.67654926E+02	+3.76747826E+02	+2.90064102E+00	+1.20764474E+01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
0.065000	+3.67167773E+02	+3.76823331E+02	+2.96068084E+00	+1.18940510E+01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
0.070000	+3.66667716E+02	+3.76909075E+02	+3.01958153E+00	+1.16347907E+01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
0.075000	+3.66157415E+02	+3.77004339E+02	+3.07702875E+00	+1.13237694E+01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
0.080000	+3.65639122E+02	+3.77108401E+02	+3.13281922E+00	+1.09801271E+01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
0.085000	+3.65114772E+02	+3.77220549E+02	+3.18683002E+00	+1.06175844E+01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
0.090000	+3.64586057E+02	+3.77340095E+02	+3.23899507E+00	+1.02461246E+01	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01
0.095000	+3.64054461E+02	+3.77466383E+02	+3.28929126E+00	+9.87235459E+00	+3.98643098E+02	-4.80511549E+00	-8.29622303E+01	+5.08036967E-01	+4.91963033E-01	+3.93168268E+02	-4.74573916E+00	-8.28465818E+01


==> anc/otoc_to_plot_free_M70_L1.1225_n4970_beta0.2000.dat <==
0.000000	+1.95639493E+02	+1.98888010E+02	+1.87134572E+00	+2.78936233E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
1.000000	+1.91285582E+02	+2.15186922E+02	+3.86708173E+00	+1.20210968E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
2.000000	+2.02574584E+02	+2.38534969E+02	+4.27556508E+00	+3.29008136E-01	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
3.000000	+2.07072589E+02	+2.53225074E+02	+4.52509800E+00	+2.42396268E-01	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
4.000000	+1.93690602E+02	+2.52084444E+02	+4.76035761E+00	+2.36030066E-01	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
5.000000	+1.66885859E+02	+2.40881852E+02	+4.99715813E+00	+2.31311503E-01	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
6.000000	+1.35654002E+02	+2.28397115E+02	+5.22298062E+00	+2.11268619E-01	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
7.000000	+1.06156597E+02	+2.19061759E+02	+5.41969537E+00	+1.78225748E-01	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
8.000000	+8.09511565E+01	+2.13411715E+02	+5.57943211E+00	+1.40927568E-01	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
9.000000	+6.06740201E+01	+2.10339598E+02	+5.70155050E+00	+1.06503240E-01	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
10.000000	+4.47957963E+01	+2.08701521E+02	+5.79243859E+00	+7.93611270E-02	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
11.000000	+3.23254200E+01	+2.07735330E+02	+5.86027276E+00	+6.00108889E-02	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
12.000000	+2.22527937E+01	+2.07060007E+02	+5.91246037E+00	+4.67925338E-02	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
13.000000	+1.38988881E+01	+2.06517214E+02	+5.95385783E+00	+3.78563424E-02	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
14.000000	+6.72264154E+00	+2.06065425E+02	+5.98817306E+00	+3.11558093E-02	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
15.000000	+6.62702700E-01	+2.05665221E+02	+6.01616944E+00	+2.49473762E-02	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
16.000000	-4.21634022E+00	+2.05324912E+02	+6.03806781E+00	+1.97831402E-02	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
17.000000	-8.24983279E+00	+2.05026475E+02	+6.05573572E+00	+1.55330152E-02	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
18.000000	-1.13689806E+01	+2.04784056E+02	+6.06913384E+00	+1.17625536E-02	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
19.000000	-1.37879786E+01	+2.04565159E+02	+6.07926083E+00	+8.49143313E-03	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.000000	+1.95639493E+02	+1.98888010E+02	+1.87134572E+00	+2.21483949E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.100000	+1.94826154E+02	+1.99187117E+02	+2.16583995E+00	+3.67504510E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.200000	+1.93370937E+02	+2.00145722E+02	+2.60635474E+00	+3.83969464E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.300000	+1.92089476E+02	+2.01488743E+02	+2.93377888E+00	+2.82775238E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.400000	+1.91128909E+02	+2.03055352E+02	+3.17190522E+00	+2.09784170E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.500000	+1.90489885E+02	+2.04789034E+02	+3.35334722E+00	+1.62635564E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.600000	+1.90150606E+02	+2.06661645E+02	+3.49717634E+00	+1.30610775E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.700000	+1.90085946E+02	+2.08653610E+02	+3.61456877E+00	+1.07661415E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.800000	+1.90270466E+02	+2.10748484E+02	+3.71249917E+00	+9.05123190E-01	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.900000	+1.90678799E+02	+2.12931118E+02	+3.79559341E+00	+7.72912762E-01	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
1.000000	+1.91285582E+02	+2.15186922E+02	+3.86708173E+00	+6.68632086E-01	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
1.100000	+1.92065320E+02	+2.17501502E+02	+3.92931982E+00	+5.85036040E-01	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
1.200000	+1.92992287E+02	+2.19860442E+02	+3.98408893E+00	+5.17288886E-01	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
1.300000	+1.94040488E+02	+2.22249187E+02	+4.03277760E+00	+4.62031175E-01	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
1.400000	+1.95183692E+02	+2.24652961E+02	+4.07649517E+00	+4.16836082E-01	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
1.500000	+1.96395491E+02	+2.27056679E+02	+4.11614482E+00	+3.79893502E-01	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
1.600000	+1.97649554E+02	+2.29445115E+02	+4.15247387E+00	+3.49789189E-01	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
1.700000	+1.98919695E+02	+2.31802684E+02	+4.18610265E+00	+3.25382876E-01	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
1.800000	+2.00180321E+02	+2.34113839E+02	+4.21755044E+00	+3.05744033E-01	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
1.900000	+2.01406559E+02	+2.36363053E+02	+4.24725146E+00	+2.88276297E-01	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.000000	+1.95639493E+02	+1.98888010E+02	+1.87134572E+00	+8.96534980E-04	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.005000	+1.95637054E+02	+1.98888636E+02	+1.87228859E+00	+3.76251917E-01	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.010000	+1.95629752E+02	+1.98890515E+02	+1.87510824E+00	+7.48962546E-01	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.015000	+1.95617630E+02	+1.98893656E+02	+1.87977822E+00	+1.11476358E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.020000	+1.95600760E+02	+1.98898075E+02	+1.88625587E+00	+1.47060604E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.025000	+1.95579243E+02	+1.98903802E+02	+1.89448428E+00	+1.81385326E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.030000	+1.95553208E+02	+1.98910877E+02	+1.90439441E+00	+2.14230252E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.035000	+1.95522809E+02	+1.98919359E+02	+1.91590730E+00	+2.45414010E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.040000	+1.95488225E+02	+1.98929316E+02	+1.92893581E+00	+2.74786067E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.045000	+1.95449649E+02	+1.98940825E+02	+1.94338591E+00	+3.02219458E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.050000	+1.95407293E+02	+1.98953968E+02	+1.95915775E+00	+3.27607490E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.055000	+1.95361378E+02	+1.98968822E+02	+1.97614666E+00	+3.50864883E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.060000	+1.95312133E+02	+1.98985458E+02	+1.99424424E+00	+3.71931401E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.065000	+1.95259794E+02	+1.99003937E+02	+2.01333980E+00	+3.90775323E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.070000	+1.95204596E+02	+1.99024306E+02	+2.03332177E+00	+4.07395079E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.075000	+1.95146773E+02	+1.99046600E+02	+2.05407931E+00	+4.21818860E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.080000	+1.95086557E+02	+1.99070836E+02	+2.07550366E+00	+4.34102818E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.085000	+1.95024172E+02	+1.99097020E+02	+2.09748959E+00	+4.44328383E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.090000	+1.94959838E+02	+1.99125143E+02	+2.11993650E+00	+4.52598757E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.095000	+1.94893766E+02	+1.99155185E+02	+2.14274946E+00	+4.59919810E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.200000	+1.93370937E+02	+2.00145722E+02	+2.60635474E+00	+3.85980878E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.195000	+1.93442268E+02	+2.00086485E+02	+2.58689412E+00	+3.92443979E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.190000	+1.93514121E+02	+2.00028183E+02	+2.56711034E+00	+3.98911087E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.185000	+1.93586460E+02	+1.99970849E+02	+2.54700301E+00	+4.05373564E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.180000	+1.93659240E+02	+1.99914519E+02	+2.52657299E+00	+4.11803904E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.175000	+1.93732414E+02	+1.99859232E+02	+2.50582262E+00	+4.18169989E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.170000	+1.93805931E+02	+1.99805027E+02	+2.48475599E+00	+4.24434688E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.165000	+1.93879732E+02	+1.99751947E+02	+2.46337915E+00	+4.30555319E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.160000	+1.93953753E+02	+1.99700037E+02	+2.44170045E+00	+4.36482931E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.155000	+1.94027926E+02	+1.99649343E+02	+2.41973086E+00	+4.42161511E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.150000	+1.94102175E+02	+1.99599915E+02	+2.39748430E+00	+4.47527304E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.145000	+1.94176414E+02	+1.99551803E+02	+2.37497813E+00	+4.52508343E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.140000	+1.94250554E+02	+1.99505061E+02	+2.35223347E+00	+4.57024129E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.135000	+1.94324494E+02	+1.99459744E+02	+2.32927571E+00	+4.60985293E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.130000	+1.94398125E+02	+1.99415906E+02	+2.30613494E+00	+4.64293201E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.125000	+1.94471332E+02	+1.99373606E+02	+2.28284639E+00	+4.66839685E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.120000	+1.94543985E+02	+1.99332899E+02	+2.25945097E+00	+4.68507202E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.115000	+1.94615947E+02	+1.99293843E+02	+2.23599567E+00	+4.69169627E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.110000	+1.94687070E+02	+1.99256493E+02	+2.21253401E+00	+4.68693658E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01
0.105000	+1.94757196E+02	+1.99220901E+02	+2.18912631E+00	+4.67614371E+00	+2.07645947E+02	-2.47831440E+00	-8.37851510E+01	+5.12017878E-01	+4.87982122E-01	+2.03130454E+02	-2.42807487E+00	-8.36590569E+01


==> anc/otoc_to_plot_free_M70_L1.1225_n4970_beta0.5000.dat <==
0.000000	+7.87046510E+01	+8.05605553E+01	+1.31151925E+00	+7.85603771E-01	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
2.000000	+8.49576299E+01	+9.08906522E+01	+2.47368093E+00	+3.76557915E-01	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
4.000000	+9.45808240E+01	+1.02950404E+02	+2.81775091E+00	+1.65688571E-01	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
6.000000	+9.39181127E+01	+1.05428939E+02	+3.13643522E+00	+1.65506023E-01	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
8.000000	+8.28791628E+01	+9.91053725E+01	+3.47977500E+00	+1.68257002E-01	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
10.000000	+6.94259608E+01	+9.19890656E+01	+3.80946322E+00	+1.53614736E-01	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
12.000000	+5.78011413E+01	+8.77978230E+01	+4.09423395E+00	+1.26611037E-01	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
14.000000	+4.86240207E+01	+8.60647896E+01	+4.31590737E+00	+9.72084872E-02	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
16.000000	+4.11871516E+01	+8.54400432E+01	+4.48306790E+00	+7.47859076E-02	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
18.000000	+3.46318868E+01	+8.51283764E+01	+4.61505100E+00	+6.00917281E-02	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
20.000000	+2.85974909E+01	+8.48745866E+01	+4.72343481E+00	+4.98958463E-02	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
22.000000	+2.29929858E+01	+8.46438474E+01	+4.81463439E+00	+4.16730635E-02	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
24.000000	+1.79550980E+01	+8.44403322E+01	+4.89012706E+00	+3.43835240E-02	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
26.000000	+1.35269830E+01	+8.42676988E+01	+4.95216848E+00	+2.83730840E-02	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
28.000000	+9.66107795E+00	+8.41367273E+01	+5.00361940E+00	+2.32831523E-02	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
30.000000	+6.37884731E+00	+8.40243718E+01	+5.04530109E+00	+1.89304331E-02	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
32.000000	+3.60612273E+00	+8.39402036E+01	+5.07934113E+00	+1.54770548E-02	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
34.000000	+1.26406898E+00	+8.38684015E+01	+5.10720931E+00	+1.21046828E-02	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
36.000000	-5.06252870E-01	+8.38132072E+01	+5.12775986E+00	+9.75925812E-03	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
38.000000	-2.12953205E+00	+8.37631954E+01	+5.14624634E+00	+8.72722339E-03	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
0.000000	+7.87046510E+01	+8.05605553E+01	+1.31151925E+00	+7.25561306E-02	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
0.100000	+7.87131349E+01	+8.06287116E+01	+1.34316590E+00	+5.60376953E-01	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
0.200000	+7.87430780E+01	+8.08190873E+01	+1.42359464E+00	+9.18926466E-01	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
0.300000	+7.88051536E+01	+8.11072128E+01	+1.52695120E+00	+1.04903970E+00	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
0.400000	+7.89077982E+01	+8.14684335E+01	+1.63340258E+00	+1.03233156E+00	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
0.500000	+7.90538321E+01	+8.18838141E+01	+1.73341751E+00	+9.53450070E-01	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
0.600000	+7.92424069E+01	+8.23409915E+01	+1.82409259E+00	+8.59712872E-01	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
0.700000	+7.94711588E+01	+8.28320726E+01	+1.90536008E+00	+7.69988337E-01	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
0.800000	+7.97373130E+01	+8.33517752E+01	+1.97809026E+00	+6.89931817E-01	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
0.900000	+8.00381055E+01	+8.38962998E+01	+2.04334645E+00	+6.20205792E-01	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
1.000000	+8.03709065E+01	+8.44627035E+01	+2.10213142E+00	+5.59862690E-01	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
1.100000	+8.07332331E+01	+8.50485545E+01	+2.15531898E+00	+5.07592673E-01	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
1.200000	+8.11227291E+01	+8.56517363E+01	+2.20364995E+00	+4.62144420E-01	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
1.300000	+8.15371379E+01	+8.62703340E+01	+2.24774787E+00	+4.22442306E-01	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
1.400000	+8.19742789E+01	+8.69025648E+01	+2.28813842E+00	+3.87597668E-01	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
1.500000	+8.24320268E+01	+8.75467343E+01	+2.32526740E+00	+3.56887271E-01	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
1.600000	+8.29082963E+01	+8.82012089E+01	+2.35951587E+00	+3.29724795E-01	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
1.700000	+8.34010289E+01	+8.88643955E+01	+2.39121236E+00	+3.05634441E-01	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
1.800000	+8.39081836E+01	+8.95347286E+01	+2.42064276E+00	+2.84228877E-01	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01
1.900000	+8.44277276E+01	+9.02106604E+01	+2.44805814E+00	+2.64078672E-01	+8.43952837E+01	-1.01810545E+00	-8.28944425E+01	+5.20122060E-01	+4.79877940E-01	+8.11871142E+01	-9.81522064E-01	-8.27155264E+01


==> anc/otoc_to_plot_free_M70_L1.1225_n4970_beta1.0000.dat <==
0.000000	+3.82397935E+01	+3.95378640E+01	+9.54026113E-01	+2.77771695E-01	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
2.500000	+4.23051060E+01	+4.45388401E+01	+1.49682187E+00	+1.56464908E-01	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
5.000000	+4.79200341E+01	+5.07583289E+01	+1.73635065E+00	+9.47823914E-02	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
7.500000	+4.98488116E+01	+5.34367818E+01	+1.97073382E+00	+1.05441275E-01	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
10.000000	+4.66679812E+01	+5.14765998E+01	+2.26355703E+00	+1.18529854E-01	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
12.500000	+4.12773874E+01	+4.77672146E+01	+2.56338309E+00	+1.16172578E-01	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
15.000000	+3.62556709E+01	+4.48514625E+01	+2.84441991E+00	+1.04710394E-01	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
17.500000	+3.23698614E+01	+4.33247728E+01	+3.08693506E+00	+8.78950462E-02	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
20.000000	+2.93936765E+01	+4.27334220E+01	+3.28389514E+00	+7.12107391E-02	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
22.500000	+2.68914383E+01	+4.25315923E+01	+3.44298876E+00	+5.86547705E-02	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
25.000000	+2.45389491E+01	+4.24250123E+01	+3.57716900E+00	+5.03438191E-02	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
27.500000	+2.22039318E+01	+4.23208402E+01	+3.69470785E+00	+4.41517587E-02	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
30.000000	+1.99179406E+01	+4.22222657E+01	+3.79792779E+00	+3.87966951E-02	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
32.500000	+1.76994707E+01	+4.21229308E+01	+3.88869133E+00	+3.42069484E-02	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
35.000000	+1.55721146E+01	+4.20369094E+01	+3.96896253E+00	+3.01291484E-02	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
37.500000	+1.35788546E+01	+4.19731964E+01	+4.03933707E+00	+2.61512806E-02	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
40.000000	+1.17429549E+01	+4.19046202E+01	+4.09971894E+00	+2.27837131E-02	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
42.500000	+1.00421262E+01	+4.18625537E+01	+4.15325564E+00	+2.00817032E-02	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
45.000000	+8.48198078E+00	+4.18293962E+01	+4.20012745E+00	+1.76103540E-02	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
47.500000	+7.03408520E+00	+4.17834130E+01	+4.24130741E+00	+1.53336112E-02	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
0.000000	+3.82397935E+01	+3.95378640E+01	+9.54026113E-01	+9.40357276E-03	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
0.125000	+3.82587598E+01	+3.95674536E+01	+9.62176708E-01	+1.21005938E-01	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
0.250000	+3.83138106E+01	+3.96517496E+01	+9.84277598E-01	+2.14441003E-01	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
0.375000	+3.84008822E+01	+3.97816501E+01	+1.01578696E+00	+2.73021161E-01	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
0.500000	+3.85157319E+01	+3.99481811E+01	+1.05253289E+00	+3.02281982E-01	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
0.625000	+3.86546714E+01	+4.01438286E+01	+1.09135745E+00	+3.10606257E-01	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
0.750000	+3.88146116E+01	+4.03627253E+01	+1.13018445E+00	+3.05847269E-01	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
0.875000	+3.89929694E+01	+4.06004564E+01	+1.16781927E+00	+2.93920345E-01	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
1.000000	+3.91875778E+01	+4.08537308E+01	+1.20366454E+00	+2.78650562E-01	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
1.125000	+3.93966063E+01	+4.11200677E+01	+1.23748191E+00	+2.62269912E-01	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
1.250000	+3.96184928E+01	+4.13975523E+01	+1.26923202E+00	+2.45985438E-01	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
1.375000	+3.98518865E+01	+4.16846613E+01	+1.29897827E+00	+2.30402332E-01	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
1.500000	+4.00955995E+01	+4.19801426E+01	+1.32683260E+00	+2.15791007E-01	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
1.625000	+4.03485703E+01	+4.22829348E+01	+1.35292602E+00	+2.02242838E-01	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
1.750000	+4.06098340E+01	+4.25921109E+01	+1.37739331E+00	+1.89757289E-01	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
1.875000	+4.08785007E+01	+4.29068416E+01	+1.40036535E+00	+1.78289503E-01	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
2.000000	+4.11537377E+01	+4.32263681E+01	+1.42196568E+00	+1.67775794E-01	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
2.125000	+4.14347572E+01	+4.35499841E+01	+1.44230929E+00	+1.58147032E-01	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
2.250000	+4.17208058E+01	+4.38770228E+01	+1.46150244E+00	+1.49335418E-01	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01
2.375000	+4.20111573E+01	+4.42068464E+01	+1.47964315E+00	+1.40915874E-01	+4.20387586E+01	-5.18834344E-01	-8.10253969E+01	+5.29536052E-01	+4.70463948E-01	+3.96399000E+01	-4.90977932E-01	-8.07366225E+01


==> anc/otoc_to_plot_free_M70_L1.1225_n4970_beta10.0000.dat <==
0.0000	+2.6488E+00	+3.1437E+00	-1.0359E-02	+4.1233E-04	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
1.0000	+2.6669E+00	+3.1624E+00	-9.0900E-03	+2.1257E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
2.0000	+2.7190E+00	+3.2159E+00	-6.1076E-03	+3.0538E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
3.0000	+2.7995E+00	+3.2980E+00	-2.9823E-03	+2.6295E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
4.0000	+2.9020E+00	+3.4016E+00	-8.4859E-04	+1.4168E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
5.0000	+3.0204E+00	+3.5203E+00	-1.4873E-04	+1.0703E-06	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
6.0000	+3.1494E+00	+3.6490E+00	-8.4645E-04	-1.2600E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
7.0000	+3.2849E+00	+3.7836E+00	-2.6687E-03	-2.2067E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
8.0000	+3.4233E+00	+3.9207E+00	-5.2598E-03	-2.7947E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
9.0000	+3.5616E+00	+4.0575E+00	-8.2581E-03	-3.0344E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
10.0000	+3.6974E+00	+4.1918E+00	-1.1328E-02	-2.9536E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
11.0000	+3.8286E+00	+4.3216E+00	-1.4165E-02	-2.5926E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
12.0000	+3.9534E+00	+4.4452E+00	-1.6514E-02	-1.9585E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
13.0000	+4.0701E+00	+4.5612E+00	-1.8082E-02	-1.0645E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
14.0000	+4.1773E+00	+4.6680E+00	-1.8643E-02	+2.6148E-06	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
15.0000	+4.2735E+00	+4.7646E+00	-1.8077E-02	+1.3150E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
16.0000	+4.3577E+00	+4.8497E+00	-1.6013E-02	+3.1053E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
17.0000	+4.4284E+00	+4.9225E+00	-1.1867E-02	+5.3629E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
18.0000	+4.4847E+00	+4.9821E+00	-5.2867E-03	+7.8177E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
19.0000	+4.5257E+00	+5.0276E+00	+3.7688E-03	+1.0305E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
20.0000	+4.5511E+00	+5.0588E+00	+1.5323E-02	+1.2913E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
21.0000	+4.5608E+00	+5.0758E+00	+2.9594E-02	+1.5800E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
22.0000	+4.5550E+00	+5.0790E+00	+4.6923E-02	+1.8984E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
23.0000	+4.5342E+00	+5.0691E+00	+6.7562E-02	+2.2294E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
24.0000	+4.4990E+00	+5.0469E+00	+9.1512E-02	+2.5478E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
25.0000	+4.4507E+00	+5.0136E+00	+1.1852E-01	+2.8287E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
26.0000	+4.3905E+00	+4.9703E+00	+1.4809E-01	+3.0523E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
27.0000	+4.3202E+00	+4.9186E+00	+1.7956E-01	+3.2169E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
28.0000	+4.2415E+00	+4.8598E+00	+2.1242E-01	+3.3359E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
29.0000	+4.1560E+00	+4.7956E+00	+2.4628E-01	+3.4136E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
30.0000	+4.0653E+00	+4.7274E+00	+2.8070E-01	+3.4477E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
31.0000	+3.9712E+00	+4.6565E+00	+3.1524E-01	+3.4457E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
32.0000	+3.8749E+00	+4.5842E+00	+3.4961E-01	+3.4224E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
33.0000	+3.7778E+00	+4.5116E+00	+3.8368E-01	+3.3909E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
34.0000	+3.6808E+00	+4.4398E+00	+4.1743E-01	+3.3600E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
35.0000	+3.5847E+00	+4.3695E+00	+4.5088E-01	+3.3363E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
36.0000	+3.4903E+00	+4.3017E+00	+4.8415E-01	+3.3219E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
37.0000	+3.3983E+00	+4.2370E+00	+5.1732E-01	+3.3008E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
38.0000	+3.3090E+00	+4.1758E+00	+5.5017E-01	+3.2522E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
39.0000	+3.2230E+00	+4.1182E+00	+5.8236E-01	+3.1724E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
40.0000	+3.1408E+00	+4.0643E+00	+6.1362E-01	+3.0662E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
41.0000	+3.0625E+00	+4.0142E+00	+6.4369E-01	+2.9471E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
42.0000	+2.9885E+00	+3.9681E+00	+6.7256E-01	+2.8517E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
43.0000	+2.9186E+00	+3.9262E+00	+7.0072E-01	+2.8095E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
44.0000	+2.8527E+00	+3.8889E+00	+7.2875E-01	+2.8048E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
45.0000	+2.7903E+00	+3.8560E+00	+7.5682E-01	+2.8033E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
46.0000	+2.7311E+00	+3.8271E+00	+7.8482E-01	+2.7971E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
47.0000	+2.6750E+00	+3.8020E+00	+8.1276E-01	+2.7935E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
48.0000	+2.6216E+00	+3.7806E+00	+8.4069E-01	+2.7789E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
49.0000	+2.5710E+00	+3.7625E+00	+8.6834E-01	+2.7205E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
50.0000	+2.5231E+00	+3.7468E+00	+8.9510E-01	+2.5970E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
51.0000	+2.4781E+00	+3.7331E+00	+9.2028E-01	+2.4311E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
52.0000	+2.4364E+00	+3.7212E+00	+9.4372E-01	+2.2769E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
53.0000	+2.3982E+00	+3.7116E+00	+9.6582E-01	+2.1690E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
54.0000	+2.3630E+00	+3.7047E+00	+9.8710E-01	+2.0972E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
55.0000	+2.3304E+00	+3.7002E+00	+1.0078E+00	+2.0282E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
56.0000	+2.3000E+00	+3.6973E+00	+1.0277E+00	+1.9373E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
57.0000	+2.2714E+00	+3.6952E+00	+1.0465E+00	+1.8325E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
58.0000	+2.2442E+00	+3.6937E+00	+1.0643E+00	+1.7509E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
59.0000	+2.2184E+00	+3.6930E+00	+1.0815E+00	+1.7243E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
60.0000	+2.1934E+00	+3.6937E+00	+1.0988E+00	+1.7487E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
61.0000	+2.1688E+00	+3.6959E+00	+1.1165E+00	+1.7911E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
62.0000	+2.1443E+00	+3.6993E+00	+1.1346E+00	+1.8196E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
63.0000	+2.1195E+00	+3.7032E+00	+1.1529E+00	+1.8172E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
64.0000	+2.0944E+00	+3.7070E+00	+1.1710E+00	+1.7787E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
65.0000	+2.0688E+00	+3.7098E+00	+1.1885E+00	+1.7012E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
66.0000	+2.0429E+00	+3.7113E+00	+1.2050E+00	+1.5906E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
67.0000	+2.0171E+00	+3.7111E+00	+1.2203E+00	+1.4760E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
68.0000	+1.9916E+00	+3.7100E+00	+1.2345E+00	+1.3988E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
69.0000	+1.9666E+00	+3.7087E+00	+1.2483E+00	+1.3860E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
70.0000	+1.9417E+00	+3.7083E+00	+1.2622E+00	+1.4370E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
71.0000	+1.9166E+00	+3.7096E+00	+1.2770E+00	+1.5271E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
72.0000	+1.8910E+00	+3.7125E+00	+1.2928E+00	+1.6140E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
73.0000	+1.8646E+00	+3.7164E+00	+1.3093E+00	+1.6523E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
74.0000	+1.8374E+00	+3.7200E+00	+1.3258E+00	+1.6215E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
75.0000	+1.8095E+00	+3.7222E+00	+1.3417E+00	+1.5354E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
76.0000	+1.7810E+00	+3.7223E+00	+1.3565E+00	+1.4241E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
77.0000	+1.7522E+00	+3.7203E+00	+1.3702E+00	+1.3190E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
78.0000	+1.7235E+00	+3.7167E+00	+1.3829E+00	+1.2459E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
79.0000	+1.6951E+00	+3.7128E+00	+1.3951E+00	+1.2202E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
80.0000	+1.6670E+00	+3.7095E+00	+1.4073E+00	+1.2382E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
81.0000	+1.6391E+00	+3.7074E+00	+1.4199E+00	+1.2776E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
82.0000	+1.6113E+00	+3.7067E+00	+1.4329E+00	+1.3102E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
83.0000	+1.5835E+00	+3.7067E+00	+1.4461E+00	+1.3128E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
84.0000	+1.5559E+00	+3.7070E+00	+1.4591E+00	+1.2752E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
85.0000	+1.5290E+00	+3.7071E+00	+1.4716E+00	+1.2043E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
86.0000	+1.5034E+00	+3.7069E+00	+1.4832E+00	+1.1150E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
87.0000	+1.4794E+00	+3.7065E+00	+1.4939E+00	+1.0156E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
88.0000	+1.4574E+00	+3.7061E+00	+1.5035E+00	+9.0953E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
89.0000	+1.4375E+00	+3.7055E+00	+1.5121E+00	+8.0554E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
90.0000	+1.4198E+00	+3.7050E+00	+1.5196E+00	+7.1472E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
91.0000	+1.4040E+00	+3.7047E+00	+1.5264E+00	+6.3953E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
92.0000	+1.3899E+00	+3.7046E+00	+1.5324E+00	+5.7011E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
93.0000	+1.3770E+00	+3.7041E+00	+1.5378E+00	+4.9861E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
94.0000	+1.3650E+00	+3.7029E+00	+1.5424E+00	+4.2958E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
95.0000	+1.3537E+00	+3.7009E+00	+1.5464E+00	+3.7014E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
96.0000	+1.3428E+00	+3.6980E+00	+1.5498E+00	+3.1717E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
97.0000	+1.3319E+00	+3.6940E+00	+1.5527E+00	+2.6348E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
98.0000	+1.3209E+00	+3.6886E+00	+1.5551E+00	+2.1088E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
99.0000	+1.3095E+00	+3.6816E+00	+1.5569E+00	+1.6088E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
100.0000	+1.2977E+00	+3.6733E+00	+1.5584E+00	+1.2269E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
101.0000	+1.2850E+00	+3.6643E+00	+1.5599E+00	+1.7432E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
102.0000	+1.2713E+00	+3.6552E+00	+1.5619E+00	+2.6129E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
103.0000	+1.2558E+00	+3.6475E+00	+1.5651E+00	+4.2085E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
104.0000	+1.2381E+00	+3.6423E+00	+1.5703E+00	+6.5027E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
105.0000	+1.2178E+00	+3.6408E+00	+1.5781E+00	+9.3535E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
106.0000	+1.1944E+00	+3.6439E+00	+1.5890E+00	+1.2499E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
107.0000	+1.1673E+00	+3.6516E+00	+1.6031E+00	+1.5512E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
108.0000	+1.1363E+00	+3.6630E+00	+1.6201E+00	+1.7846E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
109.0000	+1.1015E+00	+3.6760E+00	+1.6388E+00	+1.9086E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
110.0000	+1.0633E+00	+3.6883E+00	+1.6582E+00	+1.9227E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
111.0000	+1.0225E+00	+3.6980E+00	+1.6773E+00	+1.8570E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
112.0000	+9.7979E-01	+3.7041E+00	+1.6954E+00	+1.7409E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
113.0000	+9.3582E-01	+3.7061E+00	+1.7121E+00	+1.5934E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
114.0000	+8.9131E-01	+3.7039E+00	+1.7272E+00	+1.4280E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
115.0000	+8.4700E-01	+3.6976E+00	+1.7407E+00	+1.2546E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
116.0000	+8.0364E-01	+3.6877E+00	+1.7523E+00	+1.0819E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
117.0000	+7.6210E-01	+3.6750E+00	+1.7623E+00	+9.2199E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
118.0000	+7.2333E-01	+3.6610E+00	+1.7708E+00	+7.9054E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
119.0000	+6.8816E-01	+3.6475E+00	+1.7781E+00	+6.9821E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
120.0000	+6.5707E-01	+3.6361E+00	+1.7847E+00	+6.4273E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
121.0000	+6.3021E-01	+3.6278E+00	+1.7910E+00	+6.1119E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
122.0000	+6.0747E-01	+3.6231E+00	+1.7970E+00	+5.8859E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
123.0000	+5.8856E-01	+3.6217E+00	+1.8027E+00	+5.6536E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
124.0000	+5.7305E-01	+3.6230E+00	+1.8083E+00	+5.3738E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
125.0000	+5.6041E-01	+3.6263E+00	+1.8135E+00	+5.0253E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
126.0000	+5.5014E-01	+3.6309E+00	+1.8183E+00	+4.5981E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
127.0000	+5.4175E-01	+3.6360E+00	+1.8227E+00	+4.0933E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
128.0000	+5.3474E-01	+3.6408E+00	+1.8265E+00	+3.5302E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
129.0000	+5.2862E-01	+3.6448E+00	+1.8297E+00	+2.9592E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
130.0000	+5.2286E-01	+3.6474E+00	+1.8324E+00	+2.4289E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
131.0000	+5.1699E-01	+3.6483E+00	+1.8346E+00	+1.9617E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
132.0000	+5.1069E-01	+3.6475E+00	+1.8363E+00	+1.5981E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
133.0000	+5.0375E-01	+3.6451E+00	+1.8378E+00	+1.4022E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
134.0000	+4.9600E-01	+3.6416E+00	+1.8392E+00	+1.3935E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
135.0000	+4.8731E-01	+3.6374E+00	+1.8406E+00	+1.5095E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
136.0000	+4.7762E-01	+3.6327E+00	+1.8422E+00	+1.6736E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
137.0000	+4.6708E-01	+3.6278E+00	+1.8439E+00	+1.8838E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
138.0000	+4.5591E-01	+3.6229E+00	+1.8459E+00	+2.1951E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
139.0000	+4.4423E-01	+3.6188E+00	+1.8483E+00	+2.6594E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
140.0000	+4.3209E-01	+3.6160E+00	+1.8513E+00	+3.3111E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
141.0000	+4.1944E-01	+3.6151E+00	+1.8549E+00	+4.1433E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
142.0000	+4.0622E-01	+3.6166E+00	+1.8595E+00	+5.0537E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
143.0000	+3.9229E-01	+3.6204E+00	+1.8651E+00	+5.8507E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
144.0000	+3.7749E-01	+3.6257E+00	+1.8712E+00	+6.3280E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
145.0000	+3.6179E-01	+3.6311E+00	+1.8777E+00	+6.3533E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
146.0000	+3.4541E-01	+3.6352E+00	+1.8840E+00	+5.9628E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
147.0000	+3.2873E-01	+3.6372E+00	+1.8896E+00	+5.3616E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
148.0000	+3.1208E-01	+3.6373E+00	+1.8947E+00	+4.7892E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
149.0000	+2.9568E-01	+3.6360E+00	+1.8992E+00	+4.4222E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
150.0000	+2.7967E-01	+3.6344E+00	+1.9035E+00	+4.3341E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
151.0000	+2.6400E-01	+3.6334E+00	+1.9079E+00	+4.4546E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
152.0000	+2.4854E-01	+3.6333E+00	+1.9124E+00	+4.6271E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
153.0000	+2.3312E-01	+3.6339E+00	+1.9171E+00	+4.7224E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
154.0000	+2.1764E-01	+3.6345E+00	+1.9219E+00	+4.6670E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
155.0000	+2.0203E-01	+3.6346E+00	+1.9265E+00	+4.4164E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
156.0000	+1.8635E-01	+3.6335E+00	+1.9307E+00	+3.9722E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
157.0000	+1.7095E-01	+3.6309E+00	+1.9344E+00	+3.4315E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
158.0000	+1.5628E-01	+3.6272E+00	+1.9376E+00	+2.9613E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
159.0000	+1.4265E-01	+3.6232E+00	+1.9403E+00	+2.6991E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
160.0000	+1.2999E-01	+3.6197E+00	+1.9430E+00	+2.6727E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
161.0000	+1.1807E-01	+3.6173E+00	+1.9457E+00	+2.8121E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
162.0000	+1.0661E-01	+3.6160E+00	+1.9486E+00	+3.0374E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
163.0000	+9.5282E-02	+3.6158E+00	+1.9518E+00	+3.3047E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
164.0000	+8.3731E-02	+3.6164E+00	+1.9552E+00	+3.6135E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
165.0000	+7.1584E-02	+3.6176E+00	+1.9590E+00	+4.0122E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
166.0000	+5.8432E-02	+3.6196E+00	+1.9632E+00	+4.5220E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
167.0000	+4.3918E-02	+3.6222E+00	+1.9680E+00	+5.0293E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
168.0000	+2.7962E-02	+3.6251E+00	+1.9733E+00	+5.3419E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
169.0000	+1.0873E-02	+3.6276E+00	+1.9787E+00	+5.3557E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
170.0000	-6.7745E-03	+3.6291E+00	+1.9840E+00	+5.1006E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
171.0000	-2.4271E-02	+3.6295E+00	+1.9889E+00	+4.6930E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
172.0000	-4.0922E-02	+3.6292E+00	+1.9934E+00	+4.2916E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
173.0000	-5.6285E-02	+3.6290E+00	+1.9975E+00	+4.0153E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
174.0000	-7.0281E-02	+3.6295E+00	+2.0014E+00	+3.8962E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
175.0000	-8.3145E-02	+3.6310E+00	+2.0053E+00	+3.9032E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
176.0000	-9.5267E-02	+3.6335E+00	+2.0092E+00	+3.9564E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
177.0000	-1.0694E-01	+3.6367E+00	+2.0132E+00	+3.9625E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
178.0000	-1.1829E-01	+3.6401E+00	+2.0171E+00	+3.8679E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
179.0000	-1.2931E-01	+3.6434E+00	+2.0209E+00	+3.6751E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
180.0000	-1.3984E-01	+3.6463E+00	+2.0245E+00	+3.4365E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
181.0000	-1.4967E-01	+3.6491E+00	+2.0278E+00	+3.2264E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
182.0000	-1.5875E-01	+3.6519E+00	+2.0309E+00	+3.0804E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
183.0000	-1.6729E-01	+3.6549E+00	+2.0340E+00	+2.9638E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
184.0000	-1.7544E-01	+3.6579E+00	+2.0369E+00	+2.8127E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
185.0000	-1.8328E-01	+3.6605E+00	+2.0396E+00	+2.5821E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
186.0000	-1.9081E-01	+3.6623E+00	+2.0420E+00	+2.2472E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
187.0000	-1.9795E-01	+3.6631E+00	+2.0441E+00	+1.7792E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
188.0000	-2.0448E-01	+3.6624E+00	+2.0456E+00	+1.1433E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
189.0000	-2.1004E-01	+3.6599E+00	+2.0464E+00	+3.2036E-04	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
190.0000	-2.1415E-01	+3.6552E+00	+2.0462E+00	-6.9233E-04	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
191.0000	-2.1635E-01	+3.6482E+00	+2.0450E+00	-1.8968E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
192.0000	-2.1620E-01	+3.6385E+00	+2.0424E+00	-3.2654E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
193.0000	-2.1338E-01	+3.6260E+00	+2.0385E+00	-4.7137E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
194.0000	-2.0784E-01	+3.6107E+00	+2.0330E+00	-6.1536E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
195.0000	-1.9982E-01	+3.5926E+00	+2.0262E+00	-7.5385E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
196.0000	-1.8968E-01	+3.5717E+00	+2.0179E+00	-8.8433E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
197.0000	-1.7779E-01	+3.5482E+00	+2.0085E+00	-1.0064E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
198.0000	-1.6435E-01	+3.5221E+00	+1.9978E+00	-1.1203E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
199.0000	-1.4936E-01	+3.4940E+00	+1.9861E+00	-1.2208E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
200.0000	-1.3272E-01	+3.4648E+00	+1.9734E+00	-1.2962E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
201.0000	-1.1449E-01	+3.4357E+00	+1.9601E+00	-1.3337E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
202.0000	-9.5016E-02	+3.4078E+00	+1.9467E+00	-1.3285E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
203.0000	-7.4840E-02	+3.3822E+00	+1.9336E+00	-1.2830E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
204.0000	-5.4491E-02	+3.3596E+00	+1.9211E+00	-1.1958E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
205.0000	-3.4476E-02	+3.3409E+00	+1.9097E+00	-1.0543E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
206.0000	-1.5429E-02	+3.3274E+00	+1.9000E+00	-8.4712E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
207.0000	+1.8805E-03	+3.3206E+00	+1.8927E+00	-5.7544E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
208.0000	+1.6679E-02	+3.3213E+00	+1.8885E+00	-2.4567E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
209.0000	+2.8215E-02	+3.3306E+00	+1.8878E+00	+1.3422E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
210.0000	+3.5796E-02	+3.3493E+00	+1.8912E+00	+5.4777E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
211.0000	+3.8891E-02	+3.3777E+00	+1.8988E+00	+9.6919E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
212.0000	+3.7192E-02	+3.4155E+00	+1.9105E+00	+1.3664E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
213.0000	+3.0689E-02	+3.4620E+00	+1.9261E+00	+1.7043E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
214.0000	+1.9699E-02	+3.5152E+00	+1.9446E+00	+1.9515E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
215.0000	+4.8076E-03	+3.5727E+00	+1.9651E+00	+2.0883E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
216.0000	-1.3274E-02	+3.6313E+00	+1.9864E+00	+2.1144E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
217.0000	-3.3917E-02	+3.6881E+00	+2.0074E+00	+2.0519E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
218.0000	-5.6745E-02	+3.7405E+00	+2.0274E+00	+1.9350E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
219.0000	-8.1611E-02	+3.7872E+00	+2.0461E+00	+1.7937E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
220.0000	-1.0840E-01	+3.8275E+00	+2.0633E+00	+1.6443E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
221.0000	-1.3689E-01	+3.8613E+00	+2.0790E+00	+1.4929E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
222.0000	-1.6673E-01	+3.8885E+00	+2.0932E+00	+1.3413E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
223.0000	-1.9753E-01	+3.9094E+00	+2.1058E+00	+1.1898E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
224.0000	-2.2889E-01	+3.9240E+00	+2.1170E+00	+1.0379E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
225.0000	-2.6040E-01	+3.9326E+00	+2.1266E+00	+8.8428E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
226.0000	-2.9163E-01	+3.9354E+00	+2.1346E+00	+7.2840E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
227.0000	-3.2216E-01	+3.9324E+00	+2.1411E+00	+5.6985E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
228.0000	-3.5156E-01	+3.9239E+00	+2.1460E+00	+4.0856E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
229.0000	-3.7938E-01	+3.9101E+00	+2.1493E+00	+2.4470E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
230.0000	-4.0523E-01	+3.8912E+00	+2.1509E+00	+7.8435E-04	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
231.0000	-4.2870E-01	+3.8675E+00	+2.1509E+00	-8.9904E-04	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
232.0000	-4.4941E-01	+3.8393E+00	+2.1491E+00	-2.5972E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
233.0000	-4.6702E-01	+3.8069E+00	+2.1457E+00	-4.3004E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
234.0000	-4.8123E-01	+3.7708E+00	+2.1405E+00	-5.9884E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
235.0000	-4.9183E-01	+3.7312E+00	+2.1337E+00	-7.6271E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
236.0000	-4.9866E-01	+3.6890E+00	+2.1253E+00	-9.1662E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
237.0000	-5.0155E-01	+3.6448E+00	+2.1154E+00	-1.0538E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
238.0000	-5.0027E-01	+3.6000E+00	+2.1042E+00	-1.1663E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
239.0000	-4.9466E-01	+3.5561E+00	+2.0920E+00	-1.2461E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
240.0000	-4.8468E-01	+3.5147E+00	+2.0793E+00	-1.2870E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
241.0000	-4.7056E-01	+3.4773E+00	+2.0663E+00	-1.2858E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
242.0000	-4.5277E-01	+3.4451E+00	+2.0536E+00	-1.2433E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
243.0000	-4.3196E-01	+3.4189E+00	+2.0414E+00	-1.1643E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
244.0000	-4.0887E-01	+3.3992E+00	+2.0303E+00	-1.0551E-02	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
245.0000	-3.8427E-01	+3.3862E+00	+2.0203E+00	-9.2419E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
246.0000	-3.5890E-01	+3.3795E+00	+2.0118E+00	-7.8315E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
247.0000	-3.3333E-01	+3.3785E+00	+2.0047E+00	-6.4037E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
248.0000	-3.0805E-01	+3.3827E+00	+1.9990E+00	-4.9890E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
249.0000	-2.8356E-01	+3.3914E+00	+1.9947E+00	-3.6320E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
250.0000	-2.6041E-01	+3.4037E+00	+1.9917E+00	-2.3900E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
251.0000	-2.3907E-01	+3.4184E+00	+1.9899E+00	-1.2541E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
252.0000	-2.1986E-01	+3.4350E+00	+1.9892E+00	-1.5151E-04	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
253.0000	-2.0298E-01	+3.4534E+00	+1.9896E+00	+9.3267E-04	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
254.0000	-1.8842E-01	+3.4733E+00	+1.9911E+00	+1.8771E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
255.0000	-1.7601E-01	+3.4941E+00	+1.9934E+00	+2.5062E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
256.0000	-1.6554E-01	+3.5146E+00	+1.9961E+00	+2.7256E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
257.0000	-1.5681E-01	+3.5334E+00	+1.9988E+00	+2.6008E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
258.0000	-1.4971E-01	+3.5496E+00	+2.0013E+00	+2.3576E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
259.0000	-1.4440E-01	+3.5632E+00	+2.0035E+00	+2.2544E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
260.0000	-1.4116E-01	+3.5749E+00	+2.0058E+00	+2.4259E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
261.0000	-1.4022E-01	+3.5854E+00	+2.0084E+00	+2.8777E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
262.0000	-1.4171E-01	+3.5958E+00	+2.0116E+00	+3.5393E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
263.0000	-1.4577E-01	+3.6064E+00	+2.0155E+00	+4.2487E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
264.0000	-1.5225E-01	+3.6171E+00	+2.0201E+00	+4.7827E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
265.0000	-1.6059E-01	+3.6276E+00	+2.0250E+00	+4.9864E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
266.0000	-1.7006E-01	+3.6371E+00	+2.0300E+00	+4.8399E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
267.0000	-1.7994E-01	+3.6451E+00	+2.0347E+00	+4.3864E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
268.0000	-1.8950E-01	+3.6512E+00	+2.0388E+00	+3.6539E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
269.0000	-1.9799E-01	+3.6551E+00	+2.0420E+00	+2.6797E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
270.0000	-2.0469E-01	+3.6567E+00	+2.0442E+00	+1.5687E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
271.0000	-2.0921E-01	+3.6560E+00	+2.0452E+00	+4.5690E-04	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
272.0000	-2.1154E-01	+3.6533E+00	+2.0451E+00	-5.5317E-04	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
273.0000	-2.1195E-01	+3.6490E+00	+2.0441E+00	-1.4111E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
274.0000	-2.1097E-01	+3.6430E+00	+2.0423E+00	-2.1153E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
275.0000	-2.0913E-01	+3.6355E+00	+2.0398E+00	-2.6695E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
276.0000	-2.0690E-01	+3.6266E+00	+2.0369E+00	-3.0282E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
277.0000	-2.0466E-01	+3.6167E+00	+2.0338E+00	-3.0971E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
278.0000	-2.0282E-01	+3.6070E+00	+2.0307E+00	-2.7768E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
279.0000	-2.0183E-01	+3.5984E+00	+2.0282E+00	-2.0063E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
280.0000	-2.0220E-01	+3.5923E+00	+2.0267E+00	-8.0332E-04	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
281.0000	-2.0437E-01	+3.5898E+00	+2.0266E+00	+6.8084E-04	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
282.0000	-2.0854E-01	+3.5912E+00	+2.0281E+00	+2.1704E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
283.0000	-2.1454E-01	+3.5961E+00	+2.0309E+00	+3.4038E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
284.0000	-2.2200E-01	+3.6037E+00	+2.0349E+00	+4.2543E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
285.0000	-2.3053E-01	+3.6127E+00	+2.0395E+00	+4.7088E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
286.0000	-2.3980E-01	+3.6221E+00	+2.0443E+00	+4.8018E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
287.0000	-2.4957E-01	+3.6307E+00	+2.0491E+00	+4.5745E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
288.0000	-2.5962E-01	+3.6377E+00	+2.0534E+00	+4.0455E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
289.0000	-2.6967E-01	+3.6422E+00	+2.0571E+00	+3.2541E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
290.0000	-2.7933E-01	+3.6435E+00	+2.0600E+00	+2.3444E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
291.0000	-2.8829E-01	+3.6419E+00	+2.0618E+00	+1.5048E-03	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
292.0000	-2.9632E-01	+3.6383E+00	+2.0630E+00	+8.3477E-04	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
293.0000	-3.0320E-01	+3.6336E+00	+2.0635E+00	+3.2878E-04	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
294.0000	-3.0876E-01	+3.6285E+00	+2.0636E+00	-4.1161E-05	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
295.0000	-3.1297E-01	+3.6235E+00	+2.0634E+00	-2.5644E-04	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
296.0000	-3.1605E-01	+3.6191E+00	+2.0631E+00	-2.8926E-04	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
297.0000	-3.1843E-01	+3.6157E+00	+2.0628E+00	-1.8506E-04	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
298.0000	-3.2055E-01	+3.6132E+00	+2.0627E+00	-1.4955E-05	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01
299.0000	-3.2274E-01	+3.6113E+00	+2.0628E+00	+1.7636E-04	+3.0510E+00	-4.7531E-02	-6.4191E+01	+6.0817E-01	+3.9183E-01


==> anc/otoc_to_plot_free_M70_L1.1225_n4970_beta2.0000.dat <==
0.000000	+1.80699365E+01	+1.90125712E+01	+6.34070722E-01	+8.34464703E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
2.500000	+1.96695136E+01	+2.07937584E+01	+8.10258695E-01	+5.75039081E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
5.000000	+2.21975701E+01	+2.34542121E+01	+9.21590262E-01	+4.02658327E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
7.500000	+2.42776164E+01	+2.56525985E+01	+1.01158786E+00	+4.30845854E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
10.000000	+2.50914986E+01	+2.66502202E+01	+1.13701319E+00	+6.08489409E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
12.500000	+2.43840472E+01	+2.62479739E+01	+1.31583256E+00	+7.63947283E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
15.000000	+2.26850606E+01	+2.49688581E+01	+1.51898683E+00	+8.05716732E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
17.500000	+2.07237568E+01	+2.35123681E+01	+1.71869093E+00	+7.78569035E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
20.000000	+1.89560459E+01	+2.23267585E+01	+1.90827135E+00	+7.24378346E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
22.500000	+1.75463185E+01	+2.15520769E+01	+2.08088010E+00	+6.49641172E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
25.000000	+1.64684825E+01	+2.11328151E+01	+2.23309193E+00	+5.72864947E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
27.500000	+1.56128268E+01	+2.09471681E+01	+2.36731258E+00	+4.96168921E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
30.000000	+1.49009115E+01	+2.08785717E+01	+2.48117639E+00	+4.34010313E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
32.500000	+1.42216188E+01	+2.08487403E+01	+2.58431773E+00	+3.87640391E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
35.000000	+1.35680649E+01	+2.08242150E+01	+2.67499659E+00	+3.50673622E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
37.500000	+1.29009601E+01	+2.07981530E+01	+2.75965454E+00	+3.25338816E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
40.000000	+1.22178345E+01	+2.07557664E+01	+2.83766600E+00	+2.99895550E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
42.500000	+1.15450685E+01	+2.07198184E+01	+2.90960232E+00	+2.80056844E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
45.000000	+1.08703097E+01	+2.06915483E+01	+2.97769442E+00	+2.55203904E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
47.500000	+1.02251055E+01	+2.06485452E+01	+3.03720427E+00	+2.20874893E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
0.000000	+1.80699365E+01	+1.90125712E+01	+6.34070722E-01	+7.33471444E-04	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
0.125000	+1.80762040E+01	+1.90202390E+01	+6.35555169E-01	+2.30176849E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
0.250000	+1.80947854E+01	+1.90428600E+01	+6.39825143E-01	+4.34673966E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
0.375000	+1.81250768E+01	+1.90794264E+01	+6.46422018E-01	+5.98576992E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
0.500000	+1.81662282E+01	+1.91285969E+01	+6.54789568E-01	+7.19214641E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
0.625000	+1.82172802E+01	+1.91889446E+01	+6.64402384E-01	+8.01164936E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
0.750000	+1.82772619E+01	+1.92591003E+01	+6.74818691E-01	+8.51470607E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
0.875000	+1.83452482E+01	+1.93378179E+01	+6.85689149E-01	+8.77188448E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
1.000000	+1.84203875E+01	+1.94239953E+01	+6.96748402E-01	+8.84498759E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
1.125000	+1.85019116E+01	+1.95166739E+01	+7.07801618E-01	+8.78488370E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
1.250000	+1.85891350E+01	+1.96150280E+01	+7.18710612E-01	+8.63184588E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
1.375000	+1.86814498E+01	+1.97183483E+01	+7.29381233E-01	+8.41681144E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
1.500000	+1.87783182E+01	+1.98260268E+01	+7.39752640E-01	+8.16293721E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
1.625000	+1.88792636E+01	+1.99375399E+01	+7.49788576E-01	+7.88715396E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
1.750000	+1.89838630E+01	+2.00524352E+01	+7.59470525E-01	+7.60156743E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
1.875000	+1.90917393E+01	+2.01703192E+01	+7.68792495E-01	+7.31463967E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
2.000000	+1.92025545E+01	+2.02908469E+01	+7.77757124E-01	+7.03213906E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
2.125000	+1.93160040E+01	+2.04137134E+01	+7.86372842E-01	+6.75787815E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
2.250000	+1.94318117E+01	+2.05386468E+01	+7.94651820E-01	+6.49427162E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01
2.375000	+1.95497255E+01	+2.06654024E+01	+8.02608521E-01	+6.23645104E-02	+2.07441017E+01	-2.65512848E-01	-7.81284291E+01	+5.43334514E-01	+4.56665486E-01	+1.89773202E+01	-2.44539571E-01	-7.76042917E+01


==> anc/otoc_to_plot_free_M70_L1.1225_n4970_beta5.0000.dat <==
0.000000	+6.32342310E+00	+6.96738225E+00	+2.53027203E-01	+1.57799743E-02	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
5.000000	+7.46108652E+00	+8.14634993E+00	+3.15195198E-01	+9.08722332E-03	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
10.000000	+8.98930961E+00	+9.69452800E+00	+3.43899437E-01	+1.10220343E-02	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
15.000000	+9.70202329E+00	+1.04671364E+01	+4.25415540E-01	+2.76658811E-02	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
20.000000	+9.24013032E+00	+1.01701134E+01	+6.20558247E-01	+4.36244220E-02	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
25.000000	+8.14951591E+00	+9.33305903E+00	+8.61659760E-01	+4.70392141E-02	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
30.000000	+7.08986779E+00	+8.57841885E+00	+1.09095039E+00	+4.29447799E-02	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
35.000000	+6.31876029E+00	+8.13716644E+00	+1.29110756E+00	+3.74110311E-02	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
40.000000	+5.80084980E+00	+7.96475276E+00	+1.46506070E+00	+3.11731735E-02	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
45.000000	+5.44268891E+00	+7.92624667E+00	+1.60283929E+00	+2.60877303E-02	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
50.000000	+5.12226466E+00	+7.93115868E+00	+1.72593800E+00	+2.30469693E-02	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
55.000000	+4.79414247E+00	+7.92141680E+00	+1.83330899E+00	+1.92116876E-02	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
60.000000	+4.50259737E+00	+7.90644926E+00	+1.91805488E+00	+1.76062071E-02	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
65.000000	+4.16787752E+00	+7.89718993E+00	+2.00937106E+00	+1.63753701E-02	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
70.000000	+3.84825758E+00	+7.85773694E+00	+2.08180858E+00	+1.47766126E-02	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
75.000000	+3.54402377E+00	+7.86719841E+00	+2.15713718E+00	+1.30834175E-02	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
80.000000	+3.24862973E+00	+7.81854916E+00	+2.21264276E+00	+1.23686123E-02	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
85.000000	+2.92510858E+00	+7.81747504E+00	+2.28082331E+00	+1.35492432E-02	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
90.000000	+2.57146715E+00	+7.80448431E+00	+2.34813519E+00	+1.14515553E-02	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
95.000000	+2.30793315E+00	+7.79389084E+00	+2.39533886E+00	+7.42991349E-03	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
0.000000	+6.32342310E+00	+6.96738225E+00	+2.53027203E-01	+1.56224518E-04	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
0.250000	+6.32786616E+00	+6.97225299E+00	+2.53691113E-01	+5.15505337E-03	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
0.500000	+6.34106913E+00	+6.98669025E+00	+2.55604730E-01	+9.74162876E-03	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
0.750000	+6.36267701E+00	+7.01021018E+00	+2.58561928E-01	+1.33747378E-02	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
1.000000	+6.39216448E+00	+7.04211758E+00	+2.62292099E-01	+1.59180294E-02	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
1.250000	+6.42890359E+00	+7.08161105E+00	+2.66520942E-01	+1.74321852E-02	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
1.500000	+6.47222173E+00	+7.12786463E+00	+2.71008192E-01	+1.80837241E-02	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
1.750000	+6.52144346E+00	+7.18007938E+00	+2.75562804E-01	+1.80712157E-02	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
2.000000	+6.57591723E+00	+7.23751112E+00	+2.80043800E-01	+1.75826996E-02	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
2.250000	+6.63503059E+00	+7.29948233E+00	+2.84354154E-01	+1.67771544E-02	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
2.500000	+6.69821751E+00	+7.36538456E+00	+2.88432377E-01	+1.57799896E-02	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
2.750000	+6.76496051E+00	+7.43467551E+00	+2.92244149E-01	+1.46853763E-02	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
3.000000	+6.83478969E+00	+7.50687357E+00	+2.95775065E-01	+1.35612372E-02	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
3.250000	+6.90727984E+00	+7.58155135E+00	+2.99024768E-01	+1.24547383E-02	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
3.500000	+6.98204673E+00	+7.65832899E+00	+3.02002434E-01	+1.13972960E-02	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
3.750000	+7.05874294E+00	+7.73686786E+00	+3.04723416E-01	+1.04087469E-02	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
4.000000	+7.13705383E+00	+7.81686489E+00	+3.07206807E-01	+9.50063460E-03	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
4.250000	+7.21669353E+00	+7.89804742E+00	+3.09473733E-01	+8.67871056E-03	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
4.500000	+7.29740145E+00	+7.98016886E+00	+3.11546163E-01	+7.94478520E-03	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01
4.750000	+7.37893895E+00	+8.06300482E+00	+3.13446125E-01	+7.25491693E-03	+8.05055532E+00	-1.11065857E-01	-7.24845202E+01	+5.72437605E-01	+4.27562395E-01	+6.88544195E+00	-9.66533180E-02	-7.12385471E+01


==> anc/otoc_to_plot_free_M800_L1.1225_n250_beta1.0000.dat <==
50.000000	+1.29774489E+02	+1.31689680E+02	+1.34296476E+00	+1.05741195E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
51.000000	+1.30266191E+02	+1.32205076E+02	+1.35525987E+00	+1.40161037E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
52.000000	+1.30718914E+02	+1.32688552E+02	+1.37099697E+00	+1.73670815E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
53.000000	+1.31131857E+02	+1.33139270E+02	+1.38999403E+00	+2.05211652E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
54.000000	+1.31504264E+02	+1.33556422E+02	+1.41203930E+00	+2.34517137E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
55.000000	+1.31835418E+02	+1.33939229E+02	+1.43689746E+00	+2.61382683E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
56.000000	+1.32124649E+02	+1.34286941E+02	+1.46431583E+00	+2.85663942E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
57.000000	+1.32371334E+02	+1.34598841E+02	+1.49403025E+00	+3.07274625E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
58.000000	+1.32574904E+02	+1.34874247E+02	+1.52577076E+00	+3.26183871E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
59.000000	+1.32734852E+02	+1.35112519E+02	+1.55926702E+00	+3.42412737E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
60.000000	+1.32850735E+02	+1.35313061E+02	+1.59425331E+00	+3.56029209E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
61.000000	+1.32922186E+02	+1.35475330E+02	+1.63047287E+00	+3.67141353E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
62.000000	+1.32948912E+02	+1.35598845E+02	+1.66768158E+00	+3.75888627E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
63.000000	+1.32930708E+02	+1.35683191E+02	+1.70565059E+00	+3.82431901E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
64.000000	+1.32867455E+02	+1.35728025E+02	+1.74416796E+00	+3.86943101E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
65.000000	+1.32759128E+02	+1.35733081E+02	+1.78303921E+00	+3.89595532E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
66.000000	+1.32605797E+02	+1.35698174E+02	+1.82208706E+00	+3.90555845E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
67.000000	+1.32407634E+02	+1.35623199E+02	+1.86115038E+00	+3.89978308E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
68.000000	+1.32164915E+02	+1.35508139E+02	+1.90008273E+00	+3.88001596E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
69.000000	+1.31878029E+02	+1.35353061E+02	+1.93875070E+00	+3.84747949E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
70.000000	+1.31547485E+02	+1.35158125E+02	+1.97703232E+00	+3.80324161E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
71.000000	+1.31173915E+02	+1.34923586E+02	+2.01481553E+00	+3.74823724E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
72.000000	+1.30758087E+02	+1.34649802E+02	+2.05199706E+00	+3.68329415E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
73.000000	+1.30300914E+02	+1.34337237E+02	+2.08848142E+00	+3.60915711E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
74.000000	+1.29803455E+02	+1.33986473E+02	+2.12418020E+00	+3.52650670E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
75.000000	+1.29266931E+02	+1.33598216E+02	+2.15901155E+00	+3.43597100E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
76.000000	+1.28692722E+02	+1.33173302E+02	+2.19289962E+00	+3.33813079E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
77.000000	+1.28082379E+02	+1.32712704E+02	+2.22577417E+00	+3.23352044E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
78.000000	+1.27437621E+02	+1.32217536E+02	+2.25757003E+00	+3.12262697E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
79.000000	+1.26760338E+02	+1.31689059E+02	+2.28822670E+00	+3.00588999E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
80.000000	+1.26052590E+02	+1.31128677E+02	+2.31768783E+00	+2.88370420E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
81.000000	+1.25316602E+02	+1.30537940E+02	+2.34590079E+00	+2.75642546E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
82.000000	+1.24554760E+02	+1.29918542E+02	+2.37281634E+00	+2.62438007E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
83.000000	+1.23769603E+02	+1.29272316E+02	+2.39838839E+00	+2.48787654E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
84.000000	+1.22963808E+02	+1.28601229E+02	+2.42257387E+00	+2.34721834E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
85.000000	+1.22140183E+02	+1.27907377E+02	+2.44533276E+00	+2.20271663E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
86.000000	+1.21301645E+02	+1.27192971E+02	+2.46662820E+00	+2.05470187E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
87.000000	+1.20451202E+02	+1.26460330E+02	+2.48642679E+00	+1.90353403E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
88.000000	+1.19591931E+02	+1.25711867E+02	+2.50469888E+00	+1.74961165E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
89.000000	+1.18726948E+02	+1.24950071E+02	+2.52141903E+00	+1.59338011E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
90.000000	+1.17859386E+02	+1.24177491E+02	+2.53656649E+00	+1.43534005E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
91.000000	+1.16992356E+02	+1.23396713E+02	+2.55012583E+00	+1.27605653E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
92.000000	+1.16128915E+02	+1.22610340E+02	+2.56208762E+00	+1.11616916E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
93.000000	+1.15272031E+02	+1.21820964E+02	+2.57244921E+00	+9.56403041E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
94.000000	+1.14424545E+02	+1.21031141E+02	+2.58121568E+00	+7.97579815E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
95.000000	+1.13589129E+02	+1.20243365E+02	+2.58840081E+00	+6.40627411E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
96.000000	+1.12768252E+02	+1.19460039E+02	+2.59402823E+00	+4.86586921E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
97.000000	+1.11964136E+02	+1.18683446E+02	+2.59813255E+00	+3.36614611E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
98.000000	+1.11178729E+02	+1.17915719E+02	+2.60076052E+00	+1.91977172E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
99.000000	+1.10413664E+02	+1.17158821E+02	+2.60197209E+00	+5.03371053E-04	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
25.000000	+1.07765716E+02	+1.11267303E+02	+1.94636352E+00	-3.86180465E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
25.500000	+1.08326929E+02	+1.11761456E+02	+1.92702651E+00	-3.87300026E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
26.000000	+1.08885964E+02	+1.12254528E+02	+1.90763352E+00	-3.88298039E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
26.500000	+1.09442612E+02	+1.12746333E+02	+1.88819671E+00	-3.89046565E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
27.000000	+1.09996666E+02	+1.13236693E+02	+1.86872887E+00	-3.89531271E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
27.500000	+1.10547932E+02	+1.13725437E+02	+1.84924358E+00	-3.89734807E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
28.000000	+1.11096219E+02	+1.14212400E+02	+1.82975538E+00	-3.89637037E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
28.500000	+1.11641342E+02	+1.14697421E+02	+1.81027988E+00	-3.89215420E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
29.000000	+1.12183123E+02	+1.15180347E+02	+1.79083384E+00	-3.88445483E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
29.500000	+1.12721384E+02	+1.15661027E+02	+1.77143533E+00	-3.87301394E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
30.000000	+1.13255953E+02	+1.16139314E+02	+1.75210370E+00	-3.85756561E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
30.500000	+1.13786658E+02	+1.16615062E+02	+1.73285967E+00	-3.83784258E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
31.000000	+1.14313329E+02	+1.17088127E+02	+1.71372528E+00	-3.81358222E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
31.500000	+1.14835795E+02	+1.17558366E+02	+1.69472385E+00	-3.78453195E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
32.000000	+1.15353888E+02	+1.18025636E+02	+1.67587996E+00	-3.75045393E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
32.500000	+1.15867439E+02	+1.18489792E+02	+1.65721931E+00	-3.71112878E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
33.000000	+1.16376279E+02	+1.18950692E+02	+1.63876867E+00	-3.66635824E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
33.500000	+1.16880240E+02	+1.19408189E+02	+1.62055573E+00	-3.61596668E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
34.000000	+1.17379154E+02	+1.19862140E+02	+1.60260900E+00	-3.55980160E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
34.500000	+1.17872853E+02	+1.20312396E+02	+1.58495771E+00	-3.49773322E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
35.000000	+1.18361173E+02	+1.20758812E+02	+1.56763167E+00	-3.42965333E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
35.500000	+1.18843949E+02	+1.21201242E+02	+1.55066118E+00	-3.35547364E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
36.000000	+1.19321018E+02	+1.21639540E+02	+1.53407694E+00	-3.27512397E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
36.500000	+1.19792220E+02	+1.22073560E+02	+1.51790994E+00	-3.18855052E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
37.000000	+1.20257397E+02	+1.22503158E+02	+1.50219143E+00	-3.09571447E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
37.500000	+1.20716394E+02	+1.22928192E+02	+1.48695280E+00	-2.99659127E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
38.000000	+1.21169059E+02	+1.23348521E+02	+1.47222552E+00	-2.89117066E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
38.500000	+1.21615240E+02	+1.23764007E+02	+1.45804109E+00	-2.77945769E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
39.000000	+1.22054792E+02	+1.24174512E+02	+1.44443094E+00	-2.66147470E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
39.500000	+1.22487570E+02	+1.24579902E+02	+1.43142634E+00	-2.53726418E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
40.000000	+1.22913431E+02	+1.24980044E+02	+1.41905830E+00	-2.40689255E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
40.500000	+1.23332236E+02	+1.25374809E+02	+1.40735742E+00	-2.27045442E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
41.000000	+1.23743847E+02	+1.25764068E+02	+1.39635375E+00	-2.12807722E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
41.500000	+1.24148129E+02	+1.26147694E+02	+1.38607664E+00	-1.97992592E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
42.000000	+1.24544947E+02	+1.26525562E+02	+1.37655450E+00	-1.82620726E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
42.500000	+1.24934169E+02	+1.26897549E+02	+1.36781457E+00	-1.66717345E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
43.000000	+1.25315663E+02	+1.27263531E+02	+1.35988276E+00	-1.50312477E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
43.500000	+1.25689299E+02	+1.27623388E+02	+1.35278332E+00	-1.33441105E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
44.000000	+1.26054949E+02	+1.27976997E+02	+1.34653865E+00	-1.16143155E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
44.500000	+1.26412484E+02	+1.28324239E+02	+1.34116901E+00	-9.84633449E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
45.000000	+1.26761778E+02	+1.28664994E+02	+1.33669232E+00	-8.04508658E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
45.500000	+1.27102704E+02	+1.28999141E+02	+1.33312392E+00	-6.21589216E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
46.000000	+1.27435139E+02	+1.29326562E+02	+1.33047642E+00	-4.36441371E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
46.500000	+1.27758959E+02	+1.29647137E+02	+1.32875951E+00	-2.49658599E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
47.000000	+1.28074043E+02	+1.29960750E+02	+1.32797984E+00	-6.18538706E-04	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
47.500000	+1.28380271E+02	+1.30267281E+02	+1.32814097E+00	+1.26348496E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
48.000000	+1.28677524E+02	+1.30566616E+02	+1.32924332E+00	+3.14321068E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
48.500000	+1.28965686E+02	+1.30858637E+02	+1.33128418E+00	+5.01441270E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
49.000000	+1.29244642E+02	+1.31143230E+02	+1.33425774E+00	+6.87098833E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
49.500000	+1.29514279E+02	+1.31420282E+02	+1.33815517E+00	+8.71874491E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
12.500000	+9.37628793E+01	+9.91718128E+01	+2.38119913E+00	-2.93806272E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
12.750000	+9.40281058E+01	+9.93972866E+01	+2.37382253E+00	-2.96321923E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
13.000000	+9.42946315E+01	+9.96240165E+01	+2.36638303E+00	-2.98826809E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
13.250000	+9.45623870E+01	+9.98519414E+01	+2.35888118E+00	-3.01311842E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
13.500000	+9.48313075E+01	+1.00081004E+02	+2.35131744E+00	-3.03780076E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
13.750000	+9.51013325E+01	+1.00311151E+02	+2.34369218E+00	-3.06233964E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
14.000000	+9.53724054E+01	+1.00542332E+02	+2.33600574E+00	-3.08675375E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
14.250000	+9.56444735E+01	+1.00774502E+02	+2.32825841E+00	-3.11105618E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
14.500000	+9.59174872E+01	+1.01007617E+02	+2.32045046E+00	-3.13525470E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
14.750000	+9.61914000E+01	+1.01241636E+02	+2.31258214E+00	-3.15935204E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
15.000000	+9.64661680E+01	+1.01476522E+02	+2.30465370E+00	-3.18334625E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
15.250000	+9.67417498E+01	+1.01712239E+02	+2.29666541E+00	-3.20723112E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
15.500000	+9.70181059E+01	+1.01948754E+02	+2.28861754E+00	-3.23099653E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
15.750000	+9.72951987E+01	+1.02186035E+02	+2.28051042E+00	-3.25462892E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
16.000000	+9.75729923E+01	+1.02424052E+02	+2.27234440E+00	-3.27811171E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
16.250000	+9.78514516E+01	+1.02662777E+02	+2.26411987E+00	-3.30142572E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
16.500000	+9.81305430E+01	+1.02902183E+02	+2.25583727E+00	-3.32454969E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
16.750000	+9.84102335E+01	+1.03142243E+02	+2.24749712E+00	-3.34746065E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
17.000000	+9.86904908E+01	+1.03382931E+02	+2.23909997E+00	-3.37013439E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
17.250000	+9.89712830E+01	+1.03624223E+02	+2.23064645E+00	-3.39254586E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
17.500000	+9.92525787E+01	+1.03866094E+02	+2.22213724E+00	-3.41466960E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
17.750000	+9.95343464E+01	+1.04108519E+02	+2.21357310E+00	-3.43648010E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
18.000000	+9.98165549E+01	+1.04351476E+02	+2.20495484E+00	-3.45795213E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
18.250000	+1.00099173E+02	+1.04594939E+02	+2.19628334E+00	-3.47906110E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
18.500000	+1.00382169E+02	+1.04838885E+02	+2.18755953E+00	-3.49978331E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
18.750000	+1.00665511E+02	+1.05083291E+02	+2.17878442E+00	-3.52009625E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
19.000000	+1.00949168E+02	+1.05328130E+02	+2.16995905E+00	-3.53997874E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
19.250000	+1.01233107E+02	+1.05573380E+02	+2.16108453E+00	-3.55941119E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
19.500000	+1.01517296E+02	+1.05819015E+02	+2.15216200E+00	-3.57837568E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
19.750000	+1.01801703E+02	+1.06065011E+02	+2.14319265E+00	-3.59685608E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
20.000000	+1.02086294E+02	+1.06311342E+02	+2.13417772E+00	-3.61483812E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
20.250000	+1.02371037E+02	+1.06557982E+02	+2.12511846E+00	-3.63230936E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
20.500000	+1.02655898E+02	+1.06804905E+02	+2.11601617E+00	-3.64925926E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
20.750000	+1.02940844E+02	+1.07052085E+02	+2.10687216E+00	-3.66567904E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
21.000000	+1.03225841E+02	+1.07299496E+02	+2.09768777E+00	-3.68156165E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
21.250000	+1.03510856E+02	+1.07547111E+02	+2.08846435E+00	-3.69690166E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
21.500000	+1.03795855E+02	+1.07794902E+02	+2.07920326E+00	-3.71169506E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
21.750000	+1.04080804E+02	+1.08042843E+02	+2.06990588E+00	-3.72593916E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
22.000000	+1.04365670E+02	+1.08290906E+02	+2.06057357E+00	-3.73963235E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
22.250000	+1.04650419E+02	+1.08539064E+02	+2.05120772E+00	-3.75277393E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
22.500000	+1.04935019E+02	+1.08787289E+02	+2.04180970E+00	-3.76536385E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
22.750000	+1.05219436E+02	+1.09035554E+02	+2.03238090E+00	-3.77740253E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
23.000000	+1.05503638E+02	+1.09283832E+02	+2.02292269E+00	-3.78889056E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
23.250000	+1.05787592E+02	+1.09532096E+02	+2.01343644E+00	-3.79982852E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
23.500000	+1.06071266E+02	+1.09780318E+02	+2.00392354E+00	-3.81021669E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
23.750000	+1.06354630E+02	+1.10028473E+02	+1.99438536E+00	-3.82005485E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
24.000000	+1.06637651E+02	+1.10276532E+02	+1.98482327E+00	-3.82934204E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
24.250000	+1.06920301E+02	+1.10524471E+02	+1.97523865E+00	-3.83807635E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
24.500000	+1.07202547E+02	+1.10772262E+02	+1.96563289E+00	-3.84625471E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
24.750000	+1.07484362E+02	+1.11019882E+02	+1.95600738E+00	-3.85415417E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
6.250000	+8.78814684E+01	+9.42232016E+01	+2.54029929E+00	-2.02347426E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
6.375000	+8.79769075E+01	+9.43025109E+01	+2.53775261E+00	-2.05121887E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
6.500000	+8.80736368E+01	+9.43829325E+01	+2.53517124E+00	-2.07869184E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
6.625000	+8.81716289E+01	+9.44644451E+01	+2.53255588E+00	-2.10562435E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
6.750000	+8.82708567E+01	+9.45470272E+01	+2.52990718E+00	-2.13202224E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
6.875000	+8.83712933E+01	+9.46306577E+01	+2.52722582E+00	-2.15789191E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
7.000000	+8.84729118E+01	+9.47153152E+01	+2.52451245E+00	-2.18324028E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
7.125000	+8.85756856E+01	+9.48009788E+01	+2.52176772E+00	-2.20807475E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
7.250000	+8.86795883E+01	+9.48876274E+01	+2.51899226E+00	-2.23240321E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
7.375000	+8.87845937E+01	+9.49752402E+01	+2.51618671E+00	-2.25623400E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
7.500000	+8.88906758E+01	+9.50637965E+01	+2.51335168E+00	-2.27957590E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
7.625000	+8.89978089E+01	+9.51532757E+01	+2.51048777E+00	-2.30243807E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
7.750000	+8.91059677E+01	+9.52436574E+01	+2.50759558E+00	-2.32483007E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
7.875000	+8.92151270E+01	+9.53349215E+01	+2.50467570E+00	-2.34676181E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
8.000000	+8.93252621E+01	+9.54270480E+01	+2.50172868E+00	-2.36824352E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
8.125000	+8.94363484E+01	+9.55200170E+01	+2.49875509E+00	-2.38928574E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
8.250000	+8.95483619E+01	+9.56138092E+01	+2.49575546E+00	-2.40989930E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
8.375000	+8.96612788E+01	+9.57084050E+01	+2.49273034E+00	-2.43009524E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
8.500000	+8.97750756E+01	+9.58037855E+01	+2.48968023E+00	-2.44988486E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
8.625000	+8.98897293E+01	+9.58999319E+01	+2.48660563E+00	-2.46927964E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
8.750000	+9.00052174E+01	+9.59968255E+01	+2.48350703E+00	-2.48829123E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
8.875000	+9.01215175E+01	+9.60944483E+01	+2.48038490E+00	-2.50693141E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
9.000000	+9.02386079E+01	+9.61927821E+01	+2.47723970E+00	-2.52521208E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
9.125000	+9.03564670E+01	+9.62918092E+01	+2.47407187E+00	-2.54314523E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
9.250000	+9.04750739E+01	+9.63915124E+01	+2.47088184E+00	-2.56074290E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
9.375000	+9.05944080E+01	+9.64918744E+01	+2.46767001E+00	-2.57801718E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
9.500000	+9.07144492E+01	+9.65928786E+01	+2.46443679E+00	-2.59498014E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
9.625000	+9.08351778E+01	+9.66945085E+01	+2.46118256E+00	-2.61164387E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
9.750000	+9.09565744E+01	+9.67967479E+01	+2.45790768E+00	-2.62802037E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
9.875000	+9.10786202E+01	+9.68995810E+01	+2.45461251E+00	-2.64412160E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
10.000000	+9.12012970E+01	+9.70029924E+01	+2.45129738E+00	-2.65995942E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
10.125000	+9.13245866E+01	+9.71069670E+01	+2.44796261E+00	-2.67554559E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
10.250000	+9.14484716E+01	+9.72114899E+01	+2.44460852E+00	-2.69089170E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
10.375000	+9.15729350E+01	+9.73165466E+01	+2.44123538E+00	-2.70600920E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
10.500000	+9.16979602E+01	+9.74221231E+01	+2.43784349E+00	-2.72090936E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
10.625000	+9.18235310E+01	+9.75282055E+01	+2.43443311E+00	-2.73560325E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
10.750000	+9.19496316E+01	+9.76347804E+01	+2.43100448E+00	-2.75010171E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
10.875000	+9.20762468E+01	+9.77418348E+01	+2.42755785E+00	-2.76441534E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
11.000000	+9.22033617E+01	+9.78493557E+01	+2.42409345E+00	-2.77855449E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
11.125000	+9.23309620E+01	+9.79573309E+01	+2.42061147E+00	-2.79252925E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
11.250000	+9.24590335E+01	+9.80657482E+01	+2.41711212E+00	-2.80634939E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
11.375000	+9.25875627E+01	+9.81745959E+01	+2.41359560E+00	-2.82002440E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
11.500000	+9.27165364E+01	+9.82838625E+01	+2.41006206E+00	-2.83356346E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
11.625000	+9.28459419E+01	+9.83935369E+01	+2.40651169E+00	-2.84697542E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
11.750000	+9.29757668E+01	+9.85036084E+01	+2.40294462E+00	-2.86026877E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
11.875000	+9.31059991E+01	+9.86140666E+01	+2.39936101E+00	-2.87345168E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
12.000000	+9.32366272E+01	+9.87249012E+01	+2.39576099E+00	-2.88653195E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
12.125000	+9.33676400E+01	+9.88361025E+01	+2.39214468E+00	-2.89951702E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
12.250000	+9.34990265E+01	+9.89476610E+01	+2.38851220E+00	-2.91241396E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
12.375000	+9.36307763E+01	+9.90595674E+01	+2.38486365E+00	-2.92526855E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
3.125000	+8.59939956E+01	+9.26632732E+01	+2.59065873E+00	-1.14305883E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
3.187500	+8.60209992E+01	+9.26854706E+01	+2.58993783E+00	-1.16380373E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
3.250000	+8.60484892E+01	+9.27080717E+01	+2.58920397E+00	-1.18449104E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
3.312500	+8.60764632E+01	+9.27310745E+01	+2.58845722E+00	-1.20506244E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
3.375000	+8.61049184E+01	+9.27544769E+01	+2.58769765E+00	-1.22551648E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
3.437500	+8.61338521E+01	+9.27782770E+01	+2.58692532E+00	-1.24585172E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
3.500000	+8.61632614E+01	+9.28024725E+01	+2.58614033E+00	-1.26606679E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
3.562500	+8.61931436E+01	+9.28270615E+01	+2.58534274E+00	-1.28616036E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
3.625000	+8.62234959E+01	+9.28520417E+01	+2.58453263E+00	-1.30613112E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
3.687500	+8.62543153E+01	+9.28774111E+01	+2.58371008E+00	-1.32597783E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
3.750000	+8.62855991E+01	+9.29031674E+01	+2.58287516E+00	-1.34569926E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
3.812500	+8.63173441E+01	+9.29293084E+01	+2.58202795E+00	-1.36529425E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
3.875000	+8.63495476E+01	+9.29558319E+01	+2.58116854E+00	-1.38476167E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
3.937500	+8.63822064E+01	+9.29827356E+01	+2.58029700E+00	-1.40410042E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
4.000000	+8.64153177E+01	+9.30100173E+01	+2.57941341E+00	-1.42330948E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
4.062500	+8.64488782E+01	+9.30376746E+01	+2.57851786E+00	-1.44238784E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
4.125000	+8.64828851E+01	+9.30657052E+01	+2.57761043E+00	-1.46133454E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
4.187500	+8.65173351E+01	+9.30941069E+01	+2.57669120E+00	-1.48014867E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
4.250000	+8.65522252E+01	+9.31228772E+01	+2.57576024E+00	-1.49882937E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
4.312500	+8.65875522E+01	+9.31520137E+01	+2.57481766E+00	-1.51737580E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
4.375000	+8.66233129E+01	+9.31815141E+01	+2.57386352E+00	-1.53578719E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
4.437500	+8.66595043E+01	+9.32113758E+01	+2.57289793E+00	-1.55406281E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
4.500000	+8.66961230E+01	+9.32415966E+01	+2.57192095E+00	-1.57220195E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
4.562500	+8.67331658E+01	+9.32721739E+01	+2.57093267E+00	-1.59020397E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
4.625000	+8.67706295E+01	+9.33031053E+01	+2.56993319E+00	-1.60806828E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
4.687500	+8.68085108E+01	+9.33343882E+01	+2.56892259E+00	-1.62579430E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
4.750000	+8.68468065E+01	+9.33660202E+01	+2.56790095E+00	-1.64338153E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
4.812500	+8.68855133E+01	+9.33979988E+01	+2.56686836E+00	-1.66082950E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
4.875000	+8.69246278E+01	+9.34303214E+01	+2.56582491E+00	-1.67813778E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
4.937500	+8.69641467E+01	+9.34629854E+01	+2.56477069E+00	-1.69530599E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
5.000000	+8.70040667E+01	+9.34959884E+01	+2.56370578E+00	-1.71233378E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
5.062500	+8.70443844E+01	+9.35293278E+01	+2.56263027E+00	-1.72922088E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
5.125000	+8.70850965E+01	+9.35630009E+01	+2.56154425E+00	-1.74596703E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
5.187500	+8.71261995E+01	+9.35970053E+01	+2.56044781E+00	-1.76257202E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
5.250000	+8.71676902E+01	+9.36313382E+01	+2.55934104E+00	-1.77903570E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
5.312500	+8.72095651E+01	+9.36659971E+01	+2.55822402E+00	-1.79535794E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
5.375000	+8.72518208E+01	+9.37009793E+01	+2.55709684E+00	-1.81153867E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
5.437500	+8.72944539E+01	+9.37362823E+01	+2.55595959E+00	-1.82757785E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
5.500000	+8.73374610E+01	+9.37719034E+01	+2.55481237E+00	-1.84347551E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
5.562500	+8.73808387E+01	+9.38078400E+01	+2.55365525E+00	-1.85923169E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
5.625000	+8.74245835E+01	+9.38440893E+01	+2.55248833E+00	-1.87484649E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
5.687500	+8.74686920E+01	+9.38806489E+01	+2.55131169E+00	-1.89032004E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
5.750000	+8.75131607E+01	+9.39175159E+01	+2.55012543E+00	-1.90565253E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
5.812500	+8.75579864E+01	+9.39546877E+01	+2.54892963E+00	-1.92084417E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
5.875000	+8.76031654E+01	+9.39921617E+01	+2.54772437E+00	-1.93589522E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
5.937500	+8.76486943E+01	+9.40299352E+01	+2.54650976E+00	-1.95080600E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
6.000000	+8.76945698E+01	+9.40680056E+01	+2.54528587E+00	-1.96557683E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
6.062500	+8.77407884E+01	+9.41063701E+01	+2.54405279E+00	-1.98020810E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
6.125000	+8.77873467E+01	+9.41450260E+01	+2.54281061E+00	-1.99470023E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
6.187500	+8.78342411E+01	+9.41839707E+01	+2.54155941E+00	-2.00912290E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.562500	+8.54840043E+01	+9.22447370E+01	+2.60427845E+00	-5.90929420E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.593750	+8.54909840E+01	+9.22504562E+01	+2.60409199E+00	-6.02464262E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.625000	+8.54980988E+01	+9.22562863E+01	+2.60390191E+00	-6.13990975E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.656250	+8.55053484E+01	+9.22622271E+01	+2.60370824E+00	-6.25501286E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.687500	+8.55127326E+01	+9.22682786E+01	+2.60351098E+00	-6.36994906E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.718750	+8.55202513E+01	+9.22744405E+01	+2.60331012E+00	-6.48471548E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.750000	+8.55279042E+01	+9.22807127E+01	+2.60310568E+00	-6.59930925E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.781250	+8.55356911E+01	+9.22870951E+01	+2.60289766E+00	-6.71372752E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.812500	+8.55436119E+01	+9.22935875E+01	+2.60268607E+00	-6.82796748E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.843750	+8.55516663E+01	+9.23001898E+01	+2.60247092E+00	-6.94202630E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.875000	+8.55598541E+01	+9.23069017E+01	+2.60225220E+00	-7.05590118E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.906250	+8.55681752E+01	+9.23137232E+01	+2.60202992E+00	-7.16958935E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.937500	+8.55766292E+01	+9.23206541E+01	+2.60180410E+00	-7.28308803E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.968750	+8.55852160E+01	+9.23276943E+01	+2.60157473E+00	-7.39639448E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
2.000000	+8.55939354E+01	+9.23348435E+01	+2.60134182E+00	-7.50950596E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
2.031250	+8.56027871E+01	+9.23421016E+01	+2.60110538E+00	-7.62241977E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
2.062500	+8.56117709E+01	+9.23494684E+01	+2.60086542E+00	-7.73513319E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
2.093750	+8.56208866E+01	+9.23569437E+01	+2.60062194E+00	-7.84764356E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
2.125000	+8.56301339E+01	+9.23645275E+01	+2.60037494E+00	-7.95994821E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
2.156250	+8.56395127E+01	+9.23722195E+01	+2.60012444E+00	-8.07204450E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
2.187500	+8.56490225E+01	+9.23800194E+01	+2.59987044E+00	-8.18392979E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
2.218750	+8.56586633E+01	+9.23879273E+01	+2.59961295E+00	-8.29560149E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
2.250000	+8.56684348E+01	+9.23959427E+01	+2.59935197E+00	-8.40705699E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
2.281250	+8.56783367E+01	+9.24040657E+01	+2.59908750E+00	-8.51829375E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
2.312500	+8.56883687E+01	+9.24122959E+01	+2.59881957E+00	-8.62930920E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
2.343750	+8.56985307E+01	+9.24206333E+01	+2.59854817E+00	-8.74010081E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
2.375000	+8.57088223E+01	+9.24290775E+01	+2.59827332E+00	-8.85066607E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
2.406250	+8.57192433E+01	+9.24376285E+01	+2.59799501E+00	-8.96100249E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
2.437500	+8.57297935E+01	+9.24462860E+01	+2.59771325E+00	-9.07110759E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
2.468750	+8.57404725E+01	+9.24550498E+01	+2.59742806E+00	-9.18097894E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
2.500000	+8.57512800E+01	+9.24639197E+01	+2.59713944E+00	-9.29061409E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
2.531250	+8.57622160E+01	+9.24728955E+01	+2.59684740E+00	-9.40001063E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
2.562500	+8.57732799E+01	+9.24819770E+01	+2.59655194E+00	-9.50916617E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
2.593750	+8.57844716E+01	+9.24911640E+01	+2.59625308E+00	-9.61807836E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
2.625000	+8.57957908E+01	+9.25004563E+01	+2.59595081E+00	-9.72674483E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
2.656250	+8.58072372E+01	+9.25098537E+01	+2.59564515E+00	-9.83516326E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
2.687500	+8.58188105E+01	+9.25193560E+01	+2.59533611E+00	-9.94333136E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
2.718750	+8.58305104E+01	+9.25289628E+01	+2.59502370E+00	-1.00512468E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
2.750000	+8.58423367E+01	+9.25386742E+01	+2.59470791E+00	-1.01589074E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
2.781250	+8.58542890E+01	+9.25484897E+01	+2.59438876E+00	-1.02663109E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
2.812500	+8.58663670E+01	+9.25584092E+01	+2.59406627E+00	-1.03734550E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
2.843750	+8.58785705E+01	+9.25684325E+01	+2.59374042E+00	-1.04803376E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
2.875000	+8.58908991E+01	+9.25785593E+01	+2.59341124E+00	-1.05869564E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
2.906250	+8.59033525E+01	+9.25887894E+01	+2.59307874E+00	-1.06933095E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
2.937500	+8.59159305E+01	+9.25991226E+01	+2.59274291E+00	-1.07993945E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
2.968750	+8.59286326E+01	+9.26095586E+01	+2.59240378E+00	-1.09052095E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
3.000000	+8.59414587E+01	+9.26200973E+01	+2.59206134E+00	-1.10107523E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
3.031250	+8.59544084E+01	+9.26307383E+01	+2.59171560E+00	-1.11160209E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
3.062500	+8.59674813E+01	+9.26414814E+01	+2.59136659E+00	-1.12210132E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
3.093750	+8.59806771E+01	+9.26523265E+01	+2.59101429E+00	-1.13258669E-02	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.781250	+8.53538602E+01	+9.21381425E+01	+2.60775568E+00	-2.97993069E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.796875	+8.53556200E+01	+9.21395833E+01	+2.60770866E+00	-3.03916839E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.812500	+8.53574145E+01	+9.21410525E+01	+2.60766071E+00	-3.09839562E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.828125	+8.53592436E+01	+9.21425500E+01	+2.60761184E+00	-3.15760171E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.843750	+8.53611073E+01	+9.21440759E+01	+2.60756204E+00	-3.21678628E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.859375	+8.53630056E+01	+9.21456302E+01	+2.60751131E+00	-3.27594891E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.875000	+8.53649385E+01	+9.21472128E+01	+2.60745966E+00	-3.33508922E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.890625	+8.53669060E+01	+9.21488237E+01	+2.60740709E+00	-3.39420680E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.906250	+8.53689081E+01	+9.21504630E+01	+2.60735359E+00	-3.45330127E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.921875	+8.53709447E+01	+9.21521306E+01	+2.60729917E+00	-3.51237222E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.937500	+8.53730159E+01	+9.21538265E+01	+2.60724383E+00	-3.57141926E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.953125	+8.53751216E+01	+9.21555507E+01	+2.60718757E+00	-3.63044199E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.968750	+8.53772618E+01	+9.21573032E+01	+2.60713038E+00	-3.68944003E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.984375	+8.53794365E+01	+9.21590839E+01	+2.60707227E+00	-3.74841298E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.000000	+8.53816457E+01	+9.21608929E+01	+2.60701324E+00	-3.80736044E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.015625	+8.53838894E+01	+9.21627302E+01	+2.60695329E+00	-3.86628203E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.031250	+8.53861675E+01	+9.21645957E+01	+2.60689242E+00	-3.92517735E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.046875	+8.53884801E+01	+9.21664894E+01	+2.60683063E+00	-3.98404600E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.062500	+8.53908271E+01	+9.21684114E+01	+2.60676792E+00	-4.04288761E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.078125	+8.53932085E+01	+9.21703615E+01	+2.60670429E+00	-4.10170178E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.093750	+8.53956243E+01	+9.21723399E+01	+2.60663974E+00	-4.16048812E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.109375	+8.53980744E+01	+9.21743464E+01	+2.60657427E+00	-4.21924624E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.125000	+8.54005590E+01	+9.21763811E+01	+2.60650789E+00	-4.27797576E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.140625	+8.54030778E+01	+9.21784440E+01	+2.60644059E+00	-4.33667628E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.156250	+8.54056311E+01	+9.21805350E+01	+2.60637237E+00	-4.39534743E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.171875	+8.54082186E+01	+9.21826542E+01	+2.60630323E+00	-4.45398880E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.187500	+8.54108404E+01	+9.21848014E+01	+2.60623318E+00	-4.51260003E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.203125	+8.54134965E+01	+9.21869768E+01	+2.60616221E+00	-4.57118072E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.218750	+8.54161869E+01	+9.21891803E+01	+2.60609033E+00	-4.62973048E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.234375	+8.54189114E+01	+9.21914119E+01	+2.60601754E+00	-4.68824895E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.250000	+8.54216703E+01	+9.21936715E+01	+2.60594382E+00	-4.74673572E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.265625	+8.54244633E+01	+9.21959592E+01	+2.60586920E+00	-4.80519043E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.281250	+8.54272905E+01	+9.21982749E+01	+2.60579366E+00	-4.86361269E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.296875	+8.54301519E+01	+9.22006187E+01	+2.60571721E+00	-4.92200212E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.312500	+8.54330474E+01	+9.22029905E+01	+2.60563985E+00	-4.98035834E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.328125	+8.54359771E+01	+9.22053902E+01	+2.60556158E+00	-5.03868097E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.343750	+8.54389409E+01	+9.22078180E+01	+2.60548239E+00	-5.09696963E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.359375	+8.54419388E+01	+9.22102737E+01	+2.60540230E+00	-5.15522394E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.375000	+8.54449707E+01	+9.22127574E+01	+2.60532129E+00	-5.21344353E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.390625	+8.54480367E+01	+9.22152691E+01	+2.60523938E+00	-5.27162802E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.406250	+8.54511367E+01	+9.22178086E+01	+2.60515655E+00	-5.32977704E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.421875	+8.54542708E+01	+9.22203761E+01	+2.60507282E+00	-5.38789021E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.437500	+8.54574388E+01	+9.22229715E+01	+2.60498818E+00	-5.44596716E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.453125	+8.54606408E+01	+9.22255948E+01	+2.60490263E+00	-5.50400751E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.468750	+8.54638768E+01	+9.22282459E+01	+2.60481618E+00	-5.56201089E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.484375	+8.54671467E+01	+9.22309249E+01	+2.60472882E+00	-5.61997694E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.500000	+8.54704505E+01	+9.22336317E+01	+2.60464056E+00	-5.67790528E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.515625	+8.54737881E+01	+9.22363663E+01	+2.60455139E+00	-5.73579553E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.531250	+8.54771597E+01	+9.22391287E+01	+2.60446131E+00	-5.79364734E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
1.546875	+8.54805651E+01	+9.22419190E+01	+2.60437033E+00	-5.85147984E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.390625	+8.53211543E+01	+9.21113684E+01	+2.60862964E+00	-1.49315891E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.398438	+8.53215952E+01	+9.21117292E+01	+2.60861786E+00	-1.52297678E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.406250	+8.53220448E+01	+9.21120973E+01	+2.60860585E+00	-1.55279333E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.414062	+8.53225031E+01	+9.21124724E+01	+2.60859360E+00	-1.58260721E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.421875	+8.53229702E+01	+9.21128547E+01	+2.60858112E+00	-1.61241839E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.429688	+8.53234460E+01	+9.21132442E+01	+2.60856841E+00	-1.64222680E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.437500	+8.53239304E+01	+9.21136408E+01	+2.60855546E+00	-1.67203239E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.445312	+8.53244236E+01	+9.21140445E+01	+2.60854228E+00	-1.70183512E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.453125	+8.53249255E+01	+9.21144553E+01	+2.60852887E+00	-1.73163494E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.460938	+8.53254361E+01	+9.21148733E+01	+2.60851522E+00	-1.76143179E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.468750	+8.53259555E+01	+9.21152984E+01	+2.60850135E+00	-1.79122562E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.476562	+8.53264835E+01	+9.21157306E+01	+2.60848724E+00	-1.82101638E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.484375	+8.53270202E+01	+9.21161700E+01	+2.60847289E+00	-1.85080402E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.492188	+8.53275657E+01	+9.21166165E+01	+2.60845832E+00	-1.88058849E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.500000	+8.53281199E+01	+9.21170701E+01	+2.60844351E+00	-1.91036974E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.507812	+8.53286827E+01	+9.21175309E+01	+2.60842847E+00	-1.94014772E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.515625	+8.53292543E+01	+9.21179988E+01	+2.60841319E+00	-1.96992237E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.523438	+8.53298346E+01	+9.21184738E+01	+2.60839769E+00	-1.99969366E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.531250	+8.53304236E+01	+9.21189559E+01	+2.60838195E+00	-2.02946152E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.539062	+8.53310212E+01	+9.21194452E+01	+2.60836598E+00	-2.05922590E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.546875	+8.53316276E+01	+9.21199416E+01	+2.60834977E+00	-2.08898676E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.554688	+8.53322427E+01	+9.21204451E+01	+2.60833334E+00	-2.11874404E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.562500	+8.53328665E+01	+9.21209557E+01	+2.60831667E+00	-2.14849770E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.570312	+8.53334990E+01	+9.21214735E+01	+2.60829977E+00	-2.17824768E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.578125	+8.53341402E+01	+9.21219984E+01	+2.60828263E+00	-2.20799393E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.585938	+8.53347901E+01	+9.21225304E+01	+2.60826527E+00	-2.23773641E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.593750	+8.53354487E+01	+9.21230695E+01	+2.60824767E+00	-2.26747505E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.601562	+8.53361159E+01	+9.21236157E+01	+2.60822984E+00	-2.29720982E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.609375	+8.53367919E+01	+9.21241691E+01	+2.60821177E+00	-2.32694065E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.617188	+8.53374766E+01	+9.21247296E+01	+2.60819348E+00	-2.35666751E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.625000	+8.53381699E+01	+9.21252972E+01	+2.60817495E+00	-2.38639034E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.632812	+8.53388720E+01	+9.21258719E+01	+2.60815619E+00	-2.41610908E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.640625	+8.53395827E+01	+9.21264537E+01	+2.60813720E+00	-2.44582369E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.648438	+8.53403021E+01	+9.21270427E+01	+2.60811798E+00	-2.47553413E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.656250	+8.53410302E+01	+9.21276388E+01	+2.60809852E+00	-2.50524033E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.664062	+8.53417670E+01	+9.21282419E+01	+2.60807883E+00	-2.53494224E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.671875	+8.53425125E+01	+9.21288522E+01	+2.60805891E+00	-2.56463983E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.679688	+8.53432666E+01	+9.21294696E+01	+2.60803876E+00	-2.59433303E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.687500	+8.53440295E+01	+9.21300941E+01	+2.60801837E+00	-2.62402180E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.695312	+8.53448010E+01	+9.21307257E+01	+2.60799776E+00	-2.65370608E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.703125	+8.53455812E+01	+9.21313645E+01	+2.60797691E+00	-2.68338583E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.710938	+8.53463701E+01	+9.21320103E+01	+2.60795583E+00	-2.71306100E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.718750	+8.53471676E+01	+9.21326632E+01	+2.60793452E+00	-2.74273153E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.726562	+8.53479738E+01	+9.21333233E+01	+2.60791298E+00	-2.77239738E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.734375	+8.53487887E+01	+9.21339904E+01	+2.60789120E+00	-2.80205850E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.742188	+8.53496123E+01	+9.21346647E+01	+2.60786919E+00	-2.83171483E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.750000	+8.53504446E+01	+9.21353460E+01	+2.60784695E+00	-2.86136632E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.757812	+8.53512855E+01	+9.21360345E+01	+2.60782448E+00	-2.89101293E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.765625	+8.53521350E+01	+9.21367301E+01	+2.60780178E+00	-2.92065461E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.773438	+8.53529933E+01	+9.21374327E+01	+2.60777885E+00	-2.95029381E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.195312	+8.53129671E+01	+9.21046669E+01	+2.60884843E+00	-7.46979689E-04	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.199219	+8.53130774E+01	+9.21047572E+01	+2.60884548E+00	-7.61913614E-04	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.203125	+8.53131899E+01	+9.21048493E+01	+2.60884248E+00	-7.76847373E-04	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.207031	+8.53133045E+01	+9.21049431E+01	+2.60883941E+00	-7.91780797E-04	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.210938	+8.53134214E+01	+9.21050387E+01	+2.60883629E+00	-8.06713884E-04	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.214844	+8.53135404E+01	+9.21051361E+01	+2.60883311E+00	-8.21646627E-04	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.218750	+8.53136616E+01	+9.21052353E+01	+2.60882987E+00	-8.36579010E-04	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.222656	+8.53137850E+01	+9.21053363E+01	+2.60882657E+00	-8.51511037E-04	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.226562	+8.53139105E+01	+9.21054391E+01	+2.60882322E+00	-8.66442703E-04	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.230469	+8.53140383E+01	+9.21055437E+01	+2.60881980E+00	-8.81373993E-04	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.234375	+8.53141682E+01	+9.21056500E+01	+2.60881633E+00	-8.96304906E-04	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.238281	+8.53143003E+01	+9.21057581E+01	+2.60881280E+00	-9.11235432E-04	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.242188	+8.53144346E+01	+9.21058681E+01	+2.60880921E+00	-9.26165568E-04	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.246094	+8.53145711E+01	+9.21059798E+01	+2.60880557E+00	-9.41095309E-04	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.250000	+8.53147097E+01	+9.21060933E+01	+2.60880186E+00	-9.56024645E-04	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.253906	+8.53148506E+01	+9.21062085E+01	+2.60879810E+00	-9.70953574E-04	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.257812	+8.53149936E+01	+9.21063256E+01	+2.60879428E+00	-9.85882082E-04	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.261719	+8.53151388E+01	+9.21064445E+01	+2.60879040E+00	-1.00081017E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.265625	+8.53152862E+01	+9.21065651E+01	+2.60878646E+00	-1.01573782E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.269531	+8.53154358E+01	+9.21066875E+01	+2.60878246E+00	-1.03066505E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.273438	+8.53155875E+01	+9.21068117E+01	+2.60877840E+00	-1.04559183E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.277344	+8.53157414E+01	+9.21069377E+01	+2.60877429E+00	-1.06051816E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.281250	+8.53158976E+01	+9.21070655E+01	+2.60877012E+00	-1.07544403E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.285156	+8.53160558E+01	+9.21071951E+01	+2.60876589E+00	-1.09036945E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.289062	+8.53162163E+01	+9.21073264E+01	+2.60876160E+00	-1.10529440E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.292969	+8.53163790E+01	+9.21074596E+01	+2.60875725E+00	-1.12021887E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.296875	+8.53165438E+01	+9.21075945E+01	+2.60875285E+00	-1.13514286E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.300781	+8.53167108E+01	+9.21077312E+01	+2.60874839E+00	-1.15006636E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.304688	+8.53168801E+01	+9.21078697E+01	+2.60874386E+00	-1.16498938E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.308594	+8.53170514E+01	+9.21080100E+01	+2.60873928E+00	-1.17991189E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.312500	+8.53172250E+01	+9.21081521E+01	+2.60873465E+00	-1.19483389E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.316406	+8.53174008E+01	+9.21082959E+01	+2.60872995E+00	-1.20975539E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.320312	+8.53175787E+01	+9.21084416E+01	+2.60872519E+00	-1.22467637E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.324219	+8.53177588E+01	+9.21085890E+01	+2.60872038E+00	-1.23959682E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.328125	+8.53179411E+01	+9.21087382E+01	+2.60871551E+00	-1.25451673E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.332031	+8.53181256E+01	+9.21088892E+01	+2.60871058E+00	-1.26943612E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.335938	+8.53183122E+01	+9.21090420E+01	+2.60870559E+00	-1.28435495E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.339844	+8.53185010E+01	+9.21091965E+01	+2.60870055E+00	-1.29927324E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.343750	+8.53186921E+01	+9.21093529E+01	+2.60869544E+00	-1.31419097E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.347656	+8.53188853E+01	+9.21095110E+01	+2.60869028E+00	-1.32910813E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.351562	+8.53190806E+01	+9.21096710E+01	+2.60868506E+00	-1.34402473E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.355469	+8.53192782E+01	+9.21098327E+01	+2.60867978E+00	-1.35894075E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.359375	+8.53194779E+01	+9.21099962E+01	+2.60867444E+00	-1.37385618E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.363281	+8.53196798E+01	+9.21101614E+01	+2.60866905E+00	-1.38877103E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.367188	+8.53198839E+01	+9.21103285E+01	+2.60866359E+00	-1.40368528E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.371094	+8.53200902E+01	+9.21104973E+01	+2.60865808E+00	-1.41859893E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.375000	+8.53202987E+01	+9.21106680E+01	+2.60865251E+00	-1.43351198E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.378906	+8.53205093E+01	+9.21108404E+01	+2.60864688E+00	-1.44842440E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.382812	+8.53207221E+01	+9.21110146E+01	+2.60864119E+00	-1.46333621E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02
0.386719	+8.53209371E+01	+9.21111906E+01	+2.60863545E+00	-1.47824770E-03	+1.00298723E+02	-1.06915141E-01	-9.38115237E+02	+5.04619519E-01	+4.95380481E-01	+1.00265141E+02	-1.06885434E-01	-9.38061786E+02


==> anc/otoc_to_plot_free_M800_L1.1225_n250_beta10.0000.dat <==
400.000000	+3.62515969E+01	+4.59377138E+01	+2.96384079E+00	+2.66266148E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
408.000000	+3.60027519E+01	+4.58955102E+01	+2.98495018E+00	+2.61468733E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
416.000000	+3.57482306E+01	+4.58481618E+01	+3.00567579E+00	+2.81137675E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
424.000000	+3.54843844E+01	+4.58322992E+01	+3.02993221E+00	+2.87008489E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
432.000000	+3.52227892E+01	+4.57973370E+01	+3.05159714E+00	+2.65917838E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
440.000000	+3.49701905E+01	+4.57678768E+01	+3.07247907E+00	+2.71129750E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
448.000000	+3.47247007E+01	+4.57680759E+01	+3.09497790E+00	+2.67323433E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
456.000000	+3.44900086E+01	+4.57595500E+01	+3.11525082E+00	+2.55848011E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
464.000000	+3.42666220E+01	+4.57714458E+01	+3.13591359E+00	+2.48483977E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
472.000000	+3.40554625E+01	+4.57820778E+01	+3.15500825E+00	+2.38088257E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
480.000000	+3.38516923E+01	+4.58032369E+01	+3.17400771E+00	+2.39778091E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
488.000000	+3.36420775E+01	+4.58273198E+01	+3.19337275E+00	+2.25016565E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
496.000000	+3.34210956E+01	+4.58107671E+01	+3.21001036E+00	+2.31250862E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
504.000000	+3.31807696E+01	+4.58253122E+01	+3.23037288E+00	+2.61404228E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
512.000000	+3.29150342E+01	+4.58338890E+01	+3.25183503E+00	+2.37889243E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
520.000000	+3.26388098E+01	+4.57739091E+01	+3.26843516E+00	+2.08162414E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
528.000000	+3.23675809E+01	+4.57239565E+01	+3.28514102E+00	+2.19210460E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
536.000000	+3.20987574E+01	+4.57027273E+01	+3.30350884E+00	+2.13240941E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
544.000000	+3.18331555E+01	+4.56530943E+01	+3.31925957E+00	+1.95458111E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
552.000000	+3.15874815E+01	+4.56236148E+01	+3.33478213E+00	+1.93826884E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
560.000000	+3.13627285E+01	+4.56179704E+01	+3.35027187E+00	+1.78857668E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
568.000000	+3.11535573E+01	+4.55971684E+01	+3.36339936E+00	+1.70306409E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
576.000000	+3.09610855E+01	+4.56101096E+01	+3.37752090E+00	+1.80287080E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
584.000000	+3.07716601E+01	+4.56379781E+01	+3.39224529E+00	+1.81546687E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
592.000000	+3.05732046E+01	+4.56539862E+01	+3.40656837E+00	+1.88608868E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
600.000000	+3.03558317E+01	+4.56776146E+01	+3.42242271E+00	+2.01928492E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
608.000000	+3.01160645E+01	+4.56920408E+01	+3.43887693E+00	+1.96853396E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
616.000000	+2.98627377E+01	+4.56747840E+01	+3.45391926E+00	+1.82777653E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
624.000000	+2.96076240E+01	+4.56458367E+01	+3.46812135E+00	+1.92224611E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
632.000000	+2.93633934E+01	+4.56693098E+01	+3.48467519E+00	+2.02872947E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
640.000000	+2.91255685E+01	+4.56929177E+01	+3.50058102E+00	+1.73154499E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
648.000000	+2.88860107E+01	+4.56499940E+01	+3.51237991E+00	+1.34312270E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
656.000000	+2.86520776E+01	+4.55793116E+01	+3.52207099E+00	+1.38841804E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
664.000000	+2.84322078E+01	+4.55727650E+01	+3.53459460E+00	+1.65289688E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
672.000000	+2.82156149E+01	+4.55964845E+01	+3.54851734E+00	+1.66295249E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
680.000000	+2.79928833E+01	+4.55956249E+01	+3.56120184E+00	+1.56947420E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
688.000000	+2.77606574E+01	+4.55835145E+01	+3.57362892E+00	+1.54270755E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
696.000000	+2.75342195E+01	+4.55768620E+01	+3.58588516E+00	+1.50573622E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
704.000000	+2.73168012E+01	+4.55742568E+01	+3.59772070E+00	+1.50301654E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
712.000000	+2.70938703E+01	+4.55756663E+01	+3.60993343E+00	+1.57873946E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
720.000000	+2.68656334E+01	+4.55901433E+01	+3.62298053E+00	+1.56762344E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
728.000000	+2.66406995E+01	+4.55919179E+01	+3.63501540E+00	+1.42320755E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
736.000000	+2.64220785E+01	+4.55778619E+01	+3.64575185E+00	+1.40113905E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
744.000000	+2.62103055E+01	+4.55911745E+01	+3.65743363E+00	+1.43746340E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
752.000000	+2.60031835E+01	+4.56046442E+01	+3.66875127E+00	+1.39099319E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
760.000000	+2.58017569E+01	+4.56188001E+01	+3.67968952E+00	+1.36009940E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
768.000000	+2.55904159E+01	+4.56231107E+01	+3.69051286E+00	+1.37967764E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
776.000000	+2.53690731E+01	+4.56284386E+01	+3.70176436E+00	+1.41509825E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
784.000000	+2.51386748E+01	+4.56301151E+01	+3.71315443E+00	+1.35467226E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
792.000000	+2.49052009E+01	+4.56084766E+01	+3.72343912E+00	+1.21649911E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
200.000000	+4.27343185E+01	+4.68898412E+01	+2.11758541E+00	+6.44304310E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
204.000000	+4.26038104E+01	+4.68671671E+01	+2.14320401E+00	+6.36625693E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
208.000000	+4.24889577E+01	+4.68616035E+01	+2.16851546E+00	+6.31635540E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
212.000000	+4.23823071E+01	+4.68666307E+01	+2.19373485E+00	+6.27502033E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
216.000000	+4.22766185E+01	+4.68743749E+01	+2.21871563E+00	+6.23677681E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
220.000000	+4.21658553E+01	+4.68795964E+01	+2.24362907E+00	+6.23723779E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
224.000000	+4.20463604E+01	+4.68793554E+01	+2.26861353E+00	+6.18386956E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
228.000000	+4.19172304E+01	+4.68700292E+01	+2.29310002E+00	+5.99107153E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
232.000000	+4.17795429E+01	+4.68498172E+01	+2.31654210E+00	+5.76304428E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
236.000000	+4.16350406E+01	+4.68215307E+01	+2.33920438E+00	+5.60137745E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
240.000000	+4.14848576E+01	+4.67875035E+01	+2.36135312E+00	+5.43962014E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
244.000000	+4.13290812E+01	+4.67462546E+01	+2.38272134E+00	+5.24886184E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
248.000000	+4.11678707E+01	+4.66979206E+01	+2.40334401E+00	+5.10111586E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
252.000000	+4.10026764E+01	+4.66454916E+01	+2.42353026E+00	+4.94884922E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
256.000000	+4.08356693E+01	+4.65890500E+01	+2.44293481E+00	+4.70785764E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
260.000000	+4.06688454E+01	+4.65282380E+01	+2.46119312E+00	+4.49738154E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
264.000000	+4.05043019E+01	+4.64684527E+01	+2.47891386E+00	+4.41784605E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
268.000000	+4.03439344E+01	+4.64141172E+01	+2.49653589E+00	+4.30948398E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
272.000000	+4.01886341E+01	+4.63619898E+01	+2.51338973E+00	+4.07971823E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
276.000000	+4.00392960E+01	+4.63108643E+01	+2.52917364E+00	+3.90560689E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
280.000000	+3.98978207E+01	+4.62671069E+01	+2.54463459E+00	+3.84063936E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
284.000000	+3.97656270E+01	+4.62328808E+01	+2.55989875E+00	+3.69976734E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
288.000000	+3.96426936E+01	+4.62033164E+01	+2.57423273E+00	+3.49976353E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
292.000000	+3.95288319E+01	+4.61797152E+01	+2.58789686E+00	+3.46801496E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
296.000000	+3.94237801E+01	+4.61689701E+01	+2.60197685E+00	+3.56666568E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
300.000000	+3.93257543E+01	+4.61691428E+01	+2.61643019E+00	+3.56510270E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
304.000000	+3.92317061E+01	+4.61720442E+01	+2.63049767E+00	+3.51669927E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
308.000000	+3.91386748E+01	+4.61773263E+01	+2.64456378E+00	+3.64250526E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
312.000000	+3.90438726E+01	+4.61894279E+01	+2.65963771E+00	+3.88753009E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
316.000000	+3.89446525E+01	+4.62056473E+01	+2.67566402E+00	+4.02720027E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
320.000000	+3.88392662E+01	+4.62187828E+01	+2.69185531E+00	+4.03071797E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
324.000000	+3.87271461E+01	+4.62260929E+01	+2.70790977E+00	+4.00422007E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
328.000000	+3.86088150E+01	+4.62285523E+01	+2.72388907E+00	+3.97510359E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
332.000000	+3.84858251E+01	+4.62270769E+01	+2.73971059E+00	+3.94189175E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
336.000000	+3.83595539E+01	+4.62234095E+01	+2.75542421E+00	+3.94581591E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
340.000000	+3.82299684E+01	+4.62194824E+01	+2.77127712E+00	+3.96027061E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
344.000000	+3.80967851E+01	+4.62137734E+01	+2.78710637E+00	+3.87827950E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
348.000000	+3.79609961E+01	+4.62022802E+01	+2.80230336E+00	+3.69617129E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
352.000000	+3.78238867E+01	+4.61844730E+01	+2.81667574E+00	+3.56438215E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
356.000000	+3.76857356E+01	+4.61654031E+01	+2.83081842E+00	+3.57068383E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
360.000000	+3.75468752E+01	+4.61497294E+01	+2.84524121E+00	+3.57927894E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
364.000000	+3.74088485E+01	+4.61348345E+01	+2.85945265E+00	+3.40552406E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
368.000000	+3.72731075E+01	+4.61135614E+01	+2.87248540E+00	+3.10455447E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
372.000000	+3.71395720E+01	+4.60849940E+01	+2.88428908E+00	+2.92957174E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
376.000000	+3.70074860E+01	+4.60575769E+01	+2.89592198E+00	+2.97529388E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
380.000000	+3.68768241E+01	+4.60377225E+01	+2.90809143E+00	+3.03522803E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
384.000000	+3.67481706E+01	+4.60207039E+01	+2.92020380E+00	+2.91350405E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
388.000000	+3.66218628E+01	+4.59987916E+01	+2.93139947E+00	+2.71220772E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
392.000000	+3.64976508E+01	+4.59735749E+01	+2.94190146E+00	+2.65409415E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
396.000000	+3.63746592E+01	+4.59528148E+01	+2.95263222E+00	+2.71128348E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
100.000000	+5.60442519E+01	+5.79212285E+01	+1.32280950E+00	+6.99242959E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
102.000000	+5.57804632E+01	+5.76835805E+01	+1.33664039E+00	+6.83846708E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
104.000000	+5.55009088E+01	+5.74299367E+01	+1.35016336E+00	+6.74381719E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
106.000000	+5.52071965E+01	+5.71623496E+01	+1.36361566E+00	+6.76997294E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
108.000000	+5.49005968E+01	+5.68825762E+01	+1.37724326E+00	+6.91294149E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
110.000000	+5.45820572E+01	+5.65920281E+01	+1.39126743E+00	+7.15208596E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
112.000000	+5.42522722E+01	+5.62917716E+01	+1.40585160E+00	+7.45199557E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
114.000000	+5.39118000E+01	+5.59825859E+01	+1.42107541E+00	+7.76772666E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
116.000000	+5.35612090E+01	+5.56650723E+01	+1.43692251E+00	+8.05282802E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
118.000000	+5.32012241E+01	+5.53397987E+01	+1.45328672E+00	+8.26873257E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
120.000000	+5.28328394E+01	+5.50074513E+01	+1.46999744E+00	+8.39322105E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
122.000000	+5.24573703E+01	+5.46689618E+01	+1.48685961E+00	+8.42530377E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
124.000000	+5.20764319E+01	+5.43255799E+01	+1.50369865E+00	+8.38457897E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
126.000000	+5.16918486E+01	+5.39788711E+01	+1.52039792E+00	+8.30487651E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
128.000000	+5.13055192E+01	+5.36306377E+01	+1.53691816E+00	+8.22404505E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
130.000000	+5.09192712E+01	+5.32827791E+01	+1.55329410E+00	+8.17312603E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
132.000000	+5.05347401E+01	+5.29371287E+01	+1.56961066E+00	+8.16828927E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
134.000000	+5.01533018E+01	+5.25953084E+01	+1.58596726E+00	+8.20783110E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
136.000000	+4.97760691E+01	+5.22586403E+01	+1.60244199E+00	+8.27478598E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
138.000000	+4.94039474E+01	+5.19281349E+01	+1.61906640E+00	+8.34397496E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
140.000000	+4.90377271E+01	+5.16045546E+01	+1.63581789E+00	+8.39113951E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
142.000000	+4.86781773E+01	+5.12885260E+01	+1.65263096E+00	+8.40136369E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
144.000000	+4.83261100E+01	+5.09806627E+01	+1.66942334E+00	+8.37419386E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
146.000000	+4.79823904E+01	+5.06816582E+01	+1.68612774E+00	+8.32368501E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
148.000000	+4.76478938E+01	+5.03923169E+01	+1.70271808E+00	+8.27308233E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
150.000000	+4.73234267E+01	+5.01135140E+01	+1.71922007E+00	+8.24577979E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
152.000000	+4.70096460E+01	+4.98460982E+01	+1.73570120E+00	+8.25589364E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
154.000000	+4.67070089E+01	+4.95907731E+01	+1.75224364E+00	+8.30235855E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
156.000000	+4.64157719E+01	+4.93480026E+01	+1.76891063E+00	+8.36935287E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
158.000000	+4.61360379E+01	+4.91179773E+01	+1.78572105E+00	+8.43323105E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
160.000000	+4.58678280E+01	+4.89006586E+01	+1.80264356E+00	+8.47296219E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
162.000000	+4.56111448E+01	+4.86958797E+01	+1.81961290E+00	+8.47903436E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
164.000000	+4.53660054E+01	+4.85034622E+01	+1.83655970E+00	+8.45641447E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
166.000000	+4.51324352E+01	+4.83232981E+01	+1.85343856E+00	+8.42041012E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
168.000000	+4.49104343E+01	+4.81553655E+01	+1.87024134E+00	+8.38809608E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
170.000000	+4.46999368E+01	+4.79996771E+01	+1.88699094E+00	+8.36984528E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
172.000000	+4.45007848E+01	+4.78561933E+01	+1.90372072E+00	+8.36467926E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
174.000000	+4.43127288E+01	+4.77247419E+01	+1.92044966E+00	+8.36086915E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
176.000000	+4.41354573E+01	+4.76049800E+01	+1.93716419E+00	+8.34099980E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
178.000000	+4.39686376E+01	+4.74964095E+01	+1.95381366E+00	+8.28911396E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
180.000000	+4.38119479E+01	+4.73984360E+01	+1.97032065E+00	+8.19678072E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
182.000000	+4.36650898E+01	+4.73104443E+01	+1.98660078E+00	+8.06551480E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
184.000000	+4.35277816E+01	+4.72318638E+01	+2.00258271E+00	+7.90493911E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
186.000000	+4.33997442E+01	+4.71622055E+01	+2.01822054E+00	+7.72814606E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
188.000000	+4.32806852E+01	+4.71010584E+01	+2.03349529E+00	+7.54650498E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
190.000000	+4.31702859E+01	+4.70480525E+01	+2.04840656E+00	+7.36591984E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
192.000000	+4.30681941E+01	+4.70028042E+01	+2.06295897E+00	+7.18625775E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
194.000000	+4.29740222E+01	+4.69648729E+01	+2.07715159E+00	+7.00494933E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
196.000000	+4.28873378E+01	+4.69337539E+01	+2.09097877E+00	+6.82338558E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
198.000000	+4.28076383E+01	+4.69089135E+01	+2.10444513E+00	+6.64297579E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
50.000000	+5.33910665E+01	+5.46288058E+01	+9.06433739E-01	+4.59582463E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
51.000000	+5.36201618E+01	+5.48637938E+01	+9.11183367E-01	+4.90343180E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
52.000000	+5.38442766E+01	+5.50942140E+01	+9.16240602E-01	+5.20810726E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
53.000000	+5.40632070E+01	+5.53198607E+01	+9.21599581E-01	+5.50715563E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
54.000000	+5.42767511E+01	+5.55405318E+01	+9.27254913E-01	+5.80097031E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
55.000000	+5.44847094E+01	+5.57560276E+01	+9.33201522E-01	+6.08964986E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
56.000000	+5.46868828E+01	+5.59661495E+01	+9.39434213E-01	+6.37280103E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
57.000000	+5.48830734E+01	+5.61706990E+01	+9.45947124E-01	+6.64950388E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
58.000000	+5.50730841E+01	+5.63694774E+01	+9.52733221E-01	+6.91843702E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
59.000000	+5.52567197E+01	+5.65622859E+01	+9.59783998E-01	+7.17811870E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
60.000000	+5.54337877E+01	+5.67489266E+01	+9.67089458E-01	+7.42719218E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
61.000000	+5.56040999E+01	+5.69292043E+01	+9.74638382E-01	+7.66467736E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
62.000000	+5.57674736E+01	+5.71029280E+01	+9.82418813E-01	+7.89012428E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
63.000000	+5.59237319E+01	+5.72699126E+01	+9.90418631E-01	+8.10363338E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
64.000000	+5.60727050E+01	+5.74299799E+01	+9.98626080E-01	+8.30574298E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
65.000000	+5.62142299E+01	+5.75829594E+01	+1.00703012E+00	+8.49721693E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
66.000000	+5.63481501E+01	+5.77286882E+01	+1.01562051E+00	+8.67878781E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
67.000000	+5.64743162E+01	+5.78670109E+01	+1.02438769E+00	+8.85091732E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
68.000000	+5.65925851E+01	+5.79977788E+01	+1.03332235E+00	+9.01362732E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
69.000000	+5.67028206E+01	+5.81208495E+01	+1.04241495E+00	+9.16643415E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
70.000000	+5.68048939E+01	+5.82360864E+01	+1.05165522E+00	+9.30839259E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
71.000000	+5.68986846E+01	+5.83433598E+01	+1.06103173E+00	+9.43823039E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
72.000000	+5.69840819E+01	+5.84425469E+01	+1.07053168E+00	+9.55453581E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
73.000000	+5.70609867E+01	+5.85335338E+01	+1.08014080E+00	+9.65595301E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
74.000000	+5.71293126E+01	+5.86162170E+01	+1.08984358E+00	+9.74134347E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
75.000000	+5.71889880E+01	+5.86905056E+01	+1.09962349E+00	+9.80988489E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
76.000000	+5.72399576E+01	+5.87563228E+01	+1.10946335E+00	+9.86109652E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
77.000000	+5.72821833E+01	+5.88136080E+01	+1.11934568E+00	+9.89479869E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
78.000000	+5.73156454E+01	+5.88623178E+01	+1.12925295E+00	+9.91102789E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
79.000000	+5.73403437E+01	+5.89024272E+01	+1.13916774E+00	+9.90993624E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
80.000000	+5.73562972E+01	+5.89339302E+01	+1.14907282E+00	+9.89170346E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
81.000000	+5.73635454E+01	+5.89568400E+01	+1.15895115E+00	+9.85648221E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
82.000000	+5.73621481E+01	+5.89711895E+01	+1.16878579E+00	+9.80438674E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
83.000000	+5.73521858E+01	+5.89770313E+01	+1.17855992E+00	+9.73552289E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
84.000000	+5.73337599E+01	+5.89744380E+01	+1.18825683E+00	+9.65004803E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
85.000000	+5.73069927E+01	+5.89635025E+01	+1.19786002E+00	+9.54824440E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
86.000000	+5.72720277E+01	+5.89443380E+01	+1.20735332E+00	+9.43058907E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
87.000000	+5.72290288E+01	+5.89170788E+01	+1.21672119E+00	+9.29780763E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
88.000000	+5.71781804E+01	+5.88818794E+01	+1.22594894E+00	+9.15090584E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
89.000000	+5.71196863E+01	+5.88389151E+01	+1.23502301E+00	+8.99117982E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
90.000000	+5.70537685E+01	+5.87883811E+01	+1.24393130E+00	+8.82021156E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
91.000000	+5.69806657E+01	+5.87304915E+01	+1.25266343E+00	+8.63985833E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
92.000000	+5.69006319E+01	+5.86654786E+01	+1.26121101E+00	+8.45224454E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
93.000000	+5.68139336E+01	+5.85935907E+01	+1.26956792E+00	+8.25976015E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
94.000000	+5.67208476E+01	+5.85150909E+01	+1.27773053E+00	+8.06506545E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
95.000000	+5.66216584E+01	+5.84302544E+01	+1.28569805E+00	+7.87109618E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
96.000000	+5.65166547E+01	+5.83393668E+01	+1.29347273E+00	+7.68105962E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
97.000000	+5.64061269E+01	+5.82427213E+01	+1.30106017E+00	+7.49841056E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
98.000000	+5.62903633E+01	+5.81406162E+01	+1.30846955E+00	+7.32679768E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
99.000000	+5.61696468E+01	+5.80333520E+01	+1.31571376E+00	+7.16163490E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
25.000000	+4.66730056E+01	+4.78891188E+01	+8.88806988E-01	-2.66147075E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
25.500000	+4.68144874E+01	+4.80290154E+01	+8.87502720E-01	-2.55559989E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
26.000000	+4.69561322E+01	+4.81691414E+01	+8.86251388E-01	-2.45045675E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
26.500000	+4.70979065E+01	+4.83094620E+01	+8.85052264E-01	-2.34654068E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
27.000000	+4.72397791E+01	+4.84499453E+01	+8.83904847E-01	-2.24328469E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
27.500000	+4.73817210E+01	+4.85905617E+01	+8.82808979E-01	-2.13993555E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
28.000000	+4.75237046E+01	+4.87312839E+01	+8.81764912E-01	-2.03562384E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
28.500000	+4.76657037E+01	+4.88720861E+01	+8.80773355E-01	-1.92943485E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
29.000000	+4.78076925E+01	+4.90129440E+01	+8.79835477E-01	-1.82047621E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
29.500000	+4.79496458E+01	+4.91538341E+01	+8.78952879E-01	-1.70793840E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
30.000000	+4.80915384E+01	+4.92947332E+01	+8.78127539E-01	-1.59114515E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
30.500000	+4.82333446E+01	+4.94356184E+01	+8.77361734E-01	-1.46959163E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
31.000000	+4.83750382E+01	+4.95764661E+01	+8.76657947E-01	-1.34296889E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
31.500000	+4.85165922E+01	+4.97172524E+01	+8.76018765E-01	-1.21117419E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
32.000000	+4.86579788E+01	+4.98579525E+01	+8.75446773E-01	-1.07430778E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
32.500000	+4.87991695E+01	+4.99985405E+01	+8.74944457E-01	-9.32657105E-04	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
33.000000	+4.89401347E+01	+5.01389897E+01	+8.74514116E-01	-7.86670541E-04	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
33.500000	+4.90808443E+01	+5.02792722E+01	+8.74157786E-01	-6.36922874E-04	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
34.000000	+4.92212677E+01	+5.04193593E+01	+8.73877193E-01	-4.84075373E-04	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
34.500000	+4.93613737E+01	+5.05592216E+01	+8.73673711E-01	-3.28833272E-04	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
35.000000	+4.95011312E+01	+5.06988290E+01	+8.73548360E-01	-1.71903501E-04	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
35.500000	+4.96405090E+01	+5.08381510E+01	+8.73501808E-01	-1.39553125E-05	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
36.000000	+4.97794759E+01	+5.09771570E+01	+8.73534404E-01	+1.44413942E-04	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
36.500000	+4.99180014E+01	+5.11158164E+01	+8.73646222E-01	+3.02706080E-04	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
37.000000	+5.00560553E+01	+5.12540989E+01	+8.73837110E-01	+4.60541172E-04	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
37.500000	+5.01936079E+01	+5.13919746E+01	+8.74106763E-01	+6.17667807E-04	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
38.000000	+5.03306303E+01	+5.15294142E+01	+8.74454778E-01	+7.73964491E-04	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
38.500000	+5.04670942E+01	+5.16663888E+01	+8.74880727E-01	+9.29432728E-04	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
39.000000	+5.06029720E+01	+5.18028706E+01	+8.75384211E-01	+1.08418277E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
39.500000	+5.07382366E+01	+5.19388322E+01	+8.75964910E-01	+1.23841349E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
40.000000	+5.08728616E+01	+5.20742470E+01	+8.76622624E-01	+1.39238803E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
40.500000	+5.10068207E+01	+5.22090891E+01	+8.77357298E-01	+1.54640708E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
41.000000	+5.11400882E+01	+5.23433329E+01	+8.78169031E-01	+1.70078171E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
41.500000	+5.12726385E+01	+5.24769535E+01	+8.79058080E-01	+1.85580745E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
42.000000	+5.14044463E+01	+5.26099261E+01	+8.80024839E-01	+2.01174129E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
42.500000	+5.15354859E+01	+5.27422261E+01	+8.81069821E-01	+2.16878279E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
43.000000	+5.16657319E+01	+5.28738289E+01	+8.82193622E-01	+2.32706028E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
43.500000	+5.17951584E+01	+5.30047100E+01	+8.83396881E-01	+2.48662282E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
44.000000	+5.19237395E+01	+5.31348444E+01	+8.84680244E-01	+2.64743779E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
44.500000	+5.20514491E+01	+5.32642072E+01	+8.86044319E-01	+2.80939412E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
45.000000	+5.21782607E+01	+5.33927728E+01	+8.87489639E-01	+2.97231050E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
45.500000	+5.23041476E+01	+5.35205157E+01	+8.89016630E-01	+3.13594761E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
46.000000	+5.24290830E+01	+5.36474098E+01	+8.90625586E-01	+3.30002334E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
46.500000	+5.25530400E+01	+5.37734287E+01	+8.92316653E-01	+3.46422988E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
47.000000	+5.26759913E+01	+5.38985459E+01	+8.94089816E-01	+3.62825119E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
47.500000	+5.27979098E+01	+5.40227345E+01	+8.95944904E-01	+3.79177987E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
48.000000	+5.29187685E+01	+5.41459676E+01	+8.97881596E-01	+3.95453215E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
48.500000	+5.30385403E+01	+5.42682182E+01	+8.99899436E-01	+4.11626024E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
49.000000	+5.31571984E+01	+5.43894593E+01	+9.01997856E-01	+4.27676126E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
49.500000	+5.32747159E+01	+5.45096641E+01	+9.04176197E-01	+4.43660409E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
12.500000	+4.33167451E+01	+4.45859982E+01	+9.31575832E-01	-3.18471861E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
12.750000	+4.33783128E+01	+4.46465522E+01	+9.30776801E-01	-3.20752815E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
13.000000	+4.34401952E+01	+4.47074144E+01	+9.29972067E-01	-3.23200182E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
13.250000	+4.35023820E+01	+4.47685736E+01	+9.29160800E-01	-3.25960582E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
13.500000	+4.35648641E+01	+4.48300197E+01	+9.28342265E-01	-3.28992646E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
13.750000	+4.36276335E+01	+4.48917440E+01	+9.27515837E-01	-3.32251805E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
14.000000	+4.36906830E+01	+4.49537386E+01	+9.26681006E-01	-3.35690998E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
14.250000	+4.37540063E+01	+4.50159968E+01	+9.25837382E-01	-3.39261382E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
14.500000	+4.38175977E+01	+4.50785125E+01	+9.24984699E-01	-3.42913031E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
14.750000	+4.38814521E+01	+4.51412806E+01	+9.24122816E-01	-3.46595621E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
15.000000	+4.39455649E+01	+4.52042965E+01	+9.23251721E-01	-3.50259090E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
15.250000	+4.40099322E+01	+4.52675563E+01	+9.22371521E-01	-3.53854268E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
15.500000	+4.40745499E+01	+4.53310564E+01	+9.21482449E-01	-3.57333467E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
15.750000	+4.41394146E+01	+4.53947937E+01	+9.20584854E-01	-3.60651031E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
16.000000	+4.42045227E+01	+4.54587654E+01	+9.19679194E-01	-3.63763831E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
16.250000	+4.42698710E+01	+4.55229689E+01	+9.18766034E-01	-3.66631714E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
16.500000	+4.43354561E+01	+4.55874017E+01	+9.17846035E-01	-3.69217890E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
16.750000	+4.44012747E+01	+4.56520615E+01	+9.16919945E-01	-3.71489264E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
17.000000	+4.44673234E+01	+4.57169458E+01	+9.15988589E-01	-3.73416706E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
17.250000	+4.45335987E+01	+4.57820523E+01	+9.15052861E-01	-3.74975255E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
17.500000	+4.46000969E+01	+4.58473785E+01	+9.14113713E-01	-3.76144271E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
17.750000	+4.46668141E+01	+4.59129219E+01	+9.13172140E-01	-3.76907513E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
18.000000	+4.47337462E+01	+4.59786796E+01	+9.12229175E-01	-3.77253166E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
18.250000	+4.48008891E+01	+4.60446487E+01	+9.11285874E-01	-3.77173807E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
18.500000	+4.48682382E+01	+4.61108260E+01	+9.10343306E-01	-3.76666313E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
18.750000	+4.49357887E+01	+4.61772081E+01	+9.09402543E-01	-3.75731720E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
19.000000	+4.50035358E+01	+4.62437913E+01	+9.08464648E-01	-3.74375031E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
19.250000	+4.50714741E+01	+4.63105718E+01	+9.07530668E-01	-3.72604981E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
19.500000	+4.51395983E+01	+4.63775454E+01	+9.06601623E-01	-3.70433764E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
19.750000	+4.52079028E+01	+4.64447076E+01	+9.05678499E-01	-3.67876720E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
20.000000	+4.52763817E+01	+4.65120539E+01	+9.04762239E-01	-3.64952000E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
20.250000	+4.53450292E+01	+4.65795792E+01	+9.03853739E-01	-3.61680201E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
20.500000	+4.54138391E+01	+4.66472786E+01	+9.02953838E-01	-3.58083990E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
20.750000	+4.54828052E+01	+4.67151468E+01	+9.02063319E-01	-3.54187710E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
21.000000	+4.55519211E+01	+4.67831782E+01	+9.01182900E-01	-3.50016984E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
21.250000	+4.56211805E+01	+4.68513673E+01	+9.00313234E-01	-3.45598315E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
21.500000	+4.56905769E+01	+4.69197083E+01	+8.99454908E-01	-3.40958696E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
21.750000	+4.57601039E+01	+4.69881953E+01	+8.98608440E-01	-3.36125223E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
22.000000	+4.58297550E+01	+4.70568224E+01	+8.97774282E-01	-3.31124732E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
22.250000	+4.58995238E+01	+4.71255836E+01	+8.96952817E-01	-3.25983449E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
22.500000	+4.59694039E+01	+4.71944729E+01	+8.96144365E-01	-3.20726666E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
22.750000	+4.60393891E+01	+4.72634843E+01	+8.95349183E-01	-3.15378445E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
23.000000	+4.61094731E+01	+4.73326119E+01	+8.94567472E-01	-3.09961351E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
23.250000	+4.61796500E+01	+4.74018496E+01	+8.93799377E-01	-3.04496221E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
23.500000	+4.62499136E+01	+4.74711916E+01	+8.93044991E-01	-2.99001967E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
23.750000	+4.63202583E+01	+4.75406321E+01	+8.92304367E-01	-2.93495412E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
24.000000	+4.63906784E+01	+4.76101655E+01	+8.91577514E-01	-2.87991167E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
24.250000	+4.64611684E+01	+4.76797862E+01	+8.90864411E-01	-2.82501549E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
24.500000	+4.65317230E+01	+4.77494888E+01	+8.90165007E-01	-2.77036526E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
24.750000	+4.66023371E+01	+4.78192680E+01	+8.89479228E-01	-2.71585998E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
6.250000	+4.19432119E+01	+4.32391017E+01	+9.52344736E-01	-3.58011559E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
6.375000	+4.19657789E+01	+4.32610888E+01	+9.51897161E-01	-3.58109028E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
6.500000	+4.19886375E+01	+4.32833677E+01	+9.51449463E-01	-3.58107138E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
6.625000	+4.20117810E+01	+4.33059318E+01	+9.51001893E-01	-3.57912073E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
6.750000	+4.20352025E+01	+4.33287747E+01	+9.50554683E-01	-3.57535022E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
6.875000	+4.20588955E+01	+4.33518900E+01	+9.50108055E-01	-3.56987380E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
7.000000	+4.20828531E+01	+4.33752713E+01	+9.49662215E-01	-3.56280710E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
7.125000	+4.21070690E+01	+4.33989124E+01	+9.49217353E-01	-3.55426703E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
7.250000	+4.21315365E+01	+4.34228068E+01	+9.48773648E-01	-3.54437144E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
7.375000	+4.21562494E+01	+4.34469486E+01	+9.48331261E-01	-3.53323877E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
7.500000	+4.21812012E+01	+4.34713314E+01	+9.47890338E-01	-3.52098765E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
7.625000	+4.22063858E+01	+4.34959494E+01	+9.47451014E-01	-3.50773656E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
7.750000	+4.22317971E+01	+4.35207964E+01	+9.47013404E-01	-3.49360346E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
7.875000	+4.22574289E+01	+4.35458666E+01	+9.46577613E-01	-3.47870549E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
8.000000	+4.22832754E+01	+4.35711543E+01	+9.46143728E-01	-3.46315858E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
8.125000	+4.23093308E+01	+4.35966535E+01	+9.45711823E-01	-3.44707714E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
8.250000	+4.23355894E+01	+4.36223589E+01	+9.45281959E-01	-3.43057375E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
8.375000	+4.23620455E+01	+4.36482647E+01	+9.44854180E-01	-3.41375883E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
8.500000	+4.23886938E+01	+4.36743655E+01	+9.44428519E-01	-3.39674039E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
8.625000	+4.24155288E+01	+4.37006561E+01	+9.44004995E-01	-3.37962366E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
8.750000	+4.24425453E+01	+4.37271312E+01	+9.43583613E-01	-3.36251092E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
8.875000	+4.24697383E+01	+4.37537857E+01	+9.43164367E-01	-3.34550117E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
9.000000	+4.24971026E+01	+4.37806146E+01	+9.42747238E-01	-3.32868992E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
9.125000	+4.25246336E+01	+4.38076130E+01	+9.42332194E-01	-3.31216895E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
9.250000	+4.25523264E+01	+4.38347760E+01	+9.41919195E-01	-3.29602613E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
9.375000	+4.25801765E+01	+4.38620991E+01	+9.41508188E-01	-3.28034517E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
9.500000	+4.26081794E+01	+4.38895777E+01	+9.41099109E-01	-3.26520552E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
9.625000	+4.26363307E+01	+4.39172074E+01	+9.40691887E-01	-3.25068213E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
9.750000	+4.26646264E+01	+4.39449838E+01	+9.40286439E-01	-3.23684536E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
9.875000	+4.26930622E+01	+4.39729027E+01	+9.39882675E-01	-3.22376085E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
10.000000	+4.27216343E+01	+4.40009602E+01	+9.39480498E-01	-3.21148937E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
10.125000	+4.27503388E+01	+4.40291522E+01	+9.39079803E-01	-3.20008681E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
10.250000	+4.27791721E+01	+4.40574750E+01	+9.38680477E-01	-3.18960403E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
10.375000	+4.28081307E+01	+4.40859248E+01	+9.38282402E-01	-3.18008684E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
10.500000	+4.28372110E+01	+4.41144980E+01	+9.37885455E-01	-3.17157597E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
10.625000	+4.28664099E+01	+4.41431912E+01	+9.37489508E-01	-3.16410703E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
10.750000	+4.28957241E+01	+4.41720011E+01	+9.37094428E-01	-3.15771052E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
10.875000	+4.29251507E+01	+4.42009245E+01	+9.36700080E-01	-3.15241186E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
11.000000	+4.29546866E+01	+4.42299582E+01	+9.36306325E-01	-3.14823136E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
11.125000	+4.29843292E+01	+4.42590992E+01	+9.35913022E-01	-3.14518435E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
11.250000	+4.30140756E+01	+4.42883448E+01	+9.35520029E-01	-3.14328117E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
11.375000	+4.30439234E+01	+4.43176921E+01	+9.35127202E-01	-3.14252727E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
11.500000	+4.30738701E+01	+4.43471386E+01	+9.34734397E-01	-3.14292333E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
11.625000	+4.31039133E+01	+4.43766816E+01	+9.34341471E-01	-3.14446530E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
11.750000	+4.31340509E+01	+4.44063188E+01	+9.33948281E-01	-3.14714457E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
11.875000	+4.31642806E+01	+4.44360479E+01	+9.33554685E-01	-3.15094809E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
12.000000	+4.31946006E+01	+4.44658667E+01	+9.33160544E-01	-3.15585847E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
12.125000	+4.32250088E+01	+4.44957731E+01	+9.32765721E-01	-3.16185418E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
12.250000	+4.32555034E+01	+4.45257650E+01	+9.32370080E-01	-3.16890969E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
12.375000	+4.32860827E+01	+4.45558407E+01	+9.31973493E-01	-3.17648823E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
3.125000	+4.14940101E+01	+4.28031828E+01	+9.62542577E-01	-2.63385460E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
3.187500	+4.15004779E+01	+4.28094335E+01	+9.62376788E-01	-2.67139752E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
3.250000	+4.15070608E+01	+4.28157964E+01	+9.62208652E-01	-2.70855273E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
3.312500	+4.15137584E+01	+4.28222709E+01	+9.62038219E-01	-2.74492984E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
3.375000	+4.15205698E+01	+4.28288564E+01	+9.61865536E-01	-2.78052367E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
3.437500	+4.15274943E+01	+4.28355521E+01	+9.61690653E-01	-2.81532951E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
3.500000	+4.15345312E+01	+4.28423575E+01	+9.61513620E-01	-2.84934314E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
3.562500	+4.15416797E+01	+4.28492718E+01	+9.61334485E-01	-2.88256079E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
3.625000	+4.15489392E+01	+4.28562943E+01	+9.61153300E-01	-2.91497919E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
3.687500	+4.15563088E+01	+4.28634244E+01	+9.60970113E-01	-2.94659554E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
3.750000	+4.15637878E+01	+4.28706614E+01	+9.60784975E-01	-2.97740751E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
3.812500	+4.15713753E+01	+4.28780046E+01	+9.60597937E-01	-3.00741325E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
3.875000	+4.15790708E+01	+4.28854533E+01	+9.60409049E-01	-3.03661137E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
3.937500	+4.15868732E+01	+4.28930066E+01	+9.60218361E-01	-3.06500098E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
4.000000	+4.15947820E+01	+4.29006641E+01	+9.60025923E-01	-3.09258164E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
4.062500	+4.16027962E+01	+4.29084248E+01	+9.59831788E-01	-3.11935338E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
4.125000	+4.16109150E+01	+4.29162880E+01	+9.59636004E-01	-3.14531672E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
4.187500	+4.16191377E+01	+4.29242531E+01	+9.59438623E-01	-3.17047261E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
4.250000	+4.16274634E+01	+4.29323192E+01	+9.59239695E-01	-3.19482248E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
4.312500	+4.16358914E+01	+4.29404857E+01	+9.59039270E-01	-3.21836824E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
4.375000	+4.16444207E+01	+4.29487517E+01	+9.58837399E-01	-3.24111222E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
4.437500	+4.16530506E+01	+4.29571165E+01	+9.58634131E-01	-3.26305721E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
4.500000	+4.16617802E+01	+4.29655793E+01	+9.58429517E-01	-3.28420646E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
4.562500	+4.16706087E+01	+4.29741393E+01	+9.58223606E-01	-3.30456366E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
4.625000	+4.16795353E+01	+4.29827959E+01	+9.58016447E-01	-3.32413292E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
4.687500	+4.16885590E+01	+4.29915481E+01	+9.57808089E-01	-3.34291879E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
4.750000	+4.16976791E+01	+4.30003952E+01	+9.57598582E-01	-3.36092626E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
4.812500	+4.17068946E+01	+4.30093364E+01	+9.57387973E-01	-3.37816073E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
4.875000	+4.17162048E+01	+4.30183709E+01	+9.57176312E-01	-3.39462802E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
4.937500	+4.17256087E+01	+4.30274980E+01	+9.56963645E-01	-3.41033434E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
5.000000	+4.17351056E+01	+4.30367167E+01	+9.56750020E-01	-3.42528632E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
5.062500	+4.17446945E+01	+4.30460264E+01	+9.56535484E-01	-3.43949097E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
5.125000	+4.17543746E+01	+4.30554262E+01	+9.56320083E-01	-3.45295571E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
5.187500	+4.17641449E+01	+4.30649153E+01	+9.56103864E-01	-3.46568833E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
5.250000	+4.17740048E+01	+4.30744929E+01	+9.55886872E-01	-3.47769696E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
5.312500	+4.17839531E+01	+4.30841582E+01	+9.55669152E-01	-3.48899014E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
5.375000	+4.17939892E+01	+4.30939103E+01	+9.55450749E-01	-3.49957675E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
5.437500	+4.18041121E+01	+4.31037484E+01	+9.55231705E-01	-3.50946599E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
5.500000	+4.18143209E+01	+4.31136718E+01	+9.55012065E-01	-3.51866744E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
5.562500	+4.18246147E+01	+4.31236796E+01	+9.54791872E-01	-3.52719098E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
5.625000	+4.18349928E+01	+4.31337710E+01	+9.54571167E-01	-3.53504682E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
5.687500	+4.18454542E+01	+4.31439452E+01	+9.54349991E-01	-3.54224548E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
5.750000	+4.18559980E+01	+4.31542013E+01	+9.54128386E-01	-3.54879777E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
5.812500	+4.18666234E+01	+4.31645385E+01	+9.53906391E-01	-3.55471480E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
5.875000	+4.18773295E+01	+4.31749561E+01	+9.53684047E-01	-3.56000798E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
5.937500	+4.18881154E+01	+4.31854531E+01	+9.53461390E-01	-3.56468894E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
6.000000	+4.18989803E+01	+4.31960288E+01	+9.53238460E-01	-3.56876963E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
6.062500	+4.19099232E+01	+4.32066823E+01	+9.53015294E-01	-3.57226220E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
6.125000	+4.19209434E+01	+4.32174128E+01	+9.52791928E-01	-3.57517907E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
6.187500	+4.19320399E+01	+4.32282196E+01	+9.52568397E-01	-3.57781123E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
1.562500	+4.13716236E+01	+4.26850589E+01	+9.65793278E-01	-1.46010764E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
1.593750	+4.13733016E+01	+4.26866765E+01	+9.65747227E-01	-1.48715966E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
1.625000	+4.13750120E+01	+4.26883253E+01	+9.65700331E-01	-1.51415091E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
1.656250	+4.13767548E+01	+4.26900053E+01	+9.65652593E-01	-1.54101963E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
1.687500	+4.13785298E+01	+4.26917166E+01	+9.65604017E-01	-1.56776382E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
1.718750	+4.13803370E+01	+4.26934589E+01	+9.65554608E-01	-1.59438151E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
1.750000	+4.13821764E+01	+4.26952323E+01	+9.65504368E-01	-1.62087073E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
1.781250	+4.13840479E+01	+4.26970368E+01	+9.65453303E-01	-1.64722955E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
1.812500	+4.13859514E+01	+4.26988722E+01	+9.65401417E-01	-1.67345606E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
1.843750	+4.13878870E+01	+4.27007385E+01	+9.65348712E-01	-1.69954836E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
1.875000	+4.13898545E+01	+4.27026358E+01	+9.65295195E-01	-1.72550458E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
1.906250	+4.13918539E+01	+4.27045639E+01	+9.65240868E-01	-1.75132287E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
1.937500	+4.13938851E+01	+4.27065227E+01	+9.65185737E-01	-1.77700139E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
1.968750	+4.13959481E+01	+4.27085123E+01	+9.65129806E-01	-1.80253835E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
2.000000	+4.13980428E+01	+4.27105326E+01	+9.65073078E-01	-1.82793194E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
2.031250	+4.14001692E+01	+4.27125834E+01	+9.65015560E-01	-1.85318042E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
2.062500	+4.14023272E+01	+4.27146649E+01	+9.64957255E-01	-1.87828204E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
2.093750	+4.14045167E+01	+4.27167768E+01	+9.64898167E-01	-1.90323508E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
2.125000	+4.14067376E+01	+4.27189193E+01	+9.64838302E-01	-1.92803786E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
2.156250	+4.14089900E+01	+4.27210921E+01	+9.64777665E-01	-1.95268869E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
2.187500	+4.14112737E+01	+4.27232952E+01	+9.64716259E-01	-1.97718595E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
2.218750	+4.14135887E+01	+4.27255286E+01	+9.64654091E-01	-2.00152800E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
2.250000	+4.14159349E+01	+4.27277923E+01	+9.64591164E-01	-2.02571325E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
2.281250	+4.14183123E+01	+4.27300861E+01	+9.64527484E-01	-2.04974012E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
2.312500	+4.14207207E+01	+4.27324100E+01	+9.64463055E-01	-2.07360708E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
2.343750	+4.14231601E+01	+4.27347640E+01	+9.64397883E-01	-2.09731259E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
2.375000	+4.14256305E+01	+4.27371479E+01	+9.64331973E-01	-2.12085516E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
2.406250	+4.14281318E+01	+4.27395618E+01	+9.64265330E-01	-2.14423332E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
2.437500	+4.14306638E+01	+4.27420055E+01	+9.64197959E-01	-2.16744562E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
2.468750	+4.14332266E+01	+4.27444790E+01	+9.64129864E-01	-2.19049064E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
2.500000	+4.14358200E+01	+4.27469822E+01	+9.64061053E-01	-2.21336699E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
2.531250	+4.14384441E+01	+4.27495150E+01	+9.63991529E-01	-2.23607331E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
2.562500	+4.14410986E+01	+4.27520775E+01	+9.63921298E-01	-2.25860824E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
2.593750	+4.14437836E+01	+4.27546695E+01	+9.63850366E-01	-2.28097048E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
2.625000	+4.14464989E+01	+4.27572909E+01	+9.63778738E-01	-2.30315874E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
2.656250	+4.14492445E+01	+4.27599418E+01	+9.63706419E-01	-2.32517176E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
2.687500	+4.14520204E+01	+4.27626219E+01	+9.63633414E-01	-2.34700830E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
2.718750	+4.14548264E+01	+4.27653313E+01	+9.63559731E-01	-2.36866717E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
2.750000	+4.14576624E+01	+4.27680699E+01	+9.63485373E-01	-2.39014718E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
2.781250	+4.14605284E+01	+4.27708376E+01	+9.63410346E-01	-2.41144717E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
2.812500	+4.14634243E+01	+4.27736344E+01	+9.63334657E-01	-2.43256604E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
2.843750	+4.14663501E+01	+4.27764601E+01	+9.63258311E-01	-2.45350268E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
2.875000	+4.14693055E+01	+4.27793147E+01	+9.63181313E-01	-2.47425603E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
2.906250	+4.14722907E+01	+4.27821981E+01	+9.63103670E-01	-2.49482504E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
2.937500	+4.14753054E+01	+4.27851103E+01	+9.63025387E-01	-2.51520872E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
2.968750	+4.14783496E+01	+4.27880511E+01	+9.62946469E-01	-2.53540607E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
3.000000	+4.14814232E+01	+4.27910206E+01	+9.62866924E-01	-2.55541614E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
3.031250	+4.14845261E+01	+4.27940185E+01	+9.62786756E-01	-2.57523802E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
3.062500	+4.14876583E+01	+4.27970449E+01	+9.62705972E-01	-2.59487080E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02
3.093750	+4.14908197E+01	+4.28000997E+01	+9.62624577E-01	-2.61440882E-03	+4.46106103E+01	-4.83638101E-02	-9.22396524E+02	+5.28910167E-01	+4.71089833E-01	+4.35569569E+01	-4.73434847E-02	-9.20020088E+02


==> anc/otoc_to_plot_free_M800_L1.1225_n250_beta2.0000.dat <==
100.000000	+1.03498081E+02	+1.09224450E+02	+2.43822883E+00	+1.81088662E-04	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
102.000000	+1.02239981E+02	+1.07957746E+02	+2.43672515E+00	-1.68477291E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
104.000000	+1.01049653E+02	+1.06737561E+02	+2.43148974E+00	-3.29208999E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
106.000000	+9.99261456E+01	+1.05569110E+02	+2.42355679E+00	-4.34862520E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
108.000000	+9.88641711E+01	+1.04453997E+02	+2.41409524E+00	-4.81297900E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
110.000000	+9.78550881E+01	+1.03390454E+02	+2.40430487E+00	-4.70278077E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
112.000000	+9.68883425E+01	+1.02374000E+02	+2.39528412E+00	-4.10229601E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
114.000000	+9.59531774E+01	+1.01398454E+02	+2.38789569E+00	-3.15479109E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
116.000000	+9.50403451E+01	+1.00457213E+02	+2.38266495E+00	-2.03809938E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
118.000000	+9.41435212E+01	+9.95445859E+01	+2.37974329E+00	-9.28304857E-04	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
120.000000	+9.32601614E+01	+9.86569525E+01	+2.37895173E+00	+3.77452242E-05	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
122.000000	+9.23916482E+01	+9.77935285E+01	+2.37989427E+00	+7.88820980E-04	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
124.000000	+9.15427302E+01	+9.69565767E+01	+2.38210702E+00	+1.32626457E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
126.000000	+9.07204094E+01	+9.61510231E+01	+2.38519933E+00	+1.71053669E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
128.000000	+8.99325513E+01	+9.53835671E+01	+2.38894916E+00	+2.03325073E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
130.000000	+8.91865387E+01	+9.46614997E+01	+2.39333233E+00	+2.38431920E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
132.000000	+8.84882581E+01	+9.39915105E+01	+2.39848644E+00	+2.82405263E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
134.000000	+8.78416080E+01	+9.33787660E+01	+2.40462854E+00	+3.36772925E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
136.000000	+8.72485692E+01	+9.28264570E+01	+2.41195736E+00	+3.98624114E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
138.000000	+8.67097251E+01	+9.23358805E+01	+2.42057351E+00	+4.62160250E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
140.000000	+8.62249988E+01	+9.19069607E+01	+2.43044377E+00	+5.21138432E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
142.000000	+8.57943278E+01	+9.15389943E+01	+2.44141904E+00	+5.71305361E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
144.000000	+8.54180455E+01	+9.12313479E+01	+2.45329598E+00	+6.11916478E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
146.000000	+8.50968618E+01	+9.09838736E+01	+2.46589570E+00	+6.45778986E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
148.000000	+8.48315002E+01	+9.07969232E+01	+2.47912714E+00	+6.77842360E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
150.000000	+8.46221765E+01	+9.06709905E+01	+2.49300940E+00	+7.12954705E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
152.000000	+8.44681517E+01	+9.06061467E+01	+2.50764533E+00	+7.53746221E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
154.000000	+8.43675380E+01	+9.06014999E+01	+2.52315925E+00	+7.99530819E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
156.000000	+8.43174193E+01	+9.06548876E+01	+2.53962656E+00	+8.46658877E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
158.000000	+8.43142109E+01	+9.07629100E+01	+2.55702560E+00	+8.90103725E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
160.000000	+8.43540995E+01	+9.09212731E+01	+2.57523071E+00	+9.25506820E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
162.000000	+8.44333929E+01	+9.11252986E+01	+2.59404587E+00	+9.50715653E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
164.000000	+8.45486803E+01	+9.13704038E+01	+2.61325934E+00	+9.66151605E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
166.000000	+8.46968085E+01	+9.16523923E+01	+2.63269194E+00	+9.73987913E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
168.000000	+8.48747517E+01	+9.19674913E+01	+2.65221885E+00	+9.76703341E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
170.000000	+8.50794752E+01	+9.23121787E+01	+2.67176007E+00	+9.75756447E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
172.000000	+8.53078758E+01	+9.26829203E+01	+2.69124911E+00	+9.70891335E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
174.000000	+8.55568328E+01	+9.30759486E+01	+2.71059573E+00	+9.60222190E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
176.000000	+8.58233534E+01	+9.34871754E+01	+2.72965800E+00	+9.40982799E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
178.000000	+8.61047399E+01	+9.39122637E+01	+2.74823504E+00	+9.10660839E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
180.000000	+8.63986935E+01	+9.43468281E+01	+2.76608443E+00	+8.68097960E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
182.000000	+8.67033043E+01	+9.47866978E+01	+2.78295896E+00	+8.14109510E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
184.000000	+8.70169428E+01	+9.52281638E+01	+2.79864881E+00	+7.51377300E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
186.000000	+8.73381071E+01	+9.56681355E+01	+2.81301405E+00	+6.83709880E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
188.000000	+8.76652687E+01	+9.61041524E+01	+2.82599721E+00	+6.15030254E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
190.000000	+8.79967368E+01	+9.65342356E+01	+2.83761526E+00	+5.48546560E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
192.000000	+8.83305291E+01	+9.69566239E+01	+2.84793907E+00	+4.86516966E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
194.000000	+8.86642213E+01	+9.73694928E+01	+2.85707594E+00	+4.30787220E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
196.000000	+8.89947400E+01	+9.77707633E+01	+2.86517056E+00	+3.83791052E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
198.000000	+8.93181118E+01	+9.81580545E+01	+2.87242758E+00	+3.41910942E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
50.000000	+1.18926680E+02	+1.20713945E+02	+1.27383379E+00	+1.04677166E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
51.000000	+1.19387192E+02	+1.21195815E+02	+1.28571300E+00	+1.32907099E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
52.000000	+1.19815608E+02	+1.21651018E+02	+1.30041521E+00	+1.60435395E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
53.000000	+1.20211215E+02	+1.22078812E+02	+1.31780008E+00	+1.86458747E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
54.000000	+1.20573328E+02	+1.22478477E+02	+1.33770696E+00	+2.10792617E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
55.000000	+1.20901297E+02	+1.22849313E+02	+1.35995860E+00	+2.33289131E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
56.000000	+1.21194503E+02	+1.23190647E+02	+1.38436478E+00	+2.53835650E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
57.000000	+1.21452363E+02	+1.23501828E+02	+1.41072573E+00	+2.72354322E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
58.000000	+1.21674340E+02	+1.23782232E+02	+1.43883565E+00	+2.88802374E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
59.000000	+1.21859937E+02	+1.24031265E+02	+1.46848621E+00	+3.03172346E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
60.000000	+1.22008712E+02	+1.24248369E+02	+1.49947012E+00	+3.15491236E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
61.000000	+1.22120279E+02	+1.24433029E+02	+1.53158446E+00	+3.25817762E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
62.000000	+1.22194315E+02	+1.24584776E+02	+1.56463367E+00	+3.34237439E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
63.000000	+1.22230560E+02	+1.24703196E+02	+1.59843194E+00	+3.40855759E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
64.000000	+1.22228827E+02	+1.24787932E+02	+1.63280482E+00	+3.45790265E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
65.000000	+1.22189002E+02	+1.24838692E+02	+1.66759000E+00	+3.49162569E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
66.000000	+1.22111044E+02	+1.24855246E+02	+1.70263733E+00	+3.51091347E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
67.000000	+1.21994996E+02	+1.24837431E+02	+1.73780827E+00	+3.51687140E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
68.000000	+1.21840982E+02	+1.24785154E+02	+1.77297476E+00	+3.51049319E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
69.000000	+1.21649215E+02	+1.24698389E+02	+1.80801813E+00	+3.49265217E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
70.000000	+1.21420003E+02	+1.24577187E+02	+1.84282781E+00	+3.46410997E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
71.000000	+1.21153755E+02	+1.24421673E+02	+1.87730033E+00	+3.42553630E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
72.000000	+1.20850987E+02	+1.24232054E+02	+1.91133853E+00	+3.37753300E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
73.000000	+1.20512333E+02	+1.24008628E+02	+1.94485099E+00	+3.32065607E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
74.000000	+1.20138547E+02	+1.23751786E+02	+1.97775165E+00	+3.25543179E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
75.000000	+1.19730512E+02	+1.23462020E+02	+2.00995962E+00	+3.18236528E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
76.000000	+1.19289248E+02	+1.23139935E+02	+2.04139896E+00	+3.10194190E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
77.000000	+1.18815909E+02	+1.22786247E+02	+2.07199846E+00	+3.01462402E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
78.000000	+1.18311795E+02	+1.22401792E+02	+2.10169144E+00	+2.92084583E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
79.000000	+1.17778347E+02	+1.21987528E+02	+2.13041538E+00	+2.82100929E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
80.000000	+1.17217147E+02	+1.21544537E+02	+2.15811162E+00	+2.71548317E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
81.000000	+1.16629921E+02	+1.21074023E+02	+2.18472504E+00	+2.60460629E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
82.000000	+1.16018528E+02	+1.20577315E+02	+2.21020375E+00	+2.48869477E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
83.000000	+1.15384961E+02	+1.20055861E+02	+2.23449894E+00	+2.36805223E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
84.000000	+1.14731335E+02	+1.19511225E+02	+2.25756480E+00	+2.24298164E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
85.000000	+1.14059879E+02	+1.18945085E+02	+2.27935857E+00	+2.11379719E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
86.000000	+1.13372923E+02	+1.18359220E+02	+2.29984074E+00	+1.98083516E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
87.000000	+1.12672882E+02	+1.17755508E+02	+2.31897527E+00	+1.84446334E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
88.000000	+1.11962238E+02	+1.17135911E+02	+2.33673001E+00	+1.70508900E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
89.000000	+1.11243524E+02	+1.16502466E+02	+2.35307705E+00	+1.56316609E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
90.000000	+1.10519294E+02	+1.15857268E+02	+2.36799333E+00	+1.41920242E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
91.000000	+1.09792104E+02	+1.15202455E+02	+2.38146110E+00	+1.27376757E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
92.000000	+1.09064483E+02	+1.14540190E+02	+2.39346868E+00	+1.12750189E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
93.000000	+1.08338900E+02	+1.13872640E+02	+2.40401114E+00	+9.81126424E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
94.000000	+1.07617739E+02	+1.13201955E+02	+2.41309121E+00	+8.35452987E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
95.000000	+1.06903263E+02	+1.12530244E+02	+2.42072020E+00	+6.91393117E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
96.000000	+1.06197585E+02	+1.11859555E+02	+2.42691907E+00	+5.49964115E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
97.000000	+1.05502633E+02	+1.11191849E+02	+2.43171948E+00	+4.12290246E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
98.000000	+1.04820125E+02	+1.10528976E+02	+2.43516487E+00	+2.79597167E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
99.000000	+1.04151537E+02	+1.09872655E+02	+2.43731143E+00	+1.49712980E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
25.000000	+9.95317528E+01	+1.02461806E+02	+1.76816787E+00	-3.45584547E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
25.500000	+1.00015857E+02	+1.02895718E+02	+1.75088910E+00	-3.45566479E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
26.000000	+1.00498321E+02	+1.03328851E+02	+1.73361122E+00	-3.45430100E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
26.500000	+1.00978969E+02	+1.03761049E+02	+1.71634609E+00	-3.45051834E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
27.000000	+1.01457636E+02	+1.04192164E+02	+1.69910604E+00	-3.44419633E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
27.500000	+1.01934160E+02	+1.04622051E+02	+1.68190412E+00	-3.43518552E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
28.000000	+1.02408386E+02	+1.05050573E+02	+1.66475418E+00	-3.42331095E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
28.500000	+1.02880165E+02	+1.05477599E+02	+1.64767101E+00	-3.40837702E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
29.000000	+1.03349350E+02	+1.05902999E+02	+1.63067041E+00	-3.39017340E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
29.500000	+1.03815798E+02	+1.06326649E+02	+1.61376928E+00	-3.36848161E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
30.000000	+1.04279365E+02	+1.06748428E+02	+1.59698560E+00	-3.34308193E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
30.500000	+1.04739914E+02	+1.07168213E+02	+1.58033846E+00	-3.31376015E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
31.000000	+1.05197302E+02	+1.07585887E+02	+1.56384800E+00	-3.28031381E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
31.500000	+1.05651393E+02	+1.08001329E+02	+1.54753532E+00	-3.24255770E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
32.000000	+1.06102044E+02	+1.08414419E+02	+1.53142242E+00	-3.20032821E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
32.500000	+1.06549117E+02	+1.08825039E+02	+1.51553204E+00	-3.15348648E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
33.000000	+1.06992472E+02	+1.09233065E+02	+1.49988756E+00	-3.10192022E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
33.500000	+1.07431968E+02	+1.09638376E+02	+1.48451284E+00	-3.04554417E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
34.000000	+1.07867465E+02	+1.10040848E+02	+1.46943211E+00	-2.98429938E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
34.500000	+1.08298824E+02	+1.10440358E+02	+1.45466984E+00	-2.91815145E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
35.000000	+1.08725903E+02	+1.10836780E+02	+1.44025060E+00	-2.84708790E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
35.500000	+1.09148567E+02	+1.11229990E+02	+1.42619896E+00	-2.77111519E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
36.000000	+1.09566677E+02	+1.11619862E+02	+1.41253945E+00	-2.69025538E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
36.500000	+1.09980098E+02	+1.12006272E+02	+1.39929641E+00	-2.60454309E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
37.000000	+1.10388697E+02	+1.12389097E+02	+1.38649402E+00	-2.51402280E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
37.500000	+1.10792343E+02	+1.12768214E+02	+1.37415618E+00	-2.41874694E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
38.000000	+1.11190907E+02	+1.13143503E+02	+1.36230655E+00	-2.31877479E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
38.500000	+1.11584262E+02	+1.13514844E+02	+1.35096843E+00	-2.21417244E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
39.000000	+1.11972284E+02	+1.13882120E+02	+1.34016482E+00	-2.10501382E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
39.500000	+1.12354850E+02	+1.14245217E+02	+1.32991830E+00	-1.99138259E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
40.000000	+1.12731839E+02	+1.14604020E+02	+1.32025100E+00	-1.87337499E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
40.500000	+1.13103135E+02	+1.14958418E+02	+1.31118455E+00	-1.75110328E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
41.000000	+1.13468618E+02	+1.15308301E+02	+1.30273996E+00	-1.62469943E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
41.500000	+1.13828176E+02	+1.15653560E+02	+1.29493755E+00	-1.49431901E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
42.000000	+1.14181692E+02	+1.15994088E+02	+1.28779677E+00	-1.36014469E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
42.500000	+1.14529055E+02	+1.16329779E+02	+1.28133611E+00	-1.22238921E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
43.000000	+1.14870151E+02	+1.16660527E+02	+1.27557288E+00	-1.08129747E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
43.500000	+1.15204871E+02	+1.16986229E+02	+1.27052313E+00	-9.37147630E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
44.000000	+1.15533103E+02	+1.17306779E+02	+1.26620141E+00	-7.90250955E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
44.500000	+1.15854737E+02	+1.17622073E+02	+1.26262062E+00	-6.40950406E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
45.000000	+1.16169665E+02	+1.17932009E+02	+1.25979190E+00	-4.89618037E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
45.500000	+1.16477777E+02	+1.18236481E+02	+1.25772444E+00	-3.36651241E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
46.000000	+1.16778966E+02	+1.18535387E+02	+1.25642539E+00	-1.82468071E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
46.500000	+1.17073126E+02	+1.18828624E+02	+1.25589976E+00	-2.75018448E-04	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
47.000000	+1.17360150E+02	+1.19116088E+02	+1.25615037E+00	+1.27804674E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
47.500000	+1.17639934E+02	+1.19397677E+02	+1.25717781E+00	+2.83005248E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
48.000000	+1.17912374E+02	+1.19673289E+02	+1.25898042E+00	+4.37655992E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
48.500000	+1.18177369E+02	+1.19942822E+02	+1.26155437E+00	+5.91320819E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
49.000000	+1.18434817E+02	+1.20206175E+02	+1.26489363E+00	+7.43576274E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
49.500000	+1.18684620E+02	+1.20463249E+02	+1.26899013E+00	+8.95023041E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
12.500000	+8.74952070E+01	+9.18687351E+01	+2.16871722E+00	-2.78048028E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
12.750000	+8.77233582E+01	+9.20664782E+01	+2.16174016E+00	-2.80116514E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
13.000000	+8.79525673E+01	+9.22652675E+01	+2.15471139E+00	-2.82175766E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
13.250000	+8.81827778E+01	+9.24650518E+01	+2.14763137E+00	-2.84218114E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
13.500000	+8.84139372E+01	+9.26657835E+01	+2.14050048E+00	-2.86246356E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
13.750000	+8.86459973E+01	+9.28674186E+01	+2.13331905E+00	-2.88262627E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
14.000000	+8.88789129E+01	+9.30699163E+01	+2.12608735E+00	-2.90268426E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
14.250000	+8.91126425E+01	+9.32732390E+01	+2.11880563E+00	-2.92264644E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
14.500000	+8.93471472E+01	+9.34773518E+01	+2.11147412E+00	-2.94251599E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
14.750000	+8.95823909E+01	+9.36822224E+01	+2.10409305E+00	-2.96229074E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
15.000000	+8.98183399E+01	+9.38878210E+01	+2.09666267E+00	-2.98196362E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
15.250000	+9.00549623E+01	+9.40941195E+01	+2.08918323E+00	-3.00152311E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
15.500000	+9.02922281E+01	+9.43010919E+01	+2.08165505E+00	-3.02095370E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
15.750000	+9.05301088E+01	+9.45087139E+01	+2.07407846E+00	-3.04023643E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
16.000000	+9.07685772E+01	+9.47169624E+01	+2.06645387E+00	-3.05934940E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
16.250000	+9.10076069E+01	+9.49258155E+01	+2.05878172E+00	-3.07826825E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
16.500000	+9.12471727E+01	+9.51352523E+01	+2.05106253E+00	-3.09696668E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
16.750000	+9.14872497E+01	+9.53452527E+01	+2.04329688E+00	-3.11541700E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
17.000000	+9.17278135E+01	+9.55557974E+01	+2.03548544E+00	-3.13359055E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
17.250000	+9.19688401E+01	+9.57668672E+01	+2.02762893E+00	-3.15145821E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
17.500000	+9.22103055E+01	+9.59784434E+01	+2.01972815E+00	-3.16899084E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
17.750000	+9.24521857E+01	+9.61905076E+01	+2.01178398E+00	-3.18615966E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
18.000000	+9.26944569E+01	+9.64030411E+01	+2.00379735E+00	-3.20293668E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
18.250000	+9.29370949E+01	+9.66160255E+01	+1.99576929E+00	-3.21929498E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
18.500000	+9.31800752E+01	+9.68294421E+01	+1.98770088E+00	-3.23520907E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
18.750000	+9.34233732E+01	+9.70432720E+01	+1.97959325E+00	-3.25065510E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
19.000000	+9.36669639E+01	+9.72574961E+01	+1.97144760E+00	-3.26561111E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
19.250000	+9.39108220E+01	+9.74720948E+01	+1.96326519E+00	-3.28005718E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
19.500000	+9.41549217E+01	+9.76870483E+01	+1.95504732E+00	-3.29397558E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
19.750000	+9.43992370E+01	+9.79023365E+01	+1.94679532E+00	-3.30735081E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
20.000000	+9.46437417E+01	+9.81179387E+01	+1.93851056E+00	-3.32016967E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
20.250000	+9.48884089E+01	+9.83338340E+01	+1.93019447E+00	-3.33242126E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
20.500000	+9.51332118E+01	+9.85500010E+01	+1.92184846E+00	-3.34409690E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
20.750000	+9.53781232E+01	+9.87664180E+01	+1.91347398E+00	-3.35519006E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
21.000000	+9.56231156E+01	+9.89830631E+01	+1.90507251E+00	-3.36569626E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
21.250000	+9.58681617E+01	+9.91999138E+01	+1.89664550E+00	-3.37561289E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
21.500000	+9.61132338E+01	+9.94169477E+01	+1.88819444E+00	-3.38493902E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
21.750000	+9.63583042E+01	+9.96341419E+01	+1.87972081E+00	-3.39367522E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
22.000000	+9.66033453E+01	+9.98514735E+01	+1.87122607E+00	-3.40182331E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
22.250000	+9.68483296E+01	+1.00068919E+02	+1.86271169E+00	-3.40938614E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
22.500000	+9.70932297E+01	+1.00286457E+02	+1.85417914E+00	-3.41636729E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
22.750000	+9.73380183E+01	+1.00504062E+02	+1.84562985E+00	-3.42277083E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
23.000000	+9.75826685E+01	+1.00721712E+02	+1.83706528E+00	-3.42860104E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
23.250000	+9.78271534E+01	+1.00939384E+02	+1.82848685E+00	-3.43386216E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
23.500000	+9.80714467E+01	+1.01157055E+02	+1.81989597E+00	-3.43855811E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
23.750000	+9.83155224E+01	+1.01374702E+02	+1.81129406E+00	-3.44269221E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
24.000000	+9.85593548E+01	+1.01592304E+02	+1.80268251E+00	-3.44626699E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
24.250000	+9.88029186E+01	+1.01809836E+02	+1.79406272E+00	-3.44928392E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
24.500000	+9.90461890E+01	+1.02027279E+02	+1.78543609E+00	-3.45174323E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
24.750000	+9.92891417E+01	+1.02244609E+02	+1.77680401E+00	-3.45392360E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
6.250000	+8.24133937E+01	+8.75092092E+01	+2.32156690E+00	-1.97792517E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
6.375000	+8.24962858E+01	+8.75794357E+01	+2.31907831E+00	-2.00381183E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
6.500000	+8.25802821E+01	+8.76506338E+01	+2.31655737E+00	-2.02940983E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
6.625000	+8.26653585E+01	+8.77227842E+01	+2.31400479E+00	-2.05443382E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
6.750000	+8.27514906E+01	+8.77958673E+01	+2.31142128E+00	-2.07889064E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
6.875000	+8.28386546E+01	+8.78698639E+01	+2.30880756E+00	-2.10278775E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
7.000000	+8.29268266E+01	+8.79447548E+01	+2.30616431E+00	-2.12613314E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
7.125000	+8.30159831E+01	+8.80205208E+01	+2.30349223E+00	-2.14893535E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
7.250000	+8.31061004E+01	+8.80971428E+01	+2.30079197E+00	-2.17120342E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
7.375000	+8.31971555E+01	+8.81746021E+01	+2.29806422E+00	-2.19294688E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
7.500000	+8.32891253E+01	+8.82528798E+01	+2.29530961E+00	-2.21417572E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
7.625000	+8.33819870E+01	+8.83319574E+01	+2.29252878E+00	-2.23490033E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
7.750000	+8.34757183E+01	+8.84118165E+01	+2.28972236E+00	-2.25513153E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
7.875000	+8.35702970E+01	+8.84924388E+01	+2.28689095E+00	-2.27488049E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
8.000000	+8.36657010E+01	+8.85738063E+01	+2.28403515E+00	-2.29415874E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
8.125000	+8.37619090E+01	+8.86559012E+01	+2.28115555E+00	-2.31297811E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
8.250000	+8.38588995E+01	+8.87387058E+01	+2.27825271E+00	-2.33135070E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
8.375000	+8.39566517E+01	+8.88222028E+01	+2.27532718E+00	-2.34928887E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
8.500000	+8.40551449E+01	+8.89063750E+01	+2.27237949E+00	-2.36680521E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
8.625000	+8.41543590E+01	+8.89912056E+01	+2.26941016E+00	-2.38391247E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
8.750000	+8.42542741E+01	+8.90766779E+01	+2.26641971E+00	-2.40062358E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
8.875000	+8.43548706E+01	+8.91627755E+01	+2.26340860E+00	-2.41695160E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
9.000000	+8.44561294E+01	+8.92494823E+01	+2.26037733E+00	-2.43290967E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
9.125000	+8.45580319E+01	+8.93367826E+01	+2.25732633E+00	-2.44851101E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
9.250000	+8.46605596E+01	+8.94246607E+01	+2.25425605E+00	-2.46376887E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
9.375000	+8.47636946E+01	+8.95131014E+01	+2.25116691E+00	-2.47869650E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
9.500000	+8.48674193E+01	+8.96020898E+01	+2.24805931E+00	-2.49330714E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
9.625000	+8.49717167E+01	+8.96916112E+01	+2.24493364E+00	-2.50761397E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
9.750000	+8.50765698E+01	+8.97816513E+01	+2.24179027E+00	-2.52163011E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
9.875000	+8.51819625E+01	+8.98721961E+01	+2.23862956E+00	-2.53536855E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
10.000000	+8.52878788E+01	+8.99632318E+01	+2.23545185E+00	-2.54884217E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
10.125000	+8.53943032E+01	+9.00547451E+01	+2.23225746E+00	-2.56206366E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
10.250000	+8.55012205E+01	+9.01467229E+01	+2.22904669E+00	-2.57504557E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
10.375000	+8.56086161E+01	+9.02391523E+01	+2.22581984E+00	-2.58780022E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
10.500000	+8.57164757E+01	+9.03320210E+01	+2.22257719E+00	-2.60033969E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
10.625000	+8.58247854E+01	+9.04253168E+01	+2.21931900E+00	-2.61267585E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
10.750000	+8.59335318E+01	+9.05190280E+01	+2.21604550E+00	-2.62482025E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
10.875000	+8.60427017E+01	+9.06131430E+01	+2.21275694E+00	-2.63678418E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
11.000000	+8.61522825E+01	+9.07076507E+01	+2.20945354E+00	-2.64857862E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
11.125000	+8.62622620E+01	+9.08025403E+01	+2.20613550E+00	-2.66021422E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
11.250000	+8.63726281E+01	+9.08978012E+01	+2.20280301E+00	-2.67170127E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
11.375000	+8.64833694E+01	+9.09934231E+01	+2.19945625E+00	-2.68304973E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
11.500000	+8.65944748E+01	+9.10893963E+01	+2.19609538E+00	-2.69426919E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
11.625000	+8.67059335E+01	+9.11857111E+01	+2.19272057E+00	-2.70536883E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
11.750000	+8.68177351E+01	+9.12823581E+01	+2.18933196E+00	-2.71635746E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
11.875000	+8.69298695E+01	+9.13793285E+01	+2.18592968E+00	-2.72724348E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
12.000000	+8.70423271E+01	+9.14766134E+01	+2.18251385E+00	-2.73803488E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
12.125000	+8.71550985E+01	+9.15742045E+01	+2.17908459E+00	-2.74873923E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
12.250000	+8.72681747E+01	+9.16720937E+01	+2.17564200E+00	-2.75936369E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
12.375000	+8.73815470E+01	+9.17702731E+01	+2.17218618E+00	-2.76994993E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
3.125000	+8.07707271E+01	+8.61252434E+01	+2.37108755E+00	-1.13071486E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
3.187500	+8.07942734E+01	+8.61449731E+01	+2.37037451E+00	-1.15103671E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
3.250000	+8.08182427E+01	+8.61650605E+01	+2.36964876E+00	-1.17129629E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
3.312500	+8.08426325E+01	+8.61855038E+01	+2.36891039E+00	-1.19143056E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
3.375000	+8.08674404E+01	+8.62063012E+01	+2.36815947E+00	-1.21143796E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
3.437500	+8.08926639E+01	+8.62274507E+01	+2.36739609E+00	-1.23131699E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
3.500000	+8.09183006E+01	+8.62489504E+01	+2.36662032E+00	-1.25106617E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
3.562500	+8.09443479E+01	+8.62707984E+01	+2.36583226E+00	-1.27068409E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
3.625000	+8.09708032E+01	+8.62929928E+01	+2.36503197E+00	-1.29016937E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
3.687500	+8.09976641E+01	+8.63155315E+01	+2.36421955E+00	-1.30952070E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
3.750000	+8.10249278E+01	+8.63384126E+01	+2.36339507E+00	-1.32873677E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
3.812500	+8.10525918E+01	+8.63616340E+01	+2.36255862E+00	-1.34781637E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
3.875000	+8.10806534E+01	+8.63851937E+01	+2.36171030E+00	-1.36675830E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
3.937500	+8.11091099E+01	+8.64090896E+01	+2.36085018E+00	-1.38556142E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
4.000000	+8.11379586E+01	+8.64333196E+01	+2.35997835E+00	-1.40422465E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
4.062500	+8.11671967E+01	+8.64578817E+01	+2.35909490E+00	-1.42274693E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
4.125000	+8.11968216E+01	+8.64827736E+01	+2.35819991E+00	-1.44112727E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
4.187500	+8.12268305E+01	+8.65079933E+01	+2.35729349E+00	-1.45936473E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
4.250000	+8.12572204E+01	+8.65335386E+01	+2.35637571E+00	-1.47745840E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
4.312500	+8.12879888E+01	+8.65594072E+01	+2.35544666E+00	-1.49540743E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
4.375000	+8.13191326E+01	+8.65855971E+01	+2.35450645E+00	-1.51321102E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
4.437500	+8.13506490E+01	+8.66121059E+01	+2.35355515E+00	-1.53086843E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
4.500000	+8.13825352E+01	+8.66389315E+01	+2.35259286E+00	-1.54837894E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
4.562500	+8.14147882E+01	+8.66660716E+01	+2.35161968E+00	-1.56574190E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
4.625000	+8.14474053E+01	+8.66935239E+01	+2.35063568E+00	-1.58295670E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
4.687500	+8.14803833E+01	+8.67212862E+01	+2.34964098E+00	-1.60002279E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
4.750000	+8.15137194E+01	+8.67493562E+01	+2.34863566E+00	-1.61693967E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
4.812500	+8.15474107E+01	+8.67777316E+01	+2.34761981E+00	-1.63370686E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
4.875000	+8.15814542E+01	+8.68064100E+01	+2.34659352E+00	-1.65032397E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
4.937500	+8.16158468E+01	+8.68353892E+01	+2.34555690E+00	-1.66679063E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
5.000000	+8.16505857E+01	+8.68646667E+01	+2.34451003E+00	-1.68310653E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
5.062500	+8.16856678E+01	+8.68942403E+01	+2.34345302E+00	-1.69927140E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
5.125000	+8.17210900E+01	+8.69241076E+01	+2.34238594E+00	-1.71528504E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
5.187500	+8.17568495E+01	+8.69542663E+01	+2.34130891E+00	-1.73114727E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
5.250000	+8.17929431E+01	+8.69847138E+01	+2.34022201E+00	-1.74685797E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
5.312500	+8.18293678E+01	+8.70154480E+01	+2.33912534E+00	-1.76241708E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
5.375000	+8.18661205E+01	+8.70464663E+01	+2.33801899E+00	-1.77782458E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
5.437500	+8.19031983E+01	+8.70777664E+01	+2.33690306E+00	-1.79308047E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
5.500000	+8.19405981E+01	+8.71093459E+01	+2.33577764E+00	-1.80818485E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
5.562500	+8.19783168E+01	+8.71412024E+01	+2.33464283E+00	-1.82313781E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
5.625000	+8.20163513E+01	+8.71733334E+01	+2.33349872E+00	-1.83793954E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
5.687500	+8.20546986E+01	+8.72057365E+01	+2.33234540E+00	-1.85259023E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
5.750000	+8.20933557E+01	+8.72384093E+01	+2.33118298E+00	-1.86709015E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
5.812500	+8.21323193E+01	+8.72713494E+01	+2.33001154E+00	-1.88143959E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
5.875000	+8.21715866E+01	+8.73045543E+01	+2.32883118E+00	-1.89563889E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
5.937500	+8.22111544E+01	+8.73380217E+01	+2.32764199E+00	-1.90968846E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
6.000000	+8.22510196E+01	+8.73717490E+01	+2.32644407E+00	-1.92358871E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
6.062500	+8.22911792E+01	+8.74057338E+01	+2.32523751E+00	-1.93734013E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
6.125000	+8.23316301E+01	+8.74399738E+01	+2.32402239E+00	-1.95094324E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
6.187500	+8.23723693E+01	+8.74744664E+01	+2.32279883E+00	-1.96447233E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.562500	+8.03257803E+01	+8.57530398E+01	+2.38458149E+00	-5.86393450E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.593750	+8.03318731E+01	+8.57581284E+01	+2.38439645E+00	-5.97813386E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.625000	+8.03380836E+01	+8.57633156E+01	+2.38420785E+00	-6.09224504E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.656250	+8.03444117E+01	+8.57686013E+01	+2.38401569E+00	-6.20617830E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.687500	+8.03508572E+01	+8.57739853E+01	+2.38381997E+00	-6.31993052E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.718750	+8.03574199E+01	+8.57794674E+01	+2.38362069E+00	-6.43349857E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.750000	+8.03640997E+01	+8.57850477E+01	+2.38341787E+00	-6.54687937E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.781250	+8.03708964E+01	+8.57907258E+01	+2.38321151E+00	-6.66006983E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.812500	+8.03778099E+01	+8.57965017E+01	+2.38300162E+00	-6.77306690E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.843750	+8.03848398E+01	+8.58023753E+01	+2.38278820E+00	-6.88586753E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.875000	+8.03919861E+01	+8.58083464E+01	+2.38257125E+00	-6.99846869E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.906250	+8.03992485E+01	+8.58144149E+01	+2.38235079E+00	-7.11086739E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.937500	+8.04066268E+01	+8.58205805E+01	+2.38212682E+00	-7.22306062E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.968750	+8.04141209E+01	+8.58268433E+01	+2.38189935E+00	-7.33504542E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
2.000000	+8.04217306E+01	+8.58332029E+01	+2.38166838E+00	-7.44681883E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
2.031250	+8.04294556E+01	+8.58396593E+01	+2.38143392E+00	-7.55837793E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
2.062500	+8.04372957E+01	+8.58462123E+01	+2.38119598E+00	-7.66971979E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
2.093750	+8.04452508E+01	+8.58528617E+01	+2.38095457E+00	-7.78084153E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
2.125000	+8.04533206E+01	+8.58596074E+01	+2.38070968E+00	-7.89174028E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
2.156250	+8.04615050E+01	+8.58664493E+01	+2.38046133E+00	-8.00241317E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
2.187500	+8.04698036E+01	+8.58733871E+01	+2.38020953E+00	-8.11285737E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
2.218750	+8.04782163E+01	+8.58804207E+01	+2.37995428E+00	-8.22307007E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
2.250000	+8.04867428E+01	+8.58875499E+01	+2.37969559E+00	-8.33304848E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
2.281250	+8.04953830E+01	+8.58947746E+01	+2.37943346E+00	-8.44278983E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
2.312500	+8.05041365E+01	+8.59020945E+01	+2.37916791E+00	-8.55229136E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
2.343750	+8.05130033E+01	+8.59095096E+01	+2.37889895E+00	-8.66155035E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
2.375000	+8.05219830E+01	+8.59170196E+01	+2.37862657E+00	-8.77056409E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
2.406250	+8.05310753E+01	+8.59246243E+01	+2.37835078E+00	-8.87932991E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
2.437500	+8.05402802E+01	+8.59323236E+01	+2.37807161E+00	-8.98784512E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
2.468750	+8.05495972E+01	+8.59401173E+01	+2.37778904E+00	-9.09610710E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
2.500000	+8.05590263E+01	+8.59480052E+01	+2.37750310E+00	-9.20411323E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
2.531250	+8.05685671E+01	+8.59559871E+01	+2.37721379E+00	-9.31186092E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
2.562500	+8.05782193E+01	+8.59640628E+01	+2.37692111E+00	-9.41934758E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
2.593750	+8.05879829E+01	+8.59722322E+01	+2.37662508E+00	-9.52657069E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
2.625000	+8.05978573E+01	+8.59804950E+01	+2.37632570E+00	-9.63352770E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
2.656250	+8.06078426E+01	+8.59888510E+01	+2.37602298E+00	-9.74021613E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
2.687500	+8.06179382E+01	+8.59973001E+01	+2.37571694E+00	-9.84663348E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
2.718750	+8.06281441E+01	+8.60058421E+01	+2.37540757E+00	-9.95277733E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
2.750000	+8.06384600E+01	+8.60144767E+01	+2.37509489E+00	-1.00586452E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
2.781250	+8.06488855E+01	+8.60232037E+01	+2.37477890E+00	-1.01642348E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
2.812500	+8.06594205E+01	+8.60320230E+01	+2.37445962E+00	-1.02695436E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
2.843750	+8.06700645E+01	+8.60409344E+01	+2.37413706E+00	-1.03745693E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
2.875000	+8.06808175E+01	+8.60499375E+01	+2.37381121E+00	-1.04793097E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
2.906250	+8.06916790E+01	+8.60590323E+01	+2.37348210E+00	-1.05837623E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
2.937500	+8.07026489E+01	+8.60682186E+01	+2.37314973E+00	-1.06879249E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
2.968750	+8.07137268E+01	+8.60774960E+01	+2.37281410E+00	-1.07917953E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
3.000000	+8.07249125E+01	+8.60868643E+01	+2.37247524E+00	-1.08953712E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
3.031250	+8.07362056E+01	+8.60963235E+01	+2.37213314E+00	-1.09986505E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
3.062500	+8.07476060E+01	+8.61058732E+01	+2.37178782E+00	-1.11016309E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
3.093750	+8.07591132E+01	+8.61155132E+01	+2.37143929E+00	-1.12044614E-02	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.781250	+8.02121596E+01	+8.56581859E+01	+2.38803340E+00	-2.95941249E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.796875	+8.02136962E+01	+8.56594682E+01	+2.38798670E+00	-3.01820889E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.812500	+8.02152631E+01	+8.56607757E+01	+2.38793908E+00	-3.07699392E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.828125	+8.02168601E+01	+8.56621085E+01	+2.38789054E+00	-3.13575601E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.843750	+8.02184874E+01	+8.56634665E+01	+2.38784109E+00	-3.19449473E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.859375	+8.02201449E+01	+8.56648497E+01	+2.38779071E+00	-3.25320964E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.875000	+8.02218326E+01	+8.56662581E+01	+2.38773942E+00	-3.31190031E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.890625	+8.02235505E+01	+8.56676918E+01	+2.38768722E+00	-3.37056631E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.906250	+8.02252986E+01	+8.56691507E+01	+2.38763409E+00	-3.42920722E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.921875	+8.02270768E+01	+8.56706347E+01	+2.38758005E+00	-3.48782260E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.937500	+8.02288852E+01	+8.56721440E+01	+2.38752510E+00	-3.54641202E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.953125	+8.02307237E+01	+8.56736784E+01	+2.38746923E+00	-3.60497507E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.968750	+8.02325924E+01	+8.56752380E+01	+2.38741244E+00	-3.66351130E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.984375	+8.02344911E+01	+8.56768227E+01	+2.38735474E+00	-3.72202030E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.000000	+8.02364200E+01	+8.56784326E+01	+2.38729613E+00	-3.78050163E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.015625	+8.02383790E+01	+8.56800676E+01	+2.38723660E+00	-3.83895488E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.031250	+8.02403680E+01	+8.56817277E+01	+2.38717616E+00	-3.89737961E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.046875	+8.02423871E+01	+8.56834130E+01	+2.38711481E+00	-3.95577541E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.062500	+8.02444362E+01	+8.56851233E+01	+2.38705255E+00	-4.01414185E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.078125	+8.02465154E+01	+8.56868588E+01	+2.38698937E+00	-4.07247850E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.093750	+8.02486246E+01	+8.56886193E+01	+2.38692528E+00	-4.13078495E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.109375	+8.02507638E+01	+8.56904050E+01	+2.38686028E+00	-4.18906077E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.125000	+8.02529329E+01	+8.56922156E+01	+2.38679437E+00	-4.24730554E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.140625	+8.02551321E+01	+8.56940513E+01	+2.38672755E+00	-4.30551885E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.156250	+8.02573612E+01	+8.56959121E+01	+2.38665982E+00	-4.36370026E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.171875	+8.02596203E+01	+8.56977979E+01	+2.38659119E+00	-4.42184938E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.187500	+8.02619093E+01	+8.56997087E+01	+2.38652164E+00	-4.47996577E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.203125	+8.02642282E+01	+8.57016445E+01	+2.38645119E+00	-4.53804902E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.218750	+8.02665770E+01	+8.57036053E+01	+2.38637983E+00	-4.59609871E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.234375	+8.02689557E+01	+8.57055911E+01	+2.38630756E+00	-4.65411443E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.250000	+8.02713642E+01	+8.57076018E+01	+2.38623439E+00	-4.71209576E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.265625	+8.02738026E+01	+8.57096375E+01	+2.38616031E+00	-4.77004229E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.281250	+8.02762709E+01	+8.57116982E+01	+2.38608532E+00	-4.82795360E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.296875	+8.02787689E+01	+8.57137838E+01	+2.38600943E+00	-4.88582929E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.312500	+8.02812967E+01	+8.57158942E+01	+2.38593264E+00	-4.94366894E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.328125	+8.02838544E+01	+8.57180296E+01	+2.38585494E+00	-5.00147213E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.343750	+8.02864418E+01	+8.57201899E+01	+2.38577634E+00	-5.05923847E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.359375	+8.02890589E+01	+8.57223751E+01	+2.38569684E+00	-5.11696754E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.375000	+8.02917058E+01	+8.57245851E+01	+2.38561644E+00	-5.17465893E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.390625	+8.02943824E+01	+8.57268200E+01	+2.38553514E+00	-5.23231224E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.406250	+8.02970886E+01	+8.57290797E+01	+2.38545293E+00	-5.28992705E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.421875	+8.02998246E+01	+8.57313643E+01	+2.38536982E+00	-5.34750297E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.437500	+8.03025902E+01	+8.57336736E+01	+2.38528582E+00	-5.40503959E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.453125	+8.03053854E+01	+8.57360078E+01	+2.38520092E+00	-5.46253650E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.468750	+8.03082103E+01	+8.57383667E+01	+2.38511512E+00	-5.51999330E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.484375	+8.03110647E+01	+8.57407504E+01	+2.38502842E+00	-5.57740959E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.500000	+8.03139488E+01	+8.57431588E+01	+2.38494082E+00	-5.63478496E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.515625	+8.03168624E+01	+8.57455920E+01	+2.38485233E+00	-5.69211903E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.531250	+8.03198055E+01	+8.57480499E+01	+2.38476294E+00	-5.74941138E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
1.546875	+8.03227782E+01	+8.57505325E+01	+2.38467266E+00	-5.80668277E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.390625	+8.01836013E+01	+8.56343569E+01	+2.38890143E+00	-1.48317377E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.398438	+8.01839863E+01	+8.56346782E+01	+2.38888972E+00	-1.51278804E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.406250	+8.01843789E+01	+8.56350057E+01	+2.38887779E+00	-1.54240088E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.414062	+8.01847791E+01	+8.56353396E+01	+2.38886562E+00	-1.57201084E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.421875	+8.01851870E+01	+8.56356799E+01	+2.38885323E+00	-1.60161784E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.429688	+8.01856024E+01	+8.56360265E+01	+2.38884060E+00	-1.63122185E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.437500	+8.01860255E+01	+8.56363794E+01	+2.38882774E+00	-1.66082280E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.445312	+8.01864561E+01	+8.56367388E+01	+2.38881465E+00	-1.69042064E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.453125	+8.01868944E+01	+8.56371044E+01	+2.38880133E+00	-1.72001532E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.460938	+8.01873402E+01	+8.56374764E+01	+2.38878777E+00	-1.74960677E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.468750	+8.01877937E+01	+8.56378548E+01	+2.38877399E+00	-1.77919494E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.476562	+8.01882548E+01	+8.56382395E+01	+2.38875997E+00	-1.80877979E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.484375	+8.01887235E+01	+8.56386305E+01	+2.38874573E+00	-1.83836124E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.492188	+8.01891998E+01	+8.56390279E+01	+2.38873125E+00	-1.86793926E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.500000	+8.01896837E+01	+8.56394316E+01	+2.38871654E+00	-1.89751377E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.507812	+8.01901752E+01	+8.56398417E+01	+2.38870160E+00	-1.92708474E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.515625	+8.01906743E+01	+8.56402581E+01	+2.38868643E+00	-1.95665209E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.523438	+8.01911810E+01	+8.56406809E+01	+2.38867103E+00	-1.98621579E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.531250	+8.01916953E+01	+8.56411100E+01	+2.38865540E+00	-2.01577576E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.539062	+8.01922172E+01	+8.56415455E+01	+2.38863953E+00	-2.04533197E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.546875	+8.01927467E+01	+8.56419873E+01	+2.38862344E+00	-2.07488434E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.554688	+8.01932838E+01	+8.56424354E+01	+2.38860711E+00	-2.10443284E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.562500	+8.01938285E+01	+8.56428899E+01	+2.38859056E+00	-2.13397739E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.570312	+8.01943808E+01	+8.56433507E+01	+2.38857377E+00	-2.16351796E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.578125	+8.01949406E+01	+8.56438178E+01	+2.38855675E+00	-2.19305448E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.585938	+8.01955081E+01	+8.56442913E+01	+2.38853950E+00	-2.22258689E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.593750	+8.01960832E+01	+8.56447711E+01	+2.38852202E+00	-2.25211515E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.601562	+8.01966658E+01	+8.56452573E+01	+2.38850431E+00	-2.28163920E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.609375	+8.01972561E+01	+8.56457498E+01	+2.38848637E+00	-2.31115897E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.617188	+8.01978539E+01	+8.56462486E+01	+2.38846820E+00	-2.34067443E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.625000	+8.01984593E+01	+8.56467538E+01	+2.38844980E+00	-2.37018551E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.632812	+8.01990723E+01	+8.56472653E+01	+2.38843117E+00	-2.39969217E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.640625	+8.01996929E+01	+8.56477831E+01	+2.38841230E+00	-2.42919433E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.648438	+8.02003211E+01	+8.56483073E+01	+2.38839321E+00	-2.45869196E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.656250	+8.02009569E+01	+8.56488378E+01	+2.38837389E+00	-2.48818499E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.664062	+8.02016002E+01	+8.56493746E+01	+2.38835433E+00	-2.51767337E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.671875	+8.02022512E+01	+8.56499177E+01	+2.38833455E+00	-2.54715705E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.679688	+8.02029097E+01	+8.56504672E+01	+2.38831453E+00	-2.57663597E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.687500	+8.02035758E+01	+8.56510230E+01	+2.38829429E+00	-2.60611007E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.695312	+8.02042494E+01	+8.56515852E+01	+2.38827381E+00	-2.63557931E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.703125	+8.02049307E+01	+8.56521536E+01	+2.38825311E+00	-2.66504363E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.710938	+8.02056195E+01	+8.56527284E+01	+2.38823217E+00	-2.69450297E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.718750	+8.02063159E+01	+8.56533095E+01	+2.38821101E+00	-2.72395728E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.726562	+8.02070199E+01	+8.56538969E+01	+2.38818961E+00	-2.75340650E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.734375	+8.02077314E+01	+8.56544907E+01	+2.38816798E+00	-2.78285058E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.742188	+8.02084505E+01	+8.56550908E+01	+2.38814613E+00	-2.81228947E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.750000	+8.02091772E+01	+8.56556972E+01	+2.38812404E+00	-2.84172311E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.757812	+8.02099115E+01	+8.56563099E+01	+2.38810173E+00	-2.87115145E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.765625	+8.02106533E+01	+8.56569289E+01	+2.38807918E+00	-2.90057443E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02
0.773438	+8.02114027E+01	+8.56575542E+01	+2.38805640E+00	-2.92999472E-03	+9.26395665E+01	-9.85887595E-02	-9.39656478E+02	+5.08755647E-01	+4.91244353E-01	+9.25181896E+01	-9.84802382E-02	-9.39459442E+02


==> anc/otoc_to_plot_free_M800_L1.1225_n250_beta20.0000.dat <==
500.000000	+1.72497093E+01	+2.35682649E+01	+2.53663782E+00	+2.70192927E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
510.000000	+1.70928419E+01	+2.35708915E+01	+2.56156665E+00	+2.28383776E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
520.000000	+1.69359814E+01	+2.35498411E+01	+2.58231457E+00	+2.01128707E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
530.000000	+1.67846054E+01	+2.35285514E+01	+2.60179240E+00	+2.05332988E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
540.000000	+1.66298261E+01	+2.35209486E+01	+2.62338117E+00	+2.11092613E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
550.000000	+1.64755020E+01	+2.35102632E+01	+2.64401092E+00	+2.01710967E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
560.000000	+1.63258495E+01	+2.35006588E+01	+2.66372337E+00	+1.93887725E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
570.000000	+1.61759155E+01	+2.34888255E+01	+2.68278846E+00	+1.93781794E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
580.000000	+1.60260883E+01	+2.34844259E+01	+2.70247972E+00	+1.94903414E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
590.000000	+1.58745447E+01	+2.34781458E+01	+2.72176915E+00	+1.88187505E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
600.000000	+1.57210285E+01	+2.34654288E+01	+2.74011723E+00	+1.76368166E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
610.000000	+1.55670879E+01	+2.34436821E+01	+2.75704278E+00	+1.70276760E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
620.000000	+1.54162168E+01	+2.34288977E+01	+2.77417258E+00	+1.85140740E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
630.000000	+1.52718206E+01	+2.34455375E+01	+2.79407093E+00	+1.95348846E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
640.000000	+1.51261961E+01	+2.34581264E+01	+2.81324235E+00	+1.70518648E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
650.000000	+1.49767547E+01	+2.34340336E+01	+2.82817466E+00	+1.40401933E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
660.000000	+1.48330785E+01	+2.34022885E+01	+2.84132273E+00	+1.47793258E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
670.000000	+1.46945566E+01	+2.34055526E+01	+2.85773331E+00	+1.70921580E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
680.000000	+1.45477978E+01	+2.34150048E+01	+2.87550705E+00	+1.70851716E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
690.000000	+1.43930877E+01	+2.34068853E+01	+2.89190365E+00	+1.57277520E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
700.000000	+1.42440811E+01	+2.33946438E+01	+2.90696255E+00	+1.49896201E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
710.000000	+1.41021393E+01	+2.33902551E+01	+2.92188289E+00	+1.53212062E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
720.000000	+1.39591483E+01	+2.33944465E+01	+2.93760497E+00	+1.50353260E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
730.000000	+1.38147862E+01	+2.33864435E+01	+2.95195354E+00	+1.40283358E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
740.000000	+1.36744989E+01	+2.33782688E+01	+2.96566164E+00	+1.38932046E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
750.000000	+1.35324450E+01	+2.33737937E+01	+2.97973995E+00	+1.43579915E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
760.000000	+1.33905314E+01	+2.33769941E+01	+2.99437762E+00	+1.46012989E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
770.000000	+1.32475006E+01	+2.33804798E+01	+3.00894255E+00	+1.40506756E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
780.000000	+1.31074604E+01	+2.33785364E+01	+3.02247897E+00	+1.31539638E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
790.000000	+1.29679966E+01	+2.33710910E+01	+3.03525048E+00	+1.24017131E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
800.000000	+1.28275583E+01	+2.33565779E+01	+3.04728240E+00	+1.15469217E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
810.000000	+1.26875891E+01	+2.33337265E+01	+3.05834432E+00	+1.09469471E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
820.000000	+1.25515086E+01	+2.33135915E+01	+3.06917629E+00	+1.20400599E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
830.000000	+1.24181160E+01	+2.33237252E+01	+3.08242444E+00	+1.49903319E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
840.000000	+1.22804991E+01	+2.33701217E+01	+3.09915696E+00	+1.58909812E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
850.000000	+1.21393614E+01	+2.33971389E+01	+3.11420640E+00	+1.31624032E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
860.000000	+1.20008756E+01	+2.33863068E+01	+3.12548176E+00	+9.82933191E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
870.000000	+1.18707630E+01	+2.33520431E+01	+3.13386507E+00	+8.06395072E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
880.000000	+1.17437303E+01	+2.33142734E+01	+3.14160966E+00	+9.24777156E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
890.000000	+1.16128717E+01	+2.33084802E+01	+3.15236061E+00	+1.15531034E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
900.000000	+1.14750711E+01	+2.33160783E+01	+3.16471587E+00	+1.21542706E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
910.000000	+1.13417423E+01	+2.33251376E+01	+3.17666915E+00	+1.15642559E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
920.000000	+1.12202856E+01	+2.33383492E+01	+3.18784438E+00	+1.09976085E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
930.000000	+1.11014112E+01	+2.33513041E+01	+3.19866437E+00	+1.05292055E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
940.000000	+1.09738952E+01	+2.33498519E+01	+3.20890279E+00	+9.84648177E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
950.000000	+1.08378509E+01	+2.33313714E+01	+3.21835733E+00	+9.53219236E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
960.000000	+1.07039652E+01	+2.33181252E+01	+3.22796718E+00	+9.48152113E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
970.000000	+1.05791400E+01	+2.33118363E+01	+3.23732038E+00	+9.50554182E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
980.000000	+1.04601302E+01	+2.33163932E+01	+3.24697826E+00	+9.68491320E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
990.000000	+1.03382253E+01	+2.33199558E+01	+3.25669020E+00	+9.73896714E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
250.000000	+2.15471853E+01	+2.43448065E+01	+1.72191666E+00	+5.12949539E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
255.000000	+2.13864263E+01	+2.42557408E+01	+1.74722033E+00	+4.99197058E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
260.000000	+2.12370098E+01	+2.41778319E+01	+1.77183637E+00	+4.87399994E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
265.000000	+2.10982720E+01	+2.41109011E+01	+1.79596033E+00	+4.78069835E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
270.000000	+2.09692530E+01	+2.40540818E+01	+1.81964335E+00	+4.64212566E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
275.000000	+2.08489204E+01	+2.40046964E+01	+1.84238158E+00	+4.50318432E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
280.000000	+2.07366882E+01	+2.39636079E+01	+1.86467520E+00	+4.43925038E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
285.000000	+2.06313587E+01	+2.39303835E+01	+1.88677409E+00	+4.32805253E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
290.000000	+2.05317697E+01	+2.39014186E+01	+1.90795572E+00	+4.19672772E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
295.000000	+2.04375778E+01	+2.38779999E+01	+1.92874136E+00	+4.16675979E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
300.000000	+2.03477364E+01	+2.38607567E+01	+1.94962332E+00	+4.08960039E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
305.000000	+2.02610966E+01	+2.38451350E+01	+1.96963737E+00	+3.92233791E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
310.000000	+2.01776651E+01	+2.38312159E+01	+1.98884670E+00	+3.85612908E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
315.000000	+2.00971340E+01	+2.38220767E+01	+2.00819866E+00	+3.85259361E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
320.000000	+2.00184254E+01	+2.38154792E+01	+2.02737263E+00	+3.74854871E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
325.000000	+1.99408480E+01	+2.38080721E+01	+2.04568415E+00	+3.60201969E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
330.000000	+1.98644357E+01	+2.38007533E+01	+2.06339283E+00	+3.54931448E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
335.000000	+1.97892565E+01	+2.37962056E+01	+2.08117729E+00	+3.57251899E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
340.000000	+1.97144192E+01	+2.37939046E+01	+2.09911802E+00	+3.52658273E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
345.000000	+1.96390886E+01	+2.37898672E+01	+2.11644312E+00	+3.36267802E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
350.000000	+1.95639180E+01	+2.37829158E+01	+2.13274480E+00	+3.24072851E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
355.000000	+1.94893986E+01	+2.37768961E+01	+2.14885040E+00	+3.27801872E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
360.000000	+1.94147130E+01	+2.37743021E+01	+2.16552499E+00	+3.33021786E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
365.000000	+1.93394447E+01	+2.37721293E+01	+2.18215258E+00	+3.22401742E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
370.000000	+1.92639526E+01	+2.37663859E+01	+2.19776516E+00	+3.04761558E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
375.000000	+1.91882390E+01	+2.37580944E+01	+2.21262874E+00	+2.98695139E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
380.000000	+1.91122356E+01	+2.37511831E+01	+2.22763468E+00	+3.02202987E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
385.000000	+1.90362865E+01	+2.37463522E+01	+2.24284904E+00	+3.02231153E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
390.000000	+1.89604502E+01	+2.37417412E+01	+2.25785779E+00	+2.97382718E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
395.000000	+1.88842114E+01	+2.37364499E+01	+2.27258731E+00	+2.90414236E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
400.000000	+1.88072864E+01	+2.37294690E+01	+2.28689921E+00	+2.78262354E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
405.000000	+1.87301524E+01	+2.37193064E+01	+2.30041354E+00	+2.64581453E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
410.000000	+1.86534946E+01	+2.37076471E+01	+2.31335736E+00	+2.63631997E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
415.000000	+1.85770098E+01	+2.36994430E+01	+2.32677674E+00	+2.77814466E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
420.000000	+1.84995035E+01	+2.36960362E+01	+2.34113881E+00	+2.87336427E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
425.000000	+1.84206786E+01	+2.36924330E+01	+2.35551039E+00	+2.76934668E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
430.000000	+1.83415683E+01	+2.36840223E+01	+2.36883227E+00	+2.56905402E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
435.000000	+1.82628715E+01	+2.36718148E+01	+2.38120093E+00	+2.47436566E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
440.000000	+1.81842368E+01	+2.36605316E+01	+2.39357593E+00	+2.52654366E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
445.000000	+1.81052818E+01	+2.36526254E+01	+2.40646636E+00	+2.57944985E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
450.000000	+1.80264883E+01	+2.36458790E+01	+2.41937043E+00	+2.54302709E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
455.000000	+1.79485061E+01	+2.36387292E+01	+2.43189663E+00	+2.48921063E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
460.000000	+1.78709673E+01	+2.36319920E+01	+2.44426253E+00	+2.46837327E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
465.000000	+1.77932650E+01	+2.36256919E+01	+2.45658037E+00	+2.45512663E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
470.000000	+1.77154301E+01	+2.36196458E+01	+2.46881380E+00	+2.42696470E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
475.000000	+1.76373997E+01	+2.36131092E+01	+2.48085001E+00	+2.36300734E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
480.000000	+1.75590969E+01	+2.36044911E+01	+2.49244387E+00	+2.26663048E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
485.000000	+1.74808070E+01	+2.35935105E+01	+2.50351632E+00	+2.17111259E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
490.000000	+1.74030163E+01	+2.35810980E+01	+2.51415500E+00	+2.13744453E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
495.000000	+1.73262110E+01	+2.35709764E+01	+2.52489076E+00	+2.15686085E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
125.000000	+2.89343004E+01	+3.01809574E+01	+9.13612756E-01	+6.54265857E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
127.500000	+2.88408658E+01	+3.01083188E+01	+9.30156585E-01	+6.69240439E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
130.000000	+2.87359261E+01	+3.00250046E+01	+9.47074778E-01	+6.83715322E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
132.500000	+2.86202093E+01	+2.99317403E+01	+9.64342351E-01	+6.97161228E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
135.000000	+2.84944577E+01	+2.98292633E+01	+9.81932840E-01	+7.09255193E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
137.500000	+2.83594287E+01	+2.97183047E+01	+9.99805111E-01	+7.19341459E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
140.000000	+2.82158944E+01	+2.95995828E+01	+1.01789991E+00	+7.26824640E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
142.500000	+2.80646353E+01	+2.94738028E+01	+1.03614634E+00	+7.31485899E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
145.000000	+2.79064309E+01	+2.93416637E+01	+1.05447421E+00	+7.33622436E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
147.500000	+2.77420511E+01	+2.92038682E+01	+1.07282746E+00	+7.33987350E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
150.000000	+2.75722489E+01	+2.90611322E+01	+1.09117357E+00	+7.33514444E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
152.500000	+2.73977557E+01	+2.89141814E+01	+1.10950319E+00	+7.32881350E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
155.000000	+2.72192760E+01	+2.87637300E+01	+1.12781764E+00	+7.32135387E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
157.500000	+2.70374856E+01	+2.86104513E+01	+1.14610996E+00	+7.30695520E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
160.000000	+2.68530346E+01	+2.84549583E+01	+1.16435242E+00	+7.27834142E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
162.500000	+2.66665516E+01	+2.82978144E+01	+1.18250166E+00	+7.23318893E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
165.000000	+2.64786440E+01	+2.81395632E+01	+1.20051836E+00	+7.17679091E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
167.500000	+2.62898918E+01	+2.79807538E+01	+1.21838562E+00	+7.11856423E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
170.000000	+2.61008378E+01	+2.78219385E+01	+1.23611118E+00	+7.06550503E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
172.500000	+2.59119829E+01	+2.76636465E+01	+1.25371314E+00	+7.01812613E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
175.000000	+2.57237892E+01	+2.75063565E+01	+1.27120181E+00	+6.97164356E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
177.500000	+2.55366877E+01	+2.73504879E+01	+1.28857136E+00	+6.92048538E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
180.000000	+2.53510836E+01	+2.71964116E+01	+1.30580424E+00	+6.86197986E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
182.500000	+2.51673547E+01	+2.70444660E+01	+1.32288126E+00	+6.79683477E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
185.000000	+2.49858506E+01	+2.68949684E+01	+1.33978842E+00	+6.72747162E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
187.500000	+2.48068932E+01	+2.67482196E+01	+1.35651862E+00	+6.65653051E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
190.000000	+2.46307762E+01	+2.66045037E+01	+1.37307107E+00	+6.58605647E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
192.500000	+2.44577618E+01	+2.64640808E+01	+1.38944890E+00	+6.51668283E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
195.000000	+2.42880769E+01	+2.63271744E+01	+1.40565448E+00	+6.44751476E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
197.500000	+2.41219146E+01	+2.61939664E+01	+1.42168647E+00	+6.37777874E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
200.000000	+2.39594374E+01	+2.60646073E+01	+1.43754338E+00	+6.30858462E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
202.500000	+2.38007838E+01	+2.59392358E+01	+1.45322940E+00	+6.24194040E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
205.000000	+2.36460738E+01	+2.58179815E+01	+1.46875308E+00	+6.17766165E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
207.500000	+2.34954075E+01	+2.57009434E+01	+1.48411771E+00	+6.11233126E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
210.000000	+2.33488549E+01	+2.55881644E+01	+1.49931473E+00	+6.04267530E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
212.500000	+2.32064511E+01	+2.54796406E+01	+1.51433108E+00	+5.97046882E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
215.000000	+2.30682016E+01	+2.53753675E+01	+1.52916708E+00	+5.90327165E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
217.500000	+2.29340932E+01	+2.52753790E+01	+1.54384744E+00	+5.84840749E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
220.000000	+2.28040984E+01	+2.51797266E+01	+1.55840912E+00	+5.80478424E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
222.500000	+2.26781746E+01	+2.50884094E+01	+1.57287136E+00	+5.76140060E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
225.000000	+2.25562712E+01	+2.50013295E+01	+1.58721612E+00	+5.70624477E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
227.500000	+2.24383435E+01	+2.49183357E+01	+1.60140259E+00	+5.63796414E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
230.000000	+2.23243624E+01	+2.48393271E+01	+1.61540594E+00	+5.56769078E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
232.500000	+2.22143051E+01	+2.47643064E+01	+1.62924104E+00	+5.50751643E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
235.000000	+2.21081308E+01	+2.46933140E+01	+1.64294352E+00	+5.45699931E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
237.500000	+2.20057619E+01	+2.46262979E+01	+1.65652604E+00	+5.40289187E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
240.000000	+2.19070893E+01	+2.45630616E+01	+1.66995798E+00	+5.33389598E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
242.500000	+2.18119977E+01	+2.45033623E+01	+1.68319552E+00	+5.25505440E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
245.000000	+2.17203849E+01	+2.44470685E+01	+1.69623325E+00	+5.18493954E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
247.500000	+2.16321535E+01	+2.43942032E+01	+1.70912021E+00	+5.12462859E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
62.500000	+2.66656231E+01	+2.76651466E+01	+6.92670531E-01	+1.25373021E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
63.750000	+2.67873670E+01	+2.77884975E+01	+6.94277084E-01	+1.31675317E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
65.000000	+2.69071210E+01	+2.79099402E+01	+6.95962414E-01	+1.38003232E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
66.250000	+2.70247934E+01	+2.80293839E+01	+6.97727164E-01	+1.44412510E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
67.500000	+2.71402932E+01	+2.81467394E+01	+6.99572727E-01	+1.50957163E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
68.750000	+2.72535293E+01	+2.82619182E+01	+7.01501093E-01	+1.57670615E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
70.000000	+2.73644102E+01	+2.83748315E+01	+7.03514493E-01	+1.64555351E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
71.250000	+2.74728439E+01	+2.84853898E+01	+7.05614977E-01	+1.71584541E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
72.500000	+2.75787385E+01	+2.85935034E+01	+7.07804106E-01	+1.78713973E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
73.750000	+2.76820029E+01	+2.86990827E+01	+7.10082827E-01	+1.85899148E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
75.000000	+2.77825475E+01	+2.88020394E+01	+7.12451585E-01	+1.93111190E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
76.250000	+2.78802849E+01	+2.89022869E+01	+7.14910606E-01	+2.00346315E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
77.500000	+2.79751303E+01	+2.89997413E+01	+7.17460243E-01	+2.07626473E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
78.750000	+2.80670011E+01	+2.90943218E+01	+7.20101268E-01	+2.14992076E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
80.000000	+2.81558174E+01	+2.91859503E+01	+7.22835045E-01	+2.22490328E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
81.250000	+2.82415012E+01	+2.92745520E+01	+7.25663526E-01	+2.30163653E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
82.500000	+2.83239767E+01	+2.93600542E+01	+7.28589136E-01	+2.38042070E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
83.750000	+2.84031700E+01	+2.94423869E+01	+7.31614578E-01	+2.46141454E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
85.000000	+2.84790098E+01	+2.95214825E+01	+7.34742672E-01	+2.54467343E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
86.250000	+2.85514275E+01	+2.95972766E+01	+7.37976262E-01	+2.63022145E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
87.500000	+2.86203578E+01	+2.96697080E+01	+7.41318226E-01	+2.71812883E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
88.750000	+2.86857394E+01	+2.97387195E+01	+7.44771584E-01	+2.80856913E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
90.000000	+2.87475148E+01	+2.98042588E+01	+7.48339649E-01	+2.90184261E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
91.250000	+2.88056315E+01	+2.98662784E+01	+7.52026190E-01	+2.99836509E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
92.500000	+2.88600409E+01	+2.99247359E+01	+7.55835561E-01	+3.09863258E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
93.750000	+2.89106995E+01	+2.99795947E+01	+7.59772772E-01	+3.20317526E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
95.000000	+2.89575679E+01	+3.00308231E+01	+7.63843500E-01	+3.31251232E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
96.250000	+2.90006114E+01	+3.00783951E+01	+7.68054052E-01	+3.42711292E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
97.500000	+2.90397998E+01	+3.01222899E+01	+7.72411282E-01	+3.54736237E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
98.750000	+2.90751077E+01	+3.01624922E+01	+7.76922458E-01	+3.67352958E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
100.000000	+2.91065146E+01	+3.01989920E+01	+7.81595106E-01	+3.80573257E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
101.250000	+2.91340053E+01	+3.02317850E+01	+7.86436790E-01	+3.94390324E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
102.500000	+2.91575701E+01	+3.02608723E+01	+7.91454864E-01	+4.08775723E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
103.750000	+2.91772048E+01	+3.02862605E+01	+7.96656183E-01	+4.23677729E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
105.000000	+2.91929114E+01	+3.03079618E+01	+8.02046807E-01	+4.39021699E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
106.250000	+2.92046979E+01	+3.03259932E+01	+8.07631725E-01	+4.54712676E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
107.500000	+2.92125785E+01	+3.03403770E+01	+8.13414624E-01	+4.70639719E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
108.750000	+2.92165735E+01	+3.03511399E+01	+8.19397718E-01	+4.86680982E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
110.000000	+2.92167091E+01	+3.03583133E+01	+8.25581649E-01	+5.02708387E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
111.250000	+2.92130174E+01	+3.03619326E+01	+8.31965428E-01	+5.18591157E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
112.500000	+2.92055361E+01	+3.03620373E+01	+8.38546427E-01	+5.34198166E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
113.750000	+2.91943086E+01	+3.03586704E+01	+8.45320382E-01	+5.49399846E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
115.000000	+2.91793831E+01	+3.03518785E+01	+8.52281424E-01	+5.64070875E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
116.250000	+2.91608135E+01	+3.03417112E+01	+8.59422154E-01	+5.78094814E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
117.500000	+2.91386582E+01	+3.03282219E+01	+8.66733794E-01	+5.91371173E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
118.750000	+2.91129808E+01	+3.03114670E+01	+8.74206433E-01	+6.03824375E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
120.000000	+2.90838497E+01	+3.02915068E+01	+8.81829403E-01	+6.15412905E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
121.250000	+2.90513374E+01	+3.02684053E+01	+8.89591756E-01	+6.26136256E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
122.500000	+2.90155209E+01	+3.02422307E+01	+8.97482810E-01	+6.36037225E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
123.750000	+2.89764807E+01	+3.02130558E+01	+9.05492687E-01	+6.45543076E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
31.250000	+2.32625059E+01	+2.42429950E+01	+6.73443418E-01	+2.61536096E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
31.875000	+2.33318553E+01	+2.43125029E+01	+6.73605061E-01	+2.55721530E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
32.500000	+2.34013958E+01	+2.43821984E+01	+6.73763070E-01	+2.51759392E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
33.125000	+2.34711087E+01	+2.44520650E+01	+6.73919761E-01	+2.51282985E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
33.750000	+2.35409753E+01	+2.45220860E+01	+6.74077174E-01	+2.53813301E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
34.375000	+2.36109770E+01	+2.45922446E+01	+6.74237027E-01	+2.58812867E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
35.000000	+2.36810956E+01	+2.46625238E+01	+6.74400690E-01	+2.65731555E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
35.625000	+2.37513132E+01	+2.47329067E+01	+6.74569192E-01	+2.74049708E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
36.250000	+2.38216124E+01	+2.48033768E+01	+6.74743252E-01	+2.83314948E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
36.875000	+2.38919766E+01	+2.48739178E+01	+6.74923335E-01	+2.93169884E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
37.500000	+2.39623898E+01	+2.49445140E+01	+6.75109715E-01	+3.03369006E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
38.125000	+2.40328367E+01	+2.50151503E+01	+6.75302547E-01	+3.13784154E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
38.750000	+2.41033027E+01	+2.50858122E+01	+6.75501945E-01	+3.24399066E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
39.375000	+2.41737738E+01	+2.51564858E+01	+6.75708046E-01	+3.35294406E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
40.000000	+2.42442363E+01	+2.52271577E+01	+6.75921063E-01	+3.46625477E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
40.625000	+2.43146770E+01	+2.52978150E+01	+6.76141327E-01	+3.58595278E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
41.250000	+2.43850831E+01	+2.53684452E+01	+6.76369307E-01	+3.71425773E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
41.875000	+2.44554415E+01	+2.54390360E+01	+6.76605610E-01	+3.85330188E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
42.500000	+2.45257396E+01	+2.55095754E+01	+6.76850970E-01	+4.00488818E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
43.125000	+2.45959642E+01	+2.55800513E+01	+6.77106221E-01	+4.17030291E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
43.750000	+2.46661025E+01	+2.56504514E+01	+6.77372258E-01	+4.35019609E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
44.375000	+2.47361412E+01	+2.57207635E+01	+6.77649995E-01	+4.54453503E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
45.000000	+2.48060670E+01	+2.57909752E+01	+6.77940324E-01	+4.75262948E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
45.625000	+2.48758663E+01	+2.58610737E+01	+6.78244074E-01	+4.97322011E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
46.250000	+2.49455256E+01	+2.59310463E+01	+6.78561977E-01	+5.20461655E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
46.875000	+2.50150314E+01	+2.60008799E+01	+6.78894651E-01	+5.44486789E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
47.500000	+2.50843700E+01	+2.60705616E+01	+6.79242585E-01	+5.69194634E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
48.125000	+2.51535280E+01	+2.61400783E+01	+6.79606144E-01	+5.94392533E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
48.750000	+2.52224922E+01	+2.62094169E+01	+6.79985576E-01	+6.19913489E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
49.375000	+2.52912494E+01	+2.62785644E+01	+6.80381036E-01	+6.45628098E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
50.000000	+2.53597868E+01	+2.63475082E+01	+6.80792611E-01	+6.71451945E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
50.625000	+2.54280917E+01	+2.64162357E+01	+6.81220351E-01	+6.97348082E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
51.250000	+2.54961517E+01	+2.64847345E+01	+6.81664296E-01	+7.23324685E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
51.875000	+2.55639545E+01	+2.65529924E+01	+6.82124507E-01	+7.49428447E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
52.500000	+2.56314881E+01	+2.66209975E+01	+6.82601082E-01	+7.75734680E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
53.125000	+2.56987406E+01	+2.66887380E+01	+6.83094175E-01	+8.02335299E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
53.750000	+2.57657001E+01	+2.67562023E+01	+6.83604001E-01	+8.29326047E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
54.375000	+2.58323546E+01	+2.68233788E+01	+6.84130833E-01	+8.56794269E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
55.000000	+2.58986923E+01	+2.68902559E+01	+6.84674994E-01	+8.84808423E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
55.625000	+2.59647012E+01	+2.69568221E+01	+6.85236843E-01	+9.13410263E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
56.250000	+2.60303694E+01	+2.70230657E+01	+6.85816757E-01	+9.42610322E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
56.875000	+2.60956846E+01	+2.70889752E+01	+6.86415106E-01	+9.72386941E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
57.500000	+2.61606348E+01	+2.71545385E+01	+6.87032240E-01	+1.00268874E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
58.125000	+2.62252077E+01	+2.72197439E+01	+6.87668467E-01	+1.03344009E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
58.750000	+2.62893909E+01	+2.72845794E+01	+6.88324040E-01	+1.06454888E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
59.375000	+2.63531722E+01	+2.73490328E+01	+6.88999153E-01	+1.09591568E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
60.000000	+2.64165394E+01	+2.74130921E+01	+6.89693935E-01	+1.12744330E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
60.625000	+2.64794801E+01	+2.74767451E+01	+6.90408457E-01	+1.15904581E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
61.250000	+2.65419823E+01	+2.75399799E+01	+6.91142742E-01	+1.19065608E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
61.875000	+2.66040340E+01	+2.76027843E+01	+6.91896777E-01	+1.22225623E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
15.625000	+2.16540276E+01	+2.26235868E+01	+6.62233446E-01	+1.71390665E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
15.937500	+2.16822247E+01	+2.26522911E+01	+6.62756420E-01	+1.63312640E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
16.250000	+2.17106670E+01	+2.26812163E+01	+6.63254150E-01	+1.55400332E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
16.562500	+2.17393483E+01	+2.27103574E+01	+6.63727672E-01	+1.47830449E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
16.875000	+2.17682629E+01	+2.27397094E+01	+6.64178091E-01	+1.40622156E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
17.187500	+2.17974047E+01	+2.27692675E+01	+6.64606561E-01	+1.33789067E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
17.500000	+2.18267680E+01	+2.27990272E+01	+6.65014272E-01	+1.27339420E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
17.812500	+2.18563470E+01	+2.28289836E+01	+6.65402432E-01	+1.21276323E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
18.125000	+2.18861358E+01	+2.28591321E+01	+6.65772249E-01	+1.15598055E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
18.437500	+2.19161285E+01	+2.28894681E+01	+6.66124920E-01	+1.10298434E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
18.750000	+2.19463196E+01	+2.29199869E+01	+6.66461614E-01	+1.05367225E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
19.062500	+2.19767031E+01	+2.29506839E+01	+6.66783465E-01	+1.00790593E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
19.375000	+2.20072734E+01	+2.29815543E+01	+6.67091556E-01	+9.65515834E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
19.687500	+2.20380248E+01	+2.30125935E+01	+6.67386912E-01	+9.26306278E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
20.000000	+2.20689517E+01	+2.30437969E+01	+6.67670497E-01	+8.90060595E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
20.312500	+2.21000487E+01	+2.30751597E+01	+6.67943200E-01	+8.56546345E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
20.625000	+2.21313102E+01	+2.31066773E+01	+6.68205839E-01	+8.25520474E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
20.937500	+2.21627308E+01	+2.31383451E+01	+6.68459151E-01	+7.96734322E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
21.250000	+2.21943055E+01	+2.31701585E+01	+6.68703798E-01	+7.69938429E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
21.562500	+2.22260291E+01	+2.32021129E+01	+6.68940362E-01	+7.44887036E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
21.875000	+2.22578966E+01	+2.32342039E+01	+6.69169352E-01	+7.21342239E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
22.187500	+2.22899032E+01	+2.32664272E+01	+6.69391201E-01	+6.99077732E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
22.500000	+2.23220443E+01	+2.32987783E+01	+6.69606275E-01	+6.77882084E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
22.812500	+2.23543153E+01	+2.33312531E+01	+6.69814877E-01	+6.57561529E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
23.125000	+2.23867120E+01	+2.33638475E+01	+6.70017251E-01	+6.37942234E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
23.437500	+2.24192302E+01	+2.33965576E+01	+6.70213591E-01	+6.18872032E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
23.750000	+2.24518660E+01	+2.34293795E+01	+6.70404046E-01	+6.00221614E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
24.062500	+2.24846155E+01	+2.34623096E+01	+6.70588730E-01	+5.81885197E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
24.375000	+2.25174751E+01	+2.34953442E+01	+6.70767725E-01	+5.63780670E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
24.687500	+2.25504414E+01	+2.35284800E+01	+6.70941093E-01	+5.45849251E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
25.000000	+2.25835110E+01	+2.35617138E+01	+6.71108880E-01	+5.28054696E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
25.312500	+2.26166809E+01	+2.35950424E+01	+6.71271127E-01	+5.10382082E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
25.625000	+2.26499480E+01	+2.36284628E+01	+6.71427869E-01	+4.92836230E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
25.937500	+2.26833094E+01	+2.36619723E+01	+6.71579150E-01	+4.75439815E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
26.250000	+2.27167624E+01	+2.36955681E+01	+6.71725019E-01	+4.58231215E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
26.562500	+2.27503044E+01	+2.37292476E+01	+6.71865544E-01	+4.41262155E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
26.875000	+2.27839328E+01	+2.37630084E+01	+6.72000808E-01	+4.24595225E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
27.187500	+2.28176451E+01	+2.37968481E+01	+6.72130916E-01	+4.08301298E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
27.500000	+2.28514390E+01	+2.38307645E+01	+6.72255996E-01	+3.92456948E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
27.812500	+2.28853121E+01	+2.38647554E+01	+6.72376202E-01	+3.77141881E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
28.125000	+2.29192622E+01	+2.38988186E+01	+6.72491710E-01	+3.62436468E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
28.437500	+2.29532869E+01	+2.39329521E+01	+6.72602724E-01	+3.48419405E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
28.750000	+2.29873842E+01	+2.39671539E+01	+6.72709472E-01	+3.35165551E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
29.062500	+2.30215517E+01	+2.40014221E+01	+6.72812203E-01	+3.22743984E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
29.375000	+2.30557872E+01	+2.40357546E+01	+6.72911187E-01	+3.11216301E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
29.687500	+2.30900887E+01	+2.40701497E+01	+6.73006713E-01	+3.00635188E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
30.000000	+2.31244537E+01	+2.41046053E+01	+6.73099084E-01	+2.91043276E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
30.312500	+2.31588802E+01	+2.41391195E+01	+6.73188615E-01	+2.82472299E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
30.625000	+2.31933659E+01	+2.41736905E+01	+6.73275629E-01	+2.74942550E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
30.937500	+2.32279086E+01	+2.42083163E+01	+6.73360454E-01	+2.67937032E-04	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
7.812500	+2.10509779E+01	+2.20002072E+01	+6.41042306E-01	+3.25131499E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
7.968750	+2.10605679E+01	+2.20102802E+01	+6.41551053E-01	+3.26064768E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
8.125000	+2.10702877E+01	+2.20204847E+01	+6.42061258E-01	+3.26867963E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
8.281250	+2.10801350E+01	+2.20308179E+01	+6.42572515E-01	+3.27412103E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
8.437500	+2.10901076E+01	+2.20412773E+01	+6.43084421E-01	+3.27699584E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
8.593750	+2.11002031E+01	+2.20518601E+01	+6.43596576E-01	+3.27733241E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
8.750000	+2.11104195E+01	+2.20625639E+01	+6.44108587E-01	+3.27516331E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
8.906250	+2.11207544E+01	+2.20733860E+01	+6.44620065E-01	+3.27052537E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
9.062500	+2.11312059E+01	+2.20843239E+01	+6.45130626E-01	+3.26345957E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
9.218750	+2.11417719E+01	+2.20953754E+01	+6.45639896E-01	+3.25401093E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
9.375000	+2.11524502E+01	+2.21065379E+01	+6.46147505E-01	+3.24222846E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
9.531250	+2.11632390E+01	+2.21178093E+01	+6.46653092E-01	+3.22816498E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
9.687500	+2.11741364E+01	+2.21291871E+01	+6.47156306E-01	+3.21187704E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
9.843750	+2.11851404E+01	+2.21406692E+01	+6.47656804E-01	+3.19342476E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
10.000000	+2.11962492E+01	+2.21522534E+01	+6.48154251E-01	+3.17287167E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
10.156250	+2.12074610E+01	+2.21639377E+01	+6.48648326E-01	+3.15028457E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
10.312500	+2.12187741E+01	+2.21757200E+01	+6.49138715E-01	+3.12573331E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
10.468750	+2.12301869E+01	+2.21875983E+01	+6.49625118E-01	+3.09929064E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
10.625000	+2.12416976E+01	+2.21995707E+01	+6.50107244E-01	+3.07103199E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
10.781250	+2.12533047E+01	+2.22116354E+01	+6.50584815E-01	+3.04103529E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
10.937500	+2.12650066E+01	+2.22237905E+01	+6.51057567E-01	+3.00938072E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
11.093750	+2.12768019E+01	+2.22360342E+01	+6.51525247E-01	+2.97615054E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
11.250000	+2.12886890E+01	+2.22483649E+01	+6.51987614E-01	+2.94142881E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
11.406250	+2.13006665E+01	+2.22607810E+01	+6.52444443E-01	+2.90530119E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
11.562500	+2.13127331E+01	+2.22732808E+01	+6.52895521E-01	+2.86785470E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
11.718750	+2.13248875E+01	+2.22858628E+01	+6.53340648E-01	+2.82917749E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
11.875000	+2.13371283E+01	+2.22985256E+01	+6.53779639E-01	+2.78935857E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
12.031250	+2.13494542E+01	+2.23112676E+01	+6.54212322E-01	+2.74848760E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
12.187500	+2.13618642E+01	+2.23240876E+01	+6.54638541E-01	+2.70665461E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
12.343750	+2.13743569E+01	+2.23369841E+01	+6.55058152E-01	+2.66394980E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
12.500000	+2.13869312E+01	+2.23499560E+01	+6.55471026E-01	+2.62046328E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
12.656250	+2.13995861E+01	+2.23630019E+01	+6.55877047E-01	+2.57628481E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
12.812500	+2.14123204E+01	+2.23761208E+01	+6.56276115E-01	+2.53150359E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
12.968750	+2.14251330E+01	+2.23893113E+01	+6.56668142E-01	+2.48620803E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
13.125000	+2.14380230E+01	+2.24025725E+01	+6.57053055E-01	+2.44048551E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
13.281250	+2.14509893E+01	+2.24159032E+01	+6.57430793E-01	+2.39442216E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
13.437500	+2.14640310E+01	+2.24293025E+01	+6.57801312E-01	+2.34810264E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
13.593750	+2.14771471E+01	+2.24427693E+01	+6.58164575E-01	+2.30160997E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
13.750000	+2.14903366E+01	+2.24563027E+01	+6.58520565E-01	+2.25502528E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
13.906250	+2.15035988E+01	+2.24699017E+01	+6.58869271E-01	+2.20842765E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
14.062500	+2.15169326E+01	+2.24835655E+01	+6.59210698E-01	+2.16189392E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
14.218750	+2.15303371E+01	+2.24972931E+01	+6.59544863E-01	+2.11549852E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
14.375000	+2.15438117E+01	+2.25110838E+01	+6.59871792E-01	+2.06931330E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
14.531250	+2.15573553E+01	+2.25249368E+01	+6.60191523E-01	+2.02340741E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
14.687500	+2.15709672E+01	+2.25388512E+01	+6.60504106E-01	+1.97784713E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
14.843750	+2.15846466E+01	+2.25528263E+01	+6.60809600E-01	+1.93269574E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
15.000000	+2.15983926E+01	+2.25668613E+01	+6.61108074E-01	+1.88801346E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
15.156250	+2.16122045E+01	+2.25809556E+01	+6.61399605E-01	+1.84385727E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
15.312500	+2.16260815E+01	+2.25951084E+01	+6.61684279E-01	+1.80028087E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
15.468750	+2.16400228E+01	+2.26093190E+01	+6.61962192E-01	+1.75700737E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
3.906250	+2.08607838E+01	+2.17995683E+01	+6.29977902E-01	+2.16339232E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
3.984375	+2.08635195E+01	+2.18024640E+01	+6.30148294E-01	+2.19864631E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
4.062500	+2.08663039E+01	+2.18054110E+01	+6.30321440E-01	+2.23366974E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
4.140625	+2.08691366E+01	+2.18084089E+01	+6.30497305E-01	+2.26822805E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
4.218750	+2.08720174E+01	+2.18114574E+01	+6.30675851E-01	+2.30231323E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
4.296875	+2.08749459E+01	+2.18145561E+01	+6.30857041E-01	+2.33591738E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
4.375000	+2.08779219E+01	+2.18177048E+01	+6.31040838E-01	+2.36903268E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
4.453125	+2.08809450E+01	+2.18209031E+01	+6.31227203E-01	+2.40165144E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
4.531250	+2.08840149E+01	+2.18241506E+01	+6.31416096E-01	+2.43376606E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
4.609375	+2.08871314E+01	+2.18274470E+01	+6.31607479E-01	+2.46536909E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
4.687500	+2.08902941E+01	+2.18307920E+01	+6.31801310E-01	+2.49645315E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
4.765625	+2.08935027E+01	+2.18341852E+01	+6.31997550E-01	+2.52701104E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
4.843750	+2.08967569E+01	+2.18376262E+01	+6.32196156E-01	+2.55703565E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
4.921875	+2.09000563E+01	+2.18411147E+01	+6.32397086E-01	+2.58652003E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
5.000000	+2.09034007E+01	+2.18446503E+01	+6.32600299E-01	+2.61545737E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
5.078125	+2.09067897E+01	+2.18482327E+01	+6.32805752E-01	+2.64384099E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
5.156250	+2.09102230E+01	+2.18518615E+01	+6.33013400E-01	+2.67166439E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
5.234375	+2.09137002E+01	+2.18555363E+01	+6.33223199E-01	+2.69892121E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
5.312500	+2.09172211E+01	+2.18592569E+01	+6.33435106E-01	+2.72560526E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
5.390625	+2.09207854E+01	+2.18630227E+01	+6.33649075E-01	+2.75171050E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
5.468750	+2.09243926E+01	+2.18668334E+01	+6.33865061E-01	+2.77723109E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
5.546875	+2.09280425E+01	+2.18706888E+01	+6.34083017E-01	+2.80216135E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
5.625000	+2.09317347E+01	+2.18745883E+01	+6.34302898E-01	+2.82649579E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
5.703125	+2.09354690E+01	+2.18785317E+01	+6.34524657E-01	+2.85022912E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
5.781250	+2.09392449E+01	+2.18825185E+01	+6.34748247E-01	+2.87335620E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
5.859375	+2.09430622E+01	+2.18865484E+01	+6.34973619E-01	+2.89587214E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
5.937500	+2.09469205E+01	+2.18906210E+01	+6.35200727E-01	+2.91777223E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
6.015625	+2.09508195E+01	+2.18947359E+01	+6.35429521E-01	+2.93905196E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
6.093750	+2.09547588E+01	+2.18988928E+01	+6.35659954E-01	+2.95970703E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
6.171875	+2.09587382E+01	+2.19030912E+01	+6.35891975E-01	+2.97973339E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
6.250000	+2.09627573E+01	+2.19073309E+01	+6.36125537E-01	+2.99912716E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
6.328125	+2.09668158E+01	+2.19116114E+01	+6.36360589E-01	+3.01788472E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
6.406250	+2.09709133E+01	+2.19159324E+01	+6.36597081E-01	+3.03600267E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
6.484375	+2.09750495E+01	+2.19202935E+01	+6.36834964E-01	+3.05347783E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
6.562500	+2.09792241E+01	+2.19246943E+01	+6.37074187E-01	+3.07030728E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
6.640625	+2.09834368E+01	+2.19291344E+01	+6.37314700E-01	+3.08648833E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
6.718750	+2.09876873E+01	+2.19336135E+01	+6.37556451E-01	+3.10201851E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
6.796875	+2.09919751E+01	+2.19381312E+01	+6.37799390E-01	+3.11689564E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
6.875000	+2.09963001E+01	+2.19426871E+01	+6.38043466E-01	+3.13111775E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
6.953125	+2.10006618E+01	+2.19472809E+01	+6.38288627E-01	+3.14468315E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
7.031250	+2.10050600E+01	+2.19519121E+01	+6.38534823E-01	+3.15759040E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
7.109375	+2.10094944E+01	+2.19565806E+01	+6.38782001E-01	+3.16983830E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
7.187500	+2.10139645E+01	+2.19612857E+01	+6.39030110E-01	+3.18142593E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
7.265625	+2.10184702E+01	+2.19660273E+01	+6.39279099E-01	+3.19235262E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
7.343750	+2.10230110E+01	+2.19708049E+01	+6.39528915E-01	+3.20261799E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
7.421875	+2.10275868E+01	+2.19756182E+01	+6.39779508E-01	+3.21222190E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
7.500000	+2.10321971E+01	+2.19804667E+01	+6.40030825E-01	+3.22116449E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
7.578125	+2.10368417E+01	+2.19853503E+01	+6.40282815E-01	+3.22944615E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
7.656250	+2.10415202E+01	+2.19902685E+01	+6.40535426E-01	+3.23706759E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
7.734375	+2.10462324E+01	+2.19952209E+01	+6.40788607E-01	+3.24435911E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
1.953125	+2.08089863E+01	+2.17447034E+01	+6.26705044E-01	+1.15271593E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
1.992188	+2.08096970E+01	+2.17454566E+01	+6.26750502E-01	+1.17476400E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
2.031250	+2.08104214E+01	+2.17462244E+01	+6.26796822E-01	+1.19678274E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
2.070312	+2.08111595E+01	+2.17470066E+01	+6.26844001E-01	+1.21874224E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
2.109375	+2.08119112E+01	+2.17478033E+01	+6.26892037E-01	+1.24064138E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
2.148438	+2.08126766E+01	+2.17486144E+01	+6.26940926E-01	+1.26247900E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
2.187500	+2.08134555E+01	+2.17494399E+01	+6.26990668E-01	+1.28425396E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
2.226562	+2.08142481E+01	+2.17502798E+01	+6.27041259E-01	+1.30596513E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
2.265625	+2.08150541E+01	+2.17511340E+01	+6.27092696E-01	+1.32761137E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
2.304688	+2.08158737E+01	+2.17520026E+01	+6.27144978E-01	+1.34919154E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
2.343750	+2.08167069E+01	+2.17528854E+01	+6.27198102E-01	+1.37070451E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
2.382812	+2.08175535E+01	+2.17537825E+01	+6.27252064E-01	+1.39214912E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
2.421875	+2.08184135E+01	+2.17546939E+01	+6.27306863E-01	+1.41352426E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
2.460938	+2.08192870E+01	+2.17556194E+01	+6.27362496E-01	+1.43482878E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
2.500000	+2.08201739E+01	+2.17565592E+01	+6.27418959E-01	+1.45606156E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
2.539062	+2.08210741E+01	+2.17575131E+01	+6.27476251E-01	+1.47722145E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
2.578125	+2.08219878E+01	+2.17584812E+01	+6.27534367E-01	+1.49830733E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
2.617188	+2.08229147E+01	+2.17594633E+01	+6.27593306E-01	+1.51931806E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
2.656250	+2.08238549E+01	+2.17604595E+01	+6.27653064E-01	+1.54025251E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
2.695312	+2.08248084E+01	+2.17614697E+01	+6.27713638E-01	+1.56110957E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
2.734375	+2.08257752E+01	+2.17624940E+01	+6.27775026E-01	+1.58188809E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
2.773438	+2.08267551E+01	+2.17635322E+01	+6.27837223E-01	+1.60258696E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
2.812500	+2.08277483E+01	+2.17645844E+01	+6.27900228E-01	+1.62320504E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
2.851562	+2.08287546E+01	+2.17656504E+01	+6.27964036E-01	+1.64374123E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
2.890625	+2.08297740E+01	+2.17667304E+01	+6.28028645E-01	+1.66419439E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
2.929688	+2.08308065E+01	+2.17678242E+01	+6.28094051E-01	+1.68456341E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
2.968750	+2.08318521E+01	+2.17689318E+01	+6.28160252E-01	+1.70484718E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
3.007812	+2.08329107E+01	+2.17700532E+01	+6.28227243E-01	+1.72504457E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
3.046875	+2.08339824E+01	+2.17711884E+01	+6.28295021E-01	+1.74515448E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
3.085938	+2.08350670E+01	+2.17723372E+01	+6.28363583E-01	+1.76517580E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
3.125000	+2.08361645E+01	+2.17734998E+01	+6.28432925E-01	+1.78510741E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
3.164062	+2.08372750E+01	+2.17746760E+01	+6.28503044E-01	+1.80494822E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
3.203125	+2.08383983E+01	+2.17758658E+01	+6.28573937E-01	+1.82469712E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
3.242188	+2.08395345E+01	+2.17770691E+01	+6.28645599E-01	+1.84435300E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
3.281250	+2.08406835E+01	+2.17782861E+01	+6.28718027E-01	+1.86391478E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
3.320312	+2.08418453E+01	+2.17795165E+01	+6.28791217E-01	+1.88338136E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
3.359375	+2.08430199E+01	+2.17807604E+01	+6.28865166E-01	+1.90275165E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
3.398438	+2.08442072E+01	+2.17820177E+01	+6.28939870E-01	+1.92202455E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
3.437500	+2.08454071E+01	+2.17832884E+01	+6.29015324E-01	+1.94119899E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
3.476562	+2.08466197E+01	+2.17845725E+01	+6.29091526E-01	+1.96027387E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
3.515625	+2.08478450E+01	+2.17858699E+01	+6.29168471E-01	+1.97924814E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
3.554688	+2.08490828E+01	+2.17871806E+01	+6.29246155E-01	+1.99812070E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
3.593750	+2.08503331E+01	+2.17885046E+01	+6.29324574E-01	+2.01689049E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
3.632812	+2.08515960E+01	+2.17898417E+01	+6.29403724E-01	+2.03555645E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
3.671875	+2.08528714E+01	+2.17911920E+01	+6.29483602E-01	+2.05411750E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
3.710938	+2.08541592E+01	+2.17925555E+01	+6.29564202E-01	+2.07257260E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
3.750000	+2.08554595E+01	+2.17939320E+01	+6.29645521E-01	+2.09092068E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
3.789062	+2.08567721E+01	+2.17953216E+01	+6.29727555E-01	+2.10916070E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
3.828125	+2.08580970E+01	+2.17967242E+01	+6.29810299E-01	+2.12729161E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02
3.867188	+2.08594343E+01	+2.17981398E+01	+6.29893750E-01	+2.14536771E-03	+2.29755445E+01	-2.57913903E-02	-8.90822257E+02	+5.42153258E-01	+4.57846742E-01	+2.17209968E+01	-2.45191292E-02	-8.85879620E+02


==> anc/otoc_to_plot_free_M800_L1.1225_n250_beta5.0000.dat <==
300.000000	+6.11594603E+01	+7.17342145E+01	+3.05161666E+00	+2.27044959E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
306.000000	+6.12517533E+01	+7.20030072E+01	+3.06816957E+00	+3.24718411E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
312.000000	+6.13195040E+01	+7.23144498E+01	+3.09058287E+00	+4.21331441E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
318.000000	+6.13066968E+01	+7.26155079E+01	+3.11872934E+00	+4.91169733E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
324.000000	+6.11864666E+01	+7.28489374E+01	+3.14952324E+00	+5.21176642E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
330.000000	+6.09673874E+01	+7.30060500E+01	+3.18127054E+00	+5.17741404E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
336.000000	+6.06736776E+01	+7.30837077E+01	+3.21165221E+00	+5.02465234E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
342.000000	+6.03198997E+01	+7.31067737E+01	+3.24156636E+00	+4.92627279E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
348.000000	+5.99201544E+01	+7.30859247E+01	+3.27076748E+00	+4.60708064E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
354.000000	+5.94916656E+01	+7.30053679E+01	+3.29685133E+00	+4.16724752E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
360.000000	+5.90501784E+01	+7.28910687E+01	+3.32077445E+00	+3.76643647E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
366.000000	+5.86232984E+01	+7.27617958E+01	+3.34204857E+00	+3.16328229E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
372.000000	+5.82262985E+01	+7.26026797E+01	+3.35873384E+00	+2.67294265E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
378.000000	+5.78572825E+01	+7.24566280E+01	+3.37412388E+00	+2.55299491E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
384.000000	+5.75214045E+01	+7.23450356E+01	+3.38936978E+00	+2.27673449E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
390.000000	+5.72180245E+01	+7.22217347E+01	+3.40144469E+00	+1.96757623E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
396.000000	+5.69342837E+01	+7.21120788E+01	+3.41298070E+00	+2.12996469E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
402.000000	+5.66533162E+01	+7.20454577E+01	+3.42700427E+00	+2.34713387E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
408.000000	+5.63605707E+01	+7.19719349E+01	+3.44114630E+00	+2.41012517E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
414.000000	+5.60435938E+01	+7.18873991E+01	+3.45592577E+00	+2.76774209E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
420.000000	+5.57023038E+01	+7.18408732E+01	+3.47435921E+00	+3.14995539E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
426.000000	+5.53593408E+01	+7.18134963E+01	+3.49372524E+00	+3.03099014E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
432.000000	+5.50325892E+01	+7.17689543E+01	+3.51073109E+00	+2.83693590E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
438.000000	+5.47267397E+01	+7.17506916E+01	+3.52776847E+00	+2.98262767E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
444.000000	+5.44470316E+01	+7.17932659E+01	+3.54652262E+00	+2.99368290E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
450.000000	+5.41951834E+01	+7.18418249E+01	+3.56369266E+00	+2.72266117E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
456.000000	+5.39687424E+01	+7.18910715E+01	+3.57919455E+00	+2.64291146E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
462.000000	+5.37747555E+01	+7.19900286E+01	+3.59540760E+00	+2.55662569E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
468.000000	+5.36197590E+01	+7.21004579E+01	+3.60987406E+00	+2.21254916E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
474.000000	+5.34923108E+01	+7.21976875E+01	+3.62195819E+00	+2.13539322E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
480.000000	+5.33680183E+01	+7.23283995E+01	+3.63549878E+00	+2.40902613E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
486.000000	+5.32218258E+01	+7.24758353E+01	+3.65086650E+00	+2.40253800E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
492.000000	+5.30306328E+01	+7.25456066E+01	+3.66432924E+00	+2.22642251E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
498.000000	+5.27736880E+01	+7.25490416E+01	+3.67758357E+00	+2.58987673E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
504.000000	+5.24385155E+01	+7.25695087E+01	+3.69540776E+00	+3.10045546E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
510.000000	+5.20352293E+01	+7.25601924E+01	+3.71478904E+00	+2.94446524E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
516.000000	+5.15850634E+01	+7.24400724E+01	+3.73074134E+00	+2.45710661E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
522.000000	+5.11129447E+01	+7.22521024E+01	+3.74427432E+00	+2.34251387E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
528.000000	+5.06480116E+01	+7.20975757E+01	+3.75885151E+00	+2.42565375E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
534.000000	+5.02117352E+01	+7.19752510E+01	+3.77338216E+00	+2.13908615E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
540.000000	+4.98078237E+01	+7.18151049E+01	+3.78452054E+00	+1.70430859E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
546.000000	+4.94461637E+01	+7.16593633E+01	+3.79383387E+00	+1.63747623E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
552.000000	+4.91467864E+01	+7.15907809E+01	+3.80417026E+00	+1.69741281E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
558.000000	+4.89140085E+01	+7.15843072E+01	+3.81420282E+00	+1.43250901E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
564.000000	+4.87392949E+01	+7.15724393E+01	+3.82136036E+00	+1.09961635E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
570.000000	+4.86150395E+01	+7.15864641E+01	+3.82739822E+00	+1.18775609E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
576.000000	+4.85253236E+01	+7.16862409E+01	+3.83561344E+00	+1.48404654E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
582.000000	+4.84398593E+01	+7.18240362E+01	+3.84520678E+00	+1.60819672E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
588.000000	+4.83341789E+01	+7.19464046E+01	+3.85491180E+00	+1.73103160E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
594.000000	+4.81844462E+01	+7.20594483E+01	+3.86597916E+00	+1.95808744E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
150.000000	+6.80832099E+01	+7.24974247E+01	+2.17797715E+00	+7.86271180E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
153.000000	+6.76378437E+01	+7.21602530E+01	+2.20219207E+00	+8.28056732E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
156.000000	+6.72677558E+01	+7.19068232E+01	+2.22766055E+00	+8.71076254E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
159.000000	+6.69684820E+01	+7.17335388E+01	+2.25445664E+00	+9.09831893E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
162.000000	+6.67346089E+01	+7.16339626E+01	+2.28225047E+00	+9.34731521E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
165.000000	+6.65610674E+01	+7.16010032E+01	+2.31054053E+00	+9.45322630E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
168.000000	+6.64432686E+01	+7.16285424E+01	+2.33896982E+00	+9.47970401E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
171.000000	+6.63764830E+01	+7.17113907E+01	+2.36741876E+00	+9.47730265E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
174.000000	+6.63553798E+01	+7.18440525E+01	+2.39583364E+00	+9.42793576E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
177.000000	+6.63742907E+01	+7.20196802E+01	+2.42398637E+00	+9.25881942E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
180.000000	+6.64279497E+01	+7.22301625E+01	+2.45138656E+00	+8.90641819E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
183.000000	+6.65119432E+01	+7.24672201E+01	+2.47742488E+00	+8.37268862E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
186.000000	+6.66225343E+01	+7.27236735E+01	+2.50162269E+00	+7.72593625E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
189.000000	+6.67561811E+01	+7.29940170E+01	+2.52378050E+00	+7.05219728E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
192.000000	+6.69090884E+01	+7.32739258E+01	+2.54393587E+00	+6.40831643E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
195.000000	+6.70768091E+01	+7.35591599E+01	+2.56223040E+00	+5.82634079E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
198.000000	+6.72536118E+01	+7.38448864E+01	+2.57889392E+00	+5.36261742E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
201.000000	+6.74315693E+01	+7.41258861E+01	+2.59440610E+00	+5.11236660E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
204.000000	+6.76001786E+01	+7.43967680E+01	+2.60956812E+00	+5.13719090E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
207.000000	+6.77472045E+01	+7.46510741E+01	+2.62522925E+00	+5.38576285E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
210.000000	+6.78601253E+01	+7.48799308E+01	+2.64188269E+00	+5.72608569E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
213.000000	+6.79272831E+01	+7.50724673E+01	+2.65958576E+00	+6.06235344E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
216.000000	+6.79389003E+01	+7.52187457E+01	+2.67825681E+00	+6.38548582E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
219.000000	+6.78884509E+01	+7.53126996E+01	+2.69789868E+00	+6.69409216E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
222.000000	+6.77739668E+01	+7.53521553E+01	+2.71842137E+00	+6.90930230E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
225.000000	+6.75982203E+01	+7.53367160E+01	+2.73935449E+00	+6.92466138E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
228.000000	+6.73674596E+01	+7.52671388E+01	+2.75996933E+00	+6.73700533E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
231.000000	+6.70896274E+01	+7.51473370E+01	+2.77977652E+00	+6.47171878E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
234.000000	+6.67730707E+01	+7.49855303E+01	+2.79879965E+00	+6.25321508E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
237.000000	+6.64256824E+01	+7.47914545E+01	+2.81729581E+00	+6.08893838E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
240.000000	+6.60540518E+01	+7.45720904E+01	+2.83533328E+00	+5.91334978E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
243.000000	+6.56631316E+01	+7.43310506E+01	+2.85277591E+00	+5.70645351E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
246.000000	+6.52573029E+01	+7.40720385E+01	+2.86957200E+00	+5.50491452E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
249.000000	+6.48421850E+01	+7.38011814E+01	+2.88580540E+00	+5.30631401E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
252.000000	+6.44251512E+01	+7.35250446E+01	+2.90140988E+00	+5.04169512E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
255.000000	+6.40138550E+01	+7.32480034E+01	+2.91605557E+00	+4.68192165E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
258.000000	+6.36146468E+01	+7.29737945E+01	+2.92950141E+00	+4.31800220E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
261.000000	+6.32327077E+01	+7.27092205E+01	+2.94196358E+00	+4.07062189E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
264.000000	+6.28730511E+01	+7.24635985E+01	+2.95392514E+00	+3.93376266E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
267.000000	+6.25404018E+01	+7.22432452E+01	+2.96556616E+00	+3.77308363E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
270.000000	+6.22381055E+01	+7.20482447E+01	+2.97656365E+00	+3.49469863E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
273.000000	+6.19680946E+01	+7.18765371E+01	+2.98653435E+00	+3.15829665E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
276.000000	+6.17323507E+01	+7.17301624E+01	+2.99551343E+00	+2.88344789E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
279.000000	+6.15337295E+01	+7.16150863E+01	+3.00383504E+00	+2.68742416E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
282.000000	+6.13746842E+01	+7.15350129E+01	+3.01163797E+00	+2.48410632E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
285.000000	+6.12554676E+01	+7.14882087E+01	+3.01873968E+00	+2.23947165E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
288.000000	+6.11740970E+01	+7.14718696E+01	+3.02507480E+00	+2.05397007E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
291.000000	+6.11277300E+01	+7.14873579E+01	+3.03106350E+00	+2.04584215E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
294.000000	+6.11132273E+01	+7.15381846E+01	+3.03734985E+00	+2.19617447E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
297.000000	+6.11261039E+01	+7.16231445E+01	+3.04424054E+00	+2.39761817E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
75.000000	+9.16841853E+01	+9.41272258E+01	+1.58639055E+00	+2.29157405E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
76.500000	+9.14553285E+01	+9.39827402E+01	+1.62034291E+00	+2.23540715E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
78.000000	+9.11803048E+01	+9.37927995E+01	+1.65345277E+00	+2.17299488E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
79.500000	+9.08608037E+01	+9.35584659E+01	+1.68553276E+00	+2.09843430E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
81.000000	+9.04988965E+01	+9.32811427E+01	+1.71640579E+00	+2.01240262E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
82.500000	+9.00970368E+01	+9.29625792E+01	+1.74590483E+00	+1.91556953E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
84.000000	+8.96580522E+01	+9.26048695E+01	+1.77387288E+00	+1.80863427E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
85.500000	+8.91851260E+01	+9.22104454E+01	+1.80016386E+00	+1.69239041E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
87.000000	+8.86817667E+01	+9.17820622E+01	+1.82464459E+00	+1.56779087E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
88.500000	+8.81517649E+01	+9.13227757E+01	+1.84719759E+00	+1.43599604E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
90.000000	+8.75991343E+01	+9.08359087E+01	+1.86772447E+00	+1.29840438E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
91.500000	+8.70280388E+01	+9.03250044E+01	+1.88614972E+00	+1.15667694E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
93.000000	+8.64427036E+01	+8.97937666E+01	+1.90242478E+00	+1.01276804E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
94.500000	+8.58473143E+01	+8.92459891E+01	+1.91653276E+00	+8.68964325E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
96.000000	+8.52459051E+01	+8.86854754E+01	+1.92849371E+00	+7.27919478E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
97.500000	+8.46422416E+01	+8.81159515E+01	+1.93837035E+00	+5.92659578E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
99.000000	+8.40397033E+01	+8.75409753E+01	+1.94627350E+00	+4.66530248E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
100.500000	+8.34411739E+01	+8.69638434E+01	+1.95236625E+00	+3.53063046E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
102.000000	+8.28489478E+01	+8.63875019E+01	+1.95686539E+00	+2.55753007E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
103.500000	+8.22646623E+01	+8.58144637E+01	+1.96003884E+00	+1.77757924E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
105.000000	+8.16892656E+01	+8.52467403E+01	+1.96219813E+00	+1.21548860E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
106.500000	+8.11230265E+01	+8.46857958E+01	+1.96368531E+00	+8.85573876E-04	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
108.000000	+8.05655928E+01	+8.41325313E+01	+1.96485485E+00	+7.88760924E-04	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
109.500000	+8.00160955E+01	+8.35873053E+01	+1.96605159E+00	+9.10730493E-04	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
111.000000	+7.94732969E+01	+8.30499943E+01	+1.96758704E+00	+1.22175469E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
112.500000	+7.89357693E+01	+8.25200926E+01	+1.96971686E+00	+1.67859628E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
114.000000	+7.84020911E+01	+8.19968454E+01	+1.97262283E+00	+2.22852151E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
115.500000	+7.78710381E+01	+8.14794049E+01	+1.97640242E+00	+2.81505159E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
117.000000	+7.73417526E+01	+8.09669937E+01	+1.98106799E+00	+3.38464119E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
118.500000	+7.68138687E+01	+8.04590612E+01	+1.98655634E+00	+3.89316213E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
120.000000	+7.62875815E+01	+7.99554118E+01	+1.99274747E+00	+4.31100897E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
121.500000	+7.57636516E+01	+7.94562936E+01	+1.99948937E+00	+4.62587984E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
123.000000	+7.52433471E+01	+7.89624330E+01	+2.00662511E+00	+4.84276056E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
124.500000	+7.47283316E+01	+7.84750130E+01	+2.01401765E+00	+4.98121138E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
126.000000	+7.42205161E+01	+7.79955960E+01	+2.02156875E+00	+5.07056354E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
127.500000	+7.37218930E+01	+7.75260033E+01	+2.02922934E+00	+5.14396386E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
129.000000	+7.32343775E+01	+7.70681659E+01	+2.03700064E+00	+5.23232521E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
130.500000	+7.27596746E+01	+7.66239691E+01	+2.04492632E+00	+5.35917229E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
132.000000	+7.22991878E+01	+7.61951122E+01	+2.05307815E+00	+5.53716597E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
133.500000	+7.18539803E+01	+7.57830026E+01	+2.06153782E+00	+5.76678836E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
135.000000	+7.14247867E+01	+7.53886984E+01	+2.07037852E+00	+6.03731057E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
136.500000	+7.10120707E+01	+7.50129037E+01	+2.07964975E+00	+6.32978498E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
138.000000	+7.06161125E+01	+7.46560155E+01	+2.08936787E+00	+6.62145552E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
139.500000	+7.02371061E+01	+7.43182076E+01	+2.09951412E+00	+6.89072252E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
141.000000	+6.98752489E+01	+7.39995347E+01	+2.11004004E+00	+7.12168445E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
142.500000	+6.95308027E+01	+7.37000353E+01	+2.12087917E+00	+7.30734157E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
144.000000	+6.92041167E+01	+7.34198135E+01	+2.13196207E+00	+7.45079205E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
145.500000	+6.88956102E+01	+7.31590844E+01	+2.14323155E+00	+7.56415677E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
147.000000	+6.86057211E+01	+7.29181761E+01	+2.15465454E+00	+7.66546428E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
148.500000	+6.83348344E+01	+7.26974891E+01	+2.16622794E+00	+7.76573805E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
37.500000	+8.27652205E+01	+8.42717610E+01	+1.10296313E+00	-9.22815404E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
38.250000	+8.31607118E+01	+8.46574130E+01	+1.09641070E+00	-8.24498379E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
39.000000	+8.35506069E+01	+8.50386300E+01	+1.09059565E+00	-7.25036351E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
39.750000	+8.39346673E+01	+8.54151793E+01	+1.08553516E+00	-6.23352858E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
40.500000	+8.43126602E+01	+8.57868347E+01	+1.08124536E+00	-5.19573929E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
41.250000	+8.46843572E+01	+8.61533755E+01	+1.07774155E+00	-4.13816954E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
42.000000	+8.50495335E+01	+8.65145858E+01	+1.07503811E+00	-3.06217125E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
42.750000	+8.54079664E+01	+8.68702526E+01	+1.07314829E+00	-1.96950838E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
43.500000	+8.57594341E+01	+8.72201647E+01	+1.07208384E+00	-8.62524107E-04	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
44.250000	+8.61037153E+01	+8.75641109E+01	+1.07185450E+00	+2.55782359E-04	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
45.000000	+8.64405884E+01	+8.79018795E+01	+1.07246752E+00	+1.38177635E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
45.750000	+8.67698319E+01	+8.82332575E+01	+1.07392717E+00	+2.51129740E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
46.500000	+8.70912245E+01	+8.85580305E+01	+1.07623446E+00	+3.63983595E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
47.250000	+8.74045455E+01	+8.88759829E+01	+1.07938692E+00	+4.76274653E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
48.000000	+8.77095759E+01	+8.91868985E+01	+1.08337858E+00	+5.87546356E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
48.750000	+8.80060988E+01	+8.94905616E+01	+1.08820012E+00	+6.97368843E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
49.500000	+8.82939002E+01	+8.97867575E+01	+1.09383911E+00	+8.05352416E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
50.250000	+8.85727693E+01	+9.00752736E+01	+1.10028040E+00	+9.11154435E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
51.000000	+8.88424992E+01	+9.03558999E+01	+1.10750643E+00	+1.01447952E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
51.750000	+8.91028868E+01	+9.06284298E+01	+1.11549760E+00	+1.11507405E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
52.500000	+8.93537328E+01	+9.08926597E+01	+1.12423254E+00	+1.21271671E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
53.250000	+8.95948419E+01	+9.11483897E+01	+1.13368835E+00	+1.30720745E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
54.000000	+8.98260228E+01	+9.13954229E+01	+1.14384065E+00	+1.39835715E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
54.750000	+9.00470876E+01	+9.16335657E+01	+1.15466371E+00	+1.48597985E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
55.500000	+9.02578526E+01	+9.18626269E+01	+1.16613035E+00	+1.56988910E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
56.250000	+9.04581379E+01	+9.20824183E+01	+1.17821204E+00	+1.64989865E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
57.000000	+9.06477684E+01	+9.22927541E+01	+1.19087883E+00	+1.72582739E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
57.750000	+9.08265738E+01	+9.24934515E+01	+1.20409945E+00	+1.79750736E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
58.500000	+9.09943893E+01	+9.26843314E+01	+1.21784144E+00	+1.86479331E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
59.250000	+9.11510566E+01	+9.28652184E+01	+1.23207135E+00	+1.92757213E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
60.000000	+9.12964246E+01	+9.30359422E+01	+1.24675502E+00	+1.98577044E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
60.750000	+9.14303498E+01	+9.31963386E+01	+1.26185791E+00	+2.03935901E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
61.500000	+9.15526974E+01	+9.33462498E+01	+1.27734541E+00	+2.08835339E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
62.250000	+9.16633417E+01	+9.34855261E+01	+1.29318321E+00	+2.13281041E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
63.000000	+9.17621663E+01	+9.36140260E+01	+1.30933757E+00	+2.17282115E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
63.750000	+9.18490652E+01	+9.37316173E+01	+1.32577553E+00	+2.20850116E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
64.500000	+9.19239424E+01	+9.38381771E+01	+1.34246508E+00	+2.23997933E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
65.250000	+9.19867127E+01	+9.39335926E+01	+1.35937522E+00	+2.26738668E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
66.000000	+9.20373017E+01	+9.40177608E+01	+1.37647588E+00	+2.29084640E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
66.750000	+9.20756459E+01	+9.40905886E+01	+1.39373791E+00	+2.31046611E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
67.500000	+9.21016939E+01	+9.41519930E+01	+1.41113287E+00	+2.32633313E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
68.250000	+9.21154060E+01	+9.42019012E+01	+1.42863291E+00	+2.33851284E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
69.000000	+9.21167554E+01	+9.42402506E+01	+1.44621057E+00	+2.34705005E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
69.750000	+9.21057289E+01	+9.42669891E+01	+1.46383866E+00	+2.35197285E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
70.500000	+9.20823276E+01	+9.42820760E+01	+1.48149016E+00	+2.35329801E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
71.250000	+9.20465679E+01	+9.42854820E+01	+1.49913813E+00	+2.35103728E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
72.000000	+9.19984830E+01	+9.42771908E+01	+1.51675572E+00	+2.34520345E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
72.750000	+9.19381232E+01	+9.42571996E+01	+1.53431618E+00	+2.33581559E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
73.500000	+9.18655576E+01	+9.42255202E+01	+1.55179295E+00	+2.32290284E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
74.250000	+9.17808752E+01	+9.41821807E+01	+1.56915972E+00	+2.30823639E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
18.750000	+7.18272693E+01	+7.39075056E+01	+1.42562867E+00	-2.10858601E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
19.125000	+7.20505059E+01	+7.41143549E+01	+1.41771990E+00	-2.10942828E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
19.500000	+7.22742606E+01	+7.43218450E+01	+1.40980796E+00	-2.10961359E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
19.875000	+7.24984897E+01	+7.45299414E+01	+1.40189779E+00	-2.10847974E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
20.250000	+7.27231478E+01	+7.47386072E+01	+1.39399436E+00	-2.10602482E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
20.625000	+7.29481873E+01	+7.49478038E+01	+1.38610261E+00	-2.10226307E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
21.000000	+7.31735596E+01	+7.51574906E+01	+1.37822739E+00	-2.09722319E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
21.375000	+7.33992148E+01	+7.53676251E+01	+1.37037343E+00	-2.09094608E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
21.750000	+7.36251021E+01	+7.55781636E+01	+1.36254529E+00	-2.08348240E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
22.125000	+7.38511706E+01	+7.57890613E+01	+1.35474732E+00	-2.07488982E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
22.500000	+7.40773690E+01	+7.60002728E+01	+1.34698362E+00	-2.06523029E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
22.875000	+7.43036465E+01	+7.62117521E+01	+1.33925809E+00	-2.05456721E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
23.250000	+7.45299528E+01	+7.64234532E+01	+1.33157437E+00	-2.04296278E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
23.625000	+7.47562384E+01	+7.66353305E+01	+1.32393587E+00	-2.03047548E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
24.000000	+7.49824552E+01	+7.68473387E+01	+1.31634580E+00	-2.01715787E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
24.375000	+7.52085560E+01	+7.70594338E+01	+1.30880718E+00	-2.00305469E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
24.750000	+7.54344954E+01	+7.72715724E+01	+1.30132289E+00	-1.98820138E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
25.125000	+7.56602294E+01	+7.74837126E+01	+1.29389567E+00	-1.97262299E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
25.500000	+7.58857157E+01	+7.76958138E+01	+1.28652822E+00	-1.95633353E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
25.875000	+7.61109135E+01	+7.79078369E+01	+1.27922317E+00	-1.93933582E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
26.250000	+7.63357837E+01	+7.81197444E+01	+1.27198320E+00	-1.92162170E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
26.625000	+7.65602885E+01	+7.83315001E+01	+1.26481101E+00	-1.90317265E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
27.000000	+7.67843919E+01	+7.85430696E+01	+1.25770940E+00	-1.88396085E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
27.375000	+7.70080587E+01	+7.87544196E+01	+1.25068130E+00	-1.86395046E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
27.750000	+7.72312551E+01	+7.89655182E+01	+1.24372978E+00	-1.84309918E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
28.125000	+7.74539481E+01	+7.91763347E+01	+1.23685806E+00	-1.82136006E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
28.500000	+7.76761055E+01	+7.93868393E+01	+1.23006958E+00	-1.79868329E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
28.875000	+7.78976959E+01	+7.95970033E+01	+1.22336793E+00	-1.77501820E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
29.250000	+7.81186879E+01	+7.98067983E+01	+1.21675694E+00	-1.75031507E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
29.625000	+7.83390508E+01	+8.00161966E+01	+1.21024057E+00	-1.72452702E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
30.000000	+7.85587537E+01	+8.02251707E+01	+1.20382299E+00	-1.69761159E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
30.375000	+7.87777659E+01	+8.04336935E+01	+1.19750848E+00	-1.66953221E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
30.750000	+7.89960565E+01	+8.06417376E+01	+1.19130149E+00	-1.64025942E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
31.125000	+7.92135944E+01	+8.08492756E+01	+1.18520654E+00	-1.60977179E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
31.500000	+7.94303482E+01	+8.10562799E+01	+1.17922821E+00	-1.57805654E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
31.875000	+7.96462862E+01	+8.12627225E+01	+1.17337112E+00	-1.54510985E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
32.250000	+7.98613765E+01	+8.14685752E+01	+1.16763988E+00	-1.51093690E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
32.625000	+8.00755868E+01	+8.16738090E+01	+1.16203909E+00	-1.47555158E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
33.000000	+8.02888843E+01	+8.18783948E+01	+1.15657325E+00	-1.43897593E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
33.375000	+8.05012364E+01	+8.20823028E+01	+1.15124677E+00	-1.40123935E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
33.750000	+8.07126098E+01	+8.22855031E+01	+1.14606395E+00	-1.36237762E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
34.125000	+8.09229714E+01	+8.24879650E+01	+1.14102894E+00	-1.32243178E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
34.500000	+8.11322878E+01	+8.26896578E+01	+1.13614571E+00	-1.28144684E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
34.875000	+8.13405256E+01	+8.28905504E+01	+1.13141809E+00	-1.23947056E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
35.250000	+8.15476516E+01	+8.30906114E+01	+1.12684968E+00	-1.19655210E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
35.625000	+8.17536327E+01	+8.32898095E+01	+1.12244394E+00	-1.15274083E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
36.000000	+8.19584359E+01	+8.34881134E+01	+1.11820413E+00	-1.10808515E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
36.375000	+8.21620284E+01	+8.36854916E+01	+1.11413331E+00	-1.06263151E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
36.750000	+8.23643780E+01	+8.38819129E+01	+1.11023439E+00	-1.01642358E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
37.125000	+8.25654526E+01	+8.40773462E+01	+1.10651013E+00	-9.69849022E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
9.375000	+6.65450399E+01	+6.90560977E+01	+1.61385129E+00	-1.86712590E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
9.562500	+6.66408689E+01	+6.91431312E+01	+1.61034246E+00	-1.87562630E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
9.750000	+6.67374154E+01	+6.92308735E+01	+1.60681769E+00	-1.88387021E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
9.937500	+6.68346457E+01	+6.93192931E+01	+1.60327794E+00	-1.89162588E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
10.125000	+6.69325271E+01	+6.94083601E+01	+1.59972409E+00	-1.89894198E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
10.312500	+6.70310287E+01	+6.94980457E+01	+1.59615691E+00	-1.90586538E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
10.500000	+6.71301209E+01	+6.95883222E+01	+1.59257710E+00	-1.91244097E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
10.687500	+6.72297756E+01	+6.96791633E+01	+1.58898526E+00	-1.91871150E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
10.875000	+6.73299662E+01	+6.97705438E+01	+1.58538193E+00	-1.92471738E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
11.062500	+6.74306674E+01	+6.98624398E+01	+1.58176757E+00	-1.93049659E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
11.250000	+6.75318554E+01	+6.99548286E+01	+1.57814257E+00	-1.93608453E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
11.437500	+6.76335076E+01	+7.00476885E+01	+1.57450725E+00	-1.94151392E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
11.625000	+6.77356029E+01	+7.01409993E+01	+1.57086189E+00	-1.94681475E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
11.812500	+6.78381214E+01	+7.02347417E+01	+1.56720670E+00	-1.95201420E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
12.000000	+6.79410445E+01	+7.03288975E+01	+1.56354184E+00	-1.95713661E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
12.187500	+6.80443546E+01	+7.04234498E+01	+1.55986743E+00	-1.96220347E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
12.375000	+6.81480355E+01	+7.05183826E+01	+1.55618357E+00	-1.96723342E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
12.562500	+6.82520720E+01	+7.06136810E+01	+1.55249031E+00	-1.97224227E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
12.750000	+6.83564500E+01	+7.07093308E+01	+1.54878766E+00	-1.97724305E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
12.937500	+6.84611561E+01	+7.08053193E+01	+1.54507565E+00	-1.98224605E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
13.125000	+6.85661784E+01	+7.09016341E+01	+1.54135424E+00	-1.98725893E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
13.312500	+6.86715053E+01	+7.09982642E+01	+1.53762343E+00	-1.99228676E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
13.500000	+6.87771265E+01	+7.10951989E+01	+1.53388317E+00	-1.99733215E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
13.687500	+6.88830322E+01	+7.11924287E+01	+1.53013343E+00	-2.00239539E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
13.875000	+6.89892134E+01	+7.12899447E+01	+1.52637418E+00	-2.00747451E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
14.062500	+6.90956618E+01	+7.13877384E+01	+1.52260540E+00	-2.01256549E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
14.250000	+6.92023698E+01	+7.14858025E+01	+1.51882706E+00	-2.01766237E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
14.437500	+6.93093301E+01	+7.15841297E+01	+1.51503917E+00	-2.02275739E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
14.625000	+6.94165361E+01	+7.16827137E+01	+1.51124172E+00	-2.02784118E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
14.812500	+6.95239816E+01	+7.17815484E+01	+1.50743476E+00	-2.03290290E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
15.000000	+6.96316610E+01	+7.18806283E+01	+1.50361834E+00	-2.03793044E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
15.187500	+6.97395686E+01	+7.19799483E+01	+1.49979252E+00	-2.04291053E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
15.375000	+6.98476995E+01	+7.20795036E+01	+1.49595742E+00	-2.04782899E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
15.562500	+6.99560488E+01	+7.21792897E+01	+1.49211316E+00	-2.05267082E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
15.750000	+7.00646119E+01	+7.22793026E+01	+1.48825991E+00	-2.05742043E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
15.937500	+7.01733844E+01	+7.23795383E+01	+1.48439784E+00	-2.06206177E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
16.125000	+7.02823620E+01	+7.24799930E+01	+1.48052718E+00	-2.06657851E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
16.312500	+7.03915404E+01	+7.25806634E+01	+1.47664817E+00	-2.07095417E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
16.500000	+7.05009157E+01	+7.26815459E+01	+1.47276110E+00	-2.07517231E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
16.687500	+7.06104837E+01	+7.27826372E+01	+1.46886627E+00	-2.07921665E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
16.875000	+7.07202404E+01	+7.28839342E+01	+1.46496403E+00	-2.08307118E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
17.062500	+7.08301818E+01	+7.29854337E+01	+1.46105476E+00	-2.08672036E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
17.250000	+7.09403039E+01	+7.30871324E+01	+1.45713883E+00	-2.09014916E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
17.437500	+7.10506024E+01	+7.31890273E+01	+1.45321670E+00	-2.09334324E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
17.625000	+7.11610732E+01	+7.32911150E+01	+1.44928880E+00	-2.09628897E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
17.812500	+7.12717121E+01	+7.33933925E+01	+1.44535561E+00	-2.09897360E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
18.000000	+7.13825145E+01	+7.34958563E+01	+1.44141765E+00	-2.10138528E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
18.187500	+7.14934762E+01	+7.35985030E+01	+1.43747542E+00	-2.10351317E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
18.375000	+7.16045923E+01	+7.37013293E+01	+1.43352947E+00	-2.10534746E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
18.562500	+7.17158583E+01	+7.38043313E+01	+1.42958036E+00	-2.10703262E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
4.687500	+6.45088471E+01	+6.72229224E+01	+1.69159847E+00	-1.32600204E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
4.781250	+6.45402034E+01	+6.72508829E+01	+1.69034655E+00	-1.34475866E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
4.875000	+6.45720485E+01	+6.72792890E+01	+1.68907705E+00	-1.36332878E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
4.968750	+6.46043758E+01	+6.73081350E+01	+1.68779031E+00	-1.38152575E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
5.062500	+6.46371785E+01	+6.73374154E+01	+1.68648669E+00	-1.39934941E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
5.156250	+6.46704500E+01	+6.73671245E+01	+1.68516653E+00	-1.41679992E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
5.250000	+6.47041835E+01	+6.73972567E+01	+1.68383019E+00	-1.43387770E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
5.343750	+6.47383721E+01	+6.74278063E+01	+1.68247801E+00	-1.45058352E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
5.437500	+6.47730091E+01	+6.74587675E+01	+1.68111034E+00	-1.46691839E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
5.531250	+6.48080876E+01	+6.74901347E+01	+1.67972754E+00	-1.48288364E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
5.625000	+6.48436008E+01	+6.75219021E+01	+1.67832994E+00	-1.49848087E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
5.718750	+6.48795420E+01	+6.75540641E+01	+1.67691789E+00	-1.51371197E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
5.812500	+6.49159042E+01	+6.75866147E+01	+1.67549173E+00	-1.52857910E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
5.906250	+6.49526806E+01	+6.76195482E+01	+1.67405180E+00	-1.54308467E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
6.000000	+6.49898644E+01	+6.76528589E+01	+1.67259844E+00	-1.55723138E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
6.093750	+6.50274488E+01	+6.76865410E+01	+1.67113199E+00	-1.57102218E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
6.187500	+6.50654269E+01	+6.77205887E+01	+1.66965278E+00	-1.58446026E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
6.281250	+6.51037921E+01	+6.77549963E+01	+1.66816113E+00	-1.59754906E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
6.375000	+6.51425375E+01	+6.77897580E+01	+1.66665737E+00	-1.61029226E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
6.468750	+6.51816565E+01	+6.78248680E+01	+1.66514183E+00	-1.62269377E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
6.562500	+6.52211422E+01	+6.78603206E+01	+1.66361482E+00	-1.63475772E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
6.656250	+6.52609881E+01	+6.78961101E+01	+1.66207666E+00	-1.64648845E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
6.750000	+6.53011875E+01	+6.79322308E+01	+1.66052766E+00	-1.65789052E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
6.843750	+6.53417338E+01	+6.79686771E+01	+1.65896811E+00	-1.66896867E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
6.937500	+6.53826204E+01	+6.80054433E+01	+1.65739834E+00	-1.67972786E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
7.031250	+6.54238409E+01	+6.80425237E+01	+1.65581862E+00	-1.69017319E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
7.125000	+6.54653887E+01	+6.80799128E+01	+1.65422926E+00	-1.70030998E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
7.218750	+6.55072575E+01	+6.81176051E+01	+1.65263054E+00	-1.71014367E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
7.312500	+6.55494410E+01	+6.81555949E+01	+1.65102274E+00	-1.71967988E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
7.406250	+6.55919327E+01	+6.81938769E+01	+1.64940614E+00	-1.72892438E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
7.500000	+6.56347264E+01	+6.82324456E+01	+1.64778101E+00	-1.73788307E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
7.593750	+6.56778161E+01	+6.82712956E+01	+1.64614761E+00	-1.74656196E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
7.687500	+6.57211955E+01	+6.83104216E+01	+1.64450621E+00	-1.75496720E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
7.781250	+6.57648586E+01	+6.83498182E+01	+1.64285705E+00	-1.76310504E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
7.875000	+6.58087995E+01	+6.83894802E+01	+1.64120039E+00	-1.77098183E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
7.968750	+6.58530122E+01	+6.84294024E+01	+1.63953646E+00	-1.77860400E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
8.062500	+6.58974908E+01	+6.84695796E+01	+1.63786550E+00	-1.78597808E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
8.156250	+6.59422297E+01	+6.85100068E+01	+1.63618775E+00	-1.79311064E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
8.250000	+6.59872231E+01	+6.85506789E+01	+1.63450342E+00	-1.80000833E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
8.343750	+6.60324655E+01	+6.85915909E+01	+1.63281273E+00	-1.80667784E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
8.437500	+6.60779513E+01	+6.86327379E+01	+1.63111590E+00	-1.81312590E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
8.531250	+6.61236750E+01	+6.86741151E+01	+1.62941312E+00	-1.81935928E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
8.625000	+6.61696313E+01	+6.87157176E+01	+1.62770460E+00	-1.82538477E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
8.718750	+6.62158149E+01	+6.87575408E+01	+1.62599053E+00	-1.83120915E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
8.812500	+6.62622206E+01	+6.87995800E+01	+1.62427108E+00	-1.83683922E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
8.906250	+6.63088434E+01	+6.88418305E+01	+1.62254645E+00	-1.84228177E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
9.000000	+6.63556782E+01	+6.88842879E+01	+1.62081681E+00	-1.84754358E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
9.093750	+6.64027200E+01	+6.89269476E+01	+1.61908231E+00	-1.85263138E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
9.187500	+6.64499640E+01	+6.89698054E+01	+1.61734312E+00	-1.85755189E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
9.281250	+6.64974056E+01	+6.90128568E+01	+1.61559940E+00	-1.86239043E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
2.343750	+6.39021483E+01	+6.66838191E+01	+1.71619895E+00	-7.38837490E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
2.390625	+6.39106446E+01	+6.66913434E+01	+1.71584943E+00	-7.52445070E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
2.437500	+6.39192996E+01	+6.66990088E+01	+1.71549353E+00	-7.66020060E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
2.484375	+6.39281126E+01	+6.67068151E+01	+1.71513128E+00	-7.79529379E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
2.531250	+6.39370832E+01	+6.67147618E+01	+1.71476272E+00	-7.92972044E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
2.578125	+6.39462107E+01	+6.67228483E+01	+1.71438787E+00	-8.06347090E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
2.625000	+6.39554947E+01	+6.67310743E+01	+1.71400677E+00	-8.19653566E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
2.671875	+6.39649345E+01	+6.67394392E+01	+1.71361945E+00	-8.32890537E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
2.718750	+6.39745295E+01	+6.67479426E+01	+1.71322594E+00	-8.46057084E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
2.765625	+6.39842791E+01	+6.67565841E+01	+1.71282627E+00	-8.59152304E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
2.812500	+6.39941828E+01	+6.67653630E+01	+1.71242048E+00	-8.72175309E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
2.859375	+6.40042399E+01	+6.67742790E+01	+1.71200861E+00	-8.85125231E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
2.906250	+6.40144498E+01	+6.67833314E+01	+1.71159068E+00	-8.98001213E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
2.953125	+6.40248119E+01	+6.67925199E+01	+1.71116673E+00	-9.10802420E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
3.000000	+6.40353255E+01	+6.68018439E+01	+1.71073680E+00	-9.23528032E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
3.046875	+6.40459900E+01	+6.68113028E+01	+1.71030092E+00	-9.36177244E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
3.093750	+6.40568048E+01	+6.68208962E+01	+1.70985913E+00	-9.48749271E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
3.140625	+6.40677692E+01	+6.68306234E+01	+1.70941147E+00	-9.61243344E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
3.187500	+6.40788825E+01	+6.68404841E+01	+1.70895797E+00	-9.73658713E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
3.234375	+6.40901441E+01	+6.68504775E+01	+1.70849866E+00	-9.85994644E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
3.281250	+6.41015532E+01	+6.68606032E+01	+1.70803360E+00	-9.98250421E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
3.328125	+6.41131092E+01	+6.68708606E+01	+1.70756280E+00	-1.01042535E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
3.375000	+6.41248115E+01	+6.68812492E+01	+1.70708632E+00	-1.02251874E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
3.421875	+6.41366592E+01	+6.68917683E+01	+1.70660419E+00	-1.03452995E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
3.468750	+6.41486518E+01	+6.69024174E+01	+1.70611645E+00	-1.04645831E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
3.515625	+6.41607885E+01	+6.69131959E+01	+1.70562314E+00	-1.05830322E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
3.562500	+6.41730685E+01	+6.69241033E+01	+1.70512429E+00	-1.07006407E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
3.609375	+6.41854912E+01	+6.69351388E+01	+1.70461995E+00	-1.08174026E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
3.656250	+6.41980558E+01	+6.69463021E+01	+1.70411016E+00	-1.09333123E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
3.703125	+6.42107617E+01	+6.69575924E+01	+1.70359496E+00	-1.10483643E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
3.750000	+6.42236079E+01	+6.69690091E+01	+1.70307438E+00	-1.11625533E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
3.796875	+6.42365939E+01	+6.69805516E+01	+1.70254847E+00	-1.12758741E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
3.843750	+6.42497189E+01	+6.69922193E+01	+1.70201726E+00	-1.13883219E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
3.890625	+6.42629820E+01	+6.70040117E+01	+1.70148081E+00	-1.14998919E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
3.937500	+6.42763826E+01	+6.70159280E+01	+1.70093915E+00	-1.16105795E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
3.984375	+6.42899199E+01	+6.70279676E+01	+1.70039232E+00	-1.17203804E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
4.031250	+6.43035931E+01	+6.70401299E+01	+1.69984036E+00	-1.18292905E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
4.078125	+6.43174015E+01	+6.70524143E+01	+1.69928332E+00	-1.19373057E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
4.125000	+6.43313442E+01	+6.70648202E+01	+1.69872124E+00	-1.20444224E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
4.171875	+6.43454204E+01	+6.70773468E+01	+1.69815416E+00	-1.21506368E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
4.218750	+6.43596295E+01	+6.70899935E+01	+1.69758212E+00	-1.22559457E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
4.265625	+6.43739705E+01	+6.71027597E+01	+1.69700516E+00	-1.23603459E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
4.312500	+6.43884428E+01	+6.71156447E+01	+1.69642334E+00	-1.24638343E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
4.359375	+6.44030454E+01	+6.71286479E+01	+1.69583668E+00	-1.25664081E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
4.406250	+6.44177777E+01	+6.71417686E+01	+1.69524524E+00	-1.26680649E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
4.453125	+6.44326387E+01	+6.71550061E+01	+1.69464905E+00	-1.27688020E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
4.500000	+6.44476277E+01	+6.71683597E+01	+1.69404816E+00	-1.28686174E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
4.546875	+6.44627438E+01	+6.71818289E+01	+1.69344262E+00	-1.29675089E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
4.593750	+6.44779863E+01	+6.71954128E+01	+1.69283246E+00	-1.30654749E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
4.640625	+6.44933544E+01	+6.72091109E+01	+1.69221773E+00	-1.31629776E-02	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.171875	+6.37427015E+01	+6.65427524E+01	+1.72278481E+00	-3.79996805E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.195312	+6.37448706E+01	+6.65446698E+01	+1.72269487E+00	-3.87443748E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.218750	+6.37470821E+01	+6.65466246E+01	+1.72260319E+00	-3.94886283E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.242188	+6.37493359E+01	+6.65486168E+01	+1.72250977E+00	-4.02319922E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.265625	+6.37516319E+01	+6.65506465E+01	+1.72241460E+00	-4.09744502E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.289062	+6.37539701E+01	+6.65527135E+01	+1.72231770E+00	-4.17159862E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.312500	+6.37563506E+01	+6.65548179E+01	+1.72221906E+00	-4.24565842E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.335938	+6.37587731E+01	+6.65569596E+01	+1.72211869E+00	-4.31962281E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.359375	+6.37612378E+01	+6.65591386E+01	+1.72201658E+00	-4.39349020E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.382812	+6.37637446E+01	+6.65613548E+01	+1.72191274E+00	-4.46725899E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.406250	+6.37662933E+01	+6.65636082E+01	+1.72180718E+00	-4.54092761E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.429688	+6.37688840E+01	+6.65658988E+01	+1.72169989E+00	-4.61449447E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.453125	+6.37715167E+01	+6.65682266E+01	+1.72159087E+00	-4.68795800E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.476562	+6.37741913E+01	+6.65705915E+01	+1.72148014E+00	-4.76131663E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.500000	+6.37769077E+01	+6.65729934E+01	+1.72136768E+00	-4.83456880E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.523438	+6.37796659E+01	+6.65754324E+01	+1.72125352E+00	-4.90771296E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.546875	+6.37824658E+01	+6.65779085E+01	+1.72113764E+00	-4.98074756E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.570312	+6.37853075E+01	+6.65804214E+01	+1.72102004E+00	-5.05367106E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.593750	+6.37881909E+01	+6.65829714E+01	+1.72090074E+00	-5.12648191E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.617188	+6.37911158E+01	+6.65855582E+01	+1.72077974E+00	-5.19917860E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.640625	+6.37940824E+01	+6.65881818E+01	+1.72065703E+00	-5.27175959E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.664062	+6.37970904E+01	+6.65908423E+01	+1.72053263E+00	-5.34422338E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.687500	+6.38001400E+01	+6.65935396E+01	+1.72040652E+00	-5.41656844E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.710938	+6.38032310E+01	+6.65962736E+01	+1.72027872E+00	-5.48879329E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.734375	+6.38063633E+01	+6.65990443E+01	+1.72014924E+00	-5.56089643E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.757812	+6.38095370E+01	+6.66018516E+01	+1.72001806E+00	-5.63287636E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.781250	+6.38127519E+01	+6.66046956E+01	+1.71988519E+00	-5.70473160E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.804688	+6.38160081E+01	+6.66075761E+01	+1.71975065E+00	-5.77646069E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.828125	+6.38193054E+01	+6.66104932E+01	+1.71961442E+00	-5.84806215E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.851562	+6.38226439E+01	+6.66134468E+01	+1.71947652E+00	-5.91953452E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.875000	+6.38260234E+01	+6.66164368E+01	+1.71933694E+00	-5.99087636E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.898438	+6.38294439E+01	+6.66194632E+01	+1.71919570E+00	-6.06208622E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.921875	+6.38329054E+01	+6.66225260E+01	+1.71905278E+00	-6.13316266E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.945312	+6.38364077E+01	+6.66256251E+01	+1.71890821E+00	-6.20410425E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.968750	+6.38399509E+01	+6.66287604E+01	+1.71876197E+00	-6.27490957E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
1.992188	+6.38435349E+01	+6.66319320E+01	+1.71861407E+00	-6.34557721E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
2.015625	+6.38471596E+01	+6.66351397E+01	+1.71846452E+00	-6.41610576E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
2.039062	+6.38508250E+01	+6.66383836E+01	+1.71831332E+00	-6.48649383E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
2.062500	+6.38545310E+01	+6.66416635E+01	+1.71816046E+00	-6.55674002E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
2.085938	+6.38582776E+01	+6.66449795E+01	+1.71800597E+00	-6.62684295E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
2.109375	+6.38620646E+01	+6.66483314E+01	+1.71784983E+00	-6.69680126E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
2.132812	+6.38658921E+01	+6.66517193E+01	+1.71769206E+00	-6.76661356E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
2.156250	+6.38697599E+01	+6.66551431E+01	+1.71753265E+00	-6.83627852E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
2.179688	+6.38736680E+01	+6.66586027E+01	+1.71737160E+00	-6.90579478E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
2.203125	+6.38776164E+01	+6.66620981E+01	+1.71720894E+00	-6.97516100E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
2.226562	+6.38816050E+01	+6.66656293E+01	+1.71704464E+00	-7.04437586E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
2.250000	+6.38856337E+01	+6.66691961E+01	+1.71687873E+00	-7.11343802E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
2.273438	+6.38897024E+01	+6.66727985E+01	+1.71671120E+00	-7.18234617E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
2.296875	+6.38938111E+01	+6.66764365E+01	+1.71654206E+00	-7.25109902E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02
2.320312	+6.38979598E+01	+6.66801101E+01	+1.71637131E+00	-7.31977389E-03	+7.06477161E+01	-7.53596554E-02	-9.37473980E+02	+5.18518991E-01	+4.81481009E-01	+7.01208958E+01	-7.48725541E-02	-9.36536714E+02


==> anc/otoc_to_plot_free_M800_L1.1225_n500_beta1.0000.dat <==
50.000000	+2.49608256E+02	+2.54351098E+02	+2.24978365E+00	+4.92272097E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
51.000000	+2.49001803E+02	+2.53981373E+02	+2.29849085E+00	+4.81871909E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
52.000000	+2.48252034E+02	+2.53474715E+02	+2.34615803E+00	+4.70191239E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
53.000000	+2.47361992E+02	+2.52832557E+02	+2.39252910E+00	+4.56035602E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
54.000000	+2.46335842E+02	+2.52057268E+02	+2.43736515E+00	+4.39578779E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
55.000000	+2.45178923E+02	+2.51152212E+02	+2.48044485E+00	+4.21001499E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
56.000000	+2.43897774E+02	+2.50121808E+02	+2.52156545E+00	+4.00489518E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
57.000000	+2.42500148E+02	+2.48971568E+02	+2.56054276E+00	+3.78216837E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
58.000000	+2.40994997E+02	+2.47708102E+02	+2.59720882E+00	+3.54324283E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
59.000000	+2.39392447E+02	+2.46339103E+02	+2.63140761E+00	+3.28909293E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
60.000000	+2.37703742E+02	+2.44873296E+02	+2.66299068E+00	+3.02037714E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
61.000000	+2.35941159E+02	+2.43320379E+02	+2.69181516E+00	+2.73775907E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
62.000000	+2.34117868E+02	+2.41690939E+02	+2.71774586E+00	+2.44230260E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
63.000000	+2.32247732E+02	+2.39996346E+02	+2.74066121E+00	+2.13578954E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
64.000000	+2.30345025E+02	+2.38248595E+02	+2.76046165E+00	+1.82087933E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
65.000000	+2.28424089E+02	+2.36460090E+02	+2.77707879E+00	+1.50113388E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
66.000000	+2.26498915E+02	+2.34643368E+02	+2.79048433E+00	+1.18099247E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
67.000000	+2.24582700E+02	+2.32810770E+02	+2.80069864E+00	+8.65767941E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
68.000000	+2.22687375E+02	+2.30974081E+02	+2.80779969E+00	+5.61669221E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
69.000000	+2.20823141E+02	+2.29144161E+02	+2.81193203E+00	+2.75784378E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
70.000000	+2.18998055E+02	+2.27330594E+02	+2.81331537E+00	+1.59219689E-04	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
71.000000	+2.17217687E+02	+2.25541358E+02	+2.81225047E+00	-2.09785284E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
72.000000	+2.15484913E+02	+2.23782564E+02	+2.80911967E+00	-3.93569274E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
73.000000	+2.13799871E+02	+2.22058280E+02	+2.80437908E+00	-5.28993756E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
74.000000	+2.12160148E+02	+2.20370474E+02	+2.79853979E+00	-6.12090380E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
75.000000	+2.10561186E+02	+2.18719113E+02	+2.79213727E+00	-6.42442817E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
76.000000	+2.08996919E+02	+2.17102426E+02	+2.78569094E+00	-6.23911839E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
77.000000	+2.07460573E+02	+2.15517336E+02	+2.77965904E+00	-5.64692942E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
78.000000	+2.05945554E+02	+2.13960034E+02	+2.77439708E+00	-4.76524000E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
79.000000	+2.04446301E+02	+2.12426644E+02	+2.77012856E+00	-3.73093742E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
80.000000	+2.02958992E+02	+2.10913891E+02	+2.76693520E+00	-2.67954622E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
81.000000	+2.01482009E+02	+2.09419699E+02	+2.76476947E+00	-1.72407236E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
82.000000	+2.00016094E+02	+2.07943611E+02	+2.76348706E+00	-9.38350229E-04	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
83.000000	+1.98564180E+02	+2.06486988E+02	+2.76289276E+00	-3.48427873E-04	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
84.000000	+1.97130942E+02	+2.05052937E+02	+2.76279020E+00	+6.64413846E-05	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
85.000000	+1.95722141E+02	+2.03646001E+02	+2.76302565E+00	+3.63685961E-04	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
86.000000	+1.94343879E+02	+2.02271638E+02	+2.76351757E+00	+6.20484249E-04	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
87.000000	+1.93001901E+02	+2.00935601E+02	+2.76426662E+00	+9.13754262E-04	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
88.000000	+1.91701054E+02	+1.99643315E+02	+2.76534508E+00	+1.30162972E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
89.000000	+1.90444987E+02	+1.98399366E+02	+2.76686988E+00	+1.81082715E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
90.000000	+1.89236130E+02	+1.97207206E+02	+2.76896674E+00	+2.43290391E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
91.000000	+1.88075932E+02	+1.96069110E+02	+2.77173568E+00	+3.12996266E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
92.000000	+1.86965261E+02	+1.94986393E+02	+2.77522666E+00	+3.84764569E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
93.000000	+1.85904877E+02	+1.93959803E+02	+2.77943097E+00	+4.53130872E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
94.000000	+1.84895827E+02	+1.92989981E+02	+2.78428928E+00	+5.14075460E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
95.000000	+1.83939685E+02	+1.92077854E+02	+2.78971248E+00	+5.65980196E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
96.000000	+1.83038560E+02	+1.91224857E+02	+2.79560888E+00	+6.09864102E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
97.000000	+1.82194896E+02	+1.90432937E+02	+2.80190977E+00	+6.48874331E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
98.000000	+1.81411130E+02	+1.89704357E+02	+2.80858637E+00	+6.87178198E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
99.000000	+1.80689323E+02	+1.89041365E+02	+2.81565333E+00	+7.26213808E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
25.000000	+2.23126743E+02	+2.26116664E+02	+1.78839422E+00	-3.71338914E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
25.500000	+2.24233959E+02	+2.27170104E+02	+1.77024476E+00	-3.54639842E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
26.000000	+2.25327607E+02	+2.28213352E+02	+1.75293024E+00	-3.37306283E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
26.500000	+2.26406999E+02	+2.29245758E+02	+1.73651413E+00	-3.18698149E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
27.000000	+2.27471453E+02	+2.30266680E+02	+1.72106043E+00	-2.98806271E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
27.500000	+2.28520298E+02	+2.31275488E+02	+1.70663350E+00	-2.77629513E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
28.000000	+2.29552866E+02	+2.32271556E+02	+1.69329747E+00	-2.55182640E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
28.500000	+2.30568489E+02	+2.33254261E+02	+1.68111524E+00	-2.31503064E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
29.000000	+2.31566500E+02	+2.34222975E+02	+1.67014717E+00	-2.06654922E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
29.500000	+2.32546230E+02	+2.35177069E+02	+1.66044974E+00	-1.80729581E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
30.000000	+2.33507012E+02	+2.36115908E+02	+1.65207421E+00	-1.53842553E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
30.500000	+2.34448178E+02	+2.37038852E+02	+1.64506549E+00	-1.26127638E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
31.000000	+2.35369064E+02	+2.37945261E+02	+1.63946145E+00	-9.77296908E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
31.500000	+2.36269015E+02	+2.38834494E+02	+1.63529252E+00	-6.87976020E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
32.000000	+2.37147380E+02	+2.39705914E+02	+1.63258169E+00	-3.94788645E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
32.500000	+2.38003519E+02	+2.40558890E+02	+1.63134463E+00	-9.91653748E-04	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
33.000000	+2.38836798E+02	+2.41392796E+02	+1.63159003E+00	+1.97513002E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
33.500000	+2.39646592E+02	+2.42207015E+02	+1.63331976E+00	+4.93901873E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
34.000000	+2.40432282E+02	+2.43000935E+02	+1.63652905E+00	+7.88670403E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
34.500000	+2.41193255E+02	+2.43773951E+02	+1.64120647E+00	+1.08048200E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
35.000000	+2.41928902E+02	+2.44525460E+02	+1.64733387E+00	+1.36798717E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
35.500000	+2.42638618E+02	+2.45254861E+02	+1.65488634E+00	+1.64983391E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
36.000000	+2.43321804E+02	+2.45961556E+02	+1.66383221E+00	+1.92469513E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
36.500000	+2.43977866E+02	+2.46644951E+02	+1.67413329E+00	+2.19130769E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
37.000000	+2.44606215E+02	+2.47304450E+02	+1.68574529E+00	+2.44851473E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
37.500000	+2.45206272E+02	+2.47939467E+02	+1.69861844E+00	+2.69530224E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
38.000000	+2.45777466E+02	+2.48549416E+02	+1.71269831E+00	+2.93082274E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
38.500000	+2.46319236E+02	+2.49133722E+02	+1.72792667E+00	+3.15440262E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
39.000000	+2.46831033E+02	+2.49691816E+02	+1.74424234E+00	+3.36553353E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
39.500000	+2.47312320E+02	+2.50223140E+02	+1.76158200E+00	+3.56385194E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
40.000000	+2.47762570E+02	+2.50727145E+02	+1.77988086E+00	+3.74911286E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
40.500000	+2.48181272E+02	+2.51203293E+02	+1.79907313E+00	+3.92116414E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
41.000000	+2.48567926E+02	+2.51651056E+02	+1.81909250E+00	+4.07992633E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
41.500000	+2.48922049E+02	+2.52069916E+02	+1.83987239E+00	+4.22538086E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
42.000000	+2.49243174E+02	+2.52459370E+02	+1.86134631E+00	+4.35756656E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
42.500000	+2.49530853E+02	+2.52818924E+02	+1.88344806E+00	+4.47658228E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
43.000000	+2.49784658E+02	+2.53148100E+02	+1.90611213E+00	+4.58259223E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
43.500000	+2.50004182E+02	+2.53446437E+02	+1.92927398E+00	+4.67583020E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
44.000000	+2.50189044E+02	+2.53713490E+02	+1.95287043E+00	+4.75659988E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
44.500000	+2.50338892E+02	+2.53948838E+02	+1.97683998E+00	+4.82526976E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
45.000000	+2.50453398E+02	+2.54152078E+02	+2.00112313E+00	+4.88226253E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
45.500000	+2.50532270E+02	+2.54322836E+02	+2.02566260E+00	+4.92804049E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
46.000000	+2.50575245E+02	+2.54460763E+02	+2.05040353E+00	+4.96308895E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
46.500000	+2.50582099E+02	+2.54565541E+02	+2.07529349E+00	+4.98789985E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
47.000000	+2.50552642E+02	+2.54636880E+02	+2.10028253E+00	+5.00295752E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
47.500000	+2.50486726E+02	+2.54674527E+02	+2.12532307E+00	+5.00872761E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
48.000000	+2.50384247E+02	+2.54678263E+02	+2.15036981E+00	+5.00564950E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
48.500000	+2.50245144E+02	+2.54647907E+02	+2.17537956E+00	+4.99413201E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
49.000000	+2.50069408E+02	+2.54583319E+02	+2.20031113E+00	+4.97455154E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
49.500000	+2.49857080E+02	+2.54484400E+02	+2.22512508E+00	+4.95102959E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
12.500000	+1.93242416E+02	+1.98485225E+02	+2.35000457E+00	-4.39920616E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
12.750000	+1.93838881E+02	+1.99024173E+02	+2.33897337E+00	-4.42575479E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
13.000000	+1.94437217E+02	+1.99565283E+02	+2.32787580E+00	-4.45191226E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
13.250000	+1.95037283E+02	+2.00108428E+02	+2.31671381E+00	-4.47729094E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
13.500000	+1.95638942E+02	+2.00653484E+02	+2.30548935E+00	-4.50188525E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
13.750000	+1.96242066E+02	+2.01200338E+02	+2.29420439E+00	-4.52566488E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
14.000000	+1.96846531E+02	+2.01748877E+02	+2.28286102E+00	-4.54857679E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
14.250000	+1.97452218E+02	+2.02298997E+02	+2.27146150E+00	-4.57054823E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
14.500000	+1.98059013E+02	+2.02850597E+02	+2.26000828E+00	-4.59149072E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
14.750000	+1.98666803E+02	+2.03403580E+02	+2.24850405E+00	-4.61130468E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
15.000000	+1.99275481E+02	+2.03957852E+02	+2.23695176E+00	-4.62988431E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
15.250000	+1.99884937E+02	+2.04513319E+02	+2.22535463E+00	-4.64712240E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
15.500000	+2.00495064E+02	+2.05069892E+02	+2.21371614E+00	-4.66291497E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
15.750000	+2.01105755E+02	+2.05627477E+02	+2.20204005E+00	-4.67716522E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
16.000000	+2.01716903E+02	+2.06185985E+02	+2.19033032E+00	-4.68978671E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
16.250000	+2.02328398E+02	+2.06745323E+02	+2.17859112E+00	-4.70070567E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
16.500000	+2.02940131E+02	+2.07305399E+02	+2.16682679E+00	-4.70986218E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
16.750000	+2.03551992E+02	+2.07866117E+02	+2.15504181E+00	-4.71721042E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
17.000000	+2.04163870E+02	+2.08427383E+02	+2.14324074E+00	-4.72271781E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
17.250000	+2.04775653E+02	+2.08989100E+02	+2.13142822E+00	-4.72636327E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
17.500000	+2.05387230E+02	+2.09551170E+02	+2.11960892E+00	-4.72813481E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
17.750000	+2.05998488E+02	+2.10113495E+02	+2.10778754E+00	-4.72802643E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
18.000000	+2.06609318E+02	+2.10675976E+02	+2.09596879E+00	-4.72603481E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
18.250000	+2.07219607E+02	+2.11238515E+02	+2.08415737E+00	-4.72215588E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
18.500000	+2.07829248E+02	+2.11801014E+02	+2.07235801E+00	-4.71638144E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
18.750000	+2.08438131E+02	+2.12363374E+02	+2.06057546E+00	-4.70869625E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
19.000000	+2.09046152E+02	+2.12925500E+02	+2.04881453E+00	-4.69907561E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
19.250000	+2.09653204E+02	+2.13487297E+02	+2.03708008E+00	-4.68748358E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
19.500000	+2.10259187E+02	+2.14048671E+02	+2.02537711E+00	-4.67387204E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
19.750000	+2.10863999E+02	+2.14609530E+02	+2.01371072E+00	-4.65818053E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
20.000000	+2.11467540E+02	+2.15169784E+02	+2.00208621E+00	-4.64033693E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
20.250000	+2.12069715E+02	+2.15729344E+02	+1.99050904E+00	-4.62025887E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
20.500000	+2.12670425E+02	+2.16288123E+02	+1.97898491E+00	-4.59785579E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
20.750000	+2.13269577E+02	+2.16846034E+02	+1.96751976E+00	-4.57303151E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
21.000000	+2.13867077E+02	+2.17402994E+02	+1.95611976E+00	-4.54568710E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
21.250000	+2.14462831E+02	+2.17958918E+02	+1.94479133E+00	-4.51572393E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
21.500000	+2.15056747E+02	+2.18513722E+02	+1.93354114E+00	-4.48304662E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
21.750000	+2.15648731E+02	+2.19067324E+02	+1.92237609E+00	-4.44756582E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
22.000000	+2.16238692E+02	+2.19619640E+02	+1.91130331E+00	-4.40920048E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
22.250000	+2.16826538E+02	+2.20170589E+02	+1.90033009E+00	-4.36787976E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
22.500000	+2.17412175E+02	+2.20720085E+02	+1.88946391E+00	-4.32354413E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
22.750000	+2.17995511E+02	+2.21268047E+02	+1.87871237E+00	-4.27614597E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
23.000000	+2.18576454E+02	+2.21814389E+02	+1.86808318E+00	-4.22564936E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
23.250000	+2.19154910E+02	+2.22359028E+02	+1.85758412E+00	-4.17202932E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
23.500000	+2.19730788E+02	+2.22901879E+02	+1.84722303E+00	-4.11527045E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
23.750000	+2.20303994E+02	+2.23442856E+02	+1.83700777E+00	-4.05536519E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
24.000000	+2.20874436E+02	+2.23981875E+02	+1.82694621E+00	-3.99231170E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
24.250000	+2.21442023E+02	+2.24518851E+02	+1.81704621E+00	-3.92611174E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
24.500000	+2.22006664E+02	+2.25053697E+02	+1.80731565E+00	-3.85676847E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
24.750000	+2.22568267E+02	+2.25586330E+02	+1.79776237E+00	-3.78585438E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
6.250000	+1.79429879E+02	+1.86133689E+02	+2.59582318E+00	-3.35329405E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
6.375000	+1.79676045E+02	+1.86351704E+02	+2.59161522E+00	-3.37944751E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
6.500000	+1.79923920E+02	+1.86571330E+02	+2.58737457E+00	-3.40548211E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
6.625000	+1.80173450E+02	+1.86792517E+02	+2.58310152E+00	-3.43129951E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
6.750000	+1.80424588E+02	+1.87015219E+02	+2.57879632E+00	-3.45693729E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
6.875000	+1.80677288E+02	+1.87239396E+02	+2.57445917E+00	-3.48242630E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
7.000000	+1.80931507E+02	+1.87465009E+02	+2.57009025E+00	-3.50779085E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
7.125000	+1.81187207E+02	+1.87692021E+02	+2.56568970E+00	-3.53304907E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
7.250000	+1.81444353E+02	+1.87920401E+02	+2.56125763E+00	-3.55821321E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
7.375000	+1.81702912E+02	+1.88150119E+02	+2.55679416E+00	-3.58329010E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
7.500000	+1.81962853E+02	+1.88381146E+02	+2.55229940E+00	-3.60828156E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
7.625000	+1.82224148E+02	+1.88613458E+02	+2.54777346E+00	-3.63318484E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
7.750000	+1.82486770E+02	+1.88847030E+02	+2.54321644E+00	-3.65799314E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
7.875000	+1.82750694E+02	+1.89081840E+02	+2.53862848E+00	-3.68269611E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
8.000000	+1.83015897E+02	+1.89317868E+02	+2.53400970E+00	-3.70728032E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
8.125000	+1.83282356E+02	+1.89555095E+02	+2.52936028E+00	-3.73172985E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
8.250000	+1.83550050E+02	+1.89793502E+02	+2.52468038E+00	-3.75602671E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
8.375000	+1.83818960E+02	+1.90033073E+02	+2.51997021E+00	-3.78015140E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
8.500000	+1.84089063E+02	+1.90273790E+02	+2.51523000E+00	-3.80408339E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
8.625000	+1.84360342E+02	+1.90515638E+02	+2.51046000E+00	-3.82780155E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
8.750000	+1.84632776E+02	+1.90758600E+02	+2.50566049E+00	-3.85128463E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
8.875000	+1.84906347E+02	+1.91002663E+02	+2.50083179E+00	-3.87451163E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
9.000000	+1.85181036E+02	+1.91247810E+02	+2.49597422E+00	-3.89746221E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
9.125000	+1.85456823E+02	+1.91494027E+02	+2.49108813E+00	-3.92011703E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
9.250000	+1.85733690E+02	+1.91741298E+02	+2.48617392E+00	-3.94245801E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
9.375000	+1.86011616E+02	+1.91989609E+02	+2.48123199E+00	-3.96446867E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
9.500000	+1.86290583E+02	+1.92238943E+02	+2.47626275E+00	-3.98613427E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
9.625000	+1.86570570E+02	+1.92489286E+02	+2.47126665E+00	-4.00744206E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
9.750000	+1.86851557E+02	+1.92740620E+02	+2.46624415E+00	-4.02838135E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
9.875000	+1.87133523E+02	+1.92992931E+02	+2.46119570E+00	-4.04894367E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
10.000000	+1.87416448E+02	+1.93246201E+02	+2.45612179E+00	-4.06912279E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
10.125000	+1.87700310E+02	+1.93500414E+02	+2.45102289E+00	-4.08891471E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
10.250000	+1.87985089E+02	+1.93755552E+02	+2.44589950E+00	-4.10831769E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
10.375000	+1.88270761E+02	+1.94011597E+02	+2.44075210E+00	-4.12733216E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
10.500000	+1.88557305E+02	+1.94268532E+02	+2.43558117E+00	-4.14596061E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
10.625000	+1.88844699E+02	+1.94526339E+02	+2.43038720E+00	-4.16420751E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
10.750000	+1.89132920E+02	+1.94784999E+02	+2.42517065E+00	-4.18207910E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
10.875000	+1.89421946E+02	+1.95044493E+02	+2.41993200E+00	-4.19958326E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
11.000000	+1.89711755E+02	+1.95304803E+02	+2.41467169E+00	-4.21672931E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
11.125000	+1.90002323E+02	+1.95565910E+02	+2.40939017E+00	-4.23352777E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
11.250000	+1.90293629E+02	+1.95827794E+02	+2.40408787E+00	-4.24999015E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
11.375000	+1.90585650E+02	+1.96090437E+02	+2.39876520E+00	-4.26612874E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
11.500000	+1.90878363E+02	+1.96353818E+02	+2.39342255E+00	-4.28195634E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
11.625000	+1.91171748E+02	+1.96617920E+02	+2.38806031E+00	-4.29748600E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
11.750000	+1.91465780E+02	+1.96882723E+02	+2.38267884E+00	-4.31273087E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
11.875000	+1.91760440E+02	+1.97148209E+02	+2.37727848E+00	-4.32770387E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
12.000000	+1.92055706E+02	+1.97414358E+02	+2.37185958E+00	-4.34241752E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
12.125000	+1.92351557E+02	+1.97681152E+02	+2.36642244E+00	-4.35688374E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
12.250000	+1.92647972E+02	+1.97948573E+02	+2.36096737E+00	-4.37111361E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
12.375000	+1.92944932E+02	+1.98216603E+02	+2.35549465E+00	-4.38522798E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
3.125000	+1.74091119E+02	+1.81438833E+02	+2.68753638E+00	-2.36109220E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
3.187500	+1.74176040E+02	+1.81512847E+02	+2.68605092E+00	-2.39236627E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
3.250000	+1.74262162E+02	+1.81587936E+02	+2.68454592E+00	-2.42330620E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
3.312500	+1.74349464E+02	+1.81664081E+02	+2.68302179E+00	-2.45358174E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
3.375000	+1.74437924E+02	+1.81741264E+02	+2.68147894E+00	-2.48320102E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
3.437500	+1.74527521E+02	+1.81819468E+02	+2.67991779E+00	-2.51217279E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
3.500000	+1.74618232E+02	+1.81898674E+02	+2.67833873E+00	-2.54050643E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
3.562500	+1.74710036E+02	+1.81978864E+02	+2.67674216E+00	-2.56821191E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
3.625000	+1.74802913E+02	+1.82060020E+02	+2.67512846E+00	-2.59529974E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
3.687500	+1.74896840E+02	+1.82142125E+02	+2.67349803E+00	-2.62178098E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
3.750000	+1.74991797E+02	+1.82225160E+02	+2.67185124E+00	-2.64766714E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
3.812500	+1.75087764E+02	+1.82309109E+02	+2.67018845E+00	-2.67297024E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
3.875000	+1.75184719E+02	+1.82393954E+02	+2.66851002E+00	-2.69770269E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
3.937500	+1.75282642E+02	+1.82479677E+02	+2.66681632E+00	-2.72187731E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
4.000000	+1.75381515E+02	+1.82566263E+02	+2.66510768E+00	-2.74550729E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
4.062500	+1.75481316E+02	+1.82653694E+02	+2.66338443E+00	-2.76860614E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
4.125000	+1.75582026E+02	+1.82741953E+02	+2.66164692E+00	-2.79118765E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
4.187500	+1.75683626E+02	+1.82831024E+02	+2.65989545E+00	-2.81326589E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
4.250000	+1.75786098E+02	+1.82920891E+02	+2.65813034E+00	-2.83485515E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
4.312500	+1.75889423E+02	+1.83011537E+02	+2.65635188E+00	-2.85596992E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
4.375000	+1.75993581E+02	+1.83102948E+02	+2.65456037E+00	-2.87662482E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
4.437500	+1.76098556E+02	+1.83195108E+02	+2.65275610E+00	-2.89683465E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
4.500000	+1.76204330E+02	+1.83288001E+02	+2.65093933E+00	-2.91661424E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
4.562500	+1.76310886E+02	+1.83381612E+02	+2.64911033E+00	-2.93597852E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
4.625000	+1.76418206E+02	+1.83475927E+02	+2.64726936E+00	-2.95494245E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
4.687500	+1.76526274E+02	+1.83570931E+02	+2.64541665E+00	-2.97352097E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
4.750000	+1.76635074E+02	+1.83666610E+02	+2.64355246E+00	-2.99172900E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
4.812500	+1.76744589E+02	+1.83762951E+02	+2.64167699E+00	-3.00958139E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
4.875000	+1.76854805E+02	+1.83859939E+02	+2.63979048E+00	-3.02709288E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
4.937500	+1.76965706E+02	+1.83957561E+02	+2.63789313E+00	-3.04427814E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
5.000000	+1.77077277E+02	+1.84055805E+02	+2.63598513E+00	-3.06115164E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
5.062500	+1.77189504E+02	+1.84154657E+02	+2.63406669E+00	-3.07772769E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
5.125000	+1.77302373E+02	+1.84254105E+02	+2.63213797E+00	-3.09402043E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
5.187500	+1.77415870E+02	+1.84354137E+02	+2.63019916E+00	-3.11004374E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
5.250000	+1.77529982E+02	+1.84454741E+02	+2.62825042E+00	-3.12581126E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
5.312500	+1.77644695E+02	+1.84555905E+02	+2.62629190E+00	-3.14133638E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
5.375000	+1.77759998E+02	+1.84657619E+02	+2.62432375E+00	-3.15663217E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
5.437500	+1.77875877E+02	+1.84759870E+02	+2.62234611E+00	-3.17171143E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
5.500000	+1.77992321E+02	+1.84862650E+02	+2.62035911E+00	-3.18658659E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
5.562500	+1.78109319E+02	+1.84965947E+02	+2.61836287E+00	-3.20126977E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
5.625000	+1.78226860E+02	+1.85069751E+02	+2.61635752E+00	-3.21577270E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
5.687500	+1.78344932E+02	+1.85174053E+02	+2.61434316E+00	-3.23010677E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
5.750000	+1.78463524E+02	+1.85278842E+02	+2.61231989E+00	-3.24428294E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
5.812500	+1.78582628E+02	+1.85384111E+02	+2.61028781E+00	-3.25831181E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
5.875000	+1.78702233E+02	+1.85489849E+02	+2.60824700E+00	-3.27220355E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
5.937500	+1.78822330E+02	+1.85596049E+02	+2.60619755E+00	-3.28596791E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
6.000000	+1.78942909E+02	+1.85702702E+02	+2.60413954E+00	-3.29961422E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
6.062500	+1.79063961E+02	+1.85809800E+02	+2.60207303E+00	-3.31315136E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
6.125000	+1.79185480E+02	+1.85917336E+02	+2.59999810E+00	-3.32658780E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
6.187500	+1.79307455E+02	+1.86025301E+02	+2.59791480E+00	-3.33997595E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.562500	+1.72422207E+02	+1.79990054E+02	+2.71705590E+00	-1.34667752E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.593750	+1.72445946E+02	+1.80010581E+02	+2.71663128E+00	-1.37091127E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.625000	+1.72470116E+02	+1.80031482E+02	+2.71619908E+00	-1.39507194E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.656250	+1.72494716E+02	+1.80052759E+02	+2.71575936E+00	-1.41908554E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.687500	+1.72519744E+02	+1.80074407E+02	+2.71531215E+00	-1.44295028E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.718750	+1.72545197E+02	+1.80096426E+02	+2.71485752E+00	-1.46666444E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.750000	+1.72571073E+02	+1.80118814E+02	+2.71439549E+00	-1.49022635E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.781250	+1.72597370E+02	+1.80141569E+02	+2.71392612E+00	-1.51363438E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.812500	+1.72624086E+02	+1.80164690E+02	+2.71344947E+00	-1.53688697E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.843750	+1.72651217E+02	+1.80188173E+02	+2.71296557E+00	-1.55998261E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.875000	+1.72678763E+02	+1.80212019E+02	+2.71247448E+00	-1.58291984E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.906250	+1.72706720E+02	+1.80236224E+02	+2.71197624E+00	-1.60569728E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.937500	+1.72735087E+02	+1.80260786E+02	+2.71147092E+00	-1.62831357E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.968750	+1.72763861E+02	+1.80285705E+02	+2.71095855E+00	-1.65076743E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
2.000000	+1.72793039E+02	+1.80310977E+02	+2.71043919E+00	-1.67305763E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
2.031250	+1.72822619E+02	+1.80336602E+02	+2.70991289E+00	-1.69518301E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
2.062500	+1.72852598E+02	+1.80362576E+02	+2.70937970E+00	-1.71714244E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
2.093750	+1.72882975E+02	+1.80388898E+02	+2.70883967E+00	-1.73893487E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
2.125000	+1.72913746E+02	+1.80415566E+02	+2.70829286E+00	-1.76055931E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
2.156250	+1.72944910E+02	+1.80442579E+02	+2.70773932E+00	-1.78201480E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
2.187500	+1.72976463E+02	+1.80469932E+02	+2.70717911E+00	-1.80330046E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
2.218750	+1.73008403E+02	+1.80497626E+02	+2.70661226E+00	-1.82441548E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
2.250000	+1.73040728E+02	+1.80525658E+02	+2.70603885E+00	-1.84535907E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
2.281250	+1.73073434E+02	+1.80554025E+02	+2.70545891E+00	-1.86613052E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
2.312500	+1.73106520E+02	+1.80582725E+02	+2.70487251E+00	-1.88672919E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
2.343750	+1.73139982E+02	+1.80611757E+02	+2.70427971E+00	-1.90715447E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
2.375000	+1.73173819E+02	+1.80641118E+02	+2.70368054E+00	-1.92740583E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
2.406250	+1.73208027E+02	+1.80670806E+02	+2.70307508E+00	-1.94748278E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
2.437500	+1.73242604E+02	+1.80700819E+02	+2.70246337E+00	-1.96738490E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
2.468750	+1.73277547E+02	+1.80731155E+02	+2.70184546E+00	-1.98711181E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
2.500000	+1.73312853E+02	+1.80761812E+02	+2.70122142E+00	-2.00666321E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
2.531250	+1.73348520E+02	+1.80792787E+02	+2.70059130E+00	-2.02603885E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
2.562500	+1.73384546E+02	+1.80824078E+02	+2.69995515E+00	-2.04523851E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
2.593750	+1.73420926E+02	+1.80855683E+02	+2.69931302E+00	-2.06426206E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
2.625000	+1.73457660E+02	+1.80887600E+02	+2.69866498E+00	-2.08310941E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
2.656250	+1.73494743E+02	+1.80919826E+02	+2.69801108E+00	-2.10178052E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
2.687500	+1.73532173E+02	+1.80952360E+02	+2.69735137E+00	-2.12027542E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
2.718750	+1.73569948E+02	+1.80985198E+02	+2.69668591E+00	-2.13859418E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
2.750000	+1.73608065E+02	+1.81018340E+02	+2.69601475E+00	-2.15673693E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
2.781250	+1.73646520E+02	+1.81051782E+02	+2.69533795E+00	-2.17470385E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
2.812500	+1.73685312E+02	+1.81085522E+02	+2.69465556E+00	-2.19249518E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
2.843750	+1.73724438E+02	+1.81119559E+02	+2.69396764E+00	-2.21011120E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
2.875000	+1.73763894E+02	+1.81153889E+02	+2.69327424E+00	-2.22755226E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
2.906250	+1.73803678E+02	+1.81188511E+02	+2.69257542E+00	-2.24481875E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
2.937500	+1.73843787E+02	+1.81223421E+02	+2.69187123E+00	-2.26191110E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
2.968750	+1.73884219E+02	+1.81258619E+02	+2.69116172E+00	-2.27882981E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
3.000000	+1.73924971E+02	+1.81294102E+02	+2.69044696E+00	-2.29557542E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
3.031250	+1.73966039E+02	+1.81329867E+02	+2.68972699E+00	-2.31214852E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
3.062500	+1.74007422E+02	+1.81365912E+02	+2.68900187E+00	-2.32854974E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
3.093750	+1.74049116E+02	+1.81402234E+02	+2.68827165E+00	-2.34486519E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.781250	+1.71974598E+02	+1.79603492E+02	+2.72509008E+00	-6.98159491E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.796875	+1.71980715E+02	+1.79608768E+02	+2.72497993E+00	-7.11758730E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.812500	+1.71986950E+02	+1.79614147E+02	+2.72486766E+00	-7.25347557E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.828125	+1.71993304E+02	+1.79619629E+02	+2.72475326E+00	-7.38915375E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.843750	+1.71999776E+02	+1.79625212E+02	+2.72463675E+00	-7.52461816E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.859375	+1.72006366E+02	+1.79630898E+02	+2.72451812E+00	-7.65986516E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.875000	+1.72013074E+02	+1.79636685E+02	+2.72439738E+00	-7.79489111E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.890625	+1.72019900E+02	+1.79642575E+02	+2.72427453E+00	-7.92969239E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.906250	+1.72026843E+02	+1.79648566E+02	+2.72414957E+00	-8.06426541E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.921875	+1.72033905E+02	+1.79654659E+02	+2.72402252E+00	-8.19860660E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.937500	+1.72041083E+02	+1.79660853E+02	+2.72389337E+00	-8.33271242E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.953125	+1.72048378E+02	+1.79667148E+02	+2.72376212E+00	-8.46657933E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.968750	+1.72055791E+02	+1.79673545E+02	+2.72362879E+00	-8.60020383E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.984375	+1.72063320E+02	+1.79680043E+02	+2.72349337E+00	-8.73358245E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.000000	+1.72070966E+02	+1.79686642E+02	+2.72335586E+00	-8.86671172E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.015625	+1.72078729E+02	+1.79693341E+02	+2.72321628E+00	-8.99958820E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.031250	+1.72086607E+02	+1.79700141E+02	+2.72307463E+00	-9.13220850E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.046875	+1.72094602E+02	+1.79707042E+02	+2.72293090E+00	-9.26456922E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.062500	+1.72102713E+02	+1.79714043E+02	+2.72278511E+00	-9.39666699E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.078125	+1.72110939E+02	+1.79721144E+02	+2.72263725E+00	-9.52849850E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.093750	+1.72119281E+02	+1.79728345E+02	+2.72248734E+00	-9.66006041E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.109375	+1.72127738E+02	+1.79735646E+02	+2.72233538E+00	-9.79134945E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.125000	+1.72136310E+02	+1.79743046E+02	+2.72218136E+00	-9.92236235E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.140625	+1.72144997E+02	+1.79750547E+02	+2.72202530E+00	-1.00530959E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.156250	+1.72153799E+02	+1.79758146E+02	+2.72186720E+00	-1.01835468E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.171875	+1.72162716E+02	+1.79765845E+02	+2.72170707E+00	-1.03137120E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.187500	+1.72171747E+02	+1.79773643E+02	+2.72154490E+00	-1.04435883E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.203125	+1.72180892E+02	+1.79781540E+02	+2.72138071E+00	-1.05731725E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.218750	+1.72190150E+02	+1.79789535E+02	+2.72121449E+00	-1.07024616E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.234375	+1.72199523E+02	+1.79797629E+02	+2.72104625E+00	-1.08314525E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.250000	+1.72209009E+02	+1.79805822E+02	+2.72087601E+00	-1.09601420E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.265625	+1.72218608E+02	+1.79814113E+02	+2.72070375E+00	-1.10885273E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.281250	+1.72228320E+02	+1.79822501E+02	+2.72052949E+00	-1.12166054E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.296875	+1.72238145E+02	+1.79830988E+02	+2.72035323E+00	-1.13443731E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.312500	+1.72248083E+02	+1.79839572E+02	+2.72017498E+00	-1.14718278E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.328125	+1.72258133E+02	+1.79848254E+02	+2.71999474E+00	-1.15989663E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.343750	+1.72268295E+02	+1.79857033E+02	+2.71981251E+00	-1.17257859E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.359375	+1.72278569E+02	+1.79865910E+02	+2.71962830E+00	-1.18522837E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.375000	+1.72288955E+02	+1.79874883E+02	+2.71944213E+00	-1.19784569E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.390625	+1.72299452E+02	+1.79883953E+02	+2.71925398E+00	-1.21043027E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.406250	+1.72310061E+02	+1.79893120E+02	+2.71906387E+00	-1.22298184E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.421875	+1.72320780E+02	+1.79902383E+02	+2.71887180E+00	-1.23550011E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.437500	+1.72331610E+02	+1.79911742E+02	+2.71867777E+00	-1.24798484E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.453125	+1.72342550E+02	+1.79921197E+02	+2.71848180E+00	-1.26043574E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.468750	+1.72353601E+02	+1.79930748E+02	+2.71828389E+00	-1.27285255E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.484375	+1.72364762E+02	+1.79940394E+02	+2.71808403E+00	-1.28523502E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.500000	+1.72376032E+02	+1.79950136E+02	+2.71788225E+00	-1.29758288E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.515625	+1.72387412E+02	+1.79959974E+02	+2.71767854E+00	-1.30989589E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.531250	+1.72398902E+02	+1.79969906E+02	+2.71747291E+00	-1.32217379E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
1.546875	+1.72410500E+02	+1.79979933E+02	+2.71726536E+00	-1.33443408E-02	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.390625	+1.71860592E+02	+1.79505178E+02	+2.72714494E+00	-3.52325234E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.398438	+1.71862133E+02	+1.79506507E+02	+2.72711714E+00	-3.59325380E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.406250	+1.71863704E+02	+1.79507862E+02	+2.72708880E+00	-3.66324182E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.414062	+1.71865306E+02	+1.79509242E+02	+2.72705990E+00	-3.73320269E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.421875	+1.71866938E+02	+1.79510650E+02	+2.72703046E+00	-3.80313592E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.429688	+1.71868600E+02	+1.79512083E+02	+2.72700048E+00	-3.87304100E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.437500	+1.71870293E+02	+1.79513542E+02	+2.72696995E+00	-3.94291741E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.445312	+1.71872016E+02	+1.79515027E+02	+2.72693887E+00	-4.01276464E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.453125	+1.71873769E+02	+1.79516539E+02	+2.72690725E+00	-4.08258219E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.460938	+1.71875553E+02	+1.79518077E+02	+2.72687508E+00	-4.15236956E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.468750	+1.71877367E+02	+1.79519641E+02	+2.72684237E+00	-4.22212623E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.476562	+1.71879211E+02	+1.79521231E+02	+2.72680911E+00	-4.29185171E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.484375	+1.71881085E+02	+1.79522847E+02	+2.72677531E+00	-4.36154548E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.492188	+1.71882990E+02	+1.79524489E+02	+2.72674096E+00	-4.43120705E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.500000	+1.71884925E+02	+1.79526157E+02	+2.72670607E+00	-4.50083589E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.507812	+1.71886890E+02	+1.79527851E+02	+2.72667063E+00	-4.57043154E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.515625	+1.71888885E+02	+1.79529571E+02	+2.72663466E+00	-4.63999347E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.523438	+1.71890910E+02	+1.79531318E+02	+2.72659813E+00	-4.70952118E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.531250	+1.71892966E+02	+1.79533090E+02	+2.72656107E+00	-4.77901418E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.539062	+1.71895052E+02	+1.79534889E+02	+2.72652346E+00	-4.84847197E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.546875	+1.71897167E+02	+1.79536713E+02	+2.72648531E+00	-4.91789404E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.554688	+1.71899314E+02	+1.79538564E+02	+2.72644662E+00	-4.98727991E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.562500	+1.71901490E+02	+1.79540440E+02	+2.72640739E+00	-5.05662908E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.570312	+1.71903696E+02	+1.79542343E+02	+2.72636761E+00	-5.12594104E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.578125	+1.71905932E+02	+1.79544271E+02	+2.72632729E+00	-5.19521531E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.585938	+1.71908199E+02	+1.79546225E+02	+2.72628644E+00	-5.26445139E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.593750	+1.71910496E+02	+1.79548206E+02	+2.72624504E+00	-5.33364878E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.601562	+1.71912822E+02	+1.79550212E+02	+2.72620310E+00	-5.40280701E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.609375	+1.71915179E+02	+1.79552244E+02	+2.72616062E+00	-5.47192557E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.617188	+1.71917566E+02	+1.79554303E+02	+2.72611760E+00	-5.54100398E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.625000	+1.71919982E+02	+1.79556387E+02	+2.72607404E+00	-5.61004175E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.632812	+1.71922429E+02	+1.79558497E+02	+2.72602994E+00	-5.67903838E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.640625	+1.71924906E+02	+1.79560633E+02	+2.72598530E+00	-5.74799340E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.648438	+1.71927413E+02	+1.79562794E+02	+2.72594013E+00	-5.81690631E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.656250	+1.71929949E+02	+1.79564982E+02	+2.72589442E+00	-5.88577663E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.664062	+1.71932516E+02	+1.79567196E+02	+2.72584816E+00	-5.95460388E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.671875	+1.71935112E+02	+1.79569435E+02	+2.72580137E+00	-6.02338758E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.679688	+1.71937739E+02	+1.79571700E+02	+2.72575405E+00	-6.09212723E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.687500	+1.71940395E+02	+1.79573991E+02	+2.72570619E+00	-6.16082238E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.695312	+1.71943081E+02	+1.79576308E+02	+2.72565779E+00	-6.22947251E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.703125	+1.71945798E+02	+1.79578650E+02	+2.72560885E+00	-6.29807717E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.710938	+1.71948544E+02	+1.79581019E+02	+2.72555938E+00	-6.36663588E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.718750	+1.71951319E+02	+1.79583413E+02	+2.72550937E+00	-6.43514815E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.726562	+1.71954125E+02	+1.79585833E+02	+2.72545883E+00	-6.50361352E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.734375	+1.71956960E+02	+1.79588278E+02	+2.72540775E+00	-6.57203150E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.742188	+1.71959826E+02	+1.79590750E+02	+2.72535614E+00	-6.64040163E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.750000	+1.71962721E+02	+1.79593247E+02	+2.72530400E+00	-6.70872344E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.757812	+1.71965645E+02	+1.79595770E+02	+2.72525132E+00	-6.77699645E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.765625	+1.71968600E+02	+1.79598318E+02	+2.72519811E+00	-6.84522018E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.773438	+1.71971584E+02	+1.79600892E+02	+2.72514436E+00	-6.91341916E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.195312	+1.71831955E+02	+1.79480493E+02	+2.72766164E+00	-1.76572904E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.199219	+1.71832341E+02	+1.79480826E+02	+2.72765467E+00	-1.80098540E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.203125	+1.71832735E+02	+1.79481165E+02	+2.72764757E+00	-1.83624007E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.207031	+1.71833136E+02	+1.79481511E+02	+2.72764033E+00	-1.87149132E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.210938	+1.71833545E+02	+1.79481863E+02	+2.72763295E+00	-1.90673907E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.214844	+1.71833962E+02	+1.79482222E+02	+2.72762543E+00	-1.94198328E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.218750	+1.71834386E+02	+1.79482588E+02	+2.72761778E+00	-1.97722388E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.222656	+1.71834818E+02	+1.79482960E+02	+2.72760999E+00	-2.01246079E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.226562	+1.71835257E+02	+1.79483339E+02	+2.72760206E+00	-2.04769395E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.230469	+1.71835704E+02	+1.79483724E+02	+2.72759399E+00	-2.08292331E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.234375	+1.71836159E+02	+1.79484116E+02	+2.72758578E+00	-2.11814878E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.238281	+1.71836621E+02	+1.79484515E+02	+2.72757744E+00	-2.15337031E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.242188	+1.71837091E+02	+1.79484920E+02	+2.72756896E+00	-2.18858785E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.246094	+1.71837569E+02	+1.79485331E+02	+2.72756034E+00	-2.22380129E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.250000	+1.71838054E+02	+1.79485750E+02	+2.72755159E+00	-2.25901060E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.253906	+1.71838547E+02	+1.79486174E+02	+2.72754269E+00	-2.29421572E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.257812	+1.71839047E+02	+1.79486606E+02	+2.72753366E+00	-2.32941656E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.261719	+1.71839555E+02	+1.79487044E+02	+2.72752449E+00	-2.36461307E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.265625	+1.71840071E+02	+1.79487488E+02	+2.72751519E+00	-2.39980518E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.269531	+1.71840594E+02	+1.79487939E+02	+2.72750575E+00	-2.43499283E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.273438	+1.71841125E+02	+1.79488397E+02	+2.72749617E+00	-2.47017595E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.277344	+1.71841664E+02	+1.79488861E+02	+2.72748645E+00	-2.50535447E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.281250	+1.71842210E+02	+1.79489332E+02	+2.72747659E+00	-2.54052833E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.285156	+1.71842763E+02	+1.79489809E+02	+2.72746660E+00	-2.57569748E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.289062	+1.71843325E+02	+1.79490293E+02	+2.72745647E+00	-2.61086184E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.292969	+1.71843894E+02	+1.79490784E+02	+2.72744620E+00	-2.64602133E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.296875	+1.71844471E+02	+1.79491281E+02	+2.72743580E+00	-2.68117592E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.300781	+1.71845055E+02	+1.79491785E+02	+2.72742526E+00	-2.71632551E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.304688	+1.71845647E+02	+1.79492295E+02	+2.72741458E+00	-2.75147006E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.308594	+1.71846246E+02	+1.79492811E+02	+2.72740376E+00	-2.78660952E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.312500	+1.71846853E+02	+1.79493335E+02	+2.72739281E+00	-2.82174378E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.316406	+1.71847468E+02	+1.79493865E+02	+2.72738172E+00	-2.85687279E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.320312	+1.71848090E+02	+1.79494401E+02	+2.72737049E+00	-2.89199651E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.324219	+1.71848720E+02	+1.79494944E+02	+2.72735912E+00	-2.92711485E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.328125	+1.71849358E+02	+1.79495494E+02	+2.72734762E+00	-2.96222775E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.332031	+1.71850003E+02	+1.79496050E+02	+2.72733598E+00	-2.99733516E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.335938	+1.71850655E+02	+1.79496613E+02	+2.72732420E+00	-3.03243701E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.339844	+1.71851316E+02	+1.79497182E+02	+2.72731229E+00	-3.06753322E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.343750	+1.71851984E+02	+1.79497758E+02	+2.72730024E+00	-3.10262374E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.347656	+1.71852659E+02	+1.79498340E+02	+2.72728805E+00	-3.13770851E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.351562	+1.71853342E+02	+1.79498929E+02	+2.72727572E+00	-3.17278743E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.355469	+1.71854033E+02	+1.79499524E+02	+2.72726326E+00	-3.20786048E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.359375	+1.71854732E+02	+1.79500126E+02	+2.72725066E+00	-3.24292758E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.363281	+1.71855438E+02	+1.79500735E+02	+2.72723793E+00	-3.27798867E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.367188	+1.71856151E+02	+1.79501350E+02	+2.72722505E+00	-3.31304368E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.371094	+1.71856872E+02	+1.79501972E+02	+2.72721204E+00	-3.34809253E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.375000	+1.71857601E+02	+1.79502600E+02	+2.72719890E+00	-3.38313518E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.378906	+1.71858337E+02	+1.79503235E+02	+2.72718561E+00	-3.41817157E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.382812	+1.71859081E+02	+1.79503876E+02	+2.72717219E+00	-3.45320161E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02
0.386719	+1.71859833E+02	+1.79504524E+02	+2.72715863E+00	-3.48822846E-03	+1.91309626E+02	-1.99273988E-01	-9.60033104E+02	+5.06095492E-01	+4.93904508E-01	+1.91148949E+02	-1.99127315E-01	-9.59933342E+02


==> anc/otoc_to_plot_free_M800_L1.1225_n500_beta10.0000.dat <==
400.000000	+3.76898615E+01	+4.81489206E+01	+3.04061568E+00	+2.87979192E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
408.000000	+3.74299224E+01	+4.81255514E+01	+3.06298233E+00	+2.71186991E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
416.000000	+3.71739221E+01	+4.80967884E+01	+3.08400560E+00	+2.77096153E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
424.000000	+3.69152221E+01	+4.80957148E+01	+3.10731771E+00	+2.79319095E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
432.000000	+3.66514695E+01	+4.80735626E+01	+3.12869666E+00	+2.59065042E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
440.000000	+3.63947014E+01	+4.80483689E+01	+3.14876812E+00	+2.58215981E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
448.000000	+3.61354117E+01	+4.80392873E+01	+3.17001121E+00	+2.55286709E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
456.000000	+3.58821867E+01	+4.80217136E+01	+3.18961399E+00	+2.46492734E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
464.000000	+3.56268377E+01	+4.80095691E+01	+3.20945005E+00	+2.45987938E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
472.000000	+3.53718511E+01	+4.79986933E+01	+3.22897206E+00	+2.40821714E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
480.000000	+3.51183057E+01	+4.79874734E+01	+3.24798153E+00	+2.35174122E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
488.000000	+3.48630881E+01	+4.79741034E+01	+3.26659992E+00	+2.23456821E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
496.000000	+3.46105330E+01	+4.79481373E+01	+3.28373462E+00	+2.21729753E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
504.000000	+3.43614157E+01	+4.79459166E+01	+3.30207668E+00	+2.38600458E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
512.000000	+3.41064727E+01	+4.79630984E+01	+3.32191069E+00	+2.21864666E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
520.000000	+3.38540357E+01	+4.79294252E+01	+3.33757503E+00	+1.97669526E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
528.000000	+3.36101479E+01	+4.79120227E+01	+3.35353781E+00	+2.11690523E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
536.000000	+3.33629876E+01	+4.79232831E+01	+3.37144552E+00	+2.12488379E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
544.000000	+3.31090919E+01	+4.79055639E+01	+3.38753595E+00	+2.02347079E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
552.000000	+3.28629800E+01	+4.79023867E+01	+3.40382105E+00	+2.00651068E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
560.000000	+3.26179757E+01	+4.78971837E+01	+3.41964013E+00	+1.93802899E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
568.000000	+3.23702551E+01	+4.78833163E+01	+3.43482951E+00	+1.92674877E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
576.000000	+3.21260211E+01	+4.78835917E+01	+3.45046811E+00	+1.90804731E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
584.000000	+3.18845729E+01	+4.78785319E+01	+3.46535827E+00	+1.85057910E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
592.000000	+3.16424610E+01	+4.78735778E+01	+3.48007737E+00	+1.83176274E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
600.000000	+3.13989201E+01	+4.78685701E+01	+3.49466647E+00	+1.82671215E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
608.000000	+3.11509086E+01	+4.78634194E+01	+3.50930477E+00	+1.79555667E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
616.000000	+3.08955112E+01	+4.78451784E+01	+3.52339538E+00	+1.71370783E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
624.000000	+3.06425389E+01	+4.78196357E+01	+3.53672409E+00	+1.79289358E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
632.000000	+3.04094659E+01	+4.78523974E+01	+3.55208168E+00	+1.89508214E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
640.000000	+3.01802386E+01	+4.78861441E+01	+3.56704541E+00	+1.65365108E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
648.000000	+2.99453032E+01	+4.78559067E+01	+3.57854009E+00	+1.34836559E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
656.000000	+2.97109096E+01	+4.78029498E+01	+3.58861925E+00	+1.47249236E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
664.000000	+2.94744550E+01	+4.78120402E+01	+3.60209997E+00	+1.73694566E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
672.000000	+2.92344526E+01	+4.78363429E+01	+3.61641039E+00	+1.72256924E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
680.000000	+2.89919746E+01	+4.78419932E+01	+3.62966108E+00	+1.59995188E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
688.000000	+2.87406330E+01	+4.78248648E+01	+3.64200962E+00	+1.51665793E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
696.000000	+2.85002056E+01	+4.78132439E+01	+3.65392761E+00	+1.47480674E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
704.000000	+2.82722264E+01	+4.78121423E+01	+3.66560652E+00	+1.45724667E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
712.000000	+2.80419681E+01	+4.78105988E+01	+3.67724355E+00	+1.48705358E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
720.000000	+2.78073662E+01	+4.78177674E+01	+3.68939938E+00	+1.50014599E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
728.000000	+2.75712617E+01	+4.78201260E+01	+3.70124589E+00	+1.39995681E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
736.000000	+2.73404769E+01	+4.78041549E+01	+3.71179869E+00	+1.34873062E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
744.000000	+2.71088574E+01	+4.77994347E+01	+3.72282558E+00	+1.38313480E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
752.000000	+2.68747658E+01	+4.77963563E+01	+3.73392885E+00	+1.41169088E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
760.000000	+2.66447200E+01	+4.78079545E+01	+3.74541263E+00	+1.40213975E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
768.000000	+2.64114708E+01	+4.78077257E+01	+3.75636308E+00	+1.33211189E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
776.000000	+2.61800187E+01	+4.77991632E+01	+3.76672642E+00	+1.30541284E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
784.000000	+2.59529533E+01	+4.78008030E+01	+3.77724969E+00	+1.28761813E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
792.000000	+2.57297337E+01	+4.77988931E+01	+3.78732831E+00	+1.23203812E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
200.000000	+4.45757777E+01	+4.91748104E+01	+2.21899319E+00	+6.36285679E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
204.000000	+4.43766724E+01	+4.90924795E+01	+2.24406724E+00	+6.17416854E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
208.000000	+4.41913605E+01	+4.90232585E+01	+2.26838654E+00	+6.01313905E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
212.000000	+4.40188703E+01	+4.89670767E+01	+2.29217236E+00	+5.86505778E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
216.000000	+4.38564714E+01	+4.89204873E+01	+2.31530700E+00	+5.70897674E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
220.000000	+4.37027528E+01	+4.88821930E+01	+2.33784417E+00	+5.61716849E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
224.000000	+4.35552896E+01	+4.88520594E+01	+2.36024435E+00	+5.47870549E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
228.000000	+4.34126337E+01	+4.88241354E+01	+2.38167381E+00	+5.36939659E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
232.000000	+4.32743292E+01	+4.88035801E+01	+2.40319952E+00	+5.28580598E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
236.000000	+4.31384495E+01	+4.87836915E+01	+2.42396026E+00	+5.12533795E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
240.000000	+4.30050358E+01	+4.87657130E+01	+2.44420223E+00	+5.05981467E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
244.000000	+4.28734869E+01	+4.87519279E+01	+2.46443878E+00	+4.93975616E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
248.000000	+4.27425548E+01	+4.87354408E+01	+2.48372028E+00	+4.77218937E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
252.000000	+4.26126959E+01	+4.87199002E+01	+2.50261629E+00	+4.76397797E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
256.000000	+4.24826945E+01	+4.87083885E+01	+2.52183210E+00	+4.68472808E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
260.000000	+4.23519713E+01	+4.86924035E+01	+2.54009412E+00	+4.51798668E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
264.000000	+4.22210884E+01	+4.86759192E+01	+2.55797599E+00	+4.49196738E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
268.000000	+4.20907682E+01	+4.86631920E+01	+2.57602986E+00	+4.43983653E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
272.000000	+4.19594664E+01	+4.86476846E+01	+2.59349469E+00	+4.27299255E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
276.000000	+4.18279508E+01	+4.86289301E+01	+2.61021380E+00	+4.17621695E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
280.000000	+4.16962967E+01	+4.86117412E+01	+2.62690442E+00	+4.22396094E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
284.000000	+4.15638335E+01	+4.85985564E+01	+2.64400548E+00	+4.15960456E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
288.000000	+4.14308311E+01	+4.85802714E+01	+2.66018126E+00	+3.97349030E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
292.000000	+4.12971194E+01	+4.85590537E+01	+2.67579341E+00	+3.94653123E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
296.000000	+4.11635052E+01	+4.85422705E+01	+2.69175351E+00	+3.97784724E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
300.000000	+4.10297579E+01	+4.85265035E+01	+2.70761619E+00	+3.92543464E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
304.000000	+4.08946005E+01	+4.85087615E+01	+2.72315698E+00	+3.82706908E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
308.000000	+4.07588445E+01	+4.84886644E+01	+2.73823274E+00	+3.71684680E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
312.000000	+4.06232425E+01	+4.84672085E+01	+2.75289176E+00	+3.72057166E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
316.000000	+4.04883013E+01	+4.84516542E+01	+2.76799731E+00	+3.78495874E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
320.000000	+4.03535654E+01	+4.84386766E+01	+2.78317143E+00	+3.65495338E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
324.000000	+4.02195811E+01	+4.84192171E+01	+2.79723694E+00	+3.46999213E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
328.000000	+4.00856870E+01	+4.83983847E+01	+2.81093137E+00	+3.47862487E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
332.000000	+3.99511433E+01	+4.83821717E+01	+2.82506594E+00	+3.52295632E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
336.000000	+3.98171621E+01	+4.83674746E+01	+2.83911502E+00	+3.49595697E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
340.000000	+3.96834548E+01	+4.83536076E+01	+2.85303359E+00	+3.44716114E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
344.000000	+3.95491971E+01	+4.83385854E+01	+2.86669231E+00	+3.37871910E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
348.000000	+3.94149058E+01	+4.83226066E+01	+2.88006335E+00	+3.28632724E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
352.000000	+3.92811154E+01	+4.83046466E+01	+2.89298292E+00	+3.18670588E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
356.000000	+3.91475615E+01	+4.82852716E+01	+2.90555699E+00	+3.20390031E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
360.000000	+3.90144676E+01	+4.82722723E+01	+2.91861413E+00	+3.34538389E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
364.000000	+3.88807370E+01	+4.82663021E+01	+2.93232006E+00	+3.29779485E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
368.000000	+3.87468028E+01	+4.82521006E+01	+2.94499648E+00	+3.04314229E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
372.000000	+3.86144458E+01	+4.82313079E+01	+2.95666520E+00	+2.97432858E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
376.000000	+3.84819030E+01	+4.82160882E+01	+2.96879111E+00	+3.07484369E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
380.000000	+3.83481271E+01	+4.82044855E+01	+2.98126395E+00	+3.06960953E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
384.000000	+3.82154356E+01	+4.81916211E+01	+2.99334799E+00	+3.00784477E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
388.000000	+3.80838303E+01	+4.81802364E+01	+3.00532671E+00	+2.99220703E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
392.000000	+3.79517550E+01	+4.81696283E+01	+3.01728565E+00	+2.95394992E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
396.000000	+3.78204729E+01	+4.81583147E+01	+3.02895831E+00	+2.88238167E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
100.000000	+5.80211249E+01	+5.99672032E+01	+1.35896337E+00	+1.04735641E-02	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
102.000000	+5.77252191E+01	+5.97125948E+01	+1.37996218E+00	+1.05252396E-02	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
104.000000	+5.74124678E+01	+5.94422270E+01	+1.40106433E+00	+1.05522461E-02	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
106.000000	+5.70848413E+01	+5.91578976E+01	+1.42217116E+00	+1.05365103E-02	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
108.000000	+5.67442742E+01	+5.88614080E+01	+1.44321037E+00	+1.05009734E-02	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
110.000000	+5.63926456E+01	+5.85546329E+01	+1.46417506E+00	+1.04653938E-02	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
112.000000	+5.60317701E+01	+5.82394117E+01	+1.48507195E+00	+1.04232922E-02	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
114.000000	+5.56633934E+01	+5.79174264E+01	+1.50586822E+00	+1.03603320E-02	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
116.000000	+5.52891883E+01	+5.75902396E+01	+1.52651328E+00	+1.02796699E-02	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
118.000000	+5.49107547E+01	+5.72594025E+01	+1.54698690E+00	+1.01977064E-02	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
120.000000	+5.45296096E+01	+5.69264633E+01	+1.56730410E+00	+1.01216131E-02	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
122.000000	+5.41471662E+01	+5.65928535E+01	+1.58747336E+00	+1.00403744E-02	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
124.000000	+5.37647451E+01	+5.62598192E+01	+1.60746560E+00	+9.94309360E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
126.000000	+5.33836103E+01	+5.59285286E+01	+1.62724573E+00	+9.83811120E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
128.000000	+5.30049582E+01	+5.56001771E+01	+1.64681804E+00	+9.73907926E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
130.000000	+5.26298607E+01	+5.52758761E+01	+1.66620205E+00	+9.64163261E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
132.000000	+5.22592723E+01	+5.49565349E+01	+1.68538457E+00	+9.53404534E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
134.000000	+5.18940960E+01	+5.46429691E+01	+1.70433823E+00	+9.41671420E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
136.000000	+5.15351932E+01	+5.43359909E+01	+1.72305143E+00	+9.29418300E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
138.000000	+5.11833210E+01	+5.40363116E+01	+1.74151496E+00	+9.17012490E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
140.000000	+5.08390924E+01	+5.37445321E+01	+1.75973193E+00	+9.05787382E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
142.000000	+5.05029998E+01	+5.34612540E+01	+1.77774646E+00	+8.96502517E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
144.000000	+5.01754561E+01	+5.31869758E+01	+1.79559203E+00	+8.86947756E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
146.000000	+4.98568296E+01	+5.29219204E+01	+1.81322437E+00	+8.75149137E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
148.000000	+4.95474273E+01	+5.26662351E+01	+1.83059800E+00	+8.63622253E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
150.000000	+4.92474466E+01	+5.24202708E+01	+1.84776926E+00	+8.55535464E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
152.000000	+4.89569704E+01	+5.21843555E+01	+1.86481942E+00	+8.49013926E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
154.000000	+4.86760250E+01	+5.19584505E+01	+1.88172981E+00	+8.40389470E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
156.000000	+4.84046738E+01	+5.17423934E+01	+1.89843499E+00	+8.30086753E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
158.000000	+4.81430268E+01	+5.15362698E+01	+1.91493328E+00	+8.20214959E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
160.000000	+4.78911302E+01	+5.13401718E+01	+1.93124359E+00	+8.10229765E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
162.000000	+4.76488953E+01	+5.11539120E+01	+1.94734247E+00	+7.99932250E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
164.000000	+4.74161571E+01	+5.09773433E+01	+1.96324088E+00	+7.91578199E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
166.000000	+4.71927221E+01	+5.08104943E+01	+1.97900560E+00	+7.84748104E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
168.000000	+4.69783586E+01	+5.06531031E+01	+1.99463081E+00	+7.75831894E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
170.000000	+4.67728534E+01	+5.05046572E+01	+2.01003888E+00	+7.65025962E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
172.000000	+4.65760675E+01	+5.03650013E+01	+2.02523185E+00	+7.55465725E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
174.000000	+4.63878271E+01	+5.02341220E+01	+2.04025751E+00	+7.46040596E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
176.000000	+4.62078319E+01	+5.01115377E+01	+2.05507347E+00	+7.34813905E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
178.000000	+4.60357675E+01	+4.99967928E+01	+2.06965006E+00	+7.25212042E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
180.000000	+4.58713588E+01	+4.98899636E+01	+2.08408195E+00	+7.18942659E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
182.000000	+4.57142357E+01	+4.97908246E+01	+2.09840777E+00	+7.11198164E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
184.000000	+4.55639751E+01	+4.96985425E+01	+2.11252988E+00	+7.00907354E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
186.000000	+4.54203130E+01	+4.96128116E+01	+2.12644406E+00	+6.92937366E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
188.000000	+4.52830535E+01	+4.95338238E+01	+2.14024737E+00	+6.85740710E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
190.000000	+4.51518502E+01	+4.94609392E+01	+2.15387369E+00	+6.73739254E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
192.000000	+4.50263589E+01	+4.93932432E+01	+2.16719694E+00	+6.61532652E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
194.000000	+4.49063880E+01	+4.93310232E+01	+2.18033500E+00	+6.56048173E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
196.000000	+4.47916167E+01	+4.92746132E+01	+2.19343887E+00	+6.50814968E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
198.000000	+4.46815193E+01	+4.92228515E+01	+2.20636760E+00	+6.42057789E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
50.000000	+5.59426496E+01	+5.73202078E+01	+1.01345970E+00	+3.10254725E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
51.000000	+5.61715340E+01	+5.75534484E+01	+1.01661693E+00	+3.21192147E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
52.000000	+5.63950338E+01	+5.77814697E+01	+1.01988354E+00	+3.32134560E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
53.000000	+5.66128947E+01	+5.80040192E+01	+1.02325962E+00	+3.43102296E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
54.000000	+5.68248661E+01	+5.82208486E+01	+1.02674559E+00	+3.54110395E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
55.000000	+5.70307011E+01	+5.84317129E+01	+1.03034183E+00	+3.65151622E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
56.000000	+5.72301570E+01	+5.86363717E+01	+1.03404862E+00	+3.76228695E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
57.000000	+5.74229972E+01	+5.88345907E+01	+1.03786640E+00	+3.87390466E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
58.000000	+5.76089923E+01	+5.90261444E+01	+1.04179643E+00	+3.98731915E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
59.000000	+5.77879210E+01	+5.92108165E+01	+1.04584104E+00	+4.10351159E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
60.000000	+5.79595695E+01	+5.93884000E+01	+1.05000345E+00	+4.22298368E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
61.000000	+5.81237324E+01	+5.95586965E+01	+1.05428701E+00	+4.34563055E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
62.000000	+5.82802139E+01	+5.97215169E+01	+1.05869471E+00	+4.47117027E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
63.000000	+5.84288295E+01	+5.98766831E+01	+1.06322935E+00	+4.59985234E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
64.000000	+5.85694079E+01	+6.00240316E+01	+1.06789442E+00	+4.73293132E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
65.000000	+5.87017912E+01	+6.01634150E+01	+1.07269521E+00	+4.87255061E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
66.000000	+5.88258347E+01	+6.02947031E+01	+1.07763952E+00	+5.02109397E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
67.000000	+5.89414056E+01	+6.04177813E+01	+1.08273740E+00	+5.18041113E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
68.000000	+5.90483825E+01	+6.05325487E+01	+1.08800034E+00	+5.35137281E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
69.000000	+5.91466562E+01	+6.06389180E+01	+1.09344015E+00	+5.53396162E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
70.000000	+5.92361314E+01	+6.07368155E+01	+1.09906826E+00	+5.72775747E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
71.000000	+5.93167288E+01	+6.08261835E+01	+1.10489566E+00	+5.93245264E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
72.000000	+5.93883857E+01	+6.09069814E+01	+1.11093317E+00	+6.14803823E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
73.000000	+5.94510570E+01	+6.09791867E+01	+1.11719174E+00	+6.37450514E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
74.000000	+5.95047137E+01	+6.10427939E+01	+1.12368218E+00	+6.61117906E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
75.000000	+5.95493427E+01	+6.10978120E+01	+1.13041410E+00	+6.85603069E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
76.000000	+5.95849463E+01	+6.11442620E+01	+1.13739424E+00	+7.10536440E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
77.000000	+5.96115436E+01	+6.11821749E+01	+1.14462482E+00	+7.35414773E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
78.000000	+5.96291719E+01	+6.12115919E+01	+1.15210254E+00	+7.59694619E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
79.000000	+5.96378889E+01	+6.12325664E+01	+1.15981872E+00	+7.82911537E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
80.000000	+5.96377737E+01	+6.12451666E+01	+1.16776077E+00	+8.04775558E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
81.000000	+5.96289255E+01	+6.12494779E+01	+1.17591423E+00	+8.25205727E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
82.000000	+5.96114622E+01	+6.12456039E+01	+1.18426488E+00	+8.44299249E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
83.000000	+5.95855166E+01	+6.12336659E+01	+1.19280021E+00	+8.62262743E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
84.000000	+5.95512336E+01	+6.12138009E+01	+1.20151014E+00	+8.79343432E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
85.000000	+5.95087682E+01	+6.11861597E+01	+1.21038708E+00	+8.95782060E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
86.000000	+5.94582838E+01	+6.11509055E+01	+1.21942578E+00	+9.11782781E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
87.000000	+5.93999522E+01	+6.11082126E+01	+1.22862274E+00	+9.27481222E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
88.000000	+5.93339533E+01	+6.10582654E+01	+1.23797540E+00	+9.42901903E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
89.000000	+5.92604759E+01	+6.10012564E+01	+1.24748078E+00	+9.57920221E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
90.000000	+5.91797179E+01	+6.09373836E+01	+1.25713381E+00	+9.72259639E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
91.000000	+5.90918871E+01	+6.08668487E+01	+1.26692597E+00	+9.85545461E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
92.000000	+5.89972010E+01	+6.07898555E+01	+1.27684471E+00	+9.97406963E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
93.000000	+5.88958866E+01	+6.07066109E+01	+1.28687411E+00	+1.00759093E-02	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
94.000000	+5.87881785E+01	+6.06173248E+01	+1.29699653E+00	+1.01604197E-02	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
95.000000	+5.86743160E+01	+6.05222122E+01	+1.30719495E+00	+1.02292158E-02	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
96.000000	+5.85545403E+01	+6.04214935E+01	+1.31745496E+00	+1.02856463E-02	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
97.000000	+5.84290927E+01	+6.03153961E+01	+1.32776624E+00	+1.03339060E-02	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
98.000000	+5.82982135E+01	+6.02041541E+01	+1.33812278E+00	+1.03779297E-02	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
99.000000	+5.81621437E+01	+6.00880081E+01	+1.34852210E+00	+1.04207140E-02	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
25.000000	+4.92422962E+01	+5.05591377E+01	+9.68383266E-01	+6.95481706E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
25.500000	+4.93808595E+01	+5.06981687E+01	+9.68738388E-01	+7.25007608E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
26.000000	+4.95197780E+01	+5.08375746E+01	+9.69108274E-01	+7.54754331E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
26.500000	+4.96590168E+01	+5.09773207E+01	+9.69493143E-01	+7.85141194E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
27.000000	+4.97985419E+01	+5.11173735E+01	+9.69893415E-01	+8.16645838E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
27.500000	+4.99383199E+01	+5.12577008E+01	+9.70309789E-01	+8.49820156E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
28.000000	+5.00783176E+01	+5.13982705E+01	+9.70743235E-01	+8.85126664E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
28.500000	+5.02185015E+01	+5.15390507E+01	+9.71194915E-01	+9.22812736E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
29.000000	+5.03588373E+01	+5.16800088E+01	+9.71666048E-01	+9.62848588E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
29.500000	+5.04992902E+01	+5.18211115E+01	+9.72157764E-01	+1.00493766E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
30.000000	+5.06398247E+01	+5.19623246E+01	+9.72670985E-01	+1.04859030E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
30.500000	+5.07804053E+01	+5.21036134E+01	+9.73206354E-01	+1.09323779E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
31.000000	+5.09209966E+01	+5.22449431E+01	+9.73764223E-01	+1.13835608E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
31.500000	+5.10615635E+01	+5.23862787E+01	+9.74344710E-01	+1.18356942E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
32.000000	+5.12020718E+01	+5.25275862E+01	+9.74947793E-01	+1.22871099E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
32.500000	+5.13424880E+01	+5.26688320E+01	+9.75573421E-01	+1.27383013E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
33.000000	+5.14827793E+01	+5.28099832E+01	+9.76221623E-01	+1.31914894E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
33.500000	+5.16229131E+01	+5.29510078E+01	+9.76892570E-01	+1.36498293E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
34.000000	+5.17628572E+01	+5.30918740E+01	+9.77586606E-01	+1.41164746E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
34.500000	+5.19025793E+01	+5.32325501E+01	+9.78304218E-01	+1.45937327E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
35.000000	+5.20420467E+01	+5.33730044E+01	+9.79045979E-01	+1.50825024E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
35.500000	+5.21812263E+01	+5.35132046E+01	+9.79812468E-01	+1.55821021E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
36.000000	+5.23200847E+01	+5.36531180E+01	+9.80604189E-01	+1.60904942E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
36.500000	+5.24585881E+01	+5.37927114E+01	+9.81421517E-01	+1.66048181E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
37.000000	+5.25967027E+01	+5.39319513E+01	+9.82264671E-01	+1.71220768E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
37.500000	+5.27343947E+01	+5.40708042E+01	+9.83133725E-01	+1.76397991E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
38.000000	+5.28716305E+01	+5.42092366E+01	+9.84028651E-01	+1.81565205E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
38.500000	+5.30083769E+01	+5.43472151E+01	+9.84949377E-01	+1.86719823E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
39.000000	+5.31446010E+01	+5.44847069E+01	+9.85895849E-01	+1.91870244E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
39.500000	+5.32802700E+01	+5.46216795E+01	+9.86868079E-01	+1.97032237E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
40.000000	+5.34153515E+01	+5.47581004E+01	+9.87866171E-01	+2.02223864E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
40.500000	+5.35498127E+01	+5.48939376E+01	+9.88890318E-01	+2.07460297E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
41.000000	+5.36836211E+01	+5.50291586E+01	+9.89940774E-01	+2.12749792E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
41.500000	+5.38167436E+01	+5.51637311E+01	+9.91017816E-01	+2.18091715E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
42.000000	+5.39491471E+01	+5.52976224E+01	+9.92121692E-01	+2.23476926E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
42.500000	+5.40807982E+01	+5.54307993E+01	+9.93252585E-01	+2.28890241E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
43.000000	+5.42116633E+01	+5.55632286E+01	+9.94410594E-01	+2.34314214E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
43.500000	+5.43417089E+01	+5.56948770E+01	+9.95595727E-01	+2.39733207E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
44.000000	+5.44709016E+01	+5.58257109E+01	+9.96807926E-01	+2.45136730E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
44.500000	+5.45992079E+01	+5.59556971E+01	+9.98047095E-01	+2.50521299E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
45.000000	+5.47265948E+01	+5.60848025E+01	+9.99313139E-01	+2.55890476E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
45.500000	+5.48530292E+01	+5.62129940E+01	+1.00060600E+00	+2.61253228E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
46.000000	+5.49784783E+01	+5.63402390E+01	+1.00192567E+00	+2.66621139E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
46.500000	+5.51029092E+01	+5.64665048E+01	+1.00327221E+00	+2.72005261E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
47.000000	+5.52262891E+01	+5.65917589E+01	+1.00464572E+00	+2.77413397E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
47.500000	+5.53485851E+01	+5.67159687E+01	+1.00604634E+00	+2.82848451E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
48.000000	+5.54697641E+01	+5.68391015E+01	+1.00747421E+00	+2.88308150E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
48.500000	+5.55897930E+01	+5.69611247E+01	+1.00892943E+00	+2.93786095E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
49.000000	+5.57086390E+01	+5.70820053E+01	+1.01041207E+00	+2.99273738E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
49.500000	+5.58262688E+01	+5.72017106E+01	+1.01192216E+00	+3.04763968E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
12.500000	+4.60144868E+01	+4.73198360E+01	+9.59617761E-01	+1.35659912E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
12.750000	+4.60720610E+01	+4.73778433E+01	+9.59949474E-01	+1.29710931E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
13.000000	+4.61300369E+01	+4.74362329E+01	+9.60266315E-01	+1.23808945E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
13.250000	+4.61884046E+01	+4.74949954E+01	+9.60568519E-01	+1.18008538E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
13.500000	+4.62471551E+01	+4.75541221E+01	+9.60856358E-01	+1.12330432E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
13.750000	+4.63062801E+01	+4.76136050E+01	+9.61130171E-01	+1.06804809E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
14.000000	+4.63657717E+01	+4.76734368E+01	+9.61390382E-01	+1.01467991E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
14.250000	+4.64256224E+01	+4.77336107E+01	+9.61637511E-01	+9.63591243E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
14.500000	+4.64858249E+01	+4.77941202E+01	+9.61872178E-01	+9.15170372E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
14.750000	+4.65463723E+01	+4.78549593E+01	+9.62095096E-01	+8.69774249E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
15.000000	+4.66072576E+01	+4.79161220E+01	+9.62307065E-01	+8.27704724E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
15.250000	+4.66684737E+01	+4.79776023E+01	+9.62508948E-01	+7.89190108E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
15.500000	+4.67300135E+01	+4.80393945E+01	+9.62701660E-01	+7.54372598E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
15.750000	+4.67918700E+01	+4.81014925E+01	+9.62886135E-01	+7.23301738E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
16.000000	+4.68540358E+01	+4.81638904E+01	+9.63063311E-01	+6.95933816E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
16.250000	+4.69165036E+01	+4.82265819E+01	+9.63234102E-01	+6.72136735E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
16.500000	+4.69792657E+01	+4.82895606E+01	+9.63399379E-01	+6.51699669E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
16.750000	+4.70423147E+01	+4.83528200E+01	+9.63559951E-01	+6.34346604E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
17.000000	+4.71056430E+01	+4.84163535E+01	+9.63716552E-01	+6.19752716E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
17.250000	+4.71692429E+01	+4.84801543E+01	+9.63869828E-01	+6.07562451E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
17.500000	+4.72331069E+01	+4.85442157E+01	+9.64020333E-01	+5.97408171E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
17.750000	+4.72972278E+01	+4.86085308E+01	+9.64168532E-01	+5.88928271E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
18.000000	+4.73615982E+01	+4.86730931E+01	+9.64314798E-01	+5.81783777E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
18.250000	+4.74262112E+01	+4.87378958E+01	+9.64459424E-01	+5.75672586E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
18.500000	+4.74910601E+01	+4.88029326E+01	+9.64602634E-01	+5.70340707E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
18.750000	+4.75561385E+01	+4.88681971E+01	+9.64744594E-01	+5.65590053E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
19.000000	+4.76214400E+01	+4.89336835E+01	+9.64885429E-01	+5.61282583E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
19.250000	+4.76869589E+01	+4.89993858E+01	+9.65025235E-01	+5.57340798E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
19.500000	+4.77526894E+01	+4.90652986E+01	+9.65164099E-01	+5.53744798E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
19.750000	+4.78186262E+01	+4.91314166E+01	+9.65302108E-01	+5.50526310E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
20.000000	+4.78847642E+01	+4.91977347E+01	+9.65439362E-01	+5.47760218E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
20.250000	+4.79510982E+01	+4.92642482E+01	+9.65575988E-01	+5.45554251E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
20.500000	+4.80176235E+01	+4.93309523E+01	+9.65712140E-01	+5.44037548E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
20.750000	+4.80843353E+01	+4.93978425E+01	+9.65848007E-01	+5.43348839E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
21.000000	+4.81512289E+01	+4.94649145E+01	+9.65983814E-01	+5.43624947E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
21.250000	+4.82182995E+01	+4.95321638E+01	+9.66119819E-01	+5.44990267E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
21.500000	+4.82855426E+01	+4.95995863E+01	+9.66256309E-01	+5.47547781E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
21.750000	+4.83529534E+01	+4.96671774E+01	+9.66393593E-01	+5.51372026E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
22.000000	+4.84205270E+01	+4.97349330E+01	+9.66531995E-01	+5.56504332E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
22.250000	+4.84882587E+01	+4.98028485E+01	+9.66671845E-01	+5.62950437E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
22.500000	+4.85561435E+01	+4.98709195E+01	+9.66813470E-01	+5.70680509E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
22.750000	+4.86241764E+01	+4.99391413E+01	+9.66957186E-01	+5.79631403E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
23.000000	+4.86923522E+01	+5.00075093E+01	+9.67103286E-01	+5.89710889E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
23.250000	+4.87606661E+01	+5.00760188E+01	+9.67252041E-01	+6.00803483E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
23.500000	+4.88291127E+01	+5.01446649E+01	+9.67403688E-01	+6.12777430E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
23.750000	+4.88976870E+01	+5.02134428E+01	+9.67558430E-01	+6.25492348E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
24.000000	+4.89663838E+01	+5.02823475E+01	+9.67716434E-01	+6.38807043E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
24.250000	+4.90351981E+01	+5.03513742E+01	+9.67877833E-01	+6.52586986E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
24.500000	+4.91041249E+01	+5.04205181E+01	+9.68042727E-01	+6.66711037E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
24.750000	+4.91731592E+01	+5.04897741E+01	+9.68211189E-01	+6.80978922E-04	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
6.250000	+4.47520212E+01	+4.60354997E+01	+9.42721178E-01	+4.98150218E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
6.375000	+4.47728968E+01	+4.60571658E+01	+9.43336846E-01	+4.86919358E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
6.500000	+4.47939984E+01	+4.60790403E+01	+9.43938476E-01	+4.75579198E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
6.625000	+4.48153223E+01	+4.61011191E+01	+9.44525794E-01	+4.64047111E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
6.750000	+4.48368645E+01	+4.61233980E+01	+9.45098594E-01	+4.52375646E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
6.875000	+4.48586215E+01	+4.61458733E+01	+9.45656733E-01	+4.40615622E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
7.000000	+4.48805900E+01	+4.61685414E+01	+9.46200133E-01	+4.28815862E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
7.125000	+4.49027664E+01	+4.61913990E+01	+9.46728773E-01	+4.17022951E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
7.250000	+4.49251478E+01	+4.62144427E+01	+9.47242690E-01	+4.05281016E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
7.375000	+4.49477309E+01	+4.62376697E+01	+9.47741975E-01	+3.93631524E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
7.500000	+4.49705128E+01	+4.62610771E+01	+9.48226769E-01	+3.82113118E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
7.625000	+4.49934905E+01	+4.62846622E+01	+9.48697258E-01	+3.70761469E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
7.750000	+4.50166613E+01	+4.63084224E+01	+9.49153673E-01	+3.59609156E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
7.875000	+4.50400222E+01	+4.63323552E+01	+9.49596281E-01	+3.48685584E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
8.000000	+4.50635706E+01	+4.63564582E+01	+9.50025387E-01	+3.38016915E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
8.125000	+4.50873037E+01	+4.63807292E+01	+9.50441323E-01	+3.27626039E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
8.250000	+4.51112189E+01	+4.64051659E+01	+9.50844452E-01	+3.17532565E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
8.375000	+4.51353134E+01	+4.64297661E+01	+9.51235155E-01	+3.07752844E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
8.500000	+4.51595847E+01	+4.64545277E+01	+9.51613834E-01	+2.98300015E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
8.625000	+4.51840302E+01	+4.64794486E+01	+9.51980905E-01	+2.89184076E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
8.750000	+4.52086471E+01	+4.65045266E+01	+9.52336794E-01	+2.80411978E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
8.875000	+4.52334330E+01	+4.65297598E+01	+9.52681935E-01	+2.71987748E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
9.000000	+4.52583851E+01	+4.65551461E+01	+9.53016763E-01	+2.63912618E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
9.125000	+4.52835010E+01	+4.65806834E+01	+9.53341716E-01	+2.56185188E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
9.250000	+4.53087779E+01	+4.66063696E+01	+9.53657226E-01	+2.48801597E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
9.375000	+4.53342133E+01	+4.66322028E+01	+9.53963720E-01	+2.41755709E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
9.500000	+4.53598047E+01	+4.66581809E+01	+9.54261616E-01	+2.35039313E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
9.625000	+4.53855493E+01	+4.66843018E+01	+9.54551319E-01	+2.28642333E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
9.750000	+4.54114448E+01	+4.67105634E+01	+9.54833221E-01	+2.22553042E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
9.875000	+4.54374885E+01	+4.67369637E+01	+9.55107701E-01	+2.16758287E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
10.000000	+4.54636779E+01	+4.67635006E+01	+9.55375117E-01	+2.11243712E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
10.125000	+4.54900104E+01	+4.67901721E+01	+9.55635810E-01	+2.05993983E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
10.250000	+4.55164836E+01	+4.68169760E+01	+9.55890102E-01	+2.00993010E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
10.375000	+4.55430951E+01	+4.68439103E+01	+9.56138293E-01	+1.96224169E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
10.500000	+4.55698424E+01	+4.68709729E+01	+9.56380663E-01	+1.91670515E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
10.625000	+4.55967232E+01	+4.68981618E+01	+9.56617469E-01	+1.87314984E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
10.750000	+4.56237350E+01	+4.69254749E+01	+9.56848950E-01	+1.83140591E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
10.875000	+4.56508756E+01	+4.69529103E+01	+9.57075321E-01	+1.79130611E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
11.000000	+4.56781428E+01	+4.69804659E+01	+9.57296777E-01	+1.75268756E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
11.125000	+4.57055344E+01	+4.70081397E+01	+9.57513493E-01	+1.71539324E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
11.250000	+4.57330483E+01	+4.70359299E+01	+9.57725625E-01	+1.67927343E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
11.375000	+4.57606823E+01	+4.70638345E+01	+9.57933311E-01	+1.64418698E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
11.500000	+4.57884345E+01	+4.70918517E+01	+9.58136672E-01	+1.61000237E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
11.625000	+4.58163029E+01	+4.71199797E+01	+9.58335812E-01	+1.57659862E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
11.750000	+4.58442856E+01	+4.71482168E+01	+9.58530821E-01	+1.54386599E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
11.875000	+4.58723809E+01	+4.71765611E+01	+9.58721778E-01	+1.51170660E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
12.000000	+4.59005870E+01	+4.72050110E+01	+9.58908748E-01	+1.48003472E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
12.125000	+4.59289023E+01	+4.72335650E+01	+9.59091787E-01	+1.44877706E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
12.250000	+4.59573250E+01	+4.72622215E+01	+9.59270942E-01	+1.41787274E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
12.375000	+4.59858537E+01	+4.72909790E+01	+9.59446255E-01	+1.38713143E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
3.125000	+4.43200175E+01	+4.55808638E+01	+9.24930326E-01	+5.46473559E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
3.187500	+4.43265796E+01	+4.55878587E+01	+9.25273480E-01	+5.51620464E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
3.250000	+4.43332444E+01	+4.55949604E+01	+9.25619851E-01	+5.56623155E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
3.312500	+4.43400106E+01	+4.56021675E+01	+9.25969259E-01	+5.61337003E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
3.375000	+4.43468770E+01	+4.56094785E+01	+9.26321523E-01	+5.65761320E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
3.437500	+4.43538422E+01	+4.56168920E+01	+9.26676461E-01	+5.69895688E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
3.500000	+4.43609052E+01	+4.56244065E+01	+9.27033892E-01	+5.73739956E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
3.562500	+4.43680646E+01	+4.56320205E+01	+9.27393636E-01	+5.77294244E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
3.625000	+4.43753192E+01	+4.56397327E+01	+9.27755510E-01	+5.80558945E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
3.687500	+4.43826680E+01	+4.56475415E+01	+9.28119334E-01	+5.83534723E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
3.750000	+4.43901095E+01	+4.56554456E+01	+9.28484928E-01	+5.86222515E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
3.812500	+4.43976427E+01	+4.56634435E+01	+9.28852112E-01	+5.88623528E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
3.875000	+4.44052665E+01	+4.56715339E+01	+9.29220708E-01	+5.90739237E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
3.937500	+4.44129795E+01	+4.56797153E+01	+9.29590536E-01	+5.92571389E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
4.000000	+4.44207808E+01	+4.56879865E+01	+9.29961422E-01	+5.94121995E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
4.062500	+4.44286691E+01	+4.56963460E+01	+9.30333189E-01	+5.95393330E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
4.125000	+4.44366433E+01	+4.57047925E+01	+9.30705664E-01	+5.96387930E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
4.187500	+4.44447024E+01	+4.57133247E+01	+9.31078674E-01	+5.97108590E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
4.250000	+4.44528452E+01	+4.57219412E+01	+9.31452049E-01	+5.97558356E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
4.312500	+4.44610707E+01	+4.57306409E+01	+9.31825622E-01	+5.97740526E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
4.375000	+4.44693778E+01	+4.57394224E+01	+9.32199225E-01	+5.97658642E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
4.437500	+4.44777655E+01	+4.57482845E+01	+9.32572695E-01	+5.97316483E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
4.500000	+4.44862327E+01	+4.57572259E+01	+9.32945871E-01	+5.96718066E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
4.562500	+4.44947784E+01	+4.57662455E+01	+9.33318593E-01	+5.95867633E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
4.625000	+4.45034018E+01	+4.57753421E+01	+9.33690705E-01	+5.94769648E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
4.687500	+4.45121017E+01	+4.57845144E+01	+9.34062055E-01	+5.93428790E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
4.750000	+4.45208772E+01	+4.57937614E+01	+9.34432491E-01	+5.91849946E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
4.812500	+4.45297275E+01	+4.58030819E+01	+9.34801867E-01	+5.90038203E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
4.875000	+4.45386515E+01	+4.58124748E+01	+9.35170039E-01	+5.87998837E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
4.937500	+4.45476484E+01	+4.58219390E+01	+9.35536866E-01	+5.85737311E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
5.000000	+4.45567173E+01	+4.58314736E+01	+9.35902211E-01	+5.83259263E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
5.062500	+4.45658573E+01	+4.58410774E+01	+9.36265940E-01	+5.80570494E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
5.125000	+4.45750677E+01	+4.58507494E+01	+9.36627924E-01	+5.77676966E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
5.187500	+4.45843475E+01	+4.58604887E+01	+9.36988036E-01	+5.74584785E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
5.250000	+4.45936960E+01	+4.58702943E+01	+9.37346155E-01	+5.71300199E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
5.312500	+4.46031124E+01	+4.58801653E+01	+9.37702161E-01	+5.67829579E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
5.375000	+4.46125959E+01	+4.58901006E+01	+9.38055942E-01	+5.64179419E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
5.437500	+4.46221457E+01	+4.59000995E+01	+9.38407386E-01	+5.60356317E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
5.500000	+4.46317612E+01	+4.59101611E+01	+9.38756387E-01	+5.56366970E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
5.562500	+4.46414416E+01	+4.59202845E+01	+9.39102844E-01	+5.52218162E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
5.625000	+4.46511862E+01	+4.59304688E+01	+9.39446660E-01	+5.47916750E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
5.687500	+4.46609943E+01	+4.59407134E+01	+9.39787740E-01	+5.43469660E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
5.750000	+4.46708653E+01	+4.59510173E+01	+9.40125997E-01	+5.38883871E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
5.812500	+4.46807985E+01	+4.59613798E+01	+9.40461345E-01	+5.34166406E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
5.875000	+4.46907932E+01	+4.59718003E+01	+9.40793705E-01	+5.29324318E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
5.937500	+4.47008489E+01	+4.59822779E+01	+9.41123000E-01	+5.24364685E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
6.000000	+4.47109650E+01	+4.59928120E+01	+9.41449161E-01	+5.19294595E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
6.062500	+4.47211408E+01	+4.60034018E+01	+9.41772119E-01	+5.14121137E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
6.125000	+4.47313758E+01	+4.60140469E+01	+9.42091812E-01	+5.08851387E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
6.187500	+4.47416695E+01	+4.60247464E+01	+9.42408183E-01	+5.03535259E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
1.562500	+4.41929383E+01	+4.54449453E+01	+9.17895053E-01	+3.28371622E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
1.593750	+4.41947216E+01	+4.54468582E+01	+9.17998566E-01	+3.34110007E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
1.625000	+4.41965380E+01	+4.54488065E+01	+9.18103872E-01	+3.39824915E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
1.656250	+4.41983874E+01	+4.54507900E+01	+9.18210956E-01	+3.45492484E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
1.687500	+4.42002697E+01	+4.54528086E+01	+9.18319805E-01	+3.51111937E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
1.718750	+4.42021848E+01	+4.54548622E+01	+9.18430401E-01	+3.56682512E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
1.750000	+4.42041325E+01	+4.54569507E+01	+9.18542731E-01	+3.62203450E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
1.781250	+4.42061127E+01	+4.54590738E+01	+9.18656779E-01	+3.67674004E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
1.812500	+4.42081253E+01	+4.54612314E+01	+9.18772527E-01	+3.73093435E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
1.843750	+4.42101701E+01	+4.54634234E+01	+9.18889962E-01	+3.78461014E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
1.875000	+4.42122471E+01	+4.54656496E+01	+9.19009066E-01	+3.83776019E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
1.906250	+4.42143560E+01	+4.54679099E+01	+9.19129822E-01	+3.89037740E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
1.937500	+4.42164968E+01	+4.54702042E+01	+9.19252214E-01	+3.94245477E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
1.968750	+4.42186693E+01	+4.54725322E+01	+9.19376225E-01	+3.99398537E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
2.000000	+4.42208734E+01	+4.54748938E+01	+9.19501838E-01	+4.04496241E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
2.031250	+4.42231089E+01	+4.54772888E+01	+9.19629036E-01	+4.09537917E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
2.062500	+4.42253758E+01	+4.54797171E+01	+9.19757799E-01	+4.14522905E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
2.093750	+4.42276738E+01	+4.54821786E+01	+9.19888112E-01	+4.19450556E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
2.125000	+4.42300028E+01	+4.54846730E+01	+9.20019956E-01	+4.24320232E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
2.156250	+4.42323626E+01	+4.54872002E+01	+9.20153312E-01	+4.29131307E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
2.187500	+4.42347533E+01	+4.54897601E+01	+9.20288163E-01	+4.33883163E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
2.218750	+4.42371745E+01	+4.54923524E+01	+9.20424489E-01	+4.38575197E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
2.250000	+4.42396261E+01	+4.54949770E+01	+9.20562273E-01	+4.43206816E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
2.281250	+4.42421080E+01	+4.54976337E+01	+9.20701494E-01	+4.47777441E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
2.312500	+4.42446201E+01	+4.55003223E+01	+9.20842134E-01	+4.52286502E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
2.343750	+4.42471622E+01	+4.55030428E+01	+9.20984173E-01	+4.56733443E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
2.375000	+4.42497341E+01	+4.55057949E+01	+9.21127592E-01	+4.61117722E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
2.406250	+4.42523358E+01	+4.55085784E+01	+9.21272371E-01	+4.65438807E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
2.437500	+4.42549670E+01	+4.55113931E+01	+9.21418491E-01	+4.69696180E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
2.468750	+4.42576275E+01	+4.55142390E+01	+9.21565931E-01	+4.73889337E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
2.500000	+4.42603174E+01	+4.55171157E+01	+9.21714672E-01	+4.78017786E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
2.531250	+4.42630363E+01	+4.55200232E+01	+9.21864693E-01	+4.82081049E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
2.562500	+4.42657842E+01	+4.55229612E+01	+9.22015973E-01	+4.86078662E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
2.593750	+4.42685608E+01	+4.55259296E+01	+9.22168492E-01	+4.90010173E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
2.625000	+4.42713661E+01	+4.55289282E+01	+9.22322229E-01	+4.93875146E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
2.656250	+4.42741998E+01	+4.55319568E+01	+9.22477164E-01	+4.97673159E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
2.687500	+4.42770619E+01	+4.55350153E+01	+9.22633275E-01	+5.01403803E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
2.718750	+4.42799522E+01	+4.55381034E+01	+9.22790541E-01	+5.05066684E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
2.750000	+4.42828704E+01	+4.55412210E+01	+9.22948941E-01	+5.08661423E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
2.781250	+4.42858165E+01	+4.55443678E+01	+9.23108454E-01	+5.12187655E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
2.812500	+4.42887904E+01	+4.55475438E+01	+9.23269059E-01	+5.15645031E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
2.843750	+4.42917917E+01	+4.55507487E+01	+9.23430733E-01	+5.19033217E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
2.875000	+4.42948205E+01	+4.55539823E+01	+9.23593454E-01	+5.22351892E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
2.906250	+4.42978764E+01	+4.55572444E+01	+9.23757203E-01	+5.25600753E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
2.937500	+4.43009595E+01	+4.55605350E+01	+9.23921955E-01	+5.28779511E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
2.968750	+4.43040694E+01	+4.55638537E+01	+9.24087690E-01	+5.31887894E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
3.000000	+4.43072062E+01	+4.55672005E+01	+9.24254385E-01	+5.34925644E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
3.031250	+4.43103695E+01	+4.55705750E+01	+9.24422018E-01	+5.37892519E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
3.062500	+4.43135593E+01	+4.55739772E+01	+9.24590568E-01	+5.40788296E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02
3.093750	+4.43167753E+01	+4.55774069E+01	+9.24760011E-01	+5.43648468E-03	+4.71829253E+01	-5.10695824E-02	-9.23894872E+02	+5.29200959E-01	+4.70799041E-01	+4.54492872E+01	-4.93256246E-02	-9.21413315E+02


==> anc/otoc_to_plot_free_M800_L1.1225_n500_beta2.0000.dat <==
100.000000	+1.56531164E+02	+1.63209133E+02	+2.59196117E+00	+9.28124270E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
102.000000	+1.55279963E+02	+1.62088490E+02	+2.61132289E+00	+1.00804842E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
104.000000	+1.54204821E+02	+1.61157562E+02	+2.63228310E+00	+1.08084543E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
106.000000	+1.53306159E+02	+1.60415500E+02	+2.65455671E+00	+1.13842925E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
108.000000	+1.52584213E+02	+1.59860882E+02	+2.67782027E+00	+1.19003392E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
110.000000	+1.52035853E+02	+1.59491792E+02	+2.70215807E+00	+1.25087219E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
112.000000	+1.51651650E+02	+1.59301668E+02	+2.72785516E+00	+1.31834395E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
114.000000	+1.51417767E+02	+1.59277437E+02	+2.75489183E+00	+1.37603470E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
116.000000	+1.51319665E+02	+1.59402554E+02	+2.78289655E+00	+1.41574429E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
118.000000	+1.51342754E+02	+1.59660359E+02	+2.81152160E+00	+1.44245247E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
120.000000	+1.51471108E+02	+1.60034082E+02	+2.84059465E+00	+1.45828418E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
122.000000	+1.51688428E+02	+1.60505640E+02	+2.86985296E+00	+1.45383569E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
124.000000	+1.51980791E+02	+1.61056494E+02	+2.89874808E+00	+1.42002451E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
126.000000	+1.52337483E+02	+1.61670019E+02	+2.92665394E+00	+1.35945085E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
128.000000	+1.52749514E+02	+1.62332401E+02	+2.95312611E+00	+1.27947264E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
130.000000	+1.53208572E+02	+1.63031170E+02	+2.97783285E+00	+1.18175976E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
132.000000	+1.53707460E+02	+1.63754211E+02	+3.00039650E+00	+1.06739638E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
134.000000	+1.54240112E+02	+1.64491176E+02	+3.02052871E+00	+9.46339067E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
136.000000	+1.54800072E+02	+1.65234418E+02	+3.03825006E+00	+8.34303290E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
138.000000	+1.55377731E+02	+1.65976667E+02	+3.05390084E+00	+7.47258593E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
140.000000	+1.55957325E+02	+1.66708266E+02	+3.06814041E+00	+7.02254802E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
142.000000	+1.56515825E+02	+1.67416708E+02	+3.08199103E+00	+7.09927719E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
144.000000	+1.57025321E+02	+1.68085933E+02	+3.09653751E+00	+7.60161898E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
146.000000	+1.57457265E+02	+1.68694697E+02	+3.11239750E+00	+8.29559604E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
148.000000	+1.57785213E+02	+1.69219000E+02	+3.12971990E+00	+9.03943547E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
150.000000	+1.57987330E+02	+1.69638517E+02	+3.14855525E+00	+9.76219202E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
152.000000	+1.58050316E+02	+1.69939410E+02	+3.16876867E+00	+1.03086411E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
154.000000	+1.57971235E+02	+1.70112896E+02	+3.18978981E+00	+1.05489624E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
156.000000	+1.57755292E+02	+1.70156791E+02	+3.21096452E+00	+1.05494996E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
158.000000	+1.57412790E+02	+1.70077769E+02	+3.23198781E+00	+1.04299205E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
160.000000	+1.56956487E+02	+1.69886316E+02	+3.25268420E+00	+1.02049396E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
162.000000	+1.56397925E+02	+1.69590582E+02	+3.27280757E+00	+9.92116932E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
164.000000	+1.55745722E+02	+1.69198985E+02	+3.29236888E+00	+9.69532612E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
166.000000	+1.55008867E+02	+1.68723203E+02	+3.31158887E+00	+9.48300381E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
168.000000	+1.54200194E+02	+1.68173569E+02	+3.33030089E+00	+9.10644216E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
170.000000	+1.53335703E+02	+1.67558803E+02	+3.34801464E+00	+8.56952568E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
172.000000	+1.52433039E+02	+1.66893698E+02	+3.36457899E+00	+8.03234612E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
174.000000	+1.51510325E+02	+1.66197825E+02	+3.38014403E+00	+7.53169663E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
176.000000	+1.50583040E+02	+1.65485981E+02	+3.39470578E+00	+7.03706972E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
178.000000	+1.49662998E+02	+1.64769800E+02	+3.40829230E+00	+6.60904463E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
180.000000	+1.48762342E+02	+1.64064514E+02	+3.42114196E+00	+6.23341364E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
182.000000	+1.47895071E+02	+1.63383276E+02	+3.43322596E+00	+5.77140364E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
184.000000	+1.47073450E+02	+1.62732991E+02	+3.44422757E+00	+5.24796212E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
186.000000	+1.46307522E+02	+1.62124290E+02	+3.45421781E+00	+4.83505578E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
188.000000	+1.45607467E+02	+1.61572815E+02	+3.46356780E+00	+4.50591721E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
190.000000	+1.44981324E+02	+1.61085752E+02	+3.47224148E+00	+4.11933116E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
192.000000	+1.44432839E+02	+1.60663432E+02	+3.48004512E+00	+3.75458399E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
194.000000	+1.43965414E+02	+1.60313530E+02	+3.48725981E+00	+3.52658869E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
196.000000	+1.43583808E+02	+1.60044978E+02	+3.49415148E+00	+3.28786992E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
198.000000	+1.43289786E+02	+1.59854324E+02	+3.50041129E+00	+2.97194616E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
50.000000	+2.07187154E+02	+2.10793840E+02	+1.97593645E+00	+3.92937964E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
51.000000	+2.06999307E+02	+2.10749642E+02	+2.01499235E+00	+3.88179898E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
52.000000	+2.06709654E+02	+2.10607505E+02	+2.05357243E+00	+3.82345540E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
53.000000	+2.06319249E+02	+2.10367619E+02	+2.09146145E+00	+3.74393152E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
54.000000	+2.05829844E+02	+2.10030765E+02	+2.12845106E+00	+3.64402691E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
55.000000	+2.05243931E+02	+2.09598365E+02	+2.16434199E+00	+3.52479187E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
56.000000	+2.04564763E+02	+2.09072520E+02	+2.19894690E+00	+3.38751005E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
57.000000	+2.03796375E+02	+2.08456046E+02	+2.23209219E+00	+3.23352203E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
58.000000	+2.02943581E+02	+2.07752489E+02	+2.26361734E+00	+3.06397729E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
59.000000	+2.02011973E+02	+2.06966118E+02	+2.29337174E+00	+2.87968021E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
60.000000	+2.01007906E+02	+2.06101908E+02	+2.32121094E+00	+2.68116133E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
61.000000	+1.99938455E+02	+2.05165509E+02	+2.34699497E+00	+2.46897357E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
62.000000	+1.98811359E+02	+2.04163214E+02	+2.37059042E+00	+2.24408130E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
63.000000	+1.97634912E+02	+2.03101909E+02	+2.39187659E+00	+2.00817045E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
64.000000	+1.96417810E+02	+2.01988988E+02	+2.41075383E+00	+1.76377935E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
65.000000	+1.95168949E+02	+2.00832239E+02	+2.42715218E+00	+1.51426906E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
66.000000	+1.93897187E+02	+1.99639672E+02	+2.44103921E+00	+1.26373099E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
67.000000	+1.92611068E+02	+1.98419320E+02	+2.45242680E+00	+1.01692394E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
68.000000	+1.91318539E+02	+1.97179013E+02	+2.46137769E+00	+7.79261214E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
69.000000	+1.90026663E+02	+1.95926147E+02	+2.46801202E+00	+5.56788552E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
70.000000	+1.88741353E+02	+1.94667453E+02	+2.47251346E+00	+3.56050442E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
71.000000	+1.87467138E+02	+1.93408782E+02	+2.47513303E+00	+1.83749435E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
72.000000	+1.86207004E+02	+1.92154922E+02	+2.47618845E+00	+4.61485563E-04	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
73.000000	+1.84962326E+02	+1.90909456E+02	+2.47605600E+00	-5.17620758E-04	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
74.000000	+1.83732929E+02	+1.89674693E+02	+2.47515320E+00	-1.07222458E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
75.000000	+1.82517296E+02	+1.88451687E+02	+2.47391155E+00	-1.20575133E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
76.000000	+1.81312911E+02	+1.87240363E+02	+2.47274170E+00	-9.57799608E-04	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
77.000000	+1.80116724E+02	+1.86039758E+02	+2.47199595E+00	-4.03193353E-04	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
78.000000	+1.78925680E+02	+1.84848354E+02	+2.47193531E+00	+3.56233591E-04	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
79.000000	+1.77737239E+02	+1.83664494E+02	+2.47270842E+00	+1.20614232E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
80.000000	+1.76549822E+02	+1.82486801E+02	+2.47434760E+00	+2.03744798E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
81.000000	+1.75363118E+02	+1.81314576E+02	+2.47678332E+00	+2.76326436E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
82.000000	+1.74178199E+02	+1.80148080E+02	+2.47987413E+00	+3.33130066E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
83.000000	+1.72997445E+02	+1.78988687E+02	+2.48344592E+00	+3.72929993E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
84.000000	+1.71824288E+02	+1.77838862E+02	+2.48733273E+00	+3.98272868E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
85.000000	+1.70662824E+02	+1.76701979E+02	+2.49141138E+00	+4.14538829E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
86.000000	+1.69517361E+02	+1.75582008E+02	+2.49562350E+00	+4.28486124E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
87.000000	+1.68391989E+02	+1.74483121E+02	+2.49998110E+00	+4.46578125E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
88.000000	+1.67290237E+02	+1.73409293E+02	+2.50455507E+00	+4.73465071E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
89.000000	+1.66214877E+02	+1.72363961E+02	+2.50945040E+00	+5.10988872E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
90.000000	+1.65167903E+02	+1.71349815E+02	+2.51477484E+00	+5.57962399E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
91.000000	+1.64150669E+02	+1.70368757E+02	+2.52060965E+00	+6.10758605E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
92.000000	+1.63164143E+02	+1.69422032E+02	+2.52699002E+00	+6.64503708E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
93.000000	+1.62209201E+02	+1.68510480E+02	+2.53389972E+00	+7.14501275E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
94.000000	+1.61286894E+02	+1.67634850E+02	+2.54128004E+00	+7.57483101E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
95.000000	+1.60398602E+02	+1.66796069E+02	+2.54904938E+00	+7.92376874E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
96.000000	+1.59546056E+02	+1.65995413E+02	+2.55712758E+00	+8.20434957E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
97.000000	+1.58731212E+02	+1.65234519E+02	+2.56545808E+00	+8.44722433E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
98.000000	+1.57956033E+02	+1.64515274E+02	+2.57402203E+00	+8.69098865E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
99.000000	+1.57222247E+02	+1.63839583E+02	+2.58284006E+00	+8.94507629E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
25.000000	+1.83959339E+02	+1.86321814E+02	+1.55285702E+00	-2.15766391E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
25.500000	+1.84791106E+02	+1.87129051E+02	+1.54241946E+00	-2.01736075E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
26.000000	+1.85615044E+02	+1.87930337E+02	+1.53268342E+00	-1.87408714E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
26.500000	+1.86430674E+02	+1.88725211E+02	+1.52367859E+00	-1.72488661E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
27.000000	+1.87237526E+02	+1.89513225E+02	+1.51543455E+00	-1.56978079E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
27.500000	+1.88035135E+02	+1.90293935E+02	+1.50798078E+00	-1.40881703E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
28.000000	+1.88823038E+02	+1.91066902E+02	+1.50134638E+00	-1.24214112E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
28.500000	+1.89600771E+02	+1.91831687E+02	+1.49555937E+00	-1.07005375E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
29.000000	+1.90367868E+02	+1.92587849E+02	+1.49064584E+00	-8.93037150E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
29.500000	+1.91123860E+02	+1.93334942E+02	+1.48662900E+00	-7.11746493E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
30.000000	+1.91868277E+02	+1.94072513E+02	+1.48352838E+00	-5.26969344E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
30.500000	+1.92600646E+02	+1.94800106E+02	+1.48135931E+00	-3.39564008E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
31.000000	+1.93320498E+02	+1.95517262E+02	+1.48013274E+00	-1.50391941E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
31.500000	+1.94027366E+02	+1.96223521E+02	+1.47985539E+00	+3.97403502E-04	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
32.000000	+1.94720787E+02	+1.96918425E+02	+1.48053014E+00	+2.30118110E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
32.500000	+1.95400305E+02	+1.97601520E+02	+1.48215657E+00	+4.20128271E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
33.000000	+1.96065467E+02	+1.98272357E+02	+1.48473142E+00	+6.09244081E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
33.500000	+1.96715826E+02	+1.98930493E+02	+1.48824901E+00	+7.96992039E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
34.000000	+1.97350938E+02	+1.99575487E+02	+1.49270134E+00	+9.82912397E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
34.500000	+1.97970361E+02	+2.00206903E+02	+1.49807813E+00	+1.16652485E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
35.000000	+1.98573655E+02	+2.00824306E+02	+1.50436659E+00	+1.34730854E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
35.500000	+1.99160383E+02	+2.01427262E+02	+1.51155122E+00	+1.52470071E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
36.000000	+1.99730105E+02	+2.02015334E+02	+1.51961360E+00	+1.69811333E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
36.500000	+2.00282386E+02	+2.02588088E+02	+1.52853235E+00	+1.86696212E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
37.000000	+2.00816793E+02	+2.03145088E+02	+1.53828322E+00	+2.03069993E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
37.500000	+2.01332897E+02	+2.03685900E+02	+1.54883935E+00	+2.18884597E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
38.000000	+2.01830273E+02	+2.04210092E+02	+1.56017168E+00	+2.34100436E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
38.500000	+2.02308501E+02	+2.04717237E+02	+1.57224939E+00	+2.48686850E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
39.000000	+2.02767167E+02	+2.05206912E+02	+1.58504036E+00	+2.62621201E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
39.500000	+2.03205866E+02	+2.05678698E+02	+1.59851151E+00	+2.75886983E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
40.000000	+2.03624195E+02	+2.06132186E+02	+1.61262906E+00	+2.88471529E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
40.500000	+2.04021761E+02	+2.06566967E+02	+1.62735867E+00	+3.00363918E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
41.000000	+2.04398178E+02	+2.06982642E+02	+1.64266545E+00	+3.11553545E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
41.500000	+2.04753066E+02	+2.07378817E+02	+1.65851402E+00	+3.22029619E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
42.000000	+2.05086056E+02	+2.07755102E+02	+1.67486842E+00	+3.31781565E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
42.500000	+2.05396786E+02	+2.08111115E+02	+1.69169218E+00	+3.40800091E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
43.000000	+2.05684907E+02	+2.08446482E+02	+1.70894843E+00	+3.49078555E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
43.500000	+2.05950082E+02	+2.08760836E+02	+1.72660003E+00	+3.56614221E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
44.000000	+2.06191988E+02	+2.09053822E+02	+1.74460985E+00	+3.63409082E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
44.500000	+2.06410317E+02	+2.09325095E+02	+1.76294094E+00	+3.69470064E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
45.000000	+2.06604778E+02	+2.09574326E+02	+1.78155685E+00	+3.74808595E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
45.500000	+2.06775097E+02	+2.09801197E+02	+1.80042180E+00	+3.79439666E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
46.000000	+2.06921021E+02	+2.10005410E+02	+1.81950082E+00	+3.83380601E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
46.500000	+2.07042315E+02	+2.10186683E+02	+1.83875986E+00	+3.86649781E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
47.000000	+2.07138769E+02	+2.10344751E+02	+1.85816580E+00	+3.89265531E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
47.500000	+2.07210193E+02	+2.10479373E+02	+1.87768641E+00	+3.91245291E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
48.000000	+2.07256424E+02	+2.10590325E+02	+1.89729033E+00	+3.92605113E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
48.500000	+2.07277327E+02	+2.10677410E+02	+1.91694693E+00	+3.93359462E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
49.000000	+2.07272795E+02	+2.10740451E+02	+1.93662627E+00	+3.93521214E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
49.500000	+2.07242751E+02	+2.10779302E+02	+1.95629905E+00	+3.93389695E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
12.500000	+1.62118621E+02	+1.65608419E+02	+1.94299099E+00	-3.42881425E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
12.750000	+1.62546766E+02	+1.66006744E+02	+1.93440933E+00	-3.43651297E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
13.000000	+1.62976443E+02	+1.66406790E+02	+1.92580842E+00	-3.44385631E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
13.250000	+1.63407560E+02	+1.66808469E+02	+1.91719005E+00	-3.45048855E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
13.500000	+1.63840029E+02	+1.67211701E+02	+1.90855598E+00	-3.45639405E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
13.750000	+1.64273767E+02	+1.67616407E+02	+1.89990808E+00	-3.46152900E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
14.000000	+1.64708696E+02	+1.68022515E+02	+1.89124834E+00	-3.46582506E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
14.250000	+1.65144743E+02	+1.68429957E+02	+1.88257895E+00	-3.46919433E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
14.500000	+1.65581834E+02	+1.68838667E+02	+1.87390237E+00	-3.47153505E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
14.750000	+1.66019901E+02	+1.69248584E+02	+1.86522128E+00	-3.47273784E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
15.000000	+1.66458876E+02	+1.69659646E+02	+1.85653868E+00	-3.47269196E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
15.250000	+1.66898690E+02	+1.70071795E+02	+1.84785782E+00	-3.47129119E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
15.500000	+1.67339276E+02	+1.70484972E+02	+1.83918222E+00	-3.46843908E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
15.750000	+1.67780567E+02	+1.70899118E+02	+1.83051562E+00	-3.46405322E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
16.000000	+1.68222494E+02	+1.71314174E+02	+1.82186195E+00	-3.45806840E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
16.250000	+1.68664986E+02	+1.71730079E+02	+1.81322528E+00	-3.45043838E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
16.500000	+1.69107973E+02	+1.72146772E+02	+1.80460976E+00	-3.44113646E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
16.750000	+1.69551382E+02	+1.72564189E+02	+1.79601960E+00	-3.43015469E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
17.000000	+1.69995140E+02	+1.72982266E+02	+1.78745899E+00	-3.41750189E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
17.250000	+1.70439173E+02	+1.73400936E+02	+1.77893209E+00	-3.40320081E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
17.500000	+1.70883406E+02	+1.73820133E+02	+1.77044298E+00	-3.38728442E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
17.750000	+1.71327764E+02	+1.74239788E+02	+1.76199567E+00	-3.36979178E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
18.000000	+1.71772173E+02	+1.74659834E+02	+1.75359403E+00	-3.35076381E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
18.250000	+1.72216557E+02	+1.75080200E+02	+1.74524185E+00	-3.33023901E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
18.500000	+1.72660843E+02	+1.75500819E+02	+1.73694283E+00	-3.30824973E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
18.750000	+1.73104959E+02	+1.75921623E+02	+1.72870060E+00	-3.28481894E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
19.000000	+1.73548832E+02	+1.76342545E+02	+1.72051874E+00	-3.25995786E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
19.250000	+1.73992393E+02	+1.76763518E+02	+1.71240081E+00	-3.23366447E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
19.500000	+1.74435572E+02	+1.77184478E+02	+1.70435041E+00	-3.20592302E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
19.750000	+1.74878301E+02	+1.77605361E+02	+1.69637119E+00	-3.17670458E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
20.000000	+1.75320515E+02	+1.78026105E+02	+1.68846689E+00	-3.14596839E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
20.250000	+1.75762149E+02	+1.78446648E+02	+1.68064135E+00	-3.11366413E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
20.500000	+1.76203138E+02	+1.78866932E+02	+1.67289857E+00	-3.07973471E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
20.750000	+1.76643418E+02	+1.79286897E+02	+1.66524268E+00	-3.04411955E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
21.000000	+1.77082929E+02	+1.79706485E+02	+1.65767797E+00	-3.00675802E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
21.250000	+1.77521606E+02	+1.80125640E+02	+1.65020889E+00	-2.96759286E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
21.500000	+1.77959388E+02	+1.80544304E+02	+1.64284001E+00	-2.92657336E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
21.750000	+1.78396213E+02	+1.80962420E+02	+1.63557602E+00	-2.88365807E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
22.000000	+1.78832020E+02	+1.81379933E+02	+1.62842172E+00	-2.83881695E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
22.250000	+1.79266745E+02	+1.81796784E+02	+1.62138194E+00	-2.79203274E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
22.500000	+1.79700327E+02	+1.82212918E+02	+1.61446155E+00	-2.74330160E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
22.750000	+1.80132702E+02	+1.82628275E+02	+1.60766543E+00	-2.69263290E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
23.000000	+1.80563808E+02	+1.83042797E+02	+1.60099839E+00	-2.64004831E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
23.250000	+1.80993580E+02	+1.83456427E+02	+1.59446519E+00	-2.58558014E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
23.500000	+1.81421956E+02	+1.83869104E+02	+1.58807049E+00	-2.52926923E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
23.750000	+1.81848872E+02	+1.84280769E+02	+1.58181884E+00	-2.47116238E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
24.000000	+1.82274265E+02	+1.84691362E+02	+1.57571468E+00	-2.41130965E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
24.250000	+1.82698070E+02	+1.85100823E+02	+1.56976229E+00	-2.34976160E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
24.500000	+1.83120226E+02	+1.85509092E+02	+1.56396587E+00	-2.28656672E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
24.750000	+1.83540670E+02	+1.85916109E+02	+1.55832946E+00	-2.22256014E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
6.250000	+1.52228557E+02	+1.56489023E+02	+2.14252570E+00	-2.83455598E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
6.375000	+1.52405445E+02	+1.56650797E+02	+2.13897212E+00	-2.85117083E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
6.500000	+1.52583469E+02	+1.56813675E+02	+2.13539777E+00	-2.86774830E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
6.625000	+1.52762597E+02	+1.56977622E+02	+2.13180275E+00	-2.88426657E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
6.750000	+1.52942796E+02	+1.57142608E+02	+2.12818711E+00	-2.90075282E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
6.875000	+1.53124037E+02	+1.57308606E+02	+2.12455087E+00	-2.91722650E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
7.000000	+1.53306295E+02	+1.57475590E+02	+2.12089404E+00	-2.93369970E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
7.125000	+1.53489548E+02	+1.57643538E+02	+2.11721662E+00	-2.95017767E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
7.250000	+1.53673772E+02	+1.57812430E+02	+2.11351859E+00	-2.96665934E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
7.375000	+1.53858951E+02	+1.57982246E+02	+2.10979997E+00	-2.98313789E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
7.500000	+1.54045065E+02	+1.58152972E+02	+2.10606075E+00	-2.99960137E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
7.625000	+1.54232100E+02	+1.58324591E+02	+2.10230097E+00	-3.01603331E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
7.750000	+1.54420041E+02	+1.58497091E+02	+2.09852067E+00	-3.03241335E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
7.875000	+1.54608876E+02	+1.58670458E+02	+2.09471993E+00	-3.04871795E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
8.000000	+1.54798590E+02	+1.58844683E+02	+2.09089887E+00	-3.06492097E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
8.125000	+1.54989174E+02	+1.59019755E+02	+2.08705763E+00	-3.08099433E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
8.250000	+1.55180616E+02	+1.59195664E+02	+2.08319639E+00	-3.09690866E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
8.375000	+1.55372906E+02	+1.59372402E+02	+2.07931536E+00	-3.11263386E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
8.500000	+1.55566034E+02	+1.59549959E+02	+2.07541480E+00	-3.12813968E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
8.625000	+1.55759988E+02	+1.59728328E+02	+2.07149501E+00	-3.14339625E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
8.750000	+1.55954761E+02	+1.59907501E+02	+2.06755631E+00	-3.15837461E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
8.875000	+1.56150341E+02	+1.60087470E+02	+2.06359907E+00	-3.17304708E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
9.000000	+1.56346719E+02	+1.60268228E+02	+2.05962369E+00	-3.18738773E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
9.125000	+1.56543883E+02	+1.60449765E+02	+2.05563060E+00	-3.20137271E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
9.250000	+1.56741825E+02	+1.60632073E+02	+2.05162026E+00	-3.21498053E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
9.375000	+1.56940532E+02	+1.60815145E+02	+2.04759315E+00	-3.22819233E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
9.500000	+1.57139993E+02	+1.60998972E+02	+2.04354978E+00	-3.24099205E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
9.625000	+1.57340197E+02	+1.61183544E+02	+2.03949067E+00	-3.25336657E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
9.750000	+1.57541132E+02	+1.61368851E+02	+2.03541636E+00	-3.26530579E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
9.875000	+1.57742785E+02	+1.61554885E+02	+2.03132741E+00	-3.27680268E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
10.000000	+1.57945144E+02	+1.61741635E+02	+2.02722436E+00	-3.28785323E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
10.125000	+1.58148195E+02	+1.61929089E+02	+2.02310777E+00	-3.29845640E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
10.250000	+1.58351925E+02	+1.62117238E+02	+2.01897822E+00	-3.30861401E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
10.375000	+1.58556319E+02	+1.62306069E+02	+2.01483624E+00	-3.31833058E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
10.500000	+1.58761365E+02	+1.62495571E+02	+2.01068239E+00	-3.32761317E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
10.625000	+1.58967047E+02	+1.62685732E+02	+2.00651721E+00	-3.33647111E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
10.750000	+1.59173351E+02	+1.62876539E+02	+2.00234121E+00	-3.34491580E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
10.875000	+1.59380262E+02	+1.63067980E+02	+1.99815492E+00	-3.35296042E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
11.000000	+1.59587766E+02	+1.63260042E+02	+1.99395881E+00	-3.36061965E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
11.125000	+1.59795846E+02	+1.63452711E+02	+1.98975337E+00	-3.36790936E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
11.250000	+1.60004489E+02	+1.63645975E+02	+1.98553904E+00	-3.37484632E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
11.375000	+1.60213680E+02	+1.63839821E+02	+1.98131625E+00	-3.38144787E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
11.500000	+1.60423402E+02	+1.64034234E+02	+1.97708542E+00	-3.38773163E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
11.625000	+1.60633643E+02	+1.64229203E+02	+1.97284692E+00	-3.39371519E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
11.750000	+1.60844387E+02	+1.64424713E+02	+1.96860113E+00	-3.39941581E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
11.875000	+1.61055619E+02	+1.64620751E+02	+1.96434838E+00	-3.40485017E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
12.000000	+1.61267326E+02	+1.64817305E+02	+1.96008900E+00	-3.41003409E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
12.125000	+1.61479493E+02	+1.65014361E+02	+1.95582330E+00	-3.41498231E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
12.250000	+1.61692106E+02	+1.65211907E+02	+1.95155155E+00	-3.41970825E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
12.375000	+1.61905154E+02	+1.65409931E+02	+1.94727403E+00	-3.42432624E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
3.125000	+1.48360554E+02	+1.52975099E+02	+2.22236055E+00	-2.12994184E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
3.187500	+1.48422667E+02	+1.53031037E+02	+2.22102142E+00	-2.15526539E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
3.250000	+1.48485637E+02	+1.53087768E+02	+2.21966646E+00	-2.18023897E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
3.312500	+1.48549448E+02	+1.53145276E+02	+2.21829612E+00	-2.20451784E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
3.375000	+1.48614082E+02	+1.53203548E+02	+2.21691082E+00	-2.22811280E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
3.437500	+1.48679522E+02	+1.53262568E+02	+2.21551098E+00	-2.25103537E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
3.500000	+1.48745753E+02	+1.53322323E+02	+2.21409702E+00	-2.27329772E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
3.562500	+1.48812757E+02	+1.53382798E+02	+2.21266936E+00	-2.29491264E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
3.625000	+1.48880519E+02	+1.53443980E+02	+2.21122838E+00	-2.31589350E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
3.687500	+1.48949022E+02	+1.53505853E+02	+2.20977449E+00	-2.33625422E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
3.750000	+1.49018251E+02	+1.53568404E+02	+2.20830806E+00	-2.35600923E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
3.812500	+1.49088189E+02	+1.53631619E+02	+2.20682948E+00	-2.37517341E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
3.875000	+1.49158821E+02	+1.53695485E+02	+2.20533910E+00	-2.39376207E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
3.937500	+1.49230132E+02	+1.53759988E+02	+2.20383728E+00	-2.41179090E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
4.000000	+1.49302106E+02	+1.53825114E+02	+2.20232436E+00	-2.42927594E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
4.062500	+1.49374729E+02	+1.53890850E+02	+2.20080068E+00	-2.44623352E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
4.125000	+1.49447985E+02	+1.53957183E+02	+2.19926657E+00	-2.46268023E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
4.187500	+1.49521861E+02	+1.54024101E+02	+2.19772233E+00	-2.47863287E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
4.250000	+1.49596341E+02	+1.54091590E+02	+2.19616828E+00	-2.49410844E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
4.312500	+1.49671413E+02	+1.54159639E+02	+2.19460470E+00	-2.50912405E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
4.375000	+1.49747062E+02	+1.54228234E+02	+2.19303187E+00	-2.52369690E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
4.437500	+1.49823275E+02	+1.54297364E+02	+2.19145007E+00	-2.53784427E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
4.500000	+1.49900038E+02	+1.54367017E+02	+2.18985957E+00	-2.55158345E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
4.562500	+1.49977339E+02	+1.54437181E+02	+2.18826059E+00	-2.56493168E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
4.625000	+1.50055165E+02	+1.54507846E+02	+2.18665340E+00	-2.57790618E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
4.687500	+1.50133504E+02	+1.54578998E+02	+2.18503821E+00	-2.59052404E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
4.750000	+1.50212344E+02	+1.54650629E+02	+2.18341525E+00	-2.60280224E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
4.812500	+1.50291673E+02	+1.54722727E+02	+2.18178471E+00	-2.61475758E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
4.875000	+1.50371479E+02	+1.54795281E+02	+2.18014680E+00	-2.62640666E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
4.937500	+1.50451751E+02	+1.54868282E+02	+2.17850170E+00	-2.63776587E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
5.000000	+1.50532479E+02	+1.54941720E+02	+2.17684959E+00	-2.64885131E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
5.062500	+1.50613652E+02	+1.55015584E+02	+2.17519064E+00	-2.65967880E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
5.125000	+1.50695259E+02	+1.55089865E+02	+2.17352499E+00	-2.67026384E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
5.187500	+1.50777291E+02	+1.55164555E+02	+2.17185281E+00	-2.68062158E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
5.250000	+1.50859738E+02	+1.55239643E+02	+2.17017422E+00	-2.69076681E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
5.312500	+1.50942591E+02	+1.55315122E+02	+2.16848935E+00	-2.70071391E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
5.375000	+1.51025840E+02	+1.55390984E+02	+2.16679832E+00	-2.71047687E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
5.437500	+1.51109477E+02	+1.55467219E+02	+2.16510125E+00	-2.72006920E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
5.500000	+1.51193493E+02	+1.55543820E+02	+2.16339824E+00	-2.72950400E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
5.562500	+1.51277880E+02	+1.55620779E+02	+2.16168937E+00	-2.73879388E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
5.625000	+1.51362630E+02	+1.55698089E+02	+2.15997474E+00	-2.74795096E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
5.687500	+1.51447735E+02	+1.55775743E+02	+2.15825443E+00	-2.75698687E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
5.750000	+1.51533189E+02	+1.55853733E+02	+2.15652851E+00	-2.76591271E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
5.812500	+1.51618984E+02	+1.55932053E+02	+2.15479704E+00	-2.77473909E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
5.875000	+1.51705113E+02	+1.56010697E+02	+2.15306009E+00	-2.78347607E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
5.937500	+1.51791569E+02	+1.56089658E+02	+2.15131770E+00	-2.79213317E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
6.000000	+1.51878347E+02	+1.56168931E+02	+2.14956992E+00	-2.80071938E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
6.062500	+1.51965441E+02	+1.56248509E+02	+2.14781680E+00	-2.80924314E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
6.125000	+1.52052844E+02	+1.56328387E+02	+2.14605837E+00	-2.81771235E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
6.187500	+1.52140551E+02	+1.56408560E+02	+2.14429466E+00	-2.82615618E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.562500	+1.47135406E+02	+1.51876169E+02	+2.24934539E+00	-1.24749267E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.593750	+1.47152893E+02	+1.51891792E+02	+2.24895212E+00	-1.26944388E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.625000	+1.47170696E+02	+1.51907700E+02	+2.24855199E+00	-1.29131441E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.656250	+1.47188814E+02	+1.51923890E+02	+2.24814505E+00	-1.31302261E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.687500	+1.47207244E+02	+1.51940362E+02	+2.24773135E+00	-1.33456662E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.718750	+1.47225986E+02	+1.51957115E+02	+2.24731095E+00	-1.35594462E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.750000	+1.47245038E+02	+1.51974146E+02	+2.24688389E+00	-1.37715488E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.781250	+1.47264397E+02	+1.51991455E+02	+2.24645022E+00	-1.39819571E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.812500	+1.47284062E+02	+1.52009039E+02	+2.24601001E+00	-1.41906550E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.843750	+1.47304031E+02	+1.52026898E+02	+2.24556331E+00	-1.43976270E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.875000	+1.47324302E+02	+1.52045030E+02	+2.24511016E+00	-1.46028583E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.906250	+1.47344874E+02	+1.52063433E+02	+2.24465063E+00	-1.48063348E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.937500	+1.47365745E+02	+1.52082106E+02	+2.24418477E+00	-1.50080429E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.968750	+1.47386913E+02	+1.52101048E+02	+2.24371263E+00	-1.52079698E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
2.000000	+1.47408375E+02	+1.52120255E+02	+2.24323427E+00	-1.54061033E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
2.031250	+1.47430130E+02	+1.52139728E+02	+2.24274975E+00	-1.56024320E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
2.062500	+1.47452177E+02	+1.52159465E+02	+2.24225912E+00	-1.57969450E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
2.093750	+1.47474513E+02	+1.52179463E+02	+2.24176244E+00	-1.59896321E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
2.125000	+1.47497136E+02	+1.52199722E+02	+2.24125976E+00	-1.61804840E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
2.156250	+1.47520044E+02	+1.52220239E+02	+2.24075116E+00	-1.63694918E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
2.187500	+1.47543236E+02	+1.52241013E+02	+2.24023667E+00	-1.65566474E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
2.218750	+1.47566709E+02	+1.52262042E+02	+2.23971637E+00	-1.67419433E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
2.250000	+1.47590461E+02	+1.52283325E+02	+2.23919030E+00	-1.69253727E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
2.281250	+1.47614491E+02	+1.52304860E+02	+2.23865853E+00	-1.71069296E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
2.312500	+1.47638796E+02	+1.52326645E+02	+2.23812112E+00	-1.72866086E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
2.343750	+1.47663374E+02	+1.52348679E+02	+2.23757812E+00	-1.74644047E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
2.375000	+1.47688224E+02	+1.52370959E+02	+2.23702959E+00	-1.76403141E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
2.406250	+1.47713342E+02	+1.52393484E+02	+2.23647560E+00	-1.78143331E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
2.437500	+1.47738728E+02	+1.52416253E+02	+2.23591620E+00	-1.79864592E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
2.468750	+1.47764379E+02	+1.52439263E+02	+2.23535144E+00	-1.81566900E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
2.500000	+1.47790293E+02	+1.52462513E+02	+2.23478140E+00	-1.83250242E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
2.531250	+1.47816468E+02	+1.52486000E+02	+2.23420613E+00	-1.84914610E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
2.562500	+1.47842902E+02	+1.52509725E+02	+2.23362569E+00	-1.86560002E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
2.593750	+1.47869592E+02	+1.52533683E+02	+2.23304013E+00	-1.88186424E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
2.625000	+1.47896537E+02	+1.52557874E+02	+2.23244952E+00	-1.89793885E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
2.656250	+1.47923735E+02	+1.52582296E+02	+2.23185392E+00	-1.91382404E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
2.687500	+1.47951182E+02	+1.52606947E+02	+2.23125338E+00	-1.92952004E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
2.718750	+1.47978879E+02	+1.52631826E+02	+2.23064797E+00	-1.94502715E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
2.750000	+1.48006821E+02	+1.52656929E+02	+2.23003774E+00	-1.96034575E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
2.781250	+1.48035007E+02	+1.52682257E+02	+2.22942275E+00	-1.97547623E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
2.812500	+1.48063436E+02	+1.52707806E+02	+2.22880307E+00	-1.99041910E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
2.843750	+1.48092104E+02	+1.52733576E+02	+2.22817874E+00	-2.00517489E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
2.875000	+1.48121009E+02	+1.52759563E+02	+2.22754983E+00	-2.01974421E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
2.906250	+1.48150150E+02	+1.52785767E+02	+2.22691640E+00	-2.03412770E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
2.937500	+1.48179525E+02	+1.52812185E+02	+2.22627850E+00	-2.04832609E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
2.968750	+1.48209131E+02	+1.52838817E+02	+2.22563620E+00	-2.06234014E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
3.000000	+1.48238966E+02	+1.52865659E+02	+2.22498954E+00	-2.07617070E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
3.031250	+1.48269027E+02	+1.52892710E+02	+2.22433859E+00	-2.08981863E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
3.062500	+1.48299314E+02	+1.52919968E+02	+2.22368340E+00	-2.10328487E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
3.093750	+1.48329824E+02	+1.52947432E+02	+2.22302404E+00	-2.11666051E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.781250	+1.46805350E+02	+1.51581656E+02	+2.25681466E+00	-6.51402994E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.796875	+1.46809865E+02	+1.51585680E+02	+2.25671189E+00	-6.64024420E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.812500	+1.46814467E+02	+1.51589782E+02	+2.25660715E+00	-6.76634230E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.828125	+1.46819156E+02	+1.51593961E+02	+2.25650044E+00	-6.89220601E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.843750	+1.46823932E+02	+1.51598219E+02	+2.25639177E+00	-7.01783126E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.859375	+1.46828796E+02	+1.51602554E+02	+2.25628113E+00	-7.14321402E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.875000	+1.46833746E+02	+1.51606967E+02	+2.25616854E+00	-7.26835026E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.890625	+1.46838783E+02	+1.51611458E+02	+2.25605400E+00	-7.39323599E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.906250	+1.46843907E+02	+1.51616025E+02	+2.25593750E+00	-7.51786724E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.921875	+1.46849117E+02	+1.51620671E+02	+2.25581906E+00	-7.64224006E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.937500	+1.46854414E+02	+1.51625393E+02	+2.25569868E+00	-7.76635054E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.953125	+1.46859797E+02	+1.51630193E+02	+2.25557636E+00	-7.89019480E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.968750	+1.46865266E+02	+1.51635069E+02	+2.25545211E+00	-8.01376896E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.984375	+1.46870822E+02	+1.51640022E+02	+2.25532593E+00	-8.13706919E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.000000	+1.46876463E+02	+1.51645053E+02	+2.25519783E+00	-8.26009168E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.015625	+1.46882189E+02	+1.51650159E+02	+2.25506781E+00	-8.38283267E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.031250	+1.46888002E+02	+1.51655343E+02	+2.25493587E+00	-8.50528838E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.046875	+1.46893900E+02	+1.51660602E+02	+2.25480202E+00	-8.62745511E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.062500	+1.46899883E+02	+1.51665938E+02	+2.25466626E+00	-8.74932916E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.078125	+1.46905951E+02	+1.51671351E+02	+2.25452860E+00	-8.87090686E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.093750	+1.46912104E+02	+1.51676839E+02	+2.25438904E+00	-8.99218459E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.109375	+1.46918342E+02	+1.51682403E+02	+2.25424759E+00	-9.11315875E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.125000	+1.46924665E+02	+1.51688043E+02	+2.25410426E+00	-9.23382575E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.140625	+1.46931072E+02	+1.51693759E+02	+2.25395904E+00	-9.35418207E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.156250	+1.46937564E+02	+1.51699550E+02	+2.25381194E+00	-9.47422419E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.171875	+1.46944140E+02	+1.51705416E+02	+2.25366297E+00	-9.59394863E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.187500	+1.46950800E+02	+1.51711358E+02	+2.25351213E+00	-9.71335195E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.203125	+1.46957544E+02	+1.51717375E+02	+2.25335943E+00	-9.83243073E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.218750	+1.46964371E+02	+1.51723467E+02	+2.25320486E+00	-9.95118160E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.234375	+1.46971282E+02	+1.51729634E+02	+2.25304845E+00	-1.00696012E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.250000	+1.46978277E+02	+1.51735875E+02	+2.25289019E+00	-1.01876862E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.265625	+1.46985355E+02	+1.51742191E+02	+2.25273009E+00	-1.03054334E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.281250	+1.46992515E+02	+1.51748582E+02	+2.25256814E+00	-1.04228395E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.296875	+1.46999759E+02	+1.51755047E+02	+2.25240437E+00	-1.05399012E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.312500	+1.47007086E+02	+1.51761586E+02	+2.25223877E+00	-1.06566155E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.328125	+1.47014494E+02	+1.51768199E+02	+2.25207135E+00	-1.07729791E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.343750	+1.47021986E+02	+1.51774886E+02	+2.25190212E+00	-1.08889889E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.359375	+1.47029559E+02	+1.51781646E+02	+2.25173107E+00	-1.10046420E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.375000	+1.47037215E+02	+1.51788480E+02	+2.25155822E+00	-1.11199351E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.390625	+1.47044952E+02	+1.51795388E+02	+2.25138357E+00	-1.12348654E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.406250	+1.47052771E+02	+1.51802368E+02	+2.25120713E+00	-1.13494299E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.421875	+1.47060671E+02	+1.51809422E+02	+2.25102890E+00	-1.14636256E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.437500	+1.47068652E+02	+1.51816549E+02	+2.25084889E+00	-1.15774497E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.453125	+1.47076715E+02	+1.51823748E+02	+2.25066711E+00	-1.16908992E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.468750	+1.47084858E+02	+1.51831021E+02	+2.25048355E+00	-1.18039714E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.484375	+1.47093082E+02	+1.51838365E+02	+2.25029823E+00	-1.19166636E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.500000	+1.47101387E+02	+1.51845782E+02	+2.25011116E+00	-1.20289728E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.515625	+1.47109772E+02	+1.51853271E+02	+2.24992233E+00	-1.21408965E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.531250	+1.47118236E+02	+1.51860832E+02	+2.24973175E+00	-1.22524319E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
1.546875	+1.47126781E+02	+1.51868465E+02	+2.24953944E+00	-1.23637726E-02	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.390625	+1.46721185E+02	+1.51506666E+02	+2.25873365E+00	-3.29330424E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.398438	+1.46722323E+02	+1.51507679E+02	+2.25870766E+00	-3.35865161E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.406250	+1.46723483E+02	+1.51508713E+02	+2.25868117E+00	-3.42398395E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.414062	+1.46724666E+02	+1.51509766E+02	+2.25865416E+00	-3.48928594E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.421875	+1.46725871E+02	+1.51510840E+02	+2.25862665E+00	-3.55455700E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.429688	+1.46727099E+02	+1.51511933E+02	+2.25859862E+00	-3.61979658E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.437500	+1.46728349E+02	+1.51513047E+02	+2.25857009E+00	-3.68500409E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.445312	+1.46729621E+02	+1.51514180E+02	+2.25854104E+00	-3.75017897E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.453125	+1.46730915E+02	+1.51515333E+02	+2.25851149E+00	-3.81532067E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.460938	+1.46732232E+02	+1.51516506E+02	+2.25848143E+00	-3.88042861E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.468750	+1.46733572E+02	+1.51517699E+02	+2.25845086E+00	-3.94550223E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.476562	+1.46734933E+02	+1.51518912E+02	+2.25841978E+00	-4.01054095E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.484375	+1.46736317E+02	+1.51520145E+02	+2.25838819E+00	-4.07554423E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.492188	+1.46737724E+02	+1.51521398E+02	+2.25835610E+00	-4.14051150E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.500000	+1.46739152E+02	+1.51522670E+02	+2.25832350E+00	-4.20544220E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.507812	+1.46740603E+02	+1.51523963E+02	+2.25829039E+00	-4.27033576E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.515625	+1.46742076E+02	+1.51525275E+02	+2.25825677E+00	-4.33519164E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.523438	+1.46743572E+02	+1.51526608E+02	+2.25822265E+00	-4.40000927E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.531250	+1.46745089E+02	+1.51527960E+02	+2.25818802E+00	-4.46478808E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.539062	+1.46746629E+02	+1.51529332E+02	+2.25815289E+00	-4.52952754E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.546875	+1.46748192E+02	+1.51530723E+02	+2.25811725E+00	-4.59422708E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.554688	+1.46749776E+02	+1.51532135E+02	+2.25808111E+00	-4.65888615E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.562500	+1.46751383E+02	+1.51533566E+02	+2.25804446E+00	-4.72350419E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.570312	+1.46753012E+02	+1.51535018E+02	+2.25800730E+00	-4.78808066E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.578125	+1.46754663E+02	+1.51536489E+02	+2.25796964E+00	-4.85261501E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.585938	+1.46756336E+02	+1.51537979E+02	+2.25793148E+00	-4.91710668E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.593750	+1.46758032E+02	+1.51539490E+02	+2.25789281E+00	-4.98155511E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.601562	+1.46759749E+02	+1.51541021E+02	+2.25785364E+00	-5.04595977E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.609375	+1.46761489E+02	+1.51542571E+02	+2.25781397E+00	-5.11032012E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.617188	+1.46763251E+02	+1.51544141E+02	+2.25777379E+00	-5.17463560E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.625000	+1.46765035E+02	+1.51545730E+02	+2.25773312E+00	-5.23890567E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.632812	+1.46766842E+02	+1.51547340E+02	+2.25769194E+00	-5.30312980E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.640625	+1.46768670E+02	+1.51548969E+02	+2.25765025E+00	-5.36730742E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.648438	+1.46770521E+02	+1.51550618E+02	+2.25760807E+00	-5.43143801E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.656250	+1.46772393E+02	+1.51552286E+02	+2.25756539E+00	-5.49552103E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.664062	+1.46774288E+02	+1.51553975E+02	+2.25752220E+00	-5.55955594E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.671875	+1.46776205E+02	+1.51555683E+02	+2.25747852E+00	-5.62354220E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.679688	+1.46778143E+02	+1.51557410E+02	+2.25743434E+00	-5.68747927E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.687500	+1.46780104E+02	+1.51559158E+02	+2.25738965E+00	-5.75136663E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.695312	+1.46782087E+02	+1.51560925E+02	+2.25734447E+00	-5.81520373E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.703125	+1.46784092E+02	+1.51562711E+02	+2.25729879E+00	-5.87899005E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.710938	+1.46786119E+02	+1.51564518E+02	+2.25725261E+00	-5.94272505E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.718750	+1.46788168E+02	+1.51566343E+02	+2.25720594E+00	-6.00640822E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.726562	+1.46790239E+02	+1.51568189E+02	+2.25715876E+00	-6.07003901E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.734375	+1.46792332E+02	+1.51570054E+02	+2.25711109E+00	-6.13361690E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.742188	+1.46794447E+02	+1.51571939E+02	+2.25706292E+00	-6.19714137E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.750000	+1.46796584E+02	+1.51573843E+02	+2.25701426E+00	-6.26061189E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.757812	+1.46798742E+02	+1.51575767E+02	+2.25696510E+00	-6.32402795E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.765625	+1.46800923E+02	+1.51577711E+02	+2.25691545E+00	-6.38738901E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02
0.773438	+1.46803126E+02	+1.51579674E+02	+2.25686530E+00	-6.45072245E-03	+1.59612714E+02	-1.66365144E-01	-9.59411993E+02	+5.10907652E-01	+4.89092348E-01	+1.59101129E+02	-1.65889419E-01	-9.59079430E+02


==> anc/otoc_to_plot_free_M800_L1.1225_n500_beta20.0000.dat <==
500.000000	+1.72583611E+01	+2.36047861E+01	+2.54103883E+00	+2.67724750E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
510.000000	+1.71015076E+01	+2.36069221E+01	+2.56578201E+00	+2.27138948E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
520.000000	+1.69451308E+01	+2.35865086E+01	+2.58646662E+00	+2.00397665E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
530.000000	+1.67942604E+01	+2.35657044E+01	+2.60586155E+00	+2.04415048E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
540.000000	+1.66399334E+01	+2.35584574E+01	+2.62734963E+00	+2.10463038E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
550.000000	+1.64859261E+01	+2.35484817E+01	+2.64795416E+00	+2.01277528E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
560.000000	+1.63362084E+01	+2.35389228E+01	+2.66760513E+00	+1.93788654E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
570.000000	+1.61856932E+01	+2.35273512E+01	+2.68671189E+00	+1.93863230E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
580.000000	+1.60350028E+01	+2.35224701E+01	+2.70637778E+00	+1.94793709E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
590.000000	+1.58827414E+01	+2.35160658E+01	+2.72567063E+00	+1.87750564E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
600.000000	+1.57287728E+01	+2.35027408E+01	+2.74392789E+00	+1.75557966E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
610.000000	+1.55747966E+01	+2.34809000E+01	+2.76078222E+00	+1.69728914E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
620.000000	+1.54239782E+01	+2.34663698E+01	+2.77787368E+00	+1.84349628E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
630.000000	+1.52798801E+01	+2.34829213E+01	+2.79765215E+00	+1.94012292E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
640.000000	+1.51343844E+01	+2.34949740E+01	+2.81667613E+00	+1.69733453E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
650.000000	+1.49851270E+01	+2.34714148E+01	+2.83159884E+00	+1.40386214E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
660.000000	+1.48415322E+01	+2.34401906E+01	+2.84475338E+00	+1.47500229E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
670.000000	+1.47026102E+01	+2.34429730E+01	+2.86109888E+00	+1.70735316E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
680.000000	+1.45555270E+01	+2.34528751E+01	+2.87890044E+00	+1.70839820E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
690.000000	+1.44005905E+01	+2.34447544E+01	+2.89526685E+00	+1.56886242E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
700.000000	+1.42515189E+01	+2.34324673E+01	+2.91027769E+00	+1.49426913E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
710.000000	+1.41096082E+01	+2.34281396E+01	+2.92515223E+00	+1.52626968E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
720.000000	+1.39666582E+01	+2.34321799E+01	+2.94080308E+00	+1.49716449E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
730.000000	+1.38222404E+01	+2.34240189E+01	+2.95509552E+00	+1.39874865E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
740.000000	+1.36818640E+01	+2.34159221E+01	+2.96877806E+00	+1.38491238E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
750.000000	+1.35394302E+01	+2.34108786E+01	+2.98279377E+00	+1.43276510E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
760.000000	+1.33970696E+01	+2.34140949E+01	+2.99743336E+00	+1.45914699E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
770.000000	+1.32537134E+01	+2.34174843E+01	+3.01197671E+00	+1.40043820E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
780.000000	+1.31135364E+01	+2.34150922E+01	+3.02544212E+00	+1.31037778E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
790.000000	+1.29743248E+01	+2.34079844E+01	+3.03818426E+00	+1.23646334E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
800.000000	+1.28341999E+01	+2.33936817E+01	+3.05017139E+00	+1.15086642E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
810.000000	+1.26945511E+01	+2.33711508E+01	+3.06120159E+00	+1.09342415E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
820.000000	+1.25586459E+01	+2.33515910E+01	+3.07203987E+00	+1.20789443E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
830.000000	+1.24248726E+01	+2.33625372E+01	+3.08535948E+00	+1.49883645E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
840.000000	+1.22866755E+01	+2.34080559E+01	+3.10201660E+00	+1.58122586E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
850.000000	+1.21449368E+01	+2.34340273E+01	+3.11698400E+00	+1.31224312E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
860.000000	+1.20059387E+01	+2.34230621E+01	+3.12826146E+00	+9.85432043E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
870.000000	+1.18756331E+01	+2.33894232E+01	+3.13669264E+00	+8.08428374E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
880.000000	+1.17487164E+01	+2.33519387E+01	+3.14443003E+00	+9.17968023E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
890.000000	+1.16182953E+01	+2.33454237E+01	+3.15505200E+00	+1.14436277E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
900.000000	+1.14809689E+01	+2.33528195E+01	+3.16731729E+00	+1.20870097E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
910.000000	+1.13479660E+01	+2.33620405E+01	+3.17922602E+00	+1.15373407E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
920.000000	+1.12264226E+01	+2.33753974E+01	+3.19039197E+00	+1.09916548E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
930.000000	+1.11071640E+01	+2.33882720E+01	+3.20120933E+00	+1.05465812E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
940.000000	+1.09790249E+01	+2.33869817E+01	+3.21148513E+00	+9.87794511E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
950.000000	+1.08423841E+01	+2.33685288E+01	+3.22096522E+00	+9.53805305E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
960.000000	+1.07082921E+01	+2.33552165E+01	+3.23056124E+00	+9.47181631E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
970.000000	+1.05834733E+01	+2.33491705E+01	+3.23990885E+00	+9.47836613E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
980.000000	+1.04646764E+01	+2.33536319E+01	+3.24951797E+00	+9.63492060E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
990.000000	+1.03430720E+01	+2.33571476E+01	+3.25917869E+00	+9.68652670E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
250.000000	+2.15592118E+01	+2.43809370E+01	+1.73049564E+00	+5.08290089E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
255.000000	+2.13990110E+01	+2.42924440E+01	+1.75559088E+00	+4.95519261E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
260.000000	+2.12500234E+01	+2.42150926E+01	+1.78004757E+00	+4.83334990E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
265.000000	+2.11117479E+01	+2.41484655E+01	+1.80392438E+00	+4.74487428E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
270.000000	+2.09831421E+01	+2.40922913E+01	+1.82749631E+00	+4.61270521E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
275.000000	+2.08630436E+01	+2.40431169E+01	+1.85005143E+00	+4.47339000E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
280.000000	+2.07510739E+01	+2.40024653E+01	+1.87223021E+00	+4.42169781E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
285.000000	+2.06457799E+01	+2.39696216E+01	+1.89426841E+00	+4.31485915E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
290.000000	+2.05460343E+01	+2.39407894E+01	+1.91537880E+00	+4.18552831E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
295.000000	+2.04515309E+01	+2.39174454E+01	+1.93612369E+00	+4.15436814E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
300.000000	+2.03613194E+01	+2.39000756E+01	+1.95692249E+00	+4.08440696E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
305.000000	+2.02739951E+01	+2.38844023E+01	+1.97696776E+00	+3.91766989E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
310.000000	+2.01900126E+01	+2.38701571E+01	+1.99609918E+00	+3.83518940E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
315.000000	+2.01089510E+01	+2.38605137E+01	+2.01531965E+00	+3.83325122E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
320.000000	+2.00298009E+01	+2.38537532E+01	+2.03443170E+00	+3.72273202E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
325.000000	+1.99520579E+01	+2.38459134E+01	+2.05254697E+00	+3.56539489E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
330.000000	+1.98755189E+01	+2.38382698E+01	+2.07008565E+00	+3.52464088E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
335.000000	+1.98002709E+01	+2.38338181E+01	+2.08779338E+00	+3.54547946E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
340.000000	+1.97254680E+01	+2.38312378E+01	+2.10554044E+00	+3.48940844E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
345.000000	+1.96501756E+01	+2.38269542E+01	+2.12268747E+00	+3.33429419E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
350.000000	+1.95750724E+01	+2.38200486E+01	+2.13888338E+00	+3.21238138E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
355.000000	+1.95007091E+01	+2.38138401E+01	+2.15481128E+00	+3.24338379E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
360.000000	+1.94261754E+01	+2.38110895E+01	+2.17131722E+00	+3.30167508E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
365.000000	+1.93510139E+01	+2.38089275E+01	+2.18782803E+00	+3.19999827E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
370.000000	+1.92756291E+01	+2.38031296E+01	+2.20331720E+00	+3.03006150E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
375.000000	+1.91999203E+01	+2.37949787E+01	+2.21812865E+00	+2.97452276E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
380.000000	+1.91238767E+01	+2.37880717E+01	+2.23306243E+00	+3.00163688E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
385.000000	+1.90479067E+01	+2.37829830E+01	+2.24814502E+00	+3.01030485E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
390.000000	+1.89719695E+01	+2.37787057E+01	+2.26316548E+00	+2.97381883E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
395.000000	+1.88955695E+01	+2.37735730E+01	+2.27788320E+00	+2.89590703E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
400.000000	+1.88185444E+01	+2.37665143E+01	+2.29212455E+00	+2.77263643E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
405.000000	+1.87412622E+01	+2.37564075E+01	+2.30560957E+00	+2.64842213E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
410.000000	+1.86645428E+01	+2.37453065E+01	+2.31860877E+00	+2.63675577E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
415.000000	+1.85880479E+01	+2.37371891E+01	+2.33197713E+00	+2.76333264E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
420.000000	+1.85106730E+01	+2.37337930E+01	+2.34624210E+00	+2.86062889E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
425.000000	+1.84319309E+01	+2.37304970E+01	+2.36058341E+00	+2.76279559E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
430.000000	+1.83528370E+01	+2.37222730E+01	+2.37387005E+00	+2.56344428E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
435.000000	+1.82741594E+01	+2.37103071E+01	+2.38621786E+00	+2.46771771E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
440.000000	+1.81955648E+01	+2.36991517E+01	+2.39854723E+00	+2.51491099E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
445.000000	+1.81165915E+01	+2.36911872E+01	+2.41136697E+00	+2.56634659E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
450.000000	+1.80377412E+01	+2.36843972E+01	+2.42421070E+00	+2.52986866E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
455.000000	+1.79597667E+01	+2.36771914E+01	+2.43666565E+00	+2.47678854E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
460.000000	+1.78821125E+01	+2.36703706E+01	+2.44897858E+00	+2.45554243E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
465.000000	+1.78041685E+01	+2.36637249E+01	+2.46122108E+00	+2.44647042E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
470.000000	+1.77260193E+01	+2.36576319E+01	+2.47344329E+00	+2.42197517E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
475.000000	+1.76476178E+01	+2.36508237E+01	+2.48544083E+00	+2.35536790E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
480.000000	+1.75689164E+01	+2.36418986E+01	+2.49699696E+00	+2.25725190E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
485.000000	+1.74901805E+01	+2.36304349E+01	+2.50801335E+00	+2.16057215E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
490.000000	+1.74120871E+01	+2.36177081E+01	+2.51860269E+00	+2.13634554E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
495.000000	+1.73350305E+01	+2.36078731E+01	+2.52937680E+00	+2.17330181E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
125.000000	+2.89490061E+01	+3.02148508E+01	+9.28886835E-01	+6.65638180E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
127.500000	+2.88552012E+01	+3.01425287E+01	+9.45715500E-01	+6.80655022E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
130.000000	+2.87499322E+01	+3.00595986E+01	+9.62919586E-01	+6.94463752E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
132.500000	+2.86339317E+01	+2.99667444E+01	+9.80438687E-01	+7.05913239E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
135.000000	+2.85079580E+01	+2.98646753E+01	+9.98215248E-01	+7.15207288E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
137.500000	+2.83727772E+01	+2.97541142E+01	+1.01619905E+00	+7.22517351E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
140.000000	+2.82291570E+01	+2.96357830E+01	+1.03434112E+00	+7.28041705E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
142.500000	+2.80778682E+01	+2.95104151E+01	+1.05260114E+00	+7.31911175E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
145.000000	+2.79196790E+01	+2.93787348E+01	+1.07093667E+00	+7.33934970E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
147.500000	+2.77553493E+01	+2.92414426E+01	+1.08929789E+00	+7.34435986E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
150.000000	+2.75856175E+01	+2.90992483E+01	+1.10765847E+00	+7.34115738E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
152.500000	+2.74111987E+01	+2.89528537E+01	+1.12600367E+00	+7.32733486E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
155.000000	+2.72327984E+01	+2.88029120E+01	+1.14429515E+00	+7.29810232E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
157.500000	+2.70511081E+01	+2.86500578E+01	+1.16249418E+00	+7.25822655E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
160.000000	+2.68667894E+01	+2.84949308E+01	+1.18058628E+00	+7.21418406E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
162.500000	+2.66804592E+01	+2.83381373E+01	+1.19856510E+00	+7.16713155E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
165.000000	+2.64927006E+01	+2.81802455E+01	+1.21642194E+00	+7.11536795E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
167.500000	+2.63040862E+01	+2.80218009E+01	+1.23414194E+00	+7.05693756E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
170.000000	+2.61151634E+01	+2.78633157E+01	+1.25170663E+00	+6.99349839E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
172.500000	+2.59264359E+01	+2.77052773E+01	+1.26910944E+00	+6.92764348E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
175.000000	+2.57383704E+01	+2.75481366E+01	+1.28634484E+00	+6.85931344E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
177.500000	+2.55513973E+01	+2.73923051E+01	+1.30340600E+00	+6.79306730E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
180.000000	+2.53659177E+01	+2.72382091E+01	+1.32031018E+00	+6.73289466E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
182.500000	+2.51823008E+01	+2.70862368E+01	+1.33707048E+00	+6.67279442E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
185.000000	+2.50008780E+01	+2.69366901E+01	+1.35367415E+00	+6.60817623E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
187.500000	+2.48219670E+01	+2.67898614E+01	+1.37011136E+00	+6.53738117E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
190.000000	+2.46458631E+01	+2.66459965E+01	+1.38636106E+00	+6.46019505E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
192.500000	+2.44728216E+01	+2.65053187E+01	+1.40241233E+00	+6.38961142E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
195.000000	+2.43030705E+01	+2.63681359E+01	+1.41830911E+00	+6.33220016E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
197.500000	+2.41367847E+01	+2.62346623E+01	+1.43407333E+00	+6.27602839E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
200.000000	+2.39741022E+01	+2.61049972E+01	+1.44968926E+00	+6.22082110E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
202.500000	+2.38151758E+01	+2.59793314E+01	+1.46517744E+00	+6.16670072E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
205.000000	+2.36601249E+01	+2.58577463E+01	+1.48052276E+00	+6.09752419E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
207.500000	+2.35090457E+01	+2.57401973E+01	+1.49566506E+00	+6.02230465E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
210.000000	+2.33620667E+01	+2.56268682E+01	+1.51063428E+00	+5.96251101E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
212.500000	+2.32192528E+01	+2.55179222E+01	+1.52547762E+00	+5.90311995E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
215.000000	+2.30805885E+01	+2.54132333E+01	+1.54014988E+00	+5.83419798E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
217.500000	+2.29461005E+01	+2.53128120E+01	+1.55464860E+00	+5.77964803E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
220.000000	+2.28158148E+01	+2.52168523E+01	+1.56904812E+00	+5.73776771E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
222.500000	+2.26896640E+01	+2.51252570E+01	+1.58333744E+00	+5.67821528E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
225.000000	+2.25675741E+01	+2.50377566E+01	+1.59743920E+00	+5.60762510E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
227.500000	+2.24495493E+01	+2.49543981E+01	+1.61137557E+00	+5.55863571E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
230.000000	+2.23355831E+01	+2.48753828E+01	+1.62523238E+00	+5.52179177E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
232.500000	+2.22255655E+01	+2.48005341E+01	+1.63898453E+00	+5.45876672E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
235.000000	+2.21193827E+01	+2.47294579E+01	+1.65252621E+00	+5.37487045E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
237.500000	+2.20170277E+01	+2.46621352E+01	+1.66585888E+00	+5.31228018E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
240.000000	+2.19184796E+01	+2.45988109E+01	+1.67908761E+00	+5.27521542E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
242.500000	+2.18235714E+01	+2.45393747E+01	+1.69223496E+00	+5.22188271E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
245.000000	+2.17321026E+01	+2.44833374E+01	+1.70519703E+00	+5.13624155E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
247.500000	+2.16439928E+01	+2.44304445E+01	+1.71791616E+00	+5.03906925E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
62.500000	+2.66853790E+01	+2.76994475E+01	+7.07117621E-01	+9.27626533E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
63.750000	+2.68072623E+01	+2.78225526E+01	+7.08321762E-01	+9.98998288E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
65.000000	+2.69271686E+01	+2.79437729E+01	+7.09615117E-01	+1.07091927E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
66.250000	+2.70450034E+01	+2.80630156E+01	+7.10999060E-01	+1.14410647E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
67.500000	+2.71606725E+01	+2.81801887E+01	+7.12475383E-01	+1.21878423E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
68.750000	+2.72740817E+01	+2.82952004E+01	+7.14046021E-01	+1.29491285E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
70.000000	+2.73851366E+01	+2.84079586E+01	+7.15712665E-01	+1.37227446E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
71.250000	+2.74937442E+01	+2.85183721E+01	+7.17476707E-01	+1.45077859E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
72.500000	+2.75998130E+01	+2.86263515E+01	+7.19339612E-01	+1.53070029E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
73.750000	+2.77032531E+01	+2.87318095E+01	+7.21303457E-01	+1.61262116E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
75.000000	+2.78039754E+01	+2.88346608E+01	+7.23371165E-01	+1.69710693E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
76.250000	+2.79018912E+01	+2.89348208E+01	+7.25546225E-01	+1.78438423E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
77.500000	+2.79969122E+01	+2.90322057E+01	+7.27832125E-01	+1.87428455E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
78.750000	+2.80889517E+01	+2.91267327E+01	+7.30231936E-01	+1.96650749E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
80.000000	+2.81779253E+01	+2.92183211E+01	+7.32748394E-01	+2.06099854E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
81.250000	+2.82637519E+01	+2.93068938E+01	+7.35384432E-01	+2.15814551E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
82.500000	+2.83463536E+01	+2.93923778E+01	+7.38143758E-01	+2.25864900E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
83.750000	+2.84256549E+01	+2.94747037E+01	+7.41031055E-01	+2.36318220E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
85.000000	+2.85015824E+01	+2.95538049E+01	+7.44051713E-01	+2.47209995E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
86.250000	+2.85740651E+01	+2.96296174E+01	+7.47211305E-01	+2.58537164E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
87.500000	+2.86430347E+01	+2.97020801E+01	+7.50515142E-01	+2.70270829E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
88.750000	+2.87084265E+01	+2.97711351E+01	+7.53968076E-01	+2.82373449E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
90.000000	+2.87701803E+01	+2.98367283E+01	+7.57574479E-01	+2.94810429E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
91.250000	+2.88282408E+01	+2.98988107E+01	+7.61338336E-01	+3.07556790E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
92.500000	+2.88825584E+01	+2.99573386E+01	+7.65263398E-01	+3.20602332E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
93.750000	+2.89330889E+01	+3.00122739E+01	+7.69353395E-01	+3.33953182E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
95.000000	+2.89797937E+01	+3.00635847E+01	+7.73612228E-01	+3.47624991E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
96.250000	+2.90226393E+01	+3.01112440E+01	+7.78044019E-01	+3.61628884E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
97.500000	+2.90615967E+01	+3.01552304E+01	+7.82652950E-01	+3.75957807E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
98.750000	+2.90966419E+01	+3.01955267E+01	+7.87442964E-01	+3.90579232E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
100.000000	+2.91277561E+01	+3.02321209E+01	+7.92417431E-01	+4.05433671E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
101.250000	+2.91549265E+01	+3.02650060E+01	+7.97578806E-01	+4.20437145E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
102.500000	+2.91781467E+01	+3.02941805E+01	+8.02928359E-01	+4.35490785E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
103.750000	+2.91974168E+01	+3.03196480E+01	+8.08466076E-01	+4.50500881E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
105.000000	+2.92127436E+01	+3.03414178E+01	+8.14190881E-01	+4.65401947E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
106.250000	+2.92241402E+01	+3.03595049E+01	+8.20101125E-01	+4.80165236E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
107.500000	+2.92316254E+01	+3.03739300E+01	+8.26195012E-01	+4.94782506E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
108.750000	+2.92352238E+01	+3.03847197E+01	+8.32470687E-01	+5.09237169E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
110.000000	+2.92349656E+01	+3.03919058E+01	+8.38925942E-01	+5.23488464E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
111.250000	+2.92308869E+01	+3.03955254E+01	+8.45557899E-01	+5.37481624E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
112.500000	+2.92230295E+01	+3.03956205E+01	+8.52362982E-01	+5.51170428E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
113.750000	+2.92114403E+01	+3.03922377E+01	+8.59337159E-01	+5.64527757E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
115.000000	+2.91961707E+01	+3.03854280E+01	+8.66476176E-01	+5.77536056E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
116.250000	+2.91772758E+01	+3.03752457E+01	+8.73775561E-01	+5.90171835E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
117.500000	+2.91548148E+01	+3.03617488E+01	+8.81230472E-01	+6.02400358E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
118.750000	+2.91288512E+01	+3.03449991E+01	+8.88835570E-01	+6.14179770E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
120.000000	+2.90994531E+01	+3.03250620E+01	+8.96584966E-01	+6.25463748E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
121.250000	+2.90666924E+01	+3.03020061E+01	+9.04472164E-01	+6.36201468E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
122.500000	+2.90306447E+01	+3.02759028E+01	+9.12490003E-01	+6.46345882E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
123.750000	+2.89913887E+01	+3.02468256E+01	+9.20630811E-01	+6.56183346E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
31.250000	+2.32854852E+01	+2.42925606E+01	+7.00197753E-01	-1.80713104E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
31.875000	+2.33546128E+01	+2.43615735E+01	+7.00083800E-01	-1.83937748E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
32.500000	+2.34239317E+01	+2.44307757E+01	+6.99967831E-01	-1.86202599E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
33.125000	+2.34934245E+01	+2.45001508E+01	+6.99851046E-01	-1.86570158E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
33.750000	+2.35630740E+01	+2.45696832E+01	+6.99734618E-01	-1.85072525E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
34.375000	+2.36328637E+01	+2.46393572E+01	+6.99619706E-01	-1.81733472E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
35.000000	+2.37027771E+01	+2.47091576E+01	+6.99507451E-01	-1.76597360E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
35.625000	+2.37727980E+01	+2.47790693E+01	+6.99398959E-01	-1.69745315E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
36.250000	+2.38429103E+01	+2.48490773E+01	+6.99295270E-01	-1.61294315E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
36.875000	+2.39130984E+01	+2.49191669E+01	+6.99197341E-01	-1.51381382E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
37.500000	+2.39833467E+01	+2.49893234E+01	+6.99106043E-01	-1.40140224E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
38.125000	+2.40536402E+01	+2.50595325E+01	+6.99022166E-01	-1.27679694E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
38.750000	+2.41239640E+01	+2.51297802E+01	+6.98946443E-01	-1.14071859E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
39.375000	+2.41943036E+01	+2.52000524E+01	+6.98879576E-01	-9.93532434E-05	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
40.000000	+2.42646445E+01	+2.52703357E+01	+6.98822252E-01	-8.35376452E-05	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
40.625000	+2.43349726E+01	+2.53406164E+01	+6.98775154E-01	-6.66348207E-05	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
41.250000	+2.44052738E+01	+2.54108812E+01	+6.98738958E-01	-4.86676752E-05	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
41.875000	+2.44755340E+01	+2.54811166E+01	+6.98714319E-01	-2.96817884E-05	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
42.500000	+2.45457393E+01	+2.55513094E+01	+6.98701856E-01	-9.74447641E-06	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
43.125000	+2.46158760E+01	+2.56214464E+01	+6.98702139E-01	+1.10652933E-05	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
43.750000	+2.46859304E+01	+2.56915145E+01	+6.98715687E-01	+3.26715090E-05	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
44.375000	+2.47558891E+01	+2.57615006E+01	+6.98742978E-01	+5.50143050E-05	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
45.000000	+2.48257386E+01	+2.58313918E+01	+6.98784455E-01	+7.80567929E-05	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
45.625000	+2.48954659E+01	+2.59011755E+01	+6.98840549E-01	+1.01783368E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
46.250000	+2.49650578E+01	+2.59708390E+01	+6.98911685E-01	+1.26190716E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
46.875000	+2.50345014E+01	+2.60403696E+01	+6.98998287E-01	+1.51275418E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
47.500000	+2.51037836E+01	+2.61097550E+01	+6.99100779E-01	+1.77023111E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
48.125000	+2.51728916E+01	+2.61789824E+01	+6.99219566E-01	+2.03403239E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
48.750000	+2.52418123E+01	+2.62480395E+01	+6.99355033E-01	+2.30371056E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
49.375000	+2.53105331E+01	+2.63169138E+01	+6.99507530E-01	+2.57875674E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
50.000000	+2.53790412E+01	+2.63855928E+01	+6.99677377E-01	+2.85870700E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
50.625000	+2.54473238E+01	+2.64540642E+01	+6.99864869E-01	+3.14323180E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
51.250000	+2.55153685E+01	+2.65223157E+01	+7.00070281E-01	+3.43217398E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
51.875000	+2.55831628E+01	+2.65903351E+01	+7.00293890E-01	+3.72552245E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
52.500000	+2.56506941E+01	+2.66581102E+01	+7.00535972E-01	+4.02333325E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
53.125000	+2.57179501E+01	+2.67256290E+01	+7.00796807E-01	+4.32563029E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
53.750000	+2.57849183E+01	+2.67928794E+01	+7.01076676E-01	+4.63232430E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
54.375000	+2.58515864E+01	+2.68598491E+01	+7.01375847E-01	+4.94318120E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
55.000000	+2.59179420E+01	+2.69265260E+01	+7.01694573E-01	+5.25785157E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
55.625000	+2.59839727E+01	+2.69928982E+01	+7.02033079E-01	+5.57594946E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
56.250000	+2.60496661E+01	+2.70589534E+01	+7.02391567E-01	+5.89715064E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
56.875000	+2.61150101E+01	+2.71246796E+01	+7.02770223E-01	+6.22127301E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
57.500000	+2.61799924E+01	+2.71900649E+01	+7.03169226E-01	+6.54830881E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
58.125000	+2.62446010E+01	+2.72550973E+01	+7.03588761E-01	+6.87839591E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
58.750000	+2.63088237E+01	+2.73197650E+01	+7.04029025E-01	+7.21173759E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
59.375000	+2.63726485E+01	+2.73840561E+01	+7.04490229E-01	+7.54849885E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
60.000000	+2.64360632E+01	+2.74479588E+01	+7.04972588E-01	+7.88871590E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
60.625000	+2.64990557E+01	+2.75114611E+01	+7.05476318E-01	+8.23225098E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
61.250000	+2.65616139E+01	+2.75745513E+01	+7.06001619E-01	+8.57880965E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
61.875000	+2.66237257E+01	+2.76372174E+01	+7.06548669E-01	+8.92679005E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
15.625000	+2.16851200E+01	+2.26884668E+01	+6.96488430E-01	+1.15356631E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
15.937500	+2.17131669E+01	+2.27168658E+01	+6.96839292E-01	+1.09194806E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
16.250000	+2.17414570E+01	+2.27454888E+01	+6.97170898E-01	+1.03142003E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
16.562500	+2.17699831E+01	+2.27743293E+01	+6.97483929E-01	+9.73041859E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
16.875000	+2.17987385E+01	+2.28033812E+01	+6.97779049E-01	+9.16743865E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
17.187500	+2.18277166E+01	+2.28326383E+01	+6.98056894E-01	+8.62442721E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
17.500000	+2.18569108E+01	+2.28620951E+01	+6.98318076E-01	+8.10048370E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
17.812500	+2.18863150E+01	+2.28917457E+01	+6.98563174E-01	+7.59470581E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
18.125000	+2.19159232E+01	+2.29215848E+01	+6.98792745E-01	+7.10624696E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
18.437500	+2.19457298E+01	+2.29516071E+01	+6.99007315E-01	+6.63436185E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
18.750000	+2.19757291E+01	+2.29818077E+01	+6.99207392E-01	+6.17843773E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
19.062500	+2.20059158E+01	+2.30121816E+01	+6.99393467E-01	+5.73801026E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
19.375000	+2.20362847E+01	+2.30427242E+01	+6.99566018E-01	+5.31276403E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
19.687500	+2.20668309E+01	+2.30734309E+01	+6.99725515E-01	+4.90251909E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
20.000000	+2.20975494E+01	+2.31042973E+01	+6.99872425E-01	+4.50720603E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
20.312500	+2.21284357E+01	+2.31353193E+01	+7.00007215E-01	+4.12683269E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
20.625000	+2.21594851E+01	+2.31664927E+01	+7.00130352E-01	+3.76144606E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
20.937500	+2.21906932E+01	+2.31978135E+01	+7.00242306E-01	+3.41109337E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
21.250000	+2.22220556E+01	+2.32292779E+01	+7.00343546E-01	+3.07578573E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
21.562500	+2.22535681E+01	+2.32608821E+01	+7.00434542E-01	+2.75546746E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
21.875000	+2.22852265E+01	+2.32926223E+01	+7.00515763E-01	+2.44999354E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
22.187500	+2.23170268E+01	+2.33244950E+01	+7.00587667E-01	+2.15911672E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
22.500000	+2.23489649E+01	+2.33564966E+01	+7.00650707E-01	+1.88248469E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
22.812500	+2.23810369E+01	+2.33886236E+01	+7.00705322E-01	+1.61964712E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
23.125000	+2.24132389E+01	+2.34208727E+01	+7.00751935E-01	+1.37007133E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
23.437500	+2.24455673E+01	+2.34532403E+01	+7.00790952E-01	+1.13316465E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
23.750000	+2.24780183E+01	+2.34857234E+01	+7.00822758E-01	+9.08301124E-05	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
24.062500	+2.25105884E+01	+2.35183187E+01	+7.00847721E-01	+6.94850047E-05	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
24.375000	+2.25432742E+01	+2.35510230E+01	+7.00866186E-01	+4.92203576E-05	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
24.687500	+2.25760721E+01	+2.35838334E+01	+7.00878483E-01	+2.99801161E-05	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
25.000000	+2.26089790E+01	+2.36167467E+01	+7.00884924E-01	+1.17148818E-05	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
25.312500	+2.26419915E+01	+2.36497601E+01	+7.00885805E-01	-5.61681652E-06	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
25.625000	+2.26751066E+01	+2.36828708E+01	+7.00881413E-01	-2.20479769E-05	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
25.937500	+2.27083212E+01	+2.37160760E+01	+7.00872025E-01	-3.76033076E-05	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
26.250000	+2.27416323E+01	+2.37493729E+01	+7.00857911E-01	-5.23000789E-05	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
26.562500	+2.27750370E+01	+2.37827589E+01	+7.00839338E-01	-6.61495228E-05	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
26.875000	+2.28085325E+01	+2.38162314E+01	+7.00816568E-01	-7.91586237E-05	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
27.187500	+2.28421158E+01	+2.38497878E+01	+7.00789863E-01	-9.13321173E-05	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
27.500000	+2.28757843E+01	+2.38834257E+01	+7.00759485E-01	-1.02674498E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
27.812500	+2.29095352E+01	+2.39171425E+01	+7.00725692E-01	-1.13191859E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
28.125000	+2.29433658E+01	+2.39509359E+01	+7.00688740E-01	-1.22893409E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
28.437500	+2.29772734E+01	+2.39848033E+01	+7.00648883E-01	-1.31792545E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
28.750000	+2.30112555E+01	+2.40187425E+01	+7.00606370E-01	-1.39907408E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
29.062500	+2.30453093E+01	+2.40527511E+01	+7.00561441E-01	-1.47260910E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
29.375000	+2.30794323E+01	+2.40868267E+01	+7.00514332E-01	-1.53880258E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
29.687500	+2.31136221E+01	+2.41209670E+01	+7.00465266E-01	-1.59796050E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
30.000000	+2.31478760E+01	+2.41551698E+01	+7.00414459E-01	-1.65041046E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
30.312500	+2.31821917E+01	+2.41894327E+01	+7.00362116E-01	-1.69648755E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
30.625000	+2.32165667E+01	+2.42237537E+01	+7.00308429E-01	-1.73651990E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
30.937500	+2.32509986E+01	+2.42581304E+01	+7.00253583E-01	-1.77361011E-04	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
7.812500	+2.10889673E+01	+2.20759574E+01	+6.80051923E-01	+3.07383954E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
7.968750	+2.10983285E+01	+2.20857903E+01	+6.80529647E-01	+3.04102656E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
8.125000	+2.11078218E+01	+2.20957503E+01	+6.81002244E-01	+3.00763807E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
8.281250	+2.11174451E+01	+2.21058353E+01	+6.81469534E-01	+2.97316024E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
8.437500	+2.11271964E+01	+2.21160432E+01	+6.81931356E-01	+2.93771167E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
8.593750	+2.11370737E+01	+2.21263718E+01	+6.82387569E-01	+2.90140149E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
8.750000	+2.11470752E+01	+2.21368190E+01	+6.82838044E-01	+2.86432957E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
8.906250	+2.11571989E+01	+2.21473829E+01	+6.83282672E-01	+2.82658686E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
9.062500	+2.11674429E+01	+2.21580614E+01	+6.83721353E-01	+2.78825571E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
9.218750	+2.11778054E+01	+2.21688525E+01	+6.84154002E-01	+2.74941043E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
9.375000	+2.11882844E+01	+2.21797544E+01	+6.84580543E-01	+2.71011773E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
9.531250	+2.11988782E+01	+2.21907650E+01	+6.85000913E-01	+2.67043731E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
9.687500	+2.12095850E+01	+2.22018827E+01	+6.85415055E-01	+2.63042251E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
9.843750	+2.12204029E+01	+2.22131054E+01	+6.85822920E-01	+2.59012087E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
10.000000	+2.12313303E+01	+2.22244315E+01	+6.86224468E-01	+2.54957487E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
10.156250	+2.12423653E+01	+2.22358591E+01	+6.86619662E-01	+2.50882247E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
10.312500	+2.12535064E+01	+2.22473865E+01	+6.87008475E-01	+2.46789785E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
10.468750	+2.12647519E+01	+2.22590121E+01	+6.87390881E-01	+2.42683197E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
10.625000	+2.12761000E+01	+2.22707341E+01	+6.87766860E-01	+2.38565320E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
10.781250	+2.12875493E+01	+2.22825510E+01	+6.88136397E-01	+2.34438786E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
10.937500	+2.12990981E+01	+2.22944612E+01	+6.88499481E-01	+2.30306075E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
11.093750	+2.13107448E+01	+2.23064630E+01	+6.88856104E-01	+2.26169563E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
11.250000	+2.13224881E+01	+2.23185549E+01	+6.89206261E-01	+2.22031562E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
11.406250	+2.13343263E+01	+2.23307355E+01	+6.89549952E-01	+2.17894356E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
11.562500	+2.13462580E+01	+2.23430033E+01	+6.89887181E-01	+2.13760234E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
11.718750	+2.13582818E+01	+2.23553568E+01	+6.90217953E-01	+2.09631511E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
11.875000	+2.13703963E+01	+2.23677947E+01	+6.90542279E-01	+2.05510547E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
12.031250	+2.13826000E+01	+2.23803156E+01	+6.90860173E-01	+2.01399761E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
12.187500	+2.13948917E+01	+2.23929182E+01	+6.91171654E-01	+1.97301633E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
12.343750	+2.14072701E+01	+2.24056010E+01	+6.91476741E-01	+1.93218709E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
12.500000	+2.14197337E+01	+2.24183630E+01	+6.91775462E-01	+1.89153598E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
12.656250	+2.14322815E+01	+2.24312027E+01	+6.92067846E-01	+1.85108957E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
12.812500	+2.14449120E+01	+2.24441190E+01	+6.92353927E-01	+1.81087483E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
12.968750	+2.14576241E+01	+2.24571108E+01	+6.92633744E-01	+1.77091897E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
13.125000	+2.14704166E+01	+2.24701768E+01	+6.92907340E-01	+1.73124923E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
13.281250	+2.14832883E+01	+2.24833158E+01	+6.93174760E-01	+1.69189267E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
13.437500	+2.14962380E+01	+2.24965269E+01	+6.93436056E-01	+1.65287595E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
13.593750	+2.15092646E+01	+2.25098089E+01	+6.93691284E-01	+1.61422508E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
13.750000	+2.15223670E+01	+2.25231606E+01	+6.93940501E-01	+1.57596521E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
13.906250	+2.15355441E+01	+2.25365812E+01	+6.94183773E-01	+1.53812035E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
14.062500	+2.15487947E+01	+2.25500695E+01	+6.94421164E-01	+1.50071319E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
14.218750	+2.15621179E+01	+2.25636246E+01	+6.94652746E-01	+1.46376484E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
14.375000	+2.15755125E+01	+2.25772454E+01	+6.94878591E-01	+1.42729471E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
14.531250	+2.15889775E+01	+2.25909310E+01	+6.95098775E-01	+1.39132027E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
14.687500	+2.16025119E+01	+2.26046805E+01	+6.95313378E-01	+1.35585695E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
14.843750	+2.16161147E+01	+2.26184928E+01	+6.95522480E-01	+1.32091803E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
15.000000	+2.16297849E+01	+2.26323672E+01	+6.95726165E-01	+1.28651456E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
15.156250	+2.16435215E+01	+2.26463027E+01	+6.95924516E-01	+1.25265532E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
15.312500	+2.16573235E+01	+2.26602983E+01	+6.96117620E-01	+1.21934681E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
15.468750	+2.16711900E+01	+2.26743533E+01	+6.96305562E-01	+1.18631500E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
3.906250	+2.09040316E+01	+2.18787179E+01	+6.67507570E-01	+2.96927828E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
3.984375	+2.09066904E+01	+2.18816039E+01	+6.67740643E-01	+2.99740191E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
4.062500	+2.09093962E+01	+2.18845391E+01	+6.67975914E-01	+3.02483514E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
4.140625	+2.09121486E+01	+2.18875230E+01	+6.68213274E-01	+3.05089214E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
4.218750	+2.09149474E+01	+2.18905553E+01	+6.68452616E-01	+3.07558265E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
4.296875	+2.09177924E+01	+2.18936356E+01	+6.68693834E-01	+3.09891765E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
4.375000	+2.09206831E+01	+2.18967634E+01	+6.68936822E-01	+3.12090931E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
4.453125	+2.09236193E+01	+2.18999385E+01	+6.69181476E-01	+3.14157094E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
4.531250	+2.09266008E+01	+2.19031604E+01	+6.69427692E-01	+3.16091697E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
4.609375	+2.09296273E+01	+2.19064288E+01	+6.69675369E-01	+3.17896288E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
4.687500	+2.09326985E+01	+2.19097433E+01	+6.69924405E-01	+3.19572517E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
4.765625	+2.09358140E+01	+2.19131034E+01	+6.70174701E-01	+3.21122128E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
4.843750	+2.09389737E+01	+2.19165088E+01	+6.70426159E-01	+3.22546961E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
4.921875	+2.09421772E+01	+2.19199592E+01	+6.70678681E-01	+3.23848938E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
5.000000	+2.09454242E+01	+2.19234541E+01	+6.70932172E-01	+3.25030067E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
5.078125	+2.09487145E+01	+2.19269932E+01	+6.71186540E-01	+3.26092429E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
5.156250	+2.09520478E+01	+2.19305762E+01	+6.71441692E-01	+3.27038178E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
5.234375	+2.09554238E+01	+2.19342025E+01	+6.71697537E-01	+3.27869533E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
5.312500	+2.09588422E+01	+2.19378720E+01	+6.71953988E-01	+3.28588776E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
5.390625	+2.09623027E+01	+2.19415841E+01	+6.72210957E-01	+3.29198242E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
5.468750	+2.09658051E+01	+2.19453386E+01	+6.72468360E-01	+3.29700318E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
5.546875	+2.09693490E+01	+2.19491350E+01	+6.72726114E-01	+3.30097433E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
5.625000	+2.09729342E+01	+2.19529731E+01	+6.72984138E-01	+3.30392060E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
5.703125	+2.09765605E+01	+2.19568525E+01	+6.73242352E-01	+3.30586703E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
5.781250	+2.09802275E+01	+2.19607727E+01	+6.73500679E-01	+3.30683896E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
5.859375	+2.09839349E+01	+2.19647335E+01	+6.73759045E-01	+3.30686199E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
5.937500	+2.09876825E+01	+2.19687345E+01	+6.74017376E-01	+3.30596188E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
6.015625	+2.09914699E+01	+2.19727753E+01	+6.74275602E-01	+3.30416455E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
6.093750	+2.09952970E+01	+2.19768557E+01	+6.74533652E-01	+3.30149602E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
6.171875	+2.09991635E+01	+2.19809752E+01	+6.74791461E-01	+3.29798234E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
6.250000	+2.10030690E+01	+2.19851335E+01	+6.75048962E-01	+3.29364955E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
6.328125	+2.10070133E+01	+2.19893304E+01	+6.75306093E-01	+3.28852366E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
6.406250	+2.10109961E+01	+2.19935654E+01	+6.75562794E-01	+3.28263060E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
6.484375	+2.10150171E+01	+2.19978382E+01	+6.75819004E-01	+3.27599612E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
6.562500	+2.10190762E+01	+2.20021486E+01	+6.76074668E-01	+3.26864585E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
6.640625	+2.10231729E+01	+2.20064961E+01	+6.76329730E-01	+3.26060517E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
6.718750	+2.10273071E+01	+2.20108804E+01	+6.76584138E-01	+3.25189921E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
6.796875	+2.10314784E+01	+2.20153013E+01	+6.76837839E-01	+3.24255284E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
6.875000	+2.10356866E+01	+2.20197585E+01	+6.77090787E-01	+3.23259057E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
6.953125	+2.10399315E+01	+2.20242515E+01	+6.77342932E-01	+3.22203659E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
7.031250	+2.10442127E+01	+2.20287801E+01	+6.77594230E-01	+3.21091467E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
7.109375	+2.10485301E+01	+2.20333440E+01	+6.77844637E-01	+3.19924821E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
7.187500	+2.10528832E+01	+2.20379429E+01	+6.78094112E-01	+3.18706012E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
7.265625	+2.10572720E+01	+2.20425764E+01	+6.78342615E-01	+3.17437289E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
7.343750	+2.10616960E+01	+2.20472444E+01	+6.78590108E-01	+3.16120850E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
7.421875	+2.10661551E+01	+2.20519464E+01	+6.78836554E-01	+3.14758842E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
7.500000	+2.10706490E+01	+2.20566822E+01	+6.79081919E-01	+3.13353360E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
7.578125	+2.10751774E+01	+2.20614515E+01	+6.79326169E-01	+3.11906446E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
7.656250	+2.10797401E+01	+2.20662540E+01	+6.79569273E-01	+3.10420084E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
7.734375	+2.10843368E+01	+2.20710894E+01	+6.79811200E-01	+3.08914487E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
1.953125	+2.08535919E+01	+2.18236152E+01	+6.62711933E-01	+1.80285590E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
1.992188	+2.08542857E+01	+2.18243779E+01	+6.62782962E-01	+1.83383492E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
2.031250	+2.08549929E+01	+2.18251551E+01	+6.62855201E-01	+1.86467510E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
2.070312	+2.08557132E+01	+2.18259467E+01	+6.62928639E-01	+1.89523574E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
2.109375	+2.08564469E+01	+2.18267528E+01	+6.63003266E-01	+1.92551317E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
2.148438	+2.08571937E+01	+2.18275732E+01	+6.63079070E-01	+1.95550381E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
2.187500	+2.08579538E+01	+2.18284080E+01	+6.63156040E-01	+1.98520420E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
2.226562	+2.08587271E+01	+2.18292570E+01	+6.63234164E-01	+2.01461094E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
2.265625	+2.08595135E+01	+2.18301204E+01	+6.63313431E-01	+2.04372073E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
2.304688	+2.08603130E+01	+2.18309979E+01	+6.63393830E-01	+2.07253036E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
2.343750	+2.08611256E+01	+2.18318897E+01	+6.63475348E-01	+2.10103672E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
2.382812	+2.08619513E+01	+2.18327956E+01	+6.63557973E-01	+2.12923680E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
2.421875	+2.08627901E+01	+2.18337156E+01	+6.63641695E-01	+2.15712765E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
2.460938	+2.08636418E+01	+2.18346497E+01	+6.63726499E-01	+2.18470646E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
2.500000	+2.08645066E+01	+2.18355978E+01	+6.63812375E-01	+2.21197049E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
2.539062	+2.08653843E+01	+2.18365600E+01	+6.63899309E-01	+2.23891710E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
2.578125	+2.08662749E+01	+2.18375360E+01	+6.63987290E-01	+2.26554374E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
2.617188	+2.08671784E+01	+2.18385260E+01	+6.64076305E-01	+2.29184798E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
2.656250	+2.08680948E+01	+2.18395299E+01	+6.64166341E-01	+2.31782745E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
2.695312	+2.08690241E+01	+2.18405476E+01	+6.64257385E-01	+2.34347991E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
2.734375	+2.08699662E+01	+2.18415791E+01	+6.64349425E-01	+2.36880321E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
2.773438	+2.08709210E+01	+2.18426243E+01	+6.64442448E-01	+2.39379529E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
2.812500	+2.08718886E+01	+2.18436833E+01	+6.64536440E-01	+2.41845419E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
2.851562	+2.08728689E+01	+2.18447559E+01	+6.64631390E-01	+2.44277805E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
2.890625	+2.08738620E+01	+2.18458421E+01	+6.64727282E-01	+2.46676510E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
2.929688	+2.08748677E+01	+2.18469419E+01	+6.64824106E-01	+2.49041370E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
2.968750	+2.08758860E+01	+2.18480553E+01	+6.64921846E-01	+2.51372226E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
3.007812	+2.08769169E+01	+2.18491821E+01	+6.65020490E-01	+2.53668934E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
3.046875	+2.08779604E+01	+2.18503224E+01	+6.65120025E-01	+2.55931355E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
3.085938	+2.08790164E+01	+2.18514760E+01	+6.65220437E-01	+2.58159362E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
3.125000	+2.08800850E+01	+2.18526431E+01	+6.65321712E-01	+2.60352840E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
3.164062	+2.08811660E+01	+2.18538234E+01	+6.65423837E-01	+2.62511679E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
3.203125	+2.08822594E+01	+2.18550170E+01	+6.65526799E-01	+2.64635783E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
3.242188	+2.08833653E+01	+2.18562238E+01	+6.65630584E-01	+2.66725064E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
3.281250	+2.08844835E+01	+2.18574438E+01	+6.65735178E-01	+2.68779443E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
3.320312	+2.08856141E+01	+2.18586770E+01	+6.65840568E-01	+2.70798851E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
3.359375	+2.08867570E+01	+2.18599232E+01	+6.65946740E-01	+2.72783230E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
3.398438	+2.08879122E+01	+2.18611824E+01	+6.66053680E-01	+2.74732531E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
3.437500	+2.08890796E+01	+2.18624547E+01	+6.66161374E-01	+2.76646713E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
3.476562	+2.08902592E+01	+2.18637399E+01	+6.66269810E-01	+2.78525745E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
3.515625	+2.08914511E+01	+2.18650379E+01	+6.66378973E-01	+2.80369607E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
3.554688	+2.08926550E+01	+2.18663489E+01	+6.66488849E-01	+2.82178288E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
3.593750	+2.08938711E+01	+2.18676726E+01	+6.66599424E-01	+2.83951783E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
3.632812	+2.08950992E+01	+2.18690091E+01	+6.66710686E-01	+2.85690101E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
3.671875	+2.08963394E+01	+2.18703583E+01	+6.66822620E-01	+2.87393256E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
3.710938	+2.08975916E+01	+2.18717202E+01	+6.66935212E-01	+2.89061274E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
3.750000	+2.08988558E+01	+2.18730947E+01	+6.67048449E-01	+2.90694189E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
3.789062	+2.09001319E+01	+2.18744817E+01	+6.67162317E-01	+2.92292044E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
3.828125	+2.09014199E+01	+2.18758813E+01	+6.67276802E-01	+2.93854888E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02
3.867188	+2.09027198E+01	+2.18772934E+01	+6.67391891E-01	+2.95400242E-03	+2.32619732E+01	-2.61122007E-02	-8.90846905E+02	+5.42157020E-01	+4.57842980E-01	+2.17381356E+01	-2.45380101E-02	-8.85896431E+02


==> anc/otoc_to_plot_free_M800_L1.1225_n500_beta5.0000.dat <==
300.000000	+7.82158509E+01	+9.34573809E+01	+3.41717112E+00	+4.14048968E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
306.000000	+7.77872909E+01	+9.34104797E+01	+3.44190346E+00	+4.10362305E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
312.000000	+7.73645972E+01	+9.33754600E+01	+3.46641460E+00	+4.08378363E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
318.000000	+7.69645094E+01	+9.33723890E+01	+3.49090886E+00	+3.93260453E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
324.000000	+7.65923942E+01	+9.33769417E+01	+3.51360585E+00	+3.73390170E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
330.000000	+7.62370722E+01	+9.33968562E+01	+3.53571568E+00	+3.63943330E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
336.000000	+7.58877364E+01	+9.34215613E+01	+3.55727905E+00	+3.57775124E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
342.000000	+7.55380612E+01	+9.34506100E+01	+3.57864870E+00	+3.48763263E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
348.000000	+7.51686127E+01	+9.34518283E+01	+3.59913064E+00	+3.47147622E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
354.000000	+7.47678359E+01	+9.34423411E+01	+3.62030641E+00	+3.39976872E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
360.000000	+7.43399696E+01	+9.33845142E+01	+3.63992787E+00	+3.40856928E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
366.000000	+7.38944290E+01	+9.33486111E+01	+3.66120924E+00	+3.27691146E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
372.000000	+7.34400835E+01	+9.32484346E+01	+3.67925080E+00	+3.13051561E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
378.000000	+7.29883810E+01	+9.31872830E+01	+3.69877543E+00	+3.09397021E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
384.000000	+7.25551836E+01	+9.31127952E+01	+3.71637845E+00	+2.93143740E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
390.000000	+7.21552634E+01	+9.30773525E+01	+3.73395268E+00	+2.86905854E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
396.000000	+7.17770824E+01	+9.30547908E+01	+3.75080715E+00	+2.84607762E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
402.000000	+7.14207150E+01	+9.30696970E+01	+3.76810561E+00	+2.85260534E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
408.000000	+7.10727103E+01	+9.30913914E+01	+3.78503841E+00	+2.83116150E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
414.000000	+7.07241789E+01	+9.31212986E+01	+3.80207955E+00	+2.81386539E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
420.000000	+7.03547855E+01	+9.31296528E+01	+3.81880480E+00	+2.99620984E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
426.000000	+6.99644265E+01	+9.31814757E+01	+3.83803407E+00	+2.99103774E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
432.000000	+6.95577511E+01	+9.31649114E+01	+3.85469725E+00	+2.73283444E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
438.000000	+6.91573546E+01	+9.31484059E+01	+3.87082808E+00	+2.74137259E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
444.000000	+6.87511035E+01	+9.31477709E+01	+3.88759372E+00	+2.67126366E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
450.000000	+6.83407240E+01	+9.31132710E+01	+3.90288324E+00	+2.52858580E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
456.000000	+6.79418617E+01	+9.30901434E+01	+3.91793675E+00	+2.45793048E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
462.000000	+6.75477582E+01	+9.30618579E+01	+3.93237841E+00	+2.37729420E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
468.000000	+6.71718952E+01	+9.30479264E+01	+3.94646428E+00	+2.30744112E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
474.000000	+6.67958766E+01	+9.30263154E+01	+3.96006770E+00	+2.35149951E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
480.000000	+6.64072421E+01	+9.30238425E+01	+3.97468228E+00	+2.42080034E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
486.000000	+6.60101450E+01	+9.30137433E+01	+3.98911731E+00	+2.40250849E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
492.000000	+6.56070911E+01	+9.30022193E+01	+4.00351238E+00	+2.33504029E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
498.000000	+6.52188177E+01	+9.29897705E+01	+4.01713779E+00	+2.21118900E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
504.000000	+6.48356172E+01	+9.29673850E+01	+4.03004665E+00	+2.36915486E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
510.000000	+6.44426418E+01	+9.30144490E+01	+4.04556765E+00	+2.41844737E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
516.000000	+6.40613561E+01	+9.30215086E+01	+4.05906801E+00	+2.04907446E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
522.000000	+6.36883031E+01	+9.29713681E+01	+4.07015654E+00	+2.03247880E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
528.000000	+6.33338131E+01	+9.30089805E+01	+4.08345776E+00	+2.20625220E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
534.000000	+6.29883207E+01	+9.30570094E+01	+4.09663157E+00	+2.09279747E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
540.000000	+6.26187849E+01	+9.30486383E+01	+4.10857133E+00	+2.03888173E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
546.000000	+6.22271054E+01	+9.30405457E+01	+4.12109815E+00	+2.15640714E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
552.000000	+6.18250107E+01	+9.30525706E+01	+4.13444822E+00	+2.13202579E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
558.000000	+6.14147484E+01	+9.30267005E+01	+4.14668246E+00	+2.00644871E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
564.000000	+6.10080351E+01	+9.29965977E+01	+4.15852560E+00	+1.96405623E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
570.000000	+6.06006313E+01	+9.29664845E+01	+4.17025113E+00	+1.96930208E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
576.000000	+6.02018581E+01	+9.29553653E+01	+4.18215722E+00	+1.93285412E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
582.000000	+5.98133805E+01	+9.29387091E+01	+4.19344538E+00	+1.85456017E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
588.000000	+5.94455775E+01	+9.29361763E+01	+4.20441195E+00	+1.76723734E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
594.000000	+5.91003197E+01	+9.29356337E+01	+4.21465223E+00	+1.64619088E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
150.000000	+8.92446286E+01	+9.56875115E+01	+2.55612328E+00	+9.48366969E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
153.000000	+8.90450321E+01	+9.56725025E+01	+2.58437038E+00	+9.34772956E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
156.000000	+8.88372548E+01	+9.56518214E+01	+2.61220966E+00	+9.15564351E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
159.000000	+8.86190155E+01	+9.56207440E+01	+2.63930424E+00	+8.88396103E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
162.000000	+8.83898950E+01	+9.55775592E+01	+2.66551342E+00	+8.58134085E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
165.000000	+8.81474891E+01	+9.55191652E+01	+2.69079228E+00	+8.33983149E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
168.000000	+8.78896952E+01	+9.54461734E+01	+2.71555241E+00	+8.06820995E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
171.000000	+8.76178607E+01	+9.53551728E+01	+2.73920154E+00	+7.70761394E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
174.000000	+8.73363748E+01	+9.52505139E+01	+2.76179810E+00	+7.36410614E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
177.000000	+8.70490037E+01	+9.51358514E+01	+2.78338618E+00	+7.04831805E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
180.000000	+8.67578983E+01	+9.50139034E+01	+2.80408800E+00	+6.80026034E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
183.000000	+8.64667046E+01	+9.48903322E+01	+2.82418774E+00	+6.51918088E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
186.000000	+8.61789158E+01	+9.47642541E+01	+2.84320309E+00	+6.26397329E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
189.000000	+8.58991184E+01	+9.46453629E+01	+2.86177158E+00	+6.04942202E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
192.000000	+8.56301966E+01	+9.45328774E+01	+2.87949962E+00	+5.81538648E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
195.000000	+8.53744153E+01	+9.44312231E+01	+2.89666390E+00	+5.67664251E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
198.000000	+8.51345677E+01	+9.43456955E+01	+2.91355948E+00	+5.45756336E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
201.000000	+8.49114157E+01	+9.42697012E+01	+2.92940928E+00	+5.30534638E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
204.000000	+8.47063799E+01	+9.42154337E+01	+2.94539155E+00	+5.25848839E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
207.000000	+8.45175117E+01	+9.41757671E+01	+2.96096021E+00	+5.13996734E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
210.000000	+8.43434046E+01	+9.41502846E+01	+2.97623136E+00	+5.23259426E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
213.000000	+8.41814552E+01	+9.41477472E+01	+2.99235578E+00	+5.35152161E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
216.000000	+8.40251986E+01	+9.41520789E+01	+3.00834049E+00	+5.42834737E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
219.000000	+8.38688224E+01	+9.41650613E+01	+3.02492586E+00	+5.72793577E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
222.000000	+8.37071917E+01	+9.41881585E+01	+3.04270810E+00	+5.90374190E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
225.000000	+8.35384583E+01	+9.42059518E+01	+3.06034831E+00	+5.86863802E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
228.000000	+8.33626542E+01	+9.42192494E+01	+3.07791993E+00	+5.94669875E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
231.000000	+8.31800744E+01	+9.42350579E+01	+3.09602851E+00	+6.01477756E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
234.000000	+8.29890270E+01	+9.42445778E+01	+3.11400860E+00	+5.95243997E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
237.000000	+8.27873454E+01	+9.42442889E+01	+3.13174315E+00	+5.91072629E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
240.000000	+8.25766315E+01	+9.42385159E+01	+3.14947295E+00	+5.84551171E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
243.000000	+8.23592394E+01	+9.42251429E+01	+3.16681622E+00	+5.68472147E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
246.000000	+8.21364750E+01	+9.42029881E+01	+3.18358128E+00	+5.44201203E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
249.000000	+8.19107620E+01	+9.41705067E+01	+3.19946829E+00	+5.20254075E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
252.000000	+8.16826989E+01	+9.41318115E+01	+3.21479653E+00	+5.11688068E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
255.000000	+8.14534360E+01	+9.40954080E+01	+3.23016957E+00	+4.99105464E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
258.000000	+8.12254185E+01	+9.40529746E+01	+3.24474286E+00	+4.66374294E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
261.000000	+8.09984531E+01	+9.39991745E+01	+3.25815203E+00	+4.45871004E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
264.000000	+8.07746193E+01	+9.39499730E+01	+3.27149512E+00	+4.40181898E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
267.000000	+8.05553661E+01	+9.39040229E+01	+3.28456294E+00	+4.22810255E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
270.000000	+8.03391954E+01	+9.38530652E+01	+3.29686373E+00	+4.06983605E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
273.000000	+8.01262278E+01	+9.38048580E+01	+3.30898196E+00	+3.96949791E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
276.000000	+7.99166090E+01	+9.37562019E+01	+3.32068072E+00	+3.84544486E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
279.000000	+7.97093687E+01	+9.37072706E+01	+3.33205463E+00	+3.89260012E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
282.000000	+7.95015866E+01	+9.36682158E+01	+3.34403632E+00	+4.04405619E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
285.000000	+7.92913188E+01	+9.36330247E+01	+3.35631897E+00	+4.03615446E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
288.000000	+7.90787847E+01	+9.35926738E+01	+3.36825325E+00	+3.97954459E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
291.000000	+7.88629753E+01	+9.35512429E+01	+3.38019623E+00	+4.04444470E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
294.000000	+7.86453388E+01	+9.35157399E+01	+3.39251991E+00	+4.13469531E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
297.000000	+7.84297428E+01	+9.34869570E+01	+3.40500441E+00	+4.18829925E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
75.000000	+1.13176970E+02	+1.15936369E+02	+1.70816008E+00	+9.86192640E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
76.500000	+1.12598326E+02	+1.15399917E+02	+1.72333458E+00	+1.03707398E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
78.000000	+1.11987008E+02	+1.14833607E+02	+1.73927230E+00	+1.08782572E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
79.500000	+1.11344509E+02	+1.14239037E+02	+1.75596935E+00	+1.13244858E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
81.000000	+1.10672915E+02	+1.13617885E+02	+1.77324576E+00	+1.16191845E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
82.500000	+1.09975193E+02	+1.12972397E+02	+1.79082690E+00	+1.17348778E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
84.000000	+1.09255188E+02	+1.12305681E+02	+1.80845039E+00	+1.17096048E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
85.500000	+1.08517325E+02	+1.11621688E+02	+1.82595572E+00	+1.16252262E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
87.000000	+1.07766152E+02	+1.10924910E+02	+1.84332607E+00	+1.15699997E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
88.500000	+1.07005891E+02	+1.10219898E+02	+1.86066572E+00	+1.15982043E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
90.000000	+1.06240157E+02	+1.09510757E+02	+1.87812068E+00	+1.17057711E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
91.500000	+1.05471963E+02	+1.08800842E+02	+1.89578303E+00	+1.18380280E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
93.000000	+1.04703960E+02	+1.08092800E+02	+1.91363476E+00	+1.19265778E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
94.500000	+1.03938776E+02	+1.07388918E+02	+1.93156276E+00	+1.19317851E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
96.000000	+1.03179240E+02	+1.06691581E+02	+1.94943012E+00	+1.18650270E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
97.500000	+1.02428378E+02	+1.06003540E+02	+1.96715785E+00	+1.17796465E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
99.000000	+1.01689182E+02	+1.05327866E+02	+1.98476906E+00	+1.17366109E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
100.500000	+1.00964324E+02	+1.04667610E+02	+2.00236768E+00	+1.17640015E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
102.000000	+1.00255994E+02	+1.04025387E+02	+2.02006106E+00	+1.18375044E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
103.500000	+9.95659874E+01	+1.03403149E+02	+2.03788019E+00	+1.19008748E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
105.000000	+9.88959335E+01	+1.02802335E+02	+2.05576369E+00	+1.19143603E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
106.500000	+9.82474677E+01	+1.02224262E+02	+2.07362327E+00	+1.18894129E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
108.000000	+9.76221740E+01	+1.01670424E+02	+2.09143193E+00	+1.18765103E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
109.500000	+9.70213488E+01	+1.01142389E+02	+2.10925280E+00	+1.19176723E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
111.000000	+9.64457986E+01	+1.00641404E+02	+2.12718494E+00	+1.20094951E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
112.500000	+9.58958606E+01	+1.00168083E+02	+2.14528129E+00	+1.21098860E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
114.000000	+9.53716170E+01	+9.97224505E+01	+2.16351460E+00	+1.21776310E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
115.500000	+9.48730961E+01	+9.93042809E+01	+2.18181418E+00	+1.22051628E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
117.000000	+9.44002911E+01	+9.89133850E+01	+2.20013009E+00	+1.22168527E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
118.500000	+9.39530249E+01	+9.85496280E+01	+2.21846474E+00	+1.22388259E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
120.000000	+9.35308428E+01	+9.82127212E+01	+2.23684657E+00	+1.22693752E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
121.500000	+9.31330795E+01	+9.79020273E+01	+2.25527286E+00	+1.22772303E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
123.000000	+9.27590494E+01	+9.76165843E+01	+2.27367826E+00	+1.22292976E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
124.500000	+9.24081865E+01	+9.73553460E+01	+2.29196076E+00	+1.21196593E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
126.000000	+9.20800255E+01	+9.71174254E+01	+2.31003724E+00	+1.19699545E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
127.500000	+9.17740662E+01	+9.69021058E+01	+2.32787062E+00	+1.18019529E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
129.000000	+9.14896665E+01	+9.67086149E+01	+2.34544310E+00	+1.16135138E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
130.500000	+9.12260769E+01	+9.65359290E+01	+2.36271116E+00	+1.13856647E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
132.000000	+9.09825615E+01	+9.63828529E+01	+2.37960009E+00	+1.11102548E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
133.500000	+9.07584767E+01	+9.62482928E+01	+2.39604193E+00	+1.08015840E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
135.000000	+9.05532402E+01	+9.61313929E+01	+2.41200484E+00	+1.04816748E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
136.500000	+9.03661915E+01	+9.60313778E+01	+2.42748695E+00	+1.01670575E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
138.000000	+9.01964070E+01	+9.59473212E+01	+2.44250601E+00	+9.87677833E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
139.500000	+9.00425713E+01	+9.58781305E+01	+2.45711729E+00	+9.64413716E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
141.000000	+8.99029541E+01	+9.58226865E+01	+2.47143843E+00	+9.50238707E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
142.500000	+8.97754981E+01	+9.57798065E+01	+2.48562445E+00	+9.44895969E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
144.000000	+8.96580026E+01	+9.57479419E+01	+2.49978530E+00	+9.43578201E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
145.500000	+8.95482816E+01	+9.57249844E+01	+2.51393179E+00	+9.41284625E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
147.000000	+8.94441935E+01	+9.57085550E+01	+2.52802384E+00	+9.37787865E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
148.500000	+8.93436337E+01	+9.56965772E+01	+2.54206543E+00	+9.34423522E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
37.500000	+1.09587313E+02	+1.11323133E+02	+1.24462689E+00	+9.05945258E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
38.250000	+1.10027304E+02	+1.11775233E+02	+1.25157877E+00	+9.47891138E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
39.000000	+1.10457083E+02	+1.12217760E+02	+1.25884525E+00	+9.89247896E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
39.750000	+1.10876152E+02	+1.12650212E+02	+1.26641749E+00	+1.02948451E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
40.500000	+1.11284018E+02	+1.13072094E+02	+1.27428752E+00	+1.06869033E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
41.250000	+1.11680188E+02	+1.13482915E+02	+1.28244785E+00	+1.10686508E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
42.000000	+1.12064173E+02	+1.13882185E+02	+1.29089050E+00	+1.14388325E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
42.750000	+1.12435484E+02	+1.14269410E+02	+1.29960610E+00	+1.17952637E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
43.500000	+1.12793638E+02	+1.14644101E+02	+1.30858339E+00	+1.21355790E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
44.250000	+1.13138157E+02	+1.15005772E+02	+1.31780946E+00	+1.24579763E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
45.000000	+1.13468574E+02	+1.15353942E+02	+1.32727036E+00	+1.27615889E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
45.750000	+1.13784435E+02	+1.15688145E+02	+1.33695185E+00	+1.30463622E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
46.500000	+1.14085298E+02	+1.16007925E+02	+1.34683990E+00	+1.33125772E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
47.250000	+1.14370736E+02	+1.16312844E+02	+1.35692071E+00	+1.35603064E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
48.000000	+1.14640338E+02	+1.16602474E+02	+1.36718036E+00	+1.37890664E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
48.750000	+1.14893710E+02	+1.16876405E+02	+1.37760431E+00	+1.39977701E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
49.500000	+1.15130479E+02	+1.17134248E+02	+1.38817702E+00	+1.41849127E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
50.250000	+1.15350296E+02	+1.17375630E+02	+1.39888168E+00	+1.43488242E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
51.000000	+1.15552841E+02	+1.17600205E+02	+1.40970025E+00	+1.44878469E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
51.750000	+1.15737826E+02	+1.17807656E+02	+1.42061345E+00	+1.46003978E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
52.500000	+1.15904999E+02	+1.17997696E+02	+1.43160085E+00	+1.46849806E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
53.250000	+1.16054143E+02	+1.18170072E+02	+1.44264092E+00	+1.47402495E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
54.000000	+1.16185083E+02	+1.18324566E+02	+1.45371122E+00	+1.47651770E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
54.750000	+1.16297686E+02	+1.18461000E+02	+1.46478869E+00	+1.47592756E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
55.500000	+1.16391861E+02	+1.18579238E+02	+1.47585014E+00	+1.47227499E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
56.250000	+1.16467566E+02	+1.18679186E+02	+1.48687281E+00	+1.46564493E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
57.000000	+1.16524803E+02	+1.18760801E+02	+1.49783481E+00	+1.45615798E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
57.750000	+1.16563627E+02	+1.18824086E+02	+1.50871518E+00	+1.44392591E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
58.500000	+1.16584141E+02	+1.18869097E+02	+1.51949370E+00	+1.42901016E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
59.250000	+1.16586501E+02	+1.18895937E+02	+1.53015034E+00	+1.41140352E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
60.000000	+1.16570916E+02	+1.18904762E+02	+1.54066475E+00	+1.39104709E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
60.750000	+1.16537649E+02	+1.18895779E+02	+1.55101604E+00	+1.36788052E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
61.500000	+1.16487017E+02	+1.18869244E+02	+1.56118296E+00	+1.34190927E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
62.250000	+1.16419393E+02	+1.18825470E+02	+1.57114468E+00	+1.31326649E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
63.000000	+1.16335202E+02	+1.18764822E+02	+1.58088196E+00	+1.28224910E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
63.750000	+1.16234915E+02	+1.18687718E+02	+1.59037842E+00	+1.24931879E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
64.500000	+1.16119049E+02	+1.18594628E+02	+1.59962174E+00	+1.21507194E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
65.250000	+1.15988152E+02	+1.18486069E+02	+1.60860450E+00	+1.18019251E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
66.000000	+1.15842801E+02	+1.18362596E+02	+1.61732463E+00	+1.14540550E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
66.750000	+1.15683591E+02	+1.18224796E+02	+1.62578558E+00	+1.11144489E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
67.500000	+1.15511124E+02	+1.18073280E+02	+1.63399630E+00	+1.07904130E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
68.250000	+1.15325998E+02	+1.17908669E+02	+1.64197120E+00	+1.04892572E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
69.000000	+1.15128804E+02	+1.17731592E+02	+1.64973019E+00	+1.02183899E-02	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
69.750000	+1.14920111E+02	+1.17542673E+02	+1.65729878E+00	+9.98534612E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
70.500000	+1.14700457E+02	+1.17342523E+02	+1.66470820E+00	+9.79763961E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
71.250000	+1.14470345E+02	+1.17131734E+02	+1.67199524E+00	+9.66237595E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
72.000000	+1.14230229E+02	+1.16910866E+02	+1.67920177E+00	+9.58562083E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
72.750000	+1.13980512E+02	+1.16680443E+02	+1.68637367E+00	+9.57158101E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
73.500000	+1.13721542E+02	+1.16440944E+02	+1.69355914E+00	+9.62171734E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
74.250000	+1.13453613E+02	+1.16192794E+02	+1.70080625E+00	+9.70390847E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
18.750000	+9.67379363E+01	+9.83706456E+01	+1.18338797E+00	-2.21253999E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
19.125000	+9.70035217E+01	+9.86349331E+01	+1.18259272E+00	-2.02879919E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
19.500000	+9.72697720E+01	+9.88999988E+01	+1.18186637E+00	-1.84507159E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
19.875000	+9.75366190E+01	+9.91657744E+01	+1.18120891E+00	-1.66097685E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
20.250000	+9.78039978E+01	+9.94321952E+01	+1.18062064E+00	-1.47553455E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
20.625000	+9.80718460E+01	+9.96991995E+01	+1.18010226E+00	-1.28749059E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
21.000000	+9.83401024E+01	+9.99667283E+01	+1.17965502E+00	-1.09554482E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
21.375000	+9.86087072E+01	+1.00234724E+02	+1.17928060E+00	-8.98565836E-04	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
21.750000	+9.88775999E+01	+1.00503130E+02	+1.17898109E+00	-6.95764180E-04	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
22.125000	+9.91467196E+01	+1.00771888E+02	+1.17875878E+00	-4.86803440E-04	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
22.500000	+9.94160040E+01	+1.01040941E+02	+1.17861599E+00	-2.71838423E-04	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
22.875000	+9.96853893E+01	+1.01310227E+02	+1.17855490E+00	-5.14806002E-05	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
23.250000	+9.99548103E+01	+1.01579684E+02	+1.17857738E+00	+1.73299112E-04	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
23.625000	+1.00224201E+02	+1.01849249E+02	+1.17868488E+00	+4.01312244E-04	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
24.000000	+1.00493493E+02	+1.02118856E+02	+1.17887836E+00	+6.31316466E-04	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
24.375000	+1.00762620E+02	+1.02388439E+02	+1.17915836E+00	+8.62176750E-04	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
24.750000	+1.01031516E+02	+1.02657930E+02	+1.17952500E+00	+1.09300168E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
25.125000	+1.01300112E+02	+1.02927264E+02	+1.17997811E+00	+1.32323750E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
25.500000	+1.01568346E+02	+1.03196375E+02	+1.18051743E+00	+1.55270942E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
25.875000	+1.01836151E+02	+1.03465199E+02	+1.18114265E+00	+1.78160771E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
26.250000	+1.02103467E+02	+1.03733673E+02	+1.18185363E+00	+2.01042378E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
26.625000	+1.02370231E+02	+1.04001737E+02	+1.18265046E+00	+2.23984809E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
27.000000	+1.02636383E+02	+1.04269330E+02	+1.18353352E+00	+2.47064614E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
27.375000	+1.02901863E+02	+1.04536394E+02	+1.18450345E+00	+2.70353081E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
27.750000	+1.03166609E+02	+1.04802871E+02	+1.18556117E+00	+2.93904868E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
28.125000	+1.03430563E+02	+1.05068701E+02	+1.18670774E+00	+3.17749510E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
28.500000	+1.03693661E+02	+1.05333827E+02	+1.18794429E+00	+3.41886779E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
28.875000	+1.03955844E+02	+1.05598188E+02	+1.18927189E+00	+3.66286302E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
29.250000	+1.04217047E+02	+1.05861724E+02	+1.19069143E+00	+3.90891244E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
29.625000	+1.04477207E+02	+1.06124374E+02	+1.19220357E+00	+4.15625316E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
30.000000	+1.04736261E+02	+1.06386073E+02	+1.19380862E+00	+4.40401970E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
30.375000	+1.04994143E+02	+1.06646759E+02	+1.19550659E+00	+4.65134406E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
30.750000	+1.05250789E+02	+1.06906367E+02	+1.19729713E+00	+4.89745018E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
31.125000	+1.05506135E+02	+1.07164832E+02	+1.19917967E+00	+5.14173033E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
31.500000	+1.05760116E+02	+1.07422090E+02	+1.20115343E+00	+5.38379462E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
31.875000	+1.06012668E+02	+1.07678077E+02	+1.20321752E+00	+5.62348860E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
32.250000	+1.06263730E+02	+1.07932728E+02	+1.20537105E+00	+5.86087900E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
32.625000	+1.06513237E+02	+1.08185982E+02	+1.20761318E+00	+6.09621161E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
33.000000	+1.06761129E+02	+1.08437776E+02	+1.20994320E+00	+6.32984889E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
33.375000	+1.07007343E+02	+1.08688048E+02	+1.21236056E+00	+6.56219730E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
33.750000	+1.07251819E+02	+1.08936738E+02	+1.21486485E+00	+6.79363468E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
34.125000	+1.07494494E+02	+1.09183785E+02	+1.21745579E+00	+7.02444760E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
34.500000	+1.07735308E+02	+1.09429128E+02	+1.22013319E+00	+7.25478638E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
34.875000	+1.07974199E+02	+1.09672706E+02	+1.22289688E+00	+7.48464248E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
35.250000	+1.08211104E+02	+1.09914458E+02	+1.22574667E+00	+7.71384968E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
35.625000	+1.08445961E+02	+1.10154323E+02	+1.22868227E+00	+7.94210716E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
36.000000	+1.08678707E+02	+1.10392237E+02	+1.23170325E+00	+8.16901934E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
36.375000	+1.08909278E+02	+1.10628139E+02	+1.23480903E+00	+8.39414608E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
36.750000	+1.09137612E+02	+1.10861964E+02	+1.23799886E+00	+8.61705506E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
37.125000	+1.09363645E+02	+1.11093650E+02	+1.24127182E+00	+8.83875132E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
9.375000	+9.05324197E+01	+9.22254524E+01	+1.21966863E+00	-4.73948081E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
9.562500	+9.06439130E+01	+9.23354375E+01	+1.21877739E+00	-4.76714922E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
9.750000	+9.07561455E+01	+9.24461543E+01	+1.21788095E+00	-4.78942033E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
9.937500	+9.08691032E+01	+9.25575924E+01	+1.21698135E+00	-4.80118078E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
10.125000	+9.09827713E+01	+9.26697401E+01	+1.21608051E+00	-4.80307690E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
10.312500	+9.10971340E+01	+9.27825847E+01	+1.21518020E+00	-4.79589655E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
10.500000	+9.12121747E+01	+9.28961123E+01	+1.21428205E+00	-4.78053784E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
10.687500	+9.13278764E+01	+9.30103083E+01	+1.21338750E+00	-4.75797666E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
10.875000	+9.14442215E+01	+9.31251572E+01	+1.21249781E+00	-4.72923411E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
11.062500	+9.15611924E+01	+9.32406432E+01	+1.21161403E+00	-4.69534471E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
11.250000	+9.16787711E+01	+9.33567498E+01	+1.21073705E+00	-4.65732634E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
11.437500	+9.17969402E+01	+9.34734605E+01	+1.20986754E+00	-4.61615252E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
11.625000	+9.19156822E+01	+9.35907587E+01	+1.20900599E+00	-4.57272796E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
11.812500	+9.20349803E+01	+9.37086281E+01	+1.20815276E+00	-4.52786771E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
12.000000	+9.21548180E+01	+9.38270527E+01	+1.20730804E+00	-4.48228040E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
12.187500	+9.22751798E+01	+9.39460168E+01	+1.20647191E+00	-4.43655581E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
12.375000	+9.23960506E+01	+9.40655055E+01	+1.20564434E+00	-4.39115697E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
12.562500	+9.25174164E+01	+9.41855044E+01	+1.20482523E+00	-4.34641659E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
12.750000	+9.26392640E+01	+9.43060000E+01	+1.20401443E+00	-4.30253782E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
12.937500	+9.27615809E+01	+9.44269797E+01	+1.20321177E+00	-4.25959902E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
13.125000	+9.28843555E+01	+9.45484313E+01	+1.20241708E+00	-4.21756206E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
13.312500	+9.30075771E+01	+9.46703440E+01	+1.20163019E+00	-4.17628384E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
13.500000	+9.31312356E+01	+9.47927073E+01	+1.20085097E+00	-4.13553026E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
13.687500	+9.32553216E+01	+9.49155118E+01	+1.20007936E+00	-4.09499231E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
13.875000	+9.33798264E+01	+9.50387487E+01	+1.19931535E+00	-4.05430339E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
14.062500	+9.35047417E+01	+9.51624097E+01	+1.19855900E+00	-4.01305739E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
14.250000	+9.36300596E+01	+9.52864872E+01	+1.19781046E+00	-3.97082692E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
14.437500	+9.37557725E+01	+9.54109740E+01	+1.19706994E+00	-3.92718094E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
14.625000	+9.38818731E+01	+9.55358631E+01	+1.19633776E+00	-3.88170145E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
14.812500	+9.40083540E+01	+9.56611479E+01	+1.19561430E+00	-3.83399863E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
15.000000	+9.41352081E+01	+9.57868219E+01	+1.19490001E+00	-3.78372404E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
15.187500	+9.42624282E+01	+9.59128786E+01	+1.19419541E+00	-3.73058163E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
15.375000	+9.43900066E+01	+9.60393114E+01	+1.19350104E+00	-3.67433623E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
15.562500	+9.45179360E+01	+9.61661139E+01	+1.19281753E+00	-3.61481943E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
15.750000	+9.46462084E+01	+9.62932790E+01	+1.19214549E+00	-3.55193285E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
15.937500	+9.47748159E+01	+9.64207999E+01	+1.19148555E+00	-3.48564872E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
16.125000	+9.49037500E+01	+9.65486691E+01	+1.19083837E+00	-3.41600796E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
16.312500	+9.50330022E+01	+9.66768790E+01	+1.19020455E+00	-3.34311603E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
16.500000	+9.51625635E+01	+9.68054217E+01	+1.18958470E+00	-3.26713668E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
16.687500	+9.52924249E+01	+9.69342889E+01	+1.18897938E+00	-3.18828398E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
16.875000	+9.54225769E+01	+9.70634721E+01	+1.18838909E+00	-3.10681303E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
17.062500	+9.55530101E+01	+9.71929623E+01	+1.18781432E+00	-3.02300975E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
17.250000	+9.56837146E+01	+9.73227506E+01	+1.18725547E+00	-2.93717994E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
17.437500	+9.58146806E+01	+9.74528275E+01	+1.18671288E+00	-2.84963839E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
17.625000	+9.59458982E+01	+9.75831837E+01	+1.18618685E+00	-2.76069809E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
17.812500	+9.60773575E+01	+9.77138094E+01	+1.18567762E+00	-2.67066003E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
18.000000	+9.62090487E+01	+9.78446952E+01	+1.18518535E+00	-2.57980399E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
18.187500	+9.63409618E+01	+9.79758313E+01	+1.18471019E+00	-2.48838045E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
18.375000	+9.64730871E+01	+9.81072081E+01	+1.18425221E+00	-2.39660400E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
18.562500	+9.66054151E+01	+9.82388160E+01	+1.18381146E+00	-2.30469986E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
4.687500	+8.80234593E+01	+8.97455940E+01	+1.23671185E+00	-2.83362360E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
4.781250	+8.80669711E+01	+8.97886489E+01	+1.23644649E+00	-2.82729027E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
4.875000	+8.81108743E+01	+8.98320964E+01	+1.23618173E+00	-2.82228190E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
4.968750	+8.81551555E+01	+8.98759225E+01	+1.23591732E+00	-2.82001986E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
5.062500	+8.81998020E+01	+8.99201143E+01	+1.23565298E+00	-2.82068353E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
5.156250	+8.82448017E+01	+8.99646589E+01	+1.23538844E+00	-2.82442532E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
5.250000	+8.82901431E+01	+9.00095446E+01	+1.23512340E+00	-2.83137030E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
5.343750	+8.83358153E+01	+9.00547597E+01	+1.23485756E+00	-2.84161600E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
5.437500	+8.83818079E+01	+9.01002935E+01	+1.23459060E+00	-2.85523249E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
5.531250	+8.84281113E+01	+9.01461357E+01	+1.23432220E+00	-2.87226257E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
5.625000	+8.84747164E+01	+9.01922767E+01	+1.23405205E+00	-2.89272219E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
5.718750	+8.85216144E+01	+9.02387072E+01	+1.23377981E+00	-2.91660102E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
5.812500	+8.85687975E+01	+9.02854188E+01	+1.23350518E+00	-2.94386318E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
5.906250	+8.86162582E+01	+9.03324035E+01	+1.23322784E+00	-2.97444820E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
6.000000	+8.86639894E+01	+9.03796536E+01	+1.23294748E+00	-3.00827198E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
6.093750	+8.87119847E+01	+9.04271623E+01	+1.23266379E+00	-3.04522803E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
6.187500	+8.87602382E+01	+9.04749230E+01	+1.23237649E+00	-3.08518877E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
6.281250	+8.88087442E+01	+9.05229299E+01	+1.23208532E+00	-3.12800690E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
6.375000	+8.88574977E+01	+9.05711772E+01	+1.23178999E+00	-3.17351692E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
6.468750	+8.89064941E+01	+9.06196601E+01	+1.23149028E+00	-3.22153674E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
6.562500	+8.89557290E+01	+9.06683737E+01	+1.23118596E+00	-3.27186931E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
6.656250	+8.90051986E+01	+9.07173139E+01	+1.23087681E+00	-3.32430431E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
6.750000	+8.90548993E+01	+9.07664768E+01	+1.23056265E+00	-3.37861995E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
6.843750	+8.91048278E+01	+9.08158588E+01	+1.23024332E+00	-3.43458472E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
6.937500	+8.91549812E+01	+9.08654568E+01	+1.22991866E+00	-3.49195915E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
7.031250	+8.92053569E+01	+9.09152680E+01	+1.22958857E+00	-3.55049768E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
7.125000	+8.92559525E+01	+9.09652898E+01	+1.22925295E+00	-3.60995039E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
7.218750	+8.93067658E+01	+9.10155199E+01	+1.22891171E+00	-3.67006478E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
7.312500	+8.93577948E+01	+9.10659562E+01	+1.22856481E+00	-3.73058750E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
7.406250	+8.94090378E+01	+9.11165971E+01	+1.22821222E+00	-3.79126604E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
7.500000	+8.94604931E+01	+9.11674408E+01	+1.22785395E+00	-3.85185035E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
7.593750	+8.95121594E+01	+9.12184859E+01	+1.22749000E+00	-3.91209444E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
7.687500	+8.95640352E+01	+9.12697312E+01	+1.22712043E+00	-3.97175783E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
7.781250	+8.96161194E+01	+9.13211756E+01	+1.22674530E+00	-4.03060702E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
7.875000	+8.96684107E+01	+9.13728182E+01	+1.22636469E+00	-4.08841676E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
7.968750	+8.97209082E+01	+9.14246579E+01	+1.22597872E+00	-4.14497135E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
8.062500	+8.97736107E+01	+9.14766941E+01	+1.22558751E+00	-4.20006570E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
8.156250	+8.98265174E+01	+9.15289259E+01	+1.22519120E+00	-4.25350642E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
8.250000	+8.98796272E+01	+9.15813528E+01	+1.22478997E+00	-4.30511271E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
8.343750	+8.99329392E+01	+9.16339741E+01	+1.22438400E+00	-4.35471721E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
8.437500	+8.99864524E+01	+9.16867891E+01	+1.22397347E+00	-4.40216660E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
8.531250	+9.00401659E+01	+9.17397973E+01	+1.22355859E+00	-4.44732232E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
8.625000	+9.00940786E+01	+9.17929980E+01	+1.22313959E+00	-4.49006089E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
8.718750	+9.01481896E+01	+9.18463907E+01	+1.22271670E+00	-4.53027436E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
8.812500	+9.02024977E+01	+9.18999746E+01	+1.22229017E+00	-4.56787048E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
8.906250	+9.02570018E+01	+9.19537491E+01	+1.22186023E+00	-4.60277287E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
9.000000	+9.03117008E+01	+9.20077134E+01	+1.22142715E+00	-4.63492095E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
9.093750	+9.03665934E+01	+9.20618668E+01	+1.22099118E+00	-4.66426993E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
9.187500	+9.04216784E+01	+9.21162084E+01	+1.22055260E+00	-4.69079052E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
9.281250	+9.04769543E+01	+9.21707372E+01	+1.22011166E+00	-4.71589152E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
2.343750	+8.71129879E+01	+8.88471487E+01	+1.24367078E+00	-2.88573880E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
2.390625	+8.71268218E+01	+8.88607472E+01	+1.24353504E+00	-2.90574434E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
2.437500	+8.71408769E+01	+8.88745653E+01	+1.24339836E+00	-2.92499086E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
2.484375	+8.71551504E+01	+8.88886004E+01	+1.24326082E+00	-2.94273232E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
2.531250	+8.71696397E+01	+8.89028499E+01	+1.24312248E+00	-2.95899568E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
2.578125	+8.71843421E+01	+8.89173113E+01	+1.24298341E+00	-2.97380980E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
2.625000	+8.71992550E+01	+8.89319820E+01	+1.24284369E+00	-2.98720541E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
2.671875	+8.72143755E+01	+8.89468594E+01	+1.24270336E+00	-2.99921500E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
2.718750	+8.72297010E+01	+8.89619409E+01	+1.24256251E+00	-3.00987280E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
2.765625	+8.72452287E+01	+8.89772239E+01	+1.24242119E+00	-3.01921467E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
2.812500	+8.72609559E+01	+8.89927056E+01	+1.24227946E+00	-3.02727802E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
2.859375	+8.72768799E+01	+8.90083836E+01	+1.24213738E+00	-3.03410178E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
2.906250	+8.72929980E+01	+8.90242552E+01	+1.24199501E+00	-3.03972630E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
2.953125	+8.73093074E+01	+8.90403177E+01	+1.24185241E+00	-3.04419325E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
3.000000	+8.73258053E+01	+8.90565685E+01	+1.24170962E+00	-3.04754556E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
3.046875	+8.73424891E+01	+8.90730049E+01	+1.24156670E+00	-3.04982736E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
3.093750	+8.73593560E+01	+8.90896244E+01	+1.24142370E+00	-3.05108382E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
3.140625	+8.73764034E+01	+8.91064243E+01	+1.24128066E+00	-3.05136117E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
3.187500	+8.73936285E+01	+8.91234020E+01	+1.24113763E+00	-3.05070650E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
3.234375	+8.74110287E+01	+8.91405548E+01	+1.24099466E+00	-3.04916778E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
3.281250	+8.74286012E+01	+8.91578802E+01	+1.24085177E+00	-3.04679370E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
3.328125	+8.74463434E+01	+8.91753756E+01	+1.24070902E+00	-3.04363358E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
3.375000	+8.74642526E+01	+8.91930383E+01	+1.24056643E+00	-3.03973735E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
3.421875	+8.74823263E+01	+8.92108658E+01	+1.24042404E+00	-3.03515537E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
3.468750	+8.75005617E+01	+8.92288555E+01	+1.24028189E+00	-3.02993840E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
3.515625	+8.75189563E+01	+8.92470049E+01	+1.24013999E+00	-3.02413751E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
3.562500	+8.75375075E+01	+8.92653114E+01	+1.23999837E+00	-3.01780394E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
3.609375	+8.75562128E+01	+8.92837726E+01	+1.23985707E+00	-3.01098908E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
3.656250	+8.75750696E+01	+8.93023859E+01	+1.23971609E+00	-3.00374433E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
3.703125	+8.75940754E+01	+8.93211487E+01	+1.23957547E+00	-2.99612103E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
3.750000	+8.76132277E+01	+8.93400588E+01	+1.23943521E+00	-2.98817037E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
3.796875	+8.76325240E+01	+8.93591136E+01	+1.23929533E+00	-2.97994332E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
3.843750	+8.76519619E+01	+8.93783107E+01	+1.23915584E+00	-2.97149053E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
3.890625	+8.76715390E+01	+8.93976477E+01	+1.23901675E+00	-2.96286226E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
3.937500	+8.76912530E+01	+8.94171223E+01	+1.23887807E+00	-2.95410827E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
3.984375	+8.77111014E+01	+8.94367321E+01	+1.23873980E+00	-2.94527778E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
4.031250	+8.77310819E+01	+8.94564748E+01	+1.23860195E+00	-2.93641935E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
4.078125	+8.77511923E+01	+8.94763480E+01	+1.23846451E+00	-2.92758087E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
4.125000	+8.77714302E+01	+8.94963496E+01	+1.23832749E+00	-2.91880940E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
4.171875	+8.77917935E+01	+8.95164772E+01	+1.23819087E+00	-2.91015116E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
4.218750	+8.78122799E+01	+8.95367288E+01	+1.23805466E+00	-2.90165145E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
4.265625	+8.78328874E+01	+8.95571020E+01	+1.23791884E+00	-2.89335458E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
4.312500	+8.78536137E+01	+8.95775948E+01	+1.23778341E+00	-2.88530377E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
4.359375	+8.78744567E+01	+8.95982050E+01	+1.23764835E+00	-2.87754117E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
4.406250	+8.78954145E+01	+8.96189306E+01	+1.23751364E+00	-2.87010771E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
4.453125	+8.79164849E+01	+8.96397695E+01	+1.23737927E+00	-2.86304310E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
4.500000	+8.79376661E+01	+8.96607197E+01	+1.23724523E+00	-2.85638577E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
4.546875	+8.79589560E+01	+8.96817791E+01	+1.23711149E+00	-2.85017281E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
4.593750	+8.79803527E+01	+8.97029460E+01	+1.23697803E+00	-2.84443992E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
4.640625	+8.80018544E+01	+8.97242182E+01	+1.23684482E+00	-2.83895581E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.171875	+8.68463449E+01	+8.85854858E+01	+1.24653845E+00	-1.84083621E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.195312	+8.68500660E+01	+8.85891313E+01	+1.24649495E+00	-1.87113651E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.218750	+8.68538569E+01	+8.85928453E+01	+1.24645074E+00	-1.90126094E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.242188	+8.68577175E+01	+8.85966277E+01	+1.24640582E+00	-1.93103155E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.265625	+8.68616474E+01	+8.86004784E+01	+1.24636022E+00	-1.96044417E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.289062	+8.68656465E+01	+8.86043970E+01	+1.24631393E+00	-1.98949478E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.312500	+8.68697146E+01	+8.86083835E+01	+1.24626696E+00	-2.01817949E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.335938	+8.68738514E+01	+8.86124374E+01	+1.24621933E+00	-2.04649456E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.359375	+8.68780567E+01	+8.86165588E+01	+1.24617103E+00	-2.07443637E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.382812	+8.68823303E+01	+8.86207472E+01	+1.24612209E+00	-2.10200146E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.406250	+8.68866718E+01	+8.86250026E+01	+1.24607250E+00	-2.12918652E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.429688	+8.68910812E+01	+8.86293246E+01	+1.24602228E+00	-2.15598837E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.453125	+8.68955580E+01	+8.86337131E+01	+1.24597144E+00	-2.18240397E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.476562	+8.69001021E+01	+8.86381678E+01	+1.24591998E+00	-2.20843044E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.500000	+8.69047132E+01	+8.86426884E+01	+1.24586792E+00	-2.23406504E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.523438	+8.69093911E+01	+8.86472748E+01	+1.24581526E+00	-2.25930518E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.546875	+8.69141355E+01	+8.86519266E+01	+1.24576201E+00	-2.28414843E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.570312	+8.69189461E+01	+8.86566437E+01	+1.24570819E+00	-2.30859248E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.593750	+8.69238227E+01	+8.86614257E+01	+1.24565380E+00	-2.33263519E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.617188	+8.69287649E+01	+8.86662725E+01	+1.24559885E+00	-2.35627457E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.640625	+8.69337727E+01	+8.86711838E+01	+1.24554335E+00	-2.37950878E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.664062	+8.69388455E+01	+8.86761593E+01	+1.24548731E+00	-2.40233613E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.687500	+8.69439833E+01	+8.86811988E+01	+1.24543074E+00	-2.42475507E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.710938	+8.69491856E+01	+8.86863020E+01	+1.24537365E+00	-2.44676422E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.734375	+8.69544523E+01	+8.86914686E+01	+1.24531605E+00	-2.46836233E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.757812	+8.69597830E+01	+8.86966984E+01	+1.24525794E+00	-2.48954832E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.781250	+8.69651775E+01	+8.87019911E+01	+1.24519935E+00	-2.51032127E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.804688	+8.69706354E+01	+8.87073464E+01	+1.24514027E+00	-2.53068038E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.828125	+8.69761565E+01	+8.87127641E+01	+1.24508072E+00	-2.55062503E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.851562	+8.69817405E+01	+8.87182438E+01	+1.24502071E+00	-2.57015473E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.875000	+8.69873870E+01	+8.87237854E+01	+1.24496025E+00	-2.58926916E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.898438	+8.69930959E+01	+8.87293885E+01	+1.24489934E+00	-2.60796814E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.921875	+8.69988667E+01	+8.87350528E+01	+1.24483800E+00	-2.62625164E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.945312	+8.70046992E+01	+8.87407781E+01	+1.24477623E+00	-2.64411979E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.968750	+8.70105931E+01	+8.87465640E+01	+1.24471406E+00	-2.66157285E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
1.992188	+8.70165481E+01	+8.87524104E+01	+1.24465147E+00	-2.67861126E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
2.015625	+8.70225638E+01	+8.87583168E+01	+1.24458850E+00	-2.69523559E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
2.039062	+8.70286400E+01	+8.87642830E+01	+1.24452513E+00	-2.71144653E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
2.062500	+8.70347763E+01	+8.87703087E+01	+1.24446140E+00	-2.72724497E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
2.085938	+8.70409725E+01	+8.87763936E+01	+1.24439729E+00	-2.74263192E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
2.109375	+8.70472282E+01	+8.87825374E+01	+1.24433284E+00	-2.75760852E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
2.132812	+8.70535430E+01	+8.87887399E+01	+1.24426803E+00	-2.77217608E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
2.156250	+8.70599168E+01	+8.87950006E+01	+1.24420289E+00	-2.78633606E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
2.179688	+8.70663491E+01	+8.88013193E+01	+1.24413742E+00	-2.80009001E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
2.203125	+8.70728397E+01	+8.88076958E+01	+1.24407164E+00	-2.81343968E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
2.226562	+8.70793882E+01	+8.88141296E+01	+1.24400554E+00	-2.82638695E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
2.250000	+8.70859942E+01	+8.88206205E+01	+1.24393915E+00	-2.83893379E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
2.273438	+8.70926576E+01	+8.88271682E+01	+1.24387247E+00	-2.85108237E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
2.296875	+8.70993779E+01	+8.88337723E+01	+1.24380550E+00	-2.86283495E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02
2.320312	+8.71061548E+01	+8.88404326E+01	+1.24373827E+00	-2.87439012E-03	+9.14355400E+01	-9.65528580E-02	-9.46999829E+02	+5.20115569E-01	+4.79884431E-01	+9.00018350E+01	-9.51589149E-02	-9.45805604E+02


==> anc/otoc_to_plot_free_M900_L1.1225_n250_beta1.0000.dat <==
50.000000	+1.27554181E+02	+1.29476049E+02	+1.34644509E+00	-9.39892643E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
51.000000	+1.28177831E+02	+1.30084543E+02	+1.33852704E+00	-6.43716574E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
52.000000	+1.28774180E+02	+1.30671464E+02	+1.33357076E+00	-3.44679314E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
53.000000	+1.29342525E+02	+1.31236137E+02	+1.33163346E+00	-4.15087746E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
54.000000	+1.29882181E+02	+1.31777891E+02	+1.33274058E+00	+2.62575737E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
55.000000	+1.30392481E+02	+1.32296063E+02	+1.33688497E+00	+5.64338586E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
56.000000	+1.30872777E+02	+1.32790005E+02	+1.34402736E+00	+8.60651614E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
57.000000	+1.31322445E+02	+1.33259078E+02	+1.35409801E+00	+1.14859721E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
58.000000	+1.31740883E+02	+1.33702663E+02	+1.36699930E+00	+1.42554394E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
59.000000	+1.32127514E+02	+1.34120157E+02	+1.38260888E+00	+1.68919409E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
60.000000	+1.32481784E+02	+1.34510973E+02	+1.40078318E+00	+1.93760722E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
61.000000	+1.32803169E+02	+1.34874546E+02	+1.42136103E+00	+2.16920660E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
62.000000	+1.33091168E+02	+1.35210329E+02	+1.44416731E+00	+2.38277534E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
63.000000	+1.33345313E+02	+1.35517793E+02	+1.46901654E+00	+2.57744757E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
64.000000	+1.33565166E+02	+1.35796432E+02	+1.49571626E+00	+2.75269699E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
65.000000	+1.33750323E+02	+1.36045760E+02	+1.52407047E+00	+2.90832279E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
66.000000	+1.33900421E+02	+1.36265320E+02	+1.55388272E+00	+3.04443094E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
67.000000	+1.34015135E+02	+1.36454681E+02	+1.58495909E+00	+3.16140843E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
68.000000	+1.34094188E+02	+1.36613445E+02	+1.61711089E+00	+3.25988880E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
69.000000	+1.34137352E+02	+1.36741250E+02	+1.65015687E+00	+3.34070884E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
70.000000	+1.34144448E+02	+1.36837777E+02	+1.68392507E+00	+3.40485828E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
71.000000	+1.34115355E+02	+1.36902749E+02	+1.71825404E+00	+3.45342567E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
72.000000	+1.34050008E+02	+1.36935935E+02	+1.75299358E+00	+3.48754487E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
73.000000	+1.33948399E+02	+1.36937157E+02	+1.78800493E+00	+3.50834641E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
74.000000	+1.33810586E+02	+1.36906284E+02	+1.82316051E+00	+3.51691751E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
75.000000	+1.33636688E+02	+1.36843239E+02	+1.85834328E+00	+3.51427301E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
76.000000	+1.33426891E+02	+1.36748000E+02	+1.89344597E+00	+3.50133820E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
77.000000	+1.33181454E+02	+1.36620599E+02	+1.92837005E+00	+3.47894270E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
78.000000	+1.32900708E+02	+1.36461125E+02	+1.96302482E+00	+3.44782344E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
79.000000	+1.32585063E+02	+1.36269727E+02	+1.99732652E+00	+3.40863401E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
80.000000	+1.32235009E+02	+1.36046614E+02	+2.03119750E+00	+3.36195742E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
81.000000	+1.31851127E+02	+1.35792064E+02	+2.06456566E+00	+3.30831926E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
82.000000	+1.31434088E+02	+1.35506424E+02	+2.09736389E+00	+3.24819947E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
83.000000	+1.30984659E+02	+1.35190114E+02	+2.12952965E+00	+3.18204115E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
84.000000	+1.30503707E+02	+1.34843634E+02	+2.16100471E+00	+3.11025603E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
85.000000	+1.29992201E+02	+1.34467564E+02	+2.19173477E+00	+3.03322709E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
86.000000	+1.29451218E+02	+1.34062575E+02	+2.22166925E+00	+2.95130891E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
87.000000	+1.28881941E+02	+1.33629421E+02	+2.25076095E+00	+2.86482717E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
88.000000	+1.28285663E+02	+1.33168950E+02	+2.27896579E+00	+2.77407816E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
89.000000	+1.27663783E+02	+1.32682104E+02	+2.30624252E+00	+2.67932940E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
90.000000	+1.27017809E+02	+1.32169913E+02	+2.33255238E+00	+2.58082175E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
91.000000	+1.26349354E+02	+1.31633504E+02	+2.35785895E+00	+2.47877321E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
92.000000	+1.25660133E+02	+1.31074092E+02	+2.38212785E+00	+2.37338430E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
93.000000	+1.24951956E+02	+1.30492981E+02	+2.40532664E+00	+2.26484438E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
94.000000	+1.24226728E+02	+1.29891562E+02	+2.42742473E+00	+2.15333851E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
95.000000	+1.23486435E+02	+1.29271307E+02	+2.44839341E+00	+2.03905421E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
96.000000	+1.22733140E+02	+1.28633767E+02	+2.46820582E+00	+1.92218770E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
97.000000	+1.21968968E+02	+1.27980562E+02	+2.48683716E+00	+1.80294940E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
98.000000	+1.21196098E+02	+1.27313379E+02	+2.50426481E+00	+1.68156876E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
99.000000	+1.20416749E+02	+1.26633960E+02	+2.52046854E+00	+1.55917696E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
25.000000	+1.05477495E+02	+1.09446255E+02	+2.07160099E+00	-3.37416602E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
25.500000	+1.05991720E+02	+1.09893891E+02	+2.05468020E+00	-3.39414853E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
26.000000	+1.06505267E+02	+1.10341582E+02	+2.03765950E+00	-3.41336753E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
26.500000	+1.07017950E+02	+1.10789173E+02	+2.02054653E+00	-3.43105940E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
27.000000	+1.07529590E+02	+1.11236511E+02	+2.00334891E+00	-3.44722116E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
27.500000	+1.08040009E+02	+1.11683445E+02	+1.98607431E+00	-3.46184271E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
28.000000	+1.08549038E+02	+1.12129828E+02	+1.96873048E+00	-3.47490358E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
28.500000	+1.09056512E+02	+1.12575516E+02	+1.95132528E+00	-3.48637030E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
29.000000	+1.09562270E+02	+1.13020371E+02	+1.93386678E+00	-3.49619423E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
29.500000	+1.10066158E+02	+1.13464257E+02	+1.91636334E+00	-3.50431013E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
30.000000	+1.10568028E+02	+1.13907045E+02	+1.89882368E+00	-3.51063548E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
30.500000	+1.11067735E+02	+1.14348609E+02	+1.88125698E+00	-3.51507043E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
31.000000	+1.11565141E+02	+1.14788828E+02	+1.86367297E+00	-3.51749856E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
31.500000	+1.12060108E+02	+1.15227584E+02	+1.84608200E+00	-3.51778823E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
32.000000	+1.12552506E+02	+1.15664762E+02	+1.82849509E+00	-3.51579450E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
32.500000	+1.13042206E+02	+1.16100254E+02	+1.81092405E+00	-3.51136155E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
33.000000	+1.13529079E+02	+1.16533949E+02	+1.79338148E+00	-3.50432542E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
33.500000	+1.14013002E+02	+1.16965743E+02	+1.77588080E+00	-3.49451698E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
34.000000	+1.14493851E+02	+1.17395529E+02	+1.75843631E+00	-3.48176493E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
34.500000	+1.14971503E+02	+1.17823205E+02	+1.74106315E+00	-3.46589885E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
35.000000	+1.15445837E+02	+1.18248668E+02	+1.72377732E+00	-3.44675194E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
35.500000	+1.15916729E+02	+1.18671815E+02	+1.70659563E+00	-3.42416362E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
36.000000	+1.16384061E+02	+1.19092543E+02	+1.68953568E+00	-3.39798162E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
36.500000	+1.16847709E+02	+1.19510750E+02	+1.67261581E+00	-3.36806372E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
37.000000	+1.17307555E+02	+1.19926333E+02	+1.65585504E+00	-3.33427906E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
37.500000	+1.17763475E+02	+1.20339187E+02	+1.63927302E+00	-3.29650882E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
38.000000	+1.18215352E+02	+1.20749209E+02	+1.62288996E+00	-3.25464664E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
38.500000	+1.18663064E+02	+1.21156295E+02	+1.60672656E+00	-3.20859845E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
39.000000	+1.19106492E+02	+1.21560339E+02	+1.59080397E+00	-3.15828211E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
39.500000	+1.19545519E+02	+1.21961237E+02	+1.57514373E+00	-3.10362670E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
40.000000	+1.19980027E+02	+1.22358885E+02	+1.55976770E+00	-3.04457171E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
40.500000	+1.20409901E+02	+1.22753179E+02	+1.54469802E+00	-2.98106624E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
41.000000	+1.20835025E+02	+1.23144014E+02	+1.52995704E+00	-2.91306819E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
41.500000	+1.21255286E+02	+1.23531288E+02	+1.51556734E+00	-2.84054374E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
42.000000	+1.21670575E+02	+1.23914899E+02	+1.50155160E+00	-2.76346706E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
42.500000	+1.22080780E+02	+1.24294746E+02	+1.48793266E+00	-2.68182040E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
43.000000	+1.22485794E+02	+1.24670729E+02	+1.47473340E+00	-2.59559463E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
43.500000	+1.22885510E+02	+1.25042750E+02	+1.46197672E+00	-2.50479014E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
44.000000	+1.23279825E+02	+1.25410712E+02	+1.44968550E+00	-2.40941822E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
44.500000	+1.23668636E+02	+1.25774520E+02	+1.43788254E+00	-2.30950290E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
45.000000	+1.24051840E+02	+1.26134078E+02	+1.42659047E+00	-2.20508296E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
45.500000	+1.24429340E+02	+1.26489295E+02	+1.41583171E+00	-2.09621432E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
46.000000	+1.24801035E+02	+1.26840079E+02	+1.40562833E+00	-1.98297248E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
46.500000	+1.25166828E+02	+1.27186338E+02	+1.39600198E+00	-1.86545494E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
47.000000	+1.25526625E+02	+1.27527984E+02	+1.38697378E+00	-1.74378352E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
47.500000	+1.25880328E+02	+1.27864927E+02	+1.37856415E+00	-1.61810632E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
48.000000	+1.26227844E+02	+1.28197080E+02	+1.37079271E+00	-1.48859933E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
48.500000	+1.26569080E+02	+1.28524355E+02	+1.36367815E+00	-1.35546743E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
49.000000	+1.26903943E+02	+1.28846666E+02	+1.35723804E+00	-1.21894487E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
49.500000	+1.27232340E+02	+1.29163926E+02	+1.35148870E+00	-1.08078920E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
12.500000	+9.29695686E+01	+9.87276607E+01	+2.44375337E+00	-2.49707016E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
12.750000	+9.32012279E+01	+9.89233284E+01	+2.43748315E+00	-2.51910402E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
13.000000	+9.34343366E+01	+9.91203574E+01	+2.43115785E+00	-2.54095319E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
13.250000	+9.36688218E+01	+9.93186843E+01	+2.42477839E+00	-2.56245412E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
13.500000	+9.39046146E+01	+9.95182492E+01	+2.41834558E+00	-2.58364760E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
13.750000	+9.41416499E+01	+9.97189955E+01	+2.41186015E+00	-2.60457127E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
14.000000	+9.43798664E+01	+9.99208694E+01	+2.40532272E+00	-2.62525955E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
14.250000	+9.46192062E+01	+1.00123820E+02	+2.39873385E+00	-2.64574352E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
14.500000	+9.48596150E+01	+1.00327800E+02	+2.39209401E+00	-2.66605089E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
14.750000	+9.51010416E+01	+1.00532765E+02	+2.38540360E+00	-2.68620599E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
15.000000	+9.53434378E+01	+1.00738671E+02	+2.37866298E+00	-2.70622980E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
15.250000	+9.55867582E+01	+1.00945479E+02	+2.37187245E+00	-2.72613992E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
15.500000	+9.58309603E+01	+1.01153151E+02	+2.36503228E+00	-2.74595072E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
15.750000	+9.60760037E+01	+1.01361653E+02	+2.35814269E+00	-2.76567338E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
16.000000	+9.63218506E+01	+1.01570951E+02	+2.35120391E+00	-2.78531600E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
16.250000	+9.65684653E+01	+1.01781014E+02	+2.34421611E+00	-2.80488378E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
16.500000	+9.68158137E+01	+1.01991812E+02	+2.33717949E+00	-2.82437910E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
16.750000	+9.70638637E+01	+1.02203319E+02	+2.33009422E+00	-2.84380176E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
17.000000	+9.73125848E+01	+1.02415507E+02	+2.32296048E+00	-2.86314910E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
17.250000	+9.75619478E+01	+1.02628352E+02	+2.31577847E+00	-2.88241624E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
17.500000	+9.78119246E+01	+1.02841830E+02	+2.30854840E+00	-2.90159626E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
17.750000	+9.80624884E+01	+1.03055920E+02	+2.30127049E+00	-2.92068042E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
18.000000	+9.83136132E+01	+1.03270599E+02	+2.29394500E+00	-2.93965836E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
18.250000	+9.85652739E+01	+1.03485847E+02	+2.28657220E+00	-2.95851835E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
18.500000	+9.88174459E+01	+1.03701645E+02	+2.27915241E+00	-2.97724748E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
18.750000	+9.90701054E+01	+1.03917972E+02	+2.27168596E+00	-2.99583186E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
19.000000	+9.93232287E+01	+1.04134811E+02	+2.26417325E+00	-3.01425691E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
19.250000	+9.95767928E+01	+1.04352144E+02	+2.25661468E+00	-3.03250745E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
19.500000	+9.98307746E+01	+1.04569952E+02	+2.24901071E+00	-3.05056801E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
19.750000	+1.00085151E+02	+1.04788217E+02	+2.24136184E+00	-3.06842297E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
20.000000	+1.00339900E+02	+1.05006924E+02	+2.23366859E+00	-3.08605671E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
20.250000	+1.00594999E+02	+1.05226053E+02	+2.22593155E+00	-3.10345383E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
20.500000	+1.00850425E+02	+1.05445588E+02	+2.21815133E+00	-3.12059930E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
20.750000	+1.01106155E+02	+1.05665511E+02	+2.21032856E+00	-3.13747854E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
21.000000	+1.01362166E+02	+1.05885805E+02	+2.20246393E+00	-3.15407763E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
21.250000	+1.01618436E+02	+1.06106454E+02	+2.19455817E+00	-3.17038334E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
21.500000	+1.01874942E+02	+1.06327438E+02	+2.18661202E+00	-3.18638327E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
21.750000	+1.02131660E+02	+1.06548741E+02	+2.17862625E+00	-3.20206591E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
22.000000	+1.02388566E+02	+1.06770344E+02	+2.17060169E+00	-3.21742068E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
22.250000	+1.02645638E+02	+1.06992229E+02	+2.16253915E+00	-3.23243800E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
22.500000	+1.02902851E+02	+1.07214379E+02	+2.15443950E+00	-3.24710929E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
22.750000	+1.03160182E+02	+1.07436774E+02	+2.14630360E+00	-3.26142699E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
23.000000	+1.03417607E+02	+1.07659396E+02	+2.13813236E+00	-3.27538455E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
23.250000	+1.03675102E+02	+1.07882227E+02	+2.12992668E+00	-3.28897639E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
23.500000	+1.03932642E+02	+1.08105246E+02	+2.12168748E+00	-3.30219788E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
23.750000	+1.04190205E+02	+1.08328436E+02	+2.11341569E+00	-3.31504527E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
24.000000	+1.04447764E+02	+1.08551776E+02	+2.10511225E+00	-3.32751565E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
24.250000	+1.04705297E+02	+1.08775248E+02	+2.09677811E+00	-3.33960684E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
24.500000	+1.04962779E+02	+1.08998831E+02	+2.08841422E+00	-3.35131733E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
24.750000	+1.05220186E+02	+1.09222507E+02	+2.08002153E+00	-3.36283717E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
6.250000	+8.79495812E+01	+9.45296596E+01	+2.57719385E+00	-1.65672590E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
6.375000	+8.80287457E+01	+9.45951106E+01	+2.57510758E+00	-1.68130998E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
6.500000	+8.81090714E+01	+9.46615500E+01	+2.57299058E+00	-1.70569737E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
6.625000	+8.81905388E+01	+9.47289627E+01	+2.57084333E+00	-1.72969199E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
6.750000	+8.82731283E+01	+9.47973336E+01	+2.56866635E+00	-1.75329530E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
6.875000	+8.83568203E+01	+9.48666475E+01	+2.56646010E+00	-1.77650909E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
7.000000	+8.84415953E+01	+9.49368891E+01	+2.56422507E+00	-1.79933549E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
7.125000	+8.85274337E+01	+9.50080433E+01	+2.56196176E+00	-1.82177698E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
7.250000	+8.86143161E+01	+9.50800948E+01	+2.55967063E+00	-1.84383637E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
7.375000	+8.87022231E+01	+9.51530285E+01	+2.55735217E+00	-1.86551677E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
7.500000	+8.87911353E+01	+9.52268291E+01	+2.55500684E+00	-1.88682164E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
7.625000	+8.88810334E+01	+9.53014816E+01	+2.55263511E+00	-1.90775470E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
7.750000	+8.89718983E+01	+9.53769709E+01	+2.55023745E+00	-1.92831999E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
7.875000	+8.90637109E+01	+9.54532819E+01	+2.54781431E+00	-1.94852183E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
8.000000	+8.91564522E+01	+9.55303996E+01	+2.54536615E+00	-1.96836481E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
8.125000	+8.92501035E+01	+9.56083092E+01	+2.54289340E+00	-1.98785379E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
8.250000	+8.93446460E+01	+9.56869958E+01	+2.54039651E+00	-2.00699386E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
8.375000	+8.94400613E+01	+9.57664447E+01	+2.53787592E+00	-2.02579036E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
8.500000	+8.95363309E+01	+9.58466413E+01	+2.53533204E+00	-2.04424888E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
8.625000	+8.96334368E+01	+9.59275709E+01	+2.53276529E+00	-2.06237519E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
8.750000	+8.97313608E+01	+9.60092193E+01	+2.53017610E+00	-2.08017529E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
8.875000	+8.98300851E+01	+9.60915720E+01	+2.52756486E+00	-2.09765534E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
9.000000	+8.99295922E+01	+9.61746150E+01	+2.52493196E+00	-2.11482172E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
9.125000	+9.00298647E+01	+9.62583341E+01	+2.52227780E+00	-2.13168095E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
9.250000	+9.01308853E+01	+9.63427155E+01	+2.51960276E+00	-2.14823969E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
9.375000	+9.02326371E+01	+9.64277455E+01	+2.51690720E+00	-2.16450477E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
9.500000	+9.03351032E+01	+9.65134104E+01	+2.51419150E+00	-2.18048313E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
9.625000	+9.04382673E+01	+9.65996968E+01	+2.51145599E+00	-2.19618181E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
9.750000	+9.05421131E+01	+9.66865915E+01	+2.50870104E+00	-2.21160798E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
9.875000	+9.06466244E+01	+9.67740813E+01	+2.50592697E+00	-2.22676886E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
10.000000	+9.07517857E+01	+9.68621533E+01	+2.50313412E+00	-2.24167178E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
10.125000	+9.08575812E+01	+9.69507947E+01	+2.50032279E+00	-2.25632410E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
10.250000	+9.09639959E+01	+9.70399931E+01	+2.49749331E+00	-2.27073324E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
10.375000	+9.10710146E+01	+9.71297360E+01	+2.49464596E+00	-2.28490665E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
10.500000	+9.11786227E+01	+9.72200112E+01	+2.49178104E+00	-2.29885180E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
10.625000	+9.12868058E+01	+9.73108068E+01	+2.48889883E+00	-2.31257617E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
10.750000	+9.13955497E+01	+9.74021110E+01	+2.48599960E+00	-2.32608724E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
10.875000	+9.15048404E+01	+9.74939121E+01	+2.48308361E+00	-2.33939245E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
11.000000	+9.16146643E+01	+9.75861989E+01	+2.48015112E+00	-2.35249925E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
11.125000	+9.17250082E+01	+9.76789601E+01	+2.47720237E+00	-2.36541501E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
11.250000	+9.18358588E+01	+9.77721847E+01	+2.47423758E+00	-2.37814706E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
11.375000	+9.19472036E+01	+9.78658621E+01	+2.47125700E+00	-2.39070268E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
11.500000	+9.20590299E+01	+9.79599816E+01	+2.46826083E+00	-2.40308906E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
11.625000	+9.21713255E+01	+9.80545330E+01	+2.46524928E+00	-2.41531331E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
11.750000	+9.22840786E+01	+9.81495060E+01	+2.46222254E+00	-2.42738243E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
11.875000	+9.23972774E+01	+9.82448909E+01	+2.45918082E+00	-2.43930333E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
12.000000	+9.25109105E+01	+9.83406779E+01	+2.45612428E+00	-2.45108280E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
12.125000	+9.26249669E+01	+9.84368575E+01	+2.45305311E+00	-2.46272751E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
12.250000	+9.27394357E+01	+9.85334205E+01	+2.44996747E+00	-2.47424398E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
12.375000	+9.28543063E+01	+9.86303579E+01	+2.44686750E+00	-2.48569795E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
3.125000	+8.64029914E+01	+9.32567779E+01	+2.61794846E+00	-9.13652175E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
3.187500	+8.64248554E+01	+9.32746930E+01	+2.61737213E+00	-9.30587602E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
3.250000	+8.64471213E+01	+9.32929399E+01	+2.61678522E+00	-9.47486089E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
3.312500	+8.64697875E+01	+9.33115172E+01	+2.61618777E+00	-9.64310166E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
3.375000	+8.64928521E+01	+9.33304238E+01	+2.61557983E+00	-9.81058790E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
3.437500	+8.65163133E+01	+9.33496581E+01	+2.61496145E+00	-9.97730936E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
3.500000	+8.65401695E+01	+9.33692189E+01	+2.61433267E+00	-1.01432560E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
3.562500	+8.65644186E+01	+9.33891048E+01	+2.61369354E+00	-1.03084180E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
3.625000	+8.65890589E+01	+9.34093144E+01	+2.61304412E+00	-1.04727858E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
3.687500	+8.66140885E+01	+9.34298463E+01	+2.61238444E+00	-1.06363499E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
3.750000	+8.66395054E+01	+9.34506991E+01	+2.61171457E+00	-1.07991012E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
3.812500	+8.66653077E+01	+9.34718713E+01	+2.61103456E+00	-1.09610307E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
3.875000	+8.66914936E+01	+9.34933615E+01	+2.61034444E+00	-1.11221297E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
3.937500	+8.67180609E+01	+9.35151681E+01	+2.60964429E+00	-1.12823897E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
4.000000	+8.67450077E+01	+9.35372897E+01	+2.60893415E+00	-1.14418024E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
4.062500	+8.67723321E+01	+9.35597248E+01	+2.60821407E+00	-1.16003596E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
4.125000	+8.68000319E+01	+9.35824719E+01	+2.60748410E+00	-1.17580537E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
4.187500	+8.68281051E+01	+9.36055293E+01	+2.60674431E+00	-1.19148769E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
4.250000	+8.68565496E+01	+9.36288956E+01	+2.60599474E+00	-1.20708219E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
4.312500	+8.68853633E+01	+9.36525691E+01	+2.60523546E+00	-1.22258817E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
4.375000	+8.69145441E+01	+9.36765484E+01	+2.60446651E+00	-1.23800491E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
4.437500	+8.69440900E+01	+9.37008316E+01	+2.60368795E+00	-1.25333177E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
4.500000	+8.69739986E+01	+9.37254173E+01	+2.60289984E+00	-1.26856810E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
4.562500	+8.70042680E+01	+9.37503039E+01	+2.60210224E+00	-1.28371327E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
4.625000	+8.70348958E+01	+9.37754896E+01	+2.60129520E+00	-1.29876670E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
4.687500	+8.70658799E+01	+9.38009728E+01	+2.60047878E+00	-1.31372780E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
4.750000	+8.70972181E+01	+9.38267518E+01	+2.59965304E+00	-1.32859605E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
4.812500	+8.71289081E+01	+9.38528250E+01	+2.59881804E+00	-1.34337090E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
4.875000	+8.71609477E+01	+9.38791906E+01	+2.59797383E+00	-1.35805186E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
4.937500	+8.71933347E+01	+9.39058470E+01	+2.59712047E+00	-1.37263846E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
5.000000	+8.72260668E+01	+9.39327924E+01	+2.59625803E+00	-1.38713025E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
5.062500	+8.72591416E+01	+9.39600251E+01	+2.59538656E+00	-1.40152681E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
5.125000	+8.72925570E+01	+9.39875433E+01	+2.59450612E+00	-1.41582772E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
5.187500	+8.73263105E+01	+9.40153454E+01	+2.59361677E+00	-1.43003261E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
5.250000	+8.73604000E+01	+9.40434294E+01	+2.59271858E+00	-1.44414114E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
5.312500	+8.73948229E+01	+9.40717938E+01	+2.59181160E+00	-1.45815297E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
5.375000	+8.74295771E+01	+9.41004366E+01	+2.59089589E+00	-1.47206780E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
5.437500	+8.74646601E+01	+9.41293561E+01	+2.58997151E+00	-1.48588535E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
5.500000	+8.75000697E+01	+9.41585505E+01	+2.58903853E+00	-1.49960536E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
5.562500	+8.75358033E+01	+9.41880179E+01	+2.58809701E+00	-1.51322761E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
5.625000	+8.75718587E+01	+9.42177567E+01	+2.58714700E+00	-1.52675188E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
5.687500	+8.76082335E+01	+9.42477649E+01	+2.58618857E+00	-1.54017801E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
5.750000	+8.76449253E+01	+9.42780407E+01	+2.58522177E+00	-1.55350582E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
5.812500	+8.76819316E+01	+9.43085823E+01	+2.58424668E+00	-1.56673519E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
5.875000	+8.77192501E+01	+9.43393878E+01	+2.58326336E+00	-1.57986600E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
5.937500	+8.77568783E+01	+9.43704554E+01	+2.58227185E+00	-1.59289817E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
6.000000	+8.77948139E+01	+9.44017832E+01	+2.58127223E+00	-1.60583164E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
6.062500	+8.78330544E+01	+9.44333694E+01	+2.58026456E+00	-1.61866637E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
6.125000	+8.78715974E+01	+9.44652122E+01	+2.57924890E+00	-1.63140234E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
6.187500	+8.79104405E+01	+9.44973095E+01	+2.57822531E+00	-1.64408894E-02	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.562500	+8.59915366E+01	+9.29200775E+01	+2.62879642E+00	-4.68989876E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.593750	+8.59971488E+01	+9.29246644E+01	+2.62864842E+00	-4.78192978E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.625000	+8.60028702E+01	+9.29293406E+01	+2.62849755E+00	-4.87391000E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.656250	+8.60087005E+01	+9.29341061E+01	+2.62834380E+00	-4.96578770E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.687500	+8.60146397E+01	+9.29389608E+01	+2.62818719E+00	-5.05756105E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.718750	+8.60206877E+01	+9.29439045E+01	+2.62802770E+00	-5.14922821E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.750000	+8.60268442E+01	+9.29489372E+01	+2.62786536E+00	-5.24078736E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.781250	+8.60331092E+01	+9.29540587E+01	+2.62770015E+00	-5.33223667E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.812500	+8.60394826E+01	+9.29592691E+01	+2.62753209E+00	-5.42357433E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.843750	+8.60459642E+01	+9.29645681E+01	+2.62736118E+00	-5.51479855E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.875000	+8.60525539E+01	+9.29699557E+01	+2.62718742E+00	-5.60590751E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.906250	+8.60592515E+01	+9.29754318E+01	+2.62701081E+00	-5.69689944E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.937500	+8.60660570E+01	+9.29809962E+01	+2.62683136E+00	-5.78777255E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.968750	+8.60729701E+01	+9.29866490E+01	+2.62664908E+00	-5.87852508E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
2.000000	+8.60799908E+01	+9.29923899E+01	+2.62646396E+00	-5.96915525E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
2.031250	+8.60871188E+01	+9.29982189E+01	+2.62627600E+00	-6.05966132E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
2.062500	+8.60943541E+01	+9.30041358E+01	+2.62608523E+00	-6.15004154E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
2.093750	+8.61016965E+01	+9.30101406E+01	+2.62589163E+00	-6.24029417E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
2.125000	+8.61091459E+01	+9.30162331E+01	+2.62569521E+00	-6.33041749E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
2.156250	+8.61167020E+01	+9.30224133E+01	+2.62549598E+00	-6.42040976E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
2.187500	+8.61243648E+01	+9.30286810E+01	+2.62529393E+00	-6.51026929E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
2.218750	+8.61321340E+01	+9.30350360E+01	+2.62508908E+00	-6.59999437E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
2.250000	+8.61400096E+01	+9.30414784E+01	+2.62488143E+00	-6.68958332E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
2.281250	+8.61479914E+01	+9.30480079E+01	+2.62467098E+00	-6.77903443E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
2.312500	+8.61560791E+01	+9.30546244E+01	+2.62445774E+00	-6.86834606E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
2.343750	+8.61642727E+01	+9.30613279E+01	+2.62424171E+00	-6.95751652E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
2.375000	+8.61725720E+01	+9.30681181E+01	+2.62402290E+00	-7.04654418E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
2.406250	+8.61809767E+01	+9.30749950E+01	+2.62380130E+00	-7.13542738E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
2.437500	+8.61894868E+01	+9.30819585E+01	+2.62357693E+00	-7.22416449E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
2.468750	+8.61981021E+01	+9.30890084E+01	+2.62334979E+00	-7.31275388E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
2.500000	+8.62068224E+01	+9.30961446E+01	+2.62311989E+00	-7.40119396E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
2.531250	+8.62156475E+01	+9.31033669E+01	+2.62288722E+00	-7.48948310E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
2.562500	+8.62245772E+01	+9.31106753E+01	+2.62265179E+00	-7.57761973E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
2.593750	+8.62336113E+01	+9.31180696E+01	+2.62241362E+00	-7.66560225E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
2.625000	+8.62427498E+01	+9.31255496E+01	+2.62217269E+00	-7.75342910E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
2.656250	+8.62519923E+01	+9.31331152E+01	+2.62192903E+00	-7.84109872E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
2.687500	+8.62613388E+01	+9.31407663E+01	+2.62168263E+00	-7.92860956E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
2.718750	+8.62707889E+01	+9.31485028E+01	+2.62143349E+00	-8.01596007E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
2.750000	+8.62803426E+01	+9.31563245E+01	+2.62118163E+00	-8.10314874E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
2.781250	+8.62899997E+01	+9.31642312E+01	+2.62092704E+00	-8.19017404E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
2.812500	+8.62997599E+01	+9.31722229E+01	+2.62066974E+00	-8.27703447E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
2.843750	+8.63096230E+01	+9.31802994E+01	+2.62040973E+00	-8.36372854E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
2.875000	+8.63195889E+01	+9.31884604E+01	+2.62014701E+00	-8.45025476E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
2.906250	+8.63296574E+01	+9.31967060E+01	+2.61988159E+00	-8.53661166E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
2.937500	+8.63398282E+01	+9.32050359E+01	+2.61961347E+00	-8.62279779E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
2.968750	+8.63501012E+01	+9.32134500E+01	+2.61934266E+00	-8.70881170E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
3.000000	+8.63604762E+01	+9.32219481E+01	+2.61906917E+00	-8.79465194E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
3.031250	+8.63709529E+01	+9.32305301E+01	+2.61879300E+00	-8.88031711E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
3.062500	+8.63815311E+01	+9.32391959E+01	+2.61851415E+00	-8.96580577E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
3.093750	+8.63922107E+01	+9.32479452E+01	+2.61823263E+00	-9.05120585E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.781250	+8.58869876E+01	+9.28346580E+01	+2.63155358E+00	-2.36066309E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.796875	+8.58884001E+01	+9.28358116E+01	+2.63151633E+00	-2.40765242E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.812500	+8.58898404E+01	+9.28369881E+01	+2.63147834E+00	-2.45463526E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.828125	+8.58913086E+01	+9.28381872E+01	+2.63143962E+00	-2.50160497E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.843750	+8.58928046E+01	+9.28394092E+01	+2.63140017E+00	-2.54856131E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.859375	+8.58943284E+01	+9.28406538E+01	+2.63135998E+00	-2.59550403E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.875000	+8.58958801E+01	+9.28419212E+01	+2.63131906E+00	-2.64243288E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.890625	+8.58974595E+01	+9.28432113E+01	+2.63127740E+00	-2.68934761E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.906250	+8.58990667E+01	+9.28445241E+01	+2.63123501E+00	-2.73624799E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.921875	+8.59007017E+01	+9.28458596E+01	+2.63119189E+00	-2.78313375E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.937500	+8.59023645E+01	+9.28472178E+01	+2.63114804E+00	-2.83000465E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.953125	+8.59040550E+01	+9.28485988E+01	+2.63110346E+00	-2.87686045E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.968750	+8.59057733E+01	+9.28500024E+01	+2.63105814E+00	-2.92370090E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.984375	+8.59075194E+01	+9.28514287E+01	+2.63101209E+00	-2.97052576E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.000000	+8.59092932E+01	+9.28528776E+01	+2.63096531E+00	-3.01733477E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.015625	+8.59110947E+01	+9.28543493E+01	+2.63091780E+00	-3.06412770E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.031250	+8.59129240E+01	+9.28558436E+01	+2.63086956E+00	-3.11090430E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.046875	+8.59147810E+01	+9.28573605E+01	+2.63082058E+00	-3.15766431E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.062500	+8.59166656E+01	+9.28589001E+01	+2.63077088E+00	-3.20440751E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.078125	+8.59185780E+01	+9.28604624E+01	+2.63072045E+00	-3.25113364E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.093750	+8.59205180E+01	+9.28620473E+01	+2.63066928E+00	-3.29784246E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.109375	+8.59224857E+01	+9.28636548E+01	+2.63061739E+00	-3.34453373E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.125000	+8.59244811E+01	+9.28652849E+01	+2.63056477E+00	-3.39120720E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.140625	+8.59265042E+01	+9.28669376E+01	+2.63051141E+00	-3.43786263E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.156250	+8.59285548E+01	+9.28686130E+01	+2.63045733E+00	-3.48449978E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.171875	+8.59306331E+01	+9.28703109E+01	+2.63040252E+00	-3.53111840E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.187500	+8.59327391E+01	+9.28720314E+01	+2.63034698E+00	-3.57771826E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.203125	+8.59348726E+01	+9.28737745E+01	+2.63029072E+00	-3.62429911E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.218750	+8.59370337E+01	+9.28755402E+01	+2.63023373E+00	-3.67086070E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.234375	+8.59392225E+01	+9.28773284E+01	+2.63017600E+00	-3.71740281E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.250000	+8.59414387E+01	+9.28791392E+01	+2.63011756E+00	-3.76392518E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.265625	+8.59436826E+01	+9.28809726E+01	+2.63005838E+00	-3.81042758E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.281250	+8.59459540E+01	+9.28828284E+01	+2.62999848E+00	-3.85690977E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.296875	+8.59482530E+01	+9.28847068E+01	+2.62993785E+00	-3.90337150E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.312500	+8.59505794E+01	+9.28866077E+01	+2.62987650E+00	-3.94981254E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.328125	+8.59529334E+01	+9.28885312E+01	+2.62981442E+00	-3.99623265E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.343750	+8.59553149E+01	+9.28904771E+01	+2.62975162E+00	-4.04263159E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.359375	+8.59577239E+01	+9.28924455E+01	+2.62968809E+00	-4.08900913E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.375000	+8.59601604E+01	+9.28944364E+01	+2.62962384E+00	-4.13536502E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.390625	+8.59626243E+01	+9.28964498E+01	+2.62955886E+00	-4.18169902E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.406250	+8.59651157E+01	+9.28984856E+01	+2.62949316E+00	-4.22801091E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.421875	+8.59676345E+01	+9.29005439E+01	+2.62942673E+00	-4.27430043E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.437500	+8.59701808E+01	+9.29026247E+01	+2.62935959E+00	-4.32056737E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.453125	+8.59727545E+01	+9.29047279E+01	+2.62929172E+00	-4.36681147E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.468750	+8.59753555E+01	+9.29068535E+01	+2.62922312E+00	-4.41303251E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.484375	+8.59779840E+01	+9.29090015E+01	+2.62915381E+00	-4.45923025E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.500000	+8.59806398E+01	+9.29111719E+01	+2.62908377E+00	-4.50540446E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.515625	+8.59833230E+01	+9.29133647E+01	+2.62901301E+00	-4.55155489E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.531250	+8.59860335E+01	+9.29155799E+01	+2.62894154E+00	-4.59768132E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
1.546875	+8.59887714E+01	+9.29178175E+01	+2.62886934E+00	-4.64379570E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.390625	+8.58607428E+01	+9.28132238E+01	+2.63224576E+00	-1.18231197E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.398438	+8.58610965E+01	+9.28135127E+01	+2.63223643E+00	-1.20593013E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.406250	+8.58614572E+01	+9.28138073E+01	+2.63222692E+00	-1.22954747E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.414062	+8.58618249E+01	+9.28141075E+01	+2.63221722E+00	-1.25316315E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.421875	+8.58621996E+01	+9.28144135E+01	+2.63220734E+00	-1.27677716E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.429688	+8.58625813E+01	+9.28147252E+01	+2.63219727E+00	-1.30038944E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.437500	+8.58629700E+01	+9.28150427E+01	+2.63218702E+00	-1.32399999E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.445312	+8.58633657E+01	+9.28153658E+01	+2.63217658E+00	-1.34760876E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.453125	+8.58637684E+01	+9.28156947E+01	+2.63216596E+00	-1.37121572E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.460938	+8.58641781E+01	+9.28160292E+01	+2.63215516E+00	-1.39482084E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.468750	+8.58645947E+01	+9.28163695E+01	+2.63214417E+00	-1.41842408E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.476562	+8.58650184E+01	+9.28167155E+01	+2.63213299E+00	-1.44202543E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.484375	+8.58654490E+01	+9.28170672E+01	+2.63212164E+00	-1.46562484E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.492188	+8.58658867E+01	+9.28174246E+01	+2.63211009E+00	-1.48922228E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.500000	+8.58663313E+01	+9.28177877E+01	+2.63209837E+00	-1.51281773E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.507812	+8.58667829E+01	+9.28181565E+01	+2.63208646E+00	-1.53641115E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.515625	+8.58672415E+01	+9.28185310E+01	+2.63207436E+00	-1.56000251E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.523438	+8.58677071E+01	+9.28189113E+01	+2.63206208E+00	-1.58359177E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.531250	+8.58681797E+01	+9.28192972E+01	+2.63204962E+00	-1.60717891E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.539062	+8.58686593E+01	+9.28196888E+01	+2.63203697E+00	-1.63076390E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.546875	+8.58691458E+01	+9.28200862E+01	+2.63202414E+00	-1.65434670E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.554688	+8.58696394E+01	+9.28204893E+01	+2.63201112E+00	-1.67792728E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.562500	+8.58701399E+01	+9.28208980E+01	+2.63199792E+00	-1.70150562E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.570312	+8.58706474E+01	+9.28213125E+01	+2.63198453E+00	-1.72508167E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.578125	+8.58711619E+01	+9.28217327E+01	+2.63197096E+00	-1.74865541E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.585938	+8.58716834E+01	+9.28221586E+01	+2.63195721E+00	-1.77222680E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.593750	+8.58722118E+01	+9.28225902E+01	+2.63194327E+00	-1.79579583E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.601562	+8.58727473E+01	+9.28230275E+01	+2.63192915E+00	-1.81936244E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.609375	+8.58732897E+01	+9.28234704E+01	+2.63191485E+00	-1.84292662E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.617188	+8.58738391E+01	+9.28239191E+01	+2.63190036E+00	-1.86648832E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.625000	+8.58743955E+01	+9.28243735E+01	+2.63188568E+00	-1.89004753E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.632812	+8.58749589E+01	+9.28248336E+01	+2.63187082E+00	-1.91360420E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.640625	+8.58755292E+01	+9.28252994E+01	+2.63185578E+00	-1.93715831E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.648438	+8.58761065E+01	+9.28257709E+01	+2.63184056E+00	-1.96070983E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.656250	+8.58766908E+01	+9.28262481E+01	+2.63182515E+00	-1.98425872E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.664062	+8.58772821E+01	+9.28267310E+01	+2.63180955E+00	-2.00780495E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.671875	+8.58778803E+01	+9.28272196E+01	+2.63179377E+00	-2.03134849E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.679688	+8.58784855E+01	+9.28277139E+01	+2.63177781E+00	-2.05488932E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.687500	+8.58790977E+01	+9.28282139E+01	+2.63176167E+00	-2.07842739E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.695312	+8.58797169E+01	+9.28287196E+01	+2.63174534E+00	-2.10196268E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.703125	+8.58803430E+01	+9.28292310E+01	+2.63172882E+00	-2.12549516E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.710938	+8.58809761E+01	+9.28297481E+01	+2.63171213E+00	-2.14902479E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.718750	+8.58816162E+01	+9.28302708E+01	+2.63169524E+00	-2.17255154E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.726562	+8.58822632E+01	+9.28307993E+01	+2.63167818E+00	-2.19607539E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.734375	+8.58829173E+01	+9.28313335E+01	+2.63166093E+00	-2.21959630E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.742188	+8.58835782E+01	+9.28318733E+01	+2.63164350E+00	-2.24311423E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.750000	+8.58842462E+01	+9.28324189E+01	+2.63162588E+00	-2.26662917E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.757812	+8.58849211E+01	+9.28329701E+01	+2.63160808E+00	-2.29014108E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.765625	+8.58856030E+01	+9.28335270E+01	+2.63159010E+00	-2.31364992E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.773438	+8.58862918E+01	+9.28340896E+01	+2.63157193E+00	-2.33715723E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.195312	+8.58541748E+01	+9.28078603E+01	+2.63241899E+00	-5.91404049E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.199219	+8.58542633E+01	+9.28079326E+01	+2.63241665E+00	-6.03228620E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.203125	+8.58543535E+01	+9.28080062E+01	+2.63241427E+00	-6.15053083E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.207031	+8.58544455E+01	+9.28080813E+01	+2.63241185E+00	-6.26877344E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.210938	+8.58545392E+01	+9.28081579E+01	+2.63240938E+00	-6.38701393E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.214844	+8.58546347E+01	+9.28082358E+01	+2.63240686E+00	-6.50525223E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.218750	+8.58547319E+01	+9.28083152E+01	+2.63240429E+00	-6.62348839E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.222656	+8.58548309E+01	+9.28083960E+01	+2.63240168E+00	-6.74172232E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.226562	+8.58549316E+01	+9.28084783E+01	+2.63239903E+00	-6.85995397E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.230469	+8.58550341E+01	+9.28085620E+01	+2.63239632E+00	-6.97818333E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.234375	+8.58551383E+01	+9.28086471E+01	+2.63239358E+00	-7.09641035E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.238281	+8.58552443E+01	+9.28087336E+01	+2.63239078E+00	-7.21463495E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.242188	+8.58553520E+01	+9.28088216E+01	+2.63238794E+00	-7.33285714E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.246094	+8.58554615E+01	+9.28089110E+01	+2.63238505E+00	-7.45107690E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.250000	+8.58555727E+01	+9.28090018E+01	+2.63238212E+00	-7.56929416E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.253906	+8.58556857E+01	+9.28090941E+01	+2.63237914E+00	-7.68750883E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.257812	+8.58558004E+01	+9.28091878E+01	+2.63237611E+00	-7.80572093E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.261719	+8.58559169E+01	+9.28092829E+01	+2.63237304E+00	-7.92393044E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.265625	+8.58560351E+01	+9.28093795E+01	+2.63236992E+00	-8.04213728E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.269531	+8.58561551E+01	+9.28094774E+01	+2.63236676E+00	-8.16034142E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.273438	+8.58562769E+01	+9.28095769E+01	+2.63236355E+00	-8.27854281E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.277344	+8.58564003E+01	+9.28096777E+01	+2.63236029E+00	-8.39674142E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.281250	+8.58565256E+01	+9.28097800E+01	+2.63235699E+00	-8.51493720E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.285156	+8.58566526E+01	+9.28098837E+01	+2.63235364E+00	-8.63313011E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.289062	+8.58567813E+01	+9.28099888E+01	+2.63235024E+00	-8.75132019E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.292969	+8.58569118E+01	+9.28100953E+01	+2.63234680E+00	-8.86950727E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.296875	+8.58570440E+01	+9.28102033E+01	+2.63234331E+00	-8.98769137E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.300781	+8.58571780E+01	+9.28103128E+01	+2.63233978E+00	-9.10587248E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.304688	+8.58573138E+01	+9.28104236E+01	+2.63233620E+00	-9.22405050E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.308594	+8.58574513E+01	+9.28105359E+01	+2.63233257E+00	-9.34222544E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.312500	+8.58575905E+01	+9.28106496E+01	+2.63232890E+00	-9.46039727E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.316406	+8.58577315E+01	+9.28107647E+01	+2.63232518E+00	-9.57856592E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.320312	+8.58578742E+01	+9.28108813E+01	+2.63232142E+00	-9.69673134E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.324219	+8.58580187E+01	+9.28109993E+01	+2.63231761E+00	-9.81489347E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.328125	+8.58581650E+01	+9.28111187E+01	+2.63231375E+00	-9.93305234E-04	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.332031	+8.58583130E+01	+9.28112396E+01	+2.63230985E+00	-1.00512079E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.335938	+8.58584627E+01	+9.28113618E+01	+2.63230590E+00	-1.01693600E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.339844	+8.58586142E+01	+9.28114855E+01	+2.63230190E+00	-1.02875088E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.343750	+8.58587674E+01	+9.28116107E+01	+2.63229786E+00	-1.04056540E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.347656	+8.58589224E+01	+9.28117373E+01	+2.63229377E+00	-1.05237959E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.351562	+8.58590792E+01	+9.28118653E+01	+2.63228964E+00	-1.06419341E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.355469	+8.58592376E+01	+9.28119947E+01	+2.63228546E+00	-1.07600688E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.359375	+8.58593979E+01	+9.28121255E+01	+2.63228123E+00	-1.08781999E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.363281	+8.58595599E+01	+9.28122578E+01	+2.63227696E+00	-1.09963273E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.367188	+8.58597236E+01	+9.28123915E+01	+2.63227264E+00	-1.11144510E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.371094	+8.58598891E+01	+9.28125267E+01	+2.63226828E+00	-1.12325711E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.375000	+8.58600563E+01	+9.28126632E+01	+2.63226386E+00	-1.13506873E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.378906	+8.58602253E+01	+9.28128012E+01	+2.63225941E+00	-1.14687997E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.382812	+8.58603961E+01	+9.28129407E+01	+2.63225490E+00	-1.15869083E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03
0.386719	+8.58605685E+01	+9.28130815E+01	+2.63225036E+00	-1.17050149E-03	+1.01137914E+02	-9.58677855E-02	-1.05497288E+03	+5.04134384E-01	+4.95865616E-01	+1.01111094E+02	-9.58467172E-02	-1.05492496E+03


==> anc/otoc_to_plot_free_M900_L1.1225_n250_beta10.0000.dat <==
400.000000	+4.15197712E+01	+5.08203599E+01	+2.92322487E+00	+3.43248576E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
408.000000	+4.12395119E+01	+5.07846364E+01	+2.94917768E+00	+3.05571585E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
416.000000	+4.09674193E+01	+5.07340266E+01	+2.97211632E+00	+2.70887863E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
424.000000	+4.07043049E+01	+5.06722311E+01	+2.99251974E+00	+2.60020457E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
432.000000	+4.04496370E+01	+5.06311377E+01	+3.01371960E+00	+2.48430715E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
440.000000	+4.02053280E+01	+5.05774483E+01	+3.03226865E+00	+2.32067895E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
448.000000	+3.99666904E+01	+5.05333453E+01	+3.05085046E+00	+2.35894700E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
456.000000	+3.97256607E+01	+5.04967391E+01	+3.07001180E+00	+2.29445499E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
464.000000	+3.94787213E+01	+5.04405000E+01	+3.08756174E+00	+2.37110542E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
472.000000	+3.92216341E+01	+5.04091925E+01	+3.10794949E+00	+2.61725635E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
480.000000	+3.89598410E+01	+5.03904032E+01	+3.12943784E+00	+2.49997187E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
488.000000	+3.87054761E+01	+5.03496023E+01	+3.14794904E+00	+2.36224450E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
496.000000	+3.84605448E+01	+5.03314038E+01	+3.16723375E+00	+2.47088289E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
504.000000	+3.82247959E+01	+5.03384831E+01	+3.18748316E+00	+2.39305579E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
512.000000	+3.80010972E+01	+5.03352919E+01	+3.20552265E+00	+2.28113367E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
520.000000	+3.77907053E+01	+5.03546870E+01	+3.22398130E+00	+2.23640745E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
528.000000	+3.75948573E+01	+5.03783919E+01	+3.24130517E+00	+2.09050934E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
536.000000	+3.74104020E+01	+5.04017328E+01	+3.25742945E+00	+2.11035040E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
544.000000	+3.72247463E+01	+5.04472948E+01	+3.27507077E+00	+2.12403229E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
552.000000	+3.70268409E+01	+5.04672636E+01	+3.29141397E+00	+1.95394066E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
560.000000	+3.68117439E+01	+5.04541992E+01	+3.30633382E+00	+2.13583497E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
568.000000	+3.65697212E+01	+5.04773865E+01	+3.32558733E+00	+2.41446222E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
576.000000	+3.63001361E+01	+5.04799307E+01	+3.34496522E+00	+2.15532141E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
584.000000	+3.60169630E+01	+5.04126017E+01	+3.36007247E+00	+1.86513320E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
592.000000	+3.57356319E+01	+5.03449590E+01	+3.37480735E+00	+1.96493025E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
600.000000	+3.54599581E+01	+5.03153691E+01	+3.39151136E+00	+1.96044597E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
608.000000	+3.51882719E+01	+5.02631145E+01	+3.40617449E+00	+1.73602744E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
616.000000	+3.49316325E+01	+5.02054580E+01	+3.41928779E+00	+1.69145785E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
624.000000	+3.47014432E+01	+5.01898320E+01	+3.43323781E+00	+1.67312700E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
632.000000	+3.44928051E+01	+5.01810335E+01	+3.44605783E+00	+1.47745688E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
640.000000	+3.43034008E+01	+5.01622863E+01	+3.45687712E+00	+1.44360745E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
648.000000	+3.41316254E+01	+5.01864333E+01	+3.46915555E+00	+1.57467002E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
656.000000	+3.39630024E+01	+5.02265239E+01	+3.48207184E+00	+1.58419264E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
664.000000	+3.37858407E+01	+5.02527924E+01	+3.49450263E+00	+1.63445726E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
672.000000	+3.35897356E+01	+5.02841798E+01	+3.50822316E+00	+1.80088445E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
680.000000	+3.33678356E+01	+5.03161706E+01	+3.52331678E+00	+1.86112184E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
688.000000	+3.31252491E+01	+5.03242953E+01	+3.53800111E+00	+1.73628064E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
696.000000	+3.28715348E+01	+5.02973039E+01	+3.55109727E+00	+1.63485374E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
704.000000	+3.26169977E+01	+5.02718663E+01	+3.56415877E+00	+1.76459938E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
712.000000	+3.23721057E+01	+5.02968780E+01	+3.57933086E+00	+1.83446273E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
720.000000	+3.21330599E+01	+5.03138035E+01	+3.59351017E+00	+1.55250963E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
728.000000	+3.18937350E+01	+5.02693375E+01	+3.60417101E+00	+1.19529803E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
736.000000	+3.16596988E+01	+5.01914910E+01	+3.61263494E+00	+1.16796171E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
744.000000	+3.14411558E+01	+5.01633789E+01	+3.62285840E+00	+1.40443519E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
752.000000	+3.12315225E+01	+5.01844560E+01	+3.63510590E+00	+1.47492181E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
760.000000	+3.10226429E+01	+5.01919415E+01	+3.64645715E+00	+1.38357556E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
768.000000	+3.08054663E+01	+5.01826433E+01	+3.65724311E+00	+1.36306579E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
776.000000	+3.05828914E+01	+5.01748464E+01	+3.66826620E+00	+1.37010636E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
784.000000	+3.03664860E+01	+5.01731339E+01	+3.67916481E+00	+1.33970086E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
792.000000	+3.01554891E+01	+5.01719351E+01	+3.68970142E+00	+1.29444994E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
200.000000	+4.78331534E+01	+5.17024476E+01	+2.04621929E+00	+7.61836462E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
204.000000	+4.76011959E+01	+5.15880719E+01	+2.07615513E+00	+7.34955509E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
208.000000	+4.74032811E+01	+5.15068971E+01	+2.10501573E+00	+7.04396989E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
212.000000	+4.72369965E+01	+5.14549907E+01	+2.13250689E+00	+6.69789668E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
216.000000	+4.70997613E+01	+5.14292598E+01	+2.15859890E+00	+6.35098436E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
220.000000	+4.69886421E+01	+5.14264812E+01	+2.18331476E+00	+6.01145436E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
224.000000	+4.69000512E+01	+5.14428502E+01	+2.20669054E+00	+5.71806221E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
228.000000	+4.68290711E+01	+5.14746319E+01	+2.22905926E+00	+5.54832122E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
232.000000	+4.67692475E+01	+5.15182278E+01	+2.25107711E+00	+5.51802667E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
236.000000	+4.67133382E+01	+5.15685673E+01	+2.27320348E+00	+5.54206531E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
240.000000	+4.66541496E+01	+5.16184205E+01	+2.29541363E+00	+5.55196245E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
244.000000	+4.65852138E+01	+5.16609521E+01	+2.31761917E+00	+5.57203081E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
248.000000	+4.65017201E+01	+5.16922859E+01	+2.33998988E+00	+5.61265942E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
252.000000	+4.64013476E+01	+5.17101872E+01	+2.36252045E+00	+5.58529163E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
256.000000	+4.62842581E+01	+5.17120100E+01	+2.38467221E+00	+5.42704073E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
260.000000	+4.61522544E+01	+5.16966609E+01	+2.40593678E+00	+5.22072471E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
264.000000	+4.60077638E+01	+5.16670107E+01	+2.42643801E+00	+5.07145252E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
268.000000	+4.58529453E+01	+5.16269230E+01	+2.44650840E+00	+4.95270571E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
272.000000	+4.56890570E+01	+5.15770339E+01	+2.46605965E+00	+4.79825478E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
276.000000	+4.55167514E+01	+5.15166782E+01	+2.48489443E+00	+4.64121107E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
280.000000	+4.53373103E+01	+5.14480153E+01	+2.50318934E+00	+4.52144860E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
284.000000	+4.51532327E+01	+5.13741592E+01	+2.52106602E+00	+4.36951445E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
288.000000	+4.49673580E+01	+5.12954469E+01	+2.53814546E+00	+4.13890662E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
292.000000	+4.47821015E+01	+5.12124587E+01	+2.55417728E+00	+3.93683609E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
296.000000	+4.45998081E+01	+5.11303698E+01	+2.56964015E+00	+3.85538981E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
300.000000	+4.44228012E+01	+5.10545810E+01	+2.58502039E+00	+3.79142759E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
304.000000	+4.42525991E+01	+5.09842768E+01	+2.59997157E+00	+3.61630097E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
308.000000	+4.40900756E+01	+5.09165177E+01	+2.61395080E+00	+3.40459945E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
312.000000	+4.39367106E+01	+5.08542572E+01	+2.62720836E+00	+3.29335486E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
316.000000	+4.37945527E+01	+5.08032403E+01	+2.64029764E+00	+3.22901305E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
320.000000	+4.36646997E+01	+5.07632692E+01	+2.65304047E+00	+3.08032410E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
324.000000	+4.35469252E+01	+5.07304707E+01	+2.66494023E+00	+2.90974813E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
328.000000	+4.34407892E+01	+5.07065374E+01	+2.67631845E+00	+2.88685685E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
332.000000	+4.33458219E+01	+5.06972009E+01	+2.68803509E+00	+2.98946965E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
336.000000	+4.32604036E+01	+5.07020122E+01	+2.70023421E+00	+3.03985970E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
340.000000	+4.31814647E+01	+5.07138125E+01	+2.71235397E+00	+3.01553915E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
344.000000	+4.31054851E+01	+5.07288003E+01	+2.72435852E+00	+3.08416030E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
348.000000	+4.30291525E+01	+5.07496598E+01	+2.73702725E+00	+3.31382889E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
352.000000	+4.29493425E+01	+5.07774593E+01	+2.75086915E+00	+3.55974608E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
356.000000	+4.28634041E+01	+5.08069363E+01	+2.76550522E+00	+3.68293418E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
360.000000	+4.27696955E+01	+5.08318872E+01	+2.78033263E+00	+3.70922725E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
364.000000	+4.26676974E+01	+5.08504767E+01	+2.79517904E+00	+3.71665379E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
368.000000	+4.25579289E+01	+5.08634350E+01	+2.81006586E+00	+3.70833324E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
372.000000	+4.24418334E+01	+5.08710052E+01	+2.82484570E+00	+3.66830390E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
376.000000	+4.23209872E+01	+5.08738419E+01	+2.83941229E+00	+3.63801239E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
380.000000	+4.21959985E+01	+5.08740986E+01	+2.85394980E+00	+3.65158749E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
384.000000	+4.20666869E+01	+5.08730788E+01	+2.86862499E+00	+3.65338537E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
388.000000	+4.19333786E+01	+5.08688571E+01	+2.88317688E+00	+3.56129914E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
392.000000	+4.17972450E+01	+5.08581427E+01	+2.89711538E+00	+3.39307624E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
396.000000	+4.16592735E+01	+5.08406240E+01	+2.91032149E+00	+3.20997892E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
100.000000	+6.27616241E+01	+6.46682138E+01	+1.33846330E+00	+9.04578355E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
102.000000	+6.25649777E+01	+6.45054303E+01	+1.35606846E+00	+8.55937807E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
104.000000	+6.23443358E+01	+6.43173326E+01	+1.37270081E+00	+8.06201550E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
106.000000	+6.21019143E+01	+6.41059627E+01	+1.38831652E+00	+7.55162006E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
108.000000	+6.18400063E+01	+6.38735096E+01	+1.40290729E+00	+7.04754021E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
110.000000	+6.15609036E+01	+6.36222503E+01	+1.41650668E+00	+6.57213251E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
112.000000	+6.12668124E+01	+6.33544824E+01	+1.42919582E+00	+6.14991525E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
114.000000	+6.09597680E+01	+6.30724519E+01	+1.44110635E+00	+5.80558407E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
116.000000	+6.06415579E+01	+6.27782758E+01	+1.45241816E+00	+5.56095770E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
118.000000	+6.03136617E+01	+6.24738664E+01	+1.46335018E+00	+5.43139566E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
120.000000	+5.99772173E+01	+6.21608646E+01	+1.47414374E+00	+5.42250100E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
122.000000	+5.96330227E+01	+6.18405941E+01	+1.48504018E+00	+5.52791876E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
124.000000	+5.92815766E+01	+6.15140458E+01	+1.49625542E+00	+5.72884392E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
126.000000	+5.89231583E+01	+6.11819011E+01	+1.50795556E+00	+5.99557799E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
128.000000	+5.85579381E+01	+6.08445943E+01	+1.52023773E+00	+6.29116348E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
130.000000	+5.81861049E+01	+6.05024094E+01	+1.53312021E+00	+6.57674495E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
132.000000	+5.78079896E+01	+6.01555990E+01	+1.54654471E+00	+6.81784010E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
134.000000	+5.74241648E+01	+5.98045073E+01	+1.56039157E+00	+6.99026576E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
136.000000	+5.70355006E+01	+5.94496780E+01	+1.57450577E+00	+7.08427848E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
138.000000	+5.66431682E+01	+5.90919275E+01	+1.58872868E+00	+7.10575491E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
140.000000	+5.62485889E+01	+5.87323690E+01	+1.60292879E+00	+7.07395549E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
142.000000	+5.58533424E+01	+5.83723810E+01	+1.61702451E+00	+7.01635543E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
144.000000	+5.54590498E+01	+5.80135256E+01	+1.63099421E+00	+6.96184407E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
146.000000	+5.50672575E+01	+5.76574305E+01	+1.64487188E+00	+6.93401056E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
148.000000	+5.46793427E+01	+5.73056613E+01	+1.65873025E+00	+6.94615017E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
150.000000	+5.42964581E+01	+5.69596072E+01	+1.67265648E+00	+6.99911313E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
152.000000	+5.39195227E+01	+5.66204078E+01	+1.68672671E+00	+7.08235264E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
154.000000	+5.35492571E+01	+5.62889305E+01	+1.70098589E+00	+7.17773104E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
156.000000	+5.31862504E+01	+5.59658043E+01	+1.71543763E+00	+7.26501079E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
158.000000	+5.28310375E+01	+5.56514940E+01	+1.73004594E+00	+7.32761169E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
160.000000	+5.24841664E+01	+5.53463960E+01	+1.74474808E+00	+7.35718269E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
162.000000	+5.21462353E+01	+5.50509277E+01	+1.75947467E+00	+7.35579858E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
164.000000	+5.18178910E+01	+5.47655877E+01	+1.77417127E+00	+7.33513451E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
166.000000	+5.14997906E+01	+5.44909708E+01	+1.78881521E+00	+7.31275631E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
168.000000	+5.11925411E+01	+5.42277344E+01	+1.80342230E+00	+7.30653660E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
170.000000	+5.08966370E+01	+5.39765279E+01	+1.81804135E+00	+7.32888349E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
172.000000	+5.06124163E+01	+5.37379050E+01	+1.83273783E+00	+7.38266286E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
174.000000	+5.03400476E+01	+5.35122459E+01	+1.84757200E+00	+7.46026213E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
176.000000	+5.00795521E+01	+5.32997142E+01	+1.86257888E+00	+7.54624564E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
178.000000	+4.98308501E+01	+5.31002610E+01	+1.87775699E+00	+7.62275621E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
180.000000	+4.95938142E+01	+5.29136746E+01	+1.89306991E+00	+7.67568268E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
182.000000	+4.93683126E+01	+5.27396602E+01	+1.90845972E+00	+7.69919448E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
184.000000	+4.91542296E+01	+5.25779216E+01	+1.92386668E+00	+7.69688754E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
186.000000	+4.89514613E+01	+5.24282187E+01	+1.93924727E+00	+7.67928060E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
188.000000	+4.87598943E+01	+5.22903841E+01	+1.95458381E+00	+7.65896513E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
190.000000	+4.85793780E+01	+5.21642972E+01	+1.96988313E+00	+7.64550610E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
192.000000	+4.84097020E+01	+5.20498293E+01	+1.98516583E+00	+7.64193499E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
194.000000	+4.82505888E+01	+5.19467830E+01	+2.00045087E+00	+7.64377767E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
196.000000	+4.81017041E+01	+5.18548476E+01	+2.01574094E+00	+7.64062770E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
198.000000	+4.79626820E+01	+5.17735851E+01	+2.03101338E+00	+7.63180990E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
50.000000	+5.79022509E+01	+5.91512786E+01	+9.15512538E-01	+2.55833868E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
51.000000	+5.81556193E+01	+5.94080769E+01	+9.18254935E-01	+2.92645540E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
52.000000	+5.84050047E+01	+5.96613643E+01	+9.21365449E-01	+3.29448064E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
53.000000	+5.86502233E+01	+5.99109606E+01	+9.24843897E-01	+3.66134216E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
54.000000	+5.88910905E+01	+6.01566837E+01	+9.28688133E-01	+4.02516159E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
55.000000	+5.91274225E+01	+6.03983501E+01	+9.32894220E-01	+4.38433557E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
56.000000	+5.93590372E+01	+6.06357768E+01	+9.37456804E-01	+4.73769864E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
57.000000	+5.95857550E+01	+6.08687824E+01	+9.42369617E-01	+5.08457199E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
58.000000	+5.98073990E+01	+6.10971882E+01	+9.47625948E-01	+5.42470011E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
59.000000	+6.00237948E+01	+6.13208181E+01	+9.53219017E-01	+5.75810128E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
60.000000	+6.02347707E+01	+6.15394991E+01	+9.59142151E-01	+6.08487347E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
61.000000	+6.04401565E+01	+6.17530606E+01	+9.65388764E-01	+6.40500354E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
62.000000	+6.06397839E+01	+6.19613335E+01	+9.71952158E-01	+6.71822220E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
63.000000	+6.08334855E+01	+6.21641495E+01	+9.78825209E-01	+7.02393407E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
64.000000	+6.10210954E+01	+6.23613409E+01	+9.86000026E-01	+7.32123381E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
65.000000	+6.12024489E+01	+6.25527404E+01	+9.93467676E-01	+7.60899969E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
66.000000	+6.13773836E+01	+6.27381809E+01	+1.00121803E+00	+7.88604008E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
67.000000	+6.15457397E+01	+6.29174970E+01	+1.00923976E+00	+8.15125865E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
68.000000	+6.17073614E+01	+6.30905251E+01	+1.01752054E+00	+8.40380206E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
69.000000	+6.18620971E+01	+6.32571051E+01	+1.02604736E+00	+8.64315981E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
70.000000	+6.20098004E+01	+6.34170817E+01	+1.03480686E+00	+8.86919726E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
71.000000	+6.21503306E+01	+6.35703046E+01	+1.04378575E+00	+9.08211755E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
72.000000	+6.22835530E+01	+6.37166301E+01	+1.05297110E+00	+9.28236258E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
73.000000	+6.24093389E+01	+6.38559206E+01	+1.06235048E+00	+9.47047452E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
74.000000	+6.25275658E+01	+6.39880453E+01	+1.07191205E+00	+9.64694555E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
75.000000	+6.26381171E+01	+6.41128799E+01	+1.08164437E+00	+9.81208406E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
76.000000	+6.27408826E+01	+6.42303060E+01	+1.09153621E+00	+9.96592049E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
77.000000	+6.28357585E+01	+6.43402110E+01	+1.10157621E+00	+1.01081669E-02	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
78.000000	+6.29226476E+01	+6.44424880E+01	+1.11175255E+00	+1.02382336E-02	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
79.000000	+6.30014603E+01	+6.45370362E+01	+1.12205268E+00	+1.03552944E-02	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
80.000000	+6.30721154E+01	+6.46237608E+01	+1.13246314E+00	+1.04583866E-02	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
81.000000	+6.31345408E+01	+6.47025743E+01	+1.14296945E+00	+1.05465232E-02	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
82.000000	+6.31886752E+01	+6.47733972E+01	+1.15355618E+00	+1.06187987E-02	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
83.000000	+6.32344687E+01	+6.48361596E+01	+1.16420705E+00	+1.06744703E-02	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
84.000000	+6.32718843E+01	+6.48908022E+01	+1.17490512E+00	+1.07130051E-02	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
85.000000	+6.33008988E+01	+6.49372778E+01	+1.18563306E+00	+1.07340889E-02	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
86.000000	+6.33215036E+01	+6.49755525E+01	+1.19637330E+00	+1.07376032E-02	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
87.000000	+6.33337060E+01	+6.50056066E+01	+1.20710827E+00	+1.07235784E-02	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
88.000000	+6.33375289E+01	+6.50274355E+01	+1.21782046E+00	+1.06921377E-02	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
89.000000	+6.33330121E+01	+6.50410501E+01	+1.22849254E+00	+1.06434444E-02	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
90.000000	+6.33202125E+01	+6.50464775E+01	+1.23910735E+00	+1.05776629E-02	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
91.000000	+6.32992040E+01	+6.50437610E+01	+1.24964787E+00	+1.04949413E-02	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
92.000000	+6.32700781E+01	+6.50329603E+01	+1.26009723E+00	+1.03954162E-02	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
93.000000	+6.32329441E+01	+6.50141517E+01	+1.27043870E+00	+1.02792371E-02	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
94.000000	+6.31879288E+01	+6.49874282E+01	+1.28065570E+00	+1.01466045E-02	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
95.000000	+6.31351767E+01	+6.49528999E+01	+1.29073191E+00	+9.99781334E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
96.000000	+6.30748497E+01	+6.49106934E+01	+1.30065133E+00	+9.83329483E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
97.000000	+6.30071272E+01	+6.48609526E+01	+1.31039850E+00	+9.65364891E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
98.000000	+6.29322049E+01	+6.48038381E+01	+1.31995863E+00	+9.45966581E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
99.000000	+6.28502949E+01	+6.47395273E+01	+1.32931783E+00	+9.25873638E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
25.000000	+5.08205040E+01	+5.21210660E+01	+9.55943636E-01	-5.06888572E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
25.500000	+5.09659015E+01	+5.22632078E+01	+9.53437196E-01	-4.95687159E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
26.000000	+5.11116020E+01	+5.24057332E+01	+9.50986764E-01	-4.84356246E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
26.500000	+5.12575648E+01	+5.25486027E+01	+9.48593634E-01	-4.72816326E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
27.000000	+5.14037509E+01	+5.26917777E+01	+9.46258601E-01	-4.61157946E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
27.500000	+5.15501229E+01	+5.28352207E+01	+9.43982054E-01	-4.49451833E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
28.000000	+5.16966452E+01	+5.29788959E+01	+9.41764082E-01	-4.37747522E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
28.500000	+5.18432843E+01	+5.31227689E+01	+9.39604579E-01	-4.26073091E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
29.000000	+5.19900086E+01	+5.32668077E+01	+9.37503352E-01	-4.14435913E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
29.500000	+5.21367887E+01	+5.34109817E+01	+9.35460220E-01	-4.02824345E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
30.000000	+5.22835965E+01	+5.35552626E+01	+9.33475108E-01	-3.91210190E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
30.500000	+5.24304059E+01	+5.36996239E+01	+9.31548118E-01	-3.79551770E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
31.000000	+5.25771920E+01	+5.38440406E+01	+9.29679590E-01	-3.67797422E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
31.500000	+5.27239311E+01	+5.39884895E+01	+9.27870144E-01	-3.55889227E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
32.000000	+5.28706001E+01	+5.41329482E+01	+9.26120698E-01	-3.43766762E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
32.500000	+5.30171768E+01	+5.42773955E+01	+9.24432476E-01	-3.31370723E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
33.000000	+5.31636391E+01	+5.44218110E+01	+9.22806991E-01	-3.18646220E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
33.500000	+5.33099650E+01	+5.45661745E+01	+9.21246014E-01	-3.05545641E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
34.000000	+5.34561324E+01	+5.47104659E+01	+9.19751534E-01	-2.92030948E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
34.500000	+5.36021189E+01	+5.48546652E+01	+9.18325705E-01	-2.78075349E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
35.000000	+5.37479015E+01	+5.49987518E+01	+9.16970781E-01	-2.63664302E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
35.500000	+5.38934569E+01	+5.51427050E+01	+9.15689062E-01	-2.48795830E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
36.000000	+5.40387611E+01	+5.52865033E+01	+9.14482823E-01	-2.33480201E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
36.500000	+5.41837895E+01	+5.54301243E+01	+9.13354260E-01	-2.17739009E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
37.000000	+5.43285170E+01	+5.55735453E+01	+9.12305433E-01	-2.01603745E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
37.500000	+5.44729180E+01	+5.57167427E+01	+9.11338222E-01	-1.85113964E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
38.000000	+5.46169664E+01	+5.58596921E+01	+9.10454293E-01	-1.68315162E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
38.500000	+5.47606359E+01	+5.60023688E+01	+9.09655070E-01	-1.51256488E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
39.000000	+5.49038999E+01	+5.61447473E+01	+9.08941728E-01	-1.33988412E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
39.500000	+5.50467319E+01	+5.62868021E+01	+9.08315186E-01	-1.16560486E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
40.000000	+5.51891052E+01	+5.64285072E+01	+9.07776123E-01	-9.90192738E-04	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
40.500000	+5.53309936E+01	+5.65698365E+01	+9.07324994E-01	-8.14065846E-04	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
41.000000	+5.54723708E+01	+5.67107642E+01	+9.06962057E-01	-6.37580463E-04	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
41.500000	+5.56132111E+01	+5.68512644E+01	+9.06687413E-01	-4.61020929E-04	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
42.000000	+5.57534891E+01	+5.69913116E+01	+9.06501036E-01	-2.84593827E-04	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
42.500000	+5.58931797E+01	+5.71308807E+01	+9.06402819E-01	-1.08426539E-04	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
43.000000	+5.60322585E+01	+5.72699469E+01	+9.06392610E-01	+6.74300304E-05	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
43.500000	+5.61707016E+01	+5.74084860E+01	+9.06470249E-01	+2.42994944E-04	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
44.000000	+5.63084852E+01	+5.75464743E+01	+9.06635605E-01	+4.18347516E-04	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
44.500000	+5.64455862E+01	+5.76838886E+01	+9.06888597E-01	+5.93615077E-04	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
45.000000	+5.65819818E+01	+5.78207061E+01	+9.07229220E-01	+7.68959008E-04	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
45.500000	+5.67176495E+01	+5.79569045E+01	+9.07657556E-01	+9.44559880E-04	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
46.000000	+5.68525670E+01	+5.80924619E+01	+9.08173780E-01	+1.12060252E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
46.500000	+5.69867122E+01	+5.82273566E+01	+9.08778158E-01	+1.29726177E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
47.000000	+5.71200630E+01	+5.83615674E+01	+9.09471042E-01	+1.47468969E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
47.500000	+5.72525974E+01	+5.84950728E+01	+9.10252848E-01	+1.65300474E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
48.000000	+5.73842935E+01	+5.86278518E+01	+9.11124046E-01	+1.83228338E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
48.500000	+5.75151292E+01	+5.87598832E+01	+9.12085131E-01	+2.01255445E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
49.000000	+5.76450822E+01	+5.88911458E+01	+9.13136601E-01	+2.19379642E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
49.500000	+5.77741303E+01	+5.90216181E+01	+9.14278928E-01	+2.37551208E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
12.500000	+4.73917511E+01	+4.87854118E+01	+1.02508105E+00	-5.43547809E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
12.750000	+4.74545993E+01	+4.88463688E+01	+1.02372308E+00	-5.42821815E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
13.000000	+4.75178008E+01	+4.89076841E+01	+1.02236694E+00	-5.42221455E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
13.250000	+4.75813396E+01	+4.89693409E+01	+1.02101198E+00	-5.41875424E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
13.500000	+4.76452010E+01	+4.90313236E+01	+1.01965756E+00	-5.41787570E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
13.750000	+4.77093716E+01	+4.90936180E+01	+1.01830304E+00	-5.41957290E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
14.000000	+4.77738392E+01	+4.91562108E+01	+1.01694777E+00	-5.42379752E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
14.250000	+4.78385926E+01	+4.92190901E+01	+1.01559114E+00	-5.43046146E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
14.500000	+4.79036218E+01	+4.92822451E+01	+1.01423254E+00	-5.43943971E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
14.750000	+4.79689178E+01	+4.93456659E+01	+1.01287142E+00	-5.45057341E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
15.000000	+4.80344723E+01	+4.94093436E+01	+1.01150726E+00	-5.46367318E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
15.250000	+4.81002780E+01	+4.94732702E+01	+1.01013958E+00	-5.47852258E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
15.500000	+4.81663283E+01	+4.95374386E+01	+1.00876800E+00	-5.49488172E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
15.750000	+4.82326173E+01	+4.96018424E+01	+1.00739214E+00	-5.51249093E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
16.000000	+4.82991397E+01	+4.96664760E+01	+1.00601175E+00	-5.53107451E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
16.250000	+4.83658907E+01	+4.97313344E+01	+1.00462661E+00	-5.55034446E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
16.500000	+4.84328661E+01	+4.97964131E+01	+1.00323658E+00	-5.57000418E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
16.750000	+4.85000620E+01	+4.98617083E+01	+1.00184160E+00	-5.58975211E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
17.000000	+4.85674749E+01	+4.99272163E+01	+1.00044170E+00	-5.60928526E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
17.250000	+4.86351016E+01	+4.99929342E+01	+9.99036962E-01	-5.62830263E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
17.500000	+4.87029389E+01	+5.00588591E+01	+9.97627550E-01	-5.64650842E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
17.750000	+4.87709841E+01	+5.01249887E+01	+9.96213707E-01	-5.66361506E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
18.000000	+4.88392346E+01	+5.01913205E+01	+9.94795743E-01	-5.67934611E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
18.250000	+4.89076875E+01	+5.02578526E+01	+9.93374034E-01	-5.69343880E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
18.500000	+4.89763404E+01	+5.03245828E+01	+9.91949023E-01	-5.70564640E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
18.750000	+4.90451906E+01	+5.03915093E+01	+9.90521211E-01	-5.71574032E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
19.000000	+4.91142354E+01	+5.04586302E+01	+9.89091153E-01	-5.72351190E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
19.250000	+4.91834722E+01	+5.05259436E+01	+9.87659455E-01	-5.72877394E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
19.500000	+4.92528981E+01	+5.05934475E+01	+9.86226766E-01	-5.73136197E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
19.750000	+4.93225101E+01	+5.06611400E+01	+9.84793774E-01	-5.73113515E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
20.000000	+4.93923053E+01	+5.07290188E+01	+9.83361199E-01	-5.72797693E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
20.250000	+4.94622803E+01	+5.07970818E+01	+9.81929786E-01	-5.72179547E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
20.500000	+4.95324318E+01	+5.08653266E+01	+9.80500301E-01	-5.71252366E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
20.750000	+4.96027562E+01	+5.09337506E+01	+9.79073524E-01	-5.70011898E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
21.000000	+4.96732498E+01	+5.10023512E+01	+9.77650241E-01	-5.68456304E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
21.250000	+4.97439087E+01	+5.10711254E+01	+9.76231242E-01	-5.66586089E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
21.500000	+4.98147287E+01	+5.11400701E+01	+9.74817311E-01	-5.64404011E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
21.750000	+4.98857056E+01	+5.12091822E+01	+9.73409222E-01	-5.61914966E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
22.000000	+4.99568351E+01	+5.12784581E+01	+9.72007736E-01	-5.59125857E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
22.250000	+5.00281124E+01	+5.13478942E+01	+9.70613593E-01	-5.56045445E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
22.500000	+5.00995330E+01	+5.14174867E+01	+9.69227509E-01	-5.52684178E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
22.750000	+5.01710919E+01	+5.14872316E+01	+9.67850172E-01	-5.49054024E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
23.000000	+5.02427843E+01	+5.15571248E+01	+9.66482239E-01	-5.45168275E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
23.250000	+5.03146049E+01	+5.16271619E+01	+9.65124331E-01	-5.41041353E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
23.500000	+5.03865488E+01	+5.16973386E+01	+9.63777032E-01	-5.36688613E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
23.750000	+5.04586106E+01	+5.17676502E+01	+9.62440888E-01	-5.32126133E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
24.000000	+5.05307852E+01	+5.18380921E+01	+9.61116401E-01	-5.27370517E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
24.250000	+5.06030671E+01	+5.19086595E+01	+9.59804035E-01	-5.22438686E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
24.500000	+5.06754511E+01	+5.19793475E+01	+9.58504208E-01	-5.17347680E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
24.750000	+5.07479318E+01	+5.20501513E+01	+9.57217297E-01	-5.12181351E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
6.250000	+4.60124471E+01	+4.74553351E+01	+1.05979386E+00	-5.31628662E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
6.375000	+4.60345474E+01	+4.74764735E+01	+1.05912701E+00	-5.35343238E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
6.500000	+4.60569581E+01	+4.74979164E+01	+1.05845551E+00	-5.38926108E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
6.625000	+4.60796735E+01	+4.75196582E+01	+1.05777969E+00	-5.42248466E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
6.750000	+4.61026875E+01	+4.75416936E+01	+1.05709989E+00	-5.45316277E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
6.875000	+4.61259942E+01	+4.75640171E+01	+1.05641640E+00	-5.48135814E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
7.000000	+4.61495876E+01	+4.75866232E+01	+1.05572955E+00	-5.50713641E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
7.125000	+4.61734619E+01	+4.76095064E+01	+1.05503962E+00	-5.53056594E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
7.250000	+4.61976113E+01	+4.76326613E+01	+1.05434690E+00	-5.55171761E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
7.375000	+4.62220298E+01	+4.76560825E+01	+1.05365169E+00	-5.57066469E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
7.500000	+4.62467118E+01	+4.76797646E+01	+1.05295424E+00	-5.58748257E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
7.625000	+4.62716513E+01	+4.77037023E+01	+1.05225482E+00	-5.60224864E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
7.750000	+4.62968428E+01	+4.77278901E+01	+1.05155368E+00	-5.61504202E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
7.875000	+4.63222807E+01	+4.77523227E+01	+1.05085106E+00	-5.62594341E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
8.000000	+4.63479592E+01	+4.77769950E+01	+1.05014719E+00	-5.63503489E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
8.125000	+4.63738728E+01	+4.78019017E+01	+1.04944230E+00	-5.64239966E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
8.250000	+4.64000162E+01	+4.78270377E+01	+1.04873659E+00	-5.64812191E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
8.375000	+4.64263838E+01	+4.78523977E+01	+1.04803027E+00	-5.65228657E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
8.500000	+4.64529703E+01	+4.78779767E+01	+1.04732352E+00	-5.65497915E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
8.625000	+4.64797704E+01	+4.79037698E+01	+1.04661652E+00	-5.65628548E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
8.750000	+4.65067790E+01	+4.79297719E+01	+1.04590945E+00	-5.65629157E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
8.875000	+4.65339910E+01	+4.79559781E+01	+1.04520245E+00	-5.65508338E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
9.000000	+4.65614012E+01	+4.79823836E+01	+1.04449568E+00	-5.65274664E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
9.125000	+4.65890047E+01	+4.80089837E+01	+1.04378926E+00	-5.64936665E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
9.250000	+4.66167966E+01	+4.80357736E+01	+1.04308333E+00	-5.64502812E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
9.375000	+4.66447722E+01	+4.80627486E+01	+1.04237801E+00	-5.63981494E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
9.500000	+4.66729267E+01	+4.80899044E+01	+1.04167338E+00	-5.63381007E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
9.625000	+4.67012555E+01	+4.81172362E+01	+1.04096955E+00	-5.62709531E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
9.750000	+4.67297541E+01	+4.81447398E+01	+1.04026661E+00	-5.61975114E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
9.875000	+4.67584181E+01	+4.81724109E+01	+1.03956462E+00	-5.61185659E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
10.000000	+4.67872432E+01	+4.82002451E+01	+1.03886364E+00	-5.60348908E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
10.125000	+4.68162250E+01	+4.82282383E+01	+1.03816374E+00	-5.59472425E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
10.250000	+4.68453594E+01	+4.82563864E+01	+1.03746496E+00	-5.58563581E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
10.375000	+4.68746425E+01	+4.82846854E+01	+1.03676733E+00	-5.57629547E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
10.500000	+4.69040702E+01	+4.83131315E+01	+1.03607089E+00	-5.56677274E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
10.625000	+4.69336388E+01	+4.83417207E+01	+1.03537564E+00	-5.55713484E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
10.750000	+4.69633444E+01	+4.83704494E+01	+1.03468160E+00	-5.54744660E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
10.875000	+4.69931834E+01	+4.83993138E+01	+1.03398878E+00	-5.53777035E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
11.000000	+4.70231522E+01	+4.84283105E+01	+1.03329716E+00	-5.52816582E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
11.125000	+4.70532475E+01	+4.84574360E+01	+1.03260674E+00	-5.51869004E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
11.250000	+4.70834659E+01	+4.84866869E+01	+1.03191749E+00	-5.50939731E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
11.375000	+4.71138040E+01	+4.85160598E+01	+1.03122939E+00	-5.50033905E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
11.500000	+4.71442588E+01	+4.85455516E+01	+1.03054240E+00	-5.49156384E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
11.625000	+4.71748273E+01	+4.85751592E+01	+1.02985650E+00	-5.48311727E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
11.750000	+4.72055063E+01	+4.86048796E+01	+1.02917163E+00	-5.47504195E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
11.875000	+4.72362932E+01	+4.86347097E+01	+1.02848774E+00	-5.46737748E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
12.000000	+4.72671851E+01	+4.86646469E+01	+1.02780478E+00	-5.46016037E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
12.125000	+4.72981794E+01	+4.86946883E+01	+1.02712270E+00	-5.45342408E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
12.250000	+4.73292734E+01	+4.87248313E+01	+1.02644142E+00	-5.44719898E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
12.375000	+4.73604648E+01	+4.87550733E+01	+1.02576090E+00	-5.44123668E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
3.125000	+4.55779157E+01	+4.70413046E+01	+1.07390208E+00	-3.40575856E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
3.187500	+4.55840964E+01	+4.70471713E+01	+1.07368748E+00	-3.46139792E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
3.250000	+4.55903896E+01	+4.70531455E+01	+1.07346940E+00	-3.51670424E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
3.312500	+4.55967948E+01	+4.70592266E+01	+1.07324789E+00	-3.57134085E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
3.375000	+4.56033113E+01	+4.70654143E+01	+1.07302299E+00	-3.62530057E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
3.437500	+4.56099386E+01	+4.70717079E+01	+1.07279473E+00	-3.67857651E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
3.500000	+4.56166762E+01	+4.70781070E+01	+1.07256316E+00	-3.73116209E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
3.562500	+4.56235234E+01	+4.70846111E+01	+1.07232833E+00	-3.78305101E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
3.625000	+4.56304797E+01	+4.70912196E+01	+1.07209028E+00	-3.83423728E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
3.687500	+4.56375444E+01	+4.70979320E+01	+1.07184905E+00	-3.88471519E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
3.750000	+4.56447170E+01	+4.71047478E+01	+1.07160469E+00	-3.93447934E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
3.812500	+4.56519969E+01	+4.71116664E+01	+1.07135724E+00	-3.98352465E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
3.875000	+4.56593834E+01	+4.71186873E+01	+1.07110675E+00	-4.03184631E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
3.937500	+4.56668759E+01	+4.71258100E+01	+1.07085326E+00	-4.07943984E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
4.000000	+4.56744738E+01	+4.71330337E+01	+1.07059682E+00	-4.12630105E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
4.062500	+4.56821764E+01	+4.71403581E+01	+1.07033748E+00	-4.17242607E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
4.125000	+4.56899831E+01	+4.71477825E+01	+1.07007527E+00	-4.21781132E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
4.187500	+4.56978932E+01	+4.71553064E+01	+1.06981025E+00	-4.26245354E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
4.250000	+4.57059062E+01	+4.71629291E+01	+1.06954246E+00	-4.30634977E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
4.312500	+4.57140213E+01	+4.71706501E+01	+1.06927195E+00	-4.34949737E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
4.375000	+4.57222378E+01	+4.71784688E+01	+1.06899877E+00	-4.39189399E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
4.437500	+4.57305552E+01	+4.71863846E+01	+1.06872297E+00	-4.43353760E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
4.500000	+4.57389726E+01	+4.71943968E+01	+1.06844458E+00	-4.47442647E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
4.562500	+4.57474896E+01	+4.72025050E+01	+1.06816366E+00	-4.51455918E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
4.625000	+4.57561052E+01	+4.72107083E+01	+1.06788026E+00	-4.55393462E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
4.687500	+4.57648190E+01	+4.72190064E+01	+1.06759442E+00	-4.59255198E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
4.750000	+4.57736301E+01	+4.72273984E+01	+1.06730619E+00	-4.63041075E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
4.812500	+4.57825379E+01	+4.72358838E+01	+1.06701562E+00	-4.66751072E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
4.875000	+4.57915417E+01	+4.72444620E+01	+1.06672275E+00	-4.70385199E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
4.937500	+4.58006407E+01	+4.72531324E+01	+1.06642764E+00	-4.73943497E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
5.000000	+4.58098343E+01	+4.72618942E+01	+1.06613033E+00	-4.77426035E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
5.062500	+4.58191218E+01	+4.72707469E+01	+1.06583086E+00	-4.80832911E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
5.125000	+4.58285024E+01	+4.72796898E+01	+1.06552928E+00	-4.84164255E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
5.187500	+4.58379754E+01	+4.72887222E+01	+1.06522565E+00	-4.87420224E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
5.250000	+4.58475401E+01	+4.72978435E+01	+1.06492001E+00	-4.90601005E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
5.312500	+4.58571957E+01	+4.73070531E+01	+1.06461240E+00	-4.93706813E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
5.375000	+4.58669416E+01	+4.73163503E+01	+1.06430288E+00	-4.96737893E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
5.437500	+4.58767770E+01	+4.73257345E+01	+1.06399148E+00	-4.99694516E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
5.500000	+4.58867012E+01	+4.73352049E+01	+1.06367826E+00	-5.02576983E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
5.562500	+4.58967134E+01	+4.73447609E+01	+1.06336326E+00	-5.05385620E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
5.625000	+4.59068130E+01	+4.73544019E+01	+1.06304653E+00	-5.08120784E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
5.687500	+4.59169991E+01	+4.73641271E+01	+1.06272811E+00	-5.10782854E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
5.750000	+4.59272710E+01	+4.73739359E+01	+1.06240805E+00	-5.13372241E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
5.812500	+4.59376280E+01	+4.73838277E+01	+1.06208639E+00	-5.15889378E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
5.875000	+4.59480694E+01	+4.73938017E+01	+1.06176318E+00	-5.18334725E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
5.937500	+4.59585943E+01	+4.74038573E+01	+1.06143847E+00	-5.20708768E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
6.000000	+4.59692022E+01	+4.74139938E+01	+1.06111230E+00	-5.23012019E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
6.062500	+4.59798921E+01	+4.74242105E+01	+1.06078471E+00	-5.25245012E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
6.125000	+4.59906634E+01	+4.74345068E+01	+1.06045574E+00	-5.27408306E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
6.187500	+4.60015153E+01	+4.74448819E+01	+1.06012545E+00	-5.29536895E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
1.562500	+4.54613942E+01	+4.69308312E+01	+1.07802650E+00	-1.81842003E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
1.593750	+4.54629862E+01	+4.69323389E+01	+1.07796914E+00	-1.85308389E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
1.625000	+4.54646091E+01	+4.69338759E+01	+1.07791069E+00	-1.88769913E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
1.656250	+4.54662628E+01	+4.69354422E+01	+1.07785116E+00	-1.92221630E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
1.687500	+4.54679474E+01	+4.69370377E+01	+1.07779055E+00	-1.95663370E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
1.718750	+4.54696626E+01	+4.69386623E+01	+1.07772887E+00	-1.99094967E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
1.750000	+4.54714086E+01	+4.69403161E+01	+1.07766611E+00	-2.02516254E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
1.781250	+4.54731853E+01	+4.69419991E+01	+1.07760229E+00	-2.05927065E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
1.812500	+4.54749926E+01	+4.69437111E+01	+1.07753741E+00	-2.09327237E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
1.843750	+4.54768305E+01	+4.69454521E+01	+1.07747146E+00	-2.12716607E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
1.875000	+4.54786989E+01	+4.69472221E+01	+1.07740446E+00	-2.16095014E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
1.906250	+4.54805979E+01	+4.69490211E+01	+1.07733641E+00	-2.19462296E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
1.937500	+4.54825273E+01	+4.69508491E+01	+1.07726730E+00	-2.22818294E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
1.968750	+4.54844871E+01	+4.69527059E+01	+1.07719714E+00	-2.26162851E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
2.000000	+4.54864773E+01	+4.69545915E+01	+1.07712595E+00	-2.29495810E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
2.031250	+4.54884978E+01	+4.69565060E+01	+1.07705371E+00	-2.32817015E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
2.062500	+4.54905486E+01	+4.69584492E+01	+1.07698044E+00	-2.36126313E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
2.093750	+4.54926296E+01	+4.69604212E+01	+1.07690613E+00	-2.39423551E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
2.125000	+4.54947408E+01	+4.69624218E+01	+1.07683080E+00	-2.42708576E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
2.156250	+4.54968821E+01	+4.69644511E+01	+1.07675444E+00	-2.45981240E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
2.187500	+4.54990536E+01	+4.69665089E+01	+1.07667706E+00	-2.49241394E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
2.218750	+4.55012550E+01	+4.69685954E+01	+1.07659866E+00	-2.52488889E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
2.250000	+4.55034865E+01	+4.69707103E+01	+1.07651925E+00	-2.55723581E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
2.281250	+4.55057478E+01	+4.69728537E+01	+1.07643883E+00	-2.58945324E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
2.312500	+4.55080391E+01	+4.69750255E+01	+1.07635741E+00	-2.62153976E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
2.343750	+4.55103602E+01	+4.69772257E+01	+1.07627499E+00	-2.65349395E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
2.375000	+4.55127110E+01	+4.69794541E+01	+1.07619157E+00	-2.68531441E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
2.406250	+4.55150916E+01	+4.69817109E+01	+1.07610716E+00	-2.71699974E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
2.437500	+4.55175018E+01	+4.69839959E+01	+1.07602176E+00	-2.74854859E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
2.468750	+4.55199417E+01	+4.69863091E+01	+1.07593537E+00	-2.77995959E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
2.500000	+4.55224111E+01	+4.69886504E+01	+1.07584801E+00	-2.81123140E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
2.531250	+4.55249100E+01	+4.69910198E+01	+1.07575967E+00	-2.84236270E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
2.562500	+4.55274384E+01	+4.69934172E+01	+1.07567036E+00	-2.87335216E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
2.593750	+4.55299961E+01	+4.69958427E+01	+1.07558008E+00	-2.90419851E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
2.625000	+4.55325832E+01	+4.69982960E+01	+1.07548885E+00	-2.93490045E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
2.656250	+4.55351996E+01	+4.70007772E+01	+1.07539665E+00	-2.96545672E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
2.687500	+4.55378451E+01	+4.70032863E+01	+1.07530351E+00	-2.99586608E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
2.718750	+4.55405198E+01	+4.70058231E+01	+1.07520941E+00	-3.02612729E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
2.750000	+4.55432236E+01	+4.70083876E+01	+1.07511437E+00	-3.05623914E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
2.781250	+4.55459565E+01	+4.70109799E+01	+1.07501840E+00	-3.08620043E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
2.812500	+4.55487183E+01	+4.70135997E+01	+1.07492149E+00	-3.11600997E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
2.843750	+4.55515090E+01	+4.70162471E+01	+1.07482365E+00	-3.14566660E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
2.875000	+4.55543285E+01	+4.70189220E+01	+1.07472488E+00	-3.17516917E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
2.906250	+4.55571769E+01	+4.70216243E+01	+1.07462520E+00	-3.20451655E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
2.937500	+4.55600539E+01	+4.70243541E+01	+1.07452460E+00	-3.23370761E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
2.968750	+4.55629596E+01	+4.70271112E+01	+1.07442309E+00	-3.26274127E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
3.000000	+4.55658939E+01	+4.70298955E+01	+1.07432068E+00	-3.29161643E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
3.031250	+4.55688568E+01	+4.70327071E+01	+1.07421737E+00	-3.32033204E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
3.062500	+4.55718480E+01	+4.70355458E+01	+1.07411316E+00	-3.34888705E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03
3.093750	+4.55748677E+01	+4.70384117E+01	+1.07400806E+00	-3.37736150E-03	+4.91329929E+01	-4.71597905E-02	-1.04184078E+03	+5.27017107E-01	+4.72982893E-01	+4.81610817E+01	-4.63302597E-02	-1.03951677E+03


==> anc/otoc_to_plot_free_M900_L1.1225_n250_beta2.0000.dat <==
100.000000	+1.13034902E+02	+1.18471351E+02	+2.38627340E+00	+1.41149186E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
102.000000	+1.11691256E+02	+1.17270188E+02	+2.41214467E+00	+1.17563467E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
104.000000	+1.10346092E+02	+1.16044299E+02	+2.43329879E+00	+9.39250154E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
106.000000	+1.09013830E+02	+1.14806351E+02	+2.44971467E+00	+7.03846793E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
108.000000	+1.07707778E+02	+1.13568691E+02	+2.46145266E+00	+4.73952528E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
110.000000	+1.06439541E+02	+1.12342924E+02	+2.46867277E+00	+2.55025798E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
112.000000	+1.05218470E+02	+1.11139476E+02	+2.47165369E+00	+5.33945359E-04	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
114.000000	+1.04051177E+02	+1.09967182E+02	+2.47080855E+00	-1.24034758E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
116.000000	+1.02941217E+02	+1.08832920E+02	+2.46669230E+00	-2.70345458E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
118.000000	+1.01888972E+02	+1.07741347E+02	+2.45999474E+00	-3.79444859E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
120.000000	+1.00891796E+02	+1.06694752E+02	+2.45151451E+00	-4.47074823E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
122.000000	+9.99444509E+01	+1.05693098E+02	+2.44211174E+00	-4.71824134E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
124.000000	+9.90398024E+01	+1.04734266E+02	+2.43264154E+00	-4.55892500E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
126.000000	+9.81697332E+01	+1.03814500E+02	+2.42387604E+00	-4.05327776E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
128.000000	+9.73261626E+01	+1.02929045E+02	+2.41642843E+00	-3.29520365E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
130.000000	+9.65020463E+01	+1.02072899E+02	+2.41069523E+00	-2.39913524E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
132.000000	+9.56922170E+01	+1.01241589E+02	+2.40683189E+00	-1.48139381E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
134.000000	+9.48939405E+01	+1.00431880E+02	+2.40476965E+00	-6.40186543E-04	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
136.000000	+9.41071094E+01	+9.96422887E+01	+2.40427114E+00	+6.04796749E-05	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
138.000000	+9.33340544E+01	+9.88733336E+01	+2.40501157E+00	+5.98729908E-04	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
140.000000	+9.25790228E+01	+9.81274743E+01	+2.40666606E+00	+9.92894482E-04	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
142.000000	+9.18474302E+01	+9.74087529E+01	+2.40898315E+00	+1.29089615E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
144.000000	+9.11450287E+01	+9.67222043E+01	+2.41182965E+00	+1.55425334E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
146.000000	+9.04771413E+01	+9.60731465E+01	+2.41520016E+00	+1.84091361E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
148.000000	+8.98480913E+01	+9.54664868E+01	+2.41919330E+00	+2.19094938E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
150.000000	+8.92609091E+01	+9.49061720E+01	+2.42396396E+00	+2.61820291E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
152.000000	+8.87173348E+01	+9.43948799E+01	+2.42966611E+00	+3.10949871E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
154.000000	+8.82180726E+01	+9.39339898E+01	+2.43640196E+00	+3.63122010E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
156.000000	+8.77631960E+01	+9.35238085E+01	+2.44419099E+00	+4.14116419E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
158.000000	+8.73525781E+01	+9.31639661E+01	+2.45296661E+00	+4.60213149E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
160.000000	+8.69862233E+01	+9.28538624E+01	+2.46259952E+00	+4.99318581E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
162.000000	+8.66644146E+01	+9.25930388E+01	+2.47293936E+00	+5.31521202E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
164.000000	+8.63876534E+01	+9.23813790E+01	+2.48386037E+00	+5.58918351E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
166.000000	+8.61564337E+01	+9.22190953E+01	+2.49529609E+00	+5.84790307E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
168.000000	+8.59709419E+01	+9.21065231E+01	+2.50725198E+00	+6.12412610E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
170.000000	+8.58307883E+01	+9.20437979E+01	+2.51979259E+00	+6.43914787E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
172.000000	+8.57348581E+01	+9.20305236E+01	+2.53300857E+00	+6.79569755E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
174.000000	+8.56813203E+01	+9.20655332E+01	+2.54697538E+00	+7.17740655E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
176.000000	+8.56677820E+01	+9.21468133E+01	+2.56171820E+00	+7.55476177E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
178.000000	+8.56915253E+01	+9.22716076E+01	+2.57719443E+00	+7.89513406E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
180.000000	+8.57497500E+01	+9.24366578E+01	+2.59329873E+00	+8.17303068E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
182.000000	+8.58397516E+01	+9.26385057E+01	+2.60988655E+00	+8.37677851E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
184.000000	+8.59590011E+01	+9.28737640E+01	+2.62680585E+00	+8.50947601E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
186.000000	+8.61051353E+01	+9.31392883E+01	+2.64392446E+00	+8.58455309E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
188.000000	+8.62758907E+01	+9.34322179E+01	+2.66114406E+00	+8.61839273E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
190.000000	+8.64690287E+01	+9.37499023E+01	+2.67839803E+00	+8.62315876E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
192.000000	+8.66822867E+01	+9.40897609E+01	+2.69563670E+00	+8.60217178E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
194.000000	+8.69133789E+01	+9.44491377E+01	+2.71280672E+00	+8.54874421E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
196.000000	+8.71600504E+01	+9.48252035E+01	+2.72983167E+00	+8.44827048E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
198.000000	+8.74201663E+01	+9.52149334E+01	+2.74659980E+00	+8.31985562E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
50.000000	+1.18172198E+02	+1.19962680E+02	+1.27563179E+00	-6.57921083E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
51.000000	+1.18741951E+02	+1.20522948E+02	+1.27032055E+00	-4.04326803E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
52.000000	+1.19288887E+02	+1.21064948E+02	+1.26754525E+00	-1.49111906E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
53.000000	+1.19812386E+02	+1.21588079E+02	+1.26733831E+00	+1.08145482E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
54.000000	+1.20311841E+02	+1.22091747E+02	+1.26970816E+00	+3.65038182E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
55.000000	+1.20786657E+02	+1.22575362E+02	+1.27463907E+00	+6.19186743E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
56.000000	+1.21236258E+02	+1.23038344E+02	+1.28209190E+00	+8.68324899E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
57.000000	+1.21660081E+02	+1.23480121E+02	+1.29200557E+00	+1.11036438E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
58.000000	+1.22057585E+02	+1.23900138E+02	+1.30429918E+00	+1.34343576E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
59.000000	+1.22428246E+02	+1.24297851E+02	+1.31887429E+00	+1.56590722E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
60.000000	+1.22771560E+02	+1.24672732E+02	+1.33561733E+00	+1.77638724E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
61.000000	+1.23087046E+02	+1.25024268E+02	+1.35440203E+00	+1.97371844E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
62.000000	+1.23374241E+02	+1.25351960E+02	+1.37509170E+00	+2.15696957E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
63.000000	+1.23632706E+02	+1.25655327E+02	+1.39754142E+00	+2.32542997E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
64.000000	+1.23862029E+02	+1.25933902E+02	+1.42160030E+00	+2.47860791E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
65.000000	+1.24061822E+02	+1.26187235E+02	+1.44711358E+00	+2.61623109E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
66.000000	+1.24231729E+02	+1.26414898E+02	+1.47392492E+00	+2.73824596E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
67.000000	+1.24371427E+02	+1.26616485E+02	+1.50187850E+00	+2.84481155E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
68.000000	+1.24480630E+02	+1.26791615E+02	+1.53082115E+00	+2.93628474E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
69.000000	+1.24559090E+02	+1.26939939E+02	+1.56060420E+00	+3.01319550E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
70.000000	+1.24606603E+02	+1.27061139E+02	+1.59108506E+00	+3.07621265E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
71.000000	+1.24623008E+02	+1.27154937E+02	+1.62212845E+00	+3.12610297E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
72.000000	+1.24608191E+02	+1.27221089E+02	+1.65360712E+00	+3.16368768E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
73.000000	+1.24562087E+02	+1.27259397E+02	+1.68540220E+00	+3.18980068E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
74.000000	+1.24484679E+02	+1.27269701E+02	+1.71740313E+00	+3.20525288E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
75.000000	+1.24376005E+02	+1.27251889E+02	+1.74950726E+00	+3.21080536E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
76.000000	+1.24236156E+02	+1.27205889E+02	+1.78161924E+00	+3.20715298E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
77.000000	+1.24065281E+02	+1.27131678E+02	+1.81365032E+00	+3.19491813E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
78.000000	+1.23863590E+02	+1.27029278E+02	+1.84551760E+00	+3.17465321E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
79.000000	+1.23631356E+02	+1.26898762E+02	+1.87714338E+00	+3.14684918E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
80.000000	+1.23368921E+02	+1.26740251E+02	+1.90845459E+00	+3.11194740E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
81.000000	+1.23076698E+02	+1.26553925E+02	+1.93938233E+00	+3.07035194E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
82.000000	+1.22755178E+02	+1.26340020E+02	+1.96986163E+00	+3.02244014E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
83.000000	+1.22404930E+02	+1.26098835E+02	+1.99983113E+00	+2.96857008E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
84.000000	+1.22026610E+02	+1.25830734E+02	+2.02923303E+00	+2.90908461E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
85.000000	+1.21620957E+02	+1.25536154E+02	+2.05801283E+00	+2.84431202E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
86.000000	+1.21188802E+02	+1.25215602E+02	+2.08611927E+00	+2.77456459E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
87.000000	+1.20731068E+02	+1.24869665E+02	+2.11350412E+00	+2.70013600E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
88.000000	+1.20248769E+02	+1.24499006E+02	+2.14012199E+00	+2.62129899E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
89.000000	+1.19743012E+02	+1.24104367E+02	+2.16593010E+00	+2.53830420E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
90.000000	+1.19214997E+02	+1.23686572E+02	+2.19088807E+00	+2.45138084E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
91.000000	+1.18666015E+02	+1.23246526E+02	+2.21495772E+00	+2.36073936E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
92.000000	+1.18097446E+02	+1.22785209E+02	+2.23810286E+00	+2.26657592E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
93.000000	+1.17510754E+02	+1.22303685E+02	+2.26028923E+00	+2.16907814E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
94.000000	+1.16907487E+02	+1.21803089E+02	+2.28148442E+00	+2.06843151E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
95.000000	+1.16289266E+02	+1.21284632E+02	+2.30165786E+00	+1.96482582E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
96.000000	+1.15657781E+02	+1.20749593E+02	+2.32078094E+00	+1.85846111E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
97.000000	+1.15014781E+02	+1.20199315E+02	+2.33882709E+00	+1.74955285E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
98.000000	+1.14362070E+02	+1.19635203E+02	+2.35577199E+00	+1.63833632E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
99.000000	+1.13701487E+02	+1.19058715E+02	+2.37159381E+00	+1.52602718E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
25.000000	+9.85777505E+01	+1.01932944E+02	+1.90365668E+00	-3.11204467E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
25.500000	+9.90282906E+01	+1.02331581E+02	+1.88806631E+00	-3.12410193E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
26.000000	+9.94783686E+01	+1.02730363E+02	+1.87241566E+00	-3.13536350E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
26.500000	+9.99278279E+01	+1.03129155E+02	+1.85671268E+00	-3.14504114E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
27.000000	+1.00376516E+02	+1.03527825E+02	+1.84096525E+00	-3.15314671E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
27.500000	+1.00824283E+02	+1.03926243E+02	+1.82518121E+00	-3.15968433E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
28.000000	+1.01270986E+02	+1.04324280E+02	+1.80936841E+00	-3.16464707E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
28.500000	+1.01716484E+02	+1.04721815E+02	+1.79353474E+00	-3.16801421E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
29.000000	+1.02160644E+02	+1.05118726E+02	+1.77768826E+00	-3.16974930E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
29.500000	+1.02603335E+02	+1.05514898E+02	+1.76183725E+00	-3.16979891E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
30.000000	+1.03044433E+02	+1.05910220E+02	+1.74599028E+00	-3.16809225E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
30.500000	+1.03483817E+02	+1.06304585E+02	+1.73015633E+00	-3.16454158E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
31.000000	+1.03921370E+02	+1.06697888E+02	+1.71434486E+00	-3.15904338E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
31.500000	+1.04356978E+02	+1.07090030E+02	+1.69856589E+00	-3.15148022E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
32.000000	+1.04790532E+02	+1.07480913E+02	+1.68283006E+00	-3.14172321E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
32.500000	+1.05221924E+02	+1.07870445E+02	+1.66714866E+00	-3.12963488E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
33.000000	+1.05651047E+02	+1.08258533E+02	+1.65153371E+00	-3.11507238E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
33.500000	+1.06077798E+02	+1.08645088E+02	+1.63599794E+00	-3.09789081E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
34.000000	+1.06502073E+02	+1.09030020E+02	+1.62055480E+00	-3.07794657E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
34.500000	+1.06923768E+02	+1.09413241E+02	+1.60521847E+00	-3.05510053E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
35.000000	+1.07342781E+02	+1.09794665E+02	+1.59000380E+00	-3.02922095E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
35.500000	+1.07759011E+02	+1.10174204E+02	+1.57492626E+00	-3.00018596E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
36.000000	+1.08172354E+02	+1.10551769E+02	+1.56000194E+00	-2.96788559E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
36.500000	+1.08582708E+02	+1.10927273E+02	+1.54524741E+00	-2.93222323E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
37.000000	+1.08989970E+02	+1.11300628E+02	+1.53067970E+00	-2.89311654E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
37.500000	+1.09394037E+02	+1.11671744E+02	+1.51631624E+00	-2.85049780E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
38.000000	+1.09794807E+02	+1.12040530E+02	+1.50217473E+00	-2.80431369E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
38.500000	+1.10192178E+02	+1.12406898E+02	+1.48827310E+00	-2.75452464E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
39.000000	+1.10586047E+02	+1.12770755E+02	+1.47462948E+00	-2.70110379E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
39.500000	+1.10976313E+02	+1.13132011E+02	+1.46126206E+00	-2.64403571E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
40.000000	+1.11362874E+02	+1.13490575E+02	+1.44818912E+00	-2.58331493E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
40.500000	+1.11745633E+02	+1.13846356E+02	+1.43542892E+00	-2.51894449E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
41.000000	+1.12124489E+02	+1.14199264E+02	+1.42299968E+00	-2.45093456E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
41.500000	+1.12499346E+02	+1.14549207E+02	+1.41091957E+00	-2.37930129E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
42.000000	+1.12870107E+02	+1.14896099E+02	+1.39920666E+00	-2.30406599E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
42.500000	+1.13236678E+02	+1.15239850E+02	+1.38787891E+00	-2.22525471E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
43.000000	+1.13598966E+02	+1.15580373E+02	+1.37695412E+00	-2.14289819E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
43.500000	+1.13956879E+02	+1.15917582E+02	+1.36644993E+00	-2.05703236E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
44.000000	+1.14310328E+02	+1.16251393E+02	+1.35638379E+00	-1.96769925E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
44.500000	+1.14659223E+02	+1.16581721E+02	+1.34677294E+00	-1.87494826E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
45.000000	+1.15003476E+02	+1.16908486E+02	+1.33763431E+00	-1.77883785E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
45.500000	+1.15343002E+02	+1.17231605E+02	+1.32898456E+00	-1.67943737E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
46.000000	+1.15677715E+02	+1.17550998E+02	+1.32083994E+00	-1.57682909E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
46.500000	+1.16007530E+02	+1.17866587E+02	+1.31321627E+00	-1.47111019E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
47.000000	+1.16332366E+02	+1.18178293E+02	+1.30612884E+00	-1.36239464E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
47.500000	+1.16652138E+02	+1.18486038E+02	+1.29959232E+00	-1.25081477E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
48.000000	+1.16966764E+02	+1.18789746E+02	+1.29362069E+00	-1.13652260E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
48.500000	+1.17276164E+02	+1.19089340E+02	+1.28822709E+00	-1.01969052E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
49.000000	+1.17580257E+02	+1.19384744E+02	+1.28342378E+00	-9.00511631E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
49.500000	+1.17878961E+02	+1.19675883E+02	+1.27922198E+00	-7.80210185E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
12.500000	+8.76319596E+01	+9.23937666E+01	+2.25377441E+00	-2.39940925E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
12.750000	+8.78352176E+01	+9.25684348E+01	+2.24775233E+00	-2.41825106E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
13.000000	+8.80396908E+01	+9.27442683E+01	+2.24168315E+00	-2.43691576E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
13.250000	+8.82453165E+01	+9.29212115E+01	+2.23556776E+00	-2.45524811E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
13.500000	+8.84520356E+01	+9.30992117E+01	+2.22940691E+00	-2.47329011E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
13.750000	+8.86597925E+01	+9.32782193E+01	+2.22320130E+00	-2.49108021E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
14.000000	+8.88685352E+01	+9.34581878E+01	+2.21695151E+00	-2.50865319E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
14.250000	+8.90782148E+01	+9.36390732E+01	+2.21065804E+00	-2.52604011E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
14.500000	+8.92887855E+01	+9.38208344E+01	+2.20432131E+00	-2.54326829E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
14.750000	+8.95002045E+01	+9.40034327E+01	+2.19794170E+00	-2.56036127E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
15.000000	+8.97124318E+01	+9.41868321E+01	+2.19151951E+00	-2.57733891E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
15.250000	+8.99254299E+01	+9.43709987E+01	+2.18505500E+00	-2.59421739E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
15.500000	+9.01391637E+01	+9.45559009E+01	+2.17854842E+00	-2.61100933E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
15.750000	+9.03536005E+01	+9.47415093E+01	+2.17199996E+00	-2.62772392E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
16.000000	+9.05687093E+01	+9.49277963E+01	+2.16540980E+00	-2.64436705E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
16.250000	+9.07844614E+01	+9.51147359E+01	+2.15877812E+00	-2.66094147E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
16.500000	+9.10008296E+01	+9.53023042E+01	+2.15210509E+00	-2.67744697E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
16.750000	+9.12177881E+01	+9.54904786E+01	+2.14539089E+00	-2.69388063E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
17.000000	+9.14353128E+01	+9.56792377E+01	+2.13863569E+00	-2.71023696E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
17.250000	+9.16533806E+01	+9.58685616E+01	+2.13183970E+00	-2.72650819E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
17.500000	+9.18719695E+01	+9.60584314E+01	+2.12500315E+00	-2.74268447E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
17.750000	+9.20910583E+01	+9.62488293E+01	+2.11812628E+00	-2.75875412E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
18.000000	+9.23106269E+01	+9.64397382E+01	+2.11120938E+00	-2.77470389E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
18.250000	+9.25306556E+01	+9.66311419E+01	+2.10425276E+00	-2.79051921E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
18.500000	+9.27511253E+01	+9.68230248E+01	+2.09725678E+00	-2.80618441E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
18.750000	+9.29720172E+01	+9.70153717E+01	+2.09022184E+00	-2.82168298E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
19.000000	+9.31933131E+01	+9.72081679E+01	+2.08314837E+00	-2.83699779E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
19.250000	+9.34149949E+01	+9.74013992E+01	+2.07603685E+00	-2.85211136E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
19.500000	+9.36370444E+01	+9.75950515E+01	+2.06888781E+00	-2.86700603E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
19.750000	+9.38594439E+01	+9.77891107E+01	+2.06170182E+00	-2.88166419E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
20.000000	+9.40821755E+01	+9.79835632E+01	+2.05447949E+00	-2.89606849E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
20.250000	+9.43052211E+01	+9.81783950E+01	+2.04722148E+00	-2.91020197E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
20.500000	+9.45285628E+01	+9.83735924E+01	+2.03992848E+00	-2.92404827E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
20.750000	+9.47521824E+01	+9.85691415E+01	+2.03260123E+00	-2.93759176E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
21.000000	+9.49760615E+01	+9.87650282E+01	+2.02524052E+00	-2.95081764E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
21.250000	+9.52001817E+01	+9.89612384E+01	+2.01784715E+00	-2.96371210E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
21.500000	+9.54245242E+01	+9.91577578E+01	+2.01042196E+00	-2.97626238E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
21.750000	+9.56490701E+01	+9.93545718E+01	+2.00296583E+00	-2.98845683E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
22.000000	+9.58738004E+01	+9.95516657E+01	+1.99547967E+00	-3.00028498E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
22.250000	+9.60986956E+01	+9.97490243E+01	+1.98796441E+00	-3.01173757E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
22.500000	+9.63237363E+01	+9.99466326E+01	+1.98042099E+00	-3.02280656E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
22.750000	+9.65489027E+01	+1.00144475E+02	+1.97285038E+00	-3.03348512E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
23.000000	+9.67741751E+01	+1.00342536E+02	+1.96525356E+00	-3.04376763E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
23.250000	+9.69995334E+01	+1.00540800E+02	+1.95763154E+00	-3.05364959E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
23.500000	+9.72249575E+01	+1.00739250E+02	+1.94998531E+00	-3.06312763E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
23.750000	+9.74504272E+01	+1.00937870E+02	+1.94231590E+00	-3.07219940E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
24.000000	+9.76759223E+01	+1.01136644E+02	+1.93462432E+00	-3.08086349E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
24.250000	+9.79014224E+01	+1.01335555E+02	+1.92691158E+00	-3.08911935E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
24.500000	+9.81269073E+01	+1.01534587E+02	+1.91917872E+00	-3.09696718E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
24.750000	+9.83523567E+01	+1.01733722E+02	+1.91142675E+00	-3.10461113E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
6.250000	+8.32102443E+01	+8.86318270E+01	+2.38353496E+00	-1.63214288E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
6.375000	+8.32802650E+01	+8.86907185E+01	+2.38148010E+00	-1.65564037E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
6.500000	+8.33513025E+01	+8.87504911E+01	+2.37939586E+00	-1.67892889E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
6.625000	+8.34233392E+01	+8.88111309E+01	+2.37728278E+00	-1.70180026E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
6.750000	+8.34963572E+01	+8.88726238E+01	+2.37514136E+00	-1.72425629E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
6.875000	+8.35703389E+01	+8.89349558E+01	+2.37297214E+00	-1.74629917E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
7.000000	+8.36452666E+01	+8.89981129E+01	+2.37077561E+00	-1.76793149E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
7.125000	+8.37211226E+01	+8.90620811E+01	+2.36855231E+00	-1.78915616E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
7.250000	+8.37978893E+01	+8.91268464E+01	+2.36630272E+00	-1.80997647E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
7.375000	+8.38755492E+01	+8.91923948E+01	+2.36402737E+00	-1.83039606E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
7.500000	+8.39540848E+01	+8.92587123E+01	+2.36172673E+00	-1.85041889E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
7.625000	+8.40334786E+01	+8.93257850E+01	+2.35940132E+00	-1.87004926E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
7.750000	+8.41137134E+01	+8.93935990E+01	+2.35705161E+00	-1.88929177E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
7.875000	+8.41947719E+01	+8.94621405E+01	+2.35467809E+00	-1.90815133E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
8.000000	+8.42766372E+01	+8.95313957E+01	+2.35228123E+00	-1.92663315E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
8.125000	+8.43592922E+01	+8.96013511E+01	+2.34986151E+00	-1.94474271E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
8.250000	+8.44427202E+01	+8.96719928E+01	+2.34741938E+00	-1.96248574E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
8.375000	+8.45269044E+01	+8.97433075E+01	+2.34495529E+00	-1.97986826E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
8.500000	+8.46118284E+01	+8.98152818E+01	+2.34246971E+00	-1.99689650E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
8.625000	+8.46974757E+01	+8.98879022E+01	+2.33996305E+00	-2.01357692E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
8.750000	+8.47838303E+01	+8.99611557E+01	+2.33743576E+00	-2.02991621E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
8.875000	+8.48708762E+01	+9.00350291E+01	+2.33488826E+00	-2.04592123E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
9.000000	+8.49585975E+01	+9.01095094E+01	+2.33232096E+00	-2.06159905E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
9.125000	+8.50469786E+01	+9.01845839E+01	+2.32973426E+00	-2.07695690E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
9.250000	+8.51360042E+01	+9.02602399E+01	+2.32712857E+00	-2.09200217E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
9.375000	+8.52256590E+01	+9.03364647E+01	+2.32450426E+00	-2.10674237E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
9.500000	+8.53159280E+01	+9.04132461E+01	+2.32186171E+00	-2.12118516E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
9.625000	+8.54067966E+01	+9.04905717E+01	+2.31920130E+00	-2.13533831E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
9.750000	+8.54982502E+01	+9.05684295E+01	+2.31652337E+00	-2.14920966E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
9.875000	+8.55902745E+01	+9.06468076E+01	+2.31382827E+00	-2.16280716E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
10.000000	+8.56828555E+01	+9.07256942E+01	+2.31111635E+00	-2.17613881E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
10.125000	+8.57759793E+01	+9.08050778E+01	+2.30838792E+00	-2.18921267E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
10.250000	+8.58696324E+01	+9.08849469E+01	+2.30564332E+00	-2.20203684E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
10.375000	+8.59638014E+01	+9.09652903E+01	+2.30288283E+00	-2.21461943E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
10.500000	+8.60584734E+01	+9.10460971E+01	+2.30010677E+00	-2.22696857E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
10.625000	+8.61536354E+01	+9.11273563E+01	+2.29731541E+00	-2.23909238E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
10.750000	+8.62492750E+01	+9.12090573E+01	+2.29450904E+00	-2.25099896E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
10.875000	+8.63453798E+01	+9.12911897E+01	+2.29168791E+00	-2.26269637E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
11.000000	+8.64419379E+01	+9.13737432E+01	+2.28885230E+00	-2.27419265E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
11.125000	+8.65389373E+01	+9.14567077E+01	+2.28600243E+00	-2.28549574E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
11.250000	+8.66363667E+01	+9.15400733E+01	+2.28313856E+00	-2.29661355E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
11.375000	+8.67342147E+01	+9.16238305E+01	+2.28026090E+00	-2.30755387E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
11.500000	+8.68324704E+01	+9.17079696E+01	+2.27736967E+00	-2.31832443E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
11.625000	+8.69311231E+01	+9.17924815E+01	+2.27446509E+00	-2.32893281E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
11.750000	+8.70301623E+01	+9.18773571E+01	+2.27154734E+00	-2.33938651E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
11.875000	+8.71295777E+01	+9.19625876E+01	+2.26861662E+00	-2.34969288E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
12.000000	+8.72293594E+01	+9.20481642E+01	+2.26567311E+00	-2.35985913E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
12.125000	+8.73294978E+01	+9.21340786E+01	+2.26271697E+00	-2.36989233E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
12.250000	+8.74299833E+01	+9.22203224E+01	+2.25974838E+00	-2.37979938E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
12.375000	+8.75308069E+01	+9.23068877E+01	+2.25676747E+00	-2.38964507E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
3.125000	+8.18402566E+01	+8.74848862E+01	+2.42385176E+00	-9.07570707E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
3.187500	+8.18596511E+01	+8.75010503E+01	+2.42327930E+00	-9.24283739E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
3.250000	+8.18794013E+01	+8.75175131E+01	+2.42269640E+00	-9.40957096E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
3.312500	+8.18995058E+01	+8.75342735E+01	+2.42210311E+00	-9.57550541E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
3.375000	+8.19199627E+01	+8.75513301E+01	+2.42149946E+00	-9.74062963E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
3.437500	+8.19407707E+01	+8.75686818E+01	+2.42088553E+00	-9.90493271E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
3.500000	+8.19619278E+01	+8.75863272E+01	+2.42026135E+00	-1.00684040E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
3.562500	+8.19834326E+01	+8.76042652E+01	+2.41962698E+00	-1.02310330E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
3.625000	+8.20052833E+01	+8.76224944E+01	+2.41898247E+00	-1.03928096E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
3.687500	+8.20274782E+01	+8.76410135E+01	+2.41832788E+00	-1.05537238E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
3.750000	+8.20500155E+01	+8.76598212E+01	+2.41766325E+00	-1.07137658E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
3.812500	+8.20728935E+01	+8.76789161E+01	+2.41698866E+00	-1.08729262E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
3.875000	+8.20961104E+01	+8.76982969E+01	+2.41630414E+00	-1.10311958E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
3.937500	+8.21196645E+01	+8.77179622E+01	+2.41560976E+00	-1.11885654E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
4.000000	+8.21435538E+01	+8.77379106E+01	+2.41490557E+00	-1.13450264E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
4.062500	+8.21677765E+01	+8.77581408E+01	+2.41419163E+00	-1.15005703E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
4.125000	+8.21923309E+01	+8.77786512E+01	+2.41346800E+00	-1.16551889E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
4.187500	+8.22172150E+01	+8.77994405E+01	+2.41273473E+00	-1.18088740E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
4.250000	+8.22424269E+01	+8.78205073E+01	+2.41199189E+00	-1.19616180E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
4.312500	+8.22679647E+01	+8.78418500E+01	+2.41123953E+00	-1.21134133E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
4.375000	+8.22938265E+01	+8.78634671E+01	+2.41047771E+00	-1.22642528E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
4.437500	+8.23200104E+01	+8.78853572E+01	+2.40970650E+00	-1.24141295E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
4.500000	+8.23465143E+01	+8.79075189E+01	+2.40892594E+00	-1.25630367E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
4.562500	+8.23733364E+01	+8.79299505E+01	+2.40813612E+00	-1.27109678E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
4.625000	+8.24004747E+01	+8.79526505E+01	+2.40733707E+00	-1.28579167E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
4.687500	+8.24279271E+01	+8.79756175E+01	+2.40652888E+00	-1.30038776E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
4.750000	+8.24556916E+01	+8.79988498E+01	+2.40571159E+00	-1.31488446E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
4.812500	+8.24837662E+01	+8.80223459E+01	+2.40488527E+00	-1.32928125E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
4.875000	+8.25121489E+01	+8.80461042E+01	+2.40404999E+00	-1.34357760E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
4.937500	+8.25408375E+01	+8.80701231E+01	+2.40320580E+00	-1.35777303E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
5.000000	+8.25698302E+01	+8.80944011E+01	+2.40235277E+00	-1.37186709E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
5.062500	+8.25991246E+01	+8.81189365E+01	+2.40149096E+00	-1.38585933E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
5.125000	+8.26287189E+01	+8.81437278E+01	+2.40062045E+00	-1.39974935E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
5.187500	+8.26586109E+01	+8.81687733E+01	+2.39974128E+00	-1.41353678E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
5.250000	+8.26887984E+01	+8.81940713E+01	+2.39885352E+00	-1.42722125E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
5.312500	+8.27192793E+01	+8.82196202E+01	+2.39795725E+00	-1.44080244E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
5.375000	+8.27500516E+01	+8.82454185E+01	+2.39705252E+00	-1.45428005E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
5.437500	+8.27811131E+01	+8.82714643E+01	+2.39613940E+00	-1.46765380E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
5.500000	+8.28124617E+01	+8.82977561E+01	+2.39521795E+00	-1.48092346E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
5.562500	+8.28440951E+01	+8.83242922E+01	+2.39428825E+00	-1.49408880E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
5.625000	+8.28760113E+01	+8.83510709E+01	+2.39335034E+00	-1.50714962E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
5.687500	+8.29082080E+01	+8.83780905E+01	+2.39240431E+00	-1.52010576E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
5.750000	+8.29406832E+01	+8.84053493E+01	+2.39145021E+00	-1.53295708E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
5.812500	+8.29734345E+01	+8.84328457E+01	+2.39048811E+00	-1.54570346E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
5.875000	+8.30064599E+01	+8.84605778E+01	+2.38951808E+00	-1.55834481E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
5.937500	+8.30397572E+01	+8.84885441E+01	+2.38854018E+00	-1.57088108E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
6.000000	+8.30733241E+01	+8.85167428E+01	+2.38755448E+00	-1.58331222E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
6.062500	+8.31071584E+01	+8.85451721E+01	+2.38656104E+00	-1.59563824E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
6.125000	+8.31412581E+01	+8.85738304E+01	+2.38555993E+00	-1.60785913E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
6.187500	+8.31756207E+01	+8.86027159E+01	+2.38455122E+00	-1.62002747E-02	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.562500	+8.14751291E+01	+8.71809792E+01	+2.43463915E+00	-4.66874128E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.593750	+8.14801113E+01	+8.71851208E+01	+2.43449183E+00	-4.76021371E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.625000	+8.14851903E+01	+8.71893431E+01	+2.43434164E+00	-4.85163147E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.656250	+8.14903660E+01	+8.71936459E+01	+2.43418860E+00	-4.94293890E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.687500	+8.14956383E+01	+8.71980291E+01	+2.43403271E+00	-5.03413400E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.718750	+8.15010071E+01	+8.72024927E+01	+2.43387397E+00	-5.12521482E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.750000	+8.15064721E+01	+8.72070366E+01	+2.43371238E+00	-5.21617939E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.781250	+8.15120335E+01	+8.72116607E+01	+2.43354795E+00	-5.30702576E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.812500	+8.15176909E+01	+8.72163649E+01	+2.43338069E+00	-5.39775197E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.843750	+8.15234444E+01	+8.72211491E+01	+2.43321059E+00	-5.48835609E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.875000	+8.15292937E+01	+8.72260132E+01	+2.43303767E+00	-5.57883619E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.906250	+8.15352387E+01	+8.72309572E+01	+2.43286192E+00	-5.66919035E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.937500	+8.15412794E+01	+8.72359808E+01	+2.43268334E+00	-5.75941667E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.968750	+8.15474156E+01	+8.72410842E+01	+2.43250195E+00	-5.84951323E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
2.000000	+8.15536472E+01	+8.72462670E+01	+2.43231775E+00	-5.93947814E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
2.031250	+8.15599740E+01	+8.72515293E+01	+2.43213074E+00	-6.02930953E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
2.062500	+8.15663959E+01	+8.72568710E+01	+2.43194092E+00	-6.11900551E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
2.093750	+8.15729128E+01	+8.72622918E+01	+2.43174830E+00	-6.20856422E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
2.125000	+8.15795245E+01	+8.72677919E+01	+2.43155288E+00	-6.29798381E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
2.156250	+8.15862309E+01	+8.72733709E+01	+2.43135467E+00	-6.38726244E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
2.187500	+8.15930318E+01	+8.72790289E+01	+2.43115368E+00	-6.47639826E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
2.218750	+8.15999272E+01	+8.72847657E+01	+2.43094990E+00	-6.56538945E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
2.250000	+8.16069168E+01	+8.72905812E+01	+2.43074334E+00	-6.65423420E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
2.281250	+8.16140006E+01	+8.72964753E+01	+2.43053401E+00	-6.74293071E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
2.312500	+8.16211783E+01	+8.73024479E+01	+2.43032191E+00	-6.83147718E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
2.343750	+8.16284498E+01	+8.73084988E+01	+2.43010704E+00	-6.91987183E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
2.375000	+8.16358150E+01	+8.73146280E+01	+2.42988942E+00	-7.00811288E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
2.406250	+8.16432737E+01	+8.73208354E+01	+2.42966904E+00	-7.09619858E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
2.437500	+8.16508258E+01	+8.73271208E+01	+2.42944590E+00	-7.18412718E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
2.468750	+8.16584711E+01	+8.73334841E+01	+2.42922003E+00	-7.27189693E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
2.500000	+8.16662095E+01	+8.73399252E+01	+2.42899141E+00	-7.35950610E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
2.531250	+8.16740407E+01	+8.73464439E+01	+2.42876006E+00	-7.44695299E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
2.562500	+8.16819646E+01	+8.73530402E+01	+2.42852598E+00	-7.53423589E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
2.593750	+8.16899812E+01	+8.73597139E+01	+2.42828917E+00	-7.62135310E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
2.625000	+8.16980901E+01	+8.73664649E+01	+2.42804964E+00	-7.70830294E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
2.656250	+8.17062912E+01	+8.73732931E+01	+2.42780740E+00	-7.79508374E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
2.687500	+8.17145844E+01	+8.73801983E+01	+2.42756245E+00	-7.88169385E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
2.718750	+8.17229695E+01	+8.73871805E+01	+2.42731479E+00	-7.96813161E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
2.750000	+8.17314462E+01	+8.73942394E+01	+2.42706444E+00	-8.05439540E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
2.781250	+8.17400146E+01	+8.74013750E+01	+2.42681139E+00	-8.14048359E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
2.812500	+8.17486743E+01	+8.74085870E+01	+2.42655566E+00	-8.22639457E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
2.843750	+8.17574252E+01	+8.74158755E+01	+2.42629724E+00	-8.31212675E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
2.875000	+8.17662671E+01	+8.74232402E+01	+2.42603615E+00	-8.39767854E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
2.906250	+8.17751998E+01	+8.74306810E+01	+2.42577239E+00	-8.48304837E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
2.937500	+8.17842232E+01	+8.74381978E+01	+2.42550596E+00	-8.56823469E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
2.968750	+8.17933370E+01	+8.74457905E+01	+2.42523688E+00	-8.65323594E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
3.000000	+8.18025411E+01	+8.74534588E+01	+2.42496513E+00	-8.73805060E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
3.031250	+8.18118353E+01	+8.74612027E+01	+2.42469075E+00	-8.82267714E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
3.062500	+8.18212194E+01	+8.74690220E+01	+2.42441372E+00	-8.90711406E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
3.093750	+8.18306933E+01	+8.74769165E+01	+2.42413405E+00	-8.99145580E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.781250	+8.13823078E+01	+8.71038446E+01	+2.43738462E+00	-2.35129141E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.796875	+8.13835619E+01	+8.71048865E+01	+2.43734752E+00	-2.39807608E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.812500	+8.13848408E+01	+8.71059489E+01	+2.43730968E+00	-2.44485375E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.828125	+8.13861444E+01	+8.71070318E+01	+2.43727112E+00	-2.49161728E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.843750	+8.13874727E+01	+8.71081353E+01	+2.43723182E+00	-2.53836642E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.859375	+8.13888257E+01	+8.71092593E+01	+2.43719179E+00	-2.58510088E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.875000	+8.13902034E+01	+8.71104039E+01	+2.43715104E+00	-2.63182042E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.890625	+8.13916058E+01	+8.71115689E+01	+2.43710955E+00	-2.67852475E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.906250	+8.13930328E+01	+8.71127545E+01	+2.43706733E+00	-2.72521361E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.921875	+8.13944845E+01	+8.71139606E+01	+2.43702439E+00	-2.77188675E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.937500	+8.13959609E+01	+8.71151872E+01	+2.43698071E+00	-2.81854388E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.953125	+8.13974619E+01	+8.71164342E+01	+2.43693631E+00	-2.86518475E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.968750	+8.13989875E+01	+8.71177018E+01	+2.43689117E+00	-2.91180909E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.984375	+8.14005378E+01	+8.71189898E+01	+2.43684531E+00	-2.95841664E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.000000	+8.14021128E+01	+8.71202983E+01	+2.43679872E+00	-3.00500713E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.015625	+8.14037123E+01	+8.71216273E+01	+2.43675141E+00	-3.05158030E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.031250	+8.14053364E+01	+8.71229767E+01	+2.43670336E+00	-3.09813588E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.046875	+8.14069852E+01	+8.71243466E+01	+2.43665459E+00	-3.14467361E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.062500	+8.14086585E+01	+8.71257369E+01	+2.43660509E+00	-3.19119323E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.078125	+8.14103564E+01	+8.71271477E+01	+2.43655486E+00	-3.23769447E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.093750	+8.14120789E+01	+8.71285789E+01	+2.43650391E+00	-3.28417708E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.109375	+8.14138259E+01	+8.71300305E+01	+2.43645223E+00	-3.33064078E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.125000	+8.14155976E+01	+8.71315026E+01	+2.43639983E+00	-3.37708532E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.140625	+8.14173937E+01	+8.71329951E+01	+2.43634670E+00	-3.42351044E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.156250	+8.14192144E+01	+8.71345079E+01	+2.43629284E+00	-3.46991587E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.171875	+8.14210596E+01	+8.71360412E+01	+2.43623826E+00	-3.51630136E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.187500	+8.14229293E+01	+8.71375949E+01	+2.43618296E+00	-3.56266664E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.203125	+8.14248235E+01	+8.71391689E+01	+2.43612693E+00	-3.60901146E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.218750	+8.14267423E+01	+8.71407634E+01	+2.43607018E+00	-3.65533554E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.234375	+8.14286855E+01	+8.71423782E+01	+2.43601270E+00	-3.70163864E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.250000	+8.14306532E+01	+8.71440133E+01	+2.43595450E+00	-3.74792050E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.265625	+8.14326453E+01	+8.71456688E+01	+2.43589558E+00	-3.79418086E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.281250	+8.14346619E+01	+8.71473447E+01	+2.43583593E+00	-3.84041945E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.296875	+8.14367029E+01	+8.71490409E+01	+2.43577557E+00	-3.88663602E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.312500	+8.14387684E+01	+8.71507574E+01	+2.43571448E+00	-3.93283032E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.328125	+8.14408583E+01	+8.71524942E+01	+2.43565267E+00	-3.97900208E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.343750	+8.14429726E+01	+8.71542514E+01	+2.43559013E+00	-4.02515105E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.359375	+8.14451113E+01	+8.71560288E+01	+2.43552688E+00	-4.07127697E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.375000	+8.14472744E+01	+8.71578266E+01	+2.43546291E+00	-4.11737960E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.390625	+8.14494618E+01	+8.71596446E+01	+2.43539821E+00	-4.16345866E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.406250	+8.14516736E+01	+8.71614829E+01	+2.43533280E+00	-4.20951391E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.421875	+8.14539098E+01	+8.71633415E+01	+2.43526666E+00	-4.25554509E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.437500	+8.14561703E+01	+8.71652203E+01	+2.43519981E+00	-4.30155195E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.453125	+8.14584552E+01	+8.71671194E+01	+2.43513224E+00	-4.34753424E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.468750	+8.14607643E+01	+8.71690387E+01	+2.43506395E+00	-4.39349169E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.484375	+8.14630978E+01	+8.71709783E+01	+2.43499494E+00	-4.43942407E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.500000	+8.14654555E+01	+8.71729380E+01	+2.43492522E+00	-4.48533111E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.515625	+8.14678375E+01	+8.71749180E+01	+2.43485478E+00	-4.53121256E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.531250	+8.14702438E+01	+8.71769182E+01	+2.43478362E+00	-4.57706818E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
1.546875	+8.14726743E+01	+8.71789386E+01	+2.43471174E+00	-4.62291081E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.390625	+8.13590041E+01	+8.70844872E+01	+2.43807410E+00	-1.17777865E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.398438	+8.13593182E+01	+8.70847480E+01	+2.43806481E+00	-1.20130397E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.406250	+8.13596385E+01	+8.70850141E+01	+2.43805533E+00	-1.22482841E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.414062	+8.13599650E+01	+8.70852853E+01	+2.43804567E+00	-1.24835108E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.421875	+8.13602977E+01	+8.70855616E+01	+2.43803583E+00	-1.27187193E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.429688	+8.13606367E+01	+8.70858431E+01	+2.43802580E+00	-1.29539094E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.437500	+8.13609818E+01	+8.70861298E+01	+2.43801558E+00	-1.31890806E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.445312	+8.13613331E+01	+8.70864216E+01	+2.43800519E+00	-1.34242328E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.453125	+8.13616907E+01	+8.70867186E+01	+2.43799461E+00	-1.36593654E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.460938	+8.13620545E+01	+8.70870208E+01	+2.43798385E+00	-1.38944783E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.468750	+8.13624245E+01	+8.70873281E+01	+2.43797290E+00	-1.41295710E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.476562	+8.13628006E+01	+8.70876406E+01	+2.43796177E+00	-1.43646432E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.484375	+8.13631830E+01	+8.70879582E+01	+2.43795045E+00	-1.45996946E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.492188	+8.13635716E+01	+8.70882810E+01	+2.43793896E+00	-1.48347248E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.500000	+8.13639664E+01	+8.70886089E+01	+2.43792728E+00	-1.50697334E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.507812	+8.13643675E+01	+8.70889420E+01	+2.43791541E+00	-1.53047203E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.515625	+8.13647747E+01	+8.70892802E+01	+2.43790336E+00	-1.55396849E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.523438	+8.13651881E+01	+8.70896236E+01	+2.43789113E+00	-1.57746270E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.531250	+8.13656077E+01	+8.70899722E+01	+2.43787871E+00	-1.60095462E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.539062	+8.13660335E+01	+8.70903259E+01	+2.43786611E+00	-1.62444423E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.546875	+8.13664656E+01	+8.70906848E+01	+2.43785333E+00	-1.64793147E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.554688	+8.13669038E+01	+8.70910488E+01	+2.43784037E+00	-1.67141633E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.562500	+8.13673483E+01	+8.70914179E+01	+2.43782722E+00	-1.69489877E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.570312	+8.13677989E+01	+8.70917923E+01	+2.43781388E+00	-1.71837875E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.578125	+8.13682557E+01	+8.70921717E+01	+2.43780037E+00	-1.74185624E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.585938	+8.13687188E+01	+8.70925563E+01	+2.43778667E+00	-1.76533120E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.593750	+8.13691880E+01	+8.70929461E+01	+2.43777278E+00	-1.78880361E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.601562	+8.13696634E+01	+8.70933410E+01	+2.43775872E+00	-1.81227342E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.609375	+8.13701451E+01	+8.70937411E+01	+2.43774447E+00	-1.83574061E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.617188	+8.13706329E+01	+8.70941463E+01	+2.43773003E+00	-1.85920514E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.625000	+8.13711269E+01	+8.70945567E+01	+2.43771542E+00	-1.88266698E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.632812	+8.13716272E+01	+8.70949722E+01	+2.43770062E+00	-1.90612609E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.640625	+8.13721336E+01	+8.70953929E+01	+2.43768563E+00	-1.92958244E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.648438	+8.13726462E+01	+8.70958187E+01	+2.43767047E+00	-1.95303600E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.656250	+8.13731650E+01	+8.70962497E+01	+2.43765512E+00	-1.97648672E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.664062	+8.13736900E+01	+8.70966858E+01	+2.43763958E+00	-1.99993459E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.671875	+8.13742212E+01	+8.70971270E+01	+2.43762387E+00	-2.02337956E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.679688	+8.13747586E+01	+8.70975734E+01	+2.43760797E+00	-2.04682160E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.687500	+8.13753022E+01	+8.70980250E+01	+2.43759189E+00	-2.07026067E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.695312	+8.13758519E+01	+8.70984817E+01	+2.43757562E+00	-2.09369675E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.703125	+8.13764079E+01	+8.70989435E+01	+2.43755917E+00	-2.11712980E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.710938	+8.13769701E+01	+8.70994105E+01	+2.43754254E+00	-2.14055979E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.718750	+8.13775384E+01	+8.70998826E+01	+2.43752573E+00	-2.16398668E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.726562	+8.13781129E+01	+8.71003598E+01	+2.43750873E+00	-2.18741044E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.734375	+8.13786936E+01	+8.71008422E+01	+2.43749155E+00	-2.21083103E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.742188	+8.13792805E+01	+8.71013298E+01	+2.43747418E+00	-2.23424842E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.750000	+8.13798736E+01	+8.71018225E+01	+2.43745664E+00	-2.25766259E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.757812	+8.13804729E+01	+8.71023203E+01	+2.43743891E+00	-2.28107348E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.765625	+8.13810783E+01	+8.71028232E+01	+2.43742100E+00	-2.30448108E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03
0.773438	+8.13816900E+01	+8.71033313E+01	+2.43740290E+00	-2.32788702E-03	+9.43471148E+01	-8.92818379E-02	-1.05673356E+03	+5.07885504E-01	+4.92114496E-01	+9.42489038E+01	-8.92039633E-02	-1.05655512E+03


==> anc/otoc_to_plot_free_M900_L1.1225_n250_beta20.0000.dat <==
500.000000	+2.03933580E+01	+2.66425640E+01	+2.52560159E+00	+2.32288671E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
510.000000	+2.02354011E+01	+2.66288433E+01	+2.54841999E+00	+2.24079244E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
520.000000	+2.00799251E+01	+2.66155650E+01	+2.57041744E+00	+2.18951571E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
530.000000	+1.99246037E+01	+2.66042372E+01	+2.59221030E+00	+2.14449764E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
540.000000	+1.97692792E+01	+2.65913306E+01	+2.61330740E+00	+2.03596774E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
550.000000	+1.96137706E+01	+2.65710080E+01	+2.63292966E+00	+1.94389800E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
560.000000	+1.94608770E+01	+2.65533791E+01	+2.65218536E+00	+2.08368737E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
570.000000	+1.93059823E+01	+2.65592801E+01	+2.67460341E+00	+2.13343150E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
580.000000	+1.91473297E+01	+2.65490082E+01	+2.69485399E+00	+1.86001888E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
590.000000	+1.89935802E+01	+2.65217849E+01	+2.71180378E+00	+1.77466201E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
600.000000	+1.88414842E+01	+2.65105902E+01	+2.73034723E+00	+1.88947932E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
610.000000	+1.86850085E+01	+2.65031447E+01	+2.74959337E+00	+1.86259698E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
620.000000	+1.85316937E+01	+2.64918767E+01	+2.76759917E+00	+1.77777925E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
630.000000	+1.83827126E+01	+2.64838281E+01	+2.78514896E+00	+1.71662765E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
640.000000	+1.82336165E+01	+2.64718384E+01	+2.80193172E+00	+1.70565779E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
650.000000	+1.80857650E+01	+2.64680029E+01	+2.81926211E+00	+1.72520386E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
660.000000	+1.79370157E+01	+2.64644508E+01	+2.83643580E+00	+1.69656217E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
670.000000	+1.77861407E+01	+2.64576788E+01	+2.85319335E+00	+1.63285631E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
680.000000	+1.76334749E+01	+2.64439886E+01	+2.86909292E+00	+1.54206835E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
690.000000	+1.74800539E+01	+2.64232009E+01	+2.88403472E+00	+1.52207038E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
700.000000	+1.73303861E+01	+2.64132282E+01	+2.89953433E+00	+1.67588134E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
710.000000	+1.71866294E+01	+2.64346096E+01	+2.91755235E+00	+1.75108540E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
720.000000	+1.70412872E+01	+2.64478617E+01	+2.93455604E+00	+1.51776381E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
730.000000	+1.68919651E+01	+2.64249744E+01	+2.94790762E+00	+1.23991348E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
740.000000	+1.67465953E+01	+2.63893529E+01	+2.95935431E+00	+1.27324158E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
750.000000	+1.66084431E+01	+2.63873263E+01	+2.97337246E+00	+1.49363157E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
760.000000	+1.64663540E+01	+2.64015118E+01	+2.98922694E+00	+1.54987676E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
770.000000	+1.63144844E+01	+2.64012357E+01	+3.00436999E+00	+1.44676683E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
780.000000	+1.61615461E+01	+2.63883805E+01	+3.01816228E+00	+1.34729893E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
790.000000	+1.60166651E+01	+2.63789088E+01	+3.03131597E+00	+1.32508152E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
800.000000	+1.58759286E+01	+2.63774141E+01	+3.04466391E+00	+1.36852016E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
810.000000	+1.57330813E+01	+2.63828608E+01	+3.05868637E+00	+1.34363151E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
820.000000	+1.55888903E+01	+2.63764043E+01	+3.07153654E+00	+1.24425552E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
830.000000	+1.54486810E+01	+2.63668066E+01	+3.08357148E+00	+1.22658226E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
840.000000	+1.53077452E+01	+2.63631674E+01	+3.09606818E+00	+1.25913577E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
850.000000	+1.51666451E+01	+2.63632100E+01	+3.10875420E+00	+1.28983392E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
860.000000	+1.50247985E+01	+2.63691242E+01	+3.12186486E+00	+1.27571203E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
870.000000	+1.48832692E+01	+2.63691814E+01	+3.13426844E+00	+1.21490626E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
880.000000	+1.47441295E+01	+2.63674772E+01	+3.14616298E+00	+1.16079988E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
890.000000	+1.46049328E+01	+2.63606214E+01	+3.15748444E+00	+1.11716797E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
900.000000	+1.44640040E+01	+2.63499793E+01	+3.16850634E+00	+1.06002697E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
910.000000	+1.43230820E+01	+2.63306582E+01	+3.17868498E+00	+9.77298835E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
920.000000	+1.41860170E+01	+2.63066007E+01	+3.18805232E+00	+9.86406308E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
930.000000	+1.40533646E+01	+2.63001798E+01	+3.19841310E+00	+1.19300958E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
940.000000	+1.39195946E+01	+2.63328555E+01	+3.21191251E+00	+1.41795364E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
950.000000	+1.37805840E+01	+2.63796792E+01	+3.22677218E+00	+1.34428365E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
960.000000	+1.36402584E+01	+2.63917851E+01	+3.23879819E+00	+1.05393128E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
970.000000	+1.35045328E+01	+2.63720182E+01	+3.24785080E+00	+8.01113875E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
980.000000	+1.33770346E+01	+2.63345153E+01	+3.25482046E+00	+7.04868689E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
990.000000	+1.32513404E+01	+2.63015082E+01	+3.26194817E+00	+7.20673679E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
250.000000	+2.51480029E+01	+2.78704266E+01	+1.69466973E+00	+5.21423345E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
255.000000	+2.49407178E+01	+2.77341681E+01	+1.72042467E+00	+5.08773969E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
260.000000	+2.47470220E+01	+2.76115396E+01	+1.74554713E+00	+4.96973385E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
265.000000	+2.45664550E+01	+2.75022398E+01	+1.77012200E+00	+4.87168447E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
270.000000	+2.43982935E+01	+2.74058164E+01	+1.79426397E+00	+4.76234122E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
275.000000	+2.42415440E+01	+2.73205235E+01	+1.81774542E+00	+4.63900785E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
280.000000	+2.40953220E+01	+2.72456509E+01	+1.84065405E+00	+4.55145863E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
285.000000	+2.39586920E+01	+2.71810482E+01	+1.86326000E+00	+4.46501393E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
290.000000	+2.38306109E+01	+2.71247900E+01	+1.88530419E+00	+4.34637163E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
295.000000	+2.37104187E+01	+2.70759187E+01	+1.90672372E+00	+4.26032537E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
300.000000	+2.35975630E+01	+2.70351173E+01	+1.92790745E+00	+4.18623123E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
305.000000	+2.34910847E+01	+2.70004629E+01	+1.94858603E+00	+4.04971980E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
310.000000	+2.33902791E+01	+2.69699020E+01	+1.96840464E+00	+3.93685231E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
315.000000	+2.32948065E+01	+2.69450993E+01	+1.98795455E+00	+3.89876455E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
320.000000	+2.32037740E+01	+2.69257142E+01	+2.00739229E+00	+3.80627074E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
325.000000	+2.31162677E+01	+2.69081786E+01	+2.02601726E+00	+3.67054574E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
330.000000	+2.30321338E+01	+2.68932278E+01	+2.04409775E+00	+3.63841640E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
335.000000	+2.29508887E+01	+2.68833057E+01	+2.06240143E+00	+3.63047483E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
340.000000	+2.28714371E+01	+2.68752827E+01	+2.08040249E+00	+3.50648059E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
345.000000	+2.27933893E+01	+2.68661418E+01	+2.09746623E+00	+3.38575673E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
350.000000	+2.27168805E+01	+2.68586076E+01	+2.11426006E+00	+3.38903724E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
355.000000	+2.26414566E+01	+2.68546017E+01	+2.13135660E+00	+3.39970553E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
360.000000	+2.25663432E+01	+2.68512977E+01	+2.14825712E+00	+3.31032754E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
365.000000	+2.24911287E+01	+2.68460768E+01	+2.16445988E+00	+3.18948316E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
370.000000	+2.24158994E+01	+2.68397247E+01	+2.18015195E+00	+3.13599605E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
375.000000	+2.23409771E+01	+2.68346602E+01	+2.19581984E+00	+3.15653897E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
380.000000	+2.22660961E+01	+2.68317884E+01	+2.21171734E+00	+3.16818652E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
385.000000	+2.21904174E+01	+2.68287480E+01	+2.22750171E+00	+3.08227169E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
390.000000	+2.21139259E+01	+2.68225365E+01	+2.24254006E+00	+2.93328392E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
395.000000	+2.20374963E+01	+2.68138975E+01	+2.25683454E+00	+2.86316827E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
400.000000	+2.19612876E+01	+2.68066622E+01	+2.27117174E+00	+2.92152055E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
405.000000	+2.18846138E+01	+2.68026169E+01	+2.28604975E+00	+2.97425277E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
410.000000	+2.18073226E+01	+2.67989755E+01	+2.30091427E+00	+2.88645621E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
415.000000	+2.17298468E+01	+2.67918744E+01	+2.31491431E+00	+2.72009529E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
420.000000	+2.16522568E+01	+2.67815508E+01	+2.32811522E+00	+2.64113269E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
425.000000	+2.15743477E+01	+2.67718514E+01	+2.34132564E+00	+2.67539390E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
430.000000	+2.14962754E+01	+2.67646505E+01	+2.35486916E+00	+2.70123491E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
435.000000	+2.14183997E+01	+2.67582136E+01	+2.36833799E+00	+2.66170403E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
440.000000	+2.13406907E+01	+2.67511772E+01	+2.38148620E+00	+2.61343910E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
445.000000	+2.12627377E+01	+2.67439440E+01	+2.39447238E+00	+2.57421744E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
450.000000	+2.11842825E+01	+2.67358549E+01	+2.40722837E+00	+2.48792386E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
455.000000	+2.11056234E+01	+2.67249084E+01	+2.41935162E+00	+2.36102181E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
460.000000	+2.10273784E+01	+2.67115842E+01	+2.43083859E+00	+2.31153812E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
465.000000	+2.09495658E+01	+2.67002556E+01	+2.44246700E+00	+2.41223633E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
470.000000	+2.08712645E+01	+2.66942539E+01	+2.45496095E+00	+2.55229849E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
475.000000	+2.07917374E+01	+2.66910911E+01	+2.46798998E+00	+2.55702541E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
480.000000	+2.07114751E+01	+2.66852798E+01	+2.48053121E+00	+2.40462199E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
485.000000	+2.06315124E+01	+2.66744426E+01	+2.49203620E+00	+2.23807440E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
490.000000	+2.05521494E+01	+2.66611597E+01	+2.50291195E+00	+2.19626874E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
495.000000	+2.04728886E+01	+2.66500059E+01	+2.51399889E+00	+2.23850667E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
125.000000	+3.28876104E+01	+3.41365621E+01	+9.15451718E-01	+5.43940302E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
127.500000	+3.28334003E+01	+3.40998399E+01	+9.29356665E-01	+5.68455487E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
130.000000	+3.27658619E+01	+3.40508216E+01	+9.43874492E-01	+5.91551284E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
132.500000	+3.26855091E+01	+3.39899663E+01	+9.58934229E-01	+6.11492497E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
135.000000	+3.25929134E+01	+3.39177669E+01	+9.74449117E-01	+6.27874423E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
137.500000	+3.24887025E+01	+3.38347611E+01	+9.90327950E-01	+6.40803319E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
140.000000	+3.23735524E+01	+3.37415419E+01	+1.00648928E+00	+6.50912106E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
142.500000	+3.22481730E+01	+3.36387605E+01	+1.02287356E+00	+6.59165524E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
145.000000	+3.21132902E+01	+3.35271175E+01	+1.03944756E+00	+6.66503760E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
147.500000	+3.19696306E+01	+3.34073405E+01	+1.05619874E+00	+6.73489866E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
150.000000	+3.18179109E+01	+3.32801587E+01	+1.07312205E+00	+6.80137524E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
152.500000	+3.16588363E+01	+3.31462791E+01	+1.09020562E+00	+6.85990891E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
155.000000	+3.14931020E+01	+3.30063744E+01	+1.10742160E+00	+6.90389960E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
157.500000	+3.13213973E+01	+3.28610824E+01	+1.12472512E+00	+6.92782266E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
160.000000	+3.11444065E+01	+3.27110157E+01	+1.14206071E+00	+6.92962368E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
162.500000	+3.09628085E+01	+3.25567758E+01	+1.15937324E+00	+6.91180055E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
165.000000	+3.07772726E+01	+3.23989686E+01	+1.17661971E+00	+6.88095334E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
167.500000	+3.05884518E+01	+3.22382134E+01	+1.19377800E+00	+6.84575077E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
170.000000	+3.03969743E+01	+3.20751399E+01	+1.21084847E+00	+6.81368988E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
172.500000	+3.02034355E+01	+3.19103703E+01	+1.22784645E+00	+6.78784506E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
175.000000	+3.00083930E+01	+3.17444918E+01	+1.24478769E+00	+6.76541648E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
177.500000	+2.98123693E+01	+3.15780325E+01	+1.26167353E+00	+6.73940952E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
180.000000	+2.96158588E+01	+3.14114558E+01	+1.27848474E+00	+6.70297111E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
182.500000	+2.94193368E+01	+3.12451787E+01	+1.29518839E+00	+6.65385907E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
185.000000	+2.92232620E+01	+3.10796021E+01	+1.31175403E+00	+6.59604713E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
187.500000	+2.90280725E+01	+3.09151352E+01	+1.32816863E+00	+6.53735004E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
190.000000	+2.88341772E+01	+3.07521976E+01	+1.34444079E+00	+6.48478582E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
192.500000	+2.86419477E+01	+3.05911990E+01	+1.36059256E+00	+6.44081404E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
195.000000	+2.84517172E+01	+3.04325110E+01	+1.37664486E+00	+6.40263098E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
197.500000	+2.82637860E+01	+3.02764486E+01	+1.39260571E+00	+6.36446315E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
200.000000	+2.80784294E+01	+3.01232703E+01	+1.40846717E+00	+6.32101001E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
202.500000	+2.78959034E+01	+2.99731922E+01	+1.42421076E+00	+6.26984251E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
205.000000	+2.77164451E+01	+2.98264055E+01	+1.43981638E+00	+6.21168131E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
207.500000	+2.75402711E+01	+2.96830896E+01	+1.45526917E+00	+6.14912137E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
210.000000	+2.73675776E+01	+2.95434177E+01	+1.47056199E+00	+6.08508913E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
212.500000	+2.71985387E+01	+2.94075553E+01	+1.48569461E+00	+6.02167198E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
215.000000	+2.70333045E+01	+2.92756517E+01	+1.50067035E+00	+5.95929608E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
217.500000	+2.68719994E+01	+2.91478274E+01	+1.51549109E+00	+5.89665460E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
220.000000	+2.67147231E+01	+2.90241663E+01	+1.53015362E+00	+5.83210913E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
222.500000	+2.65615513E+01	+2.89047207E+01	+1.54465164E+00	+5.76595386E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
225.000000	+2.64125362E+01	+2.87895291E+01	+1.55898339E+00	+5.70125579E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
227.500000	+2.62677075E+01	+2.86786331E+01	+1.57315792E+00	+5.64174408E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
230.000000	+2.61270755E+01	+2.85720751E+01	+1.58719211E+00	+5.58826763E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
232.500000	+2.59906327E+01	+2.84698727E+01	+1.60109926E+00	+5.53726992E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
235.000000	+2.58583503E+01	+2.83719887E+01	+1.61487846E+00	+5.48324097E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
237.500000	+2.57301758E+01	+2.82783275E+01	+1.62851546E+00	+5.42357417E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
240.000000	+2.56060358E+01	+2.81887714E+01	+1.64199633E+00	+5.36180953E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
242.500000	+2.54858440E+01	+2.81032332E+01	+1.65532451E+00	+5.30594147E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
245.000000	+2.53695077E+01	+2.80216795E+01	+1.66852604E+00	+5.26217096E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
247.500000	+2.52569283E+01	+2.79440972E+01	+1.68163536E+00	+5.22528649E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
62.500000	+2.97004496E+01	+3.07368297E+01	+7.28881163E-01	+1.24668442E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
63.750000	+2.98328934E+01	+3.08709284E+01	+7.30476695E-01	+1.30616671E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
65.000000	+2.99637092E+01	+3.10034791E+01	+7.32146580E-01	+1.36619008E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
66.250000	+3.00928081E+01	+3.11343946E+01	+7.33892170E-01	+1.42700528E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
67.500000	+3.02201007E+01	+3.12635865E+01	+7.35714093E-01	+1.48803327E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
68.750000	+3.03454979E+01	+3.13909664E+01	+7.37612253E-01	+1.54878360E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
70.000000	+3.04689120E+01	+3.15164460E+01	+7.39586052E-01	+1.60899407E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
71.250000	+3.05902565E+01	+3.16399388E+01	+7.41634739E-01	+1.66869385E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
72.500000	+3.07094466E+01	+3.17613598E+01	+7.43757787E-01	+1.72817660E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
73.750000	+3.08263988E+01	+3.18806261E+01	+7.45955180E-01	+1.78789809E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
75.000000	+3.09410306E+01	+3.19976561E+01	+7.48227532E-01	+1.84833392E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
76.250000	+3.10532595E+01	+3.21123694E+01	+7.50576015E-01	+1.90984180E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
77.500000	+3.11630034E+01	+3.22246859E+01	+7.53002136E-01	+1.97256765E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
78.750000	+3.12701800E+01	+3.23345257E+01	+7.55507434E-01	+2.03641881E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
80.000000	+3.13747070E+01	+3.24418084E+01	+7.58093183E-01	+2.10110638E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
81.250000	+3.14765027E+01	+3.25464539E+01	+7.60760200E-01	+2.16623866E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
82.500000	+3.15754864E+01	+3.26483825E+01	+7.63508780E-01	+2.23143525E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
83.750000	+3.16715791E+01	+3.27475158E+01	+7.66338788E-01	+2.29642845E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
85.000000	+3.17647038E+01	+3.28437771E+01	+7.69249851E-01	+2.36112579E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
86.250000	+3.18547863E+01	+3.29370928E+01	+7.72241603E-01	+2.42562146E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
87.500000	+3.19417550E+01	+3.30273918E+01	+7.75313905E-01	+2.49015981E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
88.750000	+3.20255412E+01	+3.31146065E+01	+7.78467002E-01	+2.55506735E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
90.000000	+3.21060789E+01	+3.31986725E+01	+7.81701573E-01	+2.62067634E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
91.250000	+3.21833048E+01	+3.32795288E+01	+7.85018693E-01	+2.68726205E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
92.500000	+3.22571585E+01	+3.33571171E+01	+7.88419728E-01	+2.75500938E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
93.750000	+3.23275822E+01	+3.34313825E+01	+7.91906216E-01	+2.82401364E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
95.000000	+3.23945212E+01	+3.35022730E+01	+7.95479762E-01	+2.89431023E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
96.250000	+3.24579242E+01	+3.35697403E+01	+7.99141992E-01	+2.96592054E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
97.500000	+3.25177435E+01	+3.36337397E+01	+8.02894564E-01	+3.03889884E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
98.750000	+3.25739358E+01	+3.36942308E+01	+8.06739239E-01	+3.11336728E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
100.000000	+3.26264617E+01	+3.37511780E+01	+8.10677982E-01	+3.18953181E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
101.250000	+3.26752868E+01	+3.38045506E+01	+8.14713069E-01	+3.26767850E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
102.500000	+3.27203813E+01	+3.38543232E+01	+8.18847178E-01	+3.34815536E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
103.750000	+3.27617198E+01	+3.39004757E+01	+8.23083457E-01	+3.43134757E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
105.000000	+3.27992822E+01	+3.39429934E+01	+8.27425547E-01	+3.51765349E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
106.250000	+3.28330526E+01	+3.39818670E+01	+8.31877591E-01	+3.60746586E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
107.500000	+3.28630199E+01	+3.40170924E+01	+8.36444212E-01	+3.70115863E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
108.750000	+3.28891774E+01	+3.40486709E+01	+8.41130487E-01	+3.79907622E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
110.000000	+3.29115230E+01	+3.40766088E+01	+8.45941902E-01	+3.90152043E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
111.250000	+3.29300591E+01	+3.41009174E+01	+8.50884288E-01	+4.00873085E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
112.500000	+3.29447924E+01	+3.41216132E+01	+8.55963729E-01	+4.12085729E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
113.750000	+3.29557343E+01	+3.41387173E+01	+8.61186432E-01	+4.23792636E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
115.000000	+3.29629005E+01	+3.41522558E+01	+8.66558545E-01	+4.35980748E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
116.250000	+3.29663112E+01	+3.41622588E+01	+8.72085950E-01	+4.48618523E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
117.500000	+3.29659909E+01	+3.41687604E+01	+8.77774008E-01	+4.61654431E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
118.750000	+3.29619683E+01	+3.41717986E+01	+8.83627311E-01	+4.75017083E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
120.000000	+3.29542763E+01	+3.41714144E+01	+8.89649436E-01	+4.88616986E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
121.250000	+3.29429519E+01	+3.41676514E+01	+8.95842736E-01	+5.02349573E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
122.500000	+3.29280357E+01	+3.41605559E+01	+9.02208175E-01	+5.16098942E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
123.750000	+3.29095725E+01	+3.41501761E+01	+9.08745209E-01	+5.29826553E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
31.250000	+2.61273730E+01	+2.71422415E+01	+7.07906296E-01	+4.00117218E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
31.875000	+2.61985898E+01	+2.72137076E+01	+7.08151855E-01	+3.85670716E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
32.500000	+2.62700385E+01	+2.72853964E+01	+7.08388385E-01	+3.72363115E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
33.125000	+2.63417050E+01	+2.73572954E+01	+7.08617309E-01	+3.61534519E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
33.750000	+2.64135753E+01	+2.74293923E+01	+7.08840303E-01	+3.53535314E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
34.375000	+2.64856354E+01	+2.75016747E+01	+7.09059228E-01	+3.48602656E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
35.000000	+2.65578706E+01	+2.75741303E+01	+7.09276056E-01	+3.46847474E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
35.625000	+2.66302662E+01	+2.76467462E+01	+7.09492787E-01	+3.48251991E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
36.250000	+2.67028072E+01	+2.77195093E+01	+7.09711371E-01	+3.52677012E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
36.875000	+2.67754780E+01	+2.77924062E+01	+7.09933634E-01	+3.59877589E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
37.500000	+2.68482632E+01	+2.78654228E+01	+7.10161218E-01	+3.69525231E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
38.125000	+2.69211470E+01	+2.79385449E+01	+7.10395540E-01	+3.81234503E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
38.750000	+2.69941137E+01	+2.80117581E+01	+7.10637761E-01	+3.94591734E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
39.375000	+2.70671478E+01	+2.80850477E+01	+7.10888780E-01	+4.09183574E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
40.000000	+2.71402341E+01	+2.81583991E+01	+7.11149241E-01	+4.24623340E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
40.625000	+2.72133576E+01	+2.82317979E+01	+7.11419559E-01	+4.40573401E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
41.250000	+2.72865038E+01	+2.83052298E+01	+7.11699957E-01	+4.56762291E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
41.875000	+2.73596588E+01	+2.83786808E+01	+7.11990512E-01	+4.72995699E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
42.500000	+2.74328091E+01	+2.84521376E+01	+7.12291202E-01	+4.89161016E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
43.125000	+2.75059417E+01	+2.85255869E+01	+7.12601963E-01	+5.05225605E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
43.750000	+2.75790440E+01	+2.85990164E+01	+7.12922734E-01	+5.21229408E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
44.375000	+2.76521040E+01	+2.86724138E+01	+7.13253500E-01	+5.37272878E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
45.000000	+2.77251099E+01	+2.87457676E+01	+7.13594325E-01	+5.53501483E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
45.625000	+2.77980503E+01	+2.88190663E+01	+7.13945377E-01	+5.70088208E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
46.250000	+2.78709137E+01	+2.88922989E+01	+7.14306935E-01	+5.87215502E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
46.875000	+2.79436889E+01	+2.89654547E+01	+7.14679396E-01	+6.05058067E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
47.500000	+2.80163648E+01	+2.90385228E+01	+7.15063258E-01	+6.23767719E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
48.125000	+2.80889301E+01	+2.91114928E+01	+7.15459106E-01	+6.43461297E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
48.750000	+2.81613733E+01	+2.91843537E+01	+7.15867585E-01	+6.64212311E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
49.375000	+2.82336829E+01	+2.92570949E+01	+7.16289371E-01	+6.86046673E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
50.000000	+2.83058473E+01	+2.93297055E+01	+7.16725143E-01	+7.08942541E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
50.625000	+2.83778548E+01	+2.94021741E+01	+7.17175549E-01	+7.32833978E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
51.250000	+2.84496932E+01	+2.94744897E+01	+7.17641185E-01	+7.57617848E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
51.875000	+2.85213508E+01	+2.95466406E+01	+7.18122572E-01	+7.83163204E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
52.500000	+2.85928152E+01	+2.96186154E+01	+7.18620139E-01	+8.09322231E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
53.125000	+2.86640746E+01	+2.96904023E+01	+7.19134224E-01	+8.35941780E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
53.750000	+2.87351168E+01	+2.97619894E+01	+7.19665067E-01	+8.62874559E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
54.375000	+2.88059299E+01	+2.98333651E+01	+7.20212818E-01	+8.89989100E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
55.000000	+2.88765020E+01	+2.99045176E+01	+7.20777553E-01	+9.17177809E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
55.625000	+2.89468214E+01	+2.99754353E+01	+7.21359290E-01	+9.44362576E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
56.250000	+2.90168766E+01	+3.00461065E+01	+7.21958006E-01	+9.71497677E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
56.875000	+2.90866562E+01	+3.01165199E+01	+7.22573662E-01	+9.98569889E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
57.500000	+2.91561488E+01	+3.01866642E+01	+7.23206219E-01	+1.02559600E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
58.125000	+2.92253436E+01	+3.02565284E+01	+7.23855657E-01	+1.05261808E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
58.750000	+2.92942294E+01	+3.03261015E+01	+7.24521991E-01	+1.07969702E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
59.375000	+2.93627953E+01	+3.03953728E+01	+7.25205278E-01	+1.10690495E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
60.000000	+2.94310307E+01	+3.04643316E+01	+7.25905622E-01	+1.13431729E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
60.625000	+2.94989246E+01	+3.05329672E+01	+7.26623175E-01	+1.16200494E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
61.250000	+2.95664663E+01	+3.06012692E+01	+7.27358129E-01	+1.19002747E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
61.875000	+2.96336449E+01	+3.06692269E+01	+7.28110709E-01	+1.21823050E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
15.625000	+2.44856817E+01	+2.54874348E+01	+6.94898697E-01	+1.92715966E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
15.937500	+2.45143290E+01	+2.55166731E+01	+6.95488607E-01	+1.84826200E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
16.250000	+2.45432175E+01	+2.55461284E+01	+6.96053861E-01	+1.76979396E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
16.562500	+2.45723423E+01	+2.55757958E+01	+6.96594728E-01	+1.69238384E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
16.875000	+2.46016984E+01	+2.56056707E+01	+6.97111601E-01	+1.61641358E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
17.187500	+2.46312812E+01	+2.56357489E+01	+6.97604986E-01	+1.54223320E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
17.500000	+2.46610859E+01	+2.56660264E+01	+6.98075496E-01	+1.47015862E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
17.812500	+2.46911082E+01	+2.56964993E+01	+6.98523835E-01	+1.40046997E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
18.125000	+2.47213435E+01	+2.57271640E+01	+6.98950790E-01	+1.33341032E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
18.437500	+2.47517875E+01	+2.57580168E+01	+6.99357217E-01	+1.26918489E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
18.750000	+2.47824357E+01	+2.57890543E+01	+6.99744031E-01	+1.20796074E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
19.062500	+2.48132838E+01	+2.58202731E+01	+7.00112192E-01	+1.14986691E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
19.375000	+2.48443275E+01	+2.58516698E+01	+7.00462698E-01	+1.09499497E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
19.687500	+2.48755623E+01	+2.58832410E+01	+7.00796564E-01	+1.04340004E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
20.000000	+2.49069839E+01	+2.59149834E+01	+7.01114823E-01	+9.95102182E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
20.312500	+2.49385879E+01	+2.59468935E+01	+7.01418503E-01	+9.50088143E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
20.625000	+2.49703697E+01	+2.59789679E+01	+7.01708628E-01	+9.08313458E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
20.937500	+2.50023251E+01	+2.60112033E+01	+7.01986199E-01	+8.69704833E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
21.250000	+2.50344494E+01	+2.60435960E+01	+7.02252193E-01	+8.34162781E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
21.562500	+2.50667383E+01	+2.60761426E+01	+7.02507551E-01	+8.01564472E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
21.875000	+2.50991872E+01	+2.61088395E+01	+7.02753171E-01	+7.71766747E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
22.187500	+2.51317917E+01	+2.61416830E+01	+7.02989905E-01	+7.44609244E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
22.500000	+2.51645472E+01	+2.61746695E+01	+7.03218552E-01	+7.19917606E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
22.812500	+2.51974495E+01	+2.62077953E+01	+7.03439853E-01	+6.97506701E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
23.125000	+2.52304941E+01	+2.62410568E+01	+7.03654493E-01	+6.77183835E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
23.437500	+2.52636766E+01	+2.62744501E+01	+7.03863093E-01	+6.58751886E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
23.750000	+2.52969927E+01	+2.63079716E+01	+7.04066213E-01	+6.42012348E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
24.062500	+2.53304384E+01	+2.63416176E+01	+7.04264351E-01	+6.26768212E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
24.375000	+2.53640093E+01	+2.63753843E+01	+7.04457943E-01	+6.12826687E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
24.687500	+2.53977016E+01	+2.64092682E+01	+7.04647368E-01	+6.00001689E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
25.000000	+2.54315112E+01	+2.64432656E+01	+7.04832945E-01	+5.88116111E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
25.312500	+2.54654344E+01	+2.64773729E+01	+7.05014940E-01	+5.77003816E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
25.625000	+2.54994675E+01	+2.65115867E+01	+7.05193572E-01	+5.66511363E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
25.937500	+2.55336068E+01	+2.65459036E+01	+7.05369010E-01	+5.56499430E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
26.250000	+2.55678490E+01	+2.65803203E+01	+7.05541384E-01	+5.46843950E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
26.562500	+2.56021906E+01	+2.66148335E+01	+7.05710787E-01	+5.37436932E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
26.875000	+2.56366285E+01	+2.66494400E+01	+7.05877282E-01	+5.28186986E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
27.187500	+2.56711597E+01	+2.66841369E+01	+7.06040904E-01	+5.19019557E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
27.500000	+2.57057812E+01	+2.67189213E+01	+7.06201669E-01	+5.09876869E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
27.812500	+2.57404902E+01	+2.67537903E+01	+7.06359577E-01	+5.00717601E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
28.125000	+2.57752840E+01	+2.67887412E+01	+7.06514618E-01	+4.91516315E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
28.437500	+2.58101601E+01	+2.68237715E+01	+7.06666775E-01	+4.82262652E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
28.750000	+2.58451159E+01	+2.68588786E+01	+7.06816032E-01	+4.72960325E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
29.062500	+2.58801493E+01	+2.68940603E+01	+7.06962375E-01	+4.63625932E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
29.375000	+2.59152578E+01	+2.69293143E+01	+7.07105798E-01	+4.54287619E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
29.687500	+2.59504394E+01	+2.69646384E+01	+7.07246305E-01	+4.44983621E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
30.000000	+2.59856920E+01	+2.70000305E+01	+7.07383913E-01	+4.35760721E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
30.312500	+2.60210136E+01	+2.70354888E+01	+7.07518655E-01	+4.26672635E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
30.625000	+2.60564022E+01	+2.70710112E+01	+7.07650583E-01	+4.17778377E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
30.937500	+2.60918559E+01	+2.71065961E+01	+7.07779767E-01	+4.08996346E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
7.812500	+2.38710680E+01	+2.48524360E+01	+6.74339412E-01	+2.78023835E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
7.968750	+2.38808341E+01	+2.48626301E+01	+6.74775502E-01	+2.80171193E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
8.125000	+2.38907351E+01	+2.48729627E+01	+6.75214947E-01	+2.82223771E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
8.281250	+2.39007685E+01	+2.48834308E+01	+6.75657451E-01	+2.84086159E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
8.437500	+2.39109320E+01	+2.48940319E+01	+6.76102716E-01	+2.85757228E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
8.593750	+2.39212231E+01	+2.49047633E+01	+6.76550442E-01	+2.87236118E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
8.750000	+2.39316395E+01	+2.49156223E+01	+6.77000329E-01	+2.88522241E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
8.906250	+2.39421788E+01	+2.49266062E+01	+6.77452074E-01	+2.89615290E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
9.062500	+2.39528389E+01	+2.49377126E+01	+6.77905377E-01	+2.90515241E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
9.218750	+2.39636174E+01	+2.49489389E+01	+6.78359934E-01	+2.91222359E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
9.375000	+2.39745121E+01	+2.49602826E+01	+6.78815446E-01	+2.91737195E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
9.531250	+2.39855209E+01	+2.49717412E+01	+6.79271613E-01	+2.92060595E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
9.687500	+2.39966417E+01	+2.49833123E+01	+6.79728136E-01	+2.92193696E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
9.843750	+2.40078724E+01	+2.49949936E+01	+6.80184718E-01	+2.92137929E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
10.000000	+2.40192109E+01	+2.50067826E+01	+6.80641067E-01	+2.91895013E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
10.156250	+2.40306552E+01	+2.50186772E+01	+6.81096890E-01	+2.91466960E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
10.312500	+2.40422035E+01	+2.50306752E+01	+6.81551901E-01	+2.90856067E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
10.468750	+2.40538537E+01	+2.50427742E+01	+6.82005815E-01	+2.90064916E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
10.625000	+2.40656041E+01	+2.50549722E+01	+6.82458354E-01	+2.89096365E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
10.781250	+2.40774528E+01	+2.50672671E+01	+6.82909242E-01	+2.87953547E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
10.937500	+2.40893981E+01	+2.50796569E+01	+6.83358209E-01	+2.86639863E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
11.093750	+2.41014382E+01	+2.50921395E+01	+6.83804991E-01	+2.85158970E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
11.250000	+2.41135715E+01	+2.51047131E+01	+6.84249331E-01	+2.83514782E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
11.406250	+2.41257964E+01	+2.51173758E+01	+6.84690975E-01	+2.81711454E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
11.562500	+2.41381111E+01	+2.51301257E+01	+6.85129679E-01	+2.79753374E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
11.718750	+2.41505143E+01	+2.51429610E+01	+6.85565204E-01	+2.77645156E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
11.875000	+2.41630045E+01	+2.51558801E+01	+6.85997320E-01	+2.75391628E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
12.031250	+2.41755801E+01	+2.51688813E+01	+6.86425803E-01	+2.72997817E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
12.187500	+2.41882398E+01	+2.51819629E+01	+6.86850438E-01	+2.70468944E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
12.343750	+2.42009823E+01	+2.51951233E+01	+6.87271018E-01	+2.67810404E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
12.500000	+2.42138061E+01	+2.52083611E+01	+6.87687346E-01	+2.65027761E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
12.656250	+2.42267100E+01	+2.52216748E+01	+6.88099230E-01	+2.62126726E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
12.812500	+2.42396929E+01	+2.52350630E+01	+6.88506492E-01	+2.59113152E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
12.968750	+2.42527534E+01	+2.52485242E+01	+6.88908959E-01	+2.55993012E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
13.125000	+2.42658905E+01	+2.52620572E+01	+6.89306470E-01	+2.52772391E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
13.281250	+2.42791030E+01	+2.52756607E+01	+6.89698873E-01	+2.49457468E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
13.437500	+2.42923899E+01	+2.52893334E+01	+6.90086024E-01	+2.46054501E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
13.593750	+2.43057500E+01	+2.53030742E+01	+6.90467793E-01	+2.42569813E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
13.750000	+2.43191825E+01	+2.53168820E+01	+6.90844055E-01	+2.39009779E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
13.906250	+2.43326862E+01	+2.53307556E+01	+6.91214698E-01	+2.35380806E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
14.062500	+2.43462602E+01	+2.53446939E+01	+6.91579620E-01	+2.31689322E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
14.218750	+2.43599037E+01	+2.53586960E+01	+6.91938728E-01	+2.27941759E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
14.375000	+2.43736158E+01	+2.53727609E+01	+6.92291938E-01	+2.24144541E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
14.531250	+2.43873955E+01	+2.53868876E+01	+6.92639179E-01	+2.20304064E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
14.687500	+2.44012421E+01	+2.54010753E+01	+6.92980388E-01	+2.16426685E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
14.843750	+2.44151547E+01	+2.54153231E+01	+6.93315513E-01	+2.12518710E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
15.000000	+2.44291326E+01	+2.54296300E+01	+6.93644509E-01	+2.08586373E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
15.156250	+2.44431750E+01	+2.54439955E+01	+6.93967345E-01	+2.04635830E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
15.312500	+2.44572811E+01	+2.54584186E+01	+6.94283996E-01	+2.00673139E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
15.468750	+2.44714502E+01	+2.54728986E+01	+6.94594449E-01	+1.96705876E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
3.906250	+2.36781783E+01	+2.46507279E+01	+6.65312949E-01	+1.68829652E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
3.984375	+2.36809386E+01	+2.46536175E+01	+6.65446010E-01	+1.71804379E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
4.062500	+2.36837484E+01	+2.46565591E+01	+6.65581394E-01	+1.74766847E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
4.140625	+2.36866076E+01	+2.46595523E+01	+6.65719083E-01	+1.77704519E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
4.218750	+2.36895159E+01	+2.46625967E+01	+6.65859057E-01	+1.80616840E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
4.296875	+2.36924729E+01	+2.46656922E+01	+6.66001297E-01	+1.83503251E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
4.375000	+2.36954785E+01	+2.46688383E+01	+6.66145781E-01	+1.86363194E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
4.453125	+2.36985322E+01	+2.46720349E+01	+6.66292489E-01	+1.89196111E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
4.531250	+2.37016338E+01	+2.46752815E+01	+6.66441400E-01	+1.92001443E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
4.609375	+2.37047831E+01	+2.46785779E+01	+6.66592491E-01	+1.94778631E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
4.687500	+2.37079797E+01	+2.46819237E+01	+6.66745741E-01	+1.97527117E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
4.765625	+2.37112233E+01	+2.46853187E+01	+6.66901127E-01	+2.00246344E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
4.843750	+2.37145137E+01	+2.46887625E+01	+6.67058626E-01	+2.02935754E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
4.921875	+2.37178504E+01	+2.46922547E+01	+6.67218215E-01	+2.05594793E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
5.000000	+2.37212333E+01	+2.46957952E+01	+6.67379868E-01	+2.08222907E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
5.078125	+2.37246621E+01	+2.46993834E+01	+6.67543563E-01	+2.10819546E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
5.156250	+2.37281363E+01	+2.47030192E+01	+6.67709274E-01	+2.13384159E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
5.234375	+2.37316557E+01	+2.47067022E+01	+6.67876976E-01	+2.15916202E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
5.312500	+2.37352201E+01	+2.47104319E+01	+6.68046643E-01	+2.18415130E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
5.390625	+2.37388290E+01	+2.47142082E+01	+6.68218249E-01	+2.20880405E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
5.468750	+2.37424821E+01	+2.47180306E+01	+6.68391768E-01	+2.23311490E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
5.546875	+2.37461793E+01	+2.47218989E+01	+6.68567173E-01	+2.25707855E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
5.625000	+2.37499200E+01	+2.47258126E+01	+6.68744437E-01	+2.28068972E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
5.703125	+2.37537041E+01	+2.47297714E+01	+6.68923531E-01	+2.30394319E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
5.781250	+2.37575311E+01	+2.47337751E+01	+6.69104428E-01	+2.32683380E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
5.859375	+2.37614008E+01	+2.47378231E+01	+6.69287099E-01	+2.34935644E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
5.937500	+2.37653129E+01	+2.47419153E+01	+6.69471515E-01	+2.37150607E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
6.015625	+2.37692670E+01	+2.47460512E+01	+6.69657647E-01	+2.39327770E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
6.093750	+2.37732628E+01	+2.47502305E+01	+6.69845465E-01	+2.41466642E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
6.171875	+2.37773000E+01	+2.47544528E+01	+6.70034938E-01	+2.43566740E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
6.250000	+2.37813782E+01	+2.47587178E+01	+6.70226038E-01	+2.45627587E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
6.328125	+2.37854972E+01	+2.47630251E+01	+6.70418732E-01	+2.47648715E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
6.406250	+2.37896566E+01	+2.47673744E+01	+6.70612989E-01	+2.49629664E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
6.484375	+2.37938561E+01	+2.47717654E+01	+6.70808778E-01	+2.51569985E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
6.562500	+2.37980954E+01	+2.47761976E+01	+6.71006067E-01	+2.53469235E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
6.640625	+2.38023740E+01	+2.47806707E+01	+6.71204824E-01	+2.55326983E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
6.718750	+2.38066918E+01	+2.47851843E+01	+6.71405015E-01	+2.57142807E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
6.796875	+2.38110484E+01	+2.47897382E+01	+6.71606609E-01	+2.58916296E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
6.875000	+2.38154435E+01	+2.47943319E+01	+6.71809572E-01	+2.60647049E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
6.953125	+2.38198767E+01	+2.47989652E+01	+6.72013870E-01	+2.62334678E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
7.031250	+2.38243478E+01	+2.48036375E+01	+6.72219470E-01	+2.63978803E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
7.109375	+2.38288563E+01	+2.48083486E+01	+6.72426337E-01	+2.65579060E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
7.187500	+2.38334020E+01	+2.48130982E+01	+6.72634437E-01	+2.67135094E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
7.265625	+2.38379846E+01	+2.48178859E+01	+6.72843736E-01	+2.68646564E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
7.343750	+2.38426037E+01	+2.48227112E+01	+6.73054197E-01	+2.70113143E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
7.421875	+2.38472590E+01	+2.48275740E+01	+6.73265787E-01	+2.71534514E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
7.500000	+2.38519503E+01	+2.48324737E+01	+6.73478470E-01	+2.72910378E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
7.578125	+2.38566771E+01	+2.48374102E+01	+6.73692210E-01	+2.74240445E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
7.656250	+2.38614392E+01	+2.48423829E+01	+6.73906971E-01	+2.75524444E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
7.734375	+2.38662363E+01	+2.48473916E+01	+6.74122717E-01	+2.76785342E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
1.953125	+2.36260178E+01	+2.45961159E+01	+6.62789084E-01	+8.78492648E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
1.992188	+2.36267321E+01	+2.45968638E+01	+6.62823734E-01	+8.95592253E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
2.031250	+2.36274602E+01	+2.45976262E+01	+6.62859052E-01	+9.12677897E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
2.070312	+2.36282022E+01	+2.45984030E+01	+6.62895037E-01	+9.29735333E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
2.109375	+2.36289578E+01	+2.45991943E+01	+6.62931687E-01	+9.46763973E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
2.148438	+2.36297272E+01	+2.45999999E+01	+6.62969003E-01	+9.63763220E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
2.187500	+2.36305104E+01	+2.46008199E+01	+6.63006981E-01	+9.80732479E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
2.226562	+2.36313072E+01	+2.46016542E+01	+6.63045622E-01	+9.97671150E-04	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
2.265625	+2.36321177E+01	+2.46025028E+01	+6.63084924E-01	+1.01457863E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
2.304688	+2.36329419E+01	+2.46033658E+01	+6.63124886E-01	+1.03145433E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
2.343750	+2.36337797E+01	+2.46042430E+01	+6.63165507E-01	+1.04829762E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
2.382812	+2.36346311E+01	+2.46051345E+01	+6.63206785E-01	+1.06510791E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
2.421875	+2.36354961E+01	+2.46060402E+01	+6.63248718E-01	+1.08188458E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
2.460938	+2.36363746E+01	+2.46069600E+01	+6.63291307E-01	+1.09862702E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
2.500000	+2.36372667E+01	+2.46078941E+01	+6.63334549E-01	+1.11533461E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
2.539062	+2.36381724E+01	+2.46088424E+01	+6.63378442E-01	+1.13200673E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
2.578125	+2.36390915E+01	+2.46098047E+01	+6.63422987E-01	+1.14864277E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
2.617188	+2.36400241E+01	+2.46107812E+01	+6.63468180E-01	+1.16524210E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
2.656250	+2.36409701E+01	+2.46117717E+01	+6.63514021E-01	+1.18180409E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
2.695312	+2.36419296E+01	+2.46127763E+01	+6.63560509E-01	+1.19832811E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
2.734375	+2.36429024E+01	+2.46137949E+01	+6.63607641E-01	+1.21481354E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
2.773438	+2.36438886E+01	+2.46148275E+01	+6.63655416E-01	+1.23125974E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
2.812500	+2.36448882E+01	+2.46158741E+01	+6.63703833E-01	+1.24766608E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
2.851562	+2.36459010E+01	+2.46169346E+01	+6.63752890E-01	+1.26403191E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
2.890625	+2.36469272E+01	+2.46180090E+01	+6.63802585E-01	+1.28035660E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
2.929688	+2.36479666E+01	+2.46190973E+01	+6.63852918E-01	+1.29663950E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
2.968750	+2.36490193E+01	+2.46201994E+01	+6.63903885E-01	+1.31287998E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
3.007812	+2.36500852E+01	+2.46213154E+01	+6.63955486E-01	+1.32907737E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
3.046875	+2.36511642E+01	+2.46224452E+01	+6.64007719E-01	+1.34523103E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
3.085938	+2.36522564E+01	+2.46235888E+01	+6.64060583E-01	+1.36134031E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
3.125000	+2.36533617E+01	+2.46247460E+01	+6.64114074E-01	+1.37740455E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
3.164062	+2.36544802E+01	+2.46259170E+01	+6.64168192E-01	+1.39342311E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
3.203125	+2.36556116E+01	+2.46271017E+01	+6.64222935E-01	+1.40939531E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
3.242188	+2.36567562E+01	+2.46283000E+01	+6.64278301E-01	+1.42532050E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
3.281250	+2.36579137E+01	+2.46295119E+01	+6.64334288E-01	+1.44119802E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
3.320312	+2.36590842E+01	+2.46307375E+01	+6.64390895E-01	+1.45702720E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
3.359375	+2.36602677E+01	+2.46319765E+01	+6.64448119E-01	+1.47280737E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
3.398438	+2.36614640E+01	+2.46332291E+01	+6.64505958E-01	+1.48853786E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
3.437500	+2.36626733E+01	+2.46344952E+01	+6.64564411E-01	+1.50421802E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
3.476562	+2.36638954E+01	+2.46357747E+01	+6.64623475E-01	+1.51984715E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
3.515625	+2.36651304E+01	+2.46370676E+01	+6.64683149E-01	+1.53542459E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
3.554688	+2.36663781E+01	+2.46383740E+01	+6.64743430E-01	+1.55094966E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
3.593750	+2.36676386E+01	+2.46396937E+01	+6.64804317E-01	+1.56642168E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
3.632812	+2.36689119E+01	+2.46410267E+01	+6.64865807E-01	+1.58183998E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
3.671875	+2.36701978E+01	+2.46423730E+01	+6.64927898E-01	+1.59720387E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
3.710938	+2.36714964E+01	+2.46437325E+01	+6.64990588E-01	+1.61251267E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
3.750000	+2.36728076E+01	+2.46451053E+01	+6.65053876E-01	+1.62776569E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
3.789062	+2.36741315E+01	+2.46464912E+01	+6.65117757E-01	+1.64296226E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
3.828125	+2.36754679E+01	+2.46478903E+01	+6.65182232E-01	+1.65810167E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03
3.867188	+2.36768168E+01	+2.46493026E+01	+6.65247297E-01	+1.67321235E-03	+2.58791306E+01	-2.56445720E-02	-1.00914652E+03	+5.39600268E-01	+4.60399732E-01	+2.46236058E+01	-2.45204359E-02	-1.00420751E+03


==> anc/otoc_to_plot_free_M900_L1.1225_n250_beta5.0000.dat <==
300.000000	+6.56836528E+01	+7.58713610E+01	+3.01432909E+00	+3.32219801E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
306.000000	+6.51156417E+01	+7.54908492E+01	+3.03256624E+00	+2.75685218E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
312.000000	+6.46787070E+01	+7.52090841E+01	+3.04741132E+00	+2.28513965E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
318.000000	+6.43879999E+01	+7.50516496E+01	+3.05998792E+00	+1.89367845E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
324.000000	+6.42454418E+01	+7.50178523E+01	+3.07013546E+00	+1.61524228E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
330.000000	+6.42334262E+01	+7.51057846E+01	+3.07937083E+00	+1.68311324E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
336.000000	+6.43246056E+01	+7.53168024E+01	+3.09033282E+00	+1.98697950E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
342.000000	+6.44704008E+01	+7.56051124E+01	+3.10321458E+00	+2.50208838E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
348.000000	+6.46100606E+01	+7.59373035E+01	+3.12035788E+00	+3.36115232E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
354.000000	+6.46906321E+01	+7.62836293E+01	+3.14354841E+00	+4.17207065E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
360.000000	+6.46761172E+01	+7.65848925E+01	+3.17042273E+00	+4.64500434E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
366.000000	+6.45565273E+01	+7.68140675E+01	+3.19928846E+00	+4.84476266E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
372.000000	+6.43462246E+01	+7.69678633E+01	+3.22855988E+00	+4.76620336E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
378.000000	+6.40658282E+01	+7.70448678E+01	+3.25648290E+00	+4.61719043E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
384.000000	+6.37273818E+01	+7.70680748E+01	+3.28396616E+00	+4.55016050E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
390.000000	+6.33434250E+01	+7.70508499E+01	+3.31108483E+00	+4.31383802E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
396.000000	+6.29296537E+01	+7.69791289E+01	+3.33573222E+00	+3.90093972E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
402.000000	+6.24982909E+01	+7.68626334E+01	+3.35789610E+00	+3.55122742E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
408.000000	+6.20695943E+01	+7.67307242E+01	+3.37834695E+00	+3.12307295E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
414.000000	+6.16657794E+01	+7.65786673E+01	+3.39537298E+00	+2.54878491E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
420.000000	+6.12908774E+01	+7.64073521E+01	+3.40893237E+00	+2.23182319E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
426.000000	+6.09437033E+01	+7.62613827E+01	+3.42215486E+00	+2.16970899E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
432.000000	+6.06294379E+01	+7.61446613E+01	+3.43496888E+00	+1.90659182E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
438.000000	+6.03463189E+01	+7.60184928E+01	+3.44503396E+00	+1.60922737E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
444.000000	+6.00829734E+01	+7.59007186E+01	+3.45427961E+00	+1.72595160E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
450.000000	+5.98251772E+01	+7.58253288E+01	+3.46574538E+00	+2.00119053E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
456.000000	+5.95603490E+01	+7.57625437E+01	+3.47829389E+00	+2.07212422E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
462.000000	+5.92779997E+01	+7.56809906E+01	+3.49061087E+00	+2.22044542E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
468.000000	+5.89705071E+01	+7.56102179E+01	+3.50493924E+00	+2.63152741E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
474.000000	+5.86469278E+01	+7.55761629E+01	+3.52218920E+00	+2.86158136E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
480.000000	+5.83280040E+01	+7.55490292E+01	+3.53927821E+00	+2.68464448E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
486.000000	+5.80248687E+01	+7.55083717E+01	+3.55440493E+00	+2.53095177E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
492.000000	+5.77405670E+01	+7.54926428E+01	+3.56964963E+00	+2.67020468E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
498.000000	+5.74804328E+01	+7.55332221E+01	+3.58644739E+00	+2.73265404E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
504.000000	+5.72475914E+01	+7.55914402E+01	+3.60244148E+00	+2.49044088E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
510.000000	+5.70391346E+01	+7.56395794E+01	+3.61633268E+00	+2.32311475E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
516.000000	+5.68572915E+01	+7.57197133E+01	+3.63031886E+00	+2.33327061E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
522.000000	+5.67106109E+01	+7.58392137E+01	+3.64433193E+00	+2.14018318E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
528.000000	+5.65985132E+01	+7.59516377E+01	+3.65600106E+00	+1.82901340E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
534.000000	+5.65053304E+01	+7.60584121E+01	+3.66628009E+00	+1.85862928E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
540.000000	+5.64095885E+01	+7.61992060E+01	+3.67830461E+00	+2.14731741E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
546.000000	+5.62915597E+01	+7.63550290E+01	+3.69204790E+00	+2.18044055E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
552.000000	+5.61327132E+01	+7.64469653E+01	+3.70446990E+00	+1.98028088E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
558.000000	+5.59155112E+01	+7.64614662E+01	+3.71581127E+00	+2.14479511E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
564.000000	+5.56263676E+01	+7.64702450E+01	+3.73020744E+00	+2.67466691E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
570.000000	+5.52675383E+01	+7.64836332E+01	+3.74790727E+00	+2.86591247E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
576.000000	+5.48544081E+01	+7.64275953E+01	+3.76459839E+00	+2.51777381E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
582.000000	+5.44044733E+01	+7.62713579E+01	+3.77812055E+00	+2.14866434E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
588.000000	+5.39387148E+01	+7.60753775E+01	+3.79038236E+00	+2.13153482E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
594.000000	+5.34820818E+01	+7.59155014E+01	+3.80369897E+00	+2.30733627E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
150.000000	+7.48243552E+01	+7.89809408E+01	+2.11784117E+00	+4.68277840E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
153.000000	+7.40510876E+01	+7.82697922E+01	+2.13267528E+00	+5.20663290E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
156.000000	+7.33376616E+01	+7.76261477E+01	+2.14908096E+00	+5.70856148E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
159.000000	+7.26851388E+01	+7.70508429E+01	+2.16692665E+00	+6.12622724E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
162.000000	+7.20948622E+01	+7.65439147E+01	+2.18583833E+00	+6.42175626E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
165.000000	+7.15689666E+01	+7.61061662E+01	+2.20545719E+00	+6.63796271E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
168.000000	+7.11096536E+01	+7.57394779E+01	+2.22566610E+00	+6.86213810E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
171.000000	+7.07178924E+01	+7.54458005E+01	+2.24663002E+00	+7.16048512E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
174.000000	+7.03925162E+01	+7.52255860E+01	+2.26862901E+00	+7.53032596E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
177.000000	+7.01303021E+01	+7.50767257E+01	+2.29181197E+00	+7.90405882E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
180.000000	+6.99268721E+01	+7.49946690E+01	+2.31605337E+00	+8.19962188E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
183.000000	+6.97777170E+01	+7.49735789E+01	+2.34100971E+00	+8.37614011E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
186.000000	+6.96787094E+01	+7.50077064E+01	+2.36631021E+00	+8.45129396E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
189.000000	+6.96259915E+01	+7.50921183E+01	+2.39171747E+00	+8.47221027E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
192.000000	+6.96155837E+01	+7.52224742E+01	+2.41714347E+00	+8.46983761E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
195.000000	+6.96431506E+01	+7.53942401E+01	+2.44253650E+00	+8.43264057E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
198.000000	+6.97041591E+01	+7.56020342E+01	+2.46773931E+00	+8.31403217E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
201.000000	+6.97943184E+01	+7.58395725E+01	+2.49242069E+00	+8.06497052E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
204.000000	+6.99099267E+01	+7.61002168E+01	+2.51612914E+00	+7.66894799E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
207.000000	+7.00478660E+01	+7.63777835E+01	+2.53843438E+00	+7.15518572E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
210.000000	+7.02053341E+01	+7.66671674E+01	+2.55906025E+00	+6.58224913E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
213.000000	+7.03795327E+01	+7.69644428E+01	+2.57792787E+00	+6.00672319E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
216.000000	+7.05674170E+01	+7.72663845E+01	+2.59510059E+00	+5.46228557E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
219.000000	+7.07654451E+01	+7.75697427E+01	+2.61070158E+00	+4.96825718E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
222.000000	+7.09691474E+01	+7.78708142E+01	+2.62491013E+00	+4.56038521E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
225.000000	+7.11724955E+01	+7.81655449E+01	+2.63806390E+00	+4.30447027E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
228.000000	+7.13675144E+01	+7.84497511E+01	+2.65073695E+00	+4.26146531E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
231.000000	+7.15446323E+01	+7.87187910E+01	+2.66363269E+00	+4.43081315E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
234.000000	+7.16936239E+01	+7.89666660E+01	+2.67732183E+00	+4.73668783E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
237.000000	+7.18045536E+01	+7.91855278E+01	+2.69205281E+00	+5.08074456E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
240.000000	+7.18684611E+01	+7.93666321E+01	+2.70780630E+00	+5.40886626E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
243.000000	+7.18780520E+01	+7.95024916E+01	+2.72450601E+00	+5.72067011E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
246.000000	+7.18285975E+01	+7.95886038E+01	+2.74213032E+00	+6.01508811E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
249.000000	+7.17187438E+01	+7.96233793E+01	+2.76059654E+00	+6.24146729E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
252.000000	+7.15506499E+01	+7.96067691E+01	+2.77957913E+00	+6.32258682E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
255.000000	+7.13292357E+01	+7.95394981E+01	+2.79853206E+00	+6.23037776E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
258.000000	+7.10609788E+01	+7.94239537E+01	+2.81696139E+00	+6.02644957E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
261.000000	+7.07529196E+01	+7.92654869E+01	+2.83469076E+00	+5.81466124E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
264.000000	+7.04120719E+01	+7.90719632E+01	+2.85184936E+00	+5.65368999E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
267.000000	+7.00449374E+01	+7.88512228E+01	+2.86861290E+00	+5.52368101E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
270.000000	+6.96569800E+01	+7.86086872E+01	+2.88499145E+00	+5.37645341E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
273.000000	+6.92524892E+01	+7.83474858E+01	+2.90087162E+00	+5.20073880E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
276.000000	+6.88352998E+01	+7.80707438E+01	+2.91619588E+00	+5.02266442E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
279.000000	+6.84099957E+01	+7.77832507E+01	+2.93100761E+00	+4.85012104E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
282.000000	+6.79824803E+01	+7.74906312E+01	+2.94529660E+00	+4.64389793E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
285.000000	+6.75592753E+01	+7.71973735E+01	+2.95887099E+00	+4.36283267E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
288.000000	+6.71462598E+01	+7.69065919E+01	+2.97147360E+00	+4.03003801E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
291.000000	+6.67481445E+01	+7.66221346E+01	+2.98305122E+00	+3.73120872E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
294.000000	+6.63690060E+01	+7.63503093E+01	+2.99386085E+00	+3.53334755E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
297.000000	+6.60129075E+01	+7.60984618E+01	+3.00425131E+00	+3.39362187E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
75.000000	+9.72655477E+01	+9.93861917E+01	+1.44486699E+00	+2.25323538E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
76.500000	+9.72739541E+01	+9.94677372E+01	+1.47877471E+00	+2.26779336E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
78.000000	+9.72389181E+01	+9.95088586E+01	+1.51290080E+00	+2.27652533E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
79.500000	+9.71604685E+01	+9.95093125E+01	+1.54707047E+00	+2.27374011E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
81.000000	+9.70388086E+01	+9.94689898E+01	+1.58111300E+00	+2.25969339E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
82.500000	+9.68743367E+01	+9.93879319E+01	+1.61486127E+00	+2.23465268E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
84.000000	+9.66676665E+01	+9.92663511E+01	+1.64815258E+00	+2.19895674E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
85.500000	+9.64196463E+01	+9.91046518E+01	+1.68082997E+00	+2.15303159E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
87.000000	+9.61313747E+01	+9.89034503E+01	+1.71274353E+00	+2.09736880E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
88.500000	+9.58042125E+01	+9.86635898E+01	+1.74375104E+00	+2.03248528E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
90.000000	+9.54397899E+01	+9.83861511E+01	+1.77371809E+00	+1.95888780E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
91.500000	+9.50400088E+01	+9.80724577E+01	+1.80251767E+00	+1.87705840E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
93.000000	+9.46070405E+01	+9.77240768E+01	+1.83002984E+00	+1.78746550E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
94.500000	+9.41433170E+01	+9.73428168E+01	+1.85614164E+00	+1.69059481E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
96.000000	+9.36515173E+01	+9.69307207E+01	+1.88074768E+00	+1.58698793E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
97.500000	+9.31345452E+01	+9.64900563E+01	+1.90375127E+00	+1.47727739E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
99.000000	+9.25955001E+01	+9.60233006E+01	+1.92506600E+00	+1.36221198E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
100.500000	+9.20376389E+01	+9.55331180E+01	+1.94461763E+00	+1.24267282E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
102.000000	+9.14643299E+01	+9.50223314E+01	+1.96234619E+00	+1.11968556E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
103.500000	+9.08789973E+01	+9.44938858E+01	+1.97820820E+00	+9.94435050E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
105.000000	+9.02850588E+01	+9.39508055E+01	+1.99217924E+00	+8.68285574E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
106.500000	+8.96858566E+01	+9.33961450E+01	+2.00425677E+00	+7.42804617E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
108.000000	+8.90845836E+01	+9.28329353E+01	+2.01446338E+00	+6.19782082E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
109.500000	+8.84842073E+01	+9.22641280E+01	+2.02285023E+00	+5.01233391E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
111.000000	+8.78873948E+01	+9.16925363E+01	+2.02950038E+00	+3.89374183E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
112.500000	+8.72964429E+01	+9.11207767E+01	+2.03453146E+00	+2.86556945E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
114.000000	+8.67132174E+01	+9.05512117E+01	+2.03809709E+00	+1.95165113E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
115.500000	+8.61391067E+01	+8.99858975E+01	+2.04038641E+00	+1.17466793E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
117.000000	+8.55749949E+01	+8.94265381E+01	+2.04162109E+00	+5.54372369E-04	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
118.500000	+8.50212575E+01	+8.88744512E+01	+2.04204953E+00	+1.05657451E-04	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
120.000000	+8.44777843E+01	+8.83305486E+01	+2.04193806E+00	-1.63317749E-04	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
121.500000	+8.39440296E+01	+8.77953359E+01	+2.04155957E+00	-2.52694160E-04	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
123.000000	+8.34190884E+01	+8.72689330E+01	+2.04117998E+00	-1.71902437E-04	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
124.500000	+8.29017971E+01	+8.67511178E+01	+2.04104387E+00	+6.01718439E-05	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
126.000000	+8.23908515E+01	+8.62413912E+01	+2.04136050E+00	+4.16027631E-04	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
127.500000	+8.18849336E+01	+8.57390616E+01	+2.04229195E+00	+8.61450108E-04	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
129.000000	+8.13828389E+01	+8.52433426E+01	+2.04394485E+00	+1.35836445E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
130.500000	+8.08835924E+01	+8.47534583E+01	+2.04636704E+00	+1.86834693E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
132.000000	+8.03865438E+01	+8.42687465E+01	+2.04954989E+00	+2.35634245E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
133.500000	+7.98914333E+01	+8.37887523E+01	+2.05343607E+00	+2.79405577E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
135.000000	+7.93984220E+01	+8.33133028E+01	+2.05793206E+00	+3.16250792E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
136.500000	+7.89080848E+01	+8.28425557E+01	+2.06292359E+00	+3.45337900E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
138.000000	+7.84213678E+01	+8.23770181E+01	+2.06829219E+00	+3.66896325E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
139.500000	+7.79395151E+01	+8.19175315E+01	+2.07393048E+00	+3.82079095E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
141.000000	+7.74639738E+01	+8.14652261E+01	+2.07975457E+00	+3.92717251E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
142.500000	+7.69962877E+01	+8.10214483E+01	+2.08571200E+00	+4.01005884E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
144.000000	+7.65379912E+01	+8.05876700E+01	+2.09178474E+00	+4.09167593E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
145.500000	+7.60905142E+01	+8.01653883E+01	+2.09798703E+00	+4.19138751E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
147.000000	+7.56551074E+01	+7.97560289E+01	+2.10435890E+00	+4.32318255E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
148.500000	+7.52327946E+01	+7.93608621E+01	+2.11095658E+00	+4.47371277E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
37.500000	+8.50996183E+01	+8.67615613E+01	+1.20113461E+00	-1.50402174E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
38.250000	+8.55072565E+01	+8.71509798E+01	+1.19011119E+00	-1.43555925E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
39.000000	+8.59110445E+01	+8.75375829E+01	+1.17960123E+00	-1.36530045E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
39.750000	+8.63107741E+01	+8.79211771E+01	+1.16963168E+00	-1.29156746E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
40.500000	+8.67062379E+01	+8.83015678E+01	+1.16022771E+00	-1.21459935E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
41.250000	+8.70972314E+01	+8.86785602E+01	+1.15141269E+00	-1.13463160E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
42.000000	+8.74835534E+01	+8.90519613E+01	+1.14320824E+00	-1.05188211E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
42.750000	+8.78650066E+01	+8.94215807E+01	+1.13563446E+00	-9.66542497E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
43.500000	+8.82413985E+01	+8.97872315E+01	+1.12871010E+00	-8.78775118E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
44.250000	+8.86125409E+01	+9.01487314E+01	+1.12245283E+00	-7.88716013E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
45.000000	+8.89782496E+01	+9.05059020E+01	+1.11687936E+00	-6.96482740E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
45.750000	+8.93383443E+01	+9.08585694E+01	+1.11200559E+00	-6.02185794E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
46.500000	+8.96926475E+01	+9.12065630E+01	+1.10784658E+00	-5.05941798E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
47.250000	+9.00409837E+01	+9.15497153E+01	+1.10441646E+00	-4.07886567E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
48.000000	+9.03831794E+01	+9.18878607E+01	+1.10172828E+00	-3.08186266E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
48.750000	+9.07190616E+01	+9.22208347E+01	+1.09979367E+00	-2.07045221E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
49.500000	+9.10484579E+01	+9.25484733E+01	+1.09862260E+00	-1.04709460E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
50.250000	+9.13711962E+01	+9.28706124E+01	+1.09822303E+00	-1.46564377E-05	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
51.000000	+9.16871047E+01	+9.31870872E+01	+1.09860061E+00	+1.02364324E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
51.750000	+9.19960119E+01	+9.34977321E+01	+1.09975849E+00	+2.06432230E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
52.500000	+9.22977467E+01	+9.38023811E+01	+1.10169710E+00	+3.10374803E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
53.250000	+9.25921393E+01	+9.41008673E+01	+1.10441411E+00	+4.13825891E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
54.000000	+9.28790210E+01	+9.43930243E+01	+1.10790449E+00	+5.16428139E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
54.750000	+9.31582251E+01	+9.46786858E+01	+1.11216054E+00	+6.17842901E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
55.500000	+9.34295870E+01	+9.49576867E+01	+1.11717213E+00	+7.17757487E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
56.250000	+9.36929444E+01	+9.52298633E+01	+1.12292690E+00	+8.15889227E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
57.000000	+9.39481378E+01	+9.54950538E+01	+1.12941047E+00	+9.11986312E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
57.750000	+9.41950104E+01	+9.57530985E+01	+1.13660669E+00	+1.00582579E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
58.500000	+9.44334084E+01	+9.60038403E+01	+1.14449785E+00	+1.09720946E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
59.250000	+9.46631807E+01	+9.62471243E+01	+1.15306483E+00	+1.18595851E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
60.000000	+9.48841791E+01	+9.64827980E+01	+1.16228723E+00	+1.27190805E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
60.750000	+9.50962583E+01	+9.67107114E+01	+1.17214346E+00	+1.35490229E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
61.500000	+9.52992757E+01	+9.69307166E+01	+1.18261077E+00	+1.43479127E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
62.250000	+9.54930918E+01	+9.71426676E+01	+1.19366532E+00	+1.51142941E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
63.000000	+9.56775702E+01	+9.73464207E+01	+1.20528221E+00	+1.58467625E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
63.750000	+9.58525779E+01	+9.75418340E+01	+1.21743547E+00	+1.65439890E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
64.500000	+9.60179854E+01	+9.77287681E+01	+1.23009819E+00	+1.72047609E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
65.250000	+9.61736674E+01	+9.79070858E+01	+1.24324261E+00	+1.78280293E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
66.000000	+9.63195032E+01	+9.80766530E+01	+1.25684024E+00	+1.84129574E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
66.750000	+9.64553768E+01	+9.82373386E+01	+1.27086205E+00	+1.89589627E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
67.500000	+9.65811779E+01	+9.83890156E+01	+1.28527868E+00	+1.94657463E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
68.250000	+9.66968019E+01	+9.85315616E+01	+1.30006066E+00	+1.99333056E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
69.000000	+9.68021505E+01	+9.86648588E+01	+1.31517864E+00	+2.03619277E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
69.750000	+9.68971321E+01	+9.87887952E+01	+1.33060356E+00	+2.07521640E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
70.500000	+9.69816620E+01	+9.89032649E+01	+1.34630688E+00	+2.11047881E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
71.250000	+9.70556626E+01	+9.90081684E+01	+1.36226074E+00	+2.14207417E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
72.000000	+9.71190640E+01	+9.91034129E+01	+1.37843800E+00	+2.17010727E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
72.750000	+9.71718037E+01	+9.91889125E+01	+1.39481235E+00	+2.19468729E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
73.500000	+9.72138272E+01	+9.92645886E+01	+1.41135831E+00	+2.21592196E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
74.250000	+9.72450880E+01	+9.93303698E+01	+1.42805118E+00	+2.23551035E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
18.750000	+7.42924437E+01	+7.66844241E+01	+1.56526883E+00	-2.05323185E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
19.125000	+7.45069775E+01	+7.68805750E+01	+1.55755392E+00	-2.06138721E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
19.500000	+7.47221192E+01	+7.70774031E+01	+1.54980843E+00	-2.06922207E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
19.875000	+7.49378415E+01	+7.72748871E+01	+1.54203476E+00	-2.07638198E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
20.250000	+7.51541161E+01	+7.74730055E+01	+1.53423557E+00	-2.08280228E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
20.625000	+7.53709139E+01	+7.76717361E+01	+1.52641374E+00	-2.08842558E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
21.000000	+7.55882045E+01	+7.78710557E+01	+1.51857237E+00	-2.09320277E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
21.375000	+7.58059565E+01	+7.80709401E+01	+1.51071472E+00	-2.09709371E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
21.750000	+7.60241368E+01	+7.82713637E+01	+1.50284417E+00	-2.10006771E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
22.125000	+7.62427112E+01	+7.84722996E+01	+1.49496421E+00	-2.10210367E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
22.500000	+7.64616441E+01	+7.86737196E+01	+1.48707839E+00	-2.10318990E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
22.875000	+7.66808990E+01	+7.88755941E+01	+1.47919029E+00	-2.10332377E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
23.250000	+7.69004380E+01	+7.90778920E+01	+1.47130347E+00	-2.10251105E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
23.625000	+7.71202226E+01	+7.92805813E+01	+1.46342146E+00	-2.10076508E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
24.000000	+7.73402134E+01	+7.94836288E+01	+1.45554773E+00	-2.09810578E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
24.375000	+7.75603706E+01	+7.96870005E+01	+1.44768566E+00	-2.09455847E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
24.750000	+7.77806544E+01	+7.98906616E+01	+1.43983854E+00	-2.09015267E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
25.125000	+7.80010245E+01	+8.00945769E+01	+1.43200952E+00	-2.08492074E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
25.500000	+7.82214409E+01	+8.02987108E+01	+1.42420163E+00	-2.07889660E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
25.875000	+7.84418642E+01	+8.05030276E+01	+1.41641779E+00	-2.07211444E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
26.250000	+7.86622550E+01	+8.07074918E+01	+1.40866077E+00	-2.06460740E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
26.625000	+7.88825749E+01	+8.09120680E+01	+1.40093324E+00	-2.05640646E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
27.000000	+7.91027863E+01	+8.11167213E+01	+1.39323773E+00	-2.04753937E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
27.375000	+7.93228523E+01	+8.13214174E+01	+1.38557669E+00	-2.03802976E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
27.750000	+7.95427370E+01	+8.15261227E+01	+1.37795250E+00	-2.02789635E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
28.125000	+7.97624059E+01	+8.17308044E+01	+1.37036747E+00	-2.01715242E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
28.500000	+7.99818250E+01	+8.19354306E+01	+1.36282386E+00	-2.00580541E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
28.875000	+8.02009619E+01	+8.21399703E+01	+1.35532393E+00	-1.99385671E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
29.250000	+8.04197849E+01	+8.23443937E+01	+1.34786993E+00	-1.98130167E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
29.625000	+8.06382636E+01	+8.25486719E+01	+1.34046417E+00	-1.96812978E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
30.000000	+8.08563684E+01	+8.27527768E+01	+1.33310896E+00	-1.95432499E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
30.375000	+8.10740708E+01	+8.29566816E+01	+1.32580673E+00	-1.93986622E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
30.750000	+8.12913429E+01	+8.31603602E+01	+1.31855996E+00	-1.92472801E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
31.125000	+8.15081579E+01	+8.33637876E+01	+1.31137127E+00	-1.90888126E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
31.500000	+8.17244893E+01	+8.35669392E+01	+1.30424336E+00	-1.89229404E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
31.875000	+8.19403113E+01	+8.37697915E+01	+1.29717906E+00	-1.87493251E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
32.250000	+8.21555985E+01	+8.39723213E+01	+1.29018136E+00	-1.85676189E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
32.625000	+8.23703261E+01	+8.41745060E+01	+1.28325335E+00	-1.83774730E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
33.000000	+8.25844691E+01	+8.43763235E+01	+1.27639826E+00	-1.81785478E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
33.375000	+8.27980031E+01	+8.45777520E+01	+1.26961944E+00	-1.79705211E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
33.750000	+8.30109035E+01	+8.47787696E+01	+1.26292037E+00	-1.77530964E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
34.125000	+8.32231459E+01	+8.49793548E+01	+1.25630462E+00	-1.75260102E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
34.500000	+8.34347057E+01	+8.51794860E+01	+1.24977586E+00	-1.72890378E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
34.875000	+8.36455582E+01	+8.53791417E+01	+1.24333784E+00	-1.70419988E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
35.250000	+8.38556787E+01	+8.55783000E+01	+1.23699436E+00	-1.67847604E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
35.625000	+8.40650421E+01	+8.57769391E+01	+1.23074927E+00	-1.65172403E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
36.000000	+8.42736235E+01	+8.59750368E+01	+1.22460643E+00	-1.62394071E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
36.375000	+8.44813974E+01	+8.61725706E+01	+1.21856971E+00	-1.59512807E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
36.750000	+8.46883383E+01	+8.63695180E+01	+1.21264297E+00	-1.56529302E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
37.125000	+8.48944205E+01	+8.65658560E+01	+1.20683001E+00	-1.53494911E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
9.375000	+6.92685290E+01	+7.21312955E+01	+1.74493565E+00	-1.73168634E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
9.562500	+6.93574408E+01	+7.22108950E+01	+1.74167745E+00	-1.74372052E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
9.750000	+6.94471727E+01	+7.22912808E+01	+1.73839669E+00	-1.75545252E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
9.937500	+6.95376922E+01	+7.23724240E+01	+1.73509451E+00	-1.76659671E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
10.125000	+6.96289678E+01	+7.24542967E+01	+1.73177196E+00	-1.77718626E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
10.312500	+6.97209689E+01	+7.25368715E+01	+1.72843006E+00	-1.78725425E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
10.500000	+6.98136657E+01	+7.26201219E+01	+1.72506975E+00	-1.79683355E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
10.687500	+6.99070296E+01	+7.27040222E+01	+1.72169193E+00	-1.80595670E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
10.875000	+7.00010329E+01	+7.27885472E+01	+1.71829742E+00	-1.81465577E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
11.062500	+7.00956490E+01	+7.28736727E+01	+1.71488697E+00	-1.82296222E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
11.250000	+7.01908520E+01	+7.29593754E+01	+1.71146131E+00	-1.83090683E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
11.437500	+7.02866172E+01	+7.30456327E+01	+1.70802107E+00	-1.83851952E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
11.625000	+7.03829210E+01	+7.31324227E+01	+1.70456686E+00	-1.84582934E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
11.812500	+7.04797406E+01	+7.32197244E+01	+1.70109921E+00	-1.85286426E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
12.000000	+7.05770541E+01	+7.33075178E+01	+1.69761862E+00	-1.85965120E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
12.187500	+7.06748409E+01	+7.33957834E+01	+1.69412552E+00	-1.86621584E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
12.375000	+7.07730811E+01	+7.34845028E+01	+1.69062031E+00	-1.87258264E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
12.562500	+7.08717557E+01	+7.35736582E+01	+1.68710333E+00	-1.87877471E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
12.750000	+7.09708468E+01	+7.36632326E+01	+1.68357490E+00	-1.88481380E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
12.937500	+7.10703373E+01	+7.37532100E+01	+1.68003528E+00	-1.89072021E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
13.125000	+7.11702111E+01	+7.38435749E+01	+1.67648470E+00	-1.89651279E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
13.312500	+7.12704527E+01	+7.39343126E+01	+1.67292336E+00	-1.90220890E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
13.500000	+7.13710477E+01	+7.40254095E+01	+1.66935142E+00	-1.90782438E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
13.687500	+7.14719823E+01	+7.41168521E+01	+1.66576902E+00	-1.91337356E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
13.875000	+7.15732437E+01	+7.42086282E+01	+1.66217627E+00	-1.91886921E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
14.062500	+7.16748197E+01	+7.43007260E+01	+1.65857326E+00	-1.92432260E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
14.250000	+7.17766988E+01	+7.43931343E+01	+1.65496006E+00	-1.92974348E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
14.437500	+7.18788703E+01	+7.44858426E+01	+1.65133672E+00	-1.93514011E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
14.625000	+7.19813239E+01	+7.45788412E+01	+1.64770328E+00	-1.94051927E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
14.812500	+7.20840504E+01	+7.46721208E+01	+1.64405977E+00	-1.94588632E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
15.000000	+7.21870407E+01	+7.47656727E+01	+1.64040621E+00	-1.95124523E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
15.187500	+7.22902865E+01	+7.48594887E+01	+1.63674260E+00	-1.95659861E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
15.375000	+7.23937801E+01	+7.49535613E+01	+1.63306896E+00	-1.96194778E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
15.562500	+7.24975141E+01	+7.50478833E+01	+1.62938530E+00	-1.96729282E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
15.750000	+7.26014817E+01	+7.51424479E+01	+1.62569162E+00	-1.97263265E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
15.937500	+7.27056764E+01	+7.52372491E+01	+1.62198793E+00	-1.97796504E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
16.125000	+7.28100922E+01	+7.53322809E+01	+1.61827425E+00	-1.98328676E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
16.312500	+7.29147234E+01	+7.54275379E+01	+1.61455060E+00	-1.98859356E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
16.500000	+7.30195648E+01	+7.55230150E+01	+1.61081702E+00	-1.99388034E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
16.687500	+7.31246114E+01	+7.56187074E+01	+1.60707355E+00	-1.99914115E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
16.875000	+7.32298582E+01	+7.57146107E+01	+1.60332024E+00	-2.00436931E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
17.062500	+7.33353010E+01	+7.58107207E+01	+1.59955717E+00	-2.00955748E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
17.250000	+7.34409353E+01	+7.59070334E+01	+1.59578440E+00	-2.01469772E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
17.437500	+7.35467570E+01	+7.60035452E+01	+1.59200205E+00	-2.01978161E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
17.625000	+7.36527624E+01	+7.61002524E+01	+1.58821022E+00	-2.02480031E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
17.812500	+7.37589474E+01	+7.61971518E+01	+1.58440905E+00	-2.02974460E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
18.000000	+7.38653086E+01	+7.62942402E+01	+1.58059868E+00	-2.03460505E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
18.187500	+7.39718423E+01	+7.63915145E+01	+1.57677928E+00	-2.03937201E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
18.375000	+7.40785450E+01	+7.64889718E+01	+1.57295103E+00	-2.04403571E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
18.562500	+7.41854132E+01	+7.65866093E+01	+1.56911415E+00	-2.04864534E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
4.687500	+6.74217527E+01	+7.04911533E+01	+1.81462946E+00	-1.14259435E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
4.781250	+6.74495083E+01	+7.05155971E+01	+1.81354994E+00	-1.16037061E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
4.875000	+6.74777200E+01	+7.05404497E+01	+1.81245376E+00	-1.17801879E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
4.968750	+6.75063829E+01	+7.05657070E+01	+1.81134116E+00	-1.19541009E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
5.062500	+6.75354923E+01	+7.05913649E+01	+1.81021237E+00	-1.21254317E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
5.156250	+6.75650430E+01	+7.06174195E+01	+1.80906764E+00	-1.22941687E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
5.250000	+6.75950301E+01	+7.06438665E+01	+1.80790721E+00	-1.24603018E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
5.343750	+6.76254485E+01	+7.06707020E+01	+1.80673133E+00	-1.26238226E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
5.437500	+6.76562932E+01	+7.06979217E+01	+1.80554025E+00	-1.27847243E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
5.531250	+6.76875592E+01	+7.07255215E+01	+1.80433420E+00	-1.29430020E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
5.625000	+6.77192411E+01	+7.07534971E+01	+1.80311343E+00	-1.30986523E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
5.718750	+6.77513341E+01	+7.07818444E+01	+1.80187820E+00	-1.32516734E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
5.812500	+6.77838328E+01	+7.08105590E+01	+1.80062874E+00	-1.34020653E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
5.906250	+6.78167321E+01	+7.08396366E+01	+1.79936531E+00	-1.35498294E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
6.000000	+6.78500268E+01	+7.08690731E+01	+1.79808815E+00	-1.36949688E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
6.093750	+6.78837118E+01	+7.08988640E+01	+1.79679751E+00	-1.38374883E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
6.187500	+6.79177817E+01	+7.09290051E+01	+1.79549362E+00	-1.39773941E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
6.281250	+6.79522315E+01	+7.09594921E+01	+1.79417674E+00	-1.41146942E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
6.375000	+6.79870557E+01	+7.09903205E+01	+1.79284712E+00	-1.42493977E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
6.468750	+6.80222494E+01	+7.10214860E+01	+1.79150498E+00	-1.43815157E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
6.562500	+6.80578071E+01	+7.10529843E+01	+1.79015058E+00	-1.45110605E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
6.656250	+6.80937237E+01	+7.10848110E+01	+1.78878416E+00	-1.46380459E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
6.750000	+6.81299940E+01	+7.11169618E+01	+1.78740595E+00	-1.47624871E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
6.843750	+6.81666127E+01	+7.11494322E+01	+1.78601619E+00	-1.48844010E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
6.937500	+6.82035746E+01	+7.11822180E+01	+1.78461512E+00	-1.50038054E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
7.031250	+6.82408746E+01	+7.12153147E+01	+1.78320298E+00	-1.51207198E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
7.125000	+6.82785075E+01	+7.12487180E+01	+1.78177999E+00	-1.52351650E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
7.218750	+6.83164681E+01	+7.12824235E+01	+1.78034638E+00	-1.53471628E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
7.312500	+6.83547513E+01	+7.13164270E+01	+1.77890240E+00	-1.54567367E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
7.406250	+6.83933519E+01	+7.13507240E+01	+1.77744825E+00	-1.55639110E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
7.500000	+6.84322649E+01	+7.13853103E+01	+1.77598416E+00	-1.56687115E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
7.593750	+6.84714851E+01	+7.14201815E+01	+1.77451036E+00	-1.57711649E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
7.687500	+6.85110075E+01	+7.14553334E+01	+1.77302707E+00	-1.58712991E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
7.781250	+6.85508271E+01	+7.14907616E+01	+1.77153449E+00	-1.59691431E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
7.875000	+6.85909388E+01	+7.15264620E+01	+1.77003285E+00	-1.60647269E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
7.968750	+6.86313378E+01	+7.15624302E+01	+1.76852236E+00	-1.61580815E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
8.062500	+6.86720191E+01	+7.15986621E+01	+1.76700321E+00	-1.62492389E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
8.156250	+6.87129778E+01	+7.16351535E+01	+1.76547563E+00	-1.63382318E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
8.250000	+6.87542090E+01	+7.16719002E+01	+1.76393980E+00	-1.64250940E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
8.343750	+6.87957080E+01	+7.17088981E+01	+1.76239592E+00	-1.65098600E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
8.437500	+6.88374698E+01	+7.17461430E+01	+1.76084420E+00	-1.65925651E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
8.531250	+6.88794899E+01	+7.17836308E+01	+1.75928482E+00	-1.66732453E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
8.625000	+6.89217634E+01	+7.18213576E+01	+1.75771796E+00	-1.67519374E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
8.718750	+6.89642858E+01	+7.18593192E+01	+1.75614383E+00	-1.68286785E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
8.812500	+6.90070524E+01	+7.18975117E+01	+1.75456259E+00	-1.69035068E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
8.906250	+6.90500587E+01	+7.19359311E+01	+1.75297442E+00	-1.69764607E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
9.000000	+6.90933001E+01	+7.19745735E+01	+1.75137950E+00	-1.70475792E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
9.093750	+6.91367723E+01	+7.20134349E+01	+1.74977800E+00	-1.71169017E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
9.187500	+6.91804707E+01	+7.20525116E+01	+1.74817008E+00	-1.71844681E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
9.281250	+6.92243911E+01	+7.20917998E+01	+1.74655591E+00	-1.72511664E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
2.343750	+6.68892899E+01	+7.00235629E+01	+1.83554441E+00	-6.19688335E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
2.390625	+6.68966861E+01	+7.00300401E+01	+1.83525119E+00	-6.31350734E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
2.437500	+6.69042221E+01	+7.00366404E+01	+1.83495251E+00	-6.42992534E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
2.484375	+6.69118976E+01	+7.00433634E+01	+1.83464839E+00	-6.54592801E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
2.531250	+6.69197123E+01	+7.00502089E+01	+1.83433883E+00	-6.66150871E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
2.578125	+6.69276656E+01	+7.00571764E+01	+1.83402387E+00	-6.77666090E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
2.625000	+6.69357573E+01	+7.00642657E+01	+1.83370352E+00	-6.89137808E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
2.671875	+6.69439869E+01	+7.00714765E+01	+1.83337780E+00	-7.00565385E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
2.718750	+6.69523541E+01	+7.00788084E+01	+1.83304674E+00	-7.11948189E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
2.765625	+6.69608583E+01	+7.00862611E+01	+1.83271035E+00	-7.23285595E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
2.812500	+6.69694993E+01	+7.00938343E+01	+1.83236866E+00	-7.34576986E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
2.859375	+6.69782765E+01	+7.01015277E+01	+1.83202169E+00	-7.45821753E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
2.906250	+6.69871895E+01	+7.01093408E+01	+1.83166945E+00	-7.57019295E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
2.953125	+6.69962380E+01	+7.01172733E+01	+1.83131198E+00	-7.68169020E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
3.000000	+6.70054213E+01	+7.01253250E+01	+1.83094929E+00	-7.79270344E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
3.046875	+6.70147392E+01	+7.01334953E+01	+1.83058142E+00	-7.90322692E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
3.093750	+6.70241912E+01	+7.01417841E+01	+1.83020837E+00	-8.01325495E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
3.140625	+6.70337768E+01	+7.01501908E+01	+1.82983017E+00	-8.12278197E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
3.187500	+6.70434954E+01	+7.01587151E+01	+1.82944686E+00	-8.23180248E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
3.234375	+6.70533468E+01	+7.01673567E+01	+1.82905844E+00	-8.34031105E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
3.281250	+6.70633303E+01	+7.01761152E+01	+1.82866495E+00	-8.44830239E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
3.328125	+6.70734456E+01	+7.01849901E+01	+1.82826641E+00	-8.55577125E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
3.375000	+6.70836920E+01	+7.01939811E+01	+1.82786285E+00	-8.66271250E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
3.421875	+6.70940692E+01	+7.02030878E+01	+1.82745428E+00	-8.76912109E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
3.468750	+6.71045766E+01	+7.02123098E+01	+1.82704074E+00	-8.87499206E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
3.515625	+6.71152138E+01	+7.02216467E+01	+1.82662225E+00	-8.98032056E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
3.562500	+6.71259802E+01	+7.02310980E+01	+1.82619884E+00	-9.08510182E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
3.609375	+6.71368753E+01	+7.02406635E+01	+1.82577053E+00	-9.18933116E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
3.656250	+6.71478987E+01	+7.02503426E+01	+1.82533734E+00	-9.29300400E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
3.703125	+6.71590497E+01	+7.02601349E+01	+1.82489931E+00	-9.39611586E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
3.750000	+6.71703279E+01	+7.02700401E+01	+1.82445645E+00	-9.49866236E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
3.796875	+6.71817327E+01	+7.02800576E+01	+1.82400881E+00	-9.60063920E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
3.843750	+6.71932636E+01	+7.02901871E+01	+1.82355639E+00	-9.70204220E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
3.890625	+6.72049201E+01	+7.03004282E+01	+1.82309924E+00	-9.80286725E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
3.937500	+6.72167016E+01	+7.03107803E+01	+1.82263737E+00	-9.90311038E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
3.984375	+6.72286076E+01	+7.03212431E+01	+1.82217082E+00	-1.00027677E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
4.031250	+6.72406375E+01	+7.03318161E+01	+1.82169961E+00	-1.01018353E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
4.078125	+6.72527908E+01	+7.03424989E+01	+1.82122378E+00	-1.02003097E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
4.125000	+6.72650670E+01	+7.03532909E+01	+1.82074334E+00	-1.02981871E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
4.171875	+6.72774654E+01	+7.03641919E+01	+1.82025832E+00	-1.03954641E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
4.218750	+6.72899855E+01	+7.03752012E+01	+1.81976876E+00	-1.04921373E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
4.265625	+6.73026267E+01	+7.03863184E+01	+1.81927468E+00	-1.05882035E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
4.312500	+6.73153884E+01	+7.03975432E+01	+1.81877612E+00	-1.06836593E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
4.359375	+6.73282702E+01	+7.04088749E+01	+1.81827309E+00	-1.07785018E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
4.406250	+6.73412713E+01	+7.04203132E+01	+1.81776563E+00	-1.08727280E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
4.453125	+6.73543913E+01	+7.04318575E+01	+1.81725377E+00	-1.09663349E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
4.500000	+6.73676295E+01	+7.04435074E+01	+1.81673754E+00	-1.10593198E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
4.546875	+6.73809853E+01	+7.04552624E+01	+1.81621696E+00	-1.11516801E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
4.593750	+6.73944582E+01	+7.04671220E+01	+1.81569207E+00	-1.12434132E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
4.640625	+6.74080475E+01	+7.04790858E+01	+1.81516289E+00	-1.13348319E-02	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.171875	+6.67508116E+01	+6.99023828E+01	+1.84104831E+00	-3.16423087E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.195312	+6.67526914E+01	+6.99040266E+01	+1.84097342E+00	-3.22656866E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.218750	+6.67546080E+01	+6.99057026E+01	+1.84089706E+00	-3.28887911E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.242188	+6.67565614E+01	+6.99074108E+01	+1.84081925E+00	-3.35113435E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.265625	+6.67585515E+01	+6.99091511E+01	+1.84073998E+00	-3.41333338E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.289062	+6.67605783E+01	+6.99109236E+01	+1.84065925E+00	-3.47547516E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.312500	+6.67626418E+01	+6.99127282E+01	+1.84057706E+00	-3.53755870E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.335938	+6.67647420E+01	+6.99145650E+01	+1.84049343E+00	-3.59958298E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.359375	+6.67668789E+01	+6.99164338E+01	+1.84040833E+00	-3.66154699E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.382812	+6.67690523E+01	+6.99183347E+01	+1.84032179E+00	-3.72344974E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.406250	+6.67712624E+01	+6.99202676E+01	+1.84023380E+00	-3.78529021E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.429688	+6.67735090E+01	+6.99222326E+01	+1.84014436E+00	-3.84706741E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.453125	+6.67757921E+01	+6.99242296E+01	+1.84005347E+00	-3.90878035E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.476562	+6.67781118E+01	+6.99262585E+01	+1.83996113E+00	-3.97042802E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.500000	+6.67804679E+01	+6.99283194E+01	+1.83986735E+00	-4.03200945E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.523438	+6.67828604E+01	+6.99304122E+01	+1.83977213E+00	-4.09352364E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.546875	+6.67852894E+01	+6.99325370E+01	+1.83967547E+00	-4.15496961E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.570312	+6.67877547E+01	+6.99346936E+01	+1.83957737E+00	-4.21634637E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.593750	+6.67902564E+01	+6.99368820E+01	+1.83947783E+00	-4.27765296E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.617188	+6.67927944E+01	+6.99391023E+01	+1.83937685E+00	-4.33888839E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.640625	+6.67953687E+01	+6.99413544E+01	+1.83927444E+00	-4.40005169E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.664062	+6.67979793E+01	+6.99436383E+01	+1.83917060E+00	-4.46114189E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.687500	+6.68006260E+01	+6.99459539E+01	+1.83906533E+00	-4.52215803E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.710938	+6.68033090E+01	+6.99483013E+01	+1.83895862E+00	-4.58309914E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.734375	+6.68060280E+01	+6.99506803E+01	+1.83885049E+00	-4.64396427E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.757812	+6.68087833E+01	+6.99530910E+01	+1.83874094E+00	-4.70475246E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.781250	+6.68115745E+01	+6.99555334E+01	+1.83862996E+00	-4.76546276E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.804688	+6.68144019E+01	+6.99580073E+01	+1.83851756E+00	-4.82609422E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.828125	+6.68172652E+01	+6.99605129E+01	+1.83840373E+00	-4.88664590E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.851562	+6.68201645E+01	+6.99630500E+01	+1.83828849E+00	-4.94711685E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.875000	+6.68230997E+01	+6.99656186E+01	+1.83817184E+00	-5.00750613E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.898438	+6.68260709E+01	+6.99682187E+01	+1.83805377E+00	-5.06781281E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.921875	+6.68290779E+01	+6.99708503E+01	+1.83793428E+00	-5.12803596E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.945312	+6.68321207E+01	+6.99735133E+01	+1.83781339E+00	-5.18817466E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.968750	+6.68351993E+01	+6.99762077E+01	+1.83769109E+00	-5.24822797E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
1.992188	+6.68383136E+01	+6.99789335E+01	+1.83756738E+00	-5.30819499E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
2.015625	+6.68414636E+01	+6.99816906E+01	+1.83744227E+00	-5.36807479E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
2.039062	+6.68446493E+01	+6.99844791E+01	+1.83731575E+00	-5.42786646E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
2.062500	+6.68478707E+01	+6.99872988E+01	+1.83718784E+00	-5.48756910E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
2.085938	+6.68511276E+01	+6.99901497E+01	+1.83705852E+00	-5.54718179E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
2.109375	+6.68544200E+01	+6.99930319E+01	+1.83692781E+00	-5.60670365E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
2.132812	+6.68577480E+01	+6.99959453E+01	+1.83679571E+00	-5.66613377E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
2.156250	+6.68611114E+01	+6.99988898E+01	+1.83666221E+00	-5.72547126E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
2.179688	+6.68645102E+01	+7.00018654E+01	+1.83652733E+00	-5.78471524E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
2.203125	+6.68679444E+01	+7.00048721E+01	+1.83639105E+00	-5.84386482E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
2.226562	+6.68714139E+01	+7.00079098E+01	+1.83625340E+00	-5.90291912E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
2.250000	+6.68749187E+01	+7.00109785E+01	+1.83611435E+00	-5.96187726E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
2.273438	+6.68784588E+01	+7.00140782E+01	+1.83597393E+00	-6.02073839E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
2.296875	+6.68820340E+01	+7.00172089E+01	+1.83583213E+00	-6.07950161E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03
2.320312	+6.68856444E+01	+7.00203704E+01	+1.83568896E+00	-6.13821568E-03	+7.44480944E+01	-7.05212793E-02	-1.05568270E+03	+5.16990963E-01	+4.83009037E-01	+7.40003129E+01	-7.01554580E-02	-1.05480479E+03


==> anc/otoc_to_plot_free_M900_L1.1225_n500_beta1.0000.dat <==
50.000000	+2.55460141E+02	+2.59107846E+02	+1.98724564E+00	+4.43420687E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
51.000000	+2.55624090E+02	+2.59438482E+02	+2.03192839E+00	+4.50234411E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
52.000000	+2.55670261E+02	+2.59661674E+02	+2.07729252E+00	+4.55505842E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
53.000000	+2.55597421E+02	+2.59775629E+02	+2.12302956E+00	+4.57825315E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
54.000000	+2.55404750E+02	+2.59778892E+02	+2.16885758E+00	+4.57448294E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
55.000000	+2.55091887E+02	+2.59670390E+02	+2.21451922E+00	+4.54606852E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
56.000000	+2.54658991E+02	+2.59449476E+02	+2.25977895E+00	+4.49504838E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
57.000000	+2.54106788E+02	+2.59115972E+02	+2.30442019E+00	+4.42317352E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
58.000000	+2.53436634E+02	+2.58670212E+02	+2.34824243E+00	+4.33193267E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
59.000000	+2.52650558E+02	+2.58113086E+02	+2.39105884E+00	+4.22261015E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
60.000000	+2.51751307E+02	+2.57446072E+02	+2.43269463E+00	+4.09637296E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
61.000000	+2.50742376E+02	+2.56671278E+02	+2.47298630E+00	+3.95436092E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
62.000000	+2.49628038E+02	+2.55791475E+02	+2.51178185E+00	+3.79773677E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
63.000000	+2.48413353E+02	+2.54810128E+02	+2.54894104E+00	+3.62766444E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
64.000000	+2.47104177E+02	+2.53731414E+02	+2.58433514E+00	+3.44522148E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
65.000000	+2.45707149E+02	+2.52560229E+02	+2.61784547E+00	+3.25129454E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
66.000000	+2.44229675E+02	+2.51302174E+02	+2.64936103E+00	+3.04652456E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
67.000000	+2.42679904E+02	+2.49963529E+02	+2.67877596E+00	+2.83134907E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
68.000000	+2.41066671E+02	+2.48551221E+02	+2.70598801E+00	+2.60614239E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
69.000000	+2.39399438E+02	+2.47072775E+02	+2.73089881E+00	+2.37140934E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
70.000000	+2.37688185E+02	+2.45536266E+02	+2.75341619E+00	+2.12796850E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
71.000000	+2.35943277E+02	+2.43950236E+02	+2.77345818E+00	+1.87707677E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
72.000000	+2.34175288E+02	+2.42323598E+02	+2.79095773E+00	+1.62048333E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
73.000000	+2.32394787E+02	+2.40665500E+02	+2.80586784E+00	+1.36043579E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
74.000000	+2.30612101E+02	+2.38985160E+02	+2.81816645E+00	+1.09967510E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
75.000000	+2.28837047E+02	+2.37291677E+02	+2.82786134E+00	+8.41444694E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
76.000000	+2.27078663E+02	+2.35593823E+02	+2.83499534E+00	+5.89513170E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
77.000000	+2.25344927E+02	+2.33899829E+02	+2.83965161E+00	+3.48184229E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
78.000000	+2.23642509E+02	+2.32217173E+02	+2.84195902E+00	+1.22253345E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
79.000000	+2.21976537E+02	+2.30552382E+02	+2.84209667E+00	-8.31293640E-04	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
80.000000	+2.20350433E+02	+2.28910853E+02	+2.84029644E+00	-2.62719500E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
81.000000	+2.18765813E+02	+2.27296715E+02	+2.83684228E+00	-4.11572730E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
82.000000	+2.17222494E+02	+2.25712738E+02	+2.83206498E+00	-5.25557837E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
83.000000	+2.15718608E+02	+2.24160310E+02	+2.82633113E+00	-6.01938843E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
84.000000	+2.14250845E+02	+2.22639490E+02	+2.82002620E+00	-6.39937162E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
85.000000	+2.12814805E+02	+2.21149153E+02	+2.81353238E+00	-6.41152201E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
86.000000	+2.11405456E+02	+2.19687220E+02	+2.80720316E+00	-6.09711419E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
87.000000	+2.10017637E+02	+2.18250970E+02	+2.80133816E+00	-5.52053306E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
88.000000	+2.08646580E+02	+2.16837407E+02	+2.79616209E+00	-4.76319579E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
89.000000	+2.07288384E+02	+2.15443656E+02	+2.79181176E+00	-3.91426705E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
90.000000	+2.05940393E+02	+2.14067349E+02	+2.78833356E+00	-3.05970046E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
91.000000	+2.04601436E+02	+2.12706955E+02	+2.78569236E+00	-2.27157830E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
92.000000	+2.03271905E+02	+2.11362022E+02	+2.78379040E+00	-1.59965627E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
93.000000	+2.01953662E+02	+2.10033291E+02	+2.78249305E+00	-1.06653975E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
94.000000	+2.00649801E+02	+2.08722679E+02	+2.78165732E+00	-6.67218990E-04	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
95.000000	+1.99364279E+02	+2.07433133E+02	+2.78115861E+00	-3.72949830E-04	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
96.000000	+1.98101500E+02	+2.06168359E+02	+2.78091142E+00	-1.38775856E-04	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
97.000000	+1.96865869E+02	+2.04932483E+02	+2.78088106E+00	+8.66130949E-05	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
98.000000	+1.95661418E+02	+2.03729675E+02	+2.78108465E+00	+3.50447634E-04	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
99.000000	+1.94491523E+02	+2.02563794E+02	+2.78158196E+00	+6.44162993E-04	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
25.000000	+2.21132774E+02	+2.24570209E+02	+1.92787286E+00	-4.09446636E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
25.500000	+2.22207079E+02	+2.25575473E+02	+1.90758342E+00	-4.02131097E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
26.000000	+2.23273424E+02	+2.26575372E+02	+1.88765975E+00	-3.94356752E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
26.500000	+2.24331268E+02	+2.27569413E+02	+1.86814775E+00	-3.85658095E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
27.000000	+2.25380071E+02	+2.28557101E+02	+1.84909394E+00	-3.76024760E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
27.500000	+2.26419295E+02	+2.29537939E+02	+1.83054527E+00	-3.65450868E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
28.000000	+2.27448409E+02	+2.30511430E+02	+1.81254886E+00	-3.53931929E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
28.500000	+2.28466890E+02	+2.31477085E+02	+1.79515208E+00	-3.41462308E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
29.000000	+2.29474221E+02	+2.32434417E+02	+1.77840263E+00	-3.28033893E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
29.500000	+2.30469895E+02	+2.33382948E+02	+1.76234869E+00	-3.13636329E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
30.000000	+2.31453414E+02	+2.34322208E+02	+1.74703899E+00	-2.98258880E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
30.500000	+2.32424282E+02	+2.35251733E+02	+1.73252280E+00	-2.81893603E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
31.000000	+2.33382010E+02	+2.36171064E+02	+1.71884963E+00	-2.64539283E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
31.500000	+2.34326112E+02	+2.37079747E+02	+1.70606887E+00	-2.46205391E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
32.000000	+2.35256101E+02	+2.37977325E+02	+1.69422909E+00	-2.26915353E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
32.500000	+2.36171490E+02	+2.38863344E+02	+1.68337734E+00	-2.06708534E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
33.000000	+2.37071793E+02	+2.39737344E+02	+1.67355824E+00	-1.85640613E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
33.500000	+2.37956522E+02	+2.40598865E+02	+1.66481327E+00	-1.63782324E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
34.000000	+2.38825193E+02	+2.41447443E+02	+1.65718001E+00	-1.41216850E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
34.500000	+2.39677320E+02	+2.42282611E+02	+1.65069159E+00	-1.18036376E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
35.000000	+2.40512424E+02	+2.43103904E+02	+1.64537637E+00	-9.43384340E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
35.500000	+2.41330027E+02	+2.43910856E+02	+1.64125775E+00	-7.02226490E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
36.000000	+2.42129659E+02	+2.44703005E+02	+1.63835411E+00	-4.57883337E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
36.500000	+2.42910854E+02	+2.45479893E+02	+1.63667891E+00	-2.11331781E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
37.000000	+2.43673152E+02	+2.46241065E+02	+1.63624079E+00	+3.64700406E-04	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
37.500000	+2.44416096E+02	+2.46986072E+02	+1.63704361E+00	+2.84577283E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
38.000000	+2.45139236E+02	+2.47714467E+02	+1.63908656E+00	+5.32049070E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
38.500000	+2.45842125E+02	+2.48425810E+02	+1.64236410E+00	+7.77939955E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
39.000000	+2.46524318E+02	+2.49119662E+02	+1.64686596E+00	+1.02129619E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
39.500000	+2.47185376E+02	+2.49795584E+02	+1.65257707E+00	+1.26115940E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
40.000000	+2.47824861E+02	+2.50453143E+02	+1.65947756E+00	+1.49657826E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
40.500000	+2.48442338E+02	+2.51091903E+02	+1.66754285E+00	+1.72662693E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
41.000000	+2.49037377E+02	+2.51711434E+02	+1.67674382E+00	+1.95042732E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
41.500000	+2.49609553E+02	+2.52311303E+02	+1.68704712E+00	+2.16717168E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
42.000000	+2.50158444E+02	+2.52891085E+02	+1.69841554E+00	+2.37614171E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
42.500000	+2.50683637E+02	+2.53450354E+02	+1.71080854E+00	+2.57672170E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
43.000000	+2.51184723E+02	+2.53988692E+02	+1.72418276E+00	+2.76840389E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
43.500000	+2.51661302E+02	+2.54505683E+02	+1.73849258E+00	+2.95078625E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
44.000000	+2.52112981E+02	+2.55000921E+02	+1.75369062E+00	+3.12356400E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
44.500000	+2.52539373E+02	+2.55474002E+02	+1.76972822E+00	+3.28651705E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
45.000000	+2.52940102E+02	+2.55924531E+02	+1.78655579E+00	+3.43949612E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
45.500000	+2.53314799E+02	+2.56352121E+02	+1.80412318E+00	+3.58240989E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
46.000000	+2.53663106E+02	+2.56756388E+02	+1.82237989E+00	+3.71521490E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
46.500000	+2.53984674E+02	+2.57136960E+02	+1.84127533E+00	+3.83790927E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
47.000000	+2.54279163E+02	+2.57493470E+02	+1.86075898E+00	+3.95052993E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
47.500000	+2.54546247E+02	+2.57825559E+02	+1.88078063E+00	+4.05315260E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
48.000000	+2.54785614E+02	+2.58132878E+02	+1.90129051E+00	+4.14589322E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
48.500000	+2.54996962E+02	+2.58415088E+02	+1.92223956E+00	+4.22890927E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
49.000000	+2.55180008E+02	+2.58671861E+02	+1.94357960E+00	+4.30239987E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
49.500000	+2.55334484E+02	+2.58902881E+02	+1.96526356E+00	+4.37118268E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
12.500000	+1.93394991E+02	+1.99219825E+02	+2.45527768E+00	-3.85940371E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
12.750000	+1.93932332E+02	+1.99701038E+02	+2.44559488E+00	-3.88683911E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
13.000000	+1.94471949E+02	+2.00184675E+02	+2.43584348E+00	-3.91385781E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
13.250000	+1.95013711E+02	+2.00670625E+02	+2.42602559E+00	-3.94007454E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
13.500000	+1.95557493E+02	+2.01158777E+02	+2.41614311E+00	-3.96555110E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
13.750000	+1.96103170E+02	+2.01649024E+02	+2.40619783E+00	-3.99034545E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
14.000000	+1.96650623E+02	+2.02141259E+02	+2.39619138E+00	-4.01450877E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
14.250000	+1.97199735E+02	+2.02635380E+02	+2.38612529E+00	-4.03808283E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
14.500000	+1.97750397E+02	+2.03131287E+02	+2.37600097E+00	-4.06109799E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
14.750000	+1.98302500E+02	+2.03628885E+02	+2.36581980E+00	-4.08357183E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
15.000000	+1.98855944E+02	+2.04128082E+02	+2.35558311E+00	-4.10550836E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
15.250000	+1.99410630E+02	+2.04628791E+02	+2.34529226E+00	-4.12689798E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
15.500000	+1.99966463E+02	+2.05130928E+02	+2.33494862E+00	-4.14771794E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
15.750000	+2.00523355E+02	+2.05634413E+02	+2.32455367E+00	-4.16793342E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
16.000000	+2.01081216E+02	+2.06139169E+02	+2.31410895E+00	-4.18749912E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
16.250000	+2.01639963E+02	+2.06645121E+02	+2.30361617E+00	-4.20636109E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
16.500000	+2.02199513E+02	+2.07152198E+02	+2.29307715E+00	-4.22445901E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
16.750000	+2.02759784E+02	+2.07660330E+02	+2.28249388E+00	-4.24172845E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
17.000000	+2.03320696E+02	+2.08169448E+02	+2.27186851E+00	-4.25810322E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
17.250000	+2.03882171E+02	+2.08679485E+02	+2.26120336E+00	-4.27351766E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
17.500000	+2.04444128E+02	+2.09190373E+02	+2.25050092E+00	-4.28790870E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
17.750000	+2.05006489E+02	+2.09702045E+02	+2.23976382E+00	-4.30121759E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
18.000000	+2.05569173E+02	+2.10214435E+02	+2.22899483E+00	-4.31339138E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
18.250000	+2.06132102E+02	+2.10727474E+02	+2.21819686E+00	-4.32438389E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
18.500000	+2.06695195E+02	+2.11241095E+02	+2.20737291E+00	-4.33415626E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
18.750000	+2.07258371E+02	+2.11755229E+02	+2.19652608E+00	-4.34267709E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
19.000000	+2.07821548E+02	+2.12269805E+02	+2.18565952E+00	-4.34992214E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
19.250000	+2.08384644E+02	+2.12784753E+02	+2.17477647E+00	-4.35587353E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
19.500000	+2.08947578E+02	+2.13300002E+02	+2.16388016E+00	-4.36051875E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
19.750000	+2.09510268E+02	+2.13815482E+02	+2.15297387E+00	-4.36384930E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
20.000000	+2.10072632E+02	+2.14331118E+02	+2.14206091E+00	-4.36585912E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
20.250000	+2.10634589E+02	+2.14846841E+02	+2.13114458E+00	-4.36654298E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
20.500000	+2.11196057E+02	+2.15362576E+02	+2.12022820E+00	-4.36589482E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
20.750000	+2.11756957E+02	+2.15878254E+02	+2.10931510E+00	-4.36390613E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
21.000000	+2.12317210E+02	+2.16393803E+02	+2.09840866E+00	-4.36056451E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
21.250000	+2.12876738E+02	+2.16909151E+02	+2.08751228E+00	-4.35585249E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
21.500000	+2.13435463E+02	+2.17424230E+02	+2.07662940E+00	-4.34974654E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
21.750000	+2.13993310E+02	+2.17938971E+02	+2.06576355E+00	-4.34221650E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
22.000000	+2.14550205E+02	+2.18453305E+02	+2.05491832E+00	-4.33322529E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
22.250000	+2.15106073E+02	+2.18967166E+02	+2.04409742E+00	-4.32272901E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
22.500000	+2.15660843E+02	+2.19480488E+02	+2.03330467E+00	-4.31067737E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
22.750000	+2.16214443E+02	+2.19993206E+02	+2.02254403E+00	-4.29701446E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
23.000000	+2.16766803E+02	+2.20505258E+02	+2.01181960E+00	-4.28167973E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
23.250000	+2.17317853E+02	+2.21016579E+02	+2.00113564E+00	-4.26460928E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
23.500000	+2.17867524E+02	+2.21527107E+02	+1.99049656E+00	-4.24573719E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
23.750000	+2.18415747E+02	+2.22036782E+02	+1.97990695E+00	-4.22499703E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
24.000000	+2.18962455E+02	+2.22545541E+02	+1.96937157E+00	-4.20232332E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
24.250000	+2.19507579E+02	+2.23053324E+02	+1.95889533E+00	-4.17765290E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
24.500000	+2.20051052E+02	+2.23560070E+02	+1.94848331E+00	-4.15092625E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
24.750000	+2.20592806E+02	+2.24065719E+02	+1.93814070E+00	-4.12315713E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
6.250000	+1.81083776E+02	+1.88293222E+02	+2.66853933E+00	-2.89460555E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
6.375000	+1.81300530E+02	+1.88483831E+02	+2.66490622E+00	-2.91836000E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
6.500000	+1.81519017E+02	+1.88676055E+02	+2.66124343E+00	-2.94189248E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
6.625000	+1.81739177E+02	+1.88869841E+02	+2.65755149E+00	-2.96500629E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
6.750000	+1.81960955E+02	+1.89065138E+02	+2.65383091E+00	-2.98775021E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
6.875000	+1.82184299E+02	+1.89261899E+02	+2.65008212E+00	-3.01016935E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
7.000000	+1.82409159E+02	+1.89460080E+02	+2.64630549E+00	-3.03230508E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
7.125000	+1.82635489E+02	+1.89659639E+02	+2.64250135E+00	-3.05419495E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
7.250000	+1.82863247E+02	+1.89860536E+02	+2.63867000E+00	-3.07587268E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
7.375000	+1.83092392E+02	+1.90062736E+02	+2.63481167E+00	-3.09736816E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
7.500000	+1.83322887E+02	+1.90266202E+02	+2.63092658E+00	-3.11870750E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
7.625000	+1.83554696E+02	+1.90470905E+02	+2.62701490E+00	-3.13991310E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
7.750000	+1.83787787E+02	+1.90676813E+02	+2.62307680E+00	-3.16100374E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
7.875000	+1.84022130E+02	+1.90883898E+02	+2.61911240E+00	-3.18199468E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
8.000000	+1.84257695E+02	+1.91092136E+02	+2.61512181E+00	-3.20289786E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
8.125000	+1.84494457E+02	+1.91301501E+02	+2.61110515E+00	-3.22372202E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
8.250000	+1.84732390E+02	+1.91511972E+02	+2.60706251E+00	-3.24447293E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
8.375000	+1.84971472E+02	+1.91723526E+02	+2.60299397E+00	-3.26515353E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
8.500000	+1.85211680E+02	+1.91936146E+02	+2.59889962E+00	-3.28576421E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
8.625000	+1.85452995E+02	+1.92149812E+02	+2.59477956E+00	-3.30630299E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
8.750000	+1.85695396E+02	+1.92364507E+02	+2.59063387E+00	-3.32676580E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
8.875000	+1.85938865E+02	+1.92580216E+02	+2.58646264E+00	-3.34714666E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
9.000000	+1.86183385E+02	+1.92796924E+02	+2.58226600E+00	-3.36743799E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
9.125000	+1.86428939E+02	+1.93014615E+02	+2.57804405E+00	-3.38763081E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
9.250000	+1.86675512E+02	+1.93233276E+02	+2.57379692E+00	-3.40771499E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
9.375000	+1.86923086E+02	+1.93452894E+02	+2.56952476E+00	-3.42767950E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
9.500000	+1.87171648E+02	+1.93673458E+02	+2.56522772E+00	-3.44751266E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
9.625000	+1.87421182E+02	+1.93894953E+02	+2.56090598E+00	-3.46720231E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
9.750000	+1.87671674E+02	+1.94117370E+02	+2.55655972E+00	-3.48673609E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
9.875000	+1.87923110E+02	+1.94340695E+02	+2.55218914E+00	-3.50610160E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
10.000000	+1.88175474E+02	+1.94564918E+02	+2.54779446E+00	-3.52528663E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
10.125000	+1.88428753E+02	+1.94790028E+02	+2.54337592E+00	-3.54427928E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
10.250000	+1.88682933E+02	+1.95016012E+02	+2.53893376E+00	-3.56306820E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
10.375000	+1.88937999E+02	+1.95242861E+02	+2.53446825E+00	-3.58164267E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
10.500000	+1.89193936E+02	+1.95470562E+02	+2.52997966E+00	-3.59999276E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
10.625000	+1.89450730E+02	+1.95699103E+02	+2.52546827E+00	-3.61810944E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
10.750000	+1.89708367E+02	+1.95928474E+02	+2.52093438E+00	-3.63598466E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
10.875000	+1.89966830E+02	+1.96158663E+02	+2.51637831E+00	-3.65361146E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
11.000000	+1.90226106E+02	+1.96389657E+02	+2.51180036E+00	-3.67098398E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
11.125000	+1.90486178E+02	+1.96621445E+02	+2.50720085E+00	-3.68809754E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
11.250000	+1.90747031E+02	+1.96854014E+02	+2.50258011E+00	-3.70494864E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
11.375000	+1.91008650E+02	+1.97087352E+02	+2.49793848E+00	-3.72153500E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
11.500000	+1.91271018E+02	+1.97321446E+02	+2.49327627E+00	-3.73785548E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
11.625000	+1.91534119E+02	+1.97556283E+02	+2.48859384E+00	-3.75391013E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
11.750000	+1.91797938E+02	+1.97791850E+02	+2.48389150E+00	-3.76970011E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
11.875000	+1.92062457E+02	+1.98028134E+02	+2.47916959E+00	-3.78522765E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
12.000000	+1.92327661E+02	+1.98265120E+02	+2.47442843E+00	-3.80049596E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
12.125000	+1.92593533E+02	+1.98502797E+02	+2.46966835E+00	-3.81550919E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
12.250000	+1.92860057E+02	+1.98741149E+02	+2.46488966E+00	-3.83027232E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
12.375000	+1.93127215E+02	+1.98980163E+02	+2.46009267E+00	-3.84491175E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
3.125000	+1.76473622E+02	+1.84267286E+02	+2.74645823E+00	-1.95122389E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
3.187500	+1.76545103E+02	+1.84329199E+02	+2.74522986E+00	-1.97957143E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
3.250000	+1.76617670E+02	+1.84392072E+02	+2.74398377E+00	-2.00767642E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
3.312500	+1.76691307E+02	+1.84455893E+02	+2.74272026E+00	-2.03529730E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
3.375000	+1.76765999E+02	+1.84520648E+02	+2.74143965E+00	-2.06243631E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
3.437500	+1.76841730E+02	+1.84586324E+02	+2.74014222E+00	-2.08909611E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
3.500000	+1.76918483E+02	+1.84652908E+02	+2.73882828E+00	-2.11527978E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
3.562500	+1.76996243E+02	+1.84720386E+02	+2.73749812E+00	-2.14099081E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
3.625000	+1.77074994E+02	+1.84788747E+02	+2.73615204E+00	-2.16623308E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
3.687500	+1.77154719E+02	+1.84857976E+02	+2.73479033E+00	-2.19101087E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
3.750000	+1.77235404E+02	+1.84928060E+02	+2.73341327E+00	-2.21532882E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
3.812500	+1.77317032E+02	+1.84998987E+02	+2.73202117E+00	-2.23919193E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
3.875000	+1.77399589E+02	+1.85070743E+02	+2.73061428E+00	-2.26260555E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
3.937500	+1.77483057E+02	+1.85143315E+02	+2.72919291E+00	-2.28557536E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
4.000000	+1.77567422E+02	+1.85216691E+02	+2.72775732E+00	-2.30810737E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
4.062500	+1.77652668E+02	+1.85290858E+02	+2.72630777E+00	-2.33020788E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
4.125000	+1.77738781E+02	+1.85365802E+02	+2.72484456E+00	-2.35188348E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
4.187500	+1.77825745E+02	+1.85441512E+02	+2.72336792E+00	-2.37314105E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
4.250000	+1.77913544E+02	+1.85517974E+02	+2.72187813E+00	-2.39398772E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
4.312500	+1.78002165E+02	+1.85595176E+02	+2.72037544E+00	-2.41443086E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
4.375000	+1.78091591E+02	+1.85673105E+02	+2.71886009E+00	-2.43447807E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
4.437500	+1.78181810E+02	+1.85751750E+02	+2.71733234E+00	-2.45413717E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
4.500000	+1.78272806E+02	+1.85831098E+02	+2.71579242E+00	-2.47341617E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
4.562500	+1.78364564E+02	+1.85911136E+02	+2.71424057E+00	-2.49232326E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
4.625000	+1.78457072E+02	+1.85991854E+02	+2.71267701E+00	-2.51086679E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
4.687500	+1.78550315E+02	+1.86073238E+02	+2.71110198E+00	-2.52905528E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
4.750000	+1.78644279E+02	+1.86155278E+02	+2.70951570E+00	-2.54689736E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
4.812500	+1.78738951E+02	+1.86237962E+02	+2.70791836E+00	-2.56440179E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
4.875000	+1.78834317E+02	+1.86321278E+02	+2.70631019E+00	-2.58157740E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
4.937500	+1.78930364E+02	+1.86405216E+02	+2.70469139E+00	-2.59843314E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
5.000000	+1.79027080E+02	+1.86489763E+02	+2.70306215E+00	-2.61497801E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
5.062500	+1.79124451E+02	+1.86574909E+02	+2.70142267E+00	-2.63122107E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
5.125000	+1.79222466E+02	+1.86660644E+02	+2.69977313E+00	-2.64717140E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
5.187500	+1.79321111E+02	+1.86746956E+02	+2.69811370E+00	-2.66283812E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
5.250000	+1.79420375E+02	+1.86833836E+02	+2.69644458E+00	-2.67823035E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
5.312500	+1.79520246E+02	+1.86921273E+02	+2.69476592E+00	-2.69335720E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
5.375000	+1.79620712E+02	+1.87009256E+02	+2.69307788E+00	-2.70822775E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
5.437500	+1.79721762E+02	+1.87097776E+02	+2.69138063E+00	-2.72285105E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
5.500000	+1.79823384E+02	+1.87186824E+02	+2.68967432E+00	-2.73723609E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
5.562500	+1.79925569E+02	+1.87276389E+02	+2.68795909E+00	-2.75139182E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
5.625000	+1.80028304E+02	+1.87366462E+02	+2.68623508E+00	-2.76532708E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
5.687500	+1.80131580E+02	+1.87457035E+02	+2.68450243E+00	-2.77905065E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
5.750000	+1.80235386E+02	+1.87548097E+02	+2.68276126E+00	-2.79257117E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
5.812500	+1.80339712E+02	+1.87639641E+02	+2.68101171E+00	-2.80589719E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
5.875000	+1.80444549E+02	+1.87731657E+02	+2.67925389E+00	-2.81903715E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
5.937500	+1.80549888E+02	+1.87824138E+02	+2.67748792E+00	-2.83199931E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
6.000000	+1.80655717E+02	+1.87917074E+02	+2.67571389E+00	-2.84479181E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
6.062500	+1.80762030E+02	+1.88010459E+02	+2.67393193E+00	-2.85742264E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
6.125000	+1.80868816E+02	+1.88104283E+02	+2.67214212E+00	-2.86989961E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
6.187500	+1.80976067E+02	+1.88198540E+02	+2.67034455E+00	-2.88230157E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.562500	+1.75084409E+02	+1.83067969E+02	+2.77053153E+00	-1.08282328E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.593750	+1.75103954E+02	+1.83084788E+02	+2.77019003E+00	-1.10278817E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.625000	+1.75123861E+02	+1.83101920E+02	+2.76984229E+00	-1.12270651E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.656250	+1.75144128E+02	+1.83119364E+02	+2.76948834E+00	-1.14253110E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.687500	+1.75164755E+02	+1.83137119E+02	+2.76912821E+00	-1.16226066E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.718750	+1.75185740E+02	+1.83155184E+02	+2.76876193E+00	-1.18189393E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.750000	+1.75207080E+02	+1.83173557E+02	+2.76838952E+00	-1.20142969E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.781250	+1.75228776E+02	+1.83192238E+02	+2.76801103E+00	-1.22086672E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.812500	+1.75250825E+02	+1.83211225E+02	+2.76762648E+00	-1.24020386E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.843750	+1.75273226E+02	+1.83230518E+02	+2.76723591E+00	-1.25943996E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.875000	+1.75295977E+02	+1.83250114E+02	+2.76683933E+00	-1.27857390E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.906250	+1.75319076E+02	+1.83270012E+02	+2.76643680E+00	-1.29760459E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.937500	+1.75342523E+02	+1.83290212E+02	+2.76602833E+00	-1.31653097E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.968750	+1.75366316E+02	+1.83310712E+02	+2.76561397E+00	-1.33535201E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
2.000000	+1.75390452E+02	+1.83331510E+02	+2.76519373E+00	-1.35406672E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
2.031250	+1.75414930E+02	+1.83352606E+02	+2.76476767E+00	-1.37267412E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
2.062500	+1.75439750E+02	+1.83373998E+02	+2.76433581E+00	-1.39117326E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
2.093750	+1.75464908E+02	+1.83395685E+02	+2.76389819E+00	-1.40956325E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
2.125000	+1.75490403E+02	+1.83417665E+02	+2.76345484E+00	-1.42784319E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
2.156250	+1.75516234E+02	+1.83439937E+02	+2.76300579E+00	-1.44601224E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
2.187500	+1.75542399E+02	+1.83462500E+02	+2.76255108E+00	-1.46406958E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
2.218750	+1.75568897E+02	+1.83485352E+02	+2.76209074E+00	-1.48201441E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
2.250000	+1.75595724E+02	+1.83508492E+02	+2.76162482E+00	-1.49984598E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
2.281250	+1.75622880E+02	+1.83531919E+02	+2.76115334E+00	-1.51756357E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
2.312500	+1.75650364E+02	+1.83555630E+02	+2.76067634E+00	-1.53516646E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
2.343750	+1.75678172E+02	+1.83579625E+02	+2.76019386E+00	-1.55265401E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
2.375000	+1.75706304E+02	+1.83603902E+02	+2.75970593E+00	-1.57002557E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
2.406250	+1.75734757E+02	+1.83628460E+02	+2.75921260E+00	-1.58728053E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
2.437500	+1.75763530E+02	+1.83653298E+02	+2.75871388E+00	-1.60441834E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
2.468750	+1.75792621E+02	+1.83678413E+02	+2.75820983E+00	-1.62143844E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
2.500000	+1.75822027E+02	+1.83703804E+02	+2.75770048E+00	-1.63834032E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
2.531250	+1.75851749E+02	+1.83729470E+02	+2.75718587E+00	-1.65512351E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
2.562500	+1.75881782E+02	+1.83755409E+02	+2.75666603E+00	-1.67178756E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
2.593750	+1.75912126E+02	+1.83781620E+02	+2.75614100E+00	-1.68833205E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
2.625000	+1.75942778E+02	+1.83808102E+02	+2.75561082E+00	-1.70475659E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
2.656250	+1.75973737E+02	+1.83834852E+02	+2.75507553E+00	-1.72106084E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
2.687500	+1.76005001E+02	+1.83861869E+02	+2.75453516E+00	-1.73724446E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
2.718750	+1.76036568E+02	+1.83889152E+02	+2.75398975E+00	-1.75330717E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
2.750000	+1.76068436E+02	+1.83916699E+02	+2.75343934E+00	-1.76924869E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
2.781250	+1.76100603E+02	+1.83944508E+02	+2.75288397E+00	-1.78506881E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
2.812500	+1.76133067E+02	+1.83972579E+02	+2.75232368E+00	-1.80076732E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
2.843750	+1.76165827E+02	+1.84000908E+02	+2.75175849E+00	-1.81634406E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
2.875000	+1.76198879E+02	+1.84029496E+02	+2.75118846E+00	-1.83179887E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
2.906250	+1.76232223E+02	+1.84058340E+02	+2.75061362E+00	-1.84713165E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
2.937500	+1.76265856E+02	+1.84087438E+02	+2.75003400E+00	-1.86234233E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
2.968750	+1.76299777E+02	+1.84116790E+02	+2.74944966E+00	-1.87743085E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
3.000000	+1.76333983E+02	+1.84146392E+02	+2.74886061E+00	-1.89239720E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
3.031250	+1.76368472E+02	+1.84176245E+02	+2.74826691E+00	-1.90724138E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
3.062500	+1.76403243E+02	+1.84206346E+02	+2.74766858E+00	-1.92196343E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
3.093750	+1.76438294E+02	+1.84236693E+02	+2.74706568E+00	-1.93662443E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.781250	+1.74717091E+02	+1.82752182E+02	+2.77696555E+00	-5.56825431E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.796875	+1.74722095E+02	+1.82756480E+02	+2.77687769E+00	-5.67737634E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.812500	+1.74727196E+02	+1.82760862E+02	+2.77678813E+00	-5.78643395E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.828125	+1.74732395E+02	+1.82765328E+02	+2.77669686E+00	-5.89536154E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.843750	+1.74737691E+02	+1.82769877E+02	+2.77660390E+00	-6.00415681E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.859375	+1.74743084E+02	+1.82774510E+02	+2.77650923E+00	-6.11281743E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.875000	+1.74748574E+02	+1.82779226E+02	+2.77641287E+00	-6.22134110E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.890625	+1.74754162E+02	+1.82784026E+02	+2.77631482E+00	-6.32972553E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.906250	+1.74759846E+02	+1.82788909E+02	+2.77621507E+00	-6.43796842E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.921875	+1.74765626E+02	+1.82793876E+02	+2.77611363E+00	-6.54606752E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.937500	+1.74771504E+02	+1.82798925E+02	+2.77601050E+00	-6.65402056E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.953125	+1.74777478E+02	+1.82804058E+02	+2.77590569E+00	-6.76182529E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.968750	+1.74783548E+02	+1.82809273E+02	+2.77579920E+00	-6.86947945E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.984375	+1.74789715E+02	+1.82814572E+02	+2.77569102E+00	-6.97698084E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.000000	+1.74795978E+02	+1.82819953E+02	+2.77558117E+00	-7.08432722E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.015625	+1.74802337E+02	+1.82825417E+02	+2.77546964E+00	-7.19151640E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.031250	+1.74808792E+02	+1.82830964E+02	+2.77535643E+00	-7.29854617E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.046875	+1.74815343E+02	+1.82836594E+02	+2.77524156E+00	-7.40541436E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.062500	+1.74821989E+02	+1.82842305E+02	+2.77512501E+00	-7.51211879E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.078125	+1.74828731E+02	+1.82848099E+02	+2.77500680E+00	-7.61865730E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.093750	+1.74835569E+02	+1.82853976E+02	+2.77488693E+00	-7.72502776E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.109375	+1.74842502E+02	+1.82859934E+02	+2.77476540E+00	-7.83122801E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.125000	+1.74849530E+02	+1.82865975E+02	+2.77464220E+00	-7.93725595E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.140625	+1.74856653E+02	+1.82872097E+02	+2.77451736E+00	-8.04310946E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.156250	+1.74863871E+02	+1.82878301E+02	+2.77439086E+00	-8.14878645E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.171875	+1.74871184E+02	+1.82884587E+02	+2.77426271E+00	-8.25428484E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.187500	+1.74878592E+02	+1.82890955E+02	+2.77413291E+00	-8.35960254E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.203125	+1.74886094E+02	+1.82897404E+02	+2.77400147E+00	-8.46473752E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.218750	+1.74893691E+02	+1.82903935E+02	+2.77386839E+00	-8.56968772E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.234375	+1.74901382E+02	+1.82910547E+02	+2.77373367E+00	-8.67445112E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.250000	+1.74909167E+02	+1.82917240E+02	+2.77359731E+00	-8.77902569E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.265625	+1.74917046E+02	+1.82924014E+02	+2.77345932E+00	-8.88340944E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.281250	+1.74925019E+02	+1.82930869E+02	+2.77331970E+00	-8.98760038E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.296875	+1.74933086E+02	+1.82937805E+02	+2.77317846E+00	-9.09159654E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.312500	+1.74941246E+02	+1.82944822E+02	+2.77303559E+00	-9.19539596E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.328125	+1.74949499E+02	+1.82951919E+02	+2.77289110E+00	-9.29899669E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.343750	+1.74957846E+02	+1.82959097E+02	+2.77274500E+00	-9.40239679E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.359375	+1.74966286E+02	+1.82966355E+02	+2.77259728E+00	-9.50559437E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.375000	+1.74974819E+02	+1.82973693E+02	+2.77244795E+00	-9.60858750E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.390625	+1.74983445E+02	+1.82981112E+02	+2.77229701E+00	-9.71137432E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.406250	+1.74992164E+02	+1.82988610E+02	+2.77214447E+00	-9.81395294E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.421875	+1.75000975E+02	+1.82996189E+02	+2.77199032E+00	-9.91632151E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.437500	+1.75009878E+02	+1.83003847E+02	+2.77183458E+00	-1.00184782E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.453125	+1.75018873E+02	+1.83011585E+02	+2.77167725E+00	-1.01204211E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.468750	+1.75027961E+02	+1.83019402E+02	+2.77151832E+00	-1.02221486E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.484375	+1.75037140E+02	+1.83027299E+02	+2.77135780E+00	-1.03236587E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.500000	+1.75046411E+02	+1.83035275E+02	+2.77119570E+00	-1.04249497E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.515625	+1.75055774E+02	+1.83043330E+02	+2.77103202E+00	-1.05260199E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.531250	+1.75065228E+02	+1.83051464E+02	+2.77086677E+00	-1.06268674E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
1.546875	+1.75074773E+02	+1.83059677E+02	+2.77069994E+00	-1.07276033E-02	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.390625	+1.74623904E+02	+1.82672161E+02	+2.77860270E+00	-2.80408542E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.398438	+1.74625163E+02	+1.82673241E+02	+2.77858057E+00	-2.85988259E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.406250	+1.74626446E+02	+1.82674343E+02	+2.77855801E+00	-2.91567149E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.414062	+1.74627754E+02	+1.82675466E+02	+2.77853501E+00	-2.97144372E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.421875	+1.74629087E+02	+1.82676611E+02	+2.77851158E+00	-3.02719897E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.429688	+1.74630445E+02	+1.82677777E+02	+2.77848771E+00	-3.08293691E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.437500	+1.74631828E+02	+1.82678964E+02	+2.77846341E+00	-3.13865724E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.445312	+1.74633235E+02	+1.82680172E+02	+2.77843867E+00	-3.19435963E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.453125	+1.74634667E+02	+1.82681402E+02	+2.77841350E+00	-3.25004378E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.460938	+1.74636124E+02	+1.82682653E+02	+2.77838789E+00	-3.30570937E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.468750	+1.74637606E+02	+1.82683925E+02	+2.77836185E+00	-3.36135610E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.476562	+1.74639113E+02	+1.82685218E+02	+2.77833537E+00	-3.41698364E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.484375	+1.74640644E+02	+1.82686533E+02	+2.77830846E+00	-3.47259168E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.492188	+1.74642200E+02	+1.82687869E+02	+2.77828111E+00	-3.52817991E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.500000	+1.74643781E+02	+1.82689226E+02	+2.77825333E+00	-3.58374803E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.507812	+1.74645386E+02	+1.82690604E+02	+2.77822511E+00	-3.63929571E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.515625	+1.74647016E+02	+1.82692004E+02	+2.77819647E+00	-3.69482265E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.523438	+1.74648671E+02	+1.82693425E+02	+2.77816738E+00	-3.75032855E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.531250	+1.74650351E+02	+1.82694867E+02	+2.77813787E+00	-3.80581307E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.539062	+1.74652055E+02	+1.82696331E+02	+2.77810792E+00	-3.86127593E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.546875	+1.74653784E+02	+1.82697815E+02	+2.77807753E+00	-3.91671681E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.554688	+1.74655538E+02	+1.82699321E+02	+2.77804672E+00	-3.97213539E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.562500	+1.74657316E+02	+1.82700848E+02	+2.77801547E+00	-4.02753139E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.570312	+1.74659119E+02	+1.82702396E+02	+2.77798379E+00	-4.08290447E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.578125	+1.74660947E+02	+1.82703966E+02	+2.77795167E+00	-4.13825433E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.585938	+1.74662799E+02	+1.82705556E+02	+2.77791913E+00	-4.19358069E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.593750	+1.74664676E+02	+1.82707168E+02	+2.77788615E+00	-4.24888321E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.601562	+1.74666578E+02	+1.82708801E+02	+2.77785274E+00	-4.30416160E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.609375	+1.74668504E+02	+1.82710455E+02	+2.77781890E+00	-4.35941555E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.617188	+1.74670455E+02	+1.82712130E+02	+2.77778462E+00	-4.41464476E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.625000	+1.74672430E+02	+1.82713826E+02	+2.77774992E+00	-4.46984892E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.632812	+1.74674430E+02	+1.82715544E+02	+2.77771478E+00	-4.52502772E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.640625	+1.74676455E+02	+1.82717282E+02	+2.77767921E+00	-4.58018087E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.648438	+1.74678504E+02	+1.82719042E+02	+2.77764322E+00	-4.63530805E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.656250	+1.74680578E+02	+1.82720823E+02	+2.77760679E+00	-4.69040898E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.664062	+1.74682676E+02	+1.82722625E+02	+2.77756993E+00	-4.74548334E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.671875	+1.74684799E+02	+1.82724448E+02	+2.77753264E+00	-4.80053083E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.679688	+1.74686946E+02	+1.82726292E+02	+2.77749492E+00	-4.85555115E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.687500	+1.74689118E+02	+1.82728157E+02	+2.77745677E+00	-4.91054400E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.695312	+1.74691315E+02	+1.82730044E+02	+2.77741819E+00	-4.96550908E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.703125	+1.74693536E+02	+1.82731951E+02	+2.77737919E+00	-5.02044609E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.710938	+1.74695781E+02	+1.82733880E+02	+2.77733975E+00	-5.07535473E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.718750	+1.74698051E+02	+1.82735829E+02	+2.77729988E+00	-5.13023470E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.726562	+1.74700345E+02	+1.82737800E+02	+2.77725959E+00	-5.18508571E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.734375	+1.74702664E+02	+1.82739791E+02	+2.77721887E+00	-5.23990745E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.742188	+1.74705008E+02	+1.82741804E+02	+2.77717772E+00	-5.29469963E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.750000	+1.74707375E+02	+1.82743837E+02	+2.77713614E+00	-5.34946195E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.757812	+1.74709768E+02	+1.82745892E+02	+2.77709413E+00	-5.40419411E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.765625	+1.74712184E+02	+1.82747968E+02	+2.77705170E+00	-5.45889582E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.773438	+1.74714625E+02	+1.82750064E+02	+2.77700883E+00	-5.51358224E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.195312	+1.74600521E+02	+1.82652087E+02	+2.77901382E+00	-1.40455960E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.199219	+1.74600836E+02	+1.82652358E+02	+2.77900828E+00	-1.43261509E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.203125	+1.74601157E+02	+1.82652634E+02	+2.77900263E+00	-1.46066954E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.207031	+1.74601485E+02	+1.82652915E+02	+2.77899687E+00	-1.48872190E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.210938	+1.74601819E+02	+1.82653201E+02	+2.77899100E+00	-1.51677213E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.214844	+1.74602159E+02	+1.82653493E+02	+2.77898502E+00	-1.54482016E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.218750	+1.74602505E+02	+1.82653791E+02	+2.77897893E+00	-1.57286599E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.222656	+1.74602858E+02	+1.82654093E+02	+2.77897273E+00	-1.60090955E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.226562	+1.74603217E+02	+1.82654401E+02	+2.77896642E+00	-1.62895082E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.230469	+1.74603581E+02	+1.82654714E+02	+2.77896000E+00	-1.65698975E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.234375	+1.74603953E+02	+1.82655033E+02	+2.77895347E+00	-1.68502630E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.238281	+1.74604330E+02	+1.82655357E+02	+2.77894684E+00	-1.71306044E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.242188	+1.74604714E+02	+1.82655686E+02	+2.77894009E+00	-1.74109210E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.246094	+1.74605104E+02	+1.82656021E+02	+2.77893324E+00	-1.76912127E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.250000	+1.74605500E+02	+1.82656361E+02	+2.77892627E+00	-1.79714792E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.253906	+1.74605902E+02	+1.82656707E+02	+2.77891920E+00	-1.82517197E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.257812	+1.74606311E+02	+1.82657057E+02	+2.77891201E+00	-1.85319341E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.261719	+1.74606726E+02	+1.82657413E+02	+2.77890472E+00	-1.88121219E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.265625	+1.74607147E+02	+1.82657775E+02	+2.77889731E+00	-1.90922827E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.269531	+1.74607574E+02	+1.82658142E+02	+2.77888980E+00	-1.93724162E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.273438	+1.74608007E+02	+1.82658514E+02	+2.77888218E+00	-1.96525218E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.277344	+1.74608447E+02	+1.82658891E+02	+2.77887445E+00	-1.99325992E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.281250	+1.74608893E+02	+1.82659274E+02	+2.77886661E+00	-2.02126482E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.285156	+1.74609345E+02	+1.82659662E+02	+2.77885866E+00	-2.04926681E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.289062	+1.74609804E+02	+1.82660056E+02	+2.77885060E+00	-2.07726585E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.292969	+1.74610268E+02	+1.82660455E+02	+2.77884243E+00	-2.10526193E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.296875	+1.74610739E+02	+1.82660859E+02	+2.77883415E+00	-2.13325498E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.300781	+1.74611216E+02	+1.82661268E+02	+2.77882576E+00	-2.16124497E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.304688	+1.74611699E+02	+1.82661683E+02	+2.77881727E+00	-2.18923187E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.308594	+1.74612189E+02	+1.82662103E+02	+2.77880866E+00	-2.21721563E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.312500	+1.74612685E+02	+1.82662529E+02	+2.77879994E+00	-2.24519622E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.316406	+1.74613187E+02	+1.82662960E+02	+2.77879112E+00	-2.27317358E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.320312	+1.74613695E+02	+1.82663396E+02	+2.77878218E+00	-2.30114768E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.324219	+1.74614209E+02	+1.82663838E+02	+2.77877314E+00	-2.32911849E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.328125	+1.74614730E+02	+1.82664285E+02	+2.77876399E+00	-2.35708596E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.332031	+1.74615256E+02	+1.82664737E+02	+2.77875473E+00	-2.38505006E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.335938	+1.74615789E+02	+1.82665194E+02	+2.77874535E+00	-2.41301074E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.339844	+1.74616329E+02	+1.82665657E+02	+2.77873587E+00	-2.44096797E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.343750	+1.74616874E+02	+1.82666126E+02	+2.77872628E+00	-2.46892169E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.347656	+1.74617426E+02	+1.82666599E+02	+2.77871659E+00	-2.49687188E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.351562	+1.74617984E+02	+1.82667078E+02	+2.77870678E+00	-2.52481850E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.355469	+1.74618548E+02	+1.82667562E+02	+2.77869686E+00	-2.55276151E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.359375	+1.74619118E+02	+1.82668052E+02	+2.77868683E+00	-2.58070085E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.363281	+1.74619695E+02	+1.82668547E+02	+2.77867670E+00	-2.60863651E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.367188	+1.74620277E+02	+1.82669047E+02	+2.77866645E+00	-2.63656843E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.371094	+1.74620866E+02	+1.82669553E+02	+2.77865610E+00	-2.66449658E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.375000	+1.74621461E+02	+1.82670064E+02	+2.77864564E+00	-2.69242091E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.378906	+1.74622063E+02	+1.82670580E+02	+2.77863507E+00	-2.72034138E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.382812	+1.74622670E+02	+1.82671102E+02	+2.77862439E+00	-2.74825798E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03
0.386719	+1.74623284E+02	+1.82671629E+02	+2.77861360E+00	-2.77617264E-03	+1.94955166E+02	-1.80550367E-01	-1.07978272E+03	+5.05491335E-01	+4.94508665E-01	+1.94825248E+02	-1.80445149E-01	-1.07969235E+03


==> anc/otoc_to_plot_free_M900_L1.1225_n500_beta10.0000.dat <==
400.000000	+4.40357476E+01	+5.43361998E+01	+3.02533497E+00	+3.02536972E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
408.000000	+4.37700372E+01	+5.43166069E+01	+3.04894783E+00	+2.87784586E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
416.000000	+4.35029167E+01	+5.42887477E+01	+3.07138051E+00	+2.74485255E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
424.000000	+4.32383535E+01	+5.42584250E+01	+3.09286548E+00	+2.69952744E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
432.000000	+4.29727218E+01	+5.42346265E+01	+3.11457295E+00	+2.68541728E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
440.000000	+4.27107743E+01	+5.42146612E+01	+3.13583215E+00	+2.62397889E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
448.000000	+4.24506086E+01	+5.41953949E+01	+3.15655661E+00	+2.56277498E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
456.000000	+4.21921314E+01	+5.41775330E+01	+3.17683655E+00	+2.45947565E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
464.000000	+4.19381425E+01	+5.41543193E+01	+3.19590822E+00	+2.39228967E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
472.000000	+4.16837724E+01	+5.41368278E+01	+3.21511319E+00	+2.51189516E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
480.000000	+4.14245702E+01	+5.41417187E+01	+3.23609854E+00	+2.43489577E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
488.000000	+4.11634155E+01	+5.41111954E+01	+3.25407152E+00	+2.27010511E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
496.000000	+4.09090251E+01	+5.40965729E+01	+3.27242022E+00	+2.32010735E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
504.000000	+4.06506562E+01	+5.40881125E+01	+3.29119324E+00	+2.26117197E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
512.000000	+4.03986673E+01	+5.40720598E+01	+3.30859897E+00	+2.19042746E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
520.000000	+4.01446979E+01	+5.40614443E+01	+3.32624008E+00	+2.18494999E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
528.000000	+3.98913275E+01	+5.40511846E+01	+3.34355817E+00	+2.13707318E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
536.000000	+3.96386903E+01	+5.40395235E+01	+3.36043325E+00	+2.11099690E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
544.000000	+3.93865661E+01	+5.40328544E+01	+3.37733412E+00	+2.06791549E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
552.000000	+3.91317403E+01	+5.40170189E+01	+3.39351989E+00	+1.95467757E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
560.000000	+3.88822579E+01	+5.39938446E+01	+3.40860897E+00	+1.97818679E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
568.000000	+3.86334963E+01	+5.39974440E+01	+3.42517088E+00	+2.13462048E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
576.000000	+3.83797839E+01	+5.40164056E+01	+3.44276289E+00	+1.97306166E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
584.000000	+3.81286842E+01	+5.39853932E+01	+3.45673987E+00	+1.72984654E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
592.000000	+3.78848485E+01	+5.39602984E+01	+3.47044044E+00	+1.86436959E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
600.000000	+3.76426652E+01	+5.39795039E+01	+3.48656978E+00	+1.92129080E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
608.000000	+3.73910401E+01	+5.39683338E+01	+3.50118109E+00	+1.79748430E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
616.000000	+3.71423097E+01	+5.39558133E+01	+3.51532953E+00	+1.79744226E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
624.000000	+3.68977862E+01	+5.39587492E+01	+3.52994017E+00	+1.77428676E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
632.000000	+3.66522794E+01	+5.39499343E+01	+3.54371812E+00	+1.70109698E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
640.000000	+3.64045023E+01	+5.39362000E+01	+3.55715772E+00	+1.71473075E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
648.000000	+3.61602701E+01	+5.39390683E+01	+3.57115381E+00	+1.69795719E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
656.000000	+3.59189599E+01	+5.39334754E+01	+3.58432503E+00	+1.63547691E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
664.000000	+3.56783877E+01	+5.39285553E+01	+3.59732144E+00	+1.61763070E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
672.000000	+3.54386444E+01	+5.39254995E+01	+3.61020712E+00	+1.60876035E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
680.000000	+3.51957656E+01	+5.39217936E+01	+3.62306161E+00	+1.61510725E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
688.000000	+3.49469256E+01	+5.39177390E+01	+3.63604884E+00	+1.57558171E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
696.000000	+3.46911533E+01	+5.38952521E+01	+3.64827092E+00	+1.50518833E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
704.000000	+3.44414503E+01	+5.38746839E+01	+3.66013185E+00	+1.60952919E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
712.000000	+3.42108162E+01	+5.39158909E+01	+3.67402338E+00	+1.69122482E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
720.000000	+3.39821145E+01	+5.39483829E+01	+3.68719145E+00	+1.46330125E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
728.000000	+3.37482310E+01	+5.39201002E+01	+3.69743620E+00	+1.18959655E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
736.000000	+3.35142715E+01	+5.38642084E+01	+3.70622500E+00	+1.26410774E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
744.000000	+3.32804522E+01	+5.38644661E+01	+3.71766193E+00	+1.51276941E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
752.000000	+3.30378918E+01	+5.38863943E+01	+3.73042931E+00	+1.55872157E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
760.000000	+3.27996152E+01	+5.39034400E+01	+3.74260147E+00	+1.45481762E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
768.000000	+3.25564176E+01	+5.38959046E+01	+3.75370639E+00	+1.37136020E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
776.000000	+3.23070938E+01	+5.38790911E+01	+3.76454323E+00	+1.33567260E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
784.000000	+3.20720735E+01	+5.38725095E+01	+3.77507715E+00	+1.30677724E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
792.000000	+3.18452375E+01	+5.38730198E+01	+3.78545167E+00	+1.28685307E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
200.000000	+5.13476143E+01	+5.58300022E+01	+2.19330311E+00	+6.46631802E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
204.000000	+5.10821759E+01	+5.56805950E+01	+2.21885974E+00	+6.31199794E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
208.000000	+5.08375373E+01	+5.55520799E+01	+2.24379909E+00	+6.16361330E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
212.000000	+5.06117402E+01	+5.54425855E+01	+2.26816865E+00	+6.00366040E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
216.000000	+5.04027977E+01	+5.53493024E+01	+2.29182838E+00	+5.84044067E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
220.000000	+5.02089769E+01	+5.52708925E+01	+2.31489217E+00	+5.70393219E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
224.000000	+5.00279708E+01	+5.52054207E+01	+2.33745983E+00	+5.55934629E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
228.000000	+4.98581338E+01	+5.51502582E+01	+2.35936694E+00	+5.45094438E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
232.000000	+4.96975177E+01	+5.51057387E+01	+2.38106739E+00	+5.30718997E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
236.000000	+4.95447257E+01	+5.50663788E+01	+2.40182446E+00	+5.19542961E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
240.000000	+4.93990208E+01	+5.50367629E+01	+2.42263083E+00	+5.08853719E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
244.000000	+4.92580904E+01	+5.50091584E+01	+2.44253276E+00	+4.96714777E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
248.000000	+4.91212750E+01	+5.49875557E+01	+2.46236801E+00	+4.94143732E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
252.000000	+4.89865445E+01	+5.49695143E+01	+2.48206426E+00	+4.81870731E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
256.000000	+4.88532735E+01	+5.49501128E+01	+2.50091767E+00	+4.73502449E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
260.000000	+4.87215630E+01	+5.49355162E+01	+2.51994445E+00	+4.70785692E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
264.000000	+4.85901440E+01	+5.49209866E+01	+2.53858052E+00	+4.57419641E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
268.000000	+4.84585989E+01	+5.49041546E+01	+2.55653803E+00	+4.50046916E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
272.000000	+4.83276341E+01	+5.48905638E+01	+2.57458427E+00	+4.47242016E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
276.000000	+4.81962029E+01	+5.48765518E+01	+2.59231739E+00	+4.32509246E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
280.000000	+4.80644806E+01	+5.48584668E+01	+2.60918501E+00	+4.20993586E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
284.000000	+4.79327727E+01	+5.48419439E+01	+2.62599687E+00	+4.23594304E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
288.000000	+4.78002922E+01	+5.48284553E+01	+2.64307256E+00	+4.16018913E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
292.000000	+4.76669013E+01	+5.48098895E+01	+2.65927839E+00	+3.99842926E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
296.000000	+4.75329454E+01	+5.47895557E+01	+2.67505999E+00	+3.97787236E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
300.000000	+4.73996180E+01	+5.47735729E+01	+2.69110137E+00	+3.96293992E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
304.000000	+4.72658172E+01	+5.47561732E+01	+2.70676351E+00	+3.84971729E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
308.000000	+4.71314098E+01	+5.47359992E+01	+2.72189910E+00	+3.72051042E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
312.000000	+4.69972362E+01	+5.47138869E+01	+2.73652760E+00	+3.69096906E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
316.000000	+4.68627600E+01	+5.46952438E+01	+2.75142686E+00	+3.75418205E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
320.000000	+4.67276775E+01	+5.46796012E+01	+2.76656105E+00	+3.67492292E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
324.000000	+4.65923104E+01	+5.46584827E+01	+2.78082624E+00	+3.51428734E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
328.000000	+4.64563160E+01	+5.46349748E+01	+2.79467535E+00	+3.50409916E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
332.000000	+4.63203868E+01	+5.46158756E+01	+2.80885903E+00	+3.54380341E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
336.000000	+4.61849729E+01	+5.45988182E+01	+2.82302578E+00	+3.50330077E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
340.000000	+4.60487567E+01	+5.45800269E+01	+2.83688544E+00	+3.44696826E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
344.000000	+4.59118562E+01	+5.45609482E+01	+2.85060152E+00	+3.37517434E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
348.000000	+4.57748732E+01	+5.45396378E+01	+2.86388683E+00	+3.29291393E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
352.000000	+4.56384005E+01	+5.45183659E+01	+2.87694484E+00	+3.32836513E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
356.000000	+4.55029415E+01	+5.45042196E+01	+2.89051376E+00	+3.38859495E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
360.000000	+4.53679170E+01	+5.44918998E+01	+2.90405359E+00	+3.26015650E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
364.000000	+4.52340334E+01	+5.44731644E+01	+2.91659501E+00	+3.08787969E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
368.000000	+4.51007756E+01	+5.44529555E+01	+2.92875663E+00	+3.09386291E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
372.000000	+4.49669163E+01	+5.44375776E+01	+2.94134591E+00	+3.14630875E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
376.000000	+4.48333351E+01	+5.44239013E+01	+2.95392710E+00	+3.12231200E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
380.000000	+4.47007373E+01	+5.44109406E+01	+2.96632441E+00	+3.08696909E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
384.000000	+4.45679429E+01	+5.43983041E+01	+2.97862286E+00	+3.04509523E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
388.000000	+4.44347923E+01	+5.43844484E+01	+2.99068517E+00	+2.99072837E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
392.000000	+4.43017401E+01	+5.43701370E+01	+3.00254868E+00	+2.93118076E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
396.000000	+4.41688506E+01	+5.43545777E+01	+3.01413461E+00	+2.86178561E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
100.000000	+6.62876293E+01	+6.82065836E+01	+1.34492757E+00	+9.47079894E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
102.000000	+6.60459696E+01	+6.80019243E+01	+1.36402563E+00	+9.62726179E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
104.000000	+6.57815819E+01	+6.77758745E+01	+1.38343662E+00	+9.75735367E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
106.000000	+6.54962683E+01	+6.75300722E+01	+1.40305505E+00	+9.83278765E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
108.000000	+6.51918793E+01	+6.72661728E+01	+1.42276777E+00	+9.86194453E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
110.000000	+6.48702716E+01	+6.69859080E+01	+1.44250282E+00	+9.86951069E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
112.000000	+6.45332765E+01	+6.66910968E+01	+1.46224581E+00	+9.87676701E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
114.000000	+6.41826930E+01	+6.63835849E+01	+1.48200989E+00	+9.88424152E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
116.000000	+6.38202886E+01	+6.60651316E+01	+1.50178278E+00	+9.87348694E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
118.000000	+6.34477973E+01	+6.57373504E+01	+1.52150384E+00	+9.83001332E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
120.000000	+6.30669167E+01	+6.54017853E+01	+1.54110283E+00	+9.76309130E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
122.000000	+6.26792964E+01	+6.50600309E+01	+1.56055621E+00	+9.69650364E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
124.000000	+6.22865114E+01	+6.47137195E+01	+1.57988885E+00	+9.64152269E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
126.000000	+6.18900388E+01	+6.43643823E+01	+1.59912230E+00	+9.58772867E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
128.000000	+6.14912616E+01	+6.40133634E+01	+1.61823976E+00	+9.52073573E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
130.000000	+6.10914912E+01	+6.36618823E+01	+1.63720524E+00	+9.44070271E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
132.000000	+6.06919783E+01	+6.33111428E+01	+1.65600257E+00	+9.36065533E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
134.000000	+6.02938963E+01	+6.29623540E+01	+1.67464786E+00	+9.29054538E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
136.000000	+5.98983145E+01	+6.26166441E+01	+1.69316475E+00	+9.22547598E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
138.000000	+5.95062009E+01	+6.22749693E+01	+1.71154976E+00	+9.15155158E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
140.000000	+5.91184628E+01	+6.19381438E+01	+1.72977096E+00	+9.06393809E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
142.000000	+5.87359724E+01	+6.16069664E+01	+1.74780552E+00	+8.97316344E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
144.000000	+5.83595357E+01	+6.12822608E+01	+1.76566361E+00	+8.88885229E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
146.000000	+5.79898454E+01	+6.09647553E+01	+1.78336093E+00	+8.80510036E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
148.000000	+5.76274951E+01	+6.06549940E+01	+1.80088401E+00	+8.71091231E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
150.000000	+5.72730362E+01	+6.03534298E+01	+1.81820458E+00	+8.60619558E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
152.000000	+5.69270009E+01	+6.00605354E+01	+1.83530880E+00	+8.49654394E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
154.000000	+5.65898613E+01	+5.97767451E+01	+1.85219075E+00	+8.38332815E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
156.000000	+5.62619764E+01	+5.95023704E+01	+1.86884211E+00	+8.27153391E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
158.000000	+5.59435829E+01	+5.92376721E+01	+1.88527689E+00	+8.17559633E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
160.000000	+5.56348171E+01	+5.89829314E+01	+1.90154449E+00	+8.10000790E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
162.000000	+5.53357491E+01	+5.87383147E+01	+1.91767692E+00	+8.02391223E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
164.000000	+5.50464169E+01	+5.85037343E+01	+1.93364014E+00	+7.92798516E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
166.000000	+5.47668181E+01	+5.82790148E+01	+1.94938886E+00	+7.82797617E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
168.000000	+5.44968784E+01	+5.80641636E+01	+1.96495205E+00	+7.75431121E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
170.000000	+5.42364460E+01	+5.78592884E+01	+1.98040610E+00	+7.70443766E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
172.000000	+5.39853243E+01	+5.76642568E+01	+1.99576980E+00	+7.64497993E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
174.000000	+5.37433387E+01	+5.74786787E+01	+2.01098602E+00	+7.56101328E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
176.000000	+5.35103870E+01	+5.73022850E+01	+2.02601385E+00	+7.47154907E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
178.000000	+5.32864044E+01	+5.71350644E+01	+2.04087222E+00	+7.38948685E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
180.000000	+5.30712669E+01	+5.69769184E+01	+2.05557180E+00	+7.30189283E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
182.000000	+5.28647481E+01	+5.68274758E+01	+2.07007979E+00	+7.20565941E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
184.000000	+5.26665669E+01	+5.66864277E+01	+2.08439444E+00	+7.12454861E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
186.000000	+5.24764304E+01	+5.65537133E+01	+2.09857799E+00	+7.06582231E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
188.000000	+5.22940267E+01	+5.64291227E+01	+2.11265773E+00	+6.99788346E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
190.000000	+5.21190484E+01	+5.63120730E+01	+2.12656952E+00	+6.90152064E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
192.000000	+5.19512619E+01	+5.62021020E+01	+2.14026381E+00	+6.80340739E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
194.000000	+5.17904944E+01	+5.60991932E+01	+2.15378315E+00	+6.72434964E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
196.000000	+5.16365151E+01	+5.60032433E+01	+2.16716121E+00	+6.64019152E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
198.000000	+5.14889950E+01	+5.59136696E+01	+2.18034391E+00	+6.54251640E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
50.000000	+6.22602185E+01	+6.36854477E+01	+1.04747982E+00	+3.00570097E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
51.000000	+6.25155470E+01	+6.39451365E+01	+1.05053449E+00	+3.10364098E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
52.000000	+6.27664330E+01	+6.42005366E+01	+1.05368710E+00	+3.20147855E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
53.000000	+6.30126328E+01	+6.44514053E+01	+1.05693745E+00	+3.29931465E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
54.000000	+6.32539031E+01	+6.46975010E+01	+1.06028573E+00	+3.39730868E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
55.000000	+6.34900008E+01	+6.49385824E+01	+1.06373207E+00	+3.49519738E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
56.000000	+6.37206839E+01	+6.51744085E+01	+1.06727613E+00	+3.59254851E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
57.000000	+6.39457135E+01	+6.54047408E+01	+1.07091716E+00	+3.68907579E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
58.000000	+6.41648547E+01	+6.56293448E+01	+1.07465428E+00	+3.78476621E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
59.000000	+6.43778777E+01	+6.58479910E+01	+1.07848670E+00	+3.87976075E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
60.000000	+6.45845576E+01	+6.60604556E+01	+1.08241380E+00	+3.97414151E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
61.000000	+6.47846750E+01	+6.62665198E+01	+1.08643498E+00	+4.06784237E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
62.000000	+6.49780159E+01	+6.64659703E+01	+1.09054949E+00	+4.16077896E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
63.000000	+6.51643732E+01	+6.66586007E+01	+1.09475654E+00	+4.25309523E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
64.000000	+6.53435474E+01	+6.68442126E+01	+1.09905568E+00	+4.34531238E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
65.000000	+6.55153481E+01	+6.70226180E+01	+1.10344716E+00	+4.43822859E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
66.000000	+6.56795941E+01	+6.71936392E+01	+1.10793213E+00	+4.53260569E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
67.000000	+6.58361139E+01	+6.73571096E+01	+1.11251237E+00	+4.62884947E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
68.000000	+6.59847464E+01	+6.75128731E+01	+1.11718983E+00	+4.72691658E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
69.000000	+6.61253413E+01	+6.76607845E+01	+1.12196621E+00	+4.82654289E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
70.000000	+6.62577612E+01	+6.78007105E+01	+1.12684292E+00	+4.92768236E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
71.000000	+6.63818822E+01	+6.79325325E+01	+1.13182157E+00	+5.03090888E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
72.000000	+6.64975949E+01	+6.80561475E+01	+1.13690474E+00	+5.13755278E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
73.000000	+6.66048046E+01	+6.81714702E+01	+1.14209668E+00	+5.24949559E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
74.000000	+6.67034301E+01	+6.82784321E+01	+1.14740373E+00	+5.36873232E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
75.000000	+6.67934031E+01	+6.83769813E+01	+1.15283414E+00	+5.49691843E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
76.000000	+6.68746673E+01	+6.84670801E+01	+1.15839756E+00	+5.63510130E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
77.000000	+6.69471782E+01	+6.85487046E+01	+1.16410434E+00	+5.78371922E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
78.000000	+6.70109040E+01	+6.86218439E+01	+1.16996500E+00	+5.94281188E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
79.000000	+6.70658256E+01	+6.86865007E+01	+1.17598997E+00	+6.11229373E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
80.000000	+6.71119377E+01	+6.87426915E+01	+1.18218959E+00	+6.29212742E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
81.000000	+6.71492479E+01	+6.87904469E+01	+1.18857422E+00	+6.48228796E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
82.000000	+6.71777769E+01	+6.88298105E+01	+1.19515417E+00	+6.68250023E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
83.000000	+6.71975569E+01	+6.88608377E+01	+1.20193922E+00	+6.89183073E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
84.000000	+6.72086311E+01	+6.88835934E+01	+1.20893783E+00	+7.10829093E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
85.000000	+6.72110534E+01	+6.88981493E+01	+1.21615581E+00	+7.32863676E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
86.000000	+6.72048894E+01	+6.89045828E+01	+1.22359510E+00	+7.54850589E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
87.000000	+6.71902173E+01	+6.89029765E+01	+1.23125282E+00	+7.76292312E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
88.000000	+6.71671303E+01	+6.88934189E+01	+1.23912095E+00	+7.96706091E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
89.000000	+6.71357377E+01	+6.88760068E+01	+1.24718694E+00	+8.15703046E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
90.000000	+6.70961656E+01	+6.88508479E+01	+1.25543501E+00	+8.33045898E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
91.000000	+6.70485568E+01	+6.88180632E+01	+1.26384786E+00	+8.48669765E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
92.000000	+6.69930689E+01	+6.87777883E+01	+1.27240840E+00	+8.62665854E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
93.000000	+6.69298725E+01	+6.87301737E+01	+1.28110117E+00	+8.75241305E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
94.000000	+6.68591481E+01	+6.86753838E+01	+1.28991323E+00	+8.86672792E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
95.000000	+6.67810843E+01	+6.86135959E+01	+1.29883463E+00	+8.97265515E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
96.000000	+6.66958759E+01	+6.85449986E+01	+1.30785854E+00	+9.07318361E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
97.000000	+6.66037218E+01	+6.84697903E+01	+1.31698100E+00	+9.17088747E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
98.000000	+6.65048250E+01	+6.83881770E+01	+1.32620031E+00	+9.26752390E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
99.000000	+6.63993914E+01	+6.83003701E+01	+1.33551604E+00	+9.36393689E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
25.000000	+5.51541309E+01	+5.65163843E+01	+1.00228748E+00	+7.78165304E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
25.500000	+5.52969610E+01	+5.66597541E+01	+1.00268356E+00	+8.06192418E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
26.000000	+5.54402789E+01	+5.68036310E+01	+1.00309367E+00	+8.35707283E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
26.500000	+5.55840488E+01	+5.69479814E+01	+1.00351927E+00	+8.67802930E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
27.000000	+5.57282348E+01	+5.70927706E+01	+1.00396147E+00	+9.01668171E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
27.500000	+5.58728009E+01	+5.72379638E+01	+1.00442094E+00	+9.36520572E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
28.000000	+5.60177118E+01	+5.73835261E+01	+1.00489799E+00	+9.71735432E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
28.500000	+5.61629331E+01	+5.75294232E+01	+1.00539268E+00	+1.00693441E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
29.000000	+5.63084317E+01	+5.76756220E+01	+1.00590493E+00	+1.04202067E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
29.500000	+5.64541756E+01	+5.78220904E+01	+1.00643470E+00	+1.07715851E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
30.000000	+5.66001341E+01	+5.79687978E+01	+1.00698208E+00	+1.11270607E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
30.500000	+5.67462767E+01	+5.81157144E+01	+1.00754740E+00	+1.14911771E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
31.000000	+5.68925737E+01	+5.82628112E+01	+1.00813120E+00	+1.18683687E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
31.500000	+5.70389951E+01	+5.84100591E+01	+1.00873424E+00	+1.22620033E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
32.000000	+5.71855106E+01	+5.85574292E+01	+1.00935740E+00	+1.26737091E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
32.500000	+5.73320893E+01	+5.87048920E+01	+1.01000161E+00	+1.31030896E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
33.000000	+5.74786998E+01	+5.88524172E+01	+1.01066771E+00	+1.35478478E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
33.500000	+5.76253101E+01	+5.89999739E+01	+1.01135639E+00	+1.40042648E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
34.000000	+5.77718879E+01	+5.91475305E+01	+1.01206814E+00	+1.44679140E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
34.500000	+5.79184010E+01	+5.92950551E+01	+1.01280319E+00	+1.49344573E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
35.000000	+5.80648170E+01	+5.94425156E+01	+1.01356158E+00	+1.54003688E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
35.500000	+5.82111043E+01	+5.95898801E+01	+1.01434322E+00	+1.58634529E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
36.000000	+5.83572315E+01	+5.97371173E+01	+1.01514793E+00	+1.63230784E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
36.500000	+5.85031679E+01	+5.98841962E+01	+1.01597553E+00	+1.67801033E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
37.000000	+5.86488833E+01	+6.00310865E+01	+1.01682594E+00	+1.72365321E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
37.500000	+5.87943477E+01	+6.01777584E+01	+1.01769918E+00	+1.76949876E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
38.000000	+5.89395314E+01	+6.03241826E+01	+1.01859544E+00	+1.81581145E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
38.500000	+5.90844047E+01	+6.04703298E+01	+1.01951500E+00	+1.86280288E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
39.000000	+5.92289377E+01	+6.06161706E+01	+1.02045824E+00	+1.91059170E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
39.500000	+5.93731000E+01	+6.07616755E+01	+1.02142559E+00	+1.95918455E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
40.000000	+5.95168611E+01	+6.09068146E+01	+1.02241743E+00	+2.00848011E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
40.500000	+5.96601901E+01	+6.10515574E+01	+1.02343407E+00	+2.05829357E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
41.000000	+5.98030558E+01	+6.11958732E+01	+1.02447572E+00	+2.10839519E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
41.500000	+5.99454270E+01	+6.13397309E+01	+1.02554246E+00	+2.15855454E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
42.000000	+6.00872724E+01	+6.14830994E+01	+1.02663427E+00	+2.20858130E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
42.500000	+6.02285608E+01	+6.16259475E+01	+1.02775104E+00	+2.25835528E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
43.000000	+6.03692613E+01	+6.17682442E+01	+1.02889263E+00	+2.30784053E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
43.500000	+6.05093432E+01	+6.19099586E+01	+1.03005888E+00	+2.35708217E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
44.000000	+6.06487759E+01	+6.20510602E+01	+1.03124971E+00	+2.40618792E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
44.500000	+6.07875291E+01	+6.21915187E+01	+1.03246507E+00	+2.45529890E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
45.000000	+6.09255724E+01	+6.23313040E+01	+1.03370501E+00	+2.50455643E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
45.500000	+6.10628756E+01	+6.24703859E+01	+1.03496963E+00	+2.55407138E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
46.000000	+6.11994080E+01	+6.26087345E+01	+1.03625908E+00	+2.60390185E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
46.500000	+6.13351392E+01	+6.27463194E+01	+1.03757353E+00	+2.65404294E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
47.000000	+6.14700383E+01	+6.28831101E+01	+1.03891312E+00	+2.70442971E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
47.500000	+6.16040743E+01	+6.30190761E+01	+1.04027796E+00	+2.75495157E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
48.000000	+6.17372161E+01	+6.31541863E+01	+1.04166808E+00	+2.80547476E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
48.500000	+6.18694326E+01	+6.32884097E+01	+1.04308344E+00	+2.85586761E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
49.000000	+6.20006925E+01	+6.34217151E+01	+1.04452394E+00	+2.90602374E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
49.500000	+6.21309648E+01	+6.35540715E+01	+1.04598946E+00	+2.95603937E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
12.500000	+5.18527089E+01	+5.32009158E+01	+9.91922699E-01	+1.41348985E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
12.750000	+5.19112747E+01	+5.32599506E+01	+9.92270469E-01	+1.36866765E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
13.000000	+5.19702670E+01	+5.33193968E+01	+9.92607033E-01	+1.32504432E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
13.250000	+5.20296730E+01	+5.33792427E+01	+9.92932991E-01	+1.28347379E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
13.500000	+5.20894808E+01	+5.34394767E+01	+9.93248770E-01	+1.24333230E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
13.750000	+5.21496792E+01	+5.35000882E+01	+9.93554657E-01	+1.20413073E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
14.000000	+5.22102580E+01	+5.35610670E+01	+9.93850835E-01	+1.16551693E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
14.250000	+5.22712075E+01	+5.36224037E+01	+9.94137415E-01	+1.12727240E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
14.500000	+5.23325190E+01	+5.36840895E+01	+9.94414471E-01	+1.08930413E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
14.750000	+5.23941843E+01	+5.37461166E+01	+9.94682067E-01	+1.05163209E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
15.000000	+5.24561960E+01	+5.38084774E+01	+9.94940287E-01	+1.01437332E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
15.250000	+5.25185472E+01	+5.38711654E+01	+9.95189254E-01	+9.77723521E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
15.500000	+5.25812316E+01	+5.39341743E+01	+9.95429149E-01	+9.41937080E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
15.750000	+5.26442431E+01	+5.39974984E+01	+9.95660223E-01	+9.07306390E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
16.000000	+5.27075760E+01	+5.40611325E+01	+9.95882802E-01	+8.74141469E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
16.250000	+5.27712247E+01	+5.41250716E+01	+9.96097293E-01	+8.42750634E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
16.500000	+5.28351840E+01	+5.41893110E+01	+9.96304178E-01	+8.13422964E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
16.750000	+5.28994484E+01	+5.42538460E+01	+9.96504005E-01	+7.86413160E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
17.000000	+5.29640126E+01	+5.43186722E+01	+9.96697384E-01	+7.61929258E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
17.250000	+5.30288714E+01	+5.43837851E+01	+9.96884969E-01	+7.40123500E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
17.500000	+5.30940190E+01	+5.44491800E+01	+9.97067446E-01	+7.21086521E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
17.750000	+5.31594499E+01	+5.45148522E+01	+9.97245513E-01	+7.04844875E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
18.000000	+5.32251584E+01	+5.45807971E+01	+9.97419868E-01	+6.91361740E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
18.250000	+5.32911385E+01	+5.46470094E+01	+9.97591194E-01	+6.80540566E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
18.500000	+5.33573841E+01	+5.47134842E+01	+9.97760139E-01	+6.72231277E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
18.750000	+5.34238892E+01	+5.47802160E+01	+9.97927309E-01	+6.66238586E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
19.000000	+5.34906475E+01	+5.48471994E+01	+9.98093258E-01	+6.62331896E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
19.250000	+5.35576528E+01	+5.49144288E+01	+9.98258475E-01	+6.60256233E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
19.500000	+5.36248987E+01	+5.49818984E+01	+9.98423386E-01	+6.59743647E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
19.750000	+5.36923790E+01	+5.50496027E+01	+9.98588347E-01	+6.60524530E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
20.000000	+5.37600877E+01	+5.51175357E+01	+9.98753648E-01	+6.62338345E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
20.250000	+5.38280185E+01	+5.51856917E+01	+9.98919516E-01	+6.64943295E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
20.500000	+5.38961657E+01	+5.52540651E+01	+9.99086120E-01	+6.68124577E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
20.750000	+5.39645235E+01	+5.53226503E+01	+9.99253578E-01	+6.71700902E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
21.000000	+5.40330863E+01	+5.53914419E+01	+9.99421970E-01	+6.75529114E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
21.250000	+5.41018489E+01	+5.54604345E+01	+9.99591343E-01	+6.79506785E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
21.500000	+5.41708059E+01	+5.55296230E+01	+9.99761724E-01	+6.83572803E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
21.750000	+5.42399526E+01	+5.55990026E+01	+9.99933129E-01	+6.87706041E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
22.000000	+5.43092842E+01	+5.56685686E+01	+1.00010558E+00	+6.91922276E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
22.250000	+5.43787961E+01	+5.57383164E+01	+1.00027909E+00	+6.96269617E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
22.500000	+5.44484839E+01	+5.58082416E+01	+1.00045371E+00	+7.00822727E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
22.750000	+5.45183434E+01	+5.58783402E+01	+1.00062950E+00	+7.05676192E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
23.000000	+5.45883704E+01	+5.59486079E+01	+1.00080655E+00	+7.10937386E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
23.250000	+5.46585608E+01	+5.60190411E+01	+1.00098497E+00	+7.16719201E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
23.500000	+5.47289106E+01	+5.60896357E+01	+1.00116491E+00	+7.23132987E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
23.750000	+5.47994157E+01	+5.61603880E+01	+1.00134654E+00	+7.30282032E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
24.000000	+5.48700723E+01	+5.62312943E+01	+1.00153005E+00	+7.38255842E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
24.250000	+5.49408762E+01	+5.63023509E+01	+1.00171567E+00	+7.47125464E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
24.500000	+5.50118233E+01	+5.63735540E+01	+1.00190361E+00	+7.56940013E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
24.750000	+5.50829096E+01	+5.64448997E+01	+1.00209414E+00	+7.67236383E-04	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
6.250000	+5.05717765E+01	+5.18963124E+01	+9.74209300E-01	+4.92959332E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
6.375000	+5.05930418E+01	+5.19183878E+01	+9.74820697E-01	+4.85275738E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
6.500000	+5.06145312E+01	+5.19406750E+01	+9.75422489E-01	+4.77385027E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
6.625000	+5.06362401E+01	+5.19631687E+01	+9.76014159E-01	+4.69099434E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
6.750000	+5.06581642E+01	+5.19858641E+01	+9.76595238E-01	+4.60457862E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
6.875000	+5.06802994E+01	+5.20087564E+01	+9.77165304E-01	+4.51499528E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
7.000000	+5.07026418E+01	+5.20318412E+01	+9.77723987E-01	+4.42263752E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
7.125000	+5.07251880E+01	+5.20551146E+01	+9.78270963E-01	+4.32789761E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
7.250000	+5.07479343E+01	+5.20785726E+01	+9.78805961E-01	+4.23116485E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
7.375000	+5.07708775E+01	+5.21022117E+01	+9.79328755E-01	+4.13282367E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
7.500000	+5.07940146E+01	+5.21260285E+01	+9.79839167E-01	+4.03325173E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
7.625000	+5.08173426E+01	+5.21500199E+01	+9.80337067E-01	+3.93281811E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
7.750000	+5.08408588E+01	+5.21741829E+01	+9.80822371E-01	+3.83188156E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
7.875000	+5.08645604E+01	+5.21985149E+01	+9.81295038E-01	+3.73078890E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
8.000000	+5.08884449E+01	+5.22230132E+01	+9.81755069E-01	+3.62987347E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
8.125000	+5.09125100E+01	+5.22476756E+01	+9.82202506E-01	+3.52945373E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
8.250000	+5.09367532E+01	+5.22724996E+01	+9.82637432E-01	+3.42983198E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
8.375000	+5.09611724E+01	+5.22974833E+01	+9.83059964E-01	+3.33129317E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
8.500000	+5.09857653E+01	+5.23226246E+01	+9.83470255E-01	+3.23410394E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
8.625000	+5.10105299E+01	+5.23479217E+01	+9.83868490E-01	+3.13851168E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
8.750000	+5.10354640E+01	+5.23733727E+01	+9.84254883E-01	+3.04474385E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
8.875000	+5.10605658E+01	+5.23989760E+01	+9.84629676E-01	+2.95300737E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
9.000000	+5.10858331E+01	+5.24247299E+01	+9.84993135E-01	+2.86348823E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
9.125000	+5.11112641E+01	+5.24506328E+01	+9.85345548E-01	+2.77635114E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
9.250000	+5.11368568E+01	+5.24766832E+01	+9.85687223E-01	+2.69173949E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
9.375000	+5.11626093E+01	+5.25028796E+01	+9.86018483E-01	+2.60977529E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
9.500000	+5.11885197E+01	+5.25292205E+01	+9.86339667E-01	+2.53055938E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
9.625000	+5.12145861E+01	+5.25557045E+01	+9.86651123E-01	+2.45417172E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
9.750000	+5.12408065E+01	+5.25823302E+01	+9.86953210E-01	+2.38067181E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
9.875000	+5.12671791E+01	+5.26090960E+01	+9.87246291E-01	+2.31009928E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
10.000000	+5.12937020E+01	+5.26360007E+01	+9.87530734E-01	+2.24247455E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
10.125000	+5.13203732E+01	+5.26630427E+01	+9.87806910E-01	+2.17779965E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
10.250000	+5.13471909E+01	+5.26902205E+01	+9.88075184E-01	+2.11605909E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
10.375000	+5.13741529E+01	+5.27175328E+01	+9.88335924E-01	+2.05722089E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
10.500000	+5.14012575E+01	+5.27449781E+01	+9.88589490E-01	+2.00123763E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
10.625000	+5.14285026E+01	+5.27725548E+01	+9.88836234E-01	+1.94804761E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
10.750000	+5.14558863E+01	+5.28002615E+01	+9.89076501E-01	+1.89757608E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
10.875000	+5.14834066E+01	+5.28280965E+01	+9.89310628E-01	+1.84973645E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
11.000000	+5.15110615E+01	+5.28560585E+01	+9.89538936E-01	+1.80443166E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
11.125000	+5.15388491E+01	+5.28841458E+01	+9.89761736E-01	+1.76155548E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
11.250000	+5.15667673E+01	+5.29123568E+01	+9.89979324E-01	+1.72099383E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
11.375000	+5.15948143E+01	+5.29406899E+01	+9.90191984E-01	+1.68262619E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
11.500000	+5.16229879E+01	+5.29691435E+01	+9.90399981E-01	+1.64632689E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
11.625000	+5.16512864E+01	+5.29977160E+01	+9.90603566E-01	+1.61196646E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
11.750000	+5.16797076E+01	+5.30264058E+01	+9.90802973E-01	+1.57941293E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
11.875000	+5.17082498E+01	+5.30552112E+01	+9.90998419E-01	+1.54853309E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
12.000000	+5.17369110E+01	+5.30841306E+01	+9.91190106E-01	+1.51919371E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
12.125000	+5.17656893E+01	+5.31131624E+01	+9.91378217E-01	+1.49126267E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
12.250000	+5.17945830E+01	+5.31423049E+01	+9.91562922E-01	+1.46461011E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
12.375000	+5.18235901E+01	+5.31715566E+01	+9.91744370E-01	+1.43856465E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
3.125000	+5.01316516E+01	+5.14350365E+01	+9.58111772E-01	+4.57258131E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
3.187500	+5.01383106E+01	+5.14420702E+01	+9.58399277E-01	+4.62758589E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
3.250000	+5.01450755E+01	+5.14492145E+01	+9.58690220E-01	+4.68160849E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
3.312500	+5.01519453E+01	+5.14564681E+01	+9.58984478E-01	+4.73365727E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
3.375000	+5.01589186E+01	+5.14638295E+01	+9.59281927E-01	+4.78371321E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
3.437500	+5.01659943E+01	+5.14712973E+01	+9.59582442E-01	+4.83175867E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
3.500000	+5.01731710E+01	+5.14788702E+01	+9.59885897E-01	+4.87777737E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
3.562500	+5.01804475E+01	+5.14865467E+01	+9.60192165E-01	+4.92175450E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
3.625000	+5.01878227E+01	+5.14943255E+01	+9.60501117E-01	+4.96367667E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
3.687500	+5.01952953E+01	+5.15022051E+01	+9.60812624E-01	+5.00353201E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
3.750000	+5.02028640E+01	+5.15101842E+01	+9.61126558E-01	+5.04131012E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
3.812500	+5.02105277E+01	+5.15182613E+01	+9.61442788E-01	+5.07700219E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
3.875000	+5.02182851E+01	+5.15264352E+01	+9.61761183E-01	+5.11060092E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
3.937500	+5.02261351E+01	+5.15347044E+01	+9.62081613E-01	+5.14210063E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
4.000000	+5.02340764E+01	+5.15430676E+01	+9.62403946E-01	+5.17149722E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
4.062500	+5.02421079E+01	+5.15515234E+01	+9.62728050E-01	+5.19878821E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
4.125000	+5.02502284E+01	+5.15600705E+01	+9.63053794E-01	+5.22397277E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
4.187500	+5.02584367E+01	+5.15687076E+01	+9.63381047E-01	+5.24705170E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
4.250000	+5.02667317E+01	+5.15774332E+01	+9.63709676E-01	+5.26802744E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
4.312500	+5.02751123E+01	+5.15862462E+01	+9.64039550E-01	+5.28690413E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
4.375000	+5.02835772E+01	+5.15951452E+01	+9.64370539E-01	+5.30368753E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
4.437500	+5.02921254E+01	+5.16041289E+01	+9.64702511E-01	+5.31838512E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
4.500000	+5.03007558E+01	+5.16131960E+01	+9.65035337E-01	+5.33100600E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
4.562500	+5.03094673E+01	+5.16223454E+01	+9.65368887E-01	+5.34156097E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
4.625000	+5.03182588E+01	+5.16315756E+01	+9.65703032E-01	+5.35006248E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
4.687500	+5.03271293E+01	+5.16408856E+01	+9.66037645E-01	+5.35652464E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
4.750000	+5.03360777E+01	+5.16502741E+01	+9.66372598E-01	+5.36096318E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
4.812500	+5.03451029E+01	+5.16597399E+01	+9.66707765E-01	+5.36339548E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
4.875000	+5.03542040E+01	+5.16692818E+01	+9.67043022E-01	+5.36384054E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
4.937500	+5.03633800E+01	+5.16788987E+01	+9.67378245E-01	+5.36231893E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
5.000000	+5.03726298E+01	+5.16885894E+01	+9.67713312E-01	+5.35885281E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
5.062500	+5.03819526E+01	+5.16983528E+01	+9.68048102E-01	+5.35346589E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
5.125000	+5.03913473E+01	+5.17081878E+01	+9.68382495E-01	+5.34618341E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
5.187500	+5.04008130E+01	+5.17180932E+01	+9.68716375E-01	+5.33703209E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
5.250000	+5.04103488E+01	+5.17280681E+01	+9.69049624E-01	+5.32604012E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
5.312500	+5.04199539E+01	+5.17381114E+01	+9.69382130E-01	+5.31323712E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
5.375000	+5.04296272E+01	+5.17482220E+01	+9.69713779E-01	+5.29865413E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
5.437500	+5.04393680E+01	+5.17583989E+01	+9.70044462E-01	+5.28232351E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
5.500000	+5.04491755E+01	+5.17686412E+01	+9.70374069E-01	+5.26427896E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
5.562500	+5.04590487E+01	+5.17789478E+01	+9.70702496E-01	+5.24455546E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
5.625000	+5.04689869E+01	+5.17893179E+01	+9.71029639E-01	+5.22318919E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
5.687500	+5.04789893E+01	+5.17997504E+01	+9.71355395E-01	+5.20021754E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
5.750000	+5.04890550E+01	+5.18102446E+01	+9.71679666E-01	+5.17567905E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
5.812500	+5.04991835E+01	+5.18207994E+01	+9.72002355E-01	+5.14961330E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
5.875000	+5.05093738E+01	+5.18314140E+01	+9.72323368E-01	+5.12206095E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
5.937500	+5.05196253E+01	+5.18420877E+01	+9.72642613E-01	+5.09306362E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
6.000000	+5.05299373E+01	+5.18528195E+01	+9.72960001E-01	+5.06266385E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
6.062500	+5.05403091E+01	+5.18636086E+01	+9.73275446E-01	+5.03090507E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
6.125000	+5.05507400E+01	+5.18744543E+01	+9.73588864E-01	+4.99783150E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
6.187500	+5.05612293E+01	+5.18853558E+01	+9.73900174E-01	+4.96411170E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
1.562500	+5.00031339E+01	+5.12990521E+01	+9.52366685E-01	+2.61972930E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
1.593750	+5.00049307E+01	+5.13009560E+01	+9.52449295E-01	+2.66728772E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
1.625000	+5.00067611E+01	+5.13028954E+01	+9.52533390E-01	+2.71470654E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
1.656250	+5.00086249E+01	+5.13048701E+01	+9.52618964E-01	+2.76184359E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
1.687500	+5.00105222E+01	+5.13068802E+01	+9.52706006E-01	+2.80869373E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
1.718750	+5.00124527E+01	+5.13089255E+01	+9.52794507E-01	+2.85525187E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
1.750000	+5.00144164E+01	+5.13110058E+01	+9.52884459E-01	+2.90151293E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
1.781250	+5.00164131E+01	+5.13131210E+01	+9.52975852E-01	+2.94747185E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
1.812500	+5.00184427E+01	+5.13152709E+01	+9.53068676E-01	+2.99312361E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
1.843750	+5.00205051E+01	+5.13174556E+01	+9.53162922E-01	+3.03846320E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
1.875000	+5.00226001E+01	+5.13196747E+01	+9.53258580E-01	+3.08348565E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
1.906250	+5.00247278E+01	+5.13219282E+01	+9.53355640E-01	+3.12818602E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
1.937500	+5.00268878E+01	+5.13242160E+01	+9.53454091E-01	+3.17255938E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
1.968750	+5.00290802E+01	+5.13265379E+01	+9.53553925E-01	+3.21660085E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
2.000000	+5.00313047E+01	+5.13288937E+01	+9.53655129E-01	+3.26030559E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
2.031250	+5.00335612E+01	+5.13312834E+01	+9.53757694E-01	+3.30366876E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
2.062500	+5.00358497E+01	+5.13337067E+01	+9.53861608E-01	+3.34668559E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
2.093750	+5.00381700E+01	+5.13361635E+01	+9.53966862E-01	+3.38935131E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
2.125000	+5.00405219E+01	+5.13386538E+01	+9.54073443E-01	+3.43166123E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
2.156250	+5.00429053E+01	+5.13411773E+01	+9.54181341E-01	+3.47361065E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
2.187500	+5.00453201E+01	+5.13437339E+01	+9.54290543E-01	+3.51519495E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
2.218750	+5.00477661E+01	+5.13463234E+01	+9.54401040E-01	+3.55640951E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
2.250000	+5.00502433E+01	+5.13489457E+01	+9.54512819E-01	+3.59724979E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
2.281250	+5.00527514E+01	+5.13516007E+01	+9.54625868E-01	+3.63771127E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
2.312500	+5.00552904E+01	+5.13542881E+01	+9.54740176E-01	+3.67778947E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
2.343750	+5.00578601E+01	+5.13570079E+01	+9.54855730E-01	+3.71747997E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
2.375000	+5.00604603E+01	+5.13597599E+01	+9.54972519E-01	+3.75677839E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
2.406250	+5.00630909E+01	+5.13625438E+01	+9.55090529E-01	+3.79568038E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
2.437500	+5.00657518E+01	+5.13653596E+01	+9.55209749E-01	+3.83418167E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
2.468750	+5.00684428E+01	+5.13682072E+01	+9.55330165E-01	+3.87227802E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
2.500000	+5.00711638E+01	+5.13710862E+01	+9.55451766E-01	+3.90996525E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
2.531250	+5.00739146E+01	+5.13739967E+01	+9.55574538E-01	+3.94723920E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
2.562500	+5.00766952E+01	+5.13769383E+01	+9.55698468E-01	+3.98409582E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
2.593750	+5.00795052E+01	+5.13799110E+01	+9.55823544E-01	+4.02053107E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
2.625000	+5.00823447E+01	+5.13829146E+01	+9.55949752E-01	+4.05654098E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
2.656250	+5.00852134E+01	+5.13859489E+01	+9.56077078E-01	+4.09212164E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
2.687500	+5.00881112E+01	+5.13890138E+01	+9.56205509E-01	+4.12726920E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
2.718750	+5.00910380E+01	+5.13921091E+01	+9.56335032E-01	+4.16197986E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
2.750000	+5.00939935E+01	+5.13952346E+01	+9.56465633E-01	+4.19624988E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
2.781250	+5.00969778E+01	+5.13983901E+01	+9.56597298E-01	+4.23007562E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
2.812500	+5.00999905E+01	+5.14015756E+01	+9.56730013E-01	+4.26345344E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
2.843750	+5.01030315E+01	+5.14047907E+01	+9.56863764E-01	+4.29637982E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
2.875000	+5.01061008E+01	+5.14080355E+01	+9.56998536E-01	+4.32885126E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
2.906250	+5.01091981E+01	+5.14113096E+01	+9.57134317E-01	+4.36086437E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
2.937500	+5.01123233E+01	+5.14146129E+01	+9.57271090E-01	+4.39241582E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
2.968750	+5.01154762E+01	+5.14179452E+01	+9.57408843E-01	+4.42350232E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
3.000000	+5.01186568E+01	+5.14213064E+01	+9.57547559E-01	+4.45412068E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
3.031250	+5.01218647E+01	+5.14246963E+01	+9.57687225E-01	+4.48426778E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
3.062500	+5.01250999E+01	+5.14281147E+01	+9.57827826E-01	+4.51394056E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03
3.093750	+5.01283623E+01	+5.14315615E+01	+9.57969347E-01	+4.54337542E-03	+5.31145088E+01	-5.08532840E-02	-1.04446566E+03	+5.27465006E-01	+4.72534994E-01	+5.13826565E+01	-4.93122174E-02	-1.04198633E+03


==> anc/otoc_to_plot_free_M900_L1.1225_n500_beta2.0000.dat <==
100.000000	+1.71753355E+02	+1.78173682E+02	+2.55261622E+00	+3.71056467E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
102.000000	+1.69840036E+02	+1.76314133E+02	+2.56095636E+00	+4.62957692E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
104.000000	+1.68034755E+02	+1.74575084E+02	+2.57113453E+00	+5.51996251E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
106.000000	+1.66342925E+02	+1.72961559E+02	+2.58303621E+00	+6.27319643E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
108.000000	+1.64772369E+02	+1.71478888E+02	+2.59622732E+00	+6.82824054E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
110.000000	+1.63333968E+02	+1.70135868E+02	+2.61034918E+00	+7.29054129E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
112.000000	+1.62038480E+02	+1.68943456E+02	+2.62538948E+00	+7.81334912E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
114.000000	+1.60892835E+02	+1.67910675E+02	+2.64160257E+00	+8.44557101E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
116.000000	+1.59899398E+02	+1.67041625E+02	+2.65917176E+00	+9.09378977E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
118.000000	+1.59058249E+02	+1.66336063E+02	+2.67797773E+00	+9.64105661E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
120.000000	+1.58369291E+02	+1.65792332E+02	+2.69773599E+00	+1.00869081E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
122.000000	+1.57831550E+02	+1.65409011E+02	+2.71832536E+00	+1.05392586E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
124.000000	+1.57440729E+02	+1.65183393E+02	+2.73989303E+00	+1.10734370E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
126.000000	+1.57188202E+02	+1.65108842E+02	+2.76261911E+00	+1.16397869E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
128.000000	+1.57062675E+02	+1.65174355E+02	+2.78645217E+00	+1.21263322E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
130.000000	+1.57052397E+02	+1.65366700E+02	+2.81112444E+00	+1.24790507E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
132.000000	+1.57145652E+02	+1.65672512E+02	+2.83636838E+00	+1.27262456E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
134.000000	+1.57330023E+02	+1.66078523E+02	+2.86202942E+00	+1.28958470E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
136.000000	+1.57592543E+02	+1.66570790E+02	+2.88795176E+00	+1.29466265E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
138.000000	+1.57921231E+02	+1.67134721E+02	+2.91381593E+00	+1.28015765E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
140.000000	+1.58306320E+02	+1.67756284E+02	+2.93915807E+00	+1.24317680E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
142.000000	+1.58740019E+02	+1.68423251E+02	+2.96354300E+00	+1.18761271E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
144.000000	+1.59215540E+02	+1.69125253E+02	+2.98666258E+00	+1.11793267E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
146.000000	+1.59726701E+02	+1.69852770E+02	+3.00826031E+00	+1.03457751E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
148.000000	+1.60268188E+02	+1.70596600E+02	+3.02804568E+00	+9.37958369E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
150.000000	+1.60835486E+02	+1.71348684E+02	+3.04577864E+00	+8.34420653E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
152.000000	+1.61423968E+02	+1.72102927E+02	+3.06142251E+00	+7.34882494E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
154.000000	+1.62027394E+02	+1.72854218E+02	+3.07517394E+00	+6.50034092E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
156.000000	+1.62636081E+02	+1.73596348E+02	+3.08742387E+00	+5.90315260E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
158.000000	+1.63235465E+02	+1.74320980E+02	+3.09878655E+00	+5.66845724E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
160.000000	+1.63806117E+02	+1.75017735E+02	+3.11009770E+00	+5.84672913E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
162.000000	+1.64325719E+02	+1.75673546E+02	+3.12217347E+00	+6.34858277E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
164.000000	+1.64771751E+02	+1.76271726E+02	+3.13549203E+00	+7.00524213E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
166.000000	+1.65123268E+02	+1.76793569E+02	+3.15019444E+00	+7.70680109E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
168.000000	+1.65362456E+02	+1.77222463E+02	+3.16631923E+00	+8.40629686E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
170.000000	+1.65477100E+02	+1.77546489E+02	+3.18381963E+00	+9.01344947E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
172.000000	+1.65462385E+02	+1.77757793E+02	+3.20237303E+00	+9.40473432E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
174.000000	+1.65320224E+02	+1.77852299E+02	+3.22143856E+00	+9.55660440E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
176.000000	+1.65057119E+02	+1.77831635E+02	+3.24059945E+00	+9.56222236E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
178.000000	+1.64682450E+02	+1.77703149E+02	+3.25968745E+00	+9.49005971E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
180.000000	+1.64206815E+02	+1.77475577E+02	+3.27855969E+00	+9.33268074E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
182.000000	+1.63639743E+02	+1.77155700E+02	+3.29701817E+00	+9.11797190E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
184.000000	+1.62988724E+02	+1.76750355E+02	+3.31503158E+00	+8.93286940E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
186.000000	+1.62261186E+02	+1.76268820E+02	+3.33274965E+00	+8.77776380E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
188.000000	+1.61466994E+02	+1.75720394E+02	+3.35014263E+00	+8.52943769E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
190.000000	+1.60618516E+02	+1.75112305E+02	+3.36686740E+00	+8.12337567E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
192.000000	+1.59729417E+02	+1.74453566E+02	+3.38263613E+00	+7.65158308E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
194.000000	+1.58814189E+02	+1.73758438E+02	+3.39747374E+00	+7.21078627E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
196.000000	+1.57887163E+02	+1.73042187E+02	+3.41147928E+00	+6.78554453E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
198.000000	+1.56960366E+02	+1.72315789E+02	+3.42461591E+00	+6.35109113E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
50.000000	+2.15787777E+02	+2.18796680E+02	+1.79472282E+00	+3.52565130E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
51.000000	+2.16097268E+02	+2.19215274E+02	+1.83034101E+00	+3.59798779E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
52.000000	+2.16322710E+02	+2.19556114E+02	+1.86668257E+00	+3.65957166E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
53.000000	+2.16462787E+02	+2.19817564E+02	+1.90353245E+00	+3.70023420E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
54.000000	+2.16516440E+02	+2.19998208E+02	+1.94068726E+00	+3.72110113E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
55.000000	+2.16482901E+02	+2.20096872E+02	+1.97795447E+00	+3.72319198E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
56.000000	+2.16361730E+02	+2.20112661E+02	+2.01515110E+00	+3.70739702E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
57.000000	+2.16152860E+02	+2.20044985E+02	+2.05210241E+00	+3.67448165E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
58.000000	+2.15856627E+02	+2.19893593E+02	+2.08864073E+00	+3.62510370E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
59.000000	+2.15473811E+02	+2.19658605E+02	+2.12460448E+00	+3.55985179E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
60.000000	+2.15005668E+02	+2.19340534E+02	+2.15983777E+00	+3.47931239E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
61.000000	+2.14453952E+02	+2.18940321E+02	+2.19419073E+00	+3.38414796E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
62.000000	+2.13820938E+02	+2.18459357E+02	+2.22752073E+00	+3.27514377E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
63.000000	+2.13109433E+02	+2.17899510E+02	+2.25969361E+00	+3.15318426E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
64.000000	+2.12322790E+02	+2.17263145E+02	+2.29058441E+00	+3.01915629E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
65.000000	+2.11464900E+02	+2.16553128E+02	+2.32007673E+00	+2.87382499E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
66.000000	+2.10540195E+02	+2.15772823E+02	+2.34806091E+00	+2.71775371E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
67.000000	+2.09553631E+02	+2.14926084E+02	+2.37443181E+00	+2.55132439E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
68.000000	+2.08510671E+02	+2.14017232E+02	+2.39908740E+00	+2.37486584E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
69.000000	+2.07417250E+02	+2.13051037E+02	+2.42192912E+00	+2.18884481E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
70.000000	+2.06279715E+02	+2.12032690E+02	+2.44286429E+00	+1.99404936E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
71.000000	+2.05104750E+02	+2.10967759E+02	+2.46181011E+00	+1.79170743E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
72.000000	+2.03899270E+02	+2.09862137E+02	+2.47869844E+00	+1.58352388E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
73.000000	+2.02670287E+02	+2.08721952E+02	+2.49348059E+00	+1.37166033E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
74.000000	+2.01424756E+02	+2.07553467E+02	+2.50613165E+00	+1.15870040E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
75.000000	+2.00169410E+02	+2.06362954E+02	+2.51665460E+00	+9.47633129E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
76.000000	+1.98910578E+02	+2.05156553E+02	+2.52508431E+00	+7.41858901E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
77.000000	+1.97654007E+02	+2.03940130E+02	+2.53149177E+00	+5.45193160E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
78.000000	+1.96404684E+02	+2.02719137E+02	+2.53598818E+00	+3.61827195E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
79.000000	+1.95166687E+02	+2.01498466E+02	+2.53872832E+00	+1.96205294E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
80.000000	+1.93943049E+02	+2.00282329E+02	+2.53991228E+00	+5.27903767E-04	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
81.000000	+1.92735681E+02	+1.99074148E+02	+2.53978413E+00	-6.42895585E-04	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
82.000000	+1.91545348E+02	+1.97876482E+02	+2.53862649E+00	-1.51695827E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
83.000000	+1.90371719E+02	+1.96690985E+02	+2.53675021E+00	-2.07383785E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
84.000000	+1.89213497E+02	+1.95518426E+02	+2.53447881E+00	-2.31072808E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
85.000000	+1.88068632E+02	+1.94358761E+02	+2.53212875E+00	-2.24570860E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
86.000000	+1.86934595E+02	+1.93211269E+02	+2.52998740E+00	-1.91842981E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
87.000000	+1.85808703E+02	+1.92074744E+02	+2.52829189E+00	-1.38750344E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
88.000000	+1.84688456E+02	+1.90947736E+02	+2.52721239E+00	-7.24577077E-04	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
89.000000	+1.83571849E+02	+1.89828816E+02	+2.52684274E+00	-5.90572938E-06	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
90.000000	+1.82457629E+02	+1.88716835E+02	+2.52720058E+00	+6.97111144E-04	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
91.000000	+1.81345462E+02	+1.87611159E+02	+2.52823696E+00	+1.32671042E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
92.000000	+1.80236003E+02	+1.86511840E+02	+2.52985400E+00	+1.84534322E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
93.000000	+1.79130848E+02	+1.85419712E+02	+2.53192765E+00	+2.23902420E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
94.000000	+1.78032384E+02	+1.84336387E+02	+2.53433205E+00	+2.51701868E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
95.000000	+1.76943570E+02	+1.83264172E+02	+2.53696169E+00	+2.70799209E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
96.000000	+1.75867654E+02	+1.82205892E+02	+2.53974803E+00	+2.85324569E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
97.000000	+1.74807892E+02	+1.81164666E+02	+2.54266818E+00	+2.99812296E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
98.000000	+1.73767296E+02	+1.80143654E+02	+2.54574428E+00	+3.18306169E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
99.000000	+1.72748438E+02	+1.79145809E+02	+2.54903430E+00	+3.39698277E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
25.000000	+1.87255482E+02	+1.89914604E+02	+1.67114334E+00	-2.84094812E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
25.500000	+1.88080294E+02	+1.90702448E+02	+1.65714310E+00	-2.75914738E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
26.000000	+1.88900496E+02	+1.91487252E+02	+1.64355186E+00	-2.67425802E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
26.500000	+1.89715699E+02	+1.92268659E+02	+1.63040052E+00	-2.58326928E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
27.000000	+1.90525515E+02	+1.93046304E+02	+1.61771917E+00	-2.48636103E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
27.500000	+1.91329555E+02	+1.93819822E+02	+1.60553691E+00	-2.38374086E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
28.000000	+1.92127437E+02	+1.94588847E+02	+1.59388176E+00	-2.27560564E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
28.500000	+1.92918780E+02	+1.95353018E+02	+1.58278085E+00	-2.16211191E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
29.000000	+1.93703212E+02	+1.96111975E+02	+1.57226064E+00	-2.04336117E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
29.500000	+1.94480365E+02	+1.96865367E+02	+1.56234724E+00	-1.91940290E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
30.000000	+1.95249878E+02	+1.97612848E+02	+1.55306661E+00	-1.79025425E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
30.500000	+1.96011393E+02	+1.98354077E+02	+1.54444470E+00	-1.65593210E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
31.000000	+1.96764555E+02	+1.99088718E+02	+1.53650729E+00	-1.51649065E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
31.500000	+1.97509011E+02	+1.99816437E+02	+1.52927979E+00	-1.37205698E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
32.000000	+1.98244406E+02	+2.00536898E+02	+1.52278672E+00	-1.22285746E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
32.500000	+1.98970385E+02	+2.01249767E+02	+1.51705122E+00	-1.06923010E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
33.000000	+1.99686592E+02	+2.01954703E+02	+1.51209442E+00	-9.11620837E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
33.500000	+2.00392668E+02	+2.02651365E+02	+1.50793501E+00	-7.50564878E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
34.000000	+2.01088255E+02	+2.03339406E+02	+1.50458877E+00	-5.86657189E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
34.500000	+2.01772995E+02	+2.04018480E+02	+1.50206844E+00	-4.20517881E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
35.000000	+2.02446532E+02	+2.04688236E+02	+1.50038360E+00	-2.52758976E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
35.500000	+2.03108511E+02	+2.05348327E+02	+1.49954085E+00	-8.39582212E-04	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
36.000000	+2.03758583E+02	+2.05998406E+02	+1.49954401E+00	+8.53562453E-04	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
36.500000	+2.04396400E+02	+2.06638129E+02	+1.50039441E+00	+2.54708995E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
37.000000	+2.05021620E+02	+2.07267155E+02	+1.50209110E+00	+4.23669406E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
37.500000	+2.05633901E+02	+2.07885148E+02	+1.50463110E+00	+5.91836054E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
38.000000	+2.06232908E+02	+2.08491772E+02	+1.50800946E+00	+7.58817976E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
38.500000	+2.06818303E+02	+2.09086697E+02	+1.51221928E+00	+9.24217573E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
39.000000	+2.07389753E+02	+2.09669591E+02	+1.51725164E+00	+1.08761912E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
39.500000	+2.07946926E+02	+2.10240126E+02	+1.52309547E+00	+1.24858531E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
40.000000	+2.08489489E+02	+2.10797971E+02	+1.52973749E+00	+1.40666235E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
40.500000	+2.09017112E+02	+2.11342797E+02	+1.53716210E+00	+1.56139219E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
41.000000	+2.09529466E+02	+2.11874276E+02	+1.54535141E+00	+1.71232924E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
41.500000	+2.10026225E+02	+2.12392077E+02	+1.55428539E+00	+1.85905796E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
42.000000	+2.10507065E+02	+2.12895874E+02	+1.56394199E+00	+2.00120801E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
42.500000	+2.10971664E+02	+2.13385339E+02	+1.57429747E+00	+2.13846434E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
43.000000	+2.11419707E+02	+2.13860150E+02	+1.58532664E+00	+2.27057073E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
43.500000	+2.11850880E+02	+2.14319985E+02	+1.59700318E+00	+2.39732690E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
44.000000	+2.12264874E+02	+2.14764529E+02	+1.60929991E+00	+2.51858036E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
44.500000	+2.12661387E+02	+2.15193469E+02	+1.62218898E+00	+2.63421524E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
45.000000	+2.13040118E+02	+2.15606495E+02	+1.63564206E+00	+2.74414049E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
45.500000	+2.13400775E+02	+2.16003302E+02	+1.64963039E+00	+2.84827977E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
46.000000	+2.13743067E+02	+2.16383592E+02	+1.66412486E+00	+2.94656478E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
46.500000	+2.14066712E+02	+2.16747066E+02	+1.67909603E+00	+3.03893265E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
47.000000	+2.14371432E+02	+2.17093433E+02	+1.69451418E+00	+3.12532731E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
47.500000	+2.14656958E+02	+2.17422405E+02	+1.71034931E+00	+3.20570391E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
48.000000	+2.14923026E+02	+2.17733699E+02	+1.72657122E+00	+3.28003474E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
48.500000	+2.15169382E+02	+2.18027040E+02	+1.74314965E+00	+3.34831508E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
49.000000	+2.15395781E+02	+2.18302158E+02	+1.76005437E+00	+3.41056765E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
49.500000	+2.15601987E+02	+2.18558789E+02	+1.77725533E+00	+3.46981564E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
12.500000	+1.66333724E+02	+1.70325015E+02	+2.07726183E+00	-3.22132120E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
12.750000	+1.66734390E+02	+1.70693598E+02	+2.06919110E+00	-3.23526270E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
13.000000	+1.67136855E+02	+1.71064101E+02	+2.06108552E+00	-3.24876902E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
13.250000	+1.67541028E+02	+1.71436442E+02	+2.05294725E+00	-3.26144483E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
13.500000	+1.67946821E+02	+1.71810543E+02	+2.04477829E+00	-3.27336722E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
13.750000	+1.68354146E+02	+1.72186324E+02	+2.03658042E+00	-3.28460619E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
14.000000	+1.68762921E+02	+1.72563708E+02	+2.02835526E+00	-3.29522131E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
14.250000	+1.69173065E+02	+1.72942621E+02	+2.02010431E+00	-3.30525908E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
14.500000	+1.69584501E+02	+1.73322991E+02	+2.01182897E+00	-3.31475100E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
14.750000	+1.69997156E+02	+1.73704751E+02	+2.00353056E+00	-3.32371249E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
15.000000	+1.70410960E+02	+1.74087836E+02	+1.99521040E+00	-3.33214260E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
15.250000	+1.70825848E+02	+1.74472183E+02	+1.98686984E+00	-3.34002457E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
15.500000	+1.71241754E+02	+1.74857735E+02	+1.97851028E+00	-3.34732700E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
15.750000	+1.71658620E+02	+1.75244436E+02	+1.97013321E+00	-3.35400571E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
16.000000	+1.72076388E+02	+1.75632234E+02	+1.96174025E+00	-3.36000611E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
16.250000	+1.72495000E+02	+1.76021077E+02	+1.95333318E+00	-3.36526581E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
16.500000	+1.72914402E+02	+1.76410917E+02	+1.94491392E+00	-3.36971758E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
16.750000	+1.73334542E+02	+1.76801707E+02	+1.93648459E+00	-3.37329230E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
17.000000	+1.73755365E+02	+1.77193400E+02	+1.92804746E+00	-3.37592176E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
17.250000	+1.74176819E+02	+1.77585951E+02	+1.91960498E+00	-3.37754138E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
17.500000	+1.74598852E+02	+1.77979314E+02	+1.91115975E+00	-3.37809246E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
17.750000	+1.75021409E+02	+1.78373443E+02	+1.90271452E+00	-3.37752405E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
18.000000	+1.75444439E+02	+1.78768293E+02	+1.89427213E+00	-3.37579434E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
18.250000	+1.75867885E+02	+1.79163815E+02	+1.88583555E+00	-3.37287149E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
18.500000	+1.76291694E+02	+1.79559964E+02	+1.87740778E+00	-3.36873382E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
18.750000	+1.76715810E+02	+1.79956689E+02	+1.86899188E+00	-3.36336963E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
19.000000	+1.77140175E+02	+1.80353942E+02	+1.86059093E+00	-3.35677634E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
19.250000	+1.77564734E+02	+1.80751673E+02	+1.85220800E+00	-3.34895929E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
19.500000	+1.77989429E+02	+1.81149830E+02	+1.84384613E+00	-3.33993016E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
19.750000	+1.78414202E+02	+1.81548362E+02	+1.83550835E+00	-3.32970512E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
20.000000	+1.78838996E+02	+1.81947217E+02	+1.82719761E+00	-3.31830285E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
20.250000	+1.79263753E+02	+1.82346342E+02	+1.81891683E+00	-3.30574247E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
20.500000	+1.79688417E+02	+1.82745685E+02	+1.81066889E+00	-3.29204158E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
20.750000	+1.80112930E+02	+1.83145193E+02	+1.80245662E+00	-3.27721444E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
21.000000	+1.80537236E+02	+1.83544816E+02	+1.79428282E+00	-3.26127043E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
21.250000	+1.80961281E+02	+1.83944501E+02	+1.78615027E+00	-3.24421279E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
21.500000	+1.81385010E+02	+1.84344197E+02	+1.77806176E+00	-3.22603781E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
21.750000	+1.81808370E+02	+1.84743855E+02	+1.77002008E+00	-3.20673435E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
22.000000	+1.82231307E+02	+1.85143426E+02	+1.76202809E+00	-3.18628386E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
22.250000	+1.82653771E+02	+1.85542860E+02	+1.75408866E+00	-3.16466077E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
22.500000	+1.83075710E+02	+1.85942112E+02	+1.74620478E+00	-3.14183326E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
22.750000	+1.83497074E+02	+1.86341133E+02	+1.73837950E+00	-3.11776441E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
23.000000	+1.83917815E+02	+1.86739879E+02	+1.73061596E+00	-3.09241355E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
23.250000	+1.84337882E+02	+1.87138305E+02	+1.72291743E+00	-3.06573782E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
23.500000	+1.84757229E+02	+1.87536365E+02	+1.71528727E+00	-3.03769386E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
23.750000	+1.85175806E+02	+1.87934016E+02	+1.70772896E+00	-3.00823948E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
24.000000	+1.85593566E+02	+1.88331214E+02	+1.70024607E+00	-2.97733529E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
24.250000	+1.86010462E+02	+1.88727915E+02	+1.69284228E+00	-2.94494614E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
24.500000	+1.86426445E+02	+1.89124076E+02	+1.68552134E+00	-2.91104240E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
24.750000	+1.86841467E+02	+1.89519654E+02	+1.67828707E+00	-2.87637470E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
6.250000	+1.57151047E+02	+1.61944862E+02	+2.26047378E+00	-2.57265256E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
6.375000	+1.57313761E+02	+1.62092136E+02	+2.25724764E+00	-2.58917536E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
6.500000	+1.57477688E+02	+1.62240573E+02	+2.25400084E+00	-2.60552643E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
6.625000	+1.57642784E+02	+1.62390134E+02	+2.25073382E+00	-2.62155971E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
6.750000	+1.57809009E+02	+1.62540781E+02	+2.24744694E+00	-2.63732423E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
6.875000	+1.57976325E+02	+1.62692478E+02	+2.24414051E+00	-2.65286447E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
7.000000	+1.58144698E+02	+1.62845191E+02	+2.24081478E+00	-2.66822033E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
7.125000	+1.58314094E+02	+1.62998892E+02	+2.23746996E+00	-2.68342707E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
7.250000	+1.58484484E+02	+1.63153550E+02	+2.23410621E+00	-2.69851538E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
7.375000	+1.58655840E+02	+1.63309139E+02	+2.23072367E+00	-2.71351142E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
7.500000	+1.58828137E+02	+1.63465636E+02	+2.22732244E+00	-2.72843691E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
7.625000	+1.59001351E+02	+1.63623017E+02	+2.22390258E+00	-2.74330930E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
7.750000	+1.59175460E+02	+1.63781262E+02	+2.22046416E+00	-2.75814191E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
7.875000	+1.59350444E+02	+1.63940352E+02	+2.21700723E+00	-2.77294414E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
8.000000	+1.59526286E+02	+1.64100270E+02	+2.21353180E+00	-2.78772167E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
8.125000	+1.59702967E+02	+1.64260998E+02	+2.21003792E+00	-2.80247672E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
8.250000	+1.59880474E+02	+1.64422524E+02	+2.20652561E+00	-2.81720828E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
8.375000	+1.60058792E+02	+1.64584833E+02	+2.20299490E+00	-2.83191244E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
8.500000	+1.60237907E+02	+1.64747913E+02	+2.19944583E+00	-2.84658260E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
8.625000	+1.60417807E+02	+1.64911754E+02	+2.19587844E+00	-2.86120984E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
8.750000	+1.60598482E+02	+1.65076343E+02	+2.19229280E+00	-2.87578316E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
8.875000	+1.60779920E+02	+1.65241673E+02	+2.18868899E+00	-2.89028982E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
9.000000	+1.60962112E+02	+1.65407734E+02	+2.18506708E+00	-2.90471565E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
9.125000	+1.61145048E+02	+1.65574518E+02	+2.18142720E+00	-2.91904531E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
9.250000	+1.61328720E+02	+1.65742018E+02	+2.17776947E+00	-2.93326260E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
9.375000	+1.61513117E+02	+1.65910225E+02	+2.17409404E+00	-2.94735077E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
9.500000	+1.61698234E+02	+1.66079132E+02	+2.17040109E+00	-2.96129276E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
9.625000	+1.61884060E+02	+1.66248734E+02	+2.16669081E+00	-2.97507149E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
9.750000	+1.62070587E+02	+1.66419023E+02	+2.16296341E+00	-2.98867005E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
9.875000	+1.62257809E+02	+1.66589993E+02	+2.15921913E+00	-3.00207201E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
10.000000	+1.62445715E+02	+1.66761638E+02	+2.15545823E+00	-3.01526156E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
10.125000	+1.62634299E+02	+1.66933950E+02	+2.15168098E+00	-3.02822372E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
10.250000	+1.62823552E+02	+1.67106924E+02	+2.14788767E+00	-3.04094453E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
10.375000	+1.63013465E+02	+1.67280552E+02	+2.14407862E+00	-3.05341118E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
10.500000	+1.63204030E+02	+1.67454829E+02	+2.14025414E+00	-3.06561211E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
10.625000	+1.63395237E+02	+1.67629746E+02	+2.13641459E+00	-3.07753718E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
10.750000	+1.63587078E+02	+1.67805297E+02	+2.13256030E+00	-3.08917766E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
10.875000	+1.63779543E+02	+1.67981475E+02	+2.12869164E+00	-3.10052638E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
11.000000	+1.63972623E+02	+1.68158272E+02	+2.12480899E+00	-3.11157768E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
11.125000	+1.64166307E+02	+1.68335679E+02	+2.12091270E+00	-3.12232751E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
11.250000	+1.64360586E+02	+1.68513690E+02	+2.11700317E+00	-3.13277334E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
11.375000	+1.64555450E+02	+1.68692295E+02	+2.11308077E+00	-3.14291420E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
11.500000	+1.64750887E+02	+1.68871487E+02	+2.10914588E+00	-3.15275058E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
11.625000	+1.64946887E+02	+1.69051255E+02	+2.10519889E+00	-3.16228442E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
11.750000	+1.65143440E+02	+1.69231592E+02	+2.10124017E+00	-3.17151900E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
11.875000	+1.65340534E+02	+1.69412488E+02	+2.09727009E+00	-3.18045884E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
12.000000	+1.65538158E+02	+1.69593933E+02	+2.09328902E+00	-3.18910963E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
12.125000	+1.65736300E+02	+1.69775918E+02	+2.08929732E+00	-3.19747810E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
12.250000	+1.65934950E+02	+1.69958433E+02	+2.08529533E+00	-3.20557185E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
12.375000	+1.66134095E+02	+1.70141469E+02	+2.08128339E+00	-3.21353027E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
3.125000	+1.53664831E+02	+1.58810870E+02	+2.33137433E+00	-1.82315039E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
3.187500	+1.53719308E+02	+1.58859446E+02	+2.33022712E+00	-1.84793364E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
3.250000	+1.53774598E+02	+1.58908763E+02	+2.32906441E+00	-1.87245666E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
3.312500	+1.53830689E+02	+1.58958810E+02	+2.32788655E+00	-1.89646080E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
3.375000	+1.53887567E+02	+1.59009576E+02	+2.32669384E+00	-1.91994945E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
3.437500	+1.53945220E+02	+1.59061049E+02	+2.32548661E+00	-1.94292649E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
3.500000	+1.54003636E+02	+1.59113220E+02	+2.32426518E+00	-1.96539624E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
3.562500	+1.54062800E+02	+1.59166076E+02	+2.32302986E+00	-1.98736352E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
3.625000	+1.54122702E+02	+1.59219608E+02	+2.32178097E+00	-2.00883353E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
3.687500	+1.54183327E+02	+1.59273805E+02	+2.32051882E+00	-2.02981196E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
3.750000	+1.54244665E+02	+1.59328655E+02	+2.31924371E+00	-2.05030485E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
3.812500	+1.54306701E+02	+1.59384149E+02	+2.31795594E+00	-2.07031868E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
3.875000	+1.54369423E+02	+1.59440274E+02	+2.31665581E+00	-2.08986027E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
3.937500	+1.54432820E+02	+1.59497021E+02	+2.31534361E+00	-2.10893682E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
4.000000	+1.54496879E+02	+1.59554380E+02	+2.31401964E+00	-2.12755587E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
4.062500	+1.54561587E+02	+1.59612338E+02	+2.31268417E+00	-2.14572528E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
4.125000	+1.54626933E+02	+1.59670887E+02	+2.31133748E+00	-2.16345321E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
4.187500	+1.54692905E+02	+1.59730015E+02	+2.30997985E+00	-2.18074812E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
4.250000	+1.54759490E+02	+1.59789713E+02	+2.30861155E+00	-2.19761873E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
4.312500	+1.54826677E+02	+1.59849969E+02	+2.30723283E+00	-2.21407402E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
4.375000	+1.54894454E+02	+1.59910775E+02	+2.30584396E+00	-2.23012318E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
4.437500	+1.54962810E+02	+1.59972119E+02	+2.30444518E+00	-2.24577562E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
4.500000	+1.55031733E+02	+1.60033992E+02	+2.30303674E+00	-2.26104096E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
4.562500	+1.55101213E+02	+1.60096384E+02	+2.30161888E+00	-2.27592896E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
4.625000	+1.55171237E+02	+1.60159285E+02	+2.30019183E+00	-2.29044956E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
4.687500	+1.55241796E+02	+1.60222686E+02	+2.29875581E+00	-2.30461281E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
4.750000	+1.55312878E+02	+1.60286578E+02	+2.29731106E+00	-2.31842889E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
4.812500	+1.55384473E+02	+1.60350950E+02	+2.29585778E+00	-2.33190807E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
4.875000	+1.55456571E+02	+1.60415793E+02	+2.29439617E+00	-2.34506069E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
4.937500	+1.55529160E+02	+1.60481100E+02	+2.29292645E+00	-2.35789715E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
5.000000	+1.55602232E+02	+1.60546859E+02	+2.29144880E+00	-2.37042789E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
5.062500	+1.55675776E+02	+1.60613064E+02	+2.28996342E+00	-2.38266336E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
5.125000	+1.55749782E+02	+1.60679705E+02	+2.28847047E+00	-2.39461401E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
5.187500	+1.55824241E+02	+1.60746773E+02	+2.28697015E+00	-2.40629030E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
5.250000	+1.55899144E+02	+1.60814261E+02	+2.28546261E+00	-2.41770261E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
5.312500	+1.55974481E+02	+1.60882159E+02	+2.28394802E+00	-2.42886129E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
5.375000	+1.56050244E+02	+1.60950461E+02	+2.28242653E+00	-2.43977665E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
5.437500	+1.56126424E+02	+1.61019157E+02	+2.28089830E+00	-2.45045886E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
5.500000	+1.56203011E+02	+1.61088241E+02	+2.27936346E+00	-2.46091802E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
5.562500	+1.56279999E+02	+1.61157704E+02	+2.27782215E+00	-2.47116413E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
5.625000	+1.56357378E+02	+1.61227540E+02	+2.27627451E+00	-2.48120702E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
5.687500	+1.56435140E+02	+1.61297741E+02	+2.27472064E+00	-2.49105641E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
5.750000	+1.56513279E+02	+1.61368300E+02	+2.27316068E+00	-2.50072184E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
5.812500	+1.56591785E+02	+1.61439210E+02	+2.27159474E+00	-2.51021268E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
5.875000	+1.56670653E+02	+1.61510464E+02	+2.27002292E+00	-2.51953813E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
5.937500	+1.56749874E+02	+1.61582056E+02	+2.26844532E+00	-2.52870720E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
6.000000	+1.56829442E+02	+1.61653979E+02	+2.26686203E+00	-2.53772866E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
6.062500	+1.56909350E+02	+1.61726227E+02	+2.26527316E+00	-2.54661109E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
6.125000	+1.56989591E+02	+1.61798795E+02	+2.26367877E+00	-2.55536285E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
6.187500	+1.57070158E+02	+1.61871675E+02	+2.26207895E+00	-2.56405132E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.562500	+1.52603186E+02	+1.57867344E+02	+2.35406841E+00	-1.02989554E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.593750	+1.52618160E+02	+1.57880609E+02	+2.35374365E+00	-1.04861354E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.625000	+1.52633411E+02	+1.57894121E+02	+2.35341303E+00	-1.06728000E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.656250	+1.52648938E+02	+1.57907877E+02	+2.35307660E+00	-1.08584268E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.687500	+1.52664738E+02	+1.57921878E+02	+2.35273438E+00	-1.10430021E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.718750	+1.52680811E+02	+1.57936122E+02	+2.35238641E+00	-1.12265122E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.750000	+1.52697155E+02	+1.57950608E+02	+2.35203272E+00	-1.14089441E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.781250	+1.52713770E+02	+1.57965335E+02	+2.35167335E+00	-1.15902847E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.812500	+1.52730654E+02	+1.57980303E+02	+2.35130833E+00	-1.17705216E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.843750	+1.52747806E+02	+1.57995510E+02	+2.35093769E+00	-1.19496426E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.875000	+1.52765225E+02	+1.58010955E+02	+2.35056148E+00	-1.21276358E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.906250	+1.52782909E+02	+1.58026637E+02	+2.35017972E+00	-1.23044897E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.937500	+1.52800858E+02	+1.58042555E+02	+2.34979245E+00	-1.24801930E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.968750	+1.52819069E+02	+1.58058708E+02	+2.34939970E+00	-1.26547349E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
2.000000	+1.52837542E+02	+1.58075095E+02	+2.34900152E+00	-1.28281049E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
2.031250	+1.52856275E+02	+1.58091715E+02	+2.34859795E+00	-1.30002929E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
2.062500	+1.52875267E+02	+1.58108566E+02	+2.34818901E+00	-1.31712890E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
2.093750	+1.52894517E+02	+1.58125648E+02	+2.34777474E+00	-1.33410837E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
2.125000	+1.52914023E+02	+1.58142960E+02	+2.34735519E+00	-1.35096681E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
2.156250	+1.52933783E+02	+1.58160500E+02	+2.34693039E+00	-1.36770332E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
2.187500	+1.52953798E+02	+1.58178267E+02	+2.34650037E+00	-1.38431708E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
2.218750	+1.52974064E+02	+1.58196260E+02	+2.34606519E+00	-1.40080727E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
2.250000	+1.52994581E+02	+1.58214478E+02	+2.34562487E+00	-1.41717314E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
2.281250	+1.53015347E+02	+1.58232919E+02	+2.34517946E+00	-1.43341395E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
2.312500	+1.53036361E+02	+1.58251584E+02	+2.34472899E+00	-1.44952899E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
2.343750	+1.53057621E+02	+1.58270469E+02	+2.34427350E+00	-1.46551763E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
2.375000	+1.53079127E+02	+1.58289575E+02	+2.34381304E+00	-1.48137921E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
2.406250	+1.53100875E+02	+1.58308899E+02	+2.34334764E+00	-1.49711318E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
2.437500	+1.53122866E+02	+1.58328441E+02	+2.34287734E+00	-1.51271896E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
2.468750	+1.53145097E+02	+1.58348200E+02	+2.34240219E+00	-1.52819604E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
2.500000	+1.53167568E+02	+1.58368173E+02	+2.34192222E+00	-1.54354395E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
2.531250	+1.53190276E+02	+1.58388361E+02	+2.34143747E+00	-1.55876224E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
2.562500	+1.53213220E+02	+1.58408761E+02	+2.34094799E+00	-1.57385051E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
2.593750	+1.53236399E+02	+1.58429373E+02	+2.34045382E+00	-1.58880838E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
2.625000	+1.53259810E+02	+1.58450195E+02	+2.33995499E+00	-1.60363552E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
2.656250	+1.53283453E+02	+1.58471226E+02	+2.33945154E+00	-1.61833163E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
2.687500	+1.53307327E+02	+1.58492464E+02	+2.33894353E+00	-1.63289645E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
2.718750	+1.53331428E+02	+1.58513909E+02	+2.33843098E+00	-1.64732974E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
2.750000	+1.53355757E+02	+1.58535559E+02	+2.33791395E+00	-1.66163133E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
2.781250	+1.53380311E+02	+1.58557412E+02	+2.33739246E+00	-1.67580104E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
2.812500	+1.53405089E+02	+1.58579468E+02	+2.33686657E+00	-1.68983875E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
2.843750	+1.53430089E+02	+1.58601725E+02	+2.33633632E+00	-1.70374439E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
2.875000	+1.53455309E+02	+1.58624182E+02	+2.33580173E+00	-1.71751790E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
2.906250	+1.53480749E+02	+1.58646837E+02	+2.33526287E+00	-1.73115926E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
2.937500	+1.53506406E+02	+1.58669689E+02	+2.33471976E+00	-1.74466849E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
2.968750	+1.53532280E+02	+1.58692738E+02	+2.33417245E+00	-1.75804564E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
3.000000	+1.53558368E+02	+1.58715980E+02	+2.33362098E+00	-1.77129080E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
3.031250	+1.53584668E+02	+1.58739416E+02	+2.33306539E+00	-1.78440408E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
3.062500	+1.53611180E+02	+1.58763044E+02	+2.33250573E+00	-1.79738564E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
3.093750	+1.53637902E+02	+1.58786862E+02	+2.33194203E+00	-1.81030138E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.781250	+1.52321548E+02	+1.57618096E+02	+2.36020239E+00	-5.32112580E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.796875	+1.52325388E+02	+1.57621491E+02	+2.36011844E+00	-5.42504612E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.812500	+1.52329302E+02	+1.57624952E+02	+2.36003286E+00	-5.52889464E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.828125	+1.52333290E+02	+1.57628478E+02	+2.35994566E+00	-5.63259827E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.843750	+1.52337354E+02	+1.57632071E+02	+2.35985684E+00	-5.73615443E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.859375	+1.52341491E+02	+1.57635730E+02	+2.35976641E+00	-5.83956055E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.875000	+1.52345703E+02	+1.57639455E+02	+2.35967436E+00	-5.94281408E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.890625	+1.52349990E+02	+1.57643246E+02	+2.35958069E+00	-6.04591248E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.906250	+1.52354350E+02	+1.57647102E+02	+2.35948542E+00	-6.14885321E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.921875	+1.52358785E+02	+1.57651024E+02	+2.35938854E+00	-6.25163377E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.937500	+1.52363294E+02	+1.57655011E+02	+2.35929006E+00	-6.35425164E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.953125	+1.52367876E+02	+1.57659064E+02	+2.35918997E+00	-6.45670434E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.968750	+1.52372533E+02	+1.57663183E+02	+2.35908829E+00	-6.55898938E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.984375	+1.52377263E+02	+1.57667367E+02	+2.35898500E+00	-6.66110430E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.000000	+1.52382067E+02	+1.57671616E+02	+2.35888013E+00	-6.76304665E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.015625	+1.52386945E+02	+1.57675930E+02	+2.35877366E+00	-6.86481399E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.031250	+1.52391896E+02	+1.57680310E+02	+2.35866560E+00	-6.96640389E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.046875	+1.52396920E+02	+1.57684755E+02	+2.35855596E+00	-7.06781395E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.062500	+1.52402018E+02	+1.57689264E+02	+2.35844473E+00	-7.16904177E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.078125	+1.52407189E+02	+1.57693839E+02	+2.35833192E+00	-7.27008496E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.093750	+1.52412433E+02	+1.57698478E+02	+2.35821754E+00	-7.37094116E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.109375	+1.52417750E+02	+1.57703182E+02	+2.35810158E+00	-7.47160801E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.125000	+1.52423140E+02	+1.57707951E+02	+2.35798405E+00	-7.57208319E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.140625	+1.52428602E+02	+1.57712784E+02	+2.35786496E+00	-7.67236435E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.156250	+1.52434138E+02	+1.57717682E+02	+2.35774429E+00	-7.77244920E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.171875	+1.52439745E+02	+1.57722644E+02	+2.35762207E+00	-7.87233545E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.187500	+1.52445426E+02	+1.57727670E+02	+2.35749828E+00	-7.97202081E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.203125	+1.52451178E+02	+1.57732761E+02	+2.35737294E+00	-8.07150303E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.218750	+1.52457003E+02	+1.57737916E+02	+2.35724605E+00	-8.17077985E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.234375	+1.52462900E+02	+1.57743134E+02	+2.35711760E+00	-8.26984906E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.250000	+1.52468869E+02	+1.57748417E+02	+2.35698761E+00	-8.36870844E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.265625	+1.52474910E+02	+1.57753764E+02	+2.35685608E+00	-8.46735579E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.281250	+1.52481023E+02	+1.57759174E+02	+2.35672301E+00	-8.56578893E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.296875	+1.52487207E+02	+1.57764648E+02	+2.35658840E+00	-8.66400570E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.312500	+1.52493463E+02	+1.57770185E+02	+2.35645226E+00	-8.76200395E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.328125	+1.52499790E+02	+1.57775786E+02	+2.35631459E+00	-8.85978155E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.343750	+1.52506189E+02	+1.57781450E+02	+2.35617539E+00	-8.95733639E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.359375	+1.52512659E+02	+1.57787178E+02	+2.35603467E+00	-9.05466637E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.375000	+1.52519200E+02	+1.57792969E+02	+2.35589243E+00	-9.15176942E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.390625	+1.52525812E+02	+1.57798822E+02	+2.35574868E+00	-9.24864348E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.406250	+1.52532494E+02	+1.57804739E+02	+2.35560341E+00	-9.34528650E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.421875	+1.52539247E+02	+1.57810718E+02	+2.35545664E+00	-9.44169646E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.437500	+1.52546071E+02	+1.57816761E+02	+2.35530836E+00	-9.53787135E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.453125	+1.52552965E+02	+1.57822865E+02	+2.35515858E+00	-9.63380919E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.468750	+1.52559930E+02	+1.57829033E+02	+2.35500730E+00	-9.72950801E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.484375	+1.52566965E+02	+1.57835263E+02	+2.35485453E+00	-9.82496584E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.500000	+1.52574069E+02	+1.57841555E+02	+2.35470027E+00	-9.92018077E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.515625	+1.52581244E+02	+1.57847909E+02	+2.35454453E+00	-1.00151509E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.531250	+1.52588488E+02	+1.57854325E+02	+2.35438730E+00	-1.01098743E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
1.546875	+1.52595802E+02	+1.57860804E+02	+2.35422859E+00	-1.02044738E-02	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.390625	+1.52250037E+02	+1.57554882E+02	+2.36176782E+00	-2.68283791E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.398438	+1.52251003E+02	+1.57555736E+02	+2.36174665E+00	-2.73617698E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.406250	+1.52251988E+02	+1.57556606E+02	+2.36172507E+00	-2.78950681E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.414062	+1.52252992E+02	+1.57557494E+02	+2.36170306E+00	-2.84281802E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.421875	+1.52254015E+02	+1.57558398E+02	+2.36168065E+00	-2.89611028E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.429688	+1.52255057E+02	+1.57559319E+02	+2.36165781E+00	-2.94938322E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.437500	+1.52256118E+02	+1.57560257E+02	+2.36163456E+00	-3.00263649E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.445312	+1.52257198E+02	+1.57561212E+02	+2.36161090E+00	-3.05586975E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.453125	+1.52258298E+02	+1.57562183E+02	+2.36158681E+00	-3.10908265E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.460938	+1.52259416E+02	+1.57563171E+02	+2.36156232E+00	-3.16227483E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.468750	+1.52260553E+02	+1.57564176E+02	+2.36153740E+00	-3.21544595E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.476562	+1.52261709E+02	+1.57565198E+02	+2.36151208E+00	-3.26859566E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.484375	+1.52262885E+02	+1.57566237E+02	+2.36148633E+00	-3.32172360E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.492188	+1.52264079E+02	+1.57567292E+02	+2.36146017E+00	-3.37482945E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.500000	+1.52265292E+02	+1.57568365E+02	+2.36143360E+00	-3.42791284E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.507812	+1.52266524E+02	+1.57569454E+02	+2.36140661E+00	-3.48097342E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.515625	+1.52267775E+02	+1.57570560E+02	+2.36137921E+00	-3.53401087E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.523438	+1.52269045E+02	+1.57571682E+02	+2.36135139E+00	-3.58702481E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.531250	+1.52270334E+02	+1.57572821E+02	+2.36132316E+00	-3.64001492E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.539062	+1.52271642E+02	+1.57573978E+02	+2.36129452E+00	-3.69298085E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.546875	+1.52272969E+02	+1.57575150E+02	+2.36126546E+00	-3.74592225E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.554688	+1.52274315E+02	+1.57576340E+02	+2.36123599E+00	-3.79883878E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.562500	+1.52275680E+02	+1.57577546E+02	+2.36120610E+00	-3.85173010E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.570312	+1.52277064E+02	+1.57578769E+02	+2.36117580E+00	-3.90459586E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.578125	+1.52278466E+02	+1.57580009E+02	+2.36114509E+00	-3.95743571E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.585938	+1.52279888E+02	+1.57581266E+02	+2.36111397E+00	-4.01024933E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.593750	+1.52281328E+02	+1.57582539E+02	+2.36108243E+00	-4.06303636E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.601562	+1.52282788E+02	+1.57583829E+02	+2.36105048E+00	-4.11579647E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.609375	+1.52284266E+02	+1.57585136E+02	+2.36101812E+00	-4.16852933E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.617188	+1.52285763E+02	+1.57586459E+02	+2.36098535E+00	-4.22123457E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.625000	+1.52287279E+02	+1.57587799E+02	+2.36095217E+00	-4.27391187E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.632812	+1.52288814E+02	+1.57589156E+02	+2.36091857E+00	-4.32656088E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.640625	+1.52290367E+02	+1.57590529E+02	+2.36088456E+00	-4.37918128E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.648438	+1.52291940E+02	+1.57591919E+02	+2.36085015E+00	-4.43177273E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.656250	+1.52293531E+02	+1.57593326E+02	+2.36081532E+00	-4.48433488E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.664062	+1.52295141E+02	+1.57594750E+02	+2.36078008E+00	-4.53686740E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.671875	+1.52296770E+02	+1.57596190E+02	+2.36074443E+00	-4.58936995E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.679688	+1.52298418E+02	+1.57597646E+02	+2.36070837E+00	-4.64184221E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.687500	+1.52300085E+02	+1.57599120E+02	+2.36067190E+00	-4.69428383E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.695312	+1.52301770E+02	+1.57600610E+02	+2.36063502E+00	-4.74669447E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.703125	+1.52303474E+02	+1.57602116E+02	+2.36059773E+00	-4.79907381E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.710938	+1.52305197E+02	+1.57603640E+02	+2.36056004E+00	-4.85142152E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.718750	+1.52306939E+02	+1.57605180E+02	+2.36052193E+00	-4.90373727E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.726562	+1.52308700E+02	+1.57606736E+02	+2.36048342E+00	-4.95602072E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.734375	+1.52310479E+02	+1.57608309E+02	+2.36044449E+00	-5.00827153E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.742188	+1.52312277E+02	+1.57609899E+02	+2.36040516E+00	-5.06048939E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.750000	+1.52314094E+02	+1.57611505E+02	+2.36036542E+00	-5.11267395E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.757812	+1.52315929E+02	+1.57613128E+02	+2.36032528E+00	-5.16482490E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.765625	+1.52317784E+02	+1.57614767E+02	+2.36028472E+00	-5.21694190E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03
0.773438	+1.52319657E+02	+1.57616423E+02	+2.36024376E+00	-5.26904185E-03	+1.66392318E+02	-1.54115222E-01	-1.07966180E+03	+5.09952092E-01	+4.90047908E-01	+1.65965720E+02	-1.53763978E-01	-1.07935370E+03


==> anc/otoc_to_plot_free_M900_L1.1225_n500_beta20.0000.dat <==
500.000000	+2.04270158E+01	+2.67281882E+01	+2.53388290E+00	+2.30344099E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
510.000000	+2.02688489E+01	+2.67142454E+01	+2.55651333E+00	+2.22264514E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
520.000000	+2.01127054E+01	+2.67003023E+01	+2.57833580E+00	+2.17752185E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
530.000000	+1.99559180E+01	+2.66882163E+01	+2.60006376E+00	+2.13605361E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
540.000000	+1.97987073E+01	+2.66738313E+01	+2.62105687E+00	+2.02230802E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
550.000000	+1.96413915E+01	+2.66515671E+01	+2.64050992E+00	+1.93664130E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
560.000000	+1.94873490E+01	+2.66339904E+01	+2.65978970E+00	+2.06857369E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
570.000000	+1.93322529E+01	+2.66385327E+01	+2.68188140E+00	+2.10747554E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
580.000000	+1.91745121E+01	+2.66288194E+01	+2.70193921E+00	+1.84476083E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
590.000000	+1.90218509E+01	+2.66027320E+01	+2.71877661E+00	+1.76393385E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
600.000000	+1.88710173E+01	+2.65929965E+01	+2.73721788E+00	+1.87909054E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
610.000000	+1.87154134E+01	+2.65866191E+01	+2.75635842E+00	+1.85698811E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
620.000000	+1.85627084E+01	+2.65768723E+01	+2.77435765E+00	+1.77370020E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
630.000000	+1.84134270E+01	+2.65688674E+01	+2.79183243E+00	+1.71913911E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
640.000000	+1.82629869E+01	+2.65574919E+01	+2.80874043E+00	+1.71450243E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
650.000000	+1.81131653E+01	+2.65531061E+01	+2.82612248E+00	+1.72544724E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
660.000000	+1.79626662E+01	+2.65484019E+01	+2.84324937E+00	+1.69278387E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
670.000000	+1.78102726E+01	+2.65408453E+01	+2.85997815E+00	+1.62198994E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
680.000000	+1.76570868E+01	+2.65259089E+01	+2.87568917E+00	+1.52746651E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
690.000000	+1.75036858E+01	+2.65050875E+01	+2.89052748E+00	+1.51296165E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
700.000000	+1.73541524E+01	+2.64954398E+01	+2.90594840E+00	+1.66252963E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
710.000000	+1.72111841E+01	+2.65169193E+01	+2.92377808E+00	+1.73085031E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
720.000000	+1.70661786E+01	+2.65294509E+01	+2.94056541E+00	+1.50559937E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
730.000000	+1.69172761E+01	+2.65074870E+01	+2.95389006E+00	+1.23904171E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
740.000000	+1.67721389E+01	+2.64728487E+01	+2.96534625E+00	+1.27381672E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
750.000000	+1.66331555E+01	+2.64708287E+01	+2.97936640E+00	+1.49502893E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
760.000000	+1.64903889E+01	+2.64855356E+01	+2.99524682E+00	+1.54798445E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
770.000000	+1.63378759E+01	+2.64848841E+01	+3.01032609E+00	+1.44243904E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
780.000000	+1.61844235E+01	+2.64721175E+01	+3.02409560E+00	+1.34347835E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
790.000000	+1.60394061E+01	+2.64627560E+01	+3.03719565E+00	+1.31807488E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
800.000000	+1.58987476E+01	+2.64612468E+01	+3.05045710E+00	+1.35871111E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
810.000000	+1.57559488E+01	+2.64664288E+01	+3.06436988E+00	+1.33465498E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
820.000000	+1.56115229E+01	+2.64597647E+01	+3.07715020E+00	+1.23943965E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
830.000000	+1.54710801E+01	+2.64503780E+01	+3.08915867E+00	+1.21929781E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
840.000000	+1.53294509E+01	+2.64454894E+01	+3.10153616E+00	+1.25314299E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
850.000000	+1.51873411E+01	+2.64452888E+01	+3.11422153E+00	+1.28945675E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
860.000000	+1.50443248E+01	+2.64507648E+01	+3.12732529E+00	+1.27276538E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
870.000000	+1.49022023E+01	+2.64504032E+01	+3.13967684E+00	+1.20698980E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
880.000000	+1.47632037E+01	+2.64483433E+01	+3.15146509E+00	+1.15362379E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
890.000000	+1.46245917E+01	+2.64423358E+01	+3.16274931E+00	+1.11118698E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
900.000000	+1.44844009E+01	+2.64321350E+01	+3.17368883E+00	+1.05228287E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
910.000000	+1.43442349E+01	+2.64133267E+01	+3.18379497E+00	+9.74198887E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
920.000000	+1.42076795E+01	+2.63904857E+01	+3.19317281E+00	+9.92277237E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
930.000000	+1.40744806E+01	+2.63854826E+01	+3.20364052E+00	+1.19869928E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
940.000000	+1.39393379E+01	+2.64177437E+01	+3.21714679E+00	+1.41331244E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
950.000000	+1.37991351E+01	+2.64630878E+01	+3.23190676E+00	+1.33529678E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
960.000000	+1.36573178E+01	+2.64734608E+01	+3.24385273E+00	+1.05217688E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
970.000000	+1.35204296E+01	+2.64537004E+01	+3.25295030E+00	+8.06024370E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
980.000000	+1.33926635E+01	+2.64170832E+01	+3.25997321E+00	+7.05636259E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
990.000000	+1.32672523E+01	+2.63843408E+01	+3.26706303E+00	+7.12326163E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
250.000000	+2.51825582E+01	+2.79496250E+01	+1.71093504E+00	+5.04810050E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
255.000000	+2.49744546E+01	+2.78117272E+01	+1.73599043E+00	+4.97405744E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
260.000000	+2.47806360E+01	+2.76888188E+01	+1.76067561E+00	+4.88464004E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
265.000000	+2.46000940E+01	+2.75793978E+01	+1.78483683E+00	+4.76983308E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
270.000000	+2.44322968E+01	+2.74825566E+01	+1.80837394E+00	+4.67694497E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
275.000000	+2.42762707E+01	+2.73982247E+01	+1.83160628E+00	+4.56631956E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
280.000000	+2.41308392E+01	+2.73236127E+01	+1.85403714E+00	+4.46388158E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
285.000000	+2.39954176E+01	+2.72598893E+01	+1.87624510E+00	+4.41125937E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
290.000000	+2.38685608E+01	+2.72053283E+01	+1.89814973E+00	+4.30375496E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
295.000000	+2.37494160E+01	+2.71574495E+01	+1.91928265E+00	+4.21041310E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
300.000000	+2.36377513E+01	+2.71180102E+01	+1.94025386E+00	+4.15265706E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
305.000000	+2.35321240E+01	+2.70846611E+01	+1.96080922E+00	+4.01779862E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
310.000000	+2.34320217E+01	+2.70549574E+01	+1.98043185E+00	+3.90913672E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
315.000000	+2.33371173E+01	+2.70312781E+01	+1.99990058E+00	+3.89066931E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
320.000000	+2.32462032E+01	+2.70128733E+01	+2.01933854E+00	+3.80355048E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
325.000000	+2.31584535E+01	+2.69958299E+01	+2.03793609E+00	+3.67139150E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
330.000000	+2.30736489E+01	+2.69811782E+01	+2.05605246E+00	+3.63809200E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
335.000000	+2.29915679E+01	+2.69711222E+01	+2.07431701E+00	+3.62954530E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
340.000000	+2.29108346E+01	+2.69627946E+01	+2.09234791E+00	+3.51865512E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
345.000000	+2.28312375E+01	+2.69533113E+01	+2.10950356E+00	+3.38111912E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
350.000000	+2.27533993E+01	+2.69447034E+01	+2.12615910E+00	+3.35901049E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
355.000000	+2.26767251E+01	+2.69396115E+01	+2.14309367E+00	+3.37431797E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
360.000000	+2.26006159E+01	+2.69357611E+01	+2.15990228E+00	+3.27258120E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
365.000000	+2.25248633E+01	+2.69295639E+01	+2.17581948E+00	+3.13011510E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
370.000000	+2.24493016E+01	+2.69222879E+01	+2.19120343E+00	+3.09167091E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
375.000000	+2.23741424E+01	+2.69171488E+01	+2.20673619E+00	+3.12117015E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
380.000000	+2.22992005E+01	+2.69139978E+01	+2.22241513E+00	+3.11210458E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
385.000000	+2.22235578E+01	+2.69101704E+01	+2.23785723E+00	+3.02578243E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
390.000000	+2.21471670E+01	+2.69037321E+01	+2.25267296E+00	+2.89082372E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
395.000000	+2.20709313E+01	+2.68950028E+01	+2.26676547E+00	+2.81438159E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
400.000000	+2.19950237E+01	+2.68873582E+01	+2.28081677E+00	+2.86754326E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
405.000000	+2.19186924E+01	+2.68830987E+01	+2.29544090E+00	+2.93299081E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
410.000000	+2.18416292E+01	+2.68795805E+01	+2.31014668E+00	+2.85299374E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
415.000000	+2.17643208E+01	+2.68724011E+01	+2.32397084E+00	+2.69392414E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
420.000000	+2.16868170E+01	+2.68623315E+01	+2.33708592E+00	+2.62811455E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
425.000000	+2.16088379E+01	+2.68529441E+01	+2.35025199E+00	+2.65594960E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
430.000000	+2.15306423E+01	+2.68454574E+01	+2.36364542E+00	+2.67563798E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
435.000000	+2.14526747E+01	+2.68389882E+01	+2.37700837E+00	+2.66143670E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
440.000000	+2.13746456E+01	+2.68328103E+01	+2.39025979E+00	+2.62446492E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
445.000000	+2.12963330E+01	+2.68258797E+01	+2.40325301E+00	+2.56705170E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
450.000000	+2.12176125E+01	+2.68177050E+01	+2.41593030E+00	+2.47772935E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
455.000000	+2.11386733E+01	+2.68069386E+01	+2.42803031E+00	+2.36918273E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
460.000000	+2.10602697E+01	+2.67946228E+01	+2.43962213E+00	+2.32331683E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
465.000000	+2.09824107E+01	+2.67839095E+01	+2.45126348E+00	+2.39799418E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
470.000000	+2.09042917E+01	+2.67778163E+01	+2.46360207E+00	+2.52998986E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
475.000000	+2.08250630E+01	+2.67752116E+01	+2.47656337E+00	+2.54549078E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
480.000000	+2.07449678E+01	+2.67699216E+01	+2.48905698E+00	+2.39773423E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
485.000000	+2.06650239E+01	+2.67595654E+01	+2.50054072E+00	+2.23111312E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
490.000000	+2.05857496E+01	+2.67466376E+01	+2.51136811E+00	+2.18423338E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
495.000000	+2.05066023E+01	+2.67357273E+01	+2.52238305E+00	+2.22174271E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
125.000000	+3.29374404E+01	+3.42129579E+01	+9.36499142E-01	+5.74991502E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
127.500000	+3.28815328E+01	+3.41758244E+01	+9.51110672E-01	+5.93930950E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
130.000000	+3.28124206E+01	+3.41263846E+01	+9.66195689E-01	+6.12020026E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
132.500000	+3.27306607E+01	+3.40651711E+01	+9.81711673E-01	+6.28397848E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
135.000000	+3.26368479E+01	+3.39927520E+01	+9.97615581E-01	+6.42982981E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
137.500000	+3.25316167E+01	+3.39097276E+01	+1.01386082E+00	+6.55603262E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
140.000000	+3.24156298E+01	+3.38167171E+01	+1.03039574E+00	+6.66186073E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
142.500000	+3.22895706E+01	+3.37143584E+01	+1.04717013E+00	+6.74920720E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
145.000000	+3.21541374E+01	+3.36033126E+01	+1.06414178E+00	+6.81963031E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
147.500000	+3.20100363E+01	+3.34842446E+01	+1.08126828E+00	+6.87259740E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
150.000000	+3.18579810E+01	+3.33578197E+01	+1.09850477E+00	+6.90924533E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
152.500000	+3.16986860E+01	+3.32247125E+01	+1.11581450E+00	+6.93206784E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
155.000000	+3.15328536E+01	+3.30855887E+01	+1.13316511E+00	+6.94222910E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
157.500000	+3.13611733E+01	+3.29411000E+01	+1.15052565E+00	+6.94211263E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
160.000000	+3.11843236E+01	+3.27919013E+01	+1.16787567E+00	+6.93339114E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
162.500000	+3.10029700E+01	+3.26386284E+01	+1.18519261E+00	+6.91309663E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
165.000000	+3.08177631E+01	+3.24818790E+01	+1.20244115E+00	+6.88188184E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
167.500000	+3.06293280E+01	+3.23222480E+01	+1.21960201E+00	+6.84785710E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
170.000000	+3.04382575E+01	+3.21603382E+01	+1.23668044E+00	+6.81325388E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
172.500000	+3.02451234E+01	+3.19967084E+01	+1.25366828E+00	+6.77103134E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
175.000000	+3.00504836E+01	+3.18318637E+01	+1.27053560E+00	+6.71912485E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
177.500000	+2.98548774E+01	+3.16663076E+01	+1.28726391E+00	+6.66359480E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
180.000000	+2.96588130E+01	+3.15005450E+01	+1.30385357E+00	+6.60838339E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
182.500000	+2.94627551E+01	+3.13350383E+01	+1.32030583E+00	+6.55362496E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
185.000000	+2.92671347E+01	+3.11702164E+01	+1.33662169E+00	+6.49888478E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
187.500000	+2.90723706E+01	+3.10064918E+01	+1.35280025E+00	+6.44161912E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
190.000000	+2.88788622E+01	+3.08442363E+01	+1.36882979E+00	+6.38051955E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
192.500000	+2.86869758E+01	+3.06837954E+01	+1.38470285E+00	+6.31874521E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
195.000000	+2.84970490E+01	+3.05255079E+01	+1.40042352E+00	+6.25665667E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
197.500000	+2.83093869E+01	+3.03696608E+01	+1.41598613E+00	+6.19292513E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
200.000000	+2.81242630E+01	+3.02165150E+01	+1.43138814E+00	+6.13357786E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
202.500000	+2.79419313E+01	+3.00663683E+01	+1.44665402E+00	+6.08197480E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
205.000000	+2.77626137E+01	+2.99194680E+01	+1.46179802E+00	+6.03034181E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
207.500000	+2.75864992E+01	+2.97759671E+01	+1.47680573E+00	+5.97507415E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
210.000000	+2.74137760E+01	+2.96360394E+01	+1.49167339E+00	+5.91773121E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
212.500000	+2.72446210E+01	+2.94998403E+01	+1.50639438E+00	+5.85325422E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
215.000000	+2.70791713E+01	+2.93674331E+01	+1.52093966E+00	+5.78568659E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
217.500000	+2.69175512E+01	+2.92389632E+01	+1.53532282E+00	+5.73126889E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
220.000000	+2.67598625E+01	+2.91146461E+01	+1.54959600E+00	+5.68641726E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
222.500000	+2.66061430E+01	+2.89945049E+01	+1.56375490E+00	+5.63595370E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
225.000000	+2.64564239E+01	+2.88785086E+01	+1.57777577E+00	+5.58784542E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
227.500000	+2.63107693E+01	+2.87668011E+01	+1.59169413E+00	+5.54727008E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
230.000000	+2.61691948E+01	+2.86593996E+01	+1.60551212E+00	+5.49241460E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
232.500000	+2.60316833E+01	+2.85560975E+01	+1.61915620E+00	+5.42233252E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
235.000000	+2.58982834E+01	+2.84569253E+01	+1.63262378E+00	+5.36727037E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
237.500000	+2.57690287E+01	+2.83621062E+01	+1.64599256E+00	+5.32611767E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
240.000000	+2.56438365E+01	+2.82715319E+01	+1.65925437E+00	+5.26914931E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
242.500000	+2.55226218E+01	+2.81849237E+01	+1.67233830E+00	+5.20383870E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
245.000000	+2.54053810E+01	+2.81023442E+01	+1.68527356E+00	+5.16145477E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
247.500000	+2.52920739E+01	+2.80239768E+01	+1.69814558E+00	+5.13615452E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
62.500000	+2.97579675E+01	+3.08203052E+01	+7.53619100E-01	+7.60575984E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
63.750000	+2.98905441E+01	+3.09539332E+01	+7.54608254E-01	+8.22070321E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
65.000000	+3.00215138E+01	+3.10860371E+01	+7.55674276E-01	+8.83947325E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
66.250000	+3.01507871E+01	+3.12165287E+01	+7.56818123E-01	+9.46673038E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
67.500000	+3.02782746E+01	+3.13453203E+01	+7.58040959E-01	+1.01036716E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
68.750000	+3.04038871E+01	+3.14723241E+01	+7.59344041E-01	+1.07500739E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
70.000000	+3.05275351E+01	+3.15974523E+01	+7.60728477E-01	+1.14043685E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
71.250000	+3.06491297E+01	+3.17206172E+01	+7.62195133E-01	+1.20652787E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
72.500000	+3.07685828E+01	+3.18417321E+01	+7.63744797E-01	+1.27334964E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
73.750000	+3.08858075E+01	+3.19607115E+01	+7.65378507E-01	+1.34118003E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
75.000000	+3.10007174E+01	+3.20774710E+01	+7.67097747E-01	+1.41034498E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
76.250000	+3.11132261E+01	+3.21919267E+01	+7.68904369E-01	+1.48102266E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
77.500000	+3.12232474E+01	+3.23039951E+01	+7.70800304E-01	+1.55317932E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
78.750000	+3.13306957E+01	+3.24135930E+01	+7.72787318E-01	+1.62669217E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
80.000000	+3.14354866E+01	+3.25206383E+01	+7.74867034E-01	+1.70156491E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
81.250000	+3.15375375E+01	+3.26250511E+01	+7.77041230E-01	+1.77807128E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
82.500000	+3.16367676E+01	+3.27267538E+01	+7.79312212E-01	+1.85671553E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
83.750000	+3.17330976E+01	+3.28256710E+01	+7.81683019E-01	+1.93802762E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
85.000000	+3.18264492E+01	+3.29217292E+01	+7.84157281E-01	+2.02232323E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
86.250000	+3.19167451E+01	+3.30148564E+01	+7.86738827E-01	+2.10958449E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
87.500000	+3.20039098E+01	+3.31049816E+01	+7.89431243E-01	+2.19954198E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
88.750000	+3.20878700E+01	+3.31920362E+01	+7.92237682E-01	+2.29190934E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
90.000000	+3.21685556E+01	+3.32759544E+01	+7.95161016E-01	+2.38662229E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
91.250000	+3.22459003E+01	+3.33566742E+01	+7.98204237E-01	+2.48393064E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
92.500000	+3.23198413E+01	+3.34341382E+01	+8.01370843E-01	+2.58429235E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
93.750000	+3.23903191E+01	+3.35082928E+01	+8.04664968E-01	+2.68815045E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
95.000000	+3.24572771E+01	+3.35790878E+01	+8.08091219E-01	+2.79573966E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
96.250000	+3.25206616E+01	+3.36464765E+01	+8.11654317E-01	+2.90702445E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
97.500000	+3.25804220E+01	+3.37104152E+01	+8.15358780E-01	+3.02176020E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
98.750000	+3.26365119E+01	+3.37708639E+01	+8.19208718E-01	+3.13959164E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
100.000000	+3.26888890E+01	+3.38277863E+01	+8.23207759E-01	+3.26011435E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
101.250000	+3.27375159E+01	+3.38811509E+01	+8.27359004E-01	+3.38289682E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
102.500000	+3.27823606E+01	+3.39309308E+01	+8.31665001E-01	+3.50750943E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
103.750000	+3.28233967E+01	+3.39771041E+01	+8.36127777E-01	+3.63358690E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
105.000000	+3.28606033E+01	+3.40196545E+01	+8.40748968E-01	+3.76089384E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
106.250000	+3.28939652E+01	+3.40585712E+01	+8.45530012E-01	+3.88933735E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
107.500000	+3.29234722E+01	+3.40938483E+01	+8.50472312E-01	+4.01890535E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
108.750000	+3.29491186E+01	+3.41254847E+01	+8.55577275E-01	+4.14956359E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
110.000000	+3.29709030E+01	+3.41534836E+01	+8.60846221E-01	+4.28116203E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
111.250000	+3.29888284E+01	+3.41778526E+01	+8.66280180E-01	+4.41337326E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
112.500000	+3.30029031E+01	+3.41986039E+01	+8.71879654E-01	+4.54565977E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
113.750000	+3.30131405E+01	+3.42157540E+01	+8.77644330E-01	+4.67727899E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
115.000000	+3.30195597E+01	+3.42293242E+01	+8.83572851E-01	+4.80736272E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
116.250000	+3.30221856E+01	+3.42393398E+01	+8.89662737E-01	+4.93508983E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
117.500000	+3.30210480E+01	+3.42458307E+01	+8.95910576E-01	+5.05989343E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
118.750000	+3.30161820E+01	+3.42488307E+01	+9.02312470E-01	+5.18157303E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
120.000000	+3.30076267E+01	+3.42483784E+01	+9.08864508E-01	+5.30021031E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
121.250000	+3.29954255E+01	+3.42445162E+01	+9.15562996E-01	+5.41592173E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
122.500000	+3.29796257E+01	+3.42372911E+01	+9.22404313E-01	+5.52861602E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
123.750000	+3.29602788E+01	+3.42267537E+01	+9.29384536E-01	+5.63974133E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
31.250000	+2.61942921E+01	+2.72512941E+01	+7.48583710E-01	-1.50885231E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
31.875000	+2.62650463E+01	+2.73219465E+01	+7.48487477E-01	-1.57057442E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
32.500000	+2.63360485E+01	+2.73928430E+01	+7.48387388E-01	-1.62121932E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
33.125000	+2.64072817E+01	+2.74639677E+01	+7.48284825E-01	-1.65048824E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
33.750000	+2.64787290E+01	+2.75353054E+01	+7.48181077E-01	-1.66015766E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
34.375000	+2.65503740E+01	+2.76068407E+01	+7.48077305E-01	-1.65227944E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
35.000000	+2.66222006E+01	+2.76785589E+01	+7.47974542E-01	-1.62884553E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
35.625000	+2.66941934E+01	+2.77504451E+01	+7.47873700E-01	-1.59148696E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
36.250000	+2.67663372E+01	+2.78224853E+01	+7.47775606E-01	-1.54129035E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
36.875000	+2.68386173E+01	+2.78946655E+01	+7.47681038E-01	-1.47877323E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
37.500000	+2.69110192E+01	+2.79669721E+01	+7.47590759E-01	-1.40401051E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
38.125000	+2.69835289E+01	+2.80393918E+01	+7.47505537E-01	-1.31686215E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
38.750000	+2.70561323E+01	+2.81119114E+01	+7.47426151E-01	-1.21722782E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
39.375000	+2.71288155E+01	+2.81845178E+01	+7.47353384E-01	-1.10525358E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
40.000000	+2.72015648E+01	+2.82571980E+01	+7.47287995E-01	-9.81436360E-05	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
40.625000	+2.72743663E+01	+2.83299391E+01	+7.47230704E-01	-8.46606587E-05	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
41.250000	+2.73472066E+01	+2.84027281E+01	+7.47182169E-01	-7.01805918E-05	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
41.875000	+2.74200721E+01	+2.84755523E+01	+7.47142978E-01	-5.48106208E-05	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
42.500000	+2.74929497E+01	+2.85483989E+01	+7.47113656E-01	-3.86428386E-05	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
43.125000	+2.75658264E+01	+2.86212555E+01	+7.47094675E-01	-2.17414843E-05	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
43.750000	+2.76386893E+01	+2.86941098E+01	+7.47086479E-01	-4.13884425E-06	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
44.375000	+2.77115259E+01	+2.87669497E+01	+7.47089501E-01	+1.41597045E-05	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
45.000000	+2.77843237E+01	+2.88397630E+01	+7.47104178E-01	+3.31637599E-05	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
45.625000	+2.78570703E+01	+2.89125378E+01	+7.47130956E-01	+5.28831626E-05	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
46.250000	+2.79297533E+01	+2.89852623E+01	+7.47170282E-01	+7.33150463E-05	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
46.875000	+2.80023603E+01	+2.90579245E+01	+7.47222600E-01	+9.44363484E-05	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
47.500000	+2.80748790E+01	+2.91305126E+01	+7.47288328E-01	+1.16203530E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
48.125000	+2.81472972E+01	+2.92030147E+01	+7.47367854E-01	+1.38558974E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
48.750000	+2.82196026E+01	+2.92754191E+01	+7.47461527E-01	+1.61441565E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
49.375000	+2.82917832E+01	+2.93477138E+01	+7.47569656E-01	+1.84797911E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
50.000000	+2.83638269E+01	+2.94198873E+01	+7.47692524E-01	+2.08590724E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
50.625000	+2.84357219E+01	+2.94919278E+01	+7.47830394E-01	+2.32802009E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
51.250000	+2.85074563E+01	+2.95638241E+01	+7.47983526E-01	+2.57430440E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
51.875000	+2.85790186E+01	+2.96355645E+01	+7.48152182E-01	+2.82484131E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
52.500000	+2.86503969E+01	+2.97071376E+01	+7.48336632E-01	+3.07971308E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
53.125000	+2.87215795E+01	+2.97785322E+01	+7.48537147E-01	+3.33891875E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
53.750000	+2.87925549E+01	+2.98497368E+01	+7.48753996E-01	+3.60232420E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
54.375000	+2.88633112E+01	+2.99207400E+01	+7.48987437E-01	+3.86965973E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
55.000000	+2.89338369E+01	+2.99915304E+01	+7.49237704E-01	+4.14056314E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
55.625000	+2.90041204E+01	+3.00620965E+01	+7.49505008E-01	+4.41465238E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
56.250000	+2.90741499E+01	+3.01324272E+01	+7.49789535E-01	+4.69160343E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
56.875000	+2.91439141E+01	+3.02025109E+01	+7.50091458E-01	+4.97120889E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
57.500000	+2.92134014E+01	+3.02723365E+01	+7.50410937E-01	+5.25339963E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
58.125000	+2.92826005E+01	+3.03418927E+01	+7.50748133E-01	+5.53822417E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
58.750000	+2.93514999E+01	+3.04111683E+01	+7.51103215E-01	+5.82579363E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
59.375000	+2.94200884E+01	+3.04801522E+01	+7.51476357E-01	+6.11621041E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
60.000000	+2.94883544E+01	+3.05488333E+01	+7.51867741E-01	+6.40950339E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
60.625000	+2.95562868E+01	+3.06172003E+01	+7.52277545E-01	+6.70558963E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
61.250000	+2.96238740E+01	+3.06852421E+01	+7.52705940E-01	+7.00427408E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
61.875000	+2.96911047E+01	+3.07529475E+01	+7.53153079E-01	+7.30419611E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
15.625000	+2.45692584E+01	+2.56215290E+01	+7.44097507E-01	+1.20774591E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
15.937500	+2.45975331E+01	+2.56501908E+01	+7.44465218E-01	+1.14560406E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
16.250000	+2.46260602E+01	+2.56790846E+01	+7.44813510E-01	+1.08443052E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
16.562500	+2.46548330E+01	+2.57082043E+01	+7.45142987E-01	+1.02523616E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
16.875000	+2.46838449E+01	+2.57375442E+01	+7.45454282E-01	+9.68093235E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
17.187500	+2.47130897E+01	+2.57670986E+01	+7.45748045E-01	+9.13047216E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
17.500000	+2.47425611E+01	+2.57968619E+01	+7.46024937E-01	+8.60115300E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
17.812500	+2.47722531E+01	+2.58268288E+01	+7.46285618E-01	+8.09286609E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
18.125000	+2.48021598E+01	+2.58569940E+01	+7.46530741E-01	+7.60523910E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
18.437500	+2.48322755E+01	+2.58873525E+01	+7.46760945E-01	+7.13766700E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
18.750000	+2.48625944E+01	+2.59178992E+01	+7.46976845E-01	+6.68935387E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
19.062500	+2.48931112E+01	+2.59486294E+01	+7.47179030E-01	+6.25936250E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
19.375000	+2.49238206E+01	+2.59795383E+01	+7.47368055E-01	+5.84666835E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
19.687500	+2.49547174E+01	+2.60106214E+01	+7.47544446E-01	+5.45021415E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
20.000000	+2.49857967E+01	+2.60418741E+01	+7.47708694E-01	+5.06896191E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
20.312500	+2.50170536E+01	+2.60732922E+01	+7.47861256E-01	+4.70193914E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
20.625000	+2.50484837E+01	+2.61048715E+01	+7.48002565E-01	+4.34827695E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
20.937500	+2.50800824E+01	+2.61366080E+01	+7.48133024E-01	+4.00723804E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
21.250000	+2.51118454E+01	+2.61684978E+01	+7.48253017E-01	+3.67823372E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
21.562500	+2.51437685E+01	+2.62005371E+01	+7.48362913E-01	+3.36082955E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
21.875000	+2.51758479E+01	+2.62327223E+01	+7.48463069E-01	+3.05474017E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
22.187500	+2.52080795E+01	+2.62650498E+01	+7.48553835E-01	+2.75981442E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
22.500000	+2.52404597E+01	+2.62975164E+01	+7.48635557E-01	+2.47601253E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
22.812500	+2.52729847E+01	+2.63301186E+01	+7.48708585E-01	+2.20337754E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
23.125000	+2.53056511E+01	+2.63628534E+01	+7.48773269E-01	+1.94200320E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
23.437500	+2.53384553E+01	+2.63957176E+01	+7.48829961E-01	+1.69200096E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
23.750000	+2.53713939E+01	+2.64287081E+01	+7.48879019E-01	+1.45346839E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
24.062500	+2.54044636E+01	+2.64618219E+01	+7.48920802E-01	+1.22646101E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
24.375000	+2.54376611E+01	+2.64950562E+01	+7.48955672E-01	+1.01096944E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
24.687500	+2.54709830E+01	+2.65284081E+01	+7.48983988E-01	+8.06903066E-05	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
25.000000	+2.55044262E+01	+2.65618747E+01	+7.49006104E-01	+6.14080916E-05	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
25.312500	+2.55379876E+01	+2.65954533E+01	+7.49022368E-01	+4.32229995E-05	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
25.625000	+2.55716639E+01	+2.66291410E+01	+7.49033118E-01	+2.60990720E-05	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
25.937500	+2.56054522E+01	+2.66629352E+01	+7.49038680E-01	+9.99286511E-06	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
26.250000	+2.56393494E+01	+2.66968331E+01	+7.49039364E-01	-5.14487367E-06	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
26.562500	+2.56733526E+01	+2.67308321E+01	+7.49035464E-01	-1.93671690E-05	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
26.875000	+2.57074588E+01	+2.67649297E+01	+7.49027259E-01	-3.27285855E-05	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
27.187500	+2.57416653E+01	+2.67991232E+01	+7.49015009E-01	-4.52829780E-05	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
27.500000	+2.57759692E+01	+2.68334101E+01	+7.48998957E-01	-5.70813778E-05	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
27.812500	+2.58103679E+01	+2.68677881E+01	+7.48979333E-01	-6.81701616E-05	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
28.125000	+2.58448586E+01	+2.69022545E+01	+7.48956351E-01	-7.85896156E-05	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
28.437500	+2.58794389E+01	+2.69368072E+01	+7.48930215E-01	-8.83729772E-05	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
28.750000	+2.59141063E+01	+2.69714437E+01	+7.48901118E-01	-9.75459939E-05	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
29.062500	+2.59488581E+01	+2.70061619E+01	+7.48869248E-01	-1.06127002E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
29.375000	+2.59836922E+01	+2.70409595E+01	+7.48834789E-01	-1.14127496E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
29.687500	+2.60186060E+01	+2.70758344E+01	+7.48797919E-01	-1.21553105E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
30.000000	+2.60535973E+01	+2.71107843E+01	+7.48758818E-01	-1.28404912E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
30.312500	+2.60886638E+01	+2.71458073E+01	+7.48717666E-01	-1.34680967E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
30.625000	+2.61238033E+01	+2.71809013E+01	+7.48674642E-01	-1.40377905E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
30.937500	+2.61590134E+01	+2.72160642E+01	+7.48629929E-01	-1.45784369E-04	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
7.812500	+2.39698495E+01	+2.50048000E+01	+7.27500807E-01	+3.07818532E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
7.968750	+2.39792322E+01	+2.50146779E+01	+7.27979196E-01	+3.04519826E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
8.125000	+2.39887481E+01	+2.50246840E+01	+7.28452431E-01	+3.01155429E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
8.281250	+2.39983953E+01	+2.50348160E+01	+7.28920307E-01	+2.97667344E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
8.437500	+2.40081719E+01	+2.50450719E+01	+7.29382642E-01	+2.94070556E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
8.593750	+2.40180761E+01	+2.50554497E+01	+7.29839277E-01	+2.90379211E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
8.750000	+2.40281060E+01	+2.50659473E+01	+7.30290077E-01	+2.86606585E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
8.906250	+2.40382597E+01	+2.50765628E+01	+7.30734923E-01	+2.82765062E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
9.062500	+2.40485354E+01	+2.50872942E+01	+7.31173718E-01	+2.78866119E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
9.218750	+2.40589312E+01	+2.50981396E+01	+7.31606380E-01	+2.74920322E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
9.375000	+2.40694455E+01	+2.51090971E+01	+7.32032844E-01	+2.70937325E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
9.531250	+2.40800765E+01	+2.51201650E+01	+7.32453059E-01	+2.66925891E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
9.687500	+2.40908223E+01	+2.51313414E+01	+7.32866987E-01	+2.62893900E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
9.843750	+2.41016812E+01	+2.51426246E+01	+7.33274602E-01	+2.58848383E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
10.000000	+2.41126516E+01	+2.51540128E+01	+7.33675888E-01	+2.54795553E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
10.156250	+2.41237317E+01	+2.51655043E+01	+7.34070838E-01	+2.50740842E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
10.312500	+2.41349199E+01	+2.51770973E+01	+7.34459453E-01	+2.46688945E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
10.468750	+2.41462144E+01	+2.51887904E+01	+7.34841741E-01	+2.42643870E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
10.625000	+2.41576138E+01	+2.52005818E+01	+7.35217715E-01	+2.38608986E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
10.781250	+2.41691163E+01	+2.52124699E+01	+7.35587394E-01	+2.34587081E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
10.937500	+2.41807204E+01	+2.52244533E+01	+7.35950800E-01	+2.30580416E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
11.093750	+2.41924245E+01	+2.52365302E+01	+7.36307958E-01	+2.26590784E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
11.250000	+2.42042271E+01	+2.52486993E+01	+7.36658896E-01	+2.22619566E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
11.406250	+2.42161266E+01	+2.52609590E+01	+7.37003644E-01	+2.18667792E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
11.562500	+2.42281216E+01	+2.52733078E+01	+7.37342233E-01	+2.14736197E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
11.718750	+2.42402107E+01	+2.52857444E+01	+7.37674695E-01	+2.10825273E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
11.875000	+2.42523923E+01	+2.52982673E+01	+7.38001062E-01	+2.06935329E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
12.031250	+2.42646651E+01	+2.53108752E+01	+7.38321368E-01	+2.03066535E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
12.187500	+2.42770277E+01	+2.53235666E+01	+7.38635645E-01	+1.99218973E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
12.343750	+2.42894787E+01	+2.53363404E+01	+7.38943927E-01	+1.95392680E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
12.500000	+2.43020169E+01	+2.53491950E+01	+7.39246247E-01	+1.91587686E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
12.656250	+2.43146408E+01	+2.53621294E+01	+7.39542639E-01	+1.87804054E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
12.812500	+2.43273493E+01	+2.53751422E+01	+7.39833135E-01	+1.84041903E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
12.968750	+2.43401411E+01	+2.53882323E+01	+7.40117770E-01	+1.80301442E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
13.125000	+2.43530150E+01	+2.54013984E+01	+7.40396577E-01	+1.76582986E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
13.281250	+2.43659697E+01	+2.54146394E+01	+7.40669591E-01	+1.72886974E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
13.437500	+2.43790042E+01	+2.54279542E+01	+7.40936849E-01	+1.69213984E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
13.593750	+2.43921172E+01	+2.54413416E+01	+7.41198385E-01	+1.65564732E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
13.750000	+2.44053077E+01	+2.54548006E+01	+7.41454238E-01	+1.61940086E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
13.906250	+2.44185746E+01	+2.54683300E+01	+7.41704448E-01	+1.58341054E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
14.062500	+2.44319167E+01	+2.54819290E+01	+7.41949054E-01	+1.54768783E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
14.218750	+2.44453331E+01	+2.54955964E+01	+7.42188100E-01	+1.51224554E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
14.375000	+2.44588227E+01	+2.55093313E+01	+7.42421631E-01	+1.47709762E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
14.531250	+2.44723845E+01	+2.55231327E+01	+7.42649693E-01	+1.44225906E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
14.687500	+2.44860175E+01	+2.55369997E+01	+7.42872337E-01	+1.40774573E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
14.843750	+2.44997208E+01	+2.55509314E+01	+7.43089614E-01	+1.37357412E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
15.000000	+2.45134934E+01	+2.55649268E+01	+7.43301579E-01	+1.33976120E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
15.156250	+2.45273343E+01	+2.55789851E+01	+7.43508289E-01	+1.30632419E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
15.312500	+2.45412428E+01	+2.55931055E+01	+7.43709805E-01	+1.27328029E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
15.468750	+2.45552177E+01	+2.56072870E+01	+7.43906189E-01	+1.24043725E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
3.906250	+2.37845881E+01	+2.48067241E+01	+7.15041689E-01	+2.90460516E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
3.984375	+2.37872512E+01	+2.48096203E+01	+7.15269773E-01	+2.93434664E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
4.062500	+2.37899614E+01	+2.48125661E+01	+7.15500180E-01	+2.96343231E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
4.140625	+2.37927182E+01	+2.48155608E+01	+7.15732809E-01	+2.99120806E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
4.218750	+2.37955215E+01	+2.48186043E+01	+7.15967557E-01	+3.01767790E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
4.296875	+2.37983710E+01	+2.48216960E+01	+7.16204321E-01	+3.04284696E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
4.375000	+2.38012664E+01	+2.48248357E+01	+7.16443001E-01	+3.06672149E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
4.453125	+2.38042074E+01	+2.48280228E+01	+7.16683496E-01	+3.08930886E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
4.531250	+2.38071937E+01	+2.48312571E+01	+7.16925706E-01	+3.11061748E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
4.609375	+2.38102250E+01	+2.48345382E+01	+7.17169530E-01	+3.13065684E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
4.687500	+2.38133011E+01	+2.48378656E+01	+7.17414871E-01	+3.14943744E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
4.765625	+2.38164217E+01	+2.48412391E+01	+7.17661630E-01	+3.16697076E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
4.843750	+2.38195864E+01	+2.48446581E+01	+7.17909710E-01	+3.18326927E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
4.921875	+2.38227951E+01	+2.48481223E+01	+7.18159016E-01	+3.19834634E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
5.000000	+2.38260473E+01	+2.48516314E+01	+7.18409452E-01	+3.21221625E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
5.078125	+2.38293430E+01	+2.48551850E+01	+7.18660925E-01	+3.22489417E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
5.156250	+2.38326816E+01	+2.48587826E+01	+7.18913342E-01	+3.23639606E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
5.234375	+2.38360630E+01	+2.48624239E+01	+7.19166612E-01	+3.24673871E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
5.312500	+2.38394870E+01	+2.48661086E+01	+7.19420645E-01	+3.25593965E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
5.390625	+2.38429531E+01	+2.48698362E+01	+7.19675352E-01	+3.26401714E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
5.468750	+2.38464611E+01	+2.48736065E+01	+7.19930647E-01	+3.27099012E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
5.546875	+2.38500108E+01	+2.48774189E+01	+7.20186444E-01	+3.27687819E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
5.625000	+2.38536019E+01	+2.48812733E+01	+7.20442659E-01	+3.28170156E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
5.703125	+2.38572340E+01	+2.48851691E+01	+7.20699210E-01	+3.28548098E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
5.781250	+2.38609070E+01	+2.48891061E+01	+7.20956016E-01	+3.28823775E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
5.859375	+2.38646205E+01	+2.48930838E+01	+7.21212997E-01	+3.28999367E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
5.937500	+2.38683742E+01	+2.48971020E+01	+7.21470077E-01	+3.29077098E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
6.015625	+2.38721680E+01	+2.49011603E+01	+7.21727180E-01	+3.29059231E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
6.093750	+2.38760014E+01	+2.49052583E+01	+7.21984232E-01	+3.28948068E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
6.171875	+2.38798743E+01	+2.49093957E+01	+7.22241162E-01	+3.28745944E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
6.250000	+2.38837864E+01	+2.49135721E+01	+7.22497898E-01	+3.28455222E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
6.328125	+2.38877374E+01	+2.49177872E+01	+7.22754373E-01	+3.28078289E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
6.406250	+2.38917270E+01	+2.49220407E+01	+7.23010520E-01	+3.27617554E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
6.484375	+2.38957550E+01	+2.49263322E+01	+7.23266275E-01	+3.27075442E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
6.562500	+2.38998211E+01	+2.49306615E+01	+7.23521576E-01	+3.26454391E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
6.640625	+2.39039250E+01	+2.49350281E+01	+7.23776360E-01	+3.25756848E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
6.718750	+2.39080665E+01	+2.49394317E+01	+7.24030571E-01	+3.24985267E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
6.796875	+2.39122453E+01	+2.49438721E+01	+7.24284150E-01	+3.24142100E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
6.875000	+2.39164612E+01	+2.49483489E+01	+7.24537043E-01	+3.23229800E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
6.953125	+2.39207139E+01	+2.49528619E+01	+7.24789196E-01	+3.22250812E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
7.031250	+2.39250031E+01	+2.49574106E+01	+7.25040560E-01	+3.21207574E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
7.109375	+2.39293287E+01	+2.49619948E+01	+7.25291083E-01	+3.20102508E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
7.187500	+2.39336902E+01	+2.49666141E+01	+7.25540720E-01	+3.18938023E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
7.265625	+2.39380875E+01	+2.49712684E+01	+7.25789424E-01	+3.17716507E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
7.343750	+2.39425204E+01	+2.49759572E+01	+7.26037152E-01	+3.16440326E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
7.421875	+2.39469885E+01	+2.49806803E+01	+7.26283862E-01	+3.15111822E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
7.500000	+2.39514916E+01	+2.49854374E+01	+7.26529514E-01	+3.13733307E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
7.578125	+2.39560296E+01	+2.49902282E+01	+7.26774070E-01	+3.12307061E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
7.656250	+2.39606020E+01	+2.49950524E+01	+7.27017494E-01	+3.10835334E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
7.734375	+2.39652087E+01	+2.49999098E+01	+7.27259750E-01	+3.09341423E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
1.953125	+2.37340716E+01	+2.47514626E+01	+7.10388629E-01	+1.73443777E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
1.992188	+2.37347664E+01	+2.47522269E+01	+7.10456971E-01	+1.76470901E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
2.031250	+2.37354745E+01	+2.47530057E+01	+7.10526496E-01	+1.79485816E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
2.070312	+2.37361959E+01	+2.47537991E+01	+7.10597195E-01	+1.82476137E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
2.109375	+2.37369306E+01	+2.47546069E+01	+7.10669056E-01	+1.85441517E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
2.148438	+2.37376785E+01	+2.47554291E+01	+7.10742071E-01	+1.88381615E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
2.187500	+2.37384396E+01	+2.47562657E+01	+7.10816229E-01	+1.91296098E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
2.226562	+2.37392140E+01	+2.47571167E+01	+7.10891521E-01	+1.94184638E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
2.265625	+2.37400015E+01	+2.47579820E+01	+7.10967936E-01	+1.97046915E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
2.304688	+2.37408022E+01	+2.47588616E+01	+7.11045464E-01	+1.99882616E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
2.343750	+2.37416160E+01	+2.47597555E+01	+7.11124094E-01	+2.02691434E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
2.382812	+2.37424429E+01	+2.47606635E+01	+7.11203816E-01	+2.05473072E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
2.421875	+2.37432828E+01	+2.47615858E+01	+7.11284620E-01	+2.08227236E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
2.460938	+2.37441358E+01	+2.47625221E+01	+7.11366494E-01	+2.10953644E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
2.500000	+2.37450019E+01	+2.47634726E+01	+7.11449427E-01	+2.13652016E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
2.539062	+2.37458808E+01	+2.47644371E+01	+7.11533410E-01	+2.16322084E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
2.578125	+2.37467728E+01	+2.47654157E+01	+7.11618429E-01	+2.18963584E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
2.617188	+2.37476777E+01	+2.47664082E+01	+7.11704475E-01	+2.21576263E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
2.656250	+2.37485954E+01	+2.47674147E+01	+7.11791536E-01	+2.24159871E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
2.695312	+2.37495261E+01	+2.47684350E+01	+7.11879600E-01	+2.26714171E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
2.734375	+2.37504696E+01	+2.47694693E+01	+7.11968656E-01	+2.29238928E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
2.773438	+2.37514258E+01	+2.47705173E+01	+7.12058693E-01	+2.31733919E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
2.812500	+2.37523949E+01	+2.47715791E+01	+7.12149698E-01	+2.34198927E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
2.851562	+2.37533767E+01	+2.47726547E+01	+7.12241661E-01	+2.36633742E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
2.890625	+2.37543713E+01	+2.47737439E+01	+7.12334568E-01	+2.39038163E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
2.929688	+2.37553785E+01	+2.47748468E+01	+7.12428409E-01	+2.41411995E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
2.968750	+2.37563984E+01	+2.47759633E+01	+7.12523171E-01	+2.43755055E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
3.007812	+2.37574309E+01	+2.47770933E+01	+7.12618843E-01	+2.46067162E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
3.046875	+2.37584759E+01	+2.47782369E+01	+7.12715411E-01	+2.48348147E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
3.085938	+2.37595336E+01	+2.47793939E+01	+7.12812865E-01	+2.50597848E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
3.125000	+2.37606038E+01	+2.47805644E+01	+7.12911191E-01	+2.52816109E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
3.164062	+2.37616865E+01	+2.47817483E+01	+7.13010377E-01	+2.55002786E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
3.203125	+2.37627816E+01	+2.47829454E+01	+7.13110412E-01	+2.57157738E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
3.242188	+2.37638892E+01	+2.47841559E+01	+7.13211282E-01	+2.59280835E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
3.281250	+2.37650092E+01	+2.47853797E+01	+7.13312975E-01	+2.61371955E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
3.320312	+2.37661415E+01	+2.47866166E+01	+7.13415479E-01	+2.63430982E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
3.359375	+2.37672862E+01	+2.47878667E+01	+7.13518780E-01	+2.65457810E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
3.398438	+2.37684432E+01	+2.47891300E+01	+7.13622868E-01	+2.67452338E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
3.437500	+2.37696125E+01	+2.47904062E+01	+7.13727728E-01	+2.69414477E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
3.476562	+2.37707939E+01	+2.47916956E+01	+7.13833348E-01	+2.71344143E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
3.515625	+2.37719876E+01	+2.47929978E+01	+7.13939715E-01	+2.73241261E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
3.554688	+2.37731935E+01	+2.47943131E+01	+7.14046817E-01	+2.75105762E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
3.593750	+2.37744115E+01	+2.47956412E+01	+7.14154642E-01	+2.76937587E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
3.632812	+2.37756416E+01	+2.47969821E+01	+7.14263175E-01	+2.78736684E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
3.671875	+2.37768837E+01	+2.47983358E+01	+7.14372405E-01	+2.80503010E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
3.710938	+2.37781379E+01	+2.47997023E+01	+7.14482318E-01	+2.82236527E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
3.750000	+2.37794041E+01	+2.48010814E+01	+7.14592902E-01	+2.83937207E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
3.789062	+2.37806823E+01	+2.48024733E+01	+7.14704144E-01	+2.85605030E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
3.828125	+2.37819723E+01	+2.48038777E+01	+7.14816031E-01	+2.87239981E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03
3.867188	+2.37832743E+01	+2.48052946E+01	+7.14928550E-01	+2.88858495E-03	+2.62452721E+01	-2.60056889E-02	-1.00921272E+03	+5.39610613E-01	+4.60389387E-01	+2.46710504E+01	-2.45664107E-02	-1.00425946E+03


==> anc/otoc_to_plot_free_M900_L1.1225_n500_beta5.0000.dat <==
300.000000	+8.87466979E+01	+1.03338000E+02	+3.37357276E+00	+3.56433053E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
306.000000	+8.83224011E+01	+1.03221200E+02	+3.39442778E+00	+3.38734244E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
312.000000	+8.79141215E+01	+1.03110751E+02	+3.41422087E+00	+3.33572898E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
318.000000	+8.75111841E+01	+1.03018460E+02	+3.43445653E+00	+3.44114783E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
324.000000	+8.70983672E+01	+1.02935660E+02	+3.45551464E+00	+3.54148783E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
330.000000	+8.66733271E+01	+1.02853833E+02	+3.47695438E+00	+3.63495140E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
336.000000	+8.62508181E+01	+1.02794212E+02	+3.49913406E+00	+3.67363215E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
342.000000	+8.58323699E+01	+1.02742127E+02	+3.52103797E+00	+3.72293611E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
348.000000	+8.54189445E+01	+1.02718177E+02	+3.54380929E+00	+3.69642592E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
354.000000	+8.50242259E+01	+1.02700935E+02	+3.56539508E+00	+3.64119790E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
360.000000	+8.46601105E+01	+1.02731979E+02	+3.58750367E+00	+3.45752664E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
366.000000	+8.43268993E+01	+1.02752448E+02	+3.60688540E+00	+3.27227333E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
372.000000	+8.40084895E+01	+1.02804108E+02	+3.62677095E+00	+3.22352930E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
378.000000	+8.36966366E+01	+1.02848894E+02	+3.64556775E+00	+3.14505815E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
384.000000	+8.33813438E+01	+1.02899878E+02	+3.66451165E+00	+3.08317237E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
390.000000	+8.30423058E+01	+1.02916431E+02	+3.68256582E+00	+3.09229495E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
396.000000	+8.26653082E+01	+1.02921733E+02	+3.70161919E+00	+3.07115197E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
402.000000	+8.22496660E+01	+1.02869892E+02	+3.71941964E+00	+3.04039228E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
408.000000	+8.18077468E+01	+1.02816869E+02	+3.73810389E+00	+3.05472149E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
414.000000	+8.13464001E+01	+1.02736520E+02	+3.75607630E+00	+2.84138369E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
420.000000	+8.08816552E+01	+1.02619469E+02	+3.77220050E+00	+2.79146381E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
426.000000	+8.04236220E+01	+1.02542395E+02	+3.78957387E+00	+2.71697057E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
432.000000	+7.99933275E+01	+1.02451554E+02	+3.80480414E+00	+2.54513471E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
438.000000	+7.96050615E+01	+1.02409799E+02	+3.82011548E+00	+2.47924639E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
444.000000	+7.92454514E+01	+1.02381870E+02	+3.83455510E+00	+2.46791685E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
450.000000	+7.89168860E+01	+1.02407086E+02	+3.84973048E+00	+2.47478070E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
456.000000	+7.85995439E+01	+1.02433357E+02	+3.86425247E+00	+2.49163044E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
462.000000	+7.82877461E+01	+1.02490898E+02	+3.87963005E+00	+2.51178965E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
468.000000	+7.79589674E+01	+1.02522103E+02	+3.89439395E+00	+2.54472371E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
474.000000	+7.76046255E+01	+1.02558262E+02	+3.91016673E+00	+2.75537835E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
480.000000	+7.72273594E+01	+1.02616240E+02	+3.92745849E+00	+2.67618575E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
486.000000	+7.68322277E+01	+1.02600237E+02	+3.94228096E+00	+2.44640059E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
492.000000	+7.64388800E+01	+1.02584145E+02	+3.95681529E+00	+2.48380410E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
498.000000	+7.60410976E+01	+1.02588700E+02	+3.97208661E+00	+2.41846138E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
504.000000	+7.56317708E+01	+1.02546929E+02	+3.98583683E+00	+2.28132258E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
510.000000	+7.52357764E+01	+1.02520182E+02	+3.99946248E+00	+2.18972297E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
516.000000	+7.48471093E+01	+1.02478883E+02	+4.01211351E+00	+2.10027479E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
522.000000	+7.44737188E+01	+1.02454520E+02	+4.02466578E+00	+2.05023473E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
528.000000	+7.41190377E+01	+1.02439062E+02	+4.03671632E+00	+1.98150798E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
534.000000	+7.37583609E+01	+1.02412465E+02	+4.04844388E+00	+2.06845836E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
540.000000	+7.33824687E+01	+1.02414236E+02	+4.06153782E+00	+2.15937974E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
546.000000	+7.29981726E+01	+1.02404482E+02	+4.07435643E+00	+2.13548715E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
552.000000	+7.26053796E+01	+1.02390724E+02	+4.08716367E+00	+2.12572815E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
558.000000	+7.22230357E+01	+1.02389112E+02	+4.09986517E+00	+1.99596410E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
564.000000	+7.18548816E+01	+1.02362244E+02	+4.11111524E+00	+1.98713990E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
570.000000	+7.14781391E+01	+1.02372191E+02	+4.12371085E+00	+2.19473388E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
576.000000	+7.11033732E+01	+1.02424876E+02	+4.13745204E+00	+2.06948021E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
582.000000	+7.07432233E+01	+1.02414097E+02	+4.14854461E+00	+1.73959187E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
588.000000	+7.03932529E+01	+1.02375468E+02	+4.15832715E+00	+1.81300192E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
594.000000	+7.00629067E+01	+1.02430362E+02	+4.17030064E+00	+2.17816112E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
150.000000	+9.91379639E+01	+1.05155308E+02	+2.48779315E+00	+9.60988287E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
153.000000	+9.88936635E+01	+1.05081534E+02	+2.51573825E+00	+9.02018480E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
156.000000	+9.87075666E+01	+1.05059550E+02	+2.54191426E+00	+8.51210026E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
159.000000	+9.85689685E+01	+1.05081079E+02	+2.56681086E+00	+8.24394519E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
162.000000	+9.84623207E+01	+1.05136397E+02	+2.59137793E+00	+8.21353490E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
165.000000	+9.83702243E+01	+1.05211299E+02	+2.61609207E+00	+8.26005784E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
168.000000	+9.82759204E+01	+1.05289099E+02	+2.64093828E+00	+8.34201404E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
171.000000	+9.81652919E+01	+1.05357491E+02	+2.66614415E+00	+8.40730047E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
174.000000	+9.80299306E+01	+1.05405956E+02	+2.69138208E+00	+8.32628898E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
177.000000	+9.78672794E+01	+1.05427911E+02	+2.71610188E+00	+8.14735596E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
180.000000	+9.76782329E+01	+1.05423787E+02	+2.74026622E+00	+7.92033072E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
183.000000	+9.74635925E+01	+1.05392194E+02	+2.76362387E+00	+7.67344911E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
186.000000	+9.72224702E+01	+1.05332972E+02	+2.78630691E+00	+7.48772231E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
189.000000	+9.69552656E+01	+1.05248193E+02	+2.80855020E+00	+7.24739328E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
192.000000	+9.66653977E+01	+1.05136360E+02	+2.82979127E+00	+6.91647980E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
195.000000	+9.63586886E+01	+1.05003004E+02	+2.85004908E+00	+6.61238643E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
198.000000	+9.60409612E+01	+1.04854759E+02	+2.86946559E+00	+6.31343271E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
201.000000	+9.57158929E+01	+1.04693941E+02	+2.88792968E+00	+6.06762579E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
204.000000	+9.53879894E+01	+1.04528572E+02	+2.90587135E+00	+5.84269172E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
207.000000	+9.50623366E+01	+1.04360702E+02	+2.92298583E+00	+5.55774181E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
210.000000	+9.47435047E+01	+1.04194033E+02	+2.93921780E+00	+5.35251270E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
213.000000	+9.44368648E+01	+1.04038695E+02	+2.95510090E+00	+5.15438715E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
216.000000	+9.41454451E+01	+1.03892810E+02	+2.97014412E+00	+4.92889455E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
219.000000	+9.38719056E+01	+1.03761935E+02	+2.98467427E+00	+4.81589238E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
222.000000	+9.36196275E+01	+1.03652754E+02	+2.99903947E+00	+4.62912941E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
225.000000	+9.33895112E+01	+1.03558084E+02	+3.01244905E+00	+4.43114900E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
228.000000	+9.31828560E+01	+1.03486310E+02	+3.02562637E+00	+4.41262668E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
231.000000	+9.29992711E+01	+1.03440660E+02	+3.03892481E+00	+4.32828729E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
234.000000	+9.28358632E+01	+1.03410400E+02	+3.05159609E+00	+4.28792305E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
237.000000	+9.26907651E+01	+1.03404271E+02	+3.06465235E+00	+4.48808920E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
240.000000	+9.25592311E+01	+1.03422393E+02	+3.07852463E+00	+4.62656847E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
243.000000	+9.24341001E+01	+1.03449173E+02	+3.09241176E+00	+4.75621500E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
246.000000	+9.23088536E+01	+1.03486487E+02	+3.10706192E+00	+5.09965567E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
249.000000	+9.21779041E+01	+1.03535225E+02	+3.12300969E+00	+5.35562345E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
252.000000	+9.20386586E+01	+1.03581304E+02	+3.13919566E+00	+5.37278017E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
255.000000	+9.18903745E+01	+1.03619783E+02	+3.15524637E+00	+5.42907325E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
258.000000	+9.17329746E+01	+1.03657806E+02	+3.17177010E+00	+5.56132382E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
261.000000	+9.15660051E+01	+1.03693402E+02	+3.18861431E+00	+5.57796251E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
264.000000	+9.13870733E+01	+1.03717756E+02	+3.20523787E+00	+5.53308818E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
267.000000	+9.11949058E+01	+1.03731673E+02	+3.22181284E+00	+5.51718028E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
270.000000	+9.09914973E+01	+1.03737195E+02	+3.23834095E+00	+5.43681897E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
273.000000	+9.07790457E+01	+1.03731517E+02	+3.25443376E+00	+5.27935609E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
276.000000	+9.05590730E+01	+1.03714968E+02	+3.27001709E+00	+5.07424912E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
279.000000	+9.03342783E+01	+1.03687158E+02	+3.28487925E+00	+4.82177053E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
282.000000	+9.01061357E+01	+1.03648198E+02	+3.29894771E+00	+4.65443701E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
285.000000	+8.98752453E+01	+1.03606282E+02	+3.31280587E+00	+4.58059080E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
288.000000	+8.96445749E+01	+1.03563982E+02	+3.32643126E+00	+4.36339446E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
291.000000	+8.94155833E+01	+1.03510850E+02	+3.33898624E+00	+4.03544819E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
294.000000	+8.91881799E+01	+1.03448727E+02	+3.35064395E+00	+3.88086710E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
297.000000	+8.89648368E+01	+1.03392166E+02	+3.36227144E+00	+3.87079652E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
75.000000	+1.26954261E+02	+1.29783607E+02	+1.73319274E+00	+1.02884189E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
76.500000	+1.26485959E+02	+1.29357612E+02	+1.74803506E+00	+9.50133444E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
78.000000	+1.25978375E+02	+1.28889529E+02	+1.76169675E+00	+8.77801663E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
79.500000	+1.25435919E+02	+1.28384198E+02	+1.77436911E+00	+8.20902325E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
81.000000	+1.24862367E+02	+1.27846104E+02	+1.78632382E+00	+7.84358541E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
82.500000	+1.24260677E+02	+1.27279154E+02	+1.79789987E+00	+7.71485118E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
84.000000	+1.23632913E+02	+1.26686513E+02	+1.80946837E+00	+7.82505510E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
85.500000	+1.22980344E+02	+1.26070520E+02	+1.82137503E+00	+8.13506983E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
87.000000	+1.22303719E+02	+1.25432760E+02	+1.83387358E+00	+8.56652593E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
88.500000	+1.21603686E+02	+1.24774307E+02	+1.84707461E+00	+9.01967518E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
90.000000	+1.20881240E+02	+1.24096105E+02	+1.86093261E+00	+9.40126403E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
91.500000	+1.20138071E+02	+1.23399388E+02	+1.87527840E+00	+9.65067567E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
93.000000	+1.19376729E+02	+1.22686032E+02	+1.88988463E+00	+9.75424876E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
94.500000	+1.18600548E+02	+1.21958711E+02	+1.90454115E+00	+9.74419189E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
96.000000	+1.17813377E+02	+1.21220847E+02	+1.91911721E+00	+9.68378040E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
97.500000	+1.17019189E+02	+1.20476342E+02	+1.93359249E+00	+9.64303711E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
99.000000	+1.16221696E+02	+1.19729180E+02	+1.94804632E+00	+9.67186226E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
100.500000	+1.15424086E+02	+1.18983020E+02	+1.96260807E+00	+9.78098919E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
102.000000	+1.14628960E+02	+1.18240889E+02	+1.97738929E+00	+9.94048729E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
103.500000	+1.13838469E+02	+1.17505133E+02	+1.99242954E+00	+1.00975000E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
105.000000	+1.13054583E+02	+1.16777601E+02	+2.00768179E+00	+1.02039237E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
106.500000	+1.12279357E+02	+1.16060000E+02	+2.02304131E+00	+1.02394740E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
108.000000	+1.11515071E+02	+1.15354229E+02	+2.03840021E+00	+1.02194882E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
109.500000	+1.10764183E+02	+1.14662530E+02	+2.05369977E+00	+1.01852651E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
111.000000	+1.10029131E+02	+1.13987408E+02	+2.06895600E+00	+1.01820438E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
112.500000	+1.09312096E+02	+1.13331360E+02	+2.08424590E+00	+1.02347097E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
114.000000	+1.08614856E+02	+1.12696554E+02	+2.09966013E+00	+1.03340386E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
115.500000	+1.07938808E+02	+1.12084629E+02	+2.11524802E+00	+1.04433087E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
117.000000	+1.07285126E+02	+1.11496728E+02	+2.13099006E+00	+1.05234540E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
118.500000	+1.06654944E+02	+1.10933738E+02	+2.14681838E+00	+1.05604519E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
120.000000	+1.06049410E+02	+1.10396576E+02	+2.16267142E+00	+1.05745815E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
121.500000	+1.05469590E+02	+1.09886300E+02	+2.17854213E+00	+1.06041995E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
123.000000	+1.04916279E+02	+1.09403964E+02	+2.19448401E+00	+1.06768276E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
124.500000	+1.04389861E+02	+1.08950330E+02	+2.21057261E+00	+1.07899430E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
126.000000	+1.03890327E+02	+1.08525653E+02	+2.22685384E+00	+1.09150242E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
127.500000	+1.03417422E+02	+1.08129695E+02	+2.24331768E+00	+1.10194874E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
129.000000	+1.02970814E+02	+1.07761939E+02	+2.25991230E+00	+1.10882820E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
130.500000	+1.02550162E+02	+1.07421825E+02	+2.27658253E+00	+1.11297530E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
132.000000	+1.02155055E+02	+1.07108852E+02	+2.29330156E+00	+1.11639692E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
133.500000	+1.01784919E+02	+1.06822506E+02	+2.31007443E+00	+1.12037153E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
135.000000	+1.01438981E+02	+1.06562111E+02	+2.32691271E+00	+1.12420591E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
136.500000	+1.01116351E+02	+1.06326734E+02	+2.34380061E+00	+1.12556229E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
138.000000	+1.00816156E+02	+1.06115231E+02	+2.36067958E+00	+1.12211192E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
139.500000	+1.00537633E+02	+1.05926401E+02	+2.37746397E+00	+1.11316203E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
141.000000	+1.00280128E+02	+1.05759154E+02	+2.39407444E+00	+1.09990400E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
142.500000	+1.00043015E+02	+1.05612563E+02	+2.41046109E+00	+1.08412011E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
144.000000	+9.98256095E+01	+1.05485762E+02	+2.42659804E+00	+1.06651183E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
145.500000	+9.96271534E+01	+1.05377783E+02	+2.44245644E+00	+1.04620213E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
147.000000	+9.94468676E+01	+1.05287487E+02	+2.45798411E+00	+1.02192308E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
148.500000	+9.92840231E+01	+1.05213684E+02	+2.47311414E+00	+9.95414296E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
37.500000	+1.18955029E+02	+1.20687183E+02	+1.24251250E+00	+6.43468938E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
38.250000	+1.19443880E+02	+1.21184753E+02	+1.24753384E+00	+6.95555301E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
39.000000	+1.19924870E+02	+1.21675190E+02	+1.25294583E+00	+7.47422959E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
39.750000	+1.20397573E+02	+1.22158073E+02	+1.25874519E+00	+7.98788677E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
40.500000	+1.20861559E+02	+1.22632977E+02	+1.26492766E+00	+8.49469399E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
41.250000	+1.21316395E+02	+1.23099471E+02	+1.27148723E+00	+8.99214063E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
42.000000	+1.21761648E+02	+1.23557121E+02	+1.27841587E+00	+9.47784415E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
42.750000	+1.22196885E+02	+1.24005491E+02	+1.28570399E+00	+9.95020158E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
43.500000	+1.22621675E+02	+1.24444147E+02	+1.29334117E+00	+1.04086299E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
44.250000	+1.23035592E+02	+1.24872658E+02	+1.30131694E+00	+1.08533457E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
45.000000	+1.23438214E+02	+1.25290599E+02	+1.30962119E+00	+1.12848341E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
45.750000	+1.23829122E+02	+1.25697550E+02	+1.31824419E+00	+1.17032694E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
46.500000	+1.24207899E+02	+1.26093089E+02	+1.32717610E+00	+1.21081348E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
47.250000	+1.24574129E+02	+1.26476801E+02	+1.33640639E+00	+1.24981758E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
48.000000	+1.24927401E+02	+1.26848268E+02	+1.34592336E+00	+1.28716655E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
48.750000	+1.25267310E+02	+1.27207074E+02	+1.35571389E+00	+1.32268326E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
49.500000	+1.25593454E+02	+1.27552811E+02	+1.36576361E+00	+1.35622590E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
50.250000	+1.25905443E+02	+1.27885074E+02	+1.37605728E+00	+1.38770912E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
51.000000	+1.26202897E+02	+1.28203467E+02	+1.38657925E+00	+1.41710127E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
51.750000	+1.26485446E+02	+1.28507607E+02	+1.39731380E+00	+1.44440252E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
52.500000	+1.26752736E+02	+1.28797123E+02	+1.40824528E+00	+1.46961582E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
53.250000	+1.27004423E+02	+1.29071655E+02	+1.41935803E+00	+1.49272300E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
54.000000	+1.27240181E+02	+1.29330860E+02	+1.43063613E+00	+1.51367366E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
54.750000	+1.27459700E+02	+1.29574406E+02	+1.44206314E+00	+1.53238747E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
55.500000	+1.27662690E+02	+1.29801982E+02	+1.45362194E+00	+1.54876465E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
56.250000	+1.27848884E+02	+1.30013293E+02	+1.46529461E+00	+1.56269736E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
57.000000	+1.28018039E+02	+1.30208069E+02	+1.47706240E+00	+1.57407678E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
57.750000	+1.28169939E+02	+1.30386060E+02	+1.48890576E+00	+1.58279494E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
58.500000	+1.28304399E+02	+1.30547046E+02	+1.50080433E+00	+1.58874453E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
59.250000	+1.28421265E+02	+1.30690834E+02	+1.51273693E+00	+1.59182155E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
60.000000	+1.28520418E+02	+1.30817259E+02	+1.52468165E+00	+1.59193383E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
60.750000	+1.28601775E+02	+1.30926191E+02	+1.53661594E+00	+1.58901479E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
61.500000	+1.28665288E+02	+1.31017531E+02	+1.54851687E+00	+1.58303759E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
62.250000	+1.28710949E+02	+1.31091220E+02	+1.56036150E+00	+1.57402304E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
63.000000	+1.28738792E+02	+1.31147234E+02	+1.57212722E+00	+1.56203576E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
63.750000	+1.28748891E+02	+1.31185591E+02	+1.58379204E+00	+1.54716758E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
64.500000	+1.28741360E+02	+1.31206350E+02	+1.59533473E+00	+1.52951236E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
65.250000	+1.28716360E+02	+1.31209612E+02	+1.60673472E+00	+1.50914061E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
66.000000	+1.28674095E+02	+1.31195521E+02	+1.61797184E+00	+1.48608339E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
66.750000	+1.28614813E+02	+1.31164265E+02	+1.62902597E+00	+1.46033265E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
67.500000	+1.28538806E+02	+1.31116073E+02	+1.63987683E+00	+1.43185964E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
68.250000	+1.28446415E+02	+1.31051217E+02	+1.65050387E+00	+1.40064738E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
69.000000	+1.28338024E+02	+1.30970012E+02	+1.66088654E+00	+1.36672855E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
69.750000	+1.28214063E+02	+1.30872817E+02	+1.67100480E+00	+1.33021859E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
70.500000	+1.28075003E+02	+1.30760035E+02	+1.68083982E+00	+1.29133607E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
71.250000	+1.27921355E+02	+1.30632111E+02	+1.69037484E+00	+1.25040644E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
72.000000	+1.27753664E+02	+1.30489532E+02	+1.69959592E+00	+1.20785079E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
72.750000	+1.27572506E+02	+1.30332822E+02	+1.70849260E+00	+1.16416490E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
73.500000	+1.27378476E+02	+1.30162539E+02	+1.71705839E+00	+1.11989603E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
74.250000	+1.27172188E+02	+1.29979265E+02	+1.72529104E+00	+1.07547750E-02	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
18.750000	+1.05448597E+02	+1.07184028E+02	+1.24440345E+00	-5.80454250E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
19.125000	+1.05719904E+02	+1.07451620E+02	+1.24226022E+00	-5.62604125E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
19.500000	+1.05992104E+02	+1.07720228E+02	+1.24018392E+00	-5.44412315E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
19.875000	+1.06265129E+02	+1.07989789E+02	+1.23817713E+00	-5.25618561E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
20.250000	+1.06538911E+02	+1.08260237E+02	+1.23624178E+00	-5.06379060E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
20.625000	+1.06813384E+02	+1.08531507E+02	+1.23437928E+00	-4.86829663E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
21.000000	+1.07088481E+02	+1.08803533E+02	+1.23259056E+00	-4.67073892E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
21.375000	+1.07364137E+02	+1.09076252E+02	+1.23087623E+00	-4.47175517E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
21.750000	+1.07640291E+02	+1.09349601E+02	+1.22923674E+00	-4.27156124E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
22.125000	+1.07916882E+02	+1.09623520E+02	+1.22767256E+00	-4.06997589E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
22.500000	+1.08193852E+02	+1.09897952E+02	+1.22618426E+00	-3.86648788E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
22.875000	+1.08471147E+02	+1.10172843E+02	+1.22477269E+00	-3.66035514E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
23.250000	+1.08748711E+02	+1.10448139E+02	+1.22343900E+00	-3.45072268E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
23.625000	+1.09026491E+02	+1.10723789E+02	+1.22218465E+00	-3.23674466E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
24.000000	+1.09304436E+02	+1.10999744E+02	+1.22101144E+00	-3.01769717E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
24.375000	+1.09582492E+02	+1.11275953E+02	+1.21992138E+00	-2.79306939E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
24.750000	+1.09860607E+02	+1.11552367E+02	+1.21891663E+00	-2.56262473E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
25.125000	+1.10138726E+02	+1.11828935E+02	+1.21799941E+00	-2.32642696E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
25.500000	+1.10416794E+02	+1.12105605E+02	+1.21717181E+00	-2.08483053E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
25.875000	+1.10694756E+02	+1.12382325E+02	+1.21643579E+00	-1.83843854E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
26.250000	+1.10972555E+02	+1.12659039E+02	+1.21579299E+00	-1.58803490E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
26.625000	+1.11250134E+02	+1.12935694E+02	+1.21524476E+00	-1.33449982E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
27.000000	+1.11527434E+02	+1.13212231E+02	+1.21479211E+00	-1.07871904E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
27.375000	+1.11804398E+02	+1.13488594E+02	+1.21443572E+00	-8.21497379E-04	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
27.750000	+1.12080968E+02	+1.13764727E+02	+1.21417599E+00	-5.63485869E-04	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
28.125000	+1.12357086E+02	+1.14040571E+02	+1.21401311E+00	-3.05130087E-04	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
28.500000	+1.12632696E+02	+1.14316070E+02	+1.21394714E+00	-4.66441167E-05	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
28.875000	+1.12907744E+02	+1.14591169E+02	+1.21397812E+00	+2.11988206E-04	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
29.250000	+1.13182173E+02	+1.14865814E+02	+1.21410613E+00	+4.70986360E-04	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
29.625000	+1.13455930E+02	+1.15139950E+02	+1.21433136E+00	+7.30724812E-04	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
30.000000	+1.13728962E+02	+1.15413526E+02	+1.21465418E+00	+9.91669714E-04	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
30.375000	+1.14001216E+02	+1.15686489E+02	+1.21507511E+00	+1.25430834E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
30.750000	+1.14272640E+02	+1.15958790E+02	+1.21559491E+00	+1.51907940E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
31.125000	+1.14543182E+02	+1.16230376E+02	+1.21621442E+00	+1.78631170E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
31.500000	+1.14812788E+02	+1.16501199E+02	+1.21693464E+00	+2.05617756E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
31.875000	+1.15081407E+02	+1.16771206E+02	+1.21775656E+00	+2.32866521E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
32.250000	+1.15348985E+02	+1.17040347E+02	+1.21868114E+00	+2.60357220E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
32.625000	+1.15615467E+02	+1.17308569E+02	+1.21970924E+00	+2.88051949E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
33.000000	+1.15880801E+02	+1.17575820E+02	+1.22084153E+00	+3.15898361E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
33.375000	+1.16144929E+02	+1.17842047E+02	+1.22207847E+00	+3.43834256E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
33.750000	+1.16407798E+02	+1.18107194E+02	+1.22342029E+00	+3.71792961E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
34.125000	+1.16669351E+02	+1.18371207E+02	+1.22486692E+00	+3.99708910E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
34.500000	+1.16929533E+02	+1.18634031E+02	+1.22641810E+00	+4.27522784E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
34.875000	+1.17188288E+02	+1.18895610E+02	+1.22807334E+00	+4.55185717E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
35.250000	+1.17445562E+02	+1.19155889E+02	+1.22983200E+00	+4.82662157E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
35.625000	+1.17701298E+02	+1.19414812E+02	+1.23169331E+00	+5.09931167E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
36.000000	+1.17955443E+02	+1.19672324E+02	+1.23365648E+00	+5.36986124E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
36.375000	+1.18207942E+02	+1.19928371E+02	+1.23572070E+00	+5.63832943E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
36.750000	+1.18458742E+02	+1.20182899E+02	+1.23788523E+00	+5.90487122E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
37.125000	+1.18707789E+02	+1.20435854E+02	+1.24014936E+00	+6.17049840E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
9.375000	+9.91450202E+01	+1.01000278E+02	+1.31117094E+00	-7.48369635E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
9.562500	+9.92578254E+01	+1.01110471E+02	+1.30976203E+00	-7.54470416E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
9.750000	+9.93713447E+01	+1.01221361E+02	+1.30834168E+00	-7.60246944E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
9.937500	+9.94855719E+01	+1.01332944E+02	+1.30691110E+00	-7.65348845E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
10.125000	+9.96005000E+01	+1.01445214E+02	+1.30547162E+00	-7.69730493E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
10.312500	+9.97161217E+01	+1.01558169E+02	+1.30402462E+00	-7.73359573E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
10.500000	+9.98324287E+01	+1.01671801E+02	+1.30257152E+00	-7.76217090E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
10.687500	+9.99494121E+01	+1.01786105E+02	+1.30111380E+00	-7.78297074E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
10.875000	+1.00067062E+02	+1.01901074E+02	+1.29965291E+00	-7.79606002E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
11.062500	+1.00185368E+02	+1.02016699E+02	+1.29819028E+00	-7.80161957E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
11.250000	+1.00304318E+02	+1.02132971E+02	+1.29672730E+00	-7.79993573E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
11.437500	+1.00423900E+02	+1.02249882E+02	+1.29526530E+00	-7.79138791E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
11.625000	+1.00544101E+02	+1.02367420E+02	+1.29380553E+00	-7.77643460E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
11.812500	+1.00664909E+02	+1.02485574E+02	+1.29234914E+00	-7.75559831E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
12.000000	+1.00786308E+02	+1.02604332E+02	+1.29089718E+00	-7.72944990E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
12.187500	+1.00908286E+02	+1.02723681E+02	+1.28945060E+00	-7.69859253E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
12.375000	+1.01030826E+02	+1.02843609E+02	+1.28801021E+00	-7.66364580E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
12.562500	+1.01153916E+02	+1.02964102E+02	+1.28657673E+00	-7.62523034E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
12.750000	+1.01277539E+02	+1.03085146E+02	+1.28515075E+00	-7.58395326E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
12.937500	+1.01401683E+02	+1.03206728E+02	+1.28373275E+00	-7.54039476E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
13.125000	+1.01526331E+02	+1.03328834E+02	+1.28232310E+00	-7.49509610E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
13.312500	+1.01651472E+02	+1.03451451E+02	+1.28092209E+00	-7.44854929E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
13.500000	+1.01777090E+02	+1.03574565E+02	+1.27952989E+00	-7.40118848E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
13.687500	+1.01903173E+02	+1.03698163E+02	+1.27814664E+00	-7.35338336E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
13.875000	+1.02029708E+02	+1.03822233E+02	+1.27677238E+00	-7.30543454E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
14.062500	+1.02156684E+02	+1.03946763E+02	+1.27540710E+00	-7.25757086E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
14.250000	+1.02284088E+02	+1.04071741E+02	+1.27405079E+00	-7.20994870E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
14.437500	+1.02411911E+02	+1.04197157E+02	+1.27270337E+00	-7.16265324E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
14.625000	+1.02540141E+02	+1.04322998E+02	+1.27136479E+00	-7.11570134E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
14.812500	+1.02668769E+02	+1.04449257E+02	+1.27003498E+00	-7.06904610E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
15.000000	+1.02797785E+02	+1.04575923E+02	+1.26871390E+00	-7.02258272E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
15.187500	+1.02927183E+02	+1.04702989E+02	+1.26740151E+00	-6.97615567E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
15.375000	+1.03056952E+02	+1.04830444E+02	+1.26609784E+00	-6.92956659E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
15.562500	+1.03187086E+02	+1.04958283E+02	+1.26480293E+00	-6.88258302E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
15.750000	+1.03317577E+02	+1.05086498E+02	+1.26351687E+00	-6.83494745E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
15.937500	+1.03448418E+02	+1.05215082E+02	+1.26223982E+00	-6.78638655E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
16.125000	+1.03579603E+02	+1.05344028E+02	+1.26097198E+00	-6.73662035E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
16.312500	+1.03711124E+02	+1.05473330E+02	+1.25971359E+00	-6.68537100E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
16.500000	+1.03842976E+02	+1.05602983E+02	+1.25846496E+00	-6.63237112E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
16.687500	+1.03975153E+02	+1.05732981E+02	+1.25722645E+00	-6.57737127E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
16.875000	+1.04107646E+02	+1.05863318E+02	+1.25599845E+00	-6.52014667E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
17.062500	+1.04240452E+02	+1.05993988E+02	+1.25478140E+00	-6.46050281E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
17.250000	+1.04373562E+02	+1.06124985E+02	+1.25357576E+00	-6.39827995E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
17.437500	+1.04506970E+02	+1.06256304E+02	+1.25238204E+00	-6.33335645E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
17.625000	+1.04640670E+02	+1.06387939E+02	+1.25120075E+00	-6.26565085E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
17.812500	+1.04774655E+02	+1.06519883E+02	+1.25003242E+00	-6.19512277E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
18.000000	+1.04908918E+02	+1.06652132E+02	+1.24887758E+00	-6.12177257E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
18.187500	+1.05043451E+02	+1.06784677E+02	+1.24773676E+00	-6.04563994E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
18.375000	+1.05178247E+02	+1.06917513E+02	+1.24661047E+00	-5.96680141E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
18.562500	+1.05313298E+02	+1.07050632E+02	+1.24549921E+00	-5.88663347E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
4.687500	+9.66025230E+01	+9.85167160E+01	+1.34244328E+00	-6.25325460E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
4.781250	+9.66460982E+01	+9.85591687E+01	+1.34185675E+00	-6.25926393E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
4.875000	+9.66901187E+01	+9.86020664E+01	+1.34126966E+00	-6.26475822E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
4.968750	+9.67345702E+01	+9.86453949E+01	+1.34068211E+00	-6.26935665E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
5.062500	+9.67794390E+01	+9.86891406E+01	+1.34009416E+00	-6.27332291E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
5.156250	+9.68247116E+01	+9.87332900E+01	+1.33950586E+00	-6.27691057E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
5.250000	+9.68703750E+01	+9.87778303E+01	+1.33891724E+00	-6.28036209E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
5.343750	+9.69164167E+01	+9.88227489E+01	+1.33832829E+00	-6.28390786E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
5.437500	+9.69628246E+01	+9.88680338E+01	+1.33773901E+00	-6.28776538E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
5.531250	+9.70095872E+01	+9.89136733E+01	+1.33714934E+00	-6.29213849E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
5.625000	+9.70566932E+01	+9.89596561E+01	+1.33655923E+00	-6.29721676E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
5.718750	+9.71041321E+01	+9.90059714E+01	+1.33596861E+00	-6.30317486E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
5.812500	+9.71518936E+01	+9.90526088E+01	+1.33537739E+00	-6.31017218E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
5.906250	+9.71999680E+01	+9.90995584E+01	+1.33478545E+00	-6.31835236E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
6.000000	+9.72483459E+01	+9.91468106E+01	+1.33419269E+00	-6.32784313E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
6.093750	+9.72970186E+01	+9.91943565E+01	+1.33359898E+00	-6.33875603E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
6.187500	+9.73459775E+01	+9.92421872E+01	+1.33300418E+00	-6.35118639E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
6.281250	+9.73952149E+01	+9.92902947E+01	+1.33240813E+00	-6.36521334E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
6.375000	+9.74447231E+01	+9.93386710E+01	+1.33181070E+00	-6.38089984E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
6.468750	+9.74944950E+01	+9.93873088E+01	+1.33121172E+00	-6.39829295E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
6.562500	+9.75445240E+01	+9.94362012E+01	+1.33061102E+00	-6.41742402E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
6.656250	+9.75948038E+01	+9.94853415E+01	+1.33000845E+00	-6.43830907E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
6.750000	+9.76453285E+01	+9.95347234E+01	+1.32940384E+00	-6.46094920E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
6.843750	+9.76960925E+01	+9.95843413E+01	+1.32879702E+00	-6.48533107E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
6.937500	+9.77470908E+01	+9.96341897E+01	+1.32818784E+00	-6.51142746E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
7.031250	+9.77983186E+01	+9.96842635E+01	+1.32757613E+00	-6.53919786E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
7.125000	+9.78497714E+01	+9.97345579E+01	+1.32696174E+00	-6.56858918E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
7.218750	+9.79014450E+01	+9.97850685E+01	+1.32634452E+00	-6.59953642E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
7.312500	+9.79533356E+01	+9.98357913E+01	+1.32572432E+00	-6.63196346E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
7.406250	+9.80054398E+01	+9.98867225E+01	+1.32510102E+00	-6.66578382E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
7.500000	+9.80577543E+01	+9.99378587E+01	+1.32447449E+00	-6.70090156E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
7.593750	+9.81102760E+01	+9.99891966E+01	+1.32384461E+00	-6.73721206E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
7.687500	+9.81630024E+01	+1.00040733E+02	+1.32321126E+00	-6.77460298E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
7.781250	+9.82159307E+01	+1.00092466E+02	+1.32257437E+00	-6.81295508E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
7.875000	+9.82690589E+01	+1.00144393E+02	+1.32193383E+00	-6.85214320E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
7.968750	+9.83223847E+01	+1.00196511E+02	+1.32128959E+00	-6.89203711E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
8.062500	+9.83759064E+01	+1.00248818E+02	+1.32064158E+00	-6.93250249E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
8.156250	+9.84296220E+01	+1.00301314E+02	+1.31998975E+00	-6.97340178E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
8.250000	+9.84835302E+01	+1.00353995E+02	+1.31933406E+00	-7.01459511E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
8.343750	+9.85376294E+01	+1.00406861E+02	+1.31867451E+00	-7.05594121E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
8.437500	+9.85919184E+01	+1.00459910E+02	+1.31801108E+00	-7.09729822E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
8.531250	+9.86463959E+01	+1.00513142E+02	+1.31734377E+00	-7.13852458E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
8.625000	+9.87010609E+01	+1.00566554E+02	+1.31667260E+00	-7.17947985E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
8.718750	+9.87559123E+01	+1.00620147E+02	+1.31599761E+00	-7.22002546E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
8.812500	+9.88109493E+01	+1.00673919E+02	+1.31531885E+00	-7.26002549E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
8.906250	+9.88661708E+01	+1.00727869E+02	+1.31463636E+00	-7.29934740E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
9.000000	+9.89215762E+01	+1.00781998E+02	+1.31395022E+00	-7.33786268E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
9.093750	+9.89771646E+01	+1.00836303E+02	+1.31326051E+00	-7.37544748E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
9.187500	+9.90329352E+01	+1.00890786E+02	+1.31256732E+00	-7.41198323E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
9.281250	+9.90888873E+01	+1.00945444E+02	+1.31187076E+00	-7.44796550E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
2.343750	+9.57063509E+01	+9.76468507E+01	+1.35609274E+00	-4.88858867E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
2.390625	+9.57197032E+01	+9.76597556E+01	+1.35586215E+00	-4.94979796E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
2.437500	+9.57332784E+01	+9.76728779E+01	+1.35562869E+00	-5.01015521E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
2.484375	+9.57470742E+01	+9.76862156E+01	+1.35539245E+00	-5.06881019E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
2.531250	+9.57610885E+01	+9.76997665E+01	+1.35515349E+00	-5.12576730E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
2.578125	+9.57753190E+01	+9.77135287E+01	+1.35491191E+00	-5.18103245E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
2.625000	+9.57897635E+01	+9.77275001E+01	+1.35466777E+00	-5.23461306E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
2.671875	+9.58044198E+01	+9.77416786E+01	+1.35442116E+00	-5.28651807E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
2.718750	+9.58192856E+01	+9.77560621E+01	+1.35417216E+00	-5.33675785E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
2.765625	+9.58343587E+01	+9.77706485E+01	+1.35392084E+00	-5.38534425E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
2.812500	+9.58496367E+01	+9.77854356E+01	+1.35366728E+00	-5.43229052E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
2.859375	+9.58651175E+01	+9.78004214E+01	+1.35341156E+00	-5.47761129E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
2.906250	+9.58807986E+01	+9.78156037E+01	+1.35315376E+00	-5.52132258E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
2.953125	+9.58966778E+01	+9.78309802E+01	+1.35289394E+00	-5.56344170E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
3.000000	+9.59127528E+01	+9.78465490E+01	+1.35263218E+00	-5.60398729E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
3.046875	+9.59290213E+01	+9.78623077E+01	+1.35236857E+00	-5.64297925E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
3.093750	+9.59454809E+01	+9.78782543E+01	+1.35210316E+00	-5.68043867E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
3.140625	+9.59621293E+01	+9.78943865E+01	+1.35183602E+00	-5.71638787E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
3.187500	+9.59789642E+01	+9.79107021E+01	+1.35156724E+00	-5.75085030E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
3.234375	+9.59959833E+01	+9.79271990E+01	+1.35129688E+00	-5.78385053E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
3.281250	+9.60131843E+01	+9.79438750E+01	+1.35102501E+00	-5.81541420E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
3.328125	+9.60305647E+01	+9.79607278E+01	+1.35075169E+00	-5.84556798E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
3.375000	+9.60481224E+01	+9.79777554E+01	+1.35047699E+00	-5.87433952E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
3.421875	+9.60658550E+01	+9.79949554E+01	+1.35020097E+00	-5.90175743E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
3.468750	+9.60837601E+01	+9.80123257E+01	+1.34992370E+00	-5.92785121E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
3.515625	+9.61018355E+01	+9.80298641E+01	+1.34964523E+00	-5.95265121E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
3.562500	+9.61200789E+01	+9.80475685E+01	+1.34936564E+00	-5.97618858E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
3.609375	+9.61384879E+01	+9.80654366E+01	+1.34908496E+00	-5.99849527E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
3.656250	+9.61570603E+01	+9.80834663E+01	+1.34880328E+00	-6.01960390E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
3.703125	+9.61757938E+01	+9.81016554E+01	+1.34852063E+00	-6.03954777E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
3.750000	+9.61946861E+01	+9.81200017E+01	+1.34823707E+00	-6.05836081E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
3.796875	+9.62137351E+01	+9.81385031E+01	+1.34795266E+00	-6.07607752E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
3.843750	+9.62329383E+01	+9.81571575E+01	+1.34766744E+00	-6.09273290E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
3.890625	+9.62522937E+01	+9.81759626E+01	+1.34738146E+00	-6.10836245E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
3.937500	+9.62717989E+01	+9.81949165E+01	+1.34709478E+00	-6.12300206E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
3.984375	+9.62914518E+01	+9.82140169E+01	+1.34680743E+00	-6.13668801E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
4.031250	+9.63112503E+01	+9.82332617E+01	+1.34651946E+00	-6.14945692E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
4.078125	+9.63311920E+01	+9.82526490E+01	+1.34623092E+00	-6.16134566E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
4.125000	+9.63512749E+01	+9.82721765E+01	+1.34594184E+00	-6.17239133E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
4.171875	+9.63714969E+01	+9.82918423E+01	+1.34565226E+00	-6.18263122E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
4.218750	+9.63918557E+01	+9.83116443E+01	+1.34536222E+00	-6.19210272E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
4.265625	+9.64123494E+01	+9.83315804E+01	+1.34507175E+00	-6.20084333E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
4.312500	+9.64329758E+01	+9.83516486E+01	+1.34478089E+00	-6.20889057E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
4.359375	+9.64537329E+01	+9.83718471E+01	+1.34448966E+00	-6.21628193E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
4.406250	+9.64746186E+01	+9.83921736E+01	+1.34419811E+00	-6.22305484E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
4.453125	+9.64956310E+01	+9.84126264E+01	+1.34390625E+00	-6.22924665E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
4.500000	+9.65167680E+01	+9.84332034E+01	+1.34361412E+00	-6.23489451E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
4.546875	+9.65380276E+01	+9.84539028E+01	+1.34332173E+00	-6.24003541E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
4.593750	+9.65594079E+01	+9.84747226E+01	+1.34302911E+00	-6.24470607E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
4.640625	+9.65809070E+01	+9.84956609E+01	+1.34273629E+00	-6.24915075E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.171875	+9.54508207E+01	+9.74002750E+01	+1.36069667E+00	-2.80668452E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.195312	+9.54543622E+01	+9.74036872E+01	+1.36063030E+00	-2.85716446E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.218750	+9.54579710E+01	+9.74071642E+01	+1.36056274E+00	-2.90748782E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.242188	+9.54616467E+01	+9.74107060E+01	+1.36049401E+00	-2.95749575E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.265625	+9.54653893E+01	+9.74143124E+01	+1.36042411E+00	-3.00718371E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.289062	+9.54691986E+01	+9.74179832E+01	+1.36035305E+00	-3.05654729E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.312500	+9.54730745E+01	+9.74217183E+01	+1.36028084E+00	-3.10558213E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.335938	+9.54770166E+01	+9.74255175E+01	+1.36020748E+00	-3.15428397E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.359375	+9.54810249E+01	+9.74293806E+01	+1.36013298E+00	-3.20264861E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.382812	+9.54850992E+01	+9.74333076E+01	+1.36005735E+00	-3.25067198E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.406250	+9.54892393E+01	+9.74372981E+01	+1.35998060E+00	-3.29835008E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.429688	+9.54934449E+01	+9.74413521E+01	+1.35990274E+00	-3.34567897E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.453125	+9.54977160E+01	+9.74454694E+01	+1.35982378E+00	-3.39265484E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.476562	+9.55020523E+01	+9.74496497E+01	+1.35974371E+00	-3.43927394E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.500000	+9.55064535E+01	+9.74538929E+01	+1.35966256E+00	-3.48553264E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.523438	+9.55109196E+01	+9.74581989E+01	+1.35958033E+00	-3.53142737E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.546875	+9.55154503E+01	+9.74625674E+01	+1.35949702E+00	-3.57695469E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.570312	+9.55200455E+01	+9.74669982E+01	+1.35941266E+00	-3.62211121E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.593750	+9.55247048E+01	+9.74714913E+01	+1.35932724E+00	-3.66689367E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.617188	+9.55294281E+01	+9.74760462E+01	+1.35924077E+00	-3.71129889E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.640625	+9.55342152E+01	+9.74806630E+01	+1.35915327E+00	-3.75532378E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.664062	+9.55390658E+01	+9.74853414E+01	+1.35906474E+00	-3.79896535E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.687500	+9.55439798E+01	+9.74900811E+01	+1.35897519E+00	-3.84222072E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.710938	+9.55489570E+01	+9.74948820E+01	+1.35888464E+00	-3.88508709E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.734375	+9.55539970E+01	+9.74997439E+01	+1.35879308E+00	-3.92756177E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.757812	+9.55590998E+01	+9.75046666E+01	+1.35870053E+00	-3.96964215E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.781250	+9.55642650E+01	+9.75096498E+01	+1.35860700E+00	-4.01132574E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.804688	+9.55694924E+01	+9.75146935E+01	+1.35851250E+00	-4.05261012E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.828125	+9.55747819E+01	+9.75197972E+01	+1.35841704E+00	-4.09349302E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.851562	+9.55801331E+01	+9.75249609E+01	+1.35832062E+00	-4.13397221E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.875000	+9.55855459E+01	+9.75301844E+01	+1.35822326E+00	-4.17404560E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.898438	+9.55910200E+01	+9.75354673E+01	+1.35812496E+00	-4.21371118E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.921875	+9.55965552E+01	+9.75408096E+01	+1.35802574E+00	-4.25296705E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.945312	+9.56021512E+01	+9.75462109E+01	+1.35792560E+00	-4.29181142E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.968750	+9.56078078E+01	+9.75516711E+01	+1.35782456E+00	-4.33024257E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
1.992188	+9.56135247E+01	+9.75571899E+01	+1.35772262E+00	-4.36825892E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
2.015625	+9.56193018E+01	+9.75627671E+01	+1.35761980E+00	-4.40585896E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
2.039062	+9.56251387E+01	+9.75684025E+01	+1.35751610E+00	-4.44304130E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
2.062500	+9.56310352E+01	+9.75740958E+01	+1.35741153E+00	-4.47980463E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
2.085938	+9.56369911E+01	+9.75798469E+01	+1.35730611E+00	-4.51614777E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
2.109375	+9.56430061E+01	+9.75856554E+01	+1.35719984E+00	-4.55206962E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
2.132812	+9.56490800E+01	+9.75915212E+01	+1.35709273E+00	-4.58756919E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
2.156250	+9.56552125E+01	+9.75974441E+01	+1.35698479E+00	-4.62264559E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
2.179688	+9.56614033E+01	+9.76034237E+01	+1.35687604E+00	-4.65729803E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
2.203125	+9.56676522E+01	+9.76094598E+01	+1.35676648E+00	-4.69152581E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
2.226562	+9.56739589E+01	+9.76155523E+01	+1.35665613E+00	-4.72532836E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
2.250000	+9.56803232E+01	+9.76217008E+01	+1.35654498E+00	-4.75870517E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
2.273438	+9.56867449E+01	+9.76279051E+01	+1.35643306E+00	-4.79165588E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
2.296875	+9.56932235E+01	+9.76341651E+01	+1.35632037E+00	-4.82418019E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03
2.320312	+9.56997589E+01	+9.76404803E+01	+1.35620693E+00	-4.85649123E-03	+1.00714902E+02	-9.42692172E-02	-1.06837529E+03	+5.18810092E-01	+4.81189908E-01	+9.93967665E+01	-9.31372691E-02	-1.06720722E+03


==> anc/otoc_to_plot_supersymmetric_M100_L1.2634_n20200_beta0.0050.dat <==
0.0000	+1.5122E+03	+1.5186E+03	+2.5486E+00	+3.0134E+02	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0050	+1.5054E+03	+1.5280E+03	+3.8081E+00	+2.0249E+02	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0100	+1.4939E+03	+1.5424E+03	+4.5734E+00	+1.2071E+02	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0150	+1.4821E+03	+1.5574E+03	+5.0153E+00	+7.5054E+01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0200	+1.4702E+03	+1.5728E+03	+5.3240E+00	+5.4026E+01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0250	+1.4593E+03	+1.5886E+03	+5.5555E+00	+4.0747E+01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0300	+1.4504E+03	+1.6047E+03	+5.7314E+00	+3.1290E+01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0350	+1.4439E+03	+1.6208E+03	+5.8684E+00	+2.4713E+01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0400	+1.4396E+03	+1.6370E+03	+5.9786E+00	+2.0128E+01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0450	+1.4371E+03	+1.6534E+03	+6.0697E+00	+1.6794E+01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0500	+1.4363E+03	+1.6698E+03	+6.1465E+00	+1.4304E+01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0550	+1.4369E+03	+1.6865E+03	+6.2127E+00	+1.2325E+01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0600	+1.4390E+03	+1.7032E+03	+6.2698E+00	+1.0565E+01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0650	+1.4426E+03	+1.7200E+03	+6.3184E+00	+8.9674E+00	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0700	+1.4478E+03	+1.7368E+03	+6.3594E+00	+7.5769E+00	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0750	+1.4544E+03	+1.7535E+03	+6.3941E+00	+6.3528E+00	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0800	+1.4623E+03	+1.7702E+03	+6.4230E+00	+5.2257E+00	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0850	+1.4715E+03	+1.7867E+03	+6.4464E+00	+4.2111E+00	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0900	+1.4819E+03	+1.8030E+03	+6.4651E+00	+3.3357E+00	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0950	+1.4933E+03	+1.8192E+03	+6.4798E+00	+2.5362E+00	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.1000	+1.5054E+03	+1.8351E+03	+6.4912E+00	+1.8379E+00	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.1100	+1.5314E+03	+1.8662E+03	+6.5068E+00	+1.2765E+00	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.1200	+1.5581E+03	+1.8962E+03	+6.5167E+00	+9.3853E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.1300	+1.5841E+03	+1.9253E+03	+6.5255E+00	+9.8877E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.1400	+1.6084E+03	+1.9534E+03	+6.5365E+00	+1.2799E+00	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.1500	+1.6305E+03	+1.9805E+03	+6.5511E+00	+1.6805E+00	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.1600	+1.6501E+03	+2.0068E+03	+6.5701E+00	+2.0944E+00	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.1700	+1.6674E+03	+2.0324E+03	+6.5930E+00	+2.4226E+00	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.1800	+1.6829E+03	+2.0573E+03	+6.6186E+00	+2.6044E+00	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.1900	+1.6970E+03	+2.0815E+03	+6.6451E+00	+2.6481E+00	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.2000	+1.7103E+03	+2.1051E+03	+6.6715E+00	+2.5882E+00	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.2100	+1.7232E+03	+2.1281E+03	+6.6969E+00	+2.4618E+00	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.2200	+1.7358E+03	+2.1506E+03	+6.7208E+00	+2.2743E+00	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.2300	+1.7487E+03	+2.1725E+03	+6.7424E+00	+2.0417E+00	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.2400	+1.7619E+03	+2.1939E+03	+6.7616E+00	+1.8038E+00	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.2500	+1.7756E+03	+2.2149E+03	+6.7784E+00	+1.5803E+00	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.2600	+1.7897E+03	+2.2356E+03	+6.7932E+00	+1.3889E+00	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.2700	+1.8040E+03	+2.2558E+03	+6.8062E+00	+1.2172E+00	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.2800	+1.8186E+03	+2.2755E+03	+6.8176E+00	+1.0572E+00	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.2900	+1.8334E+03	+2.2947E+03	+6.8274E+00	+9.2265E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.3000	+1.8482E+03	+2.3135E+03	+6.8360E+00	+8.2715E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.3100	+1.8628E+03	+2.3319E+03	+6.8439E+00	+7.7260E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.3200	+1.8772E+03	+2.3498E+03	+6.8515E+00	+7.5001E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.3300	+1.8913E+03	+2.3675E+03	+6.8589E+00	+7.3733E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.3400	+1.9051E+03	+2.3847E+03	+6.8662E+00	+7.2587E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.3500	+1.9185E+03	+2.4016E+03	+6.8734E+00	+7.2178E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.3600	+1.9314E+03	+2.4181E+03	+6.8806E+00	+7.2457E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.3700	+1.9439E+03	+2.4341E+03	+6.8879E+00	+7.1986E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.3800	+1.9561E+03	+2.4497E+03	+6.8950E+00	+7.0343E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.3900	+1.9678E+03	+2.4649E+03	+6.9020E+00	+7.0093E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.4000	+1.9790E+03	+2.4797E+03	+6.9091E+00	+7.0694E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.4100	+1.9899E+03	+2.4941E+03	+6.9161E+00	+7.1155E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.4200	+2.0003E+03	+2.5081E+03	+6.9233E+00	+7.0789E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.4300	+2.0104E+03	+2.5218E+03	+6.9303E+00	+6.8450E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.4400	+2.0202E+03	+2.5350E+03	+6.9370E+00	+6.6003E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.4500	+2.0297E+03	+2.5479E+03	+6.9435E+00	+6.5134E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.4600	+2.0388E+03	+2.5603E+03	+6.9500E+00	+6.3846E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.4700	+2.0475E+03	+2.5724E+03	+6.9563E+00	+6.1331E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.4800	+2.0560E+03	+2.5840E+03	+6.9623E+00	+5.9132E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.4900	+2.0641E+03	+2.5952E+03	+6.9681E+00	+5.6920E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.5000	+2.0719E+03	+2.6060E+03	+6.9737E+00	+5.5249E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.5100	+2.0794E+03	+2.6164E+03	+6.9791E+00	+5.4291E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.5200	+2.0866E+03	+2.6265E+03	+6.9845E+00	+5.2871E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.5300	+2.0934E+03	+2.6361E+03	+6.9897E+00	+5.1561E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.5400	+2.0998E+03	+2.6453E+03	+6.9948E+00	+5.0620E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.5500	+2.1059E+03	+2.6542E+03	+6.9998E+00	+5.0286E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.5600	+2.1117E+03	+2.6627E+03	+7.0049E+00	+5.0858E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.5700	+2.1170E+03	+2.6708E+03	+7.0100E+00	+5.1440E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.5800	+2.1219E+03	+2.6786E+03	+7.0152E+00	+5.2082E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.5900	+2.1262E+03	+2.6859E+03	+7.0204E+00	+5.2892E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.6000	+2.1302E+03	+2.6927E+03	+7.0257E+00	+5.1709E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.6200	+2.1368E+03	+2.7052E+03	+7.0360E+00	+5.1770E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.6400	+2.1415E+03	+2.7158E+03	+7.0464E+00	+5.0817E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.6600	+2.1444E+03	+2.7245E+03	+7.0563E+00	+4.7194E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.6800	+2.1459E+03	+2.7312E+03	+7.0653E+00	+4.6240E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.7000	+2.1454E+03	+2.7364E+03	+7.0748E+00	+5.0046E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.7200	+2.1431E+03	+2.7402E+03	+7.0853E+00	+5.0652E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.7400	+2.1396E+03	+2.7426E+03	+7.0951E+00	+4.9243E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.7600	+2.1349E+03	+2.7440E+03	+7.1050E+00	+5.1438E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.7800	+2.1286E+03	+2.7441E+03	+7.1157E+00	+5.3096E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.8000	+2.1208E+03	+2.7429E+03	+7.1262E+00	+5.2185E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.8200	+2.1118E+03	+2.7403E+03	+7.1366E+00	+5.2691E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.8400	+2.1013E+03	+2.7367E+03	+7.1473E+00	+5.4076E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.8600	+2.0894E+03	+2.7317E+03	+7.1582E+00	+5.4033E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.8800	+2.0763E+03	+2.7255E+03	+7.1689E+00	+5.3030E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.9000	+2.0621E+03	+2.7181E+03	+7.1794E+00	+5.2477E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.9200	+2.0465E+03	+2.7095E+03	+7.1899E+00	+5.1994E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.9400	+2.0300E+03	+2.6998E+03	+7.2002E+00	+5.1851E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.9600	+2.0126E+03	+2.6895E+03	+7.2106E+00	+5.2887E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.9800	+1.9944E+03	+2.6785E+03	+7.2213E+00	+5.4239E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
1.0000	+1.9755E+03	+2.6672E+03	+7.2323E+00	+5.4890E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
1.0200	+1.9561E+03	+2.6554E+03	+7.2433E+00	+5.4955E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
1.0400	+1.9363E+03	+2.6434E+03	+7.2543E+00	+5.4928E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
1.0600	+1.9159E+03	+2.6308E+03	+7.2653E+00	+5.4625E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
1.0800	+1.8951E+03	+2.6179E+03	+7.2762E+00	+5.3877E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
1.1000	+1.8741E+03	+2.6046E+03	+7.2868E+00	+5.3762E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
1.1200	+1.8527E+03	+2.5911E+03	+7.2977E+00	+5.5677E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
1.1400	+1.8310E+03	+2.5779E+03	+7.3091E+00	+5.7962E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
1.1600	+1.8091E+03	+2.5648E+03	+7.3209E+00	+5.9907E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
1.1800	+1.7871E+03	+2.5521E+03	+7.3331E+00	+6.1420E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
1.2000	+1.7651E+03	+2.5397E+03	+7.3454E+00	+6.0948E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
1.2200	+1.7435E+03	+2.5274E+03	+7.3574E+00	+5.9566E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
1.2400	+1.7224E+03	+2.5156E+03	+7.3692E+00	+6.0557E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
1.2600	+1.7012E+03	+2.5043E+03	+7.3817E+00	+6.3804E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
1.2800	+1.6798E+03	+2.4935E+03	+7.3948E+00	+6.5279E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
1.3000	+1.6585E+03	+2.4829E+03	+7.4078E+00	+6.4360E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
1.3200	+1.6379E+03	+2.4728E+03	+7.4205E+00	+6.3639E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
1.3400	+1.6176E+03	+2.4632E+03	+7.4332E+00	+6.3471E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
1.3600	+1.5976E+03	+2.4540E+03	+7.4459E+00	+6.3639E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
1.3800	+1.5777E+03	+2.4452E+03	+7.4587E+00	+6.4604E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
1.4000	+1.5580E+03	+2.4368E+03	+7.4717E+00	+6.3999E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
1.4200	+1.5389E+03	+2.4288E+03	+7.4843E+00	+6.0916E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
1.4400	+1.5205E+03	+2.4211E+03	+7.4961E+00	+5.8921E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
1.4600	+1.5028E+03	+2.4139E+03	+7.5079E+00	+5.9072E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
1.4800	+1.4853E+03	+2.4073E+03	+7.5197E+00	+5.9748E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
1.5000	+1.4684E+03	+2.4009E+03	+7.5311E+00	+5.5092E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
1.5800	+1.4055E+03	+2.3800E+03	+7.5750E+00	+5.4766E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
1.6600	+1.3482E+03	+2.3661E+03	+7.6187E+00	+5.3966E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
1.7400	+1.2940E+03	+2.3563E+03	+7.6614E+00	+5.0408E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
1.8200	+1.2441E+03	+2.3476E+03	+7.6993E+00	+4.5718E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
1.9000	+1.1954E+03	+2.3383E+03	+7.7345E+00	+4.4499E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
1.9800	+1.1460E+03	+2.3309E+03	+7.7705E+00	+4.2409E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
2.0600	+1.0988E+03	+2.3220E+03	+7.8024E+00	+3.7334E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
2.1400	+1.0529E+03	+2.3107E+03	+7.8303E+00	+3.4192E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
2.2200	+1.0077E+03	+2.2997E+03	+7.8571E+00	+3.1597E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
2.3000	+9.6496E+02	+2.2880E+03	+7.8808E+00	+2.8477E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
2.3800	+9.2512E+02	+2.2773E+03	+7.9026E+00	+2.6117E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
2.4600	+8.8725E+02	+2.2667E+03	+7.9226E+00	+2.3253E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
2.5400	+8.5352E+02	+2.2570E+03	+7.9398E+00	+2.1962E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
2.6200	+8.2054E+02	+2.2494E+03	+7.9578E+00	+2.1271E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
2.7000	+7.9090E+02	+2.2429E+03	+7.9739E+00	+1.9661E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
2.7800	+7.6210E+02	+2.2366E+03	+7.9892E+00	+1.8113E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
2.8600	+7.3556E+02	+2.2303E+03	+8.0028E+00	+1.6500E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
2.9400	+7.0964E+02	+2.2236E+03	+8.0156E+00	+1.5426E-01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0000	+1.5122E+03	+1.5186E+03	+2.5486E+00	+1.0635E+01	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0005	+1.5122E+03	+1.5188E+03	+2.5852E+00	+1.3589E+02	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0010	+1.5119E+03	+1.5192E+03	+2.6844E+00	+2.3828E+02	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0015	+1.5115E+03	+1.5199E+03	+2.8235E+00	+2.9611E+02	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0020	+1.5109E+03	+1.5207E+03	+2.9805E+00	+3.1708E+02	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0025	+1.5102E+03	+1.5217E+03	+3.1406E+00	+3.1427E+02	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0030	+1.5093E+03	+1.5228E+03	+3.2948E+00	+2.9877E+02	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0035	+1.5085E+03	+1.5240E+03	+3.4393E+00	+2.7796E+02	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0040	+1.5075E+03	+1.5253E+03	+3.5728E+00	+2.5611E+02	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0045	+1.5065E+03	+1.5266E+03	+3.6954E+00	+2.3533E+02	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0050	+1.5054E+03	+1.5280E+03	+3.8081E+00	+2.1646E+02	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0055	+1.5044E+03	+1.5293E+03	+3.9119E+00	+1.9964E+02	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0060	+1.5032E+03	+1.5307E+03	+4.0077E+00	+1.8471E+02	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0065	+1.5021E+03	+1.5322E+03	+4.0966E+00	+1.7142E+02	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0070	+1.5009E+03	+1.5336E+03	+4.1792E+00	+1.5951E+02	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0075	+1.4998E+03	+1.5350E+03	+4.2561E+00	+1.4876E+02	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0080	+1.4986E+03	+1.5365E+03	+4.3279E+00	+1.3903E+02	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0085	+1.4974E+03	+1.5380E+03	+4.3951E+00	+1.3023E+02	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0090	+1.4963E+03	+1.5394E+03	+4.4582E+00	+1.2231E+02	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03
0.0095	+1.4951E+03	+1.5409E+03	+4.5174E+00	+1.1484E+02	+1.9355E+03	-4.2827E+01	-4.5194E+01	+1.0000E+00	+0.0000E+00	+1.9277E+03


==> anc/otoc_to_plot_supersymmetric_M100_L1.2634_n20200_beta0.0100.dat <==
0.0200	+1.2147E+03	+1.2396E+03	+3.9082E+00	+6.6804E+01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.0300	+1.2123E+03	+1.2527E+03	+4.3913E+00	+3.8857E+01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.0400	+1.2130E+03	+1.2671E+03	+4.6854E+00	+2.4737E+01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.0500	+1.2165E+03	+1.2827E+03	+4.8860E+00	+1.7497E+01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.0600	+1.2226E+03	+1.2995E+03	+5.0353E+00	+1.3022E+01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.0700	+1.2313E+03	+1.3172E+03	+5.1465E+00	+9.5709E+00	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.0800	+1.2427E+03	+1.3358E+03	+5.2268E+00	+6.7210E+00	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.0900	+1.2566E+03	+1.3549E+03	+5.2809E+00	+4.4022E+00	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.1000	+1.2727E+03	+1.3743E+03	+5.3148E+00	+2.7016E+00	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.1100	+1.2903E+03	+1.3941E+03	+5.3349E+00	+1.6171E+00	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.1200	+1.3089E+03	+1.4139E+03	+5.3471E+00	+1.1112E+00	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.1300	+1.3278E+03	+1.4338E+03	+5.3571E+00	+1.1318E+00	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.1400	+1.3463E+03	+1.4537E+03	+5.3698E+00	+1.5091E+00	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.1500	+1.3643E+03	+1.4736E+03	+5.3873E+00	+2.0417E+00	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.1600	+1.3815E+03	+1.4934E+03	+5.4106E+00	+2.5996E+00	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.1700	+1.3980E+03	+1.5131E+03	+5.4393E+00	+3.0688E+00	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.1800	+1.4138E+03	+1.5328E+03	+5.4720E+00	+3.3614E+00	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.1900	+1.4291E+03	+1.5523E+03	+5.5065E+00	+3.5512E+00	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.2000	+1.4441E+03	+1.5716E+03	+5.5413E+00	+3.5245E+00	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.2200	+1.4739E+03	+1.6099E+03	+5.6062E+00	+2.9640E+00	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.2400	+1.5041E+03	+1.6476E+03	+5.6598E+00	+2.3687E+00	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.2600	+1.5350E+03	+1.6846E+03	+5.7009E+00	+1.8145E+00	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.2800	+1.5664E+03	+1.7207E+03	+5.7324E+00	+1.4107E+00	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.3000	+1.5977E+03	+1.7560E+03	+5.7573E+00	+1.1650E+00	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.3200	+1.6286E+03	+1.7903E+03	+5.7790E+00	+1.0618E+00	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.3400	+1.6586E+03	+1.8237E+03	+5.7998E+00	+1.0362E+00	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.3600	+1.6875E+03	+1.8561E+03	+5.8205E+00	+1.0262E+00	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.3800	+1.7153E+03	+1.8873E+03	+5.8409E+00	+1.0043E+00	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.4000	+1.7420E+03	+1.9174E+03	+5.8606E+00	+9.8022E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.4200	+1.7674E+03	+1.9464E+03	+5.8801E+00	+9.4684E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.4400	+1.7919E+03	+1.9741E+03	+5.8985E+00	+8.9286E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.4600	+1.8152E+03	+2.0006E+03	+5.9158E+00	+8.4645E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.4800	+1.8374E+03	+2.0259E+03	+5.9324E+00	+8.0235E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.5000	+1.8585E+03	+2.0500E+03	+5.9479E+00	+7.6138E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.5200	+1.8785E+03	+2.0729E+03	+5.9628E+00	+7.3702E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.5400	+1.8973E+03	+2.0945E+03	+5.9774E+00	+7.1868E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.5600	+1.9148E+03	+2.1148E+03	+5.9916E+00	+7.1804E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.5800	+1.9311E+03	+2.1340E+03	+6.0061E+00	+7.2602E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.6000	+1.9459E+03	+2.1518E+03	+6.0206E+00	+7.2265E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.6200	+1.9593E+03	+2.1682E+03	+6.0350E+00	+7.3080E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.6400	+1.9712E+03	+2.1832E+03	+6.0498E+00	+7.3617E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.6600	+1.9816E+03	+2.1967E+03	+6.0644E+00	+7.0060E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.6800	+1.9907E+03	+2.2087E+03	+6.0779E+00	+6.9222E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.7000	+1.9982E+03	+2.2194E+03	+6.0921E+00	+7.3735E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.7200	+2.0041E+03	+2.2287E+03	+6.1074E+00	+7.4058E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.7400	+2.0089E+03	+2.2367E+03	+6.1217E+00	+7.1892E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.7600	+2.0124E+03	+2.2435E+03	+6.1361E+00	+7.4389E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.7800	+2.0144E+03	+2.2491E+03	+6.1515E+00	+7.7068E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.8000	+2.0151E+03	+2.2535E+03	+6.1669E+00	+7.7163E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.8200	+2.0146E+03	+2.2567E+03	+6.1824E+00	+7.8899E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.8400	+2.0127E+03	+2.2587E+03	+6.1985E+00	+8.1952E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.8600	+2.0095E+03	+2.2596E+03	+6.2151E+00	+8.3463E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.8800	+2.0050E+03	+2.2594E+03	+6.2319E+00	+8.4210E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.9000	+1.9994E+03	+2.2581E+03	+6.2488E+00	+8.5311E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.9200	+1.9926E+03	+2.2558E+03	+6.2660E+00	+8.5211E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.9400	+1.9848E+03	+2.2524E+03	+6.2829E+00	+8.5319E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.9600	+1.9759E+03	+2.2483E+03	+6.3001E+00	+8.6784E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.9800	+1.9662E+03	+2.2433E+03	+6.3176E+00	+8.8016E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
1.0000	+1.9556E+03	+2.2376E+03	+6.3354E+00	+9.0847E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
1.0400	+1.9319E+03	+2.2246E+03	+6.3722E+00	+9.3364E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
1.0800	+1.9054E+03	+2.2093E+03	+6.4100E+00	+9.5427E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
1.1200	+1.8766E+03	+2.1925E+03	+6.4485E+00	+9.9157E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
1.1600	+1.8457E+03	+2.1748E+03	+6.4894E+00	+1.0420E+00	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
1.2000	+1.8133E+03	+2.1567E+03	+6.5319E+00	+1.0590E+00	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
1.2400	+1.7801E+03	+2.1383E+03	+6.5741E+00	+1.0766E+00	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
1.2800	+1.7462E+03	+2.1204E+03	+6.6180E+00	+1.0962E+00	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
1.3200	+1.7119E+03	+2.1028E+03	+6.6618E+00	+1.0830E+00	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
1.3600	+1.6778E+03	+2.0859E+03	+6.7047E+00	+1.0687E+00	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
1.4000	+1.6440E+03	+2.0699E+03	+6.7473E+00	+1.0404E+00	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
1.4400	+1.6111E+03	+2.0546E+03	+6.7879E+00	+1.0017E+00	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
1.4800	+1.5791E+03	+2.0405E+03	+6.8274E+00	+9.6820E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
1.5200	+1.5482E+03	+2.0274E+03	+6.8653E+00	+9.3537E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
1.5600	+1.5183E+03	+2.0155E+03	+6.9022E+00	+9.1394E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
1.6000	+1.4891E+03	+2.0047E+03	+6.9385E+00	+8.9013E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
1.6400	+1.4609E+03	+1.9948E+03	+6.9735E+00	+8.7158E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
1.6800	+1.4331E+03	+1.9859E+03	+7.0082E+00	+8.5577E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
1.7200	+1.4058E+03	+1.9776E+03	+7.0419E+00	+8.3263E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
1.7600	+1.3792E+03	+1.9701E+03	+7.0748E+00	+8.0461E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
1.8000	+1.3531E+03	+1.9629E+03	+7.1063E+00	+7.7262E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
1.8400	+1.3274E+03	+1.9560E+03	+7.1366E+00	+7.4576E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
1.8800	+1.3019E+03	+1.9492E+03	+7.1659E+00	+7.3028E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
1.9200	+1.2764E+03	+1.9428E+03	+7.1950E+00	+7.1781E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
1.9600	+1.2512E+03	+1.9367E+03	+7.2234E+00	+6.9930E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
2.0000	+1.2264E+03	+1.9308E+03	+7.2506E+00	+6.5950E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
2.1000	+1.1662E+03	+1.9159E+03	+7.3129E+00	+5.8605E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
2.2000	+1.1089E+03	+1.9010E+03	+7.3678E+00	+5.2038E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
2.3000	+1.0545E+03	+1.8864E+03	+7.4170E+00	+4.6249E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
2.4000	+1.0038E+03	+1.8726E+03	+7.4603E+00	+4.0913E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
2.5000	+9.5685E+02	+1.8598E+03	+7.4988E+00	+3.7081E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
2.6000	+9.1300E+02	+1.8487E+03	+7.5345E+00	+3.3968E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
2.7000	+8.7274E+02	+1.8391E+03	+7.5667E+00	+3.0599E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
2.8000	+8.3539E+02	+1.8302E+03	+7.5957E+00	+2.7325E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
2.9000	+8.0076E+02	+1.8214E+03	+7.6214E+00	+2.4507E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
3.0000	+7.6815E+02	+1.8129E+03	+7.6447E+00	+2.2667E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
3.1000	+7.3743E+02	+1.8054E+03	+7.6667E+00	+2.0735E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
3.2000	+7.0884E+02	+1.7978E+03	+7.6862E+00	+1.8513E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
3.3000	+6.8221E+02	+1.7905E+03	+7.7037E+00	+1.6941E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
3.4000	+6.5759E+02	+1.7841E+03	+7.7200E+00	+1.4968E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
3.5000	+6.3593E+02	+1.7779E+03	+7.7337E+00	+1.2739E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
3.6000	+6.1652E+02	+1.7721E+03	+7.7455E+00	+1.2130E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
3.7000	+5.9672E+02	+1.7667E+03	+7.7579E+00	+1.2222E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
3.8000	+5.7734E+02	+1.7615E+03	+7.7700E+00	+1.1500E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
3.9000	+5.5891E+02	+1.7561E+03	+7.7809E+00	+1.0438E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
4.0000	+5.4039E+02	+1.7513E+03	+7.7923E+00	+1.0939E-01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
4.2500	+4.9489E+02	+1.7362E+03	+7.8171E+00	+8.8835E-02	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
4.5000	+4.5514E+02	+1.7211E+03	+7.8367E+00	+7.2179E-02	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
4.7500	+4.2072E+02	+1.7076E+03	+7.8531E+00	+6.6604E-02	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
5.0000	+3.9104E+02	+1.6998E+03	+7.8700E+00	+6.8892E-02	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
5.2500	+3.6401E+02	+1.6960E+03	+7.8876E+00	+6.5483E-02	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
5.5000	+3.4065E+02	+1.6930E+03	+7.9027E+00	+5.1444E-02	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
5.7500	+3.1914E+02	+1.6859E+03	+7.9133E+00	+4.0384E-02	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
6.0000	+2.9539E+02	+1.6753E+03	+7.9229E+00	+3.9389E-02	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
6.2500	+2.7123E+02	+1.6651E+03	+7.9330E+00	+3.5592E-02	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
6.5000	+2.5061E+02	+1.6553E+03	+7.9407E+00	+2.6840E-02	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
6.7500	+2.3306E+02	+1.6458E+03	+7.9464E+00	+2.0711E-02	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
7.0000	+2.1668E+02	+1.6360E+03	+7.9511E+00	+2.0381E-02	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
7.2500	+1.9825E+02	+1.6255E+03	+7.9566E+00	+2.2618E-02	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
7.5000	+1.8117E+02	+1.6166E+03	+7.9624E+00	+2.3079E-02	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
7.7500	+1.6625E+02	+1.6100E+03	+7.9682E+00	+1.8165E-02	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
8.0000	+1.5376E+02	+1.6023E+03	+7.9715E+00	+1.2423E-02	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
8.2500	+1.4004E+02	+1.5928E+03	+7.9744E+00	+1.5079E-02	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
8.5000	+1.2514E+02	+1.5847E+03	+7.9790E+00	+1.5319E-02	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
8.7500	+1.1387E+02	+1.5778E+03	+7.9820E+00	+8.5577E-03	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
9.0000	+1.0507E+02	+1.5709E+03	+7.9833E+00	+5.5889E-03	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
9.2500	+9.8454E+01	+1.5665E+03	+7.9848E+00	+8.4249E-03	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
9.5000	+9.2369E+01	+1.5643E+03	+7.9875E+00	+8.0207E-03	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
9.7500	+8.9447E+01	+1.5634E+03	+7.9888E+00	+2.6060E-03	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.0100	+1.2180E+03	+1.2287E+03	+3.0552E+00	+1.1624E+02	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.0120	+1.2175E+03	+1.2306E+03	+3.2709E+00	+1.0126E+02	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.0140	+1.2168E+03	+1.2327E+03	+3.4603E+00	+8.9159E+01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.0160	+1.2161E+03	+1.2349E+03	+3.6275E+00	+7.8910E+01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.0180	+1.2154E+03	+1.2372E+03	+3.7759E+00	+7.0183E+01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.0200	+1.2147E+03	+1.2396E+03	+3.9082E+00	+6.2727E+01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.0220	+1.2141E+03	+1.2421E+03	+4.0268E+00	+5.6238E+01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.0240	+1.2135E+03	+1.2447E+03	+4.1332E+00	+5.0456E+01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.0260	+1.2130E+03	+1.2473E+03	+4.2286E+00	+4.5255E+01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.0280	+1.2126E+03	+1.2500E+03	+4.3142E+00	+4.0664E+01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.0300	+1.2123E+03	+1.2527E+03	+4.3913E+00	+3.6718E+01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.0320	+1.2122E+03	+1.2555E+03	+4.4611E+00	+3.3341E+01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.0340	+1.2122E+03	+1.2583E+03	+4.5246E+00	+3.0414E+01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.0360	+1.2123E+03	+1.2612E+03	+4.5827E+00	+2.7863E+01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.0380	+1.2126E+03	+1.2642E+03	+4.6361E+00	+2.5494E+01	+1.5311E+03	-3.4242E+01	-4.4715E+01	+1.0000E+00	+0.0000E+00	+1.5238E+03
0.0000	+1.21965926E+03	+1.22247261E+03	+1.72752292E+00	+9.05388076E-01	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03
0.0005	+1.21965422E+03	+1.22249644E+03	+1.73773276E+00	+3.99339854E+01	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03
0.0010	+1.21963912E+03	+1.22256709E+03	+1.76745691E+00	+7.65213825E+01	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03
0.0015	+1.21961403E+03	+1.22268228E+03	+1.81425415E+00	+1.07332512E+02	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03
0.0020	+1.21957916E+03	+1.22283888E+03	+1.87478942E+00	+1.31246951E+02	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03
0.0025	+1.21953488E+03	+1.22303345E+03	+1.94550110E+00	+1.48294021E+02	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03
0.0030	+1.21948169E+03	+1.22326249E+03	+2.02308344E+00	+1.59245090E+02	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03
0.0035	+1.21942009E+03	+1.22352260E+03	+2.10474619E+00	+1.65213330E+02	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03
0.0040	+1.21935057E+03	+1.22381057E+03	+2.18829677E+00	+1.67362460E+02	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03
0.0045	+1.21927350E+03	+1.22412342E+03	+2.27210865E+00	+1.66735762E+02	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03
0.0050	+1.21918923E+03	+1.22445846E+03	+2.35503253E+00	+1.64183145E+02	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03
0.0055	+1.21909807E+03	+1.22481336E+03	+2.43629179E+00	+1.60353592E+02	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03
0.0060	+1.21900042E+03	+1.22518611E+03	+2.51538612E+00	+1.55721346E+02	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03
0.0065	+1.21889672E+03	+1.22557504E+03	+2.59201314E+00	+1.50623390E+02	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03
0.0070	+1.21878748E+03	+1.22597871E+03	+2.66600951E+00	+1.45296695E+02	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03
0.0075	+1.21867323E+03	+1.22639592E+03	+2.73730983E+00	+1.39910219E+02	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03
0.0080	+1.21855448E+03	+1.22682562E+03	+2.80591973E+00	+1.34588987E+02	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03
0.0085	+1.21843161E+03	+1.22726688E+03	+2.87189882E+00	+1.29428887E+02	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03
0.0090	+1.21830486E+03	+1.22771890E+03	+2.93534862E+00	+1.24502691E+02	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03
10.000000	+8.72125278E+01	+1.56556642E+03	+7.99183169E+00	+1.08917570E-02	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03	-3.41153497E+01	-4.46657976E+01
11.000000	+7.04155137E+01	+1.56223544E+03	+8.00089926E+00	+7.24338130E-03	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03	-3.41153497E+01	-4.46657976E+01
12.000000	+4.58652593E+01	+1.54579159E+03	+8.00631845E+00	+3.97797010E-03	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03	-3.41153497E+01	-4.46657976E+01
13.000000	+4.25553672E+01	+1.54629146E+03	+8.00885520E+00	+7.36291470E-04	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03	-3.41153497E+01	-4.46657976E+01
14.000000	+2.91793152E+01	+1.53131604E+03	+8.00779104E+00	+2.11664874E-03	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03	-3.41153497E+01	-4.46657976E+01
15.000000	+1.90065486E+01	+1.52912190E+03	+8.01308850E+00	+5.70443946E-06	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03	-3.41153497E+01	-4.46657976E+01
16.000000	+2.17674505E+01	+1.52392131E+03	+8.00780245E+00	-2.59767917E-03	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03	-3.41153497E+01	-4.46657976E+01
17.000000	+1.18819071E+01	+1.51417201E+03	+8.00789314E+00	+7.14652434E-04	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03	-3.41153497E+01	-4.46657976E+01
18.000000	+1.18617534E+01	+1.51616419E+03	+8.00923175E+00	-3.55587358E-03	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03	-3.41153497E+01	-4.46657976E+01
19.000000	+1.31562146E+01	+1.50480031E+03	+8.00078139E+00	-4.78272993E-04	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03	-3.41153497E+01	-4.46657976E+01
20.000000	+1.13983154E+01	+1.51426250E+03	+8.00827520E+00	+9.04176427E-04	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03	-3.41153497E+01	-4.46657976E+01
21.000000	+1.14375774E+01	+1.50578153E+03	+8.00258975E+00	-1.29489639E-03	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03	-3.41153497E+01	-4.46657976E+01
22.000000	+8.28602257E+00	+1.50726314E+03	+8.00568541E+00	+2.38384014E-04	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03	-3.41153497E+01	-4.46657976E+01
23.000000	+1.47560074E+01	+1.50981259E+03	+8.00306651E+00	-2.94604622E-03	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03	-3.41153497E+01	-4.46657976E+01
24.000000	+1.17028967E+01	+1.50187387E+03	+7.99979332E+00	-7.88280848E-05	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03	-3.41153497E+01	-4.46657976E+01
25.000000	+1.47921760E+01	+1.50961307E+03	+8.00290886E+00	+2.51972849E-03	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03	-3.41153497E+01	-4.46657976E+01
26.000000	+1.08691376E+01	+1.50856872E+03	+8.00483278E+00	-2.27680212E-03	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03	-3.41153497E+01	-4.46657976E+01
27.000000	+1.10044138E+01	+1.49903396E+03	+7.99835525E+00	-2.80542378E-03	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03	-3.41153497E+01	-4.46657976E+01
28.000000	+1.14917474E+01	+1.50081149E+03	+7.99922193E+00	+1.10450483E-03	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03	-3.41153497E+01	-4.46657976E+01
29.000000	+1.19972399E+01	+1.50331749E+03	+8.00056426E+00	+1.58016313E-03	+1.53113593E+03	-3.42419070E+01	-4.47152646E+01	+1.00000000E+00	+0.00000000E+00	+1.52378931E+03	-3.41153497E+01	-4.46657976E+01


==> anc/otoc_to_plot_supersymmetric_M100_L1.2634_n20200_beta0.0200.dat <==
0.0000	+8.6319E+02	+8.6412E+02	+6.2868E-01	+5.7224E+01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.0100	+8.6346E+02	+8.6522E+02	+1.2569E+00	+6.8410E+01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.0200	+8.6411E+02	+8.6780E+02	+1.9969E+00	+6.2072E+01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.0300	+8.6526E+02	+8.7134E+02	+2.4983E+00	+4.1844E+01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.0400	+8.6717E+02	+8.7568E+02	+2.8338E+00	+2.8791E+01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.0500	+8.6988E+02	+8.8069E+02	+3.0741E+00	+2.0956E+01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.0600	+8.7337E+02	+8.8630E+02	+3.2529E+00	+1.5424E+01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.0700	+8.7770E+02	+8.9243E+02	+3.3826E+00	+1.0955E+01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.0800	+8.8290E+02	+8.9900E+02	+3.4720E+00	+7.3067E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.0900	+8.8892E+02	+9.0596E+02	+3.5287E+00	+4.4564E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.1000	+8.9565E+02	+9.1325E+02	+3.5611E+00	+2.4448E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.1100	+9.0294E+02	+9.2084E+02	+3.5776E+00	+1.2543E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.1200	+9.1063E+02	+9.2867E+02	+3.5862E+00	+8.0876E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.1300	+9.1856E+02	+9.3674E+02	+3.5938E+00	+1.0043E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.1400	+9.2660E+02	+9.4502E+02	+3.6063E+00	+1.6321E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.1500	+9.3469E+02	+9.5348E+02	+3.6264E+00	+2.4193E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.1600	+9.4278E+02	+9.6211E+02	+3.6547E+00	+3.1591E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.1700	+9.5088E+02	+9.7089E+02	+3.6896E+00	+3.7132E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.1800	+9.5901E+02	+9.7983E+02	+3.7289E+00	+3.9970E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.1900	+9.6721E+02	+9.8889E+02	+3.7696E+00	+4.0042E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.2000	+9.7552E+02	+9.9807E+02	+3.8090E+00	+3.7914E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.2100	+9.8398E+02	+1.0074E+03	+3.8454E+00	+3.4448E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.2200	+9.9260E+02	+1.0168E+03	+3.8779E+00	+3.0277E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.2300	+1.0014E+03	+1.0262E+03	+3.9060E+00	+2.5922E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.2400	+1.0104E+03	+1.0358E+03	+3.9297E+00	+2.1880E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.2500	+1.0195E+03	+1.0454E+03	+3.9497E+00	+1.8426E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.2600	+1.0287E+03	+1.0551E+03	+3.9666E+00	+1.5845E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.2700	+1.0381E+03	+1.0649E+03	+3.9814E+00	+1.4146E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.2800	+1.0475E+03	+1.0747E+03	+3.9949E+00	+1.3108E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.2900	+1.0570E+03	+1.0845E+03	+4.0076E+00	+1.2594E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.3000	+1.0665E+03	+1.0943E+03	+4.0201E+00	+1.2518E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.3100	+1.0760E+03	+1.1042E+03	+4.0327E+00	+1.2668E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.3200	+1.0854E+03	+1.1140E+03	+4.0454E+00	+1.2845E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.3300	+1.0949E+03	+1.1238E+03	+4.0583E+00	+1.2928E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.3400	+1.1044E+03	+1.1337E+03	+4.0713E+00	+1.2839E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.3500	+1.1138E+03	+1.1435E+03	+4.0840E+00	+1.2631E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.3600	+1.1232E+03	+1.1532E+03	+4.0965E+00	+1.2282E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.3700	+1.1325E+03	+1.1630E+03	+4.1086E+00	+1.1751E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.3800	+1.1419E+03	+1.1727E+03	+4.1200E+00	+1.1202E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.3900	+1.1511E+03	+1.1823E+03	+4.1310E+00	+1.0713E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.4000	+1.1604E+03	+1.1918E+03	+4.1415E+00	+1.0251E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.4100	+1.1695E+03	+1.2013E+03	+4.1515E+00	+9.8884E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.4200	+1.1786E+03	+1.2107E+03	+4.1612E+00	+9.5994E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.4300	+1.1877E+03	+1.2200E+03	+4.1707E+00	+9.2722E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.4400	+1.1966E+03	+1.2293E+03	+4.1798E+00	+8.9712E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.4500	+1.2054E+03	+1.2384E+03	+4.1886E+00	+8.8347E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.4600	+1.2142E+03	+1.2475E+03	+4.1975E+00	+8.7932E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.4700	+1.2229E+03	+1.2564E+03	+4.2062E+00	+8.7030E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.4800	+1.2314E+03	+1.2653E+03	+4.2149E+00	+8.5619E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.4900	+1.2399E+03	+1.2740E+03	+4.2233E+00	+8.4322E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.5000	+1.2483E+03	+1.2827E+03	+4.2317E+00	+8.3311E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.5100	+1.2565E+03	+1.2912E+03	+4.2400E+00	+8.2421E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.5200	+1.2647E+03	+1.2997E+03	+4.2482E+00	+8.1512E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.5300	+1.2727E+03	+1.3080E+03	+4.2563E+00	+8.0678E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.5400	+1.2807E+03	+1.3162E+03	+4.2643E+00	+7.9876E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.5500	+1.2885E+03	+1.3243E+03	+4.2723E+00	+7.9210E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.5600	+1.2962E+03	+1.3323E+03	+4.2802E+00	+7.9349E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.5700	+1.3037E+03	+1.3402E+03	+4.2882E+00	+8.0265E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.5800	+1.3112E+03	+1.3479E+03	+4.2962E+00	+8.1464E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.5900	+1.3185E+03	+1.3555E+03	+4.3044E+00	+8.2354E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.6000	+1.3257E+03	+1.3630E+03	+4.3127E+00	+8.2778E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.6100	+1.3327E+03	+1.3703E+03	+4.3210E+00	+8.3488E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.6200	+1.3396E+03	+1.3775E+03	+4.3294E+00	+8.5272E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.6300	+1.3463E+03	+1.3846E+03	+4.3381E+00	+8.7731E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.6400	+1.3528E+03	+1.3915E+03	+4.3469E+00	+8.9471E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.6500	+1.3592E+03	+1.3982E+03	+4.3559E+00	+8.9243E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.6600	+1.3655E+03	+1.4048E+03	+4.3648E+00	+8.7649E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.6700	+1.3716E+03	+1.4112E+03	+4.3735E+00	+8.6917E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.6800	+1.3775E+03	+1.4175E+03	+4.3822E+00	+8.8517E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.6900	+1.3832E+03	+1.4236E+03	+4.3912E+00	+9.2015E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.7000	+1.3888E+03	+1.4296E+03	+4.4006E+00	+9.5741E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.7100	+1.3942E+03	+1.4354E+03	+4.4103E+00	+9.7630E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.7200	+1.3994E+03	+1.4410E+03	+4.4201E+00	+9.6879E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.7300	+1.4045E+03	+1.4465E+03	+4.4297E+00	+9.5479E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.7400	+1.4094E+03	+1.4518E+03	+4.4392E+00	+9.5422E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.7500	+1.4141E+03	+1.4569E+03	+4.4488E+00	+9.7441E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.7600	+1.4187E+03	+1.4619E+03	+4.4587E+00	+1.0115E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.7700	+1.4231E+03	+1.4667E+03	+4.4690E+00	+1.0467E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.7800	+1.4273E+03	+1.4714E+03	+4.4796E+00	+1.0695E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.7900	+1.4313E+03	+1.4758E+03	+4.4904E+00	+1.0820E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.8000	+1.4351E+03	+1.4802E+03	+4.5013E+00	+1.0930E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.8100	+1.4388E+03	+1.4843E+03	+4.5123E+00	+1.1169E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.8200	+1.4422E+03	+1.4883E+03	+4.5236E+00	+1.1547E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.8300	+1.4455E+03	+1.4922E+03	+4.5354E+00	+1.1934E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.8400	+1.4486E+03	+1.4958E+03	+4.5475E+00	+1.2290E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.8500	+1.4516E+03	+1.4994E+03	+4.5599E+00	+1.2624E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.8600	+1.4543E+03	+1.5027E+03	+4.5727E+00	+1.2906E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.8700	+1.4569E+03	+1.5059E+03	+4.5858E+00	+1.3163E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.8800	+1.4592E+03	+1.5089E+03	+4.5990E+00	+1.3418E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.8900	+1.4614E+03	+1.5118E+03	+4.6126E+00	+1.3707E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.9000	+1.4635E+03	+1.5145E+03	+4.6265E+00	+1.3998E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.9100	+1.4653E+03	+1.5171E+03	+4.6406E+00	+1.4177E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.9200	+1.4670E+03	+1.5195E+03	+4.6548E+00	+1.4254E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.9300	+1.4685E+03	+1.5218E+03	+4.6691E+00	+1.4350E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.9400	+1.4698E+03	+1.5239E+03	+4.6835E+00	+1.4549E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.9500	+1.4710E+03	+1.5258E+03	+4.6982E+00	+1.4816E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.9600	+1.4719E+03	+1.5276E+03	+4.7131E+00	+1.5087E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.9700	+1.4727E+03	+1.5293E+03	+4.7284E+00	+1.5325E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.9800	+1.4734E+03	+1.5308E+03	+4.7438E+00	+1.5552E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.9900	+1.4739E+03	+1.5322E+03	+4.7595E+00	+1.5785E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
1.0000	+1.4742E+03	+1.5334E+03	+4.7755E+00	+1.6467E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
1.0400	+1.4737E+03	+1.5372E+03	+4.8432E+00	+1.7386E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
1.0800	+1.4708E+03	+1.5389E+03	+4.9145E+00	+1.8114E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
1.1200	+1.4656E+03	+1.5389E+03	+4.9881E+00	+1.8891E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
1.1600	+1.4581E+03	+1.5374E+03	+5.0657E+00	+1.9689E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
1.2000	+1.4486E+03	+1.5345E+03	+5.1456E+00	+1.9932E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
1.2400	+1.4374E+03	+1.5303E+03	+5.2251E+00	+1.9951E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
1.2800	+1.4245E+03	+1.5252E+03	+5.3052E+00	+1.9825E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
1.3200	+1.4103E+03	+1.5192E+03	+5.3837E+00	+1.9258E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
1.3600	+1.3951E+03	+1.5126E+03	+5.4593E+00	+1.8591E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
1.4000	+1.3790E+03	+1.5054E+03	+5.5325E+00	+1.7829E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
1.4400	+1.3623E+03	+1.4978E+03	+5.6019E+00	+1.6970E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
1.4800	+1.3452E+03	+1.4899E+03	+5.6682E+00	+1.6208E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
1.5200	+1.3276E+03	+1.4818E+03	+5.7316E+00	+1.5480E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
1.5600	+1.3099E+03	+1.4737E+03	+5.7921E+00	+1.4884E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
1.6000	+1.2918E+03	+1.4655E+03	+5.8506E+00	+1.4394E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
1.6400	+1.2735E+03	+1.4573E+03	+5.9072E+00	+1.4014E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
1.6800	+1.2548E+03	+1.4492E+03	+5.9627E+00	+1.3700E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
1.7200	+1.2360E+03	+1.4411E+03	+6.0168E+00	+1.3380E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
1.7600	+1.2169E+03	+1.4332E+03	+6.0698E+00	+1.3072E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
1.8000	+1.1977E+03	+1.4255E+03	+6.1214E+00	+1.2765E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
1.8400	+1.1783E+03	+1.4178E+03	+6.1719E+00	+1.2447E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
1.8800	+1.1587E+03	+1.4103E+03	+6.2210E+00	+1.2100E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
1.9200	+1.1391E+03	+1.4030E+03	+6.2687E+00	+1.1729E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
1.9600	+1.1194E+03	+1.3958E+03	+6.3148E+00	+1.1325E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
2.0000	+1.0998E+03	+1.3888E+03	+6.3593E+00	+1.0897E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
2.0400	+1.0804E+03	+1.3819E+03	+6.4020E+00	+1.0424E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
2.0800	+1.0611E+03	+1.3752E+03	+6.4427E+00	+9.9251E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
2.1200	+1.0421E+03	+1.3686E+03	+6.4814E+00	+9.4681E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
2.1600	+1.0234E+03	+1.3621E+03	+6.5184E+00	+9.0894E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
2.2000	+1.0048E+03	+1.3559E+03	+6.5541E+00	+8.7285E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
2.2400	+9.8655E+02	+1.3498E+03	+6.5883E+00	+8.3283E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
2.2800	+9.6858E+02	+1.3438E+03	+6.6207E+00	+7.9229E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
2.3200	+9.5094E+02	+1.3380E+03	+6.6516E+00	+7.5627E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
2.3600	+9.3364E+02	+1.3323E+03	+6.6812E+00	+7.2653E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
2.4000	+9.1660E+02	+1.3268E+03	+6.7098E+00	+6.9851E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
2.4400	+8.9987E+02	+1.3214E+03	+6.7371E+00	+6.6687E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
2.4800	+8.8352E+02	+1.3162E+03	+6.7631E+00	+6.3773E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
2.5200	+8.6751E+02	+1.3111E+03	+6.7881E+00	+6.1490E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
2.5600	+8.5181E+02	+1.3063E+03	+6.8123E+00	+5.8987E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
2.6000	+8.3651E+02	+1.3016E+03	+6.8353E+00	+5.6036E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
2.6400	+8.2170E+02	+1.2970E+03	+6.8571E+00	+5.3419E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
2.6800	+8.0729E+02	+1.2927E+03	+6.8781E+00	+5.1294E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
2.7200	+7.9323E+02	+1.2885E+03	+6.8982E+00	+4.8959E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
2.7600	+7.7963E+02	+1.2844E+03	+6.9172E+00	+4.6247E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
2.8000	+7.6654E+02	+1.2804E+03	+6.9352E+00	+4.3832E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
2.8400	+7.5382E+02	+1.2766E+03	+6.9523E+00	+4.1676E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
2.8800	+7.4147E+02	+1.2728E+03	+6.9685E+00	+3.9382E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
2.9200	+7.2953E+02	+1.2690E+03	+6.9838E+00	+3.7390E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
2.9600	+7.1796E+02	+1.2654E+03	+6.9984E+00	+3.6001E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
3.0000	+7.0667E+02	+1.2619E+03	+7.0126E+00	+3.4705E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
3.0400	+6.9572E+02	+1.2586E+03	+7.0262E+00	+3.2976E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
3.0800	+6.8520E+02	+1.2553E+03	+7.0390E+00	+3.1386E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
3.1200	+6.7500E+02	+1.2522E+03	+7.0513E+00	+3.0002E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
3.1600	+6.6519E+02	+1.2491E+03	+7.0630E+00	+2.8464E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
3.2000	+6.5577E+02	+1.2462E+03	+7.0741E+00	+2.7316E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
3.2400	+6.4666E+02	+1.2435E+03	+7.0848E+00	+2.6503E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
3.2800	+6.3784E+02	+1.2410E+03	+7.0953E+00	+2.5513E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
3.3200	+6.2935E+02	+1.2385E+03	+7.1052E+00	+2.4369E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
3.3600	+6.2119E+02	+1.2362E+03	+7.1148E+00	+2.3259E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
3.4000	+6.1336E+02	+1.2340E+03	+7.1238E+00	+2.1999E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
3.4400	+6.0588E+02	+1.2318E+03	+7.1324E+00	+2.0658E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
3.4800	+5.9875E+02	+1.2297E+03	+7.1404E+00	+1.9668E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
3.5200	+5.9186E+02	+1.2277E+03	+7.1481E+00	+1.8893E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
3.5600	+5.8519E+02	+1.2258E+03	+7.1555E+00	+1.8123E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
3.6000	+5.7872E+02	+1.2238E+03	+7.1626E+00	+1.7526E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
3.6400	+5.7234E+02	+1.2219E+03	+7.1695E+00	+1.6965E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
3.6800	+5.6606E+02	+1.2200E+03	+7.1762E+00	+1.6206E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
3.7200	+5.5993E+02	+1.2180E+03	+7.1825E+00	+1.5536E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
3.7600	+5.5391E+02	+1.2160E+03	+7.1886E+00	+1.5114E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
3.8000	+5.4795E+02	+1.2140E+03	+7.1946E+00	+1.4627E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
3.8400	+5.4208E+02	+1.2120E+03	+7.2003E+00	+1.4044E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
3.8800	+5.3629E+02	+1.2099E+03	+7.2058E+00	+1.3735E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
3.9200	+5.3051E+02	+1.2078E+03	+7.2113E+00	+1.3616E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
3.9600	+5.2475E+02	+1.2057E+03	+7.2167E+00	+1.3425E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
4.0000	+5.1902E+02	+1.2036E+03	+7.2220E+00	+1.3304E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
4.0400	+5.1329E+02	+1.2016E+03	+7.2273E+00	+1.3070E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
4.0800	+5.0757E+02	+1.1994E+03	+7.2325E+00	+1.2574E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
4.1200	+5.0194E+02	+1.1972E+03	+7.2374E+00	+1.2151E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
4.1600	+4.9632E+02	+1.1949E+03	+7.2422E+00	+1.1884E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
4.2000	+4.9074E+02	+1.1926E+03	+7.2469E+00	+1.1730E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
4.2400	+4.8519E+02	+1.1904E+03	+7.2516E+00	+1.1626E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
4.2800	+4.7972E+02	+1.1882E+03	+7.2562E+00	+1.1474E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
4.3200	+4.7438E+02	+1.1860E+03	+7.2608E+00	+1.1378E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
4.3600	+4.6913E+02	+1.1840E+03	+7.2653E+00	+1.1354E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
4.4000	+4.6399E+02	+1.1822E+03	+7.2698E+00	+1.1214E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
4.4400	+4.5899E+02	+1.1803E+03	+7.2743E+00	+1.0766E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
4.4800	+4.5417E+02	+1.1785E+03	+7.2785E+00	+1.0198E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
4.5200	+4.4952E+02	+1.1768E+03	+7.2824E+00	+9.9353E-02	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
4.5600	+4.4493E+02	+1.1751E+03	+7.2864E+00	+1.0010E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
4.6000	+4.4037E+02	+1.1735E+03	+7.2904E+00	+1.0028E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
4.6400	+4.3593E+02	+1.1720E+03	+7.2944E+00	+9.9278E-02	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
4.6800	+4.3161E+02	+1.1706E+03	+7.2984E+00	+1.0060E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
4.7200	+4.2732E+02	+1.1693E+03	+7.3025E+00	+1.0443E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
4.7600	+4.2304E+02	+1.1682E+03	+7.3067E+00	+1.0711E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
4.8000	+4.1884E+02	+1.1672E+03	+7.3110E+00	+1.0686E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
4.8400	+4.1474E+02	+1.1663E+03	+7.3153E+00	+1.0475E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
4.8800	+4.1076E+02	+1.1654E+03	+7.3194E+00	+1.0232E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
4.9200	+4.0693E+02	+1.1647E+03	+7.3235E+00	+1.0148E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
4.9600	+4.0316E+02	+1.1640E+03	+7.3275E+00	+1.0186E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
5.0000	+3.9946E+02	+1.1634E+03	+7.3316E+00	+1.0631E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
5.2000	+3.8164E+02	+1.1616E+03	+7.3523E+00	+1.0102E-01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
5.4000	+3.6492E+02	+1.1603E+03	+7.3720E+00	+9.1553E-02	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
5.6000	+3.4975E+02	+1.1587E+03	+7.3889E+00	+8.0632E-02	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
5.8000	+3.3434E+02	+1.1558E+03	+7.4043E+00	+7.3200E-02	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
6.0000	+3.1835E+02	+1.1514E+03	+7.4182E+00	+6.6599E-02	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
6.2000	+3.0225E+02	+1.1459E+03	+7.4309E+00	+5.8752E-02	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
6.4000	+2.8719E+02	+1.1400E+03	+7.4417E+00	+4.9640E-02	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
6.6000	+2.7299E+02	+1.1336E+03	+7.4507E+00	+4.3558E-02	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
6.8000	+2.5920E+02	+1.1270E+03	+7.4591E+00	+4.0516E-02	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
7.0000	+2.4537E+02	+1.1200E+03	+7.4670E+00	+4.0893E-02	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
7.2000	+2.3030E+02	+1.1124E+03	+7.4755E+00	+4.2123E-02	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
7.4000	+2.1518E+02	+1.1047E+03	+7.4838E+00	+3.7925E-02	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
7.6000	+2.0101E+02	+1.0966E+03	+7.4907E+00	+3.4460E-02	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
7.8000	+1.8640E+02	+1.0882E+03	+7.4976E+00	+3.2097E-02	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
8.0000	+1.7249E+02	+1.0797E+03	+7.5035E+00	+2.8297E-02	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
8.2000	+1.5901E+02	+1.0711E+03	+7.5089E+00	+2.7792E-02	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
8.4000	+1.4598E+02	+1.0633E+03	+7.5146E+00	+2.8065E-02	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
8.6000	+1.3439E+02	+1.0568E+03	+7.5201E+00	+2.4509E-02	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
8.8000	+1.2524E+02	+1.0516E+03	+7.5244E+00	+2.0599E-02	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
9.0000	+1.1776E+02	+1.0478E+03	+7.5284E+00	+2.0231E-02	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
9.2000	+1.1171E+02	+1.0456E+03	+7.5325E+00	+2.0842E-02	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
9.4000	+1.0725E+02	+1.0451E+03	+7.5367E+00	+1.9537E-02	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
9.6000	+1.0432E+02	+1.0456E+03	+7.5403E+00	+1.6427E-02	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
9.8000	+1.0265E+02	+1.0467E+03	+7.5433E+00	+1.2957E-02	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.0000	+8.6319E+02	+8.6412E+02	+6.2868E-01	+5.0076E+00	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.0025	+8.6321E+02	+8.6420E+02	+6.8842E-01	+4.2788E+01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.0050	+8.6326E+02	+8.6442E+02	+8.4262E-01	+7.1088E+01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.0075	+8.6335E+02	+8.6477E+02	+1.0439E+00	+8.2847E+01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.0100	+8.6346E+02	+8.6522E+02	+1.2569E+00	+8.3999E+01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.0125	+8.6359E+02	+8.6576E+02	+1.4639E+00	+8.0145E+01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.0150	+8.6375E+02	+8.6637E+02	+1.6576E+00	+7.4305E+01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.0175	+8.6392E+02	+8.6705E+02	+1.8354E+00	+6.7861E+01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.0200	+8.6411E+02	+8.6780E+02	+1.9969E+00	+6.1469E+01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.0225	+8.6434E+02	+8.6860E+02	+2.1427E+00	+5.5426E+01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.0250	+8.6460E+02	+8.6946E+02	+2.2740E+00	+4.9861E+01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.0275	+8.6491E+02	+8.7038E+02	+2.3920E+00	+4.4856E+01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.0300	+8.6526E+02	+8.7134E+02	+2.4983E+00	+4.0449E+01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.0325	+8.6567E+02	+8.7236E+02	+2.5943E+00	+3.6620E+01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.0350	+8.6612E+02	+8.7342E+02	+2.6814E+00	+3.3316E+01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.0375	+8.6662E+02	+8.7453E+02	+2.7609E+00	+3.0474E+01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.0400	+8.6717E+02	+8.7568E+02	+2.8338E+00	+2.8016E+01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.0425	+8.6778E+02	+8.7687E+02	+2.9009E+00	+2.5858E+01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.0450	+8.6843E+02	+8.7811E+02	+2.9631E+00	+2.3937E+01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
0.0475	+8.6913E+02	+8.7938E+02	+3.0206E+00	+2.2123E+01	+1.0277E+03	-2.2413E+01	-4.5853E+01	+1.0000E+00	+0.0000E+00	+1.0168E+03
10.000000	+1.00933243E+02	+1.04880231E+03	+7.54736356E+00	+2.48213478E-02	+1.02771783E+03	-2.24133750E+01	-4.58528817E+01	+1.00000000E+00	+0.00000000E+00	+1.01678378E+03	-2.21857770E+01	-4.58304335E+01
11.000000	+8.23704136E+01	+1.05035053E+03	+7.56835872E+00	+1.71689781E-02	+1.02771783E+03	-2.24133750E+01	-4.58528817E+01	+1.00000000E+00	+0.00000000E+00	+1.01678378E+03	-2.21857770E+01	-4.58304335E+01
12.000000	+5.77402639E+01	+1.03872249E+03	+7.58170152E+00	+7.14579441E-03	+1.02771783E+03	-2.24133750E+01	-4.58528817E+01	+1.00000000E+00	+0.00000000E+00	+1.01678378E+03	-2.21857770E+01	-4.58304335E+01
13.000000	+5.40526390E+01	+1.03596605E+03	+7.58265031E+00	+1.20994844E-03	+1.02771783E+03	-2.24133750E+01	-4.58528817E+01	+1.00000000E+00	+0.00000000E+00	+1.01678378E+03	-2.21857770E+01	-4.58304335E+01
14.000000	+4.01062056E+01	+1.02346518E+03	+7.58412141E+00	+6.35655437E-03	+1.02771783E+03	-2.24133750E+01	-4.58528817E+01	+1.00000000E+00	+0.00000000E+00	+1.01678378E+03	-2.21857770E+01	-4.58304335E+01
15.000000	+2.75620978E+01	+1.02203837E+03	+7.59536342E+00	+3.57262174E-03	+1.02771783E+03	-2.24133750E+01	-4.58528817E+01	+1.00000000E+00	+0.00000000E+00	+1.01678378E+03	-2.21857770E+01	-4.58304335E+01
16.000000	+2.62940802E+01	+1.01670455E+03	+7.59126666E+00	-1.82481734E-03	+1.02771783E+03	-2.24133750E+01	-4.58528817E+01	+1.00000000E+00	+0.00000000E+00	+1.01678378E+03	-2.21857770E+01	-4.58304335E+01
17.000000	+1.73413156E+01	+1.00819473E+03	+7.59171379E+00	+1.34063094E-03	+1.02771783E+03	-2.24133750E+01	-4.58528817E+01	+1.00000000E+00	+0.00000000E+00	+1.01678378E+03	-2.21857770E+01	-4.58304335E+01
18.000000	+1.59168552E+01	+1.00898644E+03	+7.59394792E+00	-2.62543252E-03	+1.02771783E+03	-2.24133750E+01	-4.58528817E+01	+1.00000000E+00	+0.00000000E+00	+1.01678378E+03	-2.21857770E+01	-4.58304335E+01
19.000000	+1.80797182E+01	+1.00374393E+03	+7.58646292E+00	+8.52358968E-04	+1.02771783E+03	-2.24133750E+01	-4.58528817E+01	+1.00000000E+00	+0.00000000E+00	+1.01678378E+03	-2.21857770E+01	-4.58304335E+01
20.000000	+1.65939952E+01	+1.01135793E+03	+7.59565264E+00	+2.36222495E-03	+1.02771783E+03	-2.24133750E+01	-4.58528817E+01	+1.00000000E+00	+0.00000000E+00	+1.01678378E+03	-2.21857770E+01	-4.58304335E+01
21.000000	+1.68437639E+01	+1.00717571E+03	+7.59118737E+00	-7.34870443E-04	+1.02771783E+03	-2.24133750E+01	-4.58528817E+01	+1.00000000E+00	+0.00000000E+00	+1.01678378E+03	-2.21857770E+01	-4.58304335E+01
22.000000	+1.53724069E+01	+1.00867537E+03	+7.59418290E+00	-6.90272383E-04	+1.02771783E+03	-2.24133750E+01	-4.58528817E+01	+1.00000000E+00	+0.00000000E+00	+1.01678378E+03	-2.21857770E+01	-4.58304335E+01
23.000000	+2.03631116E+01	+1.00932881E+03	+7.58980683E+00	-4.17846882E-03	+1.02771783E+03	-2.24133750E+01	-4.58528817E+01	+1.00000000E+00	+0.00000000E+00	+1.01678378E+03	-2.21857770E+01	-4.58304335E+01
24.000000	+1.82115677E+01	+1.00324815E+03	+7.58582596E+00	+1.73233671E-03	+1.02771783E+03	-2.24133750E+01	-4.58528817E+01	+1.00000000E+00	+0.00000000E+00	+1.01678378E+03	-2.21857770E+01	-4.58304335E+01
25.000000	+2.03375839E+01	+1.01273567E+03	+7.59327150E+00	+5.48646495E-03	+1.02771783E+03	-2.24133750E+01	-4.58528817E+01	+1.00000000E+00	+0.00000000E+00	+1.01678378E+03	-2.21857770E+01	-4.58304335E+01
26.000000	+1.83937748E+01	+1.01429861E+03	+7.59679889E+00	-1.58528629E-03	+1.02771783E+03	-2.24133750E+01	-4.58528817E+01	+1.00000000E+00	+0.00000000E+00	+1.01678378E+03	-2.21857770E+01	-4.58304335E+01
27.000000	+1.71594787E+01	+1.00641607E+03	+7.59010093E+00	-2.42437595E-03	+1.02771783E+03	-2.24133750E+01	-4.58528817E+01	+1.00000000E+00	+0.00000000E+00	+1.01678378E+03	-2.21857770E+01	-4.58304335E+01
28.000000	+1.79184483E+01	+1.00900608E+03	+7.59195014E+00	+7.02849332E-04	+1.02771783E+03	-2.24133750E+01	-4.58528817E+01	+1.00000000E+00	+0.00000000E+00	+1.01678378E+03	-2.21857770E+01	-4.58304335E+01
29.000000	+1.94037634E+01	+1.01005193E+03	+7.59150663E+00	-1.58987018E-03	+1.02771783E+03	-2.24133750E+01	-4.58528817E+01	+1.00000000E+00	+0.00000000E+00	+1.01678378E+03	-2.21857770E+01	-4.58304335E+01


==> anc/otoc_to_plot_supersymmetric_M100_L1.2634_n20200_beta0.0500.dat <==
0.0000	+4.3853E+02	+4.3901E+02	-4.9742E-02	+3.4773E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.0250	+4.3905E+02	+4.3960E+02	+1.0784E-01	+9.1294E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.0500	+4.4043E+02	+4.4118E+02	+4.0673E-01	+9.5827E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.0750	+4.4261E+02	+4.4351E+02	+5.8698E-01	+3.6008E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.1000	+4.4552E+02	+4.4642E+02	+5.8677E-01	-1.4178E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.1250	+4.4897E+02	+4.4981E+02	+5.1609E-01	-1.0782E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.1500	+4.5273E+02	+4.5358E+02	+5.3286E-01	+2.7118E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.1750	+4.5672E+02	+4.5768E+02	+6.5168E-01	+4.6048E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.2000	+4.6099E+02	+4.6206E+02	+7.6310E-01	+3.0691E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.2250	+4.6560E+02	+4.6672E+02	+8.0513E-01	+6.1948E-01	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.2500	+4.7051E+02	+4.7161E+02	+7.9407E-01	-4.7099E-01	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.2750	+4.7563E+02	+4.7672E+02	+7.8158E-01	+1.5981E-01	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.3000	+4.8090E+02	+4.8202E+02	+8.0206E-01	+1.2896E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.3250	+4.8632E+02	+4.8749E+02	+8.4606E-01	+1.6455E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.3500	+4.9189E+02	+4.9310E+02	+8.8434E-01	+1.1364E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.3750	+4.9762E+02	+4.9885E+02	+9.0288E-01	+4.9807E-01	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.4000	+5.0346E+02	+5.0470E+02	+9.0925E-01	+3.1022E-01	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.4250	+5.0938E+02	+5.1063E+02	+9.1839E-01	+5.7044E-01	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.4500	+5.1535E+02	+5.1662E+02	+9.3777E-01	+9.0802E-01	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.4750	+5.2134E+02	+5.2265E+02	+9.6380E-01	+1.0303E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.5000	+5.2736E+02	+5.2870E+02	+9.8928E-01	+9.4875E-01	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.5250	+5.3339E+02	+5.3476E+02	+1.0112E+00	+8.6203E-01	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.5500	+5.3942E+02	+5.4082E+02	+1.0324E+00	+9.1971E-01	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.5750	+5.4542E+02	+5.4686E+02	+1.0572E+00	+1.1077E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.6000	+5.5140E+02	+5.5289E+02	+1.0878E+00	+1.3144E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.6250	+5.5734E+02	+5.5888E+02	+1.1229E+00	+1.4669E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.6500	+5.6323E+02	+5.6483E+02	+1.1611E+00	+1.5797E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.6750	+5.6907E+02	+5.7073E+02	+1.2019E+00	+1.7102E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.7000	+5.7484E+02	+5.7658E+02	+1.2466E+00	+1.8900E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.7250	+5.8052E+02	+5.8235E+02	+1.2964E+00	+2.1001E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.7500	+5.8611E+02	+5.8804E+02	+1.3516E+00	+2.3096E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.7750	+5.9160E+02	+5.9365E+02	+1.4119E+00	+2.5049E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.8000	+5.9696E+02	+5.9915E+02	+1.4769E+00	+2.6887E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.8250	+6.0220E+02	+6.0455E+02	+1.5463E+00	+2.8689E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.8500	+6.0730E+02	+6.0983E+02	+1.6203E+00	+3.0458E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.8750	+6.1225E+02	+6.1499E+02	+1.6986E+00	+3.2121E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.9000	+6.1705E+02	+6.2001E+02	+1.7809E+00	+3.3578E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.9250	+6.2167E+02	+6.2491E+02	+1.8665E+00	+3.4774E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.9500	+6.2613E+02	+6.2966E+02	+1.9548E+00	+3.5749E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.9750	+6.3040E+02	+6.3426E+02	+2.0453E+00	+3.6638E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
1.0000	+6.3448E+02	+6.3872E+02	+2.1376E+00	+4.0243E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
1.2000	+6.5954E+02	+6.6849E+02	+2.8853E+00	+3.4532E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
1.4000	+6.7026E+02	+6.8713E+02	+3.5189E+00	+2.7099E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
1.6000	+6.6844E+02	+6.9492E+02	+3.9693E+00	+2.0470E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
1.8000	+6.5505E+02	+6.9331E+02	+4.3377E+00	+1.7752E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
2.0000	+6.3052E+02	+6.8438E+02	+4.6794E+00	+1.5995E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
2.2000	+5.9772E+02	+6.7027E+02	+4.9775E+00	+1.3806E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
2.4000	+5.5928E+02	+6.5283E+02	+5.2316E+00	+1.1711E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
2.6000	+5.1764E+02	+6.3355E+02	+5.4459E+00	+9.7498E-01	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
2.8000	+4.7558E+02	+6.1375E+02	+5.6216E+00	+7.8615E-01	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
3.0000	+4.3564E+02	+5.9438E+02	+5.7604E+00	+6.1821E-01	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
3.2000	+3.9912E+02	+5.7605E+02	+5.8689E+00	+4.8217E-01	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
3.4000	+3.6707E+02	+5.5957E+02	+5.9533E+00	+3.6974E-01	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
3.6000	+3.3987E+02	+5.4500E+02	+6.0168E+00	+2.7078E-01	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
3.8000	+3.1740E+02	+5.3193E+02	+6.0616E+00	+1.8755E-01	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
4.0000	+2.9877E+02	+5.1989E+02	+6.0918E+00	+1.3084E-01	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
4.2000	+2.8267E+02	+5.0872E+02	+6.1139E+00	+1.0526E-01	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
4.4000	+2.6869E+02	+4.9931E+02	+6.1339E+00	+9.9768E-02	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
4.6000	+2.5698E+02	+4.9223E+02	+6.1538E+00	+1.0087E-01	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
4.8000	+2.4725E+02	+4.8737E+02	+6.1743E+00	+1.0383E-01	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.0000	+4.3853E+02	+4.3901E+02	-4.9742E-02	+3.5350E-01	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.0100	+4.3862E+02	+4.3911E+02	-2.1637E-02	+5.2674E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.0200	+4.3887E+02	+4.3940E+02	+5.5607E-02	+9.3840E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.0300	+4.3926E+02	+4.3985E+02	+1.6604E-01	+1.1711E+01	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.0400	+4.3978E+02	+4.4045E+02	+2.8983E-01	+1.2034E+01	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.0500	+4.4043E+02	+4.4118E+02	+4.0673E-01	+1.0588E+01	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.0600	+4.4121E+02	+4.4204E+02	+5.0158E-01	+7.9881E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.0700	+4.4211E+02	+4.4300E+02	+5.6649E-01	+4.9071E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.0800	+4.4314E+02	+4.4405E+02	+5.9972E-01	+1.8875E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.0900	+4.4428E+02	+4.4520E+02	+6.0424E-01	-6.4778E-01	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.1000	+4.4552E+02	+4.4642E+02	+5.8677E-01	-2.3523E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.1100	+4.4685E+02	+4.4773E+02	+5.5719E-01	-2.9695E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.1200	+4.4825E+02	+4.4910E+02	+5.2738E-01	-2.4150E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.1300	+4.4970E+02	+4.5053E+02	+5.0889E-01	-8.7123E-01	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.1400	+4.5120E+02	+4.5203E+02	+5.0995E-01	+1.1984E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.1500	+4.5273E+02	+4.5358E+02	+5.3286E-01	+3.1904E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.1600	+4.5429E+02	+4.5518E+02	+5.7376E-01	+4.6042E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.1700	+4.5590E+02	+4.5683E+02	+6.2494E-01	+5.2049E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.1800	+4.5755E+02	+4.5853E+02	+6.7786E-01	+5.0260E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.1900	+4.5924E+02	+4.6028E+02	+7.2546E-01	+4.4946E+00	+4.9049E+02	-1.0045E+01	-4.8832E+01	+1.0000E+00	+0.0000E+00	+4.6312E+02
0.0100	+4.38619897E+02	+4.39109194E+02	-2.16373662E-02	+5.62310059E+00	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02
0.0150	+4.38724557E+02	+4.39230457E+02	+1.17314349E-02	+7.72441986E+00	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02
0.0200	+4.38867186E+02	+4.39395777E+02	+5.56068324E-02	+9.61096804E+00	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02
0.0250	+4.39045675E+02	+4.39602610E+02	+1.07841115E-01	+1.10434930E+01	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02
0.0300	+4.39258380E+02	+4.39848691E+02	+1.66041762E-01	+1.19753251E+01	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02
0.0350	+4.39504099E+02	+4.40131887E+02	+2.27594366E-01	+1.23789240E+01	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02
0.0400	+4.39782033E+02	+4.40450134E+02	+2.89831002E-01	+1.22660590E+01	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02
0.0450	+4.40091738E+02	+4.40801453E+02	+3.50254957E-01	+1.16896536E+01	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02
0.0500	+4.40433048E+02	+4.41183995E+02	+4.06727538E-01	+1.07314325E+01	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02
0.0550	+4.40805963E+02	+4.41596078E+02	+4.57569282E-01	+9.48549939E+00	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02
0.0600	+4.41210515E+02	+4.42036182E+02	+5.01582532E-01	+8.04420293E+00	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02
0.0650	+4.41646646E+02	+4.42502945E+02	+5.38011311E-01	+6.49063455E+00	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02
0.0700	+4.42114095E+02	+4.42995130E+02	+5.66488877E-01	+4.89663582E+00	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02
0.0750	+4.42612337E+02	+4.43511609E+02	+5.86977669E-01	+3.32354223E+00	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02
0.0800	+4.43140532E+02	+4.44051340E+02	+5.99724299E-01	+1.82552658E+00	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02
0.0850	+4.43697508E+02	+4.44613348E+02	+6.05232935E-01	+4.51520018E-01	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02
0.0900	+4.44281781E+02	+4.45196711E+02	+6.04239500E-01	-7.53408385E-01	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02
0.0950	+4.44891587E+02	+4.45800552E+02	+5.97698851E-01	-1.86285097E+00	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02
5.000000	+2.39212531E+02	+4.84570341E+02	+6.19586477E+00	+1.47767119E-01	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02	-9.48756974E+00	-4.88137240E+01
6.250000	+2.05534264E+02	+4.93451130E+02	+6.35581896E+00	+1.08159574E-01	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02	-9.48756974E+00	-4.88137240E+01
7.500000	+1.51258468E+02	+4.72796724E+02	+6.46626371E+00	+7.26307428E-02	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02	-9.48756974E+00	-4.88137240E+01
8.750000	+8.01651879E+01	+4.25408229E+02	+6.53739582E+00	+5.32253998E-02	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02	-9.48756974E+00	-4.88137240E+01
10.000000	+6.43100899E+01	+4.31610485E+02	+6.59932721E+00	+4.90051164E-02	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02	-9.48756974E+00	-4.88137240E+01
11.250000	+5.07875874E+01	+4.41027389E+02	+6.65990861E+00	+3.71726084E-02	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02	-9.48756974E+00	-4.88137240E+01
12.500000	+3.76556781E+01	+4.40726205E+02	+6.69225873E+00	+1.50574559E-02	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02	-9.48756974E+00	-4.88137240E+01
13.750000	+3.11491541E+01	+4.36358998E+02	+6.69755225E+00	+1.13214516E-02	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02	-9.48756974E+00	-4.88137240E+01
15.000000	+2.18778427E+01	+4.36519711E+02	+6.72056236E+00	+1.09132783E-02	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02	-9.48756974E+00	-4.88137240E+01
16.250000	+1.61786126E+01	+4.32596070E+02	+6.72483544E+00	+2.40573417E-03	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02	-9.48756974E+00	-4.88137240E+01
17.500000	+1.28728099E+01	+4.30015988E+02	+6.72657670E+00	-2.36776891E-04	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02	-9.48756974E+00	-4.88137240E+01
18.750000	+1.63454609E+01	+4.32516496E+02	+6.72424350E+00	+4.56417385E-03	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02	-9.48756974E+00	-4.88137240E+01
20.000000	+1.87730260E+01	+4.40703248E+02	+6.73798713E+00	+8.38641155E-03	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02	-9.48756974E+00	-4.88137240E+01
21.250000	+2.09050627E+01	+4.45893664E+02	+6.74520953E+00	+4.46108159E-03	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02	-9.48756974E+00	-4.88137240E+01
22.500000	+2.38384085E+01	+4.50500632E+02	+6.74913983E+00	+2.03800482E-03	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02	-9.48756974E+00	-4.88137240E+01
23.750000	+2.48456437E+01	+4.52005092E+02	+6.75030454E+00	+6.77297853E-03	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02	-9.48756974E+00	-4.88137240E+01
25.000000	+2.80835610E+01	+4.62031730E+02	+6.76607228E+00	+7.55641429E-03	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02	-9.48756974E+00	-4.88137240E+01
26.250000	+3.09224289E+01	+4.66228065E+02	+6.76919558E+00	-4.93380350E-03	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02	-9.48756974E+00	-4.88137240E+01
27.500000	+3.23487120E+01	+4.60977218E+02	+6.75373777E+00	-4.43737522E-03	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02	-9.48756974E+00	-4.88137240E+01
28.750000	+3.27819378E+01	+4.63285224E+02	+6.75810214E+00	+1.14203613E-02	+4.90491929E+02	-1.00445161E+01	-4.88318127E+01	+1.00000000E+00	+0.00000000E+00	+4.63123610E+02	-9.48756974E+00	-4.88137240E+01


==> anc/otoc_to_plot_supersymmetric_M100_L1.2634_n20200_beta0.1000.dat <==
0.0000	+2.5866E+02	+2.5911E+02	-1.0469E-01	-9.5576E-01	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
0.1000	+2.6039E+02	+2.6081E+02	-1.6151E-01	-1.8064E-01	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
0.2000	+2.6440E+02	+2.6483E+02	-1.4082E-01	+8.6207E-02	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
0.3000	+2.6983E+02	+2.7026E+02	-1.4427E-01	+1.4104E-01	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
0.4000	+2.7615E+02	+2.7660E+02	-1.1261E-01	+4.1064E-01	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
0.5000	+2.8303E+02	+2.8350E+02	-6.2144E-02	+6.2266E-01	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
0.6000	+2.9014E+02	+2.9065E+02	+1.1920E-02	+1.0467E+00	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
0.7000	+2.9724E+02	+2.9782E+02	+1.4720E-01	+1.7008E+00	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
0.8000	+3.0416E+02	+3.0488E+02	+3.5208E-01	+2.3772E+00	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
0.9000	+3.1076E+02	+3.1170E+02	+6.2265E-01	+3.0342E+00	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
1.0000	+3.1688E+02	+3.1817E+02	+9.4483E-01	+3.4792E+00	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
1.1000	+3.2237E+02	+3.2419E+02	+1.2906E+00	+3.4361E+00	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
1.2000	+3.2713E+02	+3.2969E+02	+1.6320E+00	+3.2886E+00	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
1.3000	+3.3110E+02	+3.3461E+02	+1.9483E+00	+2.9728E+00	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
1.4000	+3.3426E+02	+3.3889E+02	+2.2266E+00	+2.5759E+00	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
1.5000	+3.3662E+02	+3.4250E+02	+2.4635E+00	+2.1978E+00	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
1.6000	+3.3820E+02	+3.4539E+02	+2.6662E+00	+1.9343E+00	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
1.7000	+3.3890E+02	+3.4754E+02	+2.8504E+00	+1.8183E+00	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
1.8000	+3.3860E+02	+3.4895E+02	+3.0298E+00	+1.7733E+00	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
1.9000	+3.3727E+02	+3.4960E+02	+3.2050E+00	+1.6936E+00	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
2.0000	+3.3499E+02	+3.4951E+02	+3.3685E+00	+1.5771E+00	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
2.1000	+3.3179E+02	+3.4869E+02	+3.5204E+00	+1.4924E+00	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
2.2000	+3.2759E+02	+3.4716E+02	+3.6670E+00	+1.4314E+00	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
2.3000	+3.2245E+02	+3.4495E+02	+3.8067E+00	+1.3442E+00	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
2.4000	+3.1650E+02	+3.4211E+02	+3.9358E+00	+1.2536E+00	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
2.5000	+3.0976E+02	+3.3867E+02	+4.0575E+00	+1.1763E+00	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
2.6000	+3.0229E+02	+3.3469E+02	+4.1711E+00	+1.0935E+00	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
2.7000	+2.9423E+02	+3.3022E+02	+4.2762E+00	+1.0131E+00	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
2.8000	+2.8565E+02	+3.2532E+02	+4.3737E+00	+9.3123E-01	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
2.9000	+2.7671E+02	+3.2005E+02	+4.4624E+00	+8.4256E-01	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
3.0000	+2.6749E+02	+3.1448E+02	+4.5432E+00	+7.6745E-01	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
3.2000	+2.4858E+02	+3.0266E+02	+4.6835E+00	+6.3548E-01	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
3.4000	+2.2973E+02	+2.9033E+02	+4.7974E+00	+5.1004E-01	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
3.6000	+2.1166E+02	+2.7798E+02	+4.8875E+00	+3.9013E-01	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
3.8000	+1.9508E+02	+2.6591E+02	+4.9535E+00	+2.7701E-01	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
4.0000	+1.8025E+02	+2.5433E+02	+4.9983E+00	+1.8619E-01	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
4.2000	+1.6711E+02	+2.4342E+02	+5.0280E+00	+1.2527E-01	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
4.4000	+1.5575E+02	+2.3365E+02	+5.0485E+00	+9.1945E-02	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
4.6000	+1.4620E+02	+2.2537E+02	+5.0647E+00	+7.8799E-02	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
4.8000	+1.3831E+02	+2.1870E+02	+5.0800E+00	+7.3643E-02	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
5.0000	+1.3201E+02	+2.1375E+02	+5.0967E+00	+9.2464E-02	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
5.5000	+1.2207E+02	+2.0893E+02	+5.1575E+00	+1.5097E-01	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
6.0000	+1.1731E+02	+2.1236E+02	+5.2476E+00	+1.8886E-01	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
6.5000	+1.1315E+02	+2.1807E+02	+5.3464E+00	+1.7864E-01	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
7.0000	+1.0486E+02	+2.1851E+02	+5.4263E+00	+1.4103E-01	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
7.5000	+8.7939E+01	+2.0876E+02	+5.4874E+00	+1.1453E-01	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
8.0000	+6.7868E+01	+1.9531E+02	+5.5408E+00	+1.0423E-01	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
8.5000	+5.1760E+01	+1.8585E+02	+5.5916E+00	+1.0105E-01	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
9.0000	+4.0580E+01	+1.8157E+02	+5.6418E+00	+9.2605E-02	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
9.5000	+3.3985E+01	+1.8108E+02	+5.6843E+00	+7.7003E-02	+3.0926E+02	-5.6234E+00	-5.4994E+01	+1.0000E+00	+0.0000E+00	+2.4992E+02
0.0000	+2.58655363E+02	+2.59105663E+02	-1.04693248E-01	-1.21070634E-01	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02
0.0100	+2.58677695E+02	+2.59125934E+02	-1.09281932E-01	-7.96666250E-01	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02
0.0200	+2.58742675E+02	+2.59185857E+02	-1.20626573E-01	-1.20983509E+00	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02
0.0300	+2.58845681E+02	+2.59283204E+02	-1.33478634E-01	-1.13525181E+00	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02
0.0400	+2.58982008E+02	+2.59415241E+02	-1.43331609E-01	-7.47062578E-01	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02
0.0500	+2.59148274E+02	+2.59579308E+02	-1.48419885E-01	-3.18368693E-01	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02
0.0600	+2.59342605E+02	+2.59773088E+02	-1.49698983E-01	-6.13657738E-02	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02
0.0700	+2.59564181E+02	+2.59994687E+02	-1.49647201E-01	-5.57555686E-02	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02
0.0800	+2.59812568E+02	+2.60242572E+02	-1.50814094E-01	-2.54789721E-01	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02
0.0900	+2.60087114E+02	+2.60515432E+02	-1.54742995E-01	-5.34956771E-01	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02
0.1000	+2.60386606E+02	+2.60812034E+02	-1.61513229E-01	-7.56147993E-01	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02
0.1100	+2.60709249E+02	+2.61131138E+02	-1.69865955E-01	-8.11600400E-01	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02
0.1200	+2.61052903E+02	+2.61471481E+02	-1.77745237E-01	-6.58594587E-01	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02
0.1300	+2.61415443E+02	+2.61831812E+02	-1.83037847E-01	-3.26171919E-01	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02
0.1400	+2.61795098E+02	+2.62210954E+02	-1.84268676E-01	+1.00382021E-01	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02
0.1500	+2.62190658E+02	+2.62607863E+02	-1.81030206E-01	+5.12106060E-01	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02
0.1600	+2.62601520E+02	+2.63021657E+02	-1.74026555E-01	+8.13028411E-01	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02
0.1700	+2.63027569E+02	+2.63451613E+02	-1.64769638E-01	+9.46449256E-01	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02
0.1800	+2.63468973E+02	+2.63897139E+02	-1.55097569E-01	+9.03120304E-01	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02
0.1900	+2.63925941E+02	+2.64357715E+02	-1.46707232E-01	+7.74947159E-01	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02
10.000000	+3.09949511E+01	+1.83428193E+02	+5.71987392E+00	+9.07124551E-02	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02	-4.54679751E+00	-5.49668404E+01
12.000000	+1.75268529E+01	+1.92796861E+02	+5.85947487E+00	+4.88884893E-02	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02	-4.54679751E+00	-5.49668404E+01
14.000000	+1.02910329E+01	+1.95647477E+02	+5.91542788E+00	+2.35612102E-02	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02	-4.54679751E+00	-5.49668404E+01
16.000000	+6.65921650E+00	+1.99250940E+02	+5.95371971E+00	+1.39680198E-02	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02	-4.54679751E+00	-5.49668404E+01
18.000000	+9.72117855E+00	+2.05728650E+02	+5.97129996E+00	+1.25395931E-02	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02	-4.54679751E+00	-5.49668404E+01
20.000000	+1.94474336E+01	+2.21945614E+02	+6.00387808E+00	+1.09520952E-02	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02	-4.54679751E+00	-5.49668404E+01
22.000000	+2.86489731E+01	+2.33434077E+02	+6.01510834E+00	+1.93896900E-02	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02	-4.54679751E+00	-5.49668404E+01
24.000000	+2.99811837E+01	+2.48809977E+02	+6.08143684E+00	+1.30007789E-02	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02	-4.54679751E+00	-5.49668404E+01
26.000000	+4.45986864E+01	+2.60315020E+02	+6.06711145E+00	-1.50813724E-02	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02	-4.54679751E+00	-5.49668404E+01
28.000000	+5.00722715E+01	+2.56090400E+02	+6.02111135E+00	-6.14240750E-03	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02	-4.54679751E+00	-5.49668404E+01
30.000000	+4.57547641E+01	+2.56235607E+02	+6.04254182E+00	-3.45823655E-03	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02	-4.54679751E+00	-5.49668404E+01
32.000000	+3.66374446E+01	+2.39825356E+02	+6.00727840E+00	-1.13021912E-02	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02	-4.54679751E+00	-5.49668404E+01
34.000000	+2.89642449E+01	+2.30141398E+02	+5.99733306E+00	-8.20325154E-03	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02	-4.54679751E+00	-5.49668404E+01
36.000000	+2.65073794E+01	+2.23136284E+02	+5.97446540E+00	-1.02929662E-02	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02	-4.54679751E+00	-5.49668404E+01
38.000000	+2.21721652E+01	+2.15234674E+02	+5.95616120E+00	+1.65559213E-03	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02	-4.54679751E+00	-5.49668404E+01
40.000000	+1.59470262E+01	+2.13882401E+02	+5.98108777E+00	+1.51764225E-02	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02	-4.54679751E+00	-5.49668404E+01
42.000000	+1.33786206E+01	+2.18524166E+02	+6.01686688E+00	+1.47979967E-02	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02	-4.54679751E+00	-5.49668404E+01
44.000000	+1.66254693E+01	+2.26630728E+02	+6.04027975E+00	+1.40156265E-02	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02	-4.54679751E+00	-5.49668404E+01
46.000000	+2.28295787E+01	+2.39804594E+02	+6.07292939E+00	+2.48855439E-02	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02	-4.54679751E+00	-5.49668404E+01
48.000000	+2.12813941E+01	+2.53266866E+02	+6.13982193E+00	+4.20069936E-02	+3.09256477E+02	-5.62342605E+00	-5.49943174E+01	+1.00000000E+00	+0.00000000E+00	+2.49923093E+02	-4.54679751E+00	-5.49668404E+01


==> anc/otoc_to_plot_supersymmetric_M100_L1.2634_n20200_beta0.2000.dat <==
0.3000	+1.5662E+02	+1.5704E+02	-1.8909E-01	+7.4585E-02	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
0.4000	+1.5835E+02	+1.5877E+02	-1.7744E-01	+1.5527E-01	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
0.5000	+1.6029E+02	+1.6072E+02	-1.5803E-01	+2.4705E-01	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
0.6000	+1.6236E+02	+1.6280E+02	-1.2804E-01	+3.9892E-01	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
0.7000	+1.6448E+02	+1.6494E+02	-7.8249E-02	+6.4044E-01	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
0.8000	+1.6659E+02	+1.6709E+02	+5.2222E-05	+9.5543E-01	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
0.9000	+1.6864E+02	+1.6920E+02	+1.1284E-01	+1.3106E+00	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
1.0000	+1.7060E+02	+1.7125E+02	+2.6218E-01	+1.6523E+00	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
1.1000	+1.7242E+02	+1.7320E+02	+4.4330E-01	+1.9132E+00	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
1.2000	+1.7408E+02	+1.7503E+02	+6.4481E-01	+2.0406E+00	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
1.3000	+1.7556E+02	+1.7673E+02	+8.5142E-01	+2.0206E+00	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
1.4000	+1.7685E+02	+1.7828E+02	+1.0489E+00	+1.8907E+00	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
1.5000	+1.7795E+02	+1.7966E+02	+1.2296E+00	+1.7282E+00	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
1.6000	+1.7886E+02	+1.8087E+02	+1.3946E+00	+1.6122E+00	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
1.7000	+1.7954E+02	+1.8190E+02	+1.5520E+00	+1.5702E+00	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
1.8000	+1.7997E+02	+1.8273E+02	+1.7086E+00	+1.5489E+00	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
1.9000	+1.8015E+02	+1.8336E+02	+1.8618E+00	+1.5149E+00	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
2.0000	+1.8008E+02	+1.8379E+02	+2.0039E+00	+1.3379E+00	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
2.2000	+1.7921E+02	+1.8401E+02	+2.2619E+00	+1.2426E+00	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
2.4000	+1.7725E+02	+1.8334E+02	+2.5009E+00	+1.1319E+00	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
2.6000	+1.7424E+02	+1.8179E+02	+2.7147E+00	+1.0048E+00	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
2.8000	+1.7025E+02	+1.7936E+02	+2.9029E+00	+8.7831E-01	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
3.0000	+1.6538E+02	+1.7611E+02	+3.0660E+00	+7.6595E-01	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
3.2000	+1.5974E+02	+1.7212E+02	+3.2092E+00	+6.7257E-01	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
3.4000	+1.5347E+02	+1.6751E+02	+3.3351E+00	+5.8464E-01	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
3.6000	+1.4678E+02	+1.6242E+02	+3.4431E+00	+4.8896E-01	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
3.8000	+1.3992E+02	+1.5699E+02	+3.5306E+00	+3.9614E-01	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
4.0000	+1.3305E+02	+1.5138E+02	+3.6016E+00	+3.2333E-01	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
4.2000	+1.2628E+02	+1.4571E+02	+3.6600E+00	+2.6557E-01	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
4.4000	+1.1973E+02	+1.4012E+02	+3.7078E+00	+2.1926E-01	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
4.6000	+1.1354E+02	+1.3475E+02	+3.7477E+00	+1.9221E-01	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
4.8000	+1.0773E+02	+1.2975E+02	+3.7847E+00	+1.7777E-01	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
5.0000	+1.0235E+02	+1.2521E+02	+3.8224E+00	+2.3874E-01	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
6.0000	+8.2563E+01	+1.1162E+02	+4.0625E+00	+2.4160E-01	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
7.0000	+6.9078E+01	+1.0613E+02	+4.3056E+00	+2.1011E-01	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
8.0000	+5.0907E+01	+9.5146E+01	+4.4828E+00	+1.6673E-01	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
9.0000	+3.6997E+01	+8.8718E+01	+4.6390E+00	+1.3140E-01	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
10.0000	+2.7270E+01	+8.4805E+01	+4.7455E+00	+1.0540E-01	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
11.0000	+1.9760E+01	+8.3618E+01	+4.8498E+00	+9.7060E-02	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
12.0000	+1.3715E+01	+8.3576E+01	+4.9397E+00	+7.6279E-02	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
13.0000	+9.4642E+00	+8.3847E+01	+5.0024E+00	+5.5167E-02	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
14.0000	+6.8059E+00	+8.4817E+01	+5.0500E+00	+4.0830E-02	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
15.0000	+5.7484E+00	+8.6461E+01	+5.0840E+00	+3.1873E-02	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
16.0000	+5.6629E+00	+8.8809E+01	+5.1137E+00	+3.8221E-02	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
17.0000	+6.7084E+00	+9.3832E+01	+5.1605E+00	+4.7453E-02	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
18.0000	+9.9037E+00	+1.0133E+02	+5.2086E+00	+4.6000E-02	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
19.0000	+1.5126E+01	+1.1065E+02	+5.2525E+00	+4.1661E-02	+2.4111E+02	-3.7798E+00	-6.3789E+01	+1.0000E+00	+0.0000E+00	+1.2707E+02
0.0000	+1.53834322E+02	+1.54276719E+02	-1.22399801E-01	-3.28928719E-02	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02
0.0100	+1.53839570E+02	+1.54280815E+02	-1.25008189E-01	-4.88784589E-01	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02
0.0200	+1.53854946E+02	+1.54293040E+02	-1.32175493E-01	-8.59299202E-01	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02
0.0300	+1.53879492E+02	+1.54313218E+02	-1.42194173E-01	-1.03936490E+00	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02
0.0400	+1.53912009E+02	+1.54341090E+02	-1.52962791E-01	-1.02528147E+00	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02
0.0500	+1.53951431E+02	+1.54376354E+02	-1.62699802E-01	-8.71883789E-01	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02
0.0600	+1.53997033E+02	+1.54418697E+02	-1.70400467E-01	-6.60196176E-01	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02
0.0700	+1.54048471E+02	+1.54467821E+02	-1.75903726E-01	-4.62249237E-01	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02
0.0800	+1.54105672E+02	+1.54523456E+02	-1.79645452E-01	-3.19280179E-01	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02
0.0900	+1.54168681E+02	+1.54585361E+02	-1.82289329E-01	-2.38469120E-01	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02
0.1000	+1.54237524E+02	+1.54653320E+02	-1.84414834E-01	-2.03298752E-01	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02
0.1100	+1.54312145E+02	+1.54727134E+02	-1.86355304E-01	-1.88670273E-01	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02
0.1200	+1.54392389E+02	+1.54806618E+02	-1.88188240E-01	-1.73460542E-01	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02
0.1300	+1.54478040E+02	+1.54891592E+02	-1.89824515E-01	-1.46994187E-01	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02
0.1400	+1.54568871E+02	+1.54981885E+02	-1.91128123E-01	-1.09355059E-01	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02
0.1500	+1.54664687E+02	+1.55077336E+02	-1.92011616E-01	-6.75786663E-02	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02
0.1600	+1.54765338E+02	+1.55177793E+02	-1.92479697E-01	-3.04835591E-02	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02
0.1700	+1.54870721E+02	+1.55283118E+02	-1.92621288E-01	-4.47883014E-03	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02
0.1800	+1.54980760E+02	+1.55393179E+02	-1.92569273E-01	+8.42306909E-03	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02
0.1900	+1.55095386E+02	+1.55507853E+02	-1.92452826E-01	+1.48663746E-02	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02
20.000000	+2.07596651E+01	+1.19042768E+02	+5.28099930E+00	+8.15442679E-02	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02	-1.99343230E+00	-6.37424583E+01
24.000000	+3.56232903E+01	+1.51297636E+02	+5.44392606E+00	-8.08854415E-05	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02	-1.99343230E+00	-6.37424583E+01
28.000000	+6.25119225E+01	+1.60731448E+02	+5.28035221E+00	-2.54929773E-02	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02	-1.99343230E+00	-6.37424583E+01
32.000000	+4.72680059E+01	+1.41601382E+02	+5.23998224E+00	-2.13216700E-02	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02	-1.99343230E+00	-6.37424583E+01
36.000000	+3.77141876E+01	+1.20531048E+02	+5.10977885E+00	-1.28408932E-02	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02	-1.99343230E+00	-6.37424583E+01
40.000000	+2.43814409E+01	+1.09505347E+02	+5.13725510E+00	+2.23726748E-02	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02	-1.99343230E+00	-6.37424583E+01
44.000000	+2.18067628E+01	+1.20855604E+02	+5.28876025E+00	+3.71318591E-02	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02	-1.99343230E+00	-6.37424583E+01
48.000000	+2.45644726E+01	+1.39131815E+02	+5.43430997E+00	+1.72055532E-02	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02	-1.99343230E+00	-6.37424583E+01
52.000000	+2.71433942E+01	+1.40808618E+02	+5.42640468E+00	-9.31074080E-03	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02	-1.99343230E+00	-6.37424583E+01
56.000000	+2.75280914E+01	+1.33871851E+02	+5.35982404E+00	-1.67028682E-02	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02	-1.99343230E+00	-6.37424583E+01
60.000000	+3.00548074E+01	+1.29502773E+02	+5.29278173E+00	-1.80052459E-02	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02	-1.99343230E+00	-6.37424583E+01
64.000000	+2.59781670E+01	+1.18056061E+02	+5.21578208E+00	-9.90480488E-03	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02	-1.99343230E+00	-6.37424583E+01
68.000000	+3.50235017E+01	+1.26895484E+02	+5.21354329E+00	+1.28608003E-02	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02	-1.99343230E+00	-6.37424583E+01
72.000000	+3.39505110E+01	+1.36006472E+02	+5.31866848E+00	+2.34168698E-02	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02	-1.99343230E+00	-6.37424583E+01
76.000000	+2.82185692E+01	+1.39019045E+02	+5.40087825E+00	+5.87829561E-03	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02	-1.99343230E+00	-6.37424583E+01
80.000000	+1.47515453E+01	+1.21721464E+02	+5.36569484E+00	+2.09596794E-04	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02	-1.99343230E+00	-6.37424583E+01
84.000000	+9.60237924E+00	+1.20588799E+02	+5.40255503E+00	+2.95647162E-03	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02	-1.99343230E+00	-6.37424583E+01
88.000000	+1.29051171E+01	+1.22435221E+02	+5.38934662E+00	-6.35388105E-03	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02	-1.99343230E+00	-6.37424583E+01
92.000000	+2.71574955E+01	+1.32643343E+02	+5.35172398E+00	+1.27825544E-05	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02	-1.99343230E+00	-6.37424583E+01
96.000000	+2.66393723E+01	+1.36180678E+02	+5.38944888E+00	+1.88496676E-02	+2.41109613E+02	-3.77979635E+00	-6.37890486E+01	+1.00000000E+00	+0.00000000E+00	+1.27066275E+02	-1.99343230E+00	-6.37424583E+01


==> anc/otoc_to_plot_supersymmetric_M100_L1.2634_n20200_beta0.5000.dat <==
0.0000	+6.7122E+01	+6.7537E+01	-1.8537E-01	-2.0275E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
0.2500	+6.7425E+01	+6.7827E+01	-2.1634E-01	-4.4995E-02	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
0.5000	+6.8174E+01	+6.8580E+01	-2.0787E-01	+7.3044E-02	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
0.7500	+6.9211E+01	+6.9629E+01	-1.7982E-01	+1.8094E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
1.0000	+7.0371E+01	+7.0815E+01	-1.1740E-01	+3.4406E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
1.2500	+7.1528E+01	+7.2024E+01	-7.7881E-03	+4.8973E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
1.5000	+7.2609E+01	+7.3177E+01	+1.2746E-01	+5.5463E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
1.7500	+7.3566E+01	+7.4221E+01	+2.6953E-01	+5.9796E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
2.0000	+7.4355E+01	+7.5121E+01	+4.2645E-01	+6.2610E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
2.2500	+7.4958E+01	+7.5853E+01	+5.8257E-01	+6.2316E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
2.5000	+7.5352E+01	+7.6398E+01	+7.3802E-01	+6.0968E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
2.7500	+7.5530E+01	+7.6744E+01	+8.8741E-01	+5.7080E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
3.0000	+7.5482E+01	+7.6873E+01	+1.0234E+00	+5.3189E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
3.2500	+7.5188E+01	+7.6772E+01	+1.1534E+00	+5.2832E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
3.5000	+7.4618E+01	+7.6430E+01	+1.2876E+00	+5.4365E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
3.7500	+7.3765E+01	+7.5844E+01	+1.4252E+00	+5.4237E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
4.0000	+7.2642E+01	+7.5019E+01	+1.5588E+00	+5.1882E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
4.2500	+7.1265E+01	+7.3960E+01	+1.6846E+00	+4.8122E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
4.5000	+6.9660E+01	+7.2683E+01	+1.7994E+00	+4.4332E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
4.7500	+6.7852E+01	+7.1216E+01	+1.9062E+00	+4.1899E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
5.0000	+6.5865E+01	+6.9593E+01	+2.0089E+00	+4.0239E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
5.2500	+6.3740E+01	+6.7854E+01	+2.1074E+00	+3.8050E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
5.5000	+6.1534E+01	+6.6043E+01	+2.1991E+00	+3.5596E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
5.7500	+5.9286E+01	+6.4201E+01	+2.2854E+00	+3.3955E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
6.0000	+5.7015E+01	+6.2358E+01	+2.3689E+00	+3.2649E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
6.2500	+5.4751E+01	+6.0538E+01	+2.4487E+00	+3.0982E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
6.5000	+5.2511E+01	+5.8749E+01	+2.5238E+00	+2.9285E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
6.7500	+5.0281E+01	+5.6980E+01	+2.5951E+00	+2.7748E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
7.0000	+4.8047E+01	+5.5207E+01	+2.6617E+00	+2.7429E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
8.0000	+3.9109E+01	+4.8198E+01	+2.9002E+00	+2.0267E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
9.0000	+3.1251E+01	+4.1990E+01	+3.0670E+00	+1.4798E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
10.0000	+2.4548E+01	+3.6767E+01	+3.1961E+00	+1.1824E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
11.0000	+1.8952E+01	+3.2556E+01	+3.3035E+00	+8.4544E-02	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
12.0000	+1.4491E+01	+2.8961E+01	+3.3652E+00	+4.6259E-02	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
13.0000	+1.1088E+01	+2.6011E+01	+3.3961E+00	+2.8701E-02	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
14.0000	+8.6283E+00	+2.3953E+01	+3.4226E+00	+2.6072E-02	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
15.0000	+7.0748E+00	+2.2797E+01	+3.4482E+00	+3.1916E-02	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
16.0000	+6.1927E+00	+2.2528E+01	+3.4865E+00	+6.1018E-02	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
17.0000	+5.7265E+00	+2.3489E+01	+3.5702E+00	+8.7921E-02	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
18.0000	+6.1186E+00	+2.5594E+01	+3.6623E+00	+8.1858E-02	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
19.0000	+7.6594E+00	+2.8581E+01	+3.7339E+00	+6.1425E-02	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
20.0000	+1.0108E+01	+3.2137E+01	+3.7855E+00	+3.8908E-02	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
22.0000	+1.6516E+01	+4.1153E+01	+3.8974E+00	+7.2961E-02	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
24.0000	+2.2517E+01	+5.2012E+01	+4.0774E+00	+3.2519E-02	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
26.0000	+3.3533E+01	+6.1592E+01	+4.0275E+00	-4.7252E-02	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
28.0000	+4.2355E+01	+6.6770E+01	+3.8884E+00	-2.5882E-02	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
30.0000	+4.2229E+01	+6.7529E+01	+3.9239E+00	+5.8109E-03	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
32.0000	+3.8278E+01	+6.3268E+01	+3.9116E+00	-2.7885E-02	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
34.0000	+3.7181E+01	+5.9810E+01	+3.8124E+00	-4.8942E-02	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
36.0000	+3.6975E+01	+5.7521E+01	+3.7158E+00	-2.3939E-02	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
38.0000	+3.3265E+01	+5.3828E+01	+3.7166E+00	+2.4751E-02	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
0.0000	+6.7122E+01	+6.7537E+01	-1.8537E-01	-2.1199E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
0.1000	+6.7178E+01	+6.7586E+01	-2.0336E-01	-1.4770E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
0.2000	+6.7323E+01	+6.7727E+01	-2.1491E-01	-6.4931E-02	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
0.3000	+6.7544E+01	+6.7946E+01	-2.1634E-01	+6.7389E-03	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
0.4000	+6.7831E+01	+6.8235E+01	-2.1357E-01	+4.2365E-02	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
0.5000	+6.8174E+01	+6.8580E+01	-2.0787E-01	+7.0982E-02	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
0.6000	+6.8564E+01	+6.8974E+01	-1.9937E-01	+1.0214E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
0.7000	+6.8989E+01	+6.9403E+01	-1.8744E-01	+1.4271E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
0.8000	+6.9438E+01	+6.9859E+01	-1.7083E-01	+1.9760E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
0.9000	+6.9901E+01	+7.0333E+01	-1.4792E-01	+2.6713E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
1.0000	+7.0371E+01	+7.0815E+01	-1.1740E-01	+3.4556E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
1.1000	+7.0839E+01	+7.1301E+01	-7.8810E-02	+4.2244E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
1.2000	+7.1301E+01	+7.1785E+01	-3.2913E-02	+4.8594E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
1.3000	+7.1752E+01	+7.2261E+01	+1.8377E-02	+5.2720E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
1.4000	+7.2189E+01	+7.2727E+01	+7.2527E-02	+5.4543E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
1.5000	+7.2609E+01	+7.3177E+01	+1.2746E-01	+5.5119E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
1.6000	+7.3010E+01	+7.3610E+01	+1.8276E-01	+5.6174E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
1.7000	+7.3387E+01	+7.4023E+01	+2.3981E-01	+5.8672E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
1.8000	+7.3738E+01	+7.4413E+01	+3.0011E-01	+6.1641E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
1.9000	+7.4061E+01	+7.4780E+01	+3.6309E-01	+6.4330E-01	+2.0462E+02	-2.9830E+00	-6.8594E+01	+1.0000E+00	+0.0000E+00	+4.2791E+01
40.000000	+2.66650395E+01	+4.94053773E+01	+3.81728752E+00	+4.03220251E-02	+2.04616475E+02	-2.98302413E+00	-6.85936372E+01	+1.00000000E+00	+0.00000000E+00	+4.27906442E+01	-6.24685832E-01	-6.84994633E+01
48.000000	+1.77248351E+01	+4.67782503E+01	+4.06228322E+00	+2.09268992E-02	+2.04616475E+02	-2.98302413E+00	-6.85936372E+01	+1.00000000E+00	+0.00000000E+00	+4.27906442E+01	-6.24685832E-01	-6.84994633E+01
56.000000	+1.99106534E+01	+5.16948985E+01	+4.15211791E+00	-3.36099073E-03	+2.04616475E+02	-2.98302413E+00	-6.85936372E+01	+1.00000000E+00	+0.00000000E+00	+4.27906442E+01	-6.24685832E-01	-6.84994633E+01
64.000000	+2.51390903E+01	+5.26713993E+01	+4.00850737E+00	+1.86910554E-03	+2.04616475E+02	-2.98302413E+00	-6.85936372E+01	+1.00000000E+00	+0.00000000E+00	+4.27906442E+01	-6.24685832E-01	-6.84994633E+01
72.000000	+2.38729265E+01	+5.66220572E+01	+4.18202360E+00	+8.44897936E-03	+2.04616475E+02	-2.98302413E+00	-6.85936372E+01	+1.00000000E+00	+0.00000000E+00	+4.27906442E+01	-6.24685832E-01	-6.84994633E+01
80.000000	+1.19436988E+01	+4.34612275E+01	+4.14369104E+00	+2.54154987E-04	+2.04616475E+02	-2.98302413E+00	-6.85936372E+01	+1.00000000E+00	+0.00000000E+00	+4.27906442E+01	-6.24685832E-01	-6.84994633E+01
88.000000	+1.24768745E+01	+4.53594500E+01	+4.18609008E+00	+9.36786401E-03	+2.04616475E+02	-2.98302413E+00	-6.85936372E+01	+1.00000000E+00	+0.00000000E+00	+4.27906442E+01	-6.24685832E-01	-6.84994633E+01
96.000000	+2.17293271E+01	+5.83432905E+01	+4.29357686E+00	+8.52368522E-03	+2.04616475E+02	-2.98302413E+00	-6.85936372E+01	+1.00000000E+00	+0.00000000E+00	+4.27906442E+01	-6.24685832E-01	-6.84994633E+01
104.000000	+1.71296552E+01	+5.48169060E+01	+4.32246904E+00	-6.91069713E-03	+2.04616475E+02	-2.98302413E+00	-6.85936372E+01	+1.00000000E+00	+0.00000000E+00	+4.27906442E+01	-6.24685832E-01	-6.84994633E+01
112.000000	+6.87351883E+00	+3.96548286E+01	+4.18300571E+00	+1.17685069E-03	+2.04616475E+02	-2.98302413E+00	-6.85936372E+01	+1.00000000E+00	+0.00000000E+00	+4.27906442E+01	-6.24685832E-01	-6.84994633E+01
120.000000	+1.26846599E+01	+5.10882702E+01	+4.34129865E+00	+1.13502425E-02	+2.04616475E+02	-2.98302413E+00	-6.85936372E+01	+1.00000000E+00	+0.00000000E+00	+4.27906442E+01	-6.24685832E-01	-6.84994633E+01
128.000000	+1.91755312E+01	+5.84848814E+01	+4.36460959E+00	-1.18719895E-03	+2.04616475E+02	-2.98302413E+00	-6.85936372E+01	+1.00000000E+00	+0.00000000E+00	+4.27906442E+01	-6.24685832E-01	-6.84994633E+01
136.000000	+1.32748295E+01	+5.09558408E+01	+4.32230347E+00	-1.79050875E-03	+2.04616475E+02	-2.98302413E+00	-6.85936372E+01	+1.00000000E+00	+0.00000000E+00	+4.27906442E+01	-6.24685832E-01	-6.84994633E+01
144.000000	+6.63274455E+00	+4.48319329E+01	+4.33596145E+00	+6.43387914E-03	+2.04616475E+02	-2.98302413E+00	-6.85936372E+01	+1.00000000E+00	+0.00000000E+00	+4.27906442E+01	-6.24685832E-01	-6.84994633E+01
152.000000	+1.14478238E+01	+5.32144814E+01	+4.42524554E+00	-1.83929845E-04	+2.04616475E+02	-2.98302413E+00	-6.85936372E+01	+1.00000000E+00	+0.00000000E+00	+4.27906442E+01	-6.24685832E-01	-6.84994633E+01
160.000000	+1.52090194E+01	+5.32959575E+01	+4.33301857E+00	-2.65541765E-03	+2.04616475E+02	-2.98302413E+00	-6.85936372E+01	+1.00000000E+00	+0.00000000E+00	+4.27906442E+01	-6.24685832E-01	-6.84994633E+01
168.000000	+1.28943634E+01	+5.29236629E+01	+4.38275885E+00	+2.65047403E-03	+2.04616475E+02	-2.98302413E+00	-6.85936372E+01	+1.00000000E+00	+0.00000000E+00	+4.27906442E+01	-6.24685832E-01	-6.84994633E+01
176.000000	+6.17453102E+00	+4.59113813E+01	+4.37542616E+00	-6.10348074E-04	+2.04616475E+02	-2.98302413E+00	-6.85936372E+01	+1.00000000E+00	+0.00000000E+00	+4.27906442E+01	-6.24685832E-01	-6.84994633E+01
184.000000	+1.07351865E+01	+5.03754796E+01	+4.37299329E+00	+7.62608985E-04	+2.04616475E+02	-2.98302413E+00	-6.85936372E+01	+1.00000000E+00	+0.00000000E+00	+4.27906442E+01	-6.24685832E-01	-6.84994633E+01
192.000000	+1.60627942E+01	+5.62874735E+01	+4.38762790E+00	+2.89604457E-03	+2.04616475E+02	-2.98302413E+00	-6.85936372E+01	+1.00000000E+00	+0.00000000E+00	+4.27906442E+01	-6.24685832E-01	-6.84994633E+01


==> anc/otoc_to_plot_supersymmetric_M100_L1.2634_n20200_beta1.0000.dat <==
0.0000	+3.2493E+01	+3.2887E+01	-2.3690E-01	-6.4433E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
0.5000	+3.2754E+01	+3.3143E+01	-2.4924E-01	+1.5060E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
1.0000	+3.3382E+01	+3.3782E+01	-2.2184E-01	+8.7937E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
1.5000	+3.4164E+01	+3.4589E+01	-1.6130E-01	+1.2901E-01	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
2.0000	+3.4949E+01	+3.5404E+01	-9.2831E-02	+1.5471E-01	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
2.5000	+3.5632E+01	+3.6129E+01	-6.5947E-03	+2.0240E-01	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
3.0000	+3.6144E+01	+3.6702E+01	+1.0957E-01	+2.4817E-01	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
3.5000	+3.6442E+01	+3.7079E+01	+2.4157E-01	+2.9204E-01	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
4.0000	+3.6477E+01	+3.7225E+01	+4.0161E-01	+3.2085E-01	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
4.5000	+3.6233E+01	+3.7111E+01	+5.6243E-01	+3.2339E-01	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
5.0000	+3.5683E+01	+3.6715E+01	+7.2501E-01	+3.2144E-01	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
5.5000	+3.4824E+01	+3.6034E+01	+8.8387E-01	+3.0612E-01	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
6.0000	+3.3682E+01	+3.5084E+01	+1.0311E+00	+2.9007E-01	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
6.5000	+3.2287E+01	+3.3904E+01	+1.1739E+00	+2.7555E-01	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
7.0000	+3.0698E+01	+3.2545E+01	+1.3067E+00	+2.5992E-01	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
7.5000	+2.8942E+01	+3.1040E+01	+1.4339E+00	+2.3963E-01	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
8.0000	+2.7073E+01	+2.9420E+01	+1.5463E+00	+2.0478E-01	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
8.5000	+2.5151E+01	+2.7726E+01	+1.6386E+00	+1.6767E-01	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
9.0000	+2.3225E+01	+2.6000E+01	+1.7140E+00	+1.3868E-01	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
9.5000	+2.1345E+01	+2.4302E+01	+1.7773E+00	+1.1467E-01	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
10.0000	+1.9538E+01	+2.2671E+01	+1.8351E+00	+9.3697E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
12.0000	+1.3347E+01	+1.6987E+01	+1.9849E+00	+5.6189E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
14.0000	+8.9525E+00	+1.2875E+01	+2.0598E+00	+2.4593E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
16.0000	+6.2393E+00	+1.0255E+01	+2.0833E+00	+2.3361E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
18.0000	+4.6484E+00	+8.9548E+00	+2.1533E+00	+3.4638E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
20.0000	+4.3902E+00	+9.0024E+00	+2.2219E+00	+4.8680E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
22.0000	+5.6618E+00	+1.0894E+01	+2.3480E+00	+7.1397E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
24.0000	+8.4970E+00	+1.4634E+01	+2.5074E+00	+3.8046E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
26.0000	+1.3328E+01	+1.9421E+01	+2.5002E+00	-1.2995E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
28.0000	+1.7413E+01	+2.3239E+01	+2.4555E+00	+5.5617E-03	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
30.0000	+1.9082E+01	+2.5311E+01	+2.5224E+00	+4.0087E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
32.0000	+1.9216E+01	+2.6055E+01	+2.6158E+00	+2.0925E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
34.0000	+2.0389E+01	+2.7162E+01	+2.6061E+00	-2.7733E-03	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
36.0000	+2.1450E+01	+2.8213E+01	+2.6047E+00	+1.9623E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
38.0000	+2.0606E+01	+2.7932E+01	+2.6846E+00	+4.1838E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
40.0000	+1.8145E+01	+2.6141E+01	+2.7721E+00	+2.7813E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
42.0000	+1.5681E+01	+2.3869E+01	+2.7958E+00	+1.0258E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
44.0000	+1.3849E+01	+2.2180E+01	+2.8131E+00	+1.0390E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
46.0000	+1.2527E+01	+2.1063E+01	+2.8374E+00	+1.1357E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
48.0000	+1.1482E+01	+2.0200E+01	+2.8585E+00	+9.7690E-03	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
0.0000	+3.2493E+01	+3.2887E+01	-2.3690E-01	-4.9186E-03	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
0.0500	+3.2496E+01	+3.2890E+01	-2.3793E-01	-3.6438E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
0.1000	+3.2505E+01	+3.2898E+01	-2.4054E-01	-5.7612E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
0.1500	+3.2520E+01	+3.2912E+01	-2.4369E-01	-5.9877E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
0.2000	+3.2540E+01	+3.2931E+01	-2.4653E-01	-4.9515E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
0.2500	+3.2565E+01	+3.2955E+01	-2.4864E-01	-3.4382E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
0.3000	+3.2594E+01	+3.2983E+01	-2.4997E-01	-1.9350E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
0.3500	+3.2628E+01	+3.3017E+01	-2.5058E-01	-6.2995E-03	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
0.4000	+3.2666E+01	+3.3055E+01	-2.5060E-01	+4.5402E-03	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
0.4500	+3.2708E+01	+3.3097E+01	-2.5013E-01	+1.3563E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
0.5000	+3.2754E+01	+3.3143E+01	-2.4924E-01	+2.1286E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
0.5500	+3.2803E+01	+3.3194E+01	-2.4800E-01	+2.8170E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
0.6000	+3.2857E+01	+3.3248E+01	-2.4642E-01	+3.4586E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
0.6500	+3.2913E+01	+3.3305E+01	-2.4454E-01	+4.0827E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
0.7000	+3.2973E+01	+3.3365E+01	-2.4234E-01	+4.7123E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
0.7500	+3.3035E+01	+3.3429E+01	-2.3983E-01	+5.3651E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
0.8000	+3.3100E+01	+3.3495E+01	-2.3698E-01	+6.0533E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
0.8500	+3.3168E+01	+3.3564E+01	-2.3377E-01	+6.7832E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
0.9000	+3.3237E+01	+3.3634E+01	-2.3019E-01	+7.5535E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
0.9500	+3.3309E+01	+3.3707E+01	-2.2622E-01	+8.3428E-02	+1.8112E+02	-2.7240E+00	-6.6491E+01	+1.0000E+00	+0.0000E+00	+1.8297E+01
50.000000	+1.05771589E+01	+1.94236838E+01	+2.87317189E+00	+1.23349453E-02	+1.81118492E+02	-2.72395333E+00	-6.64910407E+01	+1.00000000E+00	+0.00000000E+00	+1.82974597E+01	-2.75865219E-01	-6.63275341E+01
60.000000	+1.48218671E+01	+2.48395822E+01	+2.99750222E+00	+1.25311202E-02	+1.81118492E+02	-2.72395333E+00	-6.64910407E+01	+1.00000000E+00	+0.00000000E+00	+1.82974597E+01	-2.75865219E-01	-6.63275341E+01
70.000000	+1.51663103E+01	+2.65325452E+01	+3.12379430E+00	+8.80183959E-03	+1.81118492E+02	-2.72395333E+00	-6.64910407E+01	+1.00000000E+00	+0.00000000E+00	+1.82974597E+01	-2.75865219E-01	-6.63275341E+01
80.000000	+7.71621755E+00	+1.96621618E+01	+3.17353901E+00	+3.87530335E-03	+1.81118492E+02	-2.72395333E+00	-6.64910407E+01	+1.00000000E+00	+0.00000000E+00	+1.82974597E+01	-2.75865219E-01	-6.63275341E+01
90.000000	+1.03372658E+01	+2.26194919E+01	+3.20130036E+00	+7.37584398E-03	+1.81118492E+02	-2.72395333E+00	-6.64910407E+01	+1.00000000E+00	+0.00000000E+00	+1.82974597E+01	-2.75865219E-01	-6.63275341E+01
100.000000	+1.27459820E+01	+2.65907682E+01	+3.32105589E+00	+6.44331630E-03	+1.81118492E+02	-2.72395333E+00	-6.64910407E+01	+1.00000000E+00	+0.00000000E+00	+1.82974597E+01	-2.75865219E-01	-6.63275341E+01
110.000000	+5.53008671E+00	+1.95015863E+01	+3.33016669E+00	+4.18832207E-03	+1.81118492E+02	-2.72395333E+00	-6.64910407E+01	+1.00000000E+00	+0.00000000E+00	+1.82974597E+01	-2.75865219E-01	-6.63275341E+01
120.000000	+6.53304510E+00	+2.15875180E+01	+3.40482233E+00	+7.23889182E-03	+1.81118492E+02	-2.72395333E+00	-6.64910407E+01	+1.00000000E+00	+0.00000000E+00	+1.82974597E+01	-2.75865219E-01	-6.63275341E+01
130.000000	+9.73246173E+00	+2.58804802E+01	+3.47494453E+00	+4.14266803E-03	+1.81118492E+02	-2.72395333E+00	-6.64910407E+01	+1.00000000E+00	+0.00000000E+00	+1.82974597E+01	-2.75865219E-01	-6.63275341E+01
140.000000	+4.11914453E+00	+2.04740603E+01	+3.48767569E+00	+9.70181516E-04	+1.81118492E+02	-2.72395333E+00	-6.64910407E+01	+1.00000000E+00	+0.00000000E+00	+1.82974597E+01	-2.75865219E-01	-6.63275341E+01
150.000000	+4.50624345E+00	+2.09706517E+01	+3.49434816E+00	+3.78254676E-03	+1.81118492E+02	-2.72395333E+00	-6.64910407E+01	+1.00000000E+00	+0.00000000E+00	+1.82974597E+01	-2.75865219E-01	-6.63275341E+01
160.000000	+7.13185369E+00	+2.47720371E+01	+3.56332663E+00	+4.62443339E-03	+1.81118492E+02	-2.72395333E+00	-6.64910407E+01	+1.00000000E+00	+0.00000000E+00	+1.82974597E+01	-2.75865219E-01	-6.63275341E+01
170.000000	+4.39250647E+00	+2.24523276E+01	+3.58683682E+00	-2.46802069E-06	+1.81118492E+02	-2.72395333E+00	-6.64910407E+01	+1.00000000E+00	+0.00000000E+00	+1.82974597E+01	-2.75865219E-01	-6.63275341E+01
180.000000	+3.18137260E+00	+2.08206853E+01	+3.56327727E+00	+1.49876622E-03	+1.81118492E+02	-2.72395333E+00	-6.64910407E+01	+1.00000000E+00	+0.00000000E+00	+1.82974597E+01	-2.75865219E-01	-6.63275341E+01
190.000000	+6.43965918E+00	+2.50490245E+01	+3.61681215E+00	+2.92099877E-03	+1.81118492E+02	-2.72395333E+00	-6.64910407E+01	+1.00000000E+00	+0.00000000E+00	+1.82974597E+01	-2.75865219E-01	-6.63275341E+01
200.000000	+5.63853697E+00	+2.43390333E+01	+3.62169724E+00	-2.32187076E-03	+1.81118492E+02	-2.72395333E+00	-6.64910407E+01	+1.00000000E+00	+0.00000000E+00	+1.82974597E+01	-2.75865219E-01	-6.63275341E+01
210.000000	+3.03202712E+00	+2.07969796E+01	+3.57037473E+00	-4.75825742E-03	+1.81118492E+02	-2.72395333E+00	-6.64910407E+01	+1.00000000E+00	+0.00000000E+00	+1.82974597E+01	-2.75865219E-01	-6.63275341E+01
220.000000	+6.33253332E+00	+2.33354503E+01	+3.52653210E+00	+3.02288727E-03	+1.81118492E+02	-2.72395333E+00	-6.64910407E+01	+1.00000000E+00	+0.00000000E+00	+1.82974597E+01	-2.75865219E-01	-6.63275341E+01
230.000000	+6.33830987E+00	+2.52104223E+01	+3.63083248E+00	+4.57517201E-04	+1.81118492E+02	-2.72395333E+00	-6.64910407E+01	+1.00000000E+00	+0.00000000E+00	+1.82974597E+01	-2.75865219E-01	-6.63275341E+01
240.000000	+2.98997807E+00	+2.01491916E+01	+3.53568244E+00	-1.94875250E-02	+1.81118492E+02	-2.72395333E+00	-6.64910407E+01	+1.00000000E+00	+0.00000000E+00	+1.82974597E+01	-2.75865219E-01	-6.63275341E+01


==> anc/otoc_to_plot_supersymmetric_M100_L1.2634_n20200_beta2.0000.dat <==
0.0000	+1.5038E+01	+1.5409E+01	-2.9833E-01	-1.4488E-02	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
1.0000	+1.5271E+01	+1.5642E+01	-2.9669E-01	+1.7775E-02	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
2.0000	+1.5781E+01	+1.6165E+01	-2.6278E-01	+4.1186E-02	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
3.0000	+1.6315E+01	+1.6718E+01	-2.1431E-01	+6.0627E-02	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
4.0000	+1.6709E+01	+1.7143E+01	-1.4153E-01	+8.3381E-02	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
5.0000	+1.6874E+01	+1.7350E+01	-4.7551E-02	+1.0314E-01	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
6.0000	+1.6747E+01	+1.7280E+01	+6.4761E-02	+1.2057E-01	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
7.0000	+1.6286E+01	+1.6893E+01	+1.9359E-01	+1.3526E-01	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
8.0000	+1.5486E+01	+1.6185E+01	+3.3528E-01	+1.3967E-01	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
9.0000	+1.4393E+01	+1.5195E+01	+4.7294E-01	+1.2913E-01	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
10.0000	+1.3119E+01	+1.4025E+01	+5.9354E-01	+1.1181E-01	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
11.0000	+1.1777E+01	+1.2780E+01	+6.9656E-01	+9.5954E-02	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
12.0000	+1.0441E+01	+1.1538E+01	+7.8544E-01	+8.1027E-02	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
13.0000	+9.1685E+00	+1.0348E+01	+8.5862E-01	+6.6802E-02	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
14.0000	+7.9928E+00	+9.2463E+00	+9.1905E-01	+5.0966E-02	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
15.0000	+6.9405E+00	+8.2471E+00	+9.6055E-01	+2.9572E-02	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
16.0000	+6.0251E+00	+7.3549E+00	+9.7819E-01	+1.2990E-02	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
17.0000	+5.2281E+00	+6.5691E+00	+9.8653E-01	+2.4099E-03	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
18.0000	+4.5508E+00	+5.8871E+00	+9.8301E-01	-4.5735E-03	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
19.0000	+3.9804E+00	+5.3092E+00	+9.7738E-01	-6.6865E-03	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
20.0000	+3.5129E+00	+4.8450E+00	+9.7988E-01	+8.5870E-03	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
22.0000	+2.9466E+00	+4.3095E+00	+1.0027E+00	+1.4265E-02	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
24.0000	+2.9637E+00	+4.3739E+00	+1.0369E+00	+1.2728E-02	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
26.0000	+3.5574E+00	+4.9915E+00	+1.0536E+00	+1.7366E-02	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
28.0000	+4.3308E+00	+5.8425E+00	+1.1064E+00	+3.5699E-02	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
30.0000	+5.0536E+00	+6.7077E+00	+1.1964E+00	+5.3140E-02	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
32.0000	+5.6786E+00	+7.5484E+00	+1.3190E+00	+5.2522E-02	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
34.0000	+6.4310E+00	+8.4719E+00	+1.4065E+00	+4.4745E-02	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
36.0000	+7.1427E+00	+9.3789E+00	+1.4979E+00	+5.0094E-02	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
38.0000	+7.5749E+00	+1.0069E+01	+1.6069E+00	+5.4800E-02	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
40.0000	+7.6846E+00	+1.0469E+01	+1.7171E+00	+4.7879E-02	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
42.0000	+7.6033E+00	+1.0623E+01	+1.7984E+00	+3.6561E-02	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
44.0000	+7.4431E+00	+1.0666E+01	+1.8634E+00	+3.2119E-02	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
46.0000	+7.1784E+00	+1.0612E+01	+1.9269E+00	+2.8632E-02	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
48.0000	+6.8641E+00	+1.0478E+01	+1.9779E+00	+2.2385E-02	+1.5856E+02	-2.5433E+00	-6.2342E+01	+1.0000E+00	+0.0000E+00	+7.9908E+00
50.000000	+6.55887574E+00	+1.02745973E+01	+2.00572007E+00	+9.89547102E-03	+1.58555986E+02	-2.54333524E+00	-6.23417562E+01	+1.00000000E+00	+0.00000000E+00	+7.99078188E+00	-1.28784089E-01	-6.20478969E+01
60.000000	+6.03369566E+00	+1.02462133E+01	+2.13120767E+00	+1.52020498E-02	+1.58555986E+02	-2.54333524E+00	-6.23417562E+01	+1.00000000E+00	+0.00000000E+00	+7.99078188E+00	-1.28784089E-01	-6.20478969E+01
70.000000	+5.62734381E+00	+1.06633527E+01	+2.30976106E+00	+1.41540528E-02	+1.58555986E+02	-2.54333524E+00	-6.23417562E+01	+1.00000000E+00	+0.00000000E+00	+7.99078188E+00	-1.28784089E-01	-6.20478969E+01
80.000000	+4.23263522E+00	+9.82354231E+00	+2.41428873E+00	+6.54553073E-03	+1.58555986E+02	-2.54333524E+00	-6.23417562E+01	+1.00000000E+00	+0.00000000E+00	+7.99078188E+00	-1.28784089E-01	-6.20478969E+01
90.000000	+4.12448358E+00	+9.86485833E+00	+2.44067168E+00	+6.03430703E-03	+1.58555986E+02	-2.54333524E+00	-6.23417562E+01	+1.00000000E+00	+0.00000000E+00	+7.99078188E+00	-1.28784089E-01	-6.20478969E+01
100.000000	+4.17063953E+00	+1.04786964E+01	+2.53497487E+00	+7.54371961E-03	+1.58555986E+02	-2.54333524E+00	-6.23417562E+01	+1.00000000E+00	+0.00000000E+00	+7.99078188E+00	-1.28784089E-01	-6.20478969E+01
110.000000	+2.89495257E+00	+9.57015071E+00	+2.59154607E+00	+5.22105410E-03	+1.58555986E+02	-2.54333524E+00	-6.23417562E+01	+1.00000000E+00	+0.00000000E+00	+7.99078188E+00	-1.28784089E-01	-6.20478969E+01
120.000000	+2.68254033E+00	+9.68491106E+00	+2.63939595E+00	+4.12485727E-03	+1.58555986E+02	-2.54333524E+00	-6.23417562E+01	+1.00000000E+00	+0.00000000E+00	+7.99078188E+00	-1.28784089E-01	-6.20478969E+01
130.000000	+2.96142490E+00	+1.02106605E+01	+2.67404321E+00	+6.71954753E-03	+1.58555986E+02	-2.54333524E+00	-6.23417562E+01	+1.00000000E+00	+0.00000000E+00	+7.99078188E+00	-1.28784089E-01	-6.20478969E+01
140.000000	+1.81414658E+00	+9.82373774E+00	+2.77378690E+00	+5.78541187E-03	+1.58555986E+02	-2.54333524E+00	-6.23417562E+01	+1.00000000E+00	+0.00000000E+00	+7.99078188E+00	-1.28784089E-01	-6.20478969E+01
150.000000	+1.77140781E+00	+9.90989465E+00	+2.78975145E+00	+1.96764807E-03	+1.58555986E+02	-2.54333524E+00	-6.23417562E+01	+1.00000000E+00	+0.00000000E+00	+7.99078188E+00	-1.28784089E-01	-6.20478969E+01
160.000000	+1.97347830E+00	+1.03045548E+01	+2.81313986E+00	+2.64163923E-03	+1.58555986E+02	-2.54333524E+00	-6.23417562E+01	+1.00000000E+00	+0.00000000E+00	+7.99078188E+00	-1.28784089E-01	-6.20478969E+01
170.000000	+1.58645204E+00	+1.01664790E+01	+2.84258424E+00	-3.00128144E-03	+1.58555986E+02	-2.54333524E+00	-6.23417562E+01	+1.00000000E+00	+0.00000000E+00	+7.99078188E+00	-1.28784089E-01	-6.20478969E+01
180.000000	+1.45342345E+00	+9.29913475E+00	+2.75311423E+00	+2.09761032E-03	+1.58555986E+02	-2.54333524E+00	-6.23417562E+01	+1.00000000E+00	+0.00000000E+00	+7.99078188E+00	-1.28784089E-01	-6.20478969E+01
190.000000	+1.87071092E+00	+1.08183460E+01	+2.88453644E+00	+1.48512373E-03	+1.58555986E+02	-2.54333524E+00	-6.23417562E+01	+1.00000000E+00	+0.00000000E+00	+7.99078188E+00	-1.28784089E-01	-6.20478969E+01
200.000000	+1.84887789E+00	+9.93112164E+00	+2.78281671E+00	+1.10255000E-03	+1.58555986E+02	-2.54333524E+00	-6.23417562E+01	+1.00000000E+00	+0.00000000E+00	+7.99078188E+00	-1.28784089E-01	-6.20478969E+01
210.000000	+1.60434526E+00	+1.07514761E+01	+2.90658744E+00	-4.66809978E-03	+1.58555986E+02	-2.54333524E+00	-6.23417562E+01	+1.00000000E+00	+0.00000000E+00	+7.99078188E+00	-1.28784089E-01	-6.20478969E+01
220.000000	+2.52190112E+00	+9.88372367E+00	+2.68945471E+00	-2.86522878E-03	+1.58555986E+02	-2.54333524E+00	-6.23417562E+01	+1.00000000E+00	+0.00000000E+00	+7.99078188E+00	-1.28784089E-01	-6.20478969E+01
230.000000	+2.32344042E+00	+1.09611347E+01	+2.84928287E+00	+3.55077096E-03	+1.58555986E+02	-2.54333524E+00	-6.23417562E+01	+1.00000000E+00	+0.00000000E+00	+7.99078188E+00	-1.28784089E-01	-6.20478969E+01
240.000000	+1.75475838E+00	+9.65839472E+00	+2.76047013E+00	-2.13133181E-02	+1.58555986E+02	-2.54333524E+00	-6.23417562E+01	+1.00000000E+00	+0.00000000E+00	+7.99078188E+00	-1.28784089E-01	-6.20478969E+01


==> anc/otoc_to_plot_supersymmetric_M100_L1.2634_n20200_beta5.0000.dat <==
0.0000	+5.1539E+00	+5.4775E+00	-4.3525E-01	-3.4007E-03	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
1.0000	+5.1910E+00	+5.5144E+00	-4.3587E-01	+2.1430E-03	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
2.0000	+5.2878E+00	+5.6127E+00	-4.3096E-01	+6.5200E-03	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
3.0000	+5.4176E+00	+5.7451E+00	-4.2283E-01	+9.3794E-03	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
4.0000	+5.5540E+00	+5.8851E+00	-4.1220E-01	+1.1611E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
5.0000	+5.6771E+00	+6.0124E+00	-3.9961E-01	+1.4027E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
6.0000	+5.7724E+00	+6.1130E+00	-3.8415E-01	+1.7251E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
7.0000	+5.8293E+00	+6.1763E+00	-3.6511E-01	+2.1522E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
8.0000	+5.8390E+00	+6.1944E+00	-3.4110E-01	+2.7426E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
9.0000	+5.7943E+00	+6.1609E+00	-3.1026E-01	+3.4417E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
10.0000	+5.6913E+00	+6.0721E+00	-2.7227E-01	+4.0300E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
11.0000	+5.5313E+00	+5.9287E+00	-2.2966E-01	+4.3230E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
12.0000	+5.3205E+00	+5.7357E+00	-1.8581E-01	+4.2967E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
13.0000	+5.0683E+00	+5.5014E+00	-1.4373E-01	+4.0174E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
14.0000	+4.7859E+00	+5.2359E+00	-1.0546E-01	+3.5673E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
15.0000	+4.4845E+00	+4.9496E+00	-7.2383E-02	+3.0208E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
16.0000	+4.1742E+00	+4.6521E+00	-4.5045E-02	+2.4861E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
17.0000	+3.8630E+00	+4.3518E+00	-2.2661E-02	+1.9198E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
18.0000	+3.5586E+00	+4.0552E+00	-6.6479E-03	+1.3126E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
19.0000	+3.2657E+00	+3.7675E+00	+3.5908E-03	+8.9774E-03	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
20.0000	+2.9869E+00	+3.4926E+00	+1.1307E-02	+6.6527E-03	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
21.0000	+2.7246E+00	+3.2331E+00	+1.6896E-02	+4.0187E-03	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
22.0000	+2.4812E+00	+2.9910E+00	+1.9344E-02	+4.9738E-04	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
23.0000	+2.2581E+00	+2.7672E+00	+1.7891E-02	-3.1087E-03	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
24.0000	+2.0555E+00	+2.5621E+00	+1.3127E-02	-5.5485E-03	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
25.0000	+1.8732E+00	+2.3766E+00	+6.7941E-03	-6.4087E-03	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
26.0000	+1.7112E+00	+2.2114E+00	+3.0970E-04	-5.8149E-03	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
27.0000	+1.5690E+00	+2.0666E+00	-4.8357E-03	-4.1555E-03	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
28.0000	+1.4460E+00	+1.9420E+00	-8.0013E-03	-1.9200E-03	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
29.0000	+1.3420E+00	+1.8377E+00	-8.6756E-03	+2.3831E-04	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
30.0000	+1.2578E+00	+1.7541E+00	-7.5247E-03	+3.0362E-03	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
31.0000	+1.1924E+00	+1.6911E+00	-2.6031E-03	+7.4035E-03	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
32.0000	+1.1443E+00	+1.6479E+00	+7.2823E-03	+9.0864E-03	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
33.0000	+1.1156E+00	+1.6234E+00	+1.5570E-02	+1.1933E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
34.0000	+1.1002E+00	+1.6160E+00	+3.1148E-02	+1.7098E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
35.0000	+1.0987E+00	+1.6242E+00	+4.9766E-02	+1.9131E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
36.0000	+1.1107E+00	+1.6467E+00	+6.9410E-02	+2.0471E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
37.0000	+1.1347E+00	+1.6822E+00	+9.0709E-02	+2.3747E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
38.0000	+1.1681E+00	+1.7301E+00	+1.1690E-01	+2.9898E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
39.0000	+1.2085E+00	+1.7897E+00	+1.5050E-01	+3.7303E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
40.0000	+1.2552E+00	+1.8596E+00	+1.8972E-01	+4.1901E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
42.5000	+1.3913E+00	+2.0666E+00	+3.0065E-01	+4.6842E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
45.0000	+1.5340E+00	+2.2979E+00	+4.2393E-01	+5.1580E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
47.5000	+1.6610E+00	+2.5350E+00	+5.5855E-01	+5.0913E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
50.0000	+1.7734E+00	+2.7589E+00	+6.7849E-01	+4.5735E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
52.5000	+1.8608E+00	+2.9594E+00	+7.8722E-01	+4.1458E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
55.0000	+1.9174E+00	+3.1298E+00	+8.8579E-01	+3.7820E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
57.5000	+1.9481E+00	+3.2754E+00	+9.7632E-01	+3.5180E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
60.0000	+1.9435E+00	+3.3891E+00	+1.0617E+00	+3.2316E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
62.5000	+1.9065E+00	+3.4666E+00	+1.1379E+00	+3.0182E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
65.0000	+1.8410E+00	+3.5221E+00	+1.2126E+00	+2.9091E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
67.5000	+1.7753E+00	+3.5797E+00	+1.2834E+00	+2.4476E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
70.0000	+1.7220E+00	+3.6220E+00	+1.3350E+00	+1.7124E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
72.5000	+1.6706E+00	+3.6363E+00	+1.3690E+00	+1.3206E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
75.0000	+1.5908E+00	+3.6204E+00	+1.4010E+00	+9.4270E-03	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
77.5000	+1.5162E+00	+3.5767E+00	+1.4161E+00	+5.6736E-03	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
80.0000	+1.4552E+00	+3.5433E+00	+1.4294E+00	+7.1243E-03	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
82.5000	+1.3932E+00	+3.5284E+00	+1.4517E+00	+6.2469E-03	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
85.0000	+1.3289E+00	+3.4832E+00	+1.4606E+00	+4.8087E-03	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
87.5000	+1.2773E+00	+3.4645E+00	+1.4758E+00	+1.0875E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
90.0000	+1.2335E+00	+3.5082E+00	+1.5150E+00	+1.4844E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
92.5000	+1.1697E+00	+3.5254E+00	+1.5500E+00	+1.0729E-02	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
95.0000	+1.1139E+00	+3.5139E+00	+1.5686E+00	+6.8571E-03	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
97.5000	+1.0874E+00	+3.5253E+00	+1.5843E+00	+5.6586E-03	+1.3178E+02	-2.3554E+00	-5.5950E+01	+1.0000E+00	+0.0000E+00	+2.7091E+00
100.000000	+1.06631357E+00	+3.52246008E+00	+1.59174084E+00	-2.15112189E-04	+1.31784761E+02	-2.35540192E+00	-5.59500103E+01	+1.00000000E+00	+0.00000000E+00	+2.70913935E+00	-4.90062779E-02	-5.52814755E+01
120.000000	+8.04824475E-01	+3.37247774E+00	+1.63613954E+00	+4.65498163E-03	+1.31784761E+02	-2.35540192E+00	-5.59500103E+01	+1.00000000E+00	+0.00000000E+00	+2.70913935E+00	-4.90062779E-02	-5.52814755E+01
140.000000	+4.73496462E-01	+3.43232352E+00	+1.77794011E+00	+5.50790812E-03	+1.31784761E+02	-2.35540192E+00	-5.59500103E+01	+1.00000000E+00	+0.00000000E+00	+2.70913935E+00	-4.90062779E-02	-5.52814755E+01
160.000000	+4.44798187E-01	+3.64530341E+00	+1.85645586E+00	-5.46529474E-03	+1.31784761E+02	-2.35540192E+00	-5.59500103E+01	+1.00000000E+00	+0.00000000E+00	+2.70913935E+00	-4.90062779E-02	-5.52814755E+01
180.000000	+6.23641513E-01	+3.00145446E+00	+1.55932832E+00	-4.24703943E-03	+1.31784761E+02	-2.35540192E+00	-5.59500103E+01	+1.00000000E+00	+0.00000000E+00	+2.70913935E+00	-4.90062779E-02	-5.52814755E+01
200.000000	+7.62143807E-01	+3.46261724E+00	+1.68657428E+00	+2.62327026E-03	+1.31784761E+02	-2.35540192E+00	-5.59500103E+01	+1.00000000E+00	+0.00000000E+00	+2.70913935E+00	-4.90062779E-02	-5.52814755E+01
220.000000	+9.83521196E-01	+3.62440054E+00	+1.66425913E+00	-6.17880339E-03	+1.31784761E+02	-2.35540192E+00	-5.59500103E+01	+1.00000000E+00	+0.00000000E+00	+2.70913935E+00	-4.90062779E-02	-5.52814755E+01
240.000000	+7.45810385E-01	+2.85493918E+00	+1.43942215E+00	-5.54887532E-03	+1.31784761E+02	-2.35540192E+00	-5.59500103E+01	+1.00000000E+00	+0.00000000E+00	+2.70913935E+00	-4.90062779E-02	-5.52814755E+01
260.000000	+8.37059648E-01	+2.95227565E+00	+1.44230411E+00	-1.26273238E-04	+1.31784761E+02	-2.35540192E+00	-5.59500103E+01	+1.00000000E+00	+0.00000000E+00	+2.70913935E+00	-4.90062779E-02	-5.52814755E+01
280.000000	+2.03388058E+00	+4.13238316E+00	+1.43437122E+00	+2.77322944E-03	+1.31784761E+02	-2.35540192E+00	-5.59500103E+01	+1.00000000E+00	+0.00000000E+00	+2.70913935E+00	-4.90062779E-02	-5.52814755E+01
300.000000	+1.79152668E+00	+4.15489088E+00	+1.55323329E+00	-2.26626821E-03	+1.31784761E+02	-2.35540192E+00	-5.59500103E+01	+1.00000000E+00	+0.00000000E+00	+2.70913935E+00	-4.90062779E-02	-5.52814755E+01
320.000000	+7.21840675E-01	+2.63848002E+00	+1.34372049E+00	+3.31162773E-03	+1.31784761E+02	-2.35540192E+00	-5.59500103E+01	+1.00000000E+00	+0.00000000E+00	+2.70913935E+00	-4.90062779E-02	-5.52814755E+01
340.000000	+8.90241945E-01	+3.58835112E+00	+1.68569840E+00	+6.86111673E-03	+1.31784761E+02	-2.35540192E+00	-5.59500103E+01	+1.00000000E+00	+0.00000000E+00	+2.70913935E+00	-4.90062779E-02	-5.52814755E+01
360.000000	+9.65163281E-01	+3.48707688E+00	+1.61816516E+00	-2.14910577E-03	+1.31784761E+02	-2.35540192E+00	-5.59500103E+01	+1.00000000E+00	+0.00000000E+00	+2.70913935E+00	-4.90062779E-02	-5.52814755E+01
380.000000	+7.01492430E-01	+3.17735040E+00	+1.59973417E+00	+2.77875724E-03	+1.31784761E+02	-2.35540192E+00	-5.59500103E+01	+1.00000000E+00	+0.00000000E+00	+2.70913935E+00	-4.90062779E-02	-5.52814755E+01
400.000000	+8.59524794E-01	+3.67792175E+00	+1.72931545E+00	+4.32495085E-03	+1.31784761E+02	-2.35540192E+00	-5.59500103E+01	+1.00000000E+00	+0.00000000E+00	+2.70913935E+00	-4.90062779E-02	-5.52814755E+01
420.000000	+9.00660075E-01	+3.84411791E+00	+1.77273220E+00	-2.25940333E-03	+1.31784761E+02	-2.35540192E+00	-5.59500103E+01	+1.00000000E+00	+0.00000000E+00	+2.70913935E+00	-4.90062779E-02	-5.52814755E+01
440.000000	+9.73364809E-01	+3.54821701E+00	+1.63893932E+00	-8.66094952E-03	+1.31784761E+02	-2.35540192E+00	-5.59500103E+01	+1.00000000E+00	+0.00000000E+00	+2.70913935E+00	-4.90062779E-02	-5.52814755E+01
460.000000	+1.00486416E+00	+3.08648542E+00	+1.42629422E+00	-6.92865219E-03	+1.31784761E+02	-2.35540192E+00	-5.59500103E+01	+1.00000000E+00	+0.00000000E+00	+2.70913935E+00	-4.90062779E-02	-5.52814755E+01
480.000000	+3.59920248E-01	+2.31151341E+00	+1.36179323E+00	+4.78552588E-04	+1.31784761E+02	-2.35540192E+00	-5.59500103E+01	+1.00000000E+00	+0.00000000E+00	+2.70913935E+00	-4.90062779E-02	-5.52814755E+01


==> anc/otoc_to_plot_supersymmetric_M400_L1.4716_n175_beta1.0000.dat <==
50.000000	+4.68464328E+01	+5.87556881E+01	+3.17046304E+00	+2.04376961E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
51.000000	+5.02976158E+01	+6.23743585E+01	+3.18442869E+00	+7.49360668E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
52.000000	+5.41696826E+01	+6.62587687E+01	+3.18545025E+00	-2.74522792E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
53.000000	+5.82860152E+01	+7.02966327E+01	+3.17893823E+00	-7.60080927E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
54.000000	+6.24719132E+01	+7.43786154E+01	+3.17024863E+00	-8.76530030E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
55.000000	+6.66316809E+01	+7.84335799E+01	+3.16140763E+00	-7.63998792E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
56.000000	+7.07090162E+01	+8.24351671E+01	+3.15496865E+00	-4.61699270E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
57.000000	+7.46507759E+01	+8.63441979E+01	+3.15217364E+00	-7.84858387E-04	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
58.000000	+7.83822377E+01	+9.00899964E+01	+3.15339894E+00	+3.45806745E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
59.000000	+8.18287886E+01	+9.36033642E+01	+3.15908978E+00	+8.05793768E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
60.000000	+8.49399583E+01	+9.68379263E+01	+3.16951481E+00	+1.14795055E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
61.000000	+8.77172085E+01	+9.97652439E+01	+3.18204879E+00	+1.36088649E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
62.000000	+9.01556091E+01	+1.02381860E+02	+3.19673254E+00	+1.56287242E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
63.000000	+9.22744163E+01	+1.04704990E+02	+3.21330624E+00	+1.72274361E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
64.000000	+9.40991667E+01	+1.06754013E+02	+3.23118741E+00	+1.72334227E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
65.000000	+9.56935191E+01	+1.08560005E+02	+3.24777308E+00	+1.66254509E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
66.000000	+9.70949956E+01	+1.10177701E+02	+3.26443832E+00	+1.43210205E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
67.000000	+9.84396114E+01	+1.11679948E+02	+3.27641513E+00	+1.02688847E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
68.000000	+9.97864628E+01	+1.13140636E+02	+3.28497609E+00	+5.71259608E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
69.000000	+1.01227099E+02	+1.14619577E+02	+3.28784032E+00	+3.34918031E-04	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
70.000000	+1.02786637E+02	+1.16149758E+02	+3.28564592E+00	-1.12730757E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
71.000000	+1.04356598E+02	+1.17718914E+02	+3.28558570E+00	+1.71582430E-04	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
72.000000	+1.05910319E+02	+1.19278027E+02	+3.28598909E+00	+1.52845218E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
73.000000	+1.07373561E+02	+1.20776787E+02	+3.28864261E+00	+3.78681603E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
74.000000	+1.08699987E+02	+1.22169321E+02	+3.29356272E+00	+7.59067443E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
75.000000	+1.09814226E+02	+1.23422484E+02	+3.30382396E+00	+1.17463284E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
76.000000	+1.10714183E+02	+1.24503694E+02	+3.31705538E+00	+1.29225649E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
77.000000	+1.11418436E+02	+1.25382985E+02	+3.32966909E+00	+1.35305758E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
78.000000	+1.11865468E+02	+1.26033233E+02	+3.34411653E+00	+1.66834240E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
79.000000	+1.11992790E+02	+1.26431153E+02	+3.36303593E+00	+1.98885627E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
80.000000	+1.11810218E+02	+1.26552895E+02	+3.38389365E+00	+2.06751612E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
81.000000	+1.11342218E+02	+1.26390127E+02	+3.40438626E+00	+1.96572043E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
82.000000	+1.10619625E+02	+1.25953445E+02	+3.42320806E+00	+1.81838909E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
83.000000	+1.09656746E+02	+1.25261988E+02	+3.44075404E+00	+1.60939336E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
84.000000	+1.08517662E+02	+1.24353074E+02	+3.45539593E+00	+1.28861411E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
85.000000	+1.07277713E+02	+1.23290365E+02	+3.46652632E+00	+1.01666380E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
86.000000	+1.05961304E+02	+1.22121998E+02	+3.47572920E+00	+7.71272338E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
87.000000	+1.04639797E+02	+1.20901365E+02	+3.48195177E+00	+5.15634585E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
88.000000	+1.03344259E+02	+1.19672476E+02	+3.48604190E+00	+3.78129023E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
89.000000	+1.02079206E+02	+1.18464221E+02	+3.48951435E+00	+3.70245318E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
90.000000	+1.00856138E+02	+1.17305713E+02	+3.49344680E+00	+4.16695194E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
91.000000	+9.96883076E+01	+1.16210444E+02	+3.49784825E+00	+4.69966863E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
92.000000	+9.85862271E+01	+1.15191146E+02	+3.50284614E+00	+6.03054552E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
93.000000	+9.75322047E+01	+1.14254822E+02	+3.50990934E+00	+7.81174885E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
94.000000	+9.65375415E+01	+1.13403924E+02	+3.51846964E+00	+7.82699793E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
95.000000	+9.56452383E+01	+1.12631691E+02	+3.52556334E+00	+7.35179517E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
96.000000	+9.48101001E+01	+1.11926311E+02	+3.53317323E+00	+7.86561194E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
97.000000	+9.40234696E+01	+1.11279253E+02	+3.54129456E+00	+8.52412887E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
98.000000	+9.32614619E+01	+1.10671976E+02	+3.55022149E+00	+8.67906563E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
99.000000	+9.25245906E+01	+1.10082517E+02	+3.55865269E+00	+8.18334877E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
25.000000	+8.89365716E+01	+9.63260307E+01	+2.69320172E+00	+2.92620240E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
25.500000	+8.55430015E+01	+9.30388414E+01	+2.70749537E+00	+2.79125777E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
26.000000	+8.22622053E+01	+8.98608288E+01	+2.72111430E+00	+2.66274412E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
26.500000	+7.90943308E+01	+8.67924468E+01	+2.73412281E+00	+2.47887626E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
27.000000	+7.60445847E+01	+8.38339227E+01	+2.74590306E+00	+2.30418565E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
27.500000	+7.31074951E+01	+8.09850494E+01	+2.75716467E+00	+2.13130284E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
28.000000	+7.02883386E+01	+7.82454728E+01	+2.76721609E+00	+1.98164544E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
28.500000	+6.75792129E+01	+7.56144294E+01	+2.77698112E+00	+2.00084275E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
29.000000	+6.49721001E+01	+7.30900474E+01	+2.78722452E+00	+2.01434895E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
29.500000	+6.24726393E+01	+7.06713543E+01	+2.79712461E+00	+1.90580222E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
30.000000	+6.00830809E+01	+6.83572240E+01	+2.80628254E+00	+1.64412560E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
30.500000	+5.78118462E+01	+6.61464725E+01	+2.81356587E+00	+1.37676116E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
31.000000	+5.56497454E+01	+6.40385914E+01	+2.82005015E+00	+1.30553902E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
31.500000	+5.35893306E+01	+6.20334822E+01	+2.82662126E+00	+1.47425730E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
32.000000	+5.16183949E+01	+6.01318302E+01	+2.83479272E+00	+1.77023866E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
32.500000	+4.97386817E+01	+5.83336458E+01	+2.84432365E+00	+1.77789036E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
33.000000	+4.79723879E+01	+5.66385363E+01	+2.85257163E+00	+1.44197115E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
33.500000	+4.63259160E+01	+5.50457149E+01	+2.85874336E+00	+1.02639332E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
34.000000	+4.47986434E+01	+5.35541986E+01	+2.86283556E+00	+5.98421666E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
34.500000	+4.33918378E+01	+5.21639743E+01	+2.86472757E+00	+5.04628591E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
35.000000	+4.20759214E+01	+5.08757713E+01	+2.86788185E+00	+9.69784490E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
35.500000	+4.08319102E+01	+4.96895314E+01	+2.87442542E+00	+1.20798227E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
36.000000	+3.96978755E+01	+4.86046707E+01	+2.87996167E+00	+8.95282986E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
36.500000	+3.86826553E+01	+4.76199333E+01	+2.88337825E+00	+6.54625957E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
37.000000	+3.77688633E+01	+4.67341559E+01	+2.88650793E+00	+5.58452567E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
37.500000	+3.69596913E+01	+4.59470193E+01	+2.88896277E+00	+4.83534682E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
38.000000	+3.62496456E+01	+4.52583935E+01	+2.89134328E+00	+5.71342554E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
38.500000	+3.56306863E+01	+4.46695098E+01	+2.89467620E+00	+7.75963051E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
39.000000	+3.51039803E+01	+4.41829046E+01	+2.89910291E+00	+1.10539121E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
39.500000	+3.46628483E+01	+4.38021404E+01	+2.90573011E+00	+1.25352539E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
40.000000	+3.43364125E+01	+4.35298598E+01	+2.91163816E+00	+1.14803973E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
40.500000	+3.41224526E+01	+4.33672720E+01	+2.91721051E+00	+1.24479180E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
41.000000	+3.40064938E+01	+4.33150956E+01	+2.92408608E+00	+1.51720888E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
41.500000	+3.39853957E+01	+4.33715478E+01	+2.93238260E+00	+1.75429161E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
42.000000	+3.40599879E+01	+4.35333305E+01	+2.94162899E+00	+1.92621291E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
42.500000	+3.42284947E+01	+4.37971966E+01	+2.95164473E+00	+2.13559856E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
43.000000	+3.44818724E+01	+4.41597034E+01	+2.96298498E+00	+2.38814930E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
43.500000	+3.48162720E+01	+4.46162392E+01	+2.97552622E+00	+2.46258131E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
44.000000	+3.52420162E+01	+4.51611303E+01	+2.98761079E+00	+2.65389511E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
44.500000	+3.57267160E+01	+4.57902459E+01	+3.00206517E+00	+3.00095311E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
45.000000	+3.62811686E+01	+4.65024621E+01	+3.01762032E+00	+3.17750238E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
45.500000	+3.69104827E+01	+4.72989161E+01	+3.03384019E+00	+3.23747717E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
46.000000	+3.76252742E+01	+4.81828947E+01	+3.04999510E+00	+3.25781867E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
46.500000	+3.84258256E+01	+4.91582685E+01	+3.06641838E+00	+3.42844179E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
47.000000	+3.93019876E+01	+5.02278463E+01	+3.08427951E+00	+3.48588776E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
47.500000	+4.02813774E+01	+5.13945383E+01	+3.10127726E+00	+3.34139312E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
48.000000	+4.13643597E+01	+5.26614621E+01	+3.11769344E+00	+3.17248249E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
48.500000	+4.25595346E+01	+5.40309108E+01	+3.13300208E+00	+2.94763297E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
49.000000	+4.38683688E+01	+5.55034246E+01	+3.14716977E+00	+2.73999766E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
49.500000	+4.52891859E+01	+5.70792233E+01	+3.16040206E+00	+2.55291683E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
12.500000	+1.86640007E+02	+1.89380301E+02	+1.70121212E+00	+1.47164209E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
12.750000	+1.85353763E+02	+1.88195806E+02	+1.73767036E+00	+1.44501682E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
13.000000	+1.84000315E+02	+1.86945924E+02	+1.77346296E+00	+1.41362543E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
13.250000	+1.82582218E+02	+1.85632410E+02	+1.80835163E+00	+1.39643253E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
13.500000	+1.81098429E+02	+1.84257056E+02	+1.84328459E+00	+1.39339467E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
13.750000	+1.79551555E+02	+1.82821830E+02	+1.87802136E+00	+1.37673703E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
14.000000	+1.77945115E+02	+1.81328830E+02	+1.91212144E+00	+1.35635471E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
14.250000	+1.76280224E+02	+1.79779975E+02	+1.94583910E+00	+1.33254903E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
14.500000	+1.74560429E+02	+1.78177273E+02	+1.97874889E+00	+1.30731433E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
14.750000	+1.72786632E+02	+1.76522789E+02	+2.01120482E+00	+1.29206077E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
15.000000	+1.70960206E+02	+1.74818422E+02	+2.04335193E+00	+1.26819944E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
15.250000	+1.69085507E+02	+1.73066246E+02	+2.07461479E+00	+1.21959626E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
15.500000	+1.67167717E+02	+1.71268527E+02	+2.10433174E+00	+1.15993710E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
15.750000	+1.65209317E+02	+1.69427753E+02	+2.13261164E+00	+1.11018392E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
16.000000	+1.63211874E+02	+1.67546753E+02	+2.15984094E+00	+1.06566794E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
16.250000	+1.61179367E+02	+1.65628671E+02	+2.18589504E+00	+1.02342214E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
16.500000	+1.59114422E+02	+1.63676895E+02	+2.21101205E+00	+9.84859364E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
16.750000	+1.57020984E+02	+1.61694870E+02	+2.23513801E+00	+9.40129807E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
17.000000	+1.54903968E+02	+1.59686028E+02	+2.25801854E+00	+9.03845539E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
17.250000	+1.52763724E+02	+1.57653679E+02	+2.28033029E+00	+8.78587928E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
17.500000	+1.50604187E+02	+1.55601002E+02	+2.30194793E+00	+8.45623206E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
17.750000	+1.48429968E+02	+1.53531109E+02	+2.32261145E+00	+8.10154899E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
18.000000	+1.46243447E+02	+1.51446827E+02	+2.34245568E+00	+7.75463538E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
18.250000	+1.44048078E+02	+1.49350891E+02	+2.36138462E+00	+7.41896037E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
18.500000	+1.41845944E+02	+1.47245968E+02	+2.37955048E+00	+7.15793670E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
18.750000	+1.39638555E+02	+1.45134591E+02	+2.39717431E+00	+6.92566592E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
19.000000	+1.37429195E+02	+1.43019488E+02	+2.41417881E+00	+6.63936337E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
19.250000	+1.35221968E+02	+1.40903517E+02	+2.43037112E+00	+6.32671104E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
19.500000	+1.33019537E+02	+1.38789497E+02	+2.44581237E+00	+6.10740068E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
19.750000	+1.30822400E+02	+1.36680123E+02	+2.46090813E+00	+5.92578764E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
20.000000	+1.28634403E+02	+1.34577879E+02	+2.47544130E+00	+5.73498097E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
20.250000	+1.26456839E+02	+1.32484963E+02	+2.48958303E+00	+5.56603304E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
20.500000	+1.24292052E+02	+1.30403259E+02	+2.50327147E+00	+5.36807746E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
20.750000	+1.22142387E+02	+1.28334499E+02	+2.51642342E+00	+5.24743087E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
21.000000	+1.20006637E+02	+1.26280307E+02	+2.52950862E+00	+5.21529422E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
21.250000	+1.17886497E+02	+1.24242201E+02	+2.54249989E+00	+5.09092214E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
21.500000	+1.15786297E+02	+1.22221710E+02	+2.55496323E+00	+4.87278055E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
21.750000	+1.13707726E+02	+1.20220182E+02	+2.56686379E+00	+4.67414609E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
22.000000	+1.11651271E+02	+1.18238855E+02	+2.57833396E+00	+4.51381710E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
22.250000	+1.09617748E+02	+1.16278855E+02	+2.58943288E+00	+4.39992055E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
22.500000	+1.07606938E+02	+1.14341053E+02	+2.60033357E+00	+4.34788310E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
22.750000	+1.05618843E+02	+1.12426344E+02	+2.61117229E+00	+4.24291536E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
23.000000	+1.03657041E+02	+1.10535544E+02	+2.62154814E+00	+4.05128440E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
23.250000	+1.01722465E+02	+1.08669268E+02	+2.63142872E+00	+3.89992481E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
23.500000	+9.98140993E+01	+1.06828046E+02	+2.64104777E+00	+3.79188555E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
23.750000	+9.79325708E+01	+1.05012338E+02	+2.65038814E+00	+3.70871532E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
24.000000	+9.60772439E+01	+1.03222468E+02	+2.65959134E+00	+3.60221110E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
24.250000	+9.42502034E+01	+1.01458639E+02	+2.66839920E+00	+3.45429404E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
24.500000	+9.24514298E+01	+9.97211343E+01	+2.67686281E+00	+3.36628270E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
24.750000	+9.06794244E+01	+9.80102154E+01	+2.68523061E+00	+3.32795478E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
6.250000	+1.96210768E+02	+1.97144514E+02	+6.24595793E-01	+1.89295746E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
6.375000	+1.96396922E+02	+1.97353058E+02	+6.48291485E-01	+1.89835329E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
6.500000	+1.96570755E+02	+1.97549883E+02	+6.72054625E-01	+1.90056359E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
6.625000	+1.96732066E+02	+1.97734727E+02	+6.95805575E-01	+1.89147724E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
6.750000	+1.96880783E+02	+1.97907323E+02	+7.19341556E-01	+1.87186245E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
6.875000	+1.97016739E+02	+1.98067438E+02	+7.42602136E-01	+1.86099175E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
7.000000	+1.97139435E+02	+1.98214863E+02	+7.65866350E-01	+1.87625237E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
7.125000	+1.97248218E+02	+1.98349375E+02	+7.89508445E-01	+1.91232866E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
7.250000	+1.97342638E+02	+1.98470730E+02	+8.13674567E-01	+1.95074878E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
7.375000	+1.97422524E+02	+1.98578714E+02	+8.38277165E-01	+1.97651718E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
7.500000	+1.97487913E+02	+1.98673147E+02	+8.63087496E-01	+1.97928984E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
7.625000	+1.97539000E+02	+1.98753840E+02	+8.87759411E-01	+1.95625299E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
7.750000	+1.97575933E+02	+1.98820573E+02	+9.11993821E-01	+1.91828196E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
7.875000	+1.97598600E+02	+1.98873119E+02	+9.35716460E-01	+1.88043999E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
8.000000	+1.97606717E+02	+1.98911266E+02	+9.59004821E-01	+1.85013594E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
8.125000	+1.97599953E+02	+1.98934808E+02	+9.81969858E-01	+1.82929530E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
8.250000	+1.97577959E+02	+1.98943554E+02	+1.00473720E+00	+1.81662210E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
8.375000	+1.97540438E+02	+1.98937314E+02	+1.02738541E+00	+1.80853792E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
8.500000	+1.97487134E+02	+1.98915889E+02	+1.04995065E+00	+1.80468487E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
8.625000	+1.97417723E+02	+1.98879065E+02	+1.07250253E+00	+1.80594331E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
8.750000	+1.97331898E+02	+1.98826638E+02	+1.09509923E+00	+1.80778621E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
8.875000	+1.97229529E+02	+1.98758432E+02	+1.11769719E+00	+1.80260972E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
9.000000	+1.97110651E+02	+1.98674293E+02	+1.14016448E+00	+1.78435394E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
9.125000	+1.96975418E+02	+1.98574067E+02	+1.16230604E+00	+1.75086403E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
9.250000	+1.96823982E+02	+1.98457587E+02	+1.18393608E+00	+1.71171524E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
9.375000	+1.96656136E+02	+1.98324681E+02	+1.20509892E+00	+1.68781243E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
9.500000	+1.96471174E+02	+1.98175184E+02	+1.22613139E+00	+1.68893126E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
9.625000	+1.96268426E+02	+1.98008930E+02	+1.24732220E+00	+1.69985573E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
9.750000	+1.96047775E+02	+1.97825760E+02	+1.26862778E+00	+1.70050660E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
9.875000	+1.95809468E+02	+1.97625561E+02	+1.28983486E+00	+1.68815245E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
10.000000	+1.95553628E+02	+1.97408257E+02	+1.31083159E+00	+1.67236960E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
10.125000	+1.95280128E+02	+1.97173760E+02	+1.33164410E+00	+1.65975446E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
10.250000	+1.94988750E+02	+1.96921954E+02	+1.35232545E+00	+1.64865021E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
10.375000	+1.94679407E+02	+1.96652719E+02	+1.37286036E+00	+1.63445891E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
10.500000	+1.94352132E+02	+1.96365964E+02	+1.39318693E+00	+1.61590002E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
10.625000	+1.94006965E+02	+1.96061626E+02	+1.41325786E+00	+1.59674796E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
10.750000	+1.93643809E+02	+1.95739657E+02	+1.43310563E+00	+1.58528732E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
10.875000	+1.93262295E+02	+1.95400022E+02	+1.45289004E+00	+1.58789645E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
11.000000	+1.92861957E+02	+1.95042679E+02	+1.47280304E+00	+1.59928962E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
11.125000	+1.92442663E+02	+1.94667593E+02	+1.49287228E+00	+1.60537054E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
11.250000	+1.92004731E+02	+1.94274754E+02	+1.51293730E+00	+1.59794283E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
11.375000	+1.91548580E+02	+1.93864191E+02	+1.53282085E+00	+1.57957867E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
11.500000	+1.91074480E+02	+1.93435939E+02	+1.55242677E+00	+1.55542605E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
11.625000	+1.90582598E+02	+1.92990026E+02	+1.57170650E+00	+1.52890407E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
11.750000	+1.90073023E+02	+1.92526490E+02	+1.59064937E+00	+1.50427899E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
11.875000	+1.89545709E+02	+1.92045398E+02	+1.60931348E+00	+1.48679620E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
12.000000	+1.89000468E+02	+1.91546846E+02	+1.62781927E+00	+1.47856818E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
12.125000	+1.88437120E+02	+1.91030937E+02	+1.64627768E+00	+1.47491487E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
12.250000	+1.87855758E+02	+1.90497781E+02	+1.66469215E+00	+1.46869942E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
12.375000	+1.87256688E+02	+1.89947513E+02	+1.68299517E+00	+1.45978432E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
3.125000	+1.88427726E+02	+1.88980686E+02	+1.00677794E-01	+1.12300732E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
3.187500	+1.88621567E+02	+1.89178477E+02	+1.07794804E-01	+1.15443610E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
3.250000	+1.88814983E+02	+1.89375980E+02	+1.15108245E-01	+1.18907107E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
3.312500	+1.89007845E+02	+1.89573094E+02	+1.22658193E-01	+1.22974666E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
3.375000	+1.89200031E+02	+1.89769719E+02	+1.30480078E-01	+1.27565386E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
3.437500	+1.89391429E+02	+1.89965763E+02	+1.38603866E-01	+1.32582744E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
3.500000	+1.89581934E+02	+1.90161141E+02	+1.47052921E-01	+1.37883469E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
3.562500	+1.89771453E+02	+1.90355772E+02	+1.55839300E-01	+1.43221911E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
3.625000	+1.89959909E+02	+1.90549580E+02	+1.64955660E-01	+1.48235680E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
3.687500	+1.90147245E+02	+1.90742492E+02	+1.74368760E-01	+1.52527833E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
3.750000	+1.90333420E+02	+1.90934441E+02	+1.84021639E-01	+1.55829523E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
3.812500	+1.90518402E+02	+1.91125357E+02	+1.93847450E-01	+1.58134089E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
3.875000	+1.90702152E+02	+1.91315171E+02	+2.03788400E-01	+1.59681605E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
3.937500	+1.90884618E+02	+1.91503810E+02	+2.13807651E-01	+1.60794204E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
4.000000	+1.91065733E+02	+1.91691198E+02	+2.23887676E-01	+1.61701436E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
4.062500	+1.91245423E+02	+1.91877259E+02	+2.34020330E-01	+1.62490020E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
4.125000	+1.91423616E+02	+1.92061915E+02	+2.44198928E-01	+1.63165774E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
4.187500	+1.91600245E+02	+1.92245099E+02	+2.54416052E-01	+1.63715585E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
4.250000	+1.91775250E+02	+1.92426746E+02	+2.64663376E-01	+1.64135403E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
4.312500	+1.91948581E+02	+1.92606802E+02	+2.74932977E-01	+1.64489579E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
4.375000	+1.92120186E+02	+1.92785217E+02	+2.85224574E-01	+1.64982068E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
4.437500	+1.92290004E+02	+1.92961941E+02	+2.95555736E-01	+1.65903838E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
4.500000	+1.92457959E+02	+1.93136925E+02	+3.05962553E-01	+1.67439346E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
4.562500	+1.92623968E+02	+1.93310117E+02	+3.16485654E-01	+1.69520898E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
4.625000	+1.92787956E+02	+1.93481463E+02	+3.27152666E-01	+1.71886842E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
4.687500	+1.92949860E+02	+1.93650910E+02	+3.37971509E-01	+1.74279592E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
4.750000	+1.93109626E+02	+1.93818407E+02	+3.48937615E-01	+1.76596412E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
4.812500	+1.93267205E+02	+1.93983902E+02	+3.60046061E-01	+1.78869914E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
4.875000	+1.93422544E+02	+1.94147350E+02	+3.71296354E-01	+1.81121063E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
4.937500	+1.93575595E+02	+1.94308703E+02	+3.82686193E-01	+1.83251141E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
5.000000	+1.93726318E+02	+1.94467919E+02	+3.94202746E-01	+1.85066862E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
5.062500	+1.93874687E+02	+1.94624953E+02	+4.05819551E-01	+1.86350419E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
5.125000	+1.94020688E+02	+1.94779766E+02	+4.17496549E-01	+1.86887794E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
5.187500	+1.94164317E+02	+1.94932317E+02	+4.29180525E-01	+1.86526111E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
5.250000	+1.94305585E+02	+1.95082569E+02	+4.40812313E-01	+1.85301277E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
5.312500	+1.94444493E+02	+1.95230489E+02	+4.52343185E-01	+1.83496335E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
5.375000	+1.94581028E+02	+1.95376040E+02	+4.63749355E-01	+1.81534432E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
5.437500	+1.94715156E+02	+1.95519191E+02	+4.75034989E-01	+1.79825689E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
5.500000	+1.94846820E+02	+1.95659905E+02	+4.86227566E-01	+1.78691644E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
5.562500	+1.94975948E+02	+1.95798145E+02	+4.97371445E-01	+1.78331319E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
5.625000	+1.95102457E+02	+1.95933870E+02	+5.08518980E-01	+1.78786569E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
5.687500	+1.95226261E+02	+1.96067039E+02	+5.19719766E-01	+1.79949115E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
5.750000	+1.95347284E+02	+1.96197611E+02	+5.31012620E-01	+1.81613221E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
5.812500	+1.95465461E+02	+1.96325545E+02	+5.42421418E-01	+1.83520567E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
5.875000	+1.95580746E+02	+1.96450805E+02	+5.53952691E-01	+1.85394325E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
5.937500	+1.95693109E+02	+1.96573358E+02	+5.65595709E-01	+1.86991388E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
6.000000	+1.95802538E+02	+1.96693173E+02	+5.77326614E-01	+1.88157243E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
6.062500	+1.95909027E+02	+1.96810224E+02	+5.89115364E-01	+1.88857036E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
6.125000	+1.96012571E+02	+1.96924481E+02	+6.00933744E-01	+1.89178852E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
6.187500	+1.96113159E+02	+1.97035920E+02	+6.12762721E-01	+1.89348419E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.562500	+1.83834824E+02	+1.84320578E+02	-2.89069928E-02	+5.74741180E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.593750	+1.83913591E+02	+1.84400220E+02	-2.71074298E-02	+5.76979199E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.625000	+1.83993280E+02	+1.84480789E+02	-2.53008729E-02	+5.79439968E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.656250	+1.84073865E+02	+1.84562258E+02	-2.34859300E-02	+5.82424424E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.687500	+1.84155317E+02	+1.84644603E+02	-2.16607202E-02	+5.86061247E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.718750	+1.84237611E+02	+1.84727797E+02	-1.98230472E-02	+5.90416536E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.750000	+1.84320720E+02	+1.84811815E+02	-1.79706169E-02	+5.95488153E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.781250	+1.84404618E+02	+1.84896631E+02	-1.61012462E-02	+6.01218688E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.812500	+1.84489277E+02	+1.84982221E+02	-1.42130001E-02	+6.07522525E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.843750	+1.84574672E+02	+1.85068558E+02	-1.23042304E-02	+6.14313775E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.875000	+1.84660778E+02	+1.85155618E+02	-1.03735390E-02	+6.21523755E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.906250	+1.84747569E+02	+1.85243377E+02	-8.41970695E-03	+6.29106393E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.937500	+1.84835019E+02	+1.85331809E+02	-6.44162401E-03	+6.37038223E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.968750	+1.84923104E+02	+1.85420890E+02	-4.43821806E-03	+6.45320159E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
2.000000	+1.85011798E+02	+1.85510596E+02	-2.40837301E-03	+6.53982224E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
2.031250	+1.85101078E+02	+1.85600902E+02	-3.50829158E-04	+6.63086809E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
2.062500	+1.85190917E+02	+1.85691785E+02	+1.73591954E-03	+6.72726053E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
2.093750	+1.85281291E+02	+1.85783222E+02	+3.85370867E-03	+6.83013653E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
2.125000	+1.85372176E+02	+1.85875188E+02	+6.00475487E-03	+6.94075337E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
2.156250	+1.85463548E+02	+1.85967660E+02	+8.19167953E-03	+7.06041350E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
2.187500	+1.85555381E+02	+1.86060617E+02	+1.04175133E-02	+7.19039832E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
2.218750	+1.85647654E+02	+1.86154037E+02	+1.26856785E-02	+7.33186841E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
2.250000	+1.85740341E+02	+1.86247897E+02	+1.49999311E-02	+7.48570612E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
2.281250	+1.85833420E+02	+1.86342178E+02	+1.73642448E-02	+7.65233052E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
2.312500	+1.85926870E+02	+1.86436860E+02	+1.97826376E-02	+7.83155320E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
2.343750	+1.86020668E+02	+1.86531922E+02	+2.22589656E-02	+8.02252977E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
2.375000	+1.86114793E+02	+1.86627347E+02	+2.47967187E-02	+8.22380527E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
2.406250	+1.86209226E+02	+1.86723114E+02	+2.73988438E-02	+8.43339945E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
2.437500	+1.86303946E+02	+1.86819208E+02	+3.00675934E-02	+8.64887204E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
2.468750	+1.86398935E+02	+1.86915609E+02	+3.28043889E-02	+8.86735012E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
2.500000	+1.86494174E+02	+1.87012300E+02	+3.56096872E-02	+9.08555061E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
2.531250	+1.86589647E+02	+1.87109263E+02	+3.84828580E-02	+9.29985078E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
2.562500	+1.86685335E+02	+1.87206481E+02	+4.14220940E-02	+9.50643975E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
2.593750	+1.86781223E+02	+1.87303936E+02	+4.44243828E-02	+9.70154691E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
2.625000	+1.86877295E+02	+1.87401611E+02	+4.74855608E-02	+9.88171985E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
2.656250	+1.86973536E+02	+1.87499488E+02	+5.06004577E-02	+1.00441217E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
2.687500	+1.87069932E+02	+1.87597549E+02	+5.37631368E-02	+1.01868208E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
2.718750	+1.87166468E+02	+1.87695778E+02	+5.69672207E-02	+1.03090376E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
2.750000	+1.87263130E+02	+1.87794158E+02	+6.02062853E-02	+1.04112967E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
2.781250	+1.87359905E+02	+1.87892671E+02	+6.34742812E-02	+1.04954293E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
2.812500	+1.87456780E+02	+1.87991302E+02	+6.67659286E-02	+1.05643996E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
2.843750	+1.87553739E+02	+1.88090035E+02	+7.00770309E-02	+1.06219849E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
2.875000	+1.87650770E+02	+1.88188853E+02	+7.34046692E-02	+1.06723874E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
2.906250	+1.87747856E+02	+1.88287741E+02	+7.67472730E-02	+1.07198697E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
2.937500	+1.87844984E+02	+1.88386684E+02	+8.01045877E-02	+1.07684799E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
2.968750	+1.87942137E+02	+1.88485668E+02	+8.34775730E-02	+1.08218827E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
3.000000	+1.88039301E+02	+1.88584677E+02	+8.68682644E-02	+1.08832756E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
3.031250	+1.88136458E+02	+1.88683698E+02	+9.02796202E-02	+1.09553579E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
3.062500	+1.88233592E+02	+1.88782716E+02	+9.37153631E-02	+1.10403272E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
3.093750	+1.88330687E+02	+1.88881716E+02	+9.71798247E-02	+1.11322270E-01	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.781250	+1.82240745E+02	+1.82709893E+02	-6.36906157E-02	+2.16589846E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.796875	+1.82264206E+02	+1.82733516E+02	-6.33446551E-02	+2.26239671E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.812500	+1.82288064E+02	+1.82757543E+02	-6.29836167E-02	+2.35941760E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.828125	+1.82312316E+02	+1.82781972E+02	-6.26073371E-02	+2.45739229E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.843750	+1.82336959E+02	+1.82806799E+02	-6.22156816E-02	+2.55624080E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.859375	+1.82361989E+02	+1.82832020E+02	-6.18085119E-02	+2.65607680E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.875000	+1.82387403E+02	+1.82857633E+02	-6.13856576E-02	+2.75716176E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.890625	+1.82413197E+02	+1.82883634E+02	-6.09468988E-02	+2.85982466E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.906250	+1.82439369E+02	+1.82910020E+02	-6.04919624E-02	+2.96436600E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.921875	+1.82465914E+02	+1.82936787E+02	-6.00205345E-02	+3.07096698E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.937500	+1.82492830E+02	+1.82963932E+02	-5.95322853E-02	+3.17962275E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.953125	+1.82520112E+02	+1.82991453E+02	-5.90269024E-02	+3.29011186E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.968750	+1.82547757E+02	+1.83019344E+02	-5.85041253E-02	+3.40200647E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.984375	+1.82575762E+02	+1.83047604E+02	-5.79637753E-02	+3.51471927E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.000000	+1.82604123E+02	+1.83076228E+02	-5.74057755E-02	+3.62757537E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.015625	+1.82632836E+02	+1.83105214E+02	-5.68301580E-02	+3.73989398E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.031250	+1.82661899E+02	+1.83134557E+02	-5.62370587E-02	+3.85106363E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.046875	+1.82691308E+02	+1.83164255E+02	-5.56267007E-02	+3.96059687E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.062500	+1.82721060E+02	+1.83194303E+02	-5.49993721E-02	+4.06815638E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.078125	+1.82751151E+02	+1.83224699E+02	-5.43554018E-02	+4.17355001E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.093750	+1.82781579E+02	+1.83255439E+02	-5.36951378E-02	+4.27669891E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.109375	+1.82812339E+02	+1.83286520E+02	-5.30189334E-02	+4.37758788E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.125000	+1.82843428E+02	+1.83317938E+02	-5.23271415E-02	+4.47620940E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.140625	+1.82874844E+02	+1.83349689E+02	-5.16201179E-02	+4.57251258E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.156250	+1.82906584E+02	+1.83381771E+02	-5.08982314E-02	+4.66636700E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.171875	+1.82938642E+02	+1.83414180E+02	-5.01618783E-02	+4.75754640E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.187500	+1.82971018E+02	+1.83446912E+02	-4.94114981E-02	+4.84573353E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.203125	+1.83003706E+02	+1.83479964E+02	-4.86475865E-02	+4.93054318E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.218750	+1.83036705E+02	+1.83513333E+02	-4.78707034E-02	+5.01155732E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.234375	+1.83070010E+02	+1.83547015E+02	-4.70814749E-02	+5.08836503E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.250000	+1.83103620E+02	+1.83581007E+02	-4.62805893E-02	+5.16060023E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.265625	+1.83137530E+02	+1.83615304E+02	-4.54687873E-02	+5.22797152E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.281250	+1.83171737E+02	+1.83649905E+02	-4.46468482E-02	+5.29028124E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.296875	+1.83206240E+02	+1.83684805E+02	-4.38155744E-02	+5.34743287E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.312500	+1.83241033E+02	+1.83720001E+02	-4.29757754E-02	+5.39942872E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.328125	+1.83276116E+02	+1.83755489E+02	-4.21282529E-02	+5.44636060E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.343750	+1.83311483E+02	+1.83791266E+02	-4.12737877E-02	+5.48839682E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.359375	+1.83347133E+02	+1.83827329E+02	-4.04131289E-02	+5.52576869E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.375000	+1.83383062E+02	+1.83863674E+02	-3.95469850E-02	+5.55875826E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.390625	+1.83419266E+02	+1.83900298E+02	-3.86760170E-02	+5.58768830E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.406250	+1.83455744E+02	+1.83937196E+02	-3.78008324E-02	+5.61291417E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.421875	+1.83492492E+02	+1.83974367E+02	-3.69219813E-02	+5.63481681E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.437500	+1.83529505E+02	+1.84011806E+02	-3.60399522E-02	+5.65379590E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.453125	+1.83566783E+02	+1.84049510E+02	-3.51551701E-02	+5.67026238E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.468750	+1.83604320E+02	+1.84087476E+02	-3.42679952E-02	+5.68463028E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.484375	+1.83642114E+02	+1.84125700E+02	-3.33787231E-02	+5.69730845E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.500000	+1.83680162E+02	+1.84164179E+02	-3.24875863E-02	+5.70869280E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.515625	+1.83718460E+02	+1.84202910E+02	-3.15947566E-02	+5.71916032E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.531250	+1.83757006E+02	+1.84241889E+02	-3.07003487E-02	+5.72906539E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
1.546875	+1.83795795E+02	+1.84281112E+02	-2.98044237E-02	+5.73877486E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.390625	+1.81792077E+02	+1.82259207E+02	-6.79992555E-02	-1.48547914E-04	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.398438	+1.81798318E+02	+1.82265449E+02	-6.79982324E-02	+4.10470276E-04	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.406250	+1.81804675E+02	+1.82271808E+02	-6.79928419E-02	+9.60629633E-04	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.414062	+1.81811147E+02	+1.82278285E+02	-6.79832226E-02	+1.49331365E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.421875	+1.81817735E+02	+1.82284879E+02	-6.79695089E-02	+2.00915426E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.429688	+1.81824438E+02	+1.82291590E+02	-6.79518295E-02	+2.50907050E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.437500	+1.81831255E+02	+1.82298418E+02	-6.79303047E-02	+2.99424669E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.445312	+1.81838188E+02	+1.82305362E+02	-6.79050444E-02	+3.46609256E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.453125	+1.81845235E+02	+1.82312423E+02	-6.78761470E-02	+3.92619311E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.460938	+1.81852396E+02	+1.82319599E+02	-6.78436977E-02	+4.37624779E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.468750	+1.81859671E+02	+1.82326891E+02	-6.78077681E-02	+4.81800233E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.476562	+1.81867060E+02	+1.82334298E+02	-6.77684164E-02	+5.25318184E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.484375	+1.81874563E+02	+1.82341821E+02	-6.77256872E-02	+5.68342383E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.492188	+1.81882178E+02	+1.82349458E+02	-6.76796129E-02	+6.11021704E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.500000	+1.81889907E+02	+1.82357210E+02	-6.76302150E-02	+6.53485075E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.507812	+1.81897748E+02	+1.82365076E+02	-6.75775058E-02	+6.95837531E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.515625	+1.81905702E+02	+1.82373056E+02	-6.75214904E-02	+7.38157561E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.523438	+1.81913768E+02	+1.82381149E+02	-6.74621687E-02	+7.80496108E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.531250	+1.81921946E+02	+1.82389356E+02	-6.73995379E-02	+8.22876900E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.539062	+1.81930235E+02	+1.82397676E+02	-6.73335942E-02	+8.65298409E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.546875	+1.81938635E+02	+1.82406109E+02	-6.72643350E-02	+9.07736969E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.554688	+1.81947147E+02	+1.82414654E+02	-6.71917603E-02	+9.50150990E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.562500	+1.81955768E+02	+1.82423312E+02	-6.71158739E-02	+9.92486125E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.570312	+1.81964501E+02	+1.82432081E+02	-6.70366843E-02	+1.03468076E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.578125	+1.81973343E+02	+1.82440962E+02	-6.69542051E-02	+1.07667188E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.585938	+1.81982295E+02	+1.82449954E+02	-6.68684544E-02	+1.11840068E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.593750	+1.81991356E+02	+1.82459057E+02	-6.67794549E-02	+1.15981768E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.601562	+1.82000526E+02	+1.82468270E+02	-6.66872329E-02	+1.20088732E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.609375	+1.82009805E+02	+1.82477594E+02	-6.65918163E-02	+1.24159133E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.617188	+1.82019192E+02	+1.82487027E+02	-6.64932342E-02	+1.28193117E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.625000	+1.82028688E+02	+1.82496570E+02	-6.63915146E-02	+1.32192932E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.632812	+1.82038291E+02	+1.82506222E+02	-6.62866828E-02	+1.36162902E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.640625	+1.82048002E+02	+1.82515983E+02	-6.61787600E-02	+1.40109304E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.648438	+1.82057819E+02	+1.82525853E+02	-6.60677620E-02	+1.44040130E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.656250	+1.82067744E+02	+1.82535831E+02	-6.59536973E-02	+1.47964760E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.664062	+1.82077774E+02	+1.82545916E+02	-6.58365670E-02	+1.51893547E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.671875	+1.82087911E+02	+1.82556109E+02	-6.57163637E-02	+1.55837361E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.679688	+1.82098154E+02	+1.82566410E+02	-6.55930712E-02	+1.59807130E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.687500	+1.82108501E+02	+1.82576817E+02	-6.54666650E-02	+1.63813345E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.695312	+1.82118954E+02	+1.82587330E+02	-6.53371128E-02	+1.67865635E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.703125	+1.82129511E+02	+1.82597949E+02	-6.52043750E-02	+1.71972385E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.710938	+1.82140173E+02	+1.82608674E+02	-6.50684059E-02	+1.76140409E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.718750	+1.82150938E+02	+1.82619505E+02	-6.49291556E-02	+1.80374736E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.726562	+1.82161806E+02	+1.82630440E+02	-6.47865704E-02	+1.84678475E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.734375	+1.82172777E+02	+1.82641480E+02	-6.46405954E-02	+1.89052807E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.742188	+1.82183851E+02	+1.82652624E+02	-6.44911754E-02	+1.93497047E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.750000	+1.82195027E+02	+1.82663871E+02	-6.43382563E-02	+1.98008811E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.757812	+1.82206305E+02	+1.82675222E+02	-6.41817866E-02	+2.02584273E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.765625	+1.82217684E+02	+1.82686677E+02	-6.40217184E-02	+2.07218484E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.773438	+1.82229164E+02	+1.82698233E+02	-6.38580078E-02	+2.11880713E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.195312	+1.81674216E+02	+1.82142165E+02	-6.62469168E-02	-1.90599070E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.199219	+1.81675843E+02	+1.82143759E+02	-6.63205590E-02	-1.86449100E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.203125	+1.81677501E+02	+1.82145383E+02	-6.63925801E-02	-1.82268488E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.207031	+1.81679189E+02	+1.82147038E+02	-6.64629562E-02	-1.78032879E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.210938	+1.81680907E+02	+1.82148724E+02	-6.65316683E-02	-1.73754363E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.214844	+1.81682655E+02	+1.82150441E+02	-6.65987018E-02	-1.69444082E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.218750	+1.81684434E+02	+1.82152189E+02	-6.66640465E-02	-1.65112222E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.222656	+1.81686242E+02	+1.82153967E+02	-6.67276958E-02	-1.60767988E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.226562	+1.81688081E+02	+1.82155777E+02	-6.67896465E-02	-1.56419675E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.230469	+1.81689949E+02	+1.82157617E+02	-6.68498986E-02	-1.52074679E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.234375	+1.81691848E+02	+1.82159488E+02	-6.69084548E-02	-1.47739487E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.238281	+1.81693776E+02	+1.82161390E+02	-6.69653201E-02	-1.43419774E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.242188	+1.81695734E+02	+1.82163322E+02	-6.70205015E-02	-1.39120414E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.246094	+1.81697722E+02	+1.82165285E+02	-6.70740079E-02	-1.34845515E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.250000	+1.81699740E+02	+1.82167279E+02	-6.71258496E-02	-1.30598527E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.253906	+1.81701788E+02	+1.82169304E+02	-6.71760380E-02	-1.26382239E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.257812	+1.81703866E+02	+1.82171359E+02	-6.72245857E-02	-1.22198861E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.261719	+1.81705973E+02	+1.82173444E+02	-6.72715059E-02	-1.18050094E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.265625	+1.81708111E+02	+1.82175560E+02	-6.73168124E-02	-1.13937170E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.269531	+1.81710278E+02	+1.82177707E+02	-6.73605193E-02	-1.09860913E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.273438	+1.81712474E+02	+1.82179884E+02	-6.74026412E-02	-1.05821819E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.277344	+1.81714701E+02	+1.82182091E+02	-6.74431926E-02	-1.01820096E-02	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.281250	+1.81716957E+02	+1.82184329E+02	-6.74821881E-02	-9.78557079E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.285156	+1.81719243E+02	+1.82186597E+02	-6.75196424E-02	-9.39284662E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.289062	+1.81721558E+02	+1.82188896E+02	-6.75555698E-02	-9.00380345E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.292969	+1.81723903E+02	+1.82191225E+02	-6.75899846E-02	-8.61839985E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.296875	+1.81726277E+02	+1.82193584E+02	-6.76229010E-02	-8.23659075E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.300781	+1.81728682E+02	+1.82195973E+02	-6.76543330E-02	-7.85833075E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.304688	+1.81731115E+02	+1.82198393E+02	-6.76842942E-02	-7.48357728E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.308594	+1.81733578E+02	+1.82200843E+02	-6.77127984E-02	-7.11229208E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.312500	+1.81736071E+02	+1.82203323E+02	-6.77398590E-02	-6.74444699E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.316406	+1.81738593E+02	+1.82205833E+02	-6.77654894E-02	-6.38002278E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.320312	+1.81741145E+02	+1.82208373E+02	-6.77897029E-02	-6.01900962E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.324219	+1.81743725E+02	+1.82210943E+02	-6.78125129E-02	-5.66141211E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.328125	+1.81746336E+02	+1.82213544E+02	-6.78339327E-02	-5.30724641E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.332031	+1.81748975E+02	+1.82216174E+02	-6.78539758E-02	-4.95653992E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.335938	+1.81751644E+02	+1.82218834E+02	-6.78726557E-02	-4.60933304E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.339844	+1.81754343E+02	+1.82221524E+02	-6.78899862E-02	-4.26567788E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.343750	+1.81757070E+02	+1.82224244E+02	-6.79059813E-02	-3.92563525E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.347656	+1.81759827E+02	+1.82226994E+02	-6.79206552E-02	-3.58927391E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.351562	+1.81762613E+02	+1.82229774E+02	-6.79340225E-02	-3.25667219E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.355469	+1.81765428E+02	+1.82232584E+02	-6.79460980E-02	-2.92791172E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.359375	+1.81768273E+02	+1.82235423E+02	-6.79568968E-02	-2.60307677E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.363281	+1.81771147E+02	+1.82238293E+02	-6.79664345E-02	-2.28225474E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.367188	+1.81774049E+02	+1.82241191E+02	-6.79747269E-02	-1.96552907E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.371094	+1.81776981E+02	+1.82244120E+02	-6.79817902E-02	-1.65298166E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.375000	+1.81779942E+02	+1.82247078E+02	-6.79876408E-02	-1.34468921E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.378906	+1.81782932E+02	+1.82250066E+02	-6.79922956E-02	-1.04071829E-03	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.382812	+1.81785951E+02	+1.82253084E+02	-6.79957714E-02	-7.41128112E-04	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02
0.386719	+1.81789000E+02	+1.82256131E+02	-6.79980856E-02	-4.43742105E-04	+1.57151368E+02	-4.30132461E-01	-3.65355751E+02	+1.00000000E+00	+0.00000000E+00	+9.53517179E+01	-2.61080541E-01	-3.65219551E+02


==> anc/otoc_to_plot_supersymmetric_M400_L1.4716_n175_beta1.5000.dat <==
100.000000	+6.38305792E+01	+7.35385918E+01	+2.96609876E+00	+9.80859077E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
102.000000	+6.31909714E+01	+7.30697691E+01	+2.98353799E+00	+7.63063825E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
104.000000	+6.24912730E+01	+7.25001674E+01	+2.99662132E+00	+6.58467342E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
106.000000	+6.17070465E+01	+7.18494957E+01	+3.00987669E+00	+7.11346171E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
108.000000	+6.08812346E+01	+7.11790110E+01	+3.02507516E+00	+7.55529408E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
110.000000	+6.01124987E+01	+7.05661433E+01	+3.04009786E+00	+7.95525319E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
112.000000	+5.94724960E+01	+7.01032274E+01	+3.05689618E+00	+8.80301250E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
114.000000	+5.90266981E+01	+6.98549943E+01	+3.07530991E+00	+9.83686302E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
116.000000	+5.88029207E+01	+6.98602826E+01	+3.09624363E+00	+9.83457957E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
118.000000	+5.88648945E+01	+7.01276471E+01	+3.11464823E+00	+7.65207575E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
120.000000	+5.91929212E+01	+7.05939632E+01	+3.12685193E+00	+4.26498932E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
122.000000	+5.96574465E+01	+7.11139895E+01	+3.13170819E+00	+2.07921821E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
124.000000	+6.00783396E+01	+7.15745979E+01	+3.13516880E+00	+2.52547865E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
126.000000	+6.03661842E+01	+7.19390468E+01	+3.14181010E+00	+4.43635315E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
128.000000	+6.05108338E+01	+7.22129189E+01	+3.15291422E+00	+6.91602714E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
130.000000	+6.05022629E+01	+7.23997479E+01	+3.16947421E+00	+8.72555435E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
132.000000	+6.04085672E+01	+7.25262921E+01	+3.18781643E+00	+9.53374553E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
134.000000	+6.03136521E+01	+7.26736096E+01	+3.20760919E+00	+8.32464074E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
136.000000	+6.03894513E+01	+7.29174724E+01	+3.22111500E+00	+5.61397386E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
138.000000	+6.06436067E+01	+7.32842579E+01	+3.23006509E+00	+4.21586575E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
140.000000	+6.09853817E+01	+7.37264600E+01	+3.23797846E+00	+4.74972271E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
142.000000	+6.12676375E+01	+7.41507429E+01	+3.24906398E+00	+6.73943760E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
144.000000	+6.13911187E+01	+7.44803392E+01	+3.26493621E+00	+8.66407390E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
146.000000	+6.13406209E+01	+7.46780340E+01	+3.28372028E+00	+1.03012217E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
148.000000	+6.10708060E+01	+7.47106323E+01	+3.30614110E+00	+1.11630236E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
150.000000	+6.05838083E+01	+7.45302611E+01	+3.32837237E+00	+1.01371630E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
152.000000	+5.99603708E+01	+7.41646401E+01	+3.34668975E+00	+8.14048997E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
154.000000	+5.92388594E+01	+7.36469105E+01	+3.36093433E+00	+6.67098094E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
156.000000	+5.84810535E+01	+7.30694506E+01	+3.37337367E+00	+6.38451242E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
158.000000	+5.77125093E+01	+7.24932525E+01	+3.38647238E+00	+6.79855023E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
160.000000	+5.69665910E+01	+7.19571514E+01	+3.40056787E+00	+7.08558655E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
162.000000	+5.62586574E+01	+7.14643147E+01	+3.41481473E+00	+6.54746800E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
164.000000	+5.56163894E+01	+7.10047369E+01	+3.42675775E+00	+5.90792972E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
166.000000	+5.50112082E+01	+7.05804807E+01	+3.43844645E+00	+5.83269515E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
168.000000	+5.44332099E+01	+7.01848005E+01	+3.45008853E+00	+5.34947694E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
170.000000	+5.38746145E+01	+6.97806268E+01	+3.45984435E+00	+4.90073411E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
172.000000	+5.32837489E+01	+6.93471632E+01	+3.46969146E+00	+4.64945815E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
174.000000	+5.27172066E+01	+6.89218042E+01	+3.47844219E+00	+4.45264949E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
176.000000	+5.22029978E+01	+6.85550741E+01	+3.48750206E+00	+4.69057000E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
178.000000	+5.17656901E+01	+6.82771931E+01	+3.49720447E+00	+4.91690880E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
180.000000	+5.14678218E+01	+6.81446882E+01	+3.50716970E+00	+5.19471965E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
182.000000	+5.13665426E+01	+6.82247254E+01	+3.51798334E+00	+5.12741598E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
184.000000	+5.15105769E+01	+6.85330119E+01	+3.52767936E+00	+4.25723771E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
186.000000	+5.18773023E+01	+6.90250204E+01	+3.53501229E+00	+2.49088955E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
188.000000	+5.24482963E+01	+6.96411831E+01	+3.53764292E+00	+9.91566435E-04	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
190.000000	+5.30642056E+01	+7.02800713E+01	+3.53897856E+00	+1.01456622E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
192.000000	+5.35757916E+01	+7.08385934E+01	+3.54170118E+00	+2.38896507E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
194.000000	+5.39156944E+01	+7.12968610E+01	+3.54853442E+00	+4.51519242E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
196.000000	+5.40740183E+01	+7.16514321E+01	+3.55976195E+00	+6.38243900E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
198.000000	+5.41010943E+01	+7.19317106E+01	+3.57406418E+00	+7.91978448E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
50.000000	+2.48896496E+01	+3.00162652E+01	+2.32759288E+00	+1.36341302E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
51.000000	+2.56017666E+01	+3.07821599E+01	+2.33802817E+00	+7.23644997E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
52.000000	+2.65561419E+01	+3.17574939E+01	+2.34206578E+00	+2.01120134E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
53.000000	+2.77068284E+01	+3.29081013E+01	+2.34205057E+00	-8.84486234E-04	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
54.000000	+2.90023017E+01	+3.41944608E+01	+2.34029681E+00	-1.51985550E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
55.000000	+3.03977551E+01	+3.55832417E+01	+2.33901086E+00	-4.08192524E-04	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
56.000000	+3.18632996E+01	+3.70512216E+01	+2.33948042E+00	+1.61645813E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
57.000000	+3.33766886E+01	+3.85789665E+01	+2.34224378E+00	+3.94100372E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
58.000000	+3.49174510E+01	+4.01464258E+01	+2.34736243E+00	+6.45089733E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
59.000000	+3.64632878E+01	+4.17331193E+01	+2.35514557E+00	+8.96957850E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
60.000000	+3.79976112E+01	+4.33212359E+01	+2.36530159E+00	+1.14320654E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
61.000000	+3.95046396E+01	+4.48963492E+01	+2.37800970E+00	+1.37237072E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
62.000000	+4.09756644E+01	+4.64474326E+01	+2.39274900E+00	+1.60740376E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
63.000000	+4.23990255E+01	+4.79668845E+01	+2.41015778E+00	+1.87585032E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
64.000000	+4.37693934E+01	+4.94503454E+01	+2.43026601E+00	+2.02330062E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
65.000000	+4.51021639E+01	+5.08999527E+01	+2.45062379E+00	+2.09997470E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
66.000000	+4.64006046E+01	+5.23252351E+01	+2.47226550E+00	+1.97055850E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
67.000000	+4.77119378E+01	+5.37427867E+01	+2.49003496E+00	+1.75238676E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
68.000000	+4.90335799E+01	+5.51695369E+01	+2.50731324E+00	+1.54768997E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
69.000000	+5.03966273E+01	+5.66170731E+01	+2.52098876E+00	+1.12159087E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
70.000000	+5.18138677E+01	+5.80890207E+01	+2.52974505E+00	+1.01845814E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
71.000000	+5.32285403E+01	+5.95769906E+01	+2.54135792E+00	+1.13427067E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
72.000000	+5.46440118E+01	+6.10631462E+01	+2.55243047E+00	+1.15639750E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
73.000000	+5.60322606E+01	+6.25292486E+01	+2.56448587E+00	+1.29457037E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
74.000000	+5.73709248E+01	+6.39584299E+01	+2.57832187E+00	+1.51798640E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
75.000000	+5.86400842E+01	+6.53373438E+01	+2.59484560E+00	+1.69862276E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
76.000000	+5.98374703E+01	+6.66526140E+01	+2.61229433E+00	+1.74965863E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
77.000000	+6.09558379E+01	+6.78916046E+01	+2.62983877E+00	+1.81518091E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
78.000000	+6.19744282E+01	+6.90415322E+01	+2.64859795E+00	+1.99936674E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
79.000000	+6.28713527E+01	+7.00900819E+01	+2.66982611E+00	+2.17133369E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
80.000000	+6.36441306E+01	+7.10248967E+01	+2.69202462E+00	+2.22169920E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
81.000000	+6.42905934E+01	+7.18373125E+01	+2.71426009E+00	+2.17491271E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
82.000000	+6.48147468E+01	+7.25236483E+01	+2.73552288E+00	+2.09651452E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
83.000000	+6.52143296E+01	+7.30842127E+01	+2.75619038E+00	+1.98749622E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
84.000000	+6.55035543E+01	+7.35250558E+01	+2.77527280E+00	+1.77269287E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
85.000000	+6.57065063E+01	+7.38604122E+01	+2.79164424E+00	+1.56967433E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
86.000000	+6.58264452E+01	+7.41037641E+01	+2.80666629E+00	+1.39862987E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
87.000000	+6.58863169E+01	+7.42715287E+01	+2.81961684E+00	+1.21888530E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
88.000000	+6.58986925E+01	+7.43802729E+01	+2.83104399E+00	+1.11250332E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
89.000000	+6.58688225E+01	+7.44426969E+01	+2.84186690E+00	+1.10556349E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
90.000000	+6.57979541E+01	+7.44691619E+01	+2.85315526E+00	+1.12986080E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
91.000000	+6.56964674E+01	+7.44662931E+01	+2.86446412E+00	+1.11273024E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
92.000000	+6.55737668E+01	+7.44401121E+01	+2.87540987E+00	+1.11313030E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
93.000000	+6.54267853E+01	+7.43940398E+01	+2.88672673E+00	+1.18984331E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
94.000000	+6.52495389E+01	+7.43294059E+01	+2.89920673E+00	+1.21581153E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
95.000000	+6.50591019E+01	+7.42470789E+01	+2.91104296E+00	+1.17184919E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
96.000000	+6.48522040E+01	+7.41473892E+01	+2.92264372E+00	+1.15002581E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
97.000000	+6.46286397E+01	+7.40303939E+01	+2.93404347E+00	+1.14473372E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
98.000000	+6.43825854E+01	+7.38930356E+01	+2.94553839E+00	+1.12163923E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
99.000000	+6.41152587E+01	+7.37303039E+01	+2.95647626E+00	+1.06593376E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
25.000000	+7.70999041E+01	+8.05140227E+01	+1.92106655E+00	+4.81302354E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
25.500000	+7.48595117E+01	+7.83552515E+01	+1.94469218E+00	+4.63723123E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
26.000000	+7.26537751E+01	+7.62299425E+01	+1.96743886E+00	+4.43302035E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
26.500000	+7.04869294E+01	+7.41411222E+01	+1.98902239E+00	+4.19406982E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
27.000000	+6.83621136E+01	+7.20914577E+01	+2.00937956E+00	+3.98846563E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
27.500000	+6.62802200E+01	+7.00831045E+01	+2.02890704E+00	+3.74374468E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
28.000000	+6.42463202E+01	+6.81179278E+01	+2.04681700E+00	+3.51449388E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
28.500000	+6.22585793E+01	+6.61974923E+01	+2.06405198E+00	+3.37325112E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
29.000000	+6.03183937E+01	+6.43228281E+01	+2.08054952E+00	+3.18093698E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
29.500000	+5.84287406E+01	+6.24949620E+01	+2.09586135E+00	+2.94237624E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
30.000000	+5.65905504E+01	+6.07145609E+01	+2.10997328E+00	+2.63901921E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
30.500000	+5.48070819E+01	+5.89820402E+01	+2.12225154E+00	+2.31788496E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
31.000000	+5.30770539E+01	+5.72977706E+01	+2.13315213E+00	+2.12451611E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
31.500000	+5.13973427E+01	+5.56619476E+01	+2.14349671E+00	+2.11993452E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
32.000000	+4.97637162E+01	+5.40748645E+01	+2.15435147E+00	+2.17206164E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
32.500000	+4.81782600E+01	+5.25365080E+01	+2.16521732E+00	+1.97457454E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
33.000000	+4.66494725E+01	+5.10465937E+01	+2.17409722E+00	+1.54586108E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
33.500000	+4.51786299E+01	+4.96047738E+01	+2.18067593E+00	+1.12247568E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
34.000000	+4.37639432E+01	+4.82106989E+01	+2.18532198E+00	+7.30541788E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
34.500000	+4.24056220E+01	+4.68642191E+01	+2.18798135E+00	+5.19804682E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
35.000000	+4.10952327E+01	+4.55651631E+01	+2.19052002E+00	+6.46676161E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
35.500000	+3.98255654E+01	+4.43130886E+01	+2.19444811E+00	+6.98336903E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
36.000000	+3.86064346E+01	+4.31076894E+01	+2.19750339E+00	+4.43504602E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
36.500000	+3.74412803E+01	+4.19487501E+01	+2.19888316E+00	+2.51332614E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
37.000000	+3.63236732E+01	+4.08362554E+01	+2.20001672E+00	+2.01624566E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
37.500000	+3.52538858E+01	+3.97704529E+01	+2.20089940E+00	+1.81738649E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
38.000000	+3.42307407E+01	+3.87515315E+01	+2.20183410E+00	+2.38125217E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
38.500000	+3.32526629E+01	+3.77799980E+01	+2.20328066E+00	+3.36262087E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
39.000000	+3.23205777E+01	+3.68565958E+01	+2.20519672E+00	+5.22389280E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
39.500000	+3.14313256E+01	+3.59823729E+01	+2.20850455E+00	+6.17610180E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
40.000000	+3.05942339E+01	+3.51583535E+01	+2.21137283E+00	+5.03862368E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
40.500000	+2.98112766E+01	+3.43853127E+01	+2.21354317E+00	+4.33819790E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
41.000000	+2.90801191E+01	+3.36640818E+01	+2.21571102E+00	+4.68543413E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
41.500000	+2.83996465E+01	+3.29951643E+01	+2.21822861E+00	+5.53541620E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
42.000000	+2.77694411E+01	+3.23788483E+01	+2.22124644E+00	+6.48656689E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
42.500000	+2.71899249E+01	+3.18153486E+01	+2.22471517E+00	+7.70071957E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
43.000000	+2.66597381E+01	+3.13047781E+01	+2.22894716E+00	+9.45465237E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
43.500000	+2.61778013E+01	+3.08471642E+01	+2.23416983E+00	+9.84924857E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
44.000000	+2.57514295E+01	+3.04424456E+01	+2.23879641E+00	+1.03986740E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
44.500000	+2.53727025E+01	+3.00908739E+01	+2.24456850E+00	+1.19903115E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
45.000000	+2.50455895E+01	+2.97931910E+01	+2.25078672E+00	+1.29065912E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
45.500000	+2.47708800E+01	+2.95503416E+01	+2.25747509E+00	+1.36127735E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
46.000000	+2.45509251E+01	+2.93635965E+01	+2.26439949E+00	+1.42793674E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
46.500000	+2.43861328E+01	+2.92343317E+01	+2.27175446E+00	+1.57337400E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
47.000000	+2.42746883E+01	+2.91636798E+01	+2.28013323E+00	+1.64537987E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
47.500000	+2.42240637E+01	+2.91526938E+01	+2.28820826E+00	+1.64179004E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
48.000000	+2.42323569E+01	+2.92022780E+01	+2.29655113E+00	+1.65371290E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
48.500000	+2.43023947E+01	+2.93132078E+01	+2.30474539E+00	+1.63723559E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
49.000000	+2.44339354E+01	+2.94858955E+01	+2.31292349E+00	+1.62171310E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
49.500000	+2.46277424E+01	+2.97204791E+01	+2.32096252E+00	+1.59389800E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
12.500000	+1.25209054E+02	+1.26437234E+02	+8.98680650E-01	+1.10994048E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
12.750000	+1.24816088E+02	+1.26078713E+02	+9.26340237E-01	+1.10282645E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
13.000000	+1.24389842E+02	+1.25687648E+02	+9.53821972E-01	+1.09289988E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
13.250000	+1.23930407E+02	+1.25263948E+02	+9.80985230E-01	+1.09160977E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
13.500000	+1.23436959E+02	+1.24807568E+02	+1.00840246E+00	+1.10148971E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
13.750000	+1.22909501E+02	+1.24318547E+02	+1.03605972E+00	+1.10568987E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
14.000000	+1.22348473E+02	+1.23796989E+02	+1.06368695E+00	+1.10405033E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
14.250000	+1.21753999E+02	+1.23243014E+02	+1.09126223E+00	+1.09863812E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
14.500000	+1.21126478E+02	+1.22656790E+02	+1.11861886E+00	+1.09381489E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
14.750000	+1.20465813E+02	+1.22038531E+02	+1.14595298E+00	+1.09699313E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
15.000000	+1.19771869E+02	+1.21388462E+02	+1.17346852E+00	+1.09771460E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
15.250000	+1.19045440E+02	+1.20706892E+02	+1.20083871E+00	+1.08312427E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
15.500000	+1.18287673E+02	+1.19994230E+02	+1.22762473E+00	+1.05896396E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
15.750000	+1.17499199E+02	+1.19250992E+02	+1.25378690E+00	+1.03606222E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
16.000000	+1.16680536E+02	+1.18477827E+02	+1.27942784E+00	+1.01473445E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
16.250000	+1.15832567E+02	+1.17675533E+02	+1.30452363E+00	+9.94439093E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
16.500000	+1.14956127E+02	+1.16845042E+02	+1.32914980E+00	+9.72277883E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
16.750000	+1.14052616E+02	+1.15987390E+02	+1.35313752E+00	+9.44222270E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
17.000000	+1.13123457E+02	+1.15103689E+02	+1.37636091E+00	+9.21110107E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
17.250000	+1.12169147E+02	+1.14195112E+02	+1.39919303E+00	+9.06031421E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
17.500000	+1.11190886E+02	+1.13262888E+02	+1.42166248E+00	+8.88339282E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
17.750000	+1.10190305E+02	+1.12308285E+02	+1.44360999E+00	+8.68095008E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
18.000000	+1.09168646E+02	+1.11332563E+02	+1.46506723E+00	+8.47224929E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
18.250000	+1.08127377E+02	+1.10337005E+02	+1.48597124E+00	+8.26131028E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
18.500000	+1.07067745E+02	+1.09322918E+02	+1.50637378E+00	+8.09246635E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
18.750000	+1.05990770E+02	+1.08291638E+02	+1.52643357E+00	+7.94433385E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
19.000000	+1.04898021E+02	+1.07244576E+02	+1.54609545E+00	+7.75606278E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
19.250000	+1.03791347E+02	+1.06183196E+02	+1.56521388E+00	+7.54377538E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
19.500000	+1.02672201E+02	+1.05108956E+02	+1.58381433E+00	+7.37261665E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
19.750000	+1.01541616E+02	+1.04023281E+02	+1.60207697E+00	+7.23150713E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
20.000000	+1.00401072E+02	+1.02927546E+02	+1.61997186E+00	+7.10886179E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
20.250000	+9.92515871E+01	+1.01823048E+02	+1.63762128E+00	+7.00081065E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
20.500000	+9.80945226E+01	+1.00711000E+02	+1.65497592E+00	+6.85667339E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
20.750000	+9.69314056E+01	+9.95925532E+01	+1.67190464E+00	+6.73780449E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
21.000000	+9.57626847E+01	+9.84688098E+01	+1.68866494E+00	+6.67776980E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
21.250000	+9.45893296E+01	+9.73408298E+01	+1.70529349E+00	+6.58569725E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
21.500000	+9.34129299E+01	+9.62096469E+01	+1.72159343E+00	+6.46562451E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
21.750000	+9.22343408E+01	+9.50762453E+01	+1.73762161E+00	+6.35544166E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
22.000000	+9.10545495E+01	+9.39415655E+01	+1.75337063E+00	+6.21565778E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
22.250000	+8.98748903E+01	+9.28065031E+01	+1.76869990E+00	+6.08594068E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
22.500000	+8.86956792E+01	+9.16718966E+01	+1.78380034E+00	+6.02322816E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
22.750000	+8.75173293E+01	+9.05385739E+01	+1.79881604E+00	+5.94085346E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
23.000000	+8.63413903E+01	+8.94073402E+01	+1.81350461E+00	+5.79659513E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
23.250000	+8.51688457E+01	+8.82789363E+01	+1.82779902E+00	+5.67615549E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
23.500000	+8.39998562E+01	+8.71540667E+01	+1.84188538E+00	+5.59988049E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
23.750000	+8.28350090E+01	+8.60334107E+01	+1.85579842E+00	+5.51493002E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
24.000000	+8.16751971E+01	+8.49175940E+01	+1.86946003E+00	+5.38856198E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
24.250000	+8.05214483E+01	+8.38071954E+01	+1.88274123E+00	+5.25743926E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
24.500000	+7.93740219E+01	+8.27027825E+01	+1.89574723E+00	+5.16785255E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
24.750000	+7.82331390E+01	+8.16048938E+01	+1.90858049E+00	+5.09875921E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
6.250000	+1.25394520E+02	+1.26027753E+02	+2.36229678E-01	+9.29708146E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
6.375000	+1.25540733E+02	+1.26181414E+02	+2.47924029E-01	+9.41387996E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
6.500000	+1.25682306E+02	+1.26330618E+02	+2.59764378E-01	+9.50404023E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
6.625000	+1.25819161E+02	+1.26475247E+02	+2.71684130E-01	+9.53633106E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
6.750000	+1.25951229E+02	+1.26615183E+02	+2.83605206E-01	+9.53449067E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
6.875000	+1.26078402E+02	+1.26750315E+02	+2.95520357E-01	+9.56918220E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
7.000000	+1.26200507E+02	+1.26880537E+02	+3.07528161E-01	+9.69924592E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
7.125000	+1.26317339E+02	+1.27005743E+02	+3.19768471E-01	+9.92123772E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
7.250000	+1.26428725E+02	+1.27125833E+02	+3.32331256E-01	+1.01778504E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
7.375000	+1.26534563E+02	+1.27240708E+02	+3.45213097E-01	+1.03964907E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
7.500000	+1.26634816E+02	+1.27350279E+02	+3.58322483E-01	+1.05237778E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
7.625000	+1.26729486E+02	+1.27454456E+02	+3.71522542E-01	+1.05515431E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
7.750000	+1.26818558E+02	+1.27553146E+02	+3.84701340E-01	+1.05178084E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
7.875000	+1.26901969E+02	+1.27646255E+02	+3.97817063E-01	+1.04732940E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
8.000000	+1.26979617E+02	+1.27733693E+02	+4.10884575E-01	+1.04504301E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
8.125000	+1.27051384E+02	+1.27815371E+02	+4.23943138E-01	+1.04599871E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
8.250000	+1.27117150E+02	+1.27891204E+02	+4.37034543E-01	+1.04983694E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
8.375000	+1.27176803E+02	+1.27961108E+02	+4.50189062E-01	+1.05589044E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
8.500000	+1.27230235E+02	+1.28024994E+02	+4.63431804E-01	+1.06403185E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
8.625000	+1.27277329E+02	+1.28082776E+02	+4.76789858E-01	+1.07373352E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
8.750000	+1.27317986E+02	+1.28134369E+02	+4.90275142E-01	+1.08283376E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
8.875000	+1.27352143E+02	+1.28179693E+02	+5.03860702E-01	+1.08779395E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
9.000000	+1.27379785E+02	+1.28218674E+02	+5.17469991E-01	+1.08531987E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
9.125000	+1.27400927E+02	+1.28251237E+02	+5.30993699E-01	+1.07543960E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
9.250000	+1.27415556E+02	+1.28277305E+02	+5.44355981E-01	+1.06395574E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
9.375000	+1.27423565E+02	+1.28296796E+02	+5.57592592E-01	+1.05932509E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
9.500000	+1.27424752E+02	+1.28309628E+02	+5.70839108E-01	+1.06483438E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
9.625000	+1.27418926E+02	+1.28315716E+02	+5.84213452E-01	+1.07558602E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
9.750000	+1.27405990E+02	+1.28314982E+02	+5.97728759E-01	+1.08456270E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
9.875000	+1.27385918E+02	+1.28307356E+02	+6.11327519E-01	+1.08917451E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
10.000000	+1.27358688E+02	+1.28292772E+02	+6.24958121E-01	+1.09103234E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
10.125000	+1.27324244E+02	+1.28271161E+02	+6.38603328E-01	+1.09202315E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
10.250000	+1.27282515E+02	+1.28242451E+02	+6.52258700E-01	+1.09185068E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
10.375000	+1.27233446E+02	+1.28206566E+02	+6.65899595E-01	+1.08899971E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
10.500000	+1.27177003E+02	+1.28163433E+02	+6.79483693E-01	+1.08361365E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
10.625000	+1.27113140E+02	+1.28112983E+02	+6.92989936E-01	+1.07895442E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
10.750000	+1.27041751E+02	+1.28055151E+02	+7.06457553E-01	+1.07966869E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
10.875000	+1.26962673E+02	+1.27989871E+02	+7.19981653E-01	+1.08777867E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
11.000000	+1.26875740E+02	+1.27917077E+02	+7.33652020E-01	+1.10020785E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
11.125000	+1.26780861E+02	+1.27836704E+02	+7.47486849E-01	+1.11093519E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
11.250000	+1.26678029E+02	+1.27748692E+02	+7.61425400E-01	+1.11553556E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
11.375000	+1.26567282E+02	+1.27652985E+02	+7.75375238E-01	+1.11347496E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
11.500000	+1.26448645E+02	+1.27549531E+02	+7.89262274E-01	+1.10707031E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
11.625000	+1.26322105E+02	+1.27438277E+02	+8.03051996E-01	+1.09938734E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
11.750000	+1.26187608E+02	+1.27319171E+02	+8.16746957E-01	+1.09300148E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
11.875000	+1.26045075E+02	+1.27192167E+02	+8.30377033E-01	+1.08956654E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
12.000000	+1.25894410E+02	+1.27057220E+02	+8.43986121E-01	+1.08931957E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
12.125000	+1.25735530E+02	+1.26914289E+02	+8.57610023E-01	+1.09097299E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
12.250000	+1.25568376E+02	+1.26763336E+02	+8.71260446E-01	+1.09330519E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
12.375000	+1.25392904E+02	+1.26604327E+02	+8.84942652E-01	+1.09584785E-01	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
3.125000	+1.20688144E+02	+1.21189904E+02	+3.51393615E-03	+5.08055956E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
3.187500	+1.20790738E+02	+1.21294107E+02	+6.71587619E-03	+5.16564856E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
3.250000	+1.20893596E+02	+1.21398607E+02	+9.97099685E-03	+5.25638910E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
3.312500	+1.20996663E+02	+1.21503351E+02	+1.32863626E-02	+5.36036819E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
3.375000	+1.21099884E+02	+1.21608289E+02	+1.66714571E-02	+5.48110141E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
3.437500	+1.21203204E+02	+1.21713375E+02	+2.01377393E-02	+5.62028790E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
3.500000	+1.21306571E+02	+1.21818560E+02	+2.36968170E-02	+5.77560283E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
3.562500	+1.21409935E+02	+1.21923803E+02	+2.73572429E-02	+5.93939489E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
3.625000	+1.21513254E+02	+1.22029059E+02	+3.11210606E-02	+6.09977595E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
3.687500	+1.21616489E+02	+1.22134289E+02	+3.49819628E-02	+6.24437046E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
3.750000	+1.21719606E+02	+1.22239453E+02	+3.89265236E-02	+6.36510185E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
3.812500	+1.21822574E+02	+1.22344510E+02	+4.29383401E-02	+6.46121493E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
3.875000	+1.21925361E+02	+1.22449423E+02	+4.70030423E-02	+6.53855894E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
3.937500	+1.22027933E+02	+1.22554153E+02	+5.11115388E-02	+6.60573349E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
4.000000	+1.22130253E+02	+1.22658660E+02	+5.52602092E-02	+6.66988472E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
4.062500	+1.22232283E+02	+1.22762908E+02	+5.94488947E-02	+6.73469141E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
4.125000	+1.22333985E+02	+1.22866860E+02	+6.36785734E-02	+6.80085305E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
4.187500	+1.22435324E+02	+1.22970480E+02	+6.79499610E-02	+6.86771720E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
4.250000	+1.22536266E+02	+1.23073735E+02	+7.22632199E-02	+6.93496861E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
4.312500	+1.22636778E+02	+1.23176594E+02	+7.66186718E-02	+7.00408418E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
4.375000	+1.22736829E+02	+1.23279025E+02	+8.10183252E-02	+7.07889217E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
4.437500	+1.22836386E+02	+1.23380999E+02	+8.54672870E-02	+7.16421319E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
4.500000	+1.22935415E+02	+1.23482488E+02	+8.99735916E-02	+7.26299360E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
4.562500	+1.23033883E+02	+1.23583463E+02	+9.45460290E-02	+7.37425633E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
4.625000	+1.23131756E+02	+1.23683895E+02	+9.91914121E-02	+7.49379492E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
4.687500	+1.23229004E+02	+1.23783757E+02	+1.03913273E-01	+7.61692946E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
4.750000	+1.23325600E+02	+1.23883021E+02	+1.08712574E-01	+7.74073248E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
4.812500	+1.23421515E+02	+1.23981661E+02	+1.13589188E-01	+7.86385717E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
4.875000	+1.23516724E+02	+1.24079652E+02	+1.18542395E-01	+7.98454291E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
4.937500	+1.23611203E+02	+1.24176968E+02	+1.23569867E-01	+8.09895065E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
5.000000	+1.23704930E+02	+1.24273586E+02	+1.28666084E-01	+8.20115401E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
5.062500	+1.23797888E+02	+1.24369482E+02	+1.33821309E-01	+8.28433117E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
5.125000	+1.23890062E+02	+1.24464636E+02	+1.39021498E-01	+8.34242724E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
5.187500	+1.23981439E+02	+1.24559026E+02	+1.44249343E-01	+8.37232571E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
5.250000	+1.24072011E+02	+1.24652630E+02	+1.49486905E-01	+8.37607920E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
5.312500	+1.24161764E+02	+1.24745429E+02	+1.54719442E-01	+8.36156715E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
5.375000	+1.24250685E+02	+1.24837405E+02	+1.59938864E-01	+8.34066189E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
5.437500	+1.24338754E+02	+1.24928536E+02	+1.65145270E-01	+8.32606495E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
5.500000	+1.24425946E+02	+1.25018804E+02	+1.70346445E-01	+8.32851131E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
5.562500	+1.24512234E+02	+1.25108188E+02	+1.75555909E-01	+8.35491621E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
5.625000	+1.24597588E+02	+1.25196670E+02	+1.80790090E-01	+8.40745814E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
5.687500	+1.24681978E+02	+1.25284228E+02	+1.86065232E-01	+8.48376611E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
5.750000	+1.24765375E+02	+1.25370844E+02	+1.91394798E-01	+8.57808323E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
5.812500	+1.24847756E+02	+1.25456499E+02	+1.96787836E-01	+8.68281548E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
5.875000	+1.24929098E+02	+1.25541174E+02	+2.02248317E-01	+8.79006791E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
5.937500	+1.25009384E+02	+1.25624852E+02	+2.07775421E-01	+8.89310641E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
6.000000	+1.25088600E+02	+1.25707518E+02	+2.13364700E-01	+8.98758614E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
6.062500	+1.25166733E+02	+1.25789155E+02	+2.19009903E-01	+9.07221938E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
6.125000	+1.25243773E+02	+1.25869750E+02	+2.24704974E-01	+9.14856408E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
6.187500	+1.25319706E+02	+1.25949287E+02	+2.30445608E-01	+9.22146451E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.562500	+1.18388916E+02	+1.18862587E+02	-5.40949164E-02	+2.61839806E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.593750	+1.18426164E+02	+1.18900224E+02	-5.32750009E-02	+2.62906152E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.625000	+1.18463930E+02	+1.18938380E+02	-5.24517530E-02	+2.63954172E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.656250	+1.18502204E+02	+1.18977046E+02	-5.16252873E-02	+2.64997325E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.687500	+1.18540974E+02	+1.19016211E+02	-5.07955197E-02	+2.66095914E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.718750	+1.18580232E+02	+1.19055865E+02	-4.99621878E-02	+2.67303251E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.750000	+1.18619967E+02	+1.19095998E+02	-4.91248744E-02	+2.68665162E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.781250	+1.18660168E+02	+1.19136600E+02	-4.82830306E-02	+2.70220241E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.812500	+1.18700824E+02	+1.19177660E+02	-4.74359979E-02	+2.72000747E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.843750	+1.18741925E+02	+1.19219168E+02	-4.65830259E-02	+2.74033759E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.875000	+1.18783461E+02	+1.19261114E+02	-4.57232869E-02	+2.76342297E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.906250	+1.18825421E+02	+1.19303488E+02	-4.48558866E-02	+2.78946227E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.937500	+1.18867794E+02	+1.19346280E+02	-4.39798730E-02	+2.81863037E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.968750	+1.18910569E+02	+1.19389479E+02	-4.30942426E-02	+2.85108581E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
2.000000	+1.18953736E+02	+1.19433076E+02	-4.21979443E-02	+2.88697789E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
2.031250	+1.18997285E+02	+1.19477060E+02	-4.12898814E-02	+2.92645217E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
2.062500	+1.19041204E+02	+1.19521422E+02	-4.03689117E-02	+2.96965280E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
2.093750	+1.19085484E+02	+1.19566151E+02	-3.94338484E-02	+3.01672083E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
2.125000	+1.19130114E+02	+1.19611238E+02	-3.84834612E-02	+3.06778867E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
2.156250	+1.19175084E+02	+1.19656673E+02	-3.75164805E-02	+3.12297076E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
2.187500	+1.19220383E+02	+1.19702446E+02	-3.65316045E-02	+3.18235067E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
2.218750	+1.19266001E+02	+1.19748549E+02	-3.55275113E-02	+3.24596427E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
2.250000	+1.19311928E+02	+1.19794971E+02	-3.45028768E-02	+3.31378028E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
2.281250	+1.19358155E+02	+1.19841704E+02	-3.34563986E-02	+3.38568026E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
2.312500	+1.19404672E+02	+1.19888738E+02	-3.23868266E-02	+3.46144173E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
2.343750	+1.19451469E+02	+1.19936064E+02	-3.12929976E-02	+3.54072708E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
2.375000	+1.19498536E+02	+1.19983675E+02	-3.01738722E-02	+3.62307976E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
2.406250	+1.19545866E+02	+1.20031560E+02	-2.90285727E-02	+3.70792740E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
2.437500	+1.19593448E+02	+1.20079712E+02	-2.78564176E-02	+3.79459097E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
2.468750	+1.19641274E+02	+1.20128122E+02	-2.66569533E-02	+3.88229954E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
2.500000	+1.19689336E+02	+1.20176781E+02	-2.54299804E-02	+3.97021103E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
2.531250	+1.19737624E+02	+1.20225681E+02	-2.41755715E-02	+4.05743964E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
2.562500	+1.19786131E+02	+1.20274814E+02	-2.28940806E-02	+4.14308972E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
2.593750	+1.19834850E+02	+1.20324172E+02	-2.15861404E-02	+4.22629472E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
2.625000	+1.19883771E+02	+1.20373746E+02	-2.02526464E-02	+4.30625895E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
2.656250	+1.19932887E+02	+1.20423528E+02	-1.88947285E-02	+4.38229875E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
2.687500	+1.19982191E+02	+1.20473510E+02	-1.75137097E-02	+4.45388009E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
2.718750	+1.20031676E+02	+1.20523685E+02	-1.61110535E-02	+4.52064883E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
2.750000	+1.20081334E+02	+1.20574043E+02	-1.46883042E-02	+4.58245015E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
2.781250	+1.20131158E+02	+1.20624578E+02	-1.32470221E-02	+4.63933411E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
2.812500	+1.20181140E+02	+1.20675281E+02	-1.17887203E-02	+4.69154610E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
2.843750	+1.20231275E+02	+1.20726144E+02	-1.03148058E-02	+4.73950276E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
2.875000	+1.20281555E+02	+1.20777161E+02	-8.82653111E-03	+4.78375663E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
2.906250	+1.20331972E+02	+1.20828322E+02	-7.32495793E-03	+4.82495397E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
2.937500	+1.20382519E+02	+1.20879622E+02	-5.81093488E-03	+4.86379068E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
2.968750	+1.20433190E+02	+1.20931052E+02	-4.28508876E-03	+4.90097073E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
3.000000	+1.20483977E+02	+1.20982605E+02	-2.74782818E-03	+4.93717101E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
3.031250	+1.20534873E+02	+1.21034274E+02	-1.19935688E-03	+4.97301586E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
3.062500	+1.20585871E+02	+1.21086052E+02	+3.60306737E-04	+5.00906374E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
3.093750	+1.20636964E+02	+1.21137930E+02	+1.93130796E-03	+5.04534406E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.781250	+1.17653529E+02	+1.18119702E+02	-7.00514298E-02	+1.06149185E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.796875	+1.17664076E+02	+1.18130328E+02	-6.98818895E-02	+1.10862433E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.812500	+1.17674811E+02	+1.18141145E+02	-6.97049847E-02	+1.15568219E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.828125	+1.17685731E+02	+1.18152151E+02	-6.95207388E-02	+1.20259650E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.843750	+1.17696837E+02	+1.18163347E+02	-6.93291733E-02	+1.24937769E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.859375	+1.17708127E+02	+1.18174729E+02	-6.91303082E-02	+1.29603415E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.875000	+1.17719600E+02	+1.18186299E+02	-6.89241626E-02	+1.34257141E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.890625	+1.17731255E+02	+1.18198054E+02	-6.87107547E-02	+1.38899061E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.906250	+1.17743091E+02	+1.18209993E+02	-6.84901030E-02	+1.43528649E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.921875	+1.17755108E+02	+1.18222115E+02	-6.82622276E-02	+1.48144514E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.937500	+1.17767303E+02	+1.18234420E+02	-6.80271514E-02	+1.52744227E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.953125	+1.17779676E+02	+1.18246906E+02	-6.77849019E-02	+1.57324226E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.968750	+1.17792225E+02	+1.18259572E+02	-6.75355132E-02	+1.61879802E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.984375	+1.17804950E+02	+1.18272417E+02	-6.72790276E-02	+1.66405205E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.000000	+1.17817849E+02	+1.18285440E+02	-6.70154970E-02	+1.70893819E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.015625	+1.17830922E+02	+1.18298639E+02	-6.67449844E-02	+1.75338390E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.031250	+1.17844167E+02	+1.18312014E+02	-6.64675645E-02	+1.79731274E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.046875	+1.17857583E+02	+1.18325563E+02	-6.61833241E-02	+1.84064660E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.062500	+1.17871169E+02	+1.18339285E+02	-6.58923624E-02	+1.88330756E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.078125	+1.17884924E+02	+1.18353179E+02	-6.55947905E-02	+1.92521907E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.093750	+1.17898846E+02	+1.18367244E+02	-6.52907315E-02	+1.96630646E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.109375	+1.17912936E+02	+1.18381479E+02	-6.49803198E-02	+2.00649710E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.125000	+1.17927190E+02	+1.18395881E+02	-6.46637011E-02	+2.04572012E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.140625	+1.17941609E+02	+1.18410452E+02	-6.43410322E-02	+2.08390611E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.156250	+1.17956191E+02	+1.18425188E+02	-6.40124805E-02	+2.12098701E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.171875	+1.17970935E+02	+1.18440089E+02	-6.36782238E-02	+2.15689629E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.187500	+1.17985841E+02	+1.18455153E+02	-6.33384504E-02	+2.19156956E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.203125	+1.18000906E+02	+1.18470381E+02	-6.29933583E-02	+2.22494558E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.218750	+1.18016129E+02	+1.18485769E+02	-6.26431549E-02	+2.25696761E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.234375	+1.18031511E+02	+1.18501317E+02	-6.22880559E-02	+2.28758490E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.250000	+1.18047049E+02	+1.18517024E+02	-6.19282846E-02	+2.31675423E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.265625	+1.18062742E+02	+1.18532888E+02	-6.15640702E-02	+2.34444129E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.281250	+1.18078589E+02	+1.18548909E+02	-6.11956467E-02	+2.37062183E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.296875	+1.18094590E+02	+1.18565085E+02	-6.08232509E-02	+2.39528247E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.312500	+1.18110743E+02	+1.18581414E+02	-6.04471209E-02	+2.41842114E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.328125	+1.18127046E+02	+1.18597897E+02	-6.00674943E-02	+2.44004725E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.343750	+1.18143499E+02	+1.18614530E+02	-5.96846062E-02	+2.46018152E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.359375	+1.18160101E+02	+1.18631314E+02	-5.92986876E-02	+2.47885556E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.375000	+1.18176850E+02	+1.18648246E+02	-5.89099638E-02	+2.49611129E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.390625	+1.18193746E+02	+1.18665326E+02	-5.85186528E-02	+2.51200021E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.406250	+1.18210786E+02	+1.18682552E+02	-5.81249637E-02	+2.52658260E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.421875	+1.18227971E+02	+1.18699924E+02	-5.77290957E-02	+2.53992651E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.437500	+1.18245298E+02	+1.18717439E+02	-5.73312367E-02	+2.55210678E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.453125	+1.18262767E+02	+1.18735097E+02	-5.69315624E-02	+2.56320402E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.468750	+1.18280377E+02	+1.18752896E+02	-5.65302354E-02	+2.57330346E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.484375	+1.18298126E+02	+1.18770835E+02	-5.61274050E-02	+2.58249393E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.500000	+1.18316012E+02	+1.18788913E+02	-5.57232061E-02	+2.59086677E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.515625	+1.18334036E+02	+1.18807128E+02	-5.53177592E-02	+2.59851495E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.531250	+1.18352195E+02	+1.18825480E+02	-5.49111702E-02	+2.60553214E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
1.546875	+1.18370489E+02	+1.18843967E+02	-5.45035304E-02	+2.61225730E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.390625	+1.17453324E+02	+1.17918738E+02	-7.16806972E-02	-3.19383380E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.398438	+1.17456092E+02	+1.17921495E+02	-7.17043359E-02	-2.85767984E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.406250	+1.17458912E+02	+1.17924306E+02	-7.17253484E-02	-2.52242288E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.414062	+1.17461784E+02	+1.17927169E+02	-7.17437488E-02	-2.18911881E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.421875	+1.17464707E+02	+1.17930084E+02	-7.17595534E-02	-1.85806065E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.429688	+1.17467682E+02	+1.17933053E+02	-7.17727810E-02	-1.52949284E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.437500	+1.17470708E+02	+1.17936074E+02	-7.17834517E-02	-1.20361563E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.445312	+1.17473786E+02	+1.17939148E+02	-7.17915875E-02	-8.80589302E-04	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.453125	+1.17476914E+02	+1.17942274E+02	-7.17972110E-02	-5.60536411E-04	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.460938	+1.17480095E+02	+1.17945453E+02	-7.18003458E-02	-2.43546644E-04	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.468750	+1.17483326E+02	+1.17948684E+02	-7.18010164E-02	+7.03198724E-05	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.476562	+1.17486608E+02	+1.17951967E+02	-7.17992471E-02	+3.81028206E-04	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.484375	+1.17489942E+02	+1.17955303E+02	-7.17950628E-02	+6.88565003E-04	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.492188	+1.17493326E+02	+1.17958690E+02	-7.17884883E-02	+9.92935255E-04	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.500000	+1.17496761E+02	+1.17962129E+02	-7.17795482E-02	+1.29415877E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.507812	+1.17500247E+02	+1.17965621E+02	-7.17682670E-02	+1.59226699E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.515625	+1.17503784E+02	+1.17969164E+02	-7.17546690E-02	+1.88730037E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.523438	+1.17507371E+02	+1.17972758E+02	-7.17387780E-02	+2.17930707E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.531250	+1.17511009E+02	+1.17976405E+02	-7.17206173E-02	+2.46833995E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.539062	+1.17514697E+02	+1.17980102E+02	-7.17002102E-02	+2.75445585E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.546875	+1.17518436E+02	+1.17983852E+02	-7.16775790E-02	+3.03771528E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.554688	+1.17522225E+02	+1.17987652E+02	-7.16527459E-02	+3.31818040E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.562500	+1.17526064E+02	+1.17991504E+02	-7.16257324E-02	+3.59591606E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.570312	+1.17529953E+02	+1.17995406E+02	-7.15965597E-02	+3.87099000E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.578125	+1.17533892E+02	+1.17999360E+02	-7.15652482E-02	+4.14347206E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.585938	+1.17537881E+02	+1.18003365E+02	-7.15318179E-02	+4.41343519E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.593750	+1.17541920E+02	+1.18007420E+02	-7.14962883E-02	+4.68095631E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.601562	+1.17546009E+02	+1.18011526E+02	-7.14586780E-02	+4.94611579E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.609375	+1.17550147E+02	+1.18015683E+02	-7.14190052E-02	+5.20899839E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.617188	+1.17554334E+02	+1.18019890E+02	-7.13772874E-02	+5.46969366E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.625000	+1.17558571E+02	+1.18024147E+02	-7.13335412E-02	+5.72829503E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.632812	+1.17562858E+02	+1.18028455E+02	-7.12877828E-02	+5.98490056E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.640625	+1.17567194E+02	+1.18032813E+02	-7.12400272E-02	+6.23961199E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.648438	+1.17571578E+02	+1.18037221E+02	-7.11902888E-02	+6.49253382E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.656250	+1.17576012E+02	+1.18041678E+02	-7.11385813E-02	+6.74377344E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.664062	+1.17580495E+02	+1.18046186E+02	-7.10849174E-02	+6.99343903E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.671875	+1.17585026E+02	+1.18050744E+02	-7.10293088E-02	+7.24163927E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.679688	+1.17589606E+02	+1.18055351E+02	-7.09717668E-02	+7.48848148E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.687500	+1.17594235E+02	+1.18060007E+02	-7.09123013E-02	+7.73407002E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.695312	+1.17598912E+02	+1.18064713E+02	-7.08509219E-02	+7.97850725E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.703125	+1.17603638E+02	+1.18069468E+02	-7.07876371E-02	+8.22188972E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.710938	+1.17608412E+02	+1.18074272E+02	-7.07224549E-02	+8.46430826E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.718750	+1.17613234E+02	+1.18079126E+02	-7.06553823E-02	+8.70584802E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.726562	+1.17618104E+02	+1.18084028E+02	-7.05864260E-02	+8.94658658E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.734375	+1.17623022E+02	+1.18088979E+02	-7.05155919E-02	+9.18659427E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.742188	+1.17627988E+02	+1.18093978E+02	-7.04428855E-02	+9.42593397E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.750000	+1.17633001E+02	+1.18099026E+02	-7.03683117E-02	+9.66466138E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.757812	+1.17638062E+02	+1.18104123E+02	-7.02918751E-02	+9.90282434E-03	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.765625	+1.17643171E+02	+1.18109268E+02	-7.02135801E-02	+1.01404646E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02
0.773438	+1.17648326E+02	+1.18114461E+02	-7.01334304E-02	+1.03778537E-02	+1.24464188E+02	-3.51057008E-01	-3.54541242E+02	+1.00000000E+00	+0.00000000E+00	+6.04758526E+01	-1.70671283E-01	-3.54341113E+02


==> anc/otoc_to_plot_supersymmetric_M400_L1.4716_n175_beta10.0000.dat <==
400.000000	+3.59343456E+00	+8.84691166E+00	+2.35203734E+00	+2.83091192E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
408.000000	+3.55750241E+00	+8.90071262E+00	+2.36897382E+00	+1.40320638E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
416.000000	+3.47723045E+00	+8.84998896E+00	+2.37448865E+00	-1.71425986E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
424.000000	+3.39101963E+00	+8.71959448E+00	+2.36623100E+00	+1.33282441E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
432.000000	+3.34595157E+00	+8.73017981E+00	+2.37662116E+00	+2.25839944E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
440.000000	+3.30456231E+00	+8.82920300E+00	+2.40236539E+00	+2.54293540E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
448.000000	+3.21717026E+00	+8.82498408E+00	+2.41730813E+00	+1.81402286E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
456.000000	+3.15069166E+00	+8.83803123E+00	+2.43138976E+00	+2.28368224E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
464.000000	+3.07780499E+00	+8.89431174E+00	+2.45384705E+00	+2.01157849E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
472.000000	+2.98570144E+00	+8.85906708E+00	+2.46357501E+00	+1.02692463E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
480.000000	+2.93460399E+00	+8.84747003E+00	+2.47027784E+00	+1.03355428E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
488.000000	+2.90934720E+00	+8.88064745E+00	+2.48011188E+00	+1.02579778E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
496.000000	+2.87151621E+00	+8.88222950E+00	+2.48669061E+00	+8.25975531E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
504.000000	+2.78566672E+00	+8.83640510E+00	+2.49332749E+00	+7.44357134E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
512.000000	+2.67959830E+00	+8.76232545E+00	+2.49860032E+00	+9.91302245E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
520.000000	+2.59485024E+00	+8.74232350E+00	+2.50918833E+00	+1.62877597E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
528.000000	+2.53484518E+00	+8.77817431E+00	+2.52466074E+00	+1.94789308E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
536.000000	+2.46019091E+00	+8.80227500E+00	+2.54035462E+00	+1.78037883E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
544.000000	+2.38748063E+00	+8.81121493E+00	+2.55314680E+00	+1.78612257E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
552.000000	+2.33152098E+00	+8.85746354E+00	+2.56893258E+00	+1.53419654E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
560.000000	+2.25067083E+00	+8.83404075E+00	+2.57769394E+00	+8.34366476E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
568.000000	+2.17427140E+00	+8.78791852E+00	+2.58228244E+00	+5.25510253E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
576.000000	+2.09747453E+00	+8.73643187E+00	+2.58610211E+00	+8.39419799E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
584.000000	+2.03329472E+00	+8.73636704E+00	+2.59571316E+00	+1.31067175E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
592.000000	+1.96305668E+00	+8.74270800E+00	+2.60707285E+00	+1.22368290E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
600.000000	+1.89398031E+00	+8.72958477E+00	+2.61529208E+00	+5.87467871E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
608.000000	+1.84710222E+00	+8.69077921E+00	+2.61647234E+00	-2.40435237E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
616.000000	+1.82364648E+00	+8.63300514E+00	+2.61144512E+00	-3.42634315E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
624.000000	+1.82069796E+00	+8.62695954E+00	+2.61099019E+00	+2.11019770E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
632.000000	+1.79635465E+00	+8.62874272E+00	+2.61482144E+00	+3.87132986E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
640.000000	+1.76469021E+00	+8.61324148E+00	+2.61718432E+00	+3.79025754E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
648.000000	+1.73195378E+00	+8.60590215E+00	+2.62088585E+00	+1.20409217E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
656.000000	+1.69086160E+00	+8.67263261E+00	+2.63644979E+00	+2.57959989E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
664.000000	+1.60173214E+00	+8.76532940E+00	+2.66215945E+00	+3.10340511E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
672.000000	+1.49597498E+00	+8.83317348E+00	+2.68610427E+00	+2.70379586E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
680.000000	+1.40532434E+00	+8.88562510E+00	+2.70542018E+00	+2.22210416E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
688.000000	+1.31348917E+00	+8.91624477E+00	+2.72165794E+00	+1.32894943E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
696.000000	+1.25351847E+00	+8.89457736E+00	+2.72668337E+00	+7.54842294E-06	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
704.000000	+1.21990799E+00	+8.82358186E+00	+2.72177872E+00	-1.01136879E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
712.000000	+1.22017013E+00	+8.73857720E+00	+2.71050147E+00	-7.66949773E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
720.000000	+1.21665920E+00	+8.72759706E+00	+2.70950752E+00	+8.37258975E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
728.000000	+1.20064042E+00	+8.82044279E+00	+2.72389761E+00	+1.80720700E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
736.000000	+1.18428531E+00	+8.91557469E+00	+2.73842283E+00	+1.13693948E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
744.000000	+1.18373945E+00	+8.94342232E+00	+2.74208865E+00	-3.29123705E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
752.000000	+1.19539778E+00	+8.88608136E+00	+2.73315685E+00	-2.07089752E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
760.000000	+1.22358041E+00	+8.73036411E+00	+2.70895429E+00	-3.36336598E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
768.000000	+1.25366524E+00	+8.54142223E+00	+2.67934300E+00	-1.94045961E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
776.000000	+1.25756655E+00	+8.53486536E+00	+2.67790693E+00	+1.31398660E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
784.000000	+1.23380460E+00	+8.67639977E+00	+2.70036678E+00	+2.84339873E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
792.000000	+1.19639134E+00	+8.81241292E+00	+2.72340131E+00	+2.91523364E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
200.000000	+6.24218662E+00	+8.60939214E+00	+1.55485734E+00	+8.97357814E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
204.000000	+6.26090615E+00	+8.71226488E+00	+1.58978964E+00	+8.49257162E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
208.000000	+6.26444754E+00	+8.79807164E+00	+1.62279791E+00	+7.91106300E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
212.000000	+6.25396664E+00	+8.86548281E+00	+1.65307814E+00	+7.51709247E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
216.000000	+6.23000266E+00	+8.92066522E+00	+1.68293465E+00	+7.36183891E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
220.000000	+6.19164357E+00	+8.96158360E+00	+1.71197285E+00	+7.11919126E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
224.000000	+6.14777982E+00	+8.99613301E+00	+1.73988818E+00	+6.86932995E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
228.000000	+6.10049187E+00	+9.02691327E+00	+1.76692749E+00	+6.55130752E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
232.000000	+6.04894489E+00	+9.05056284E+00	+1.79229864E+00	+5.97504407E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
236.000000	+5.99601499E+00	+9.06571753E+00	+1.81472784E+00	+5.35205319E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
240.000000	+5.93797726E+00	+9.07090480E+00	+1.83511507E+00	+5.15909184E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
244.000000	+5.86934041E+00	+9.06838883E+00	+1.85600058E+00	+5.21790516E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
248.000000	+5.79168937E+00	+9.05816340E+00	+1.87685831E+00	+4.84822783E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
252.000000	+5.71619716E+00	+9.04176095E+00	+1.89478640E+00	+4.26631237E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
256.000000	+5.64698306E+00	+9.02686786E+00	+1.91098881E+00	+4.24556876E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
260.000000	+5.57827079E+00	+9.01872593E+00	+1.92875095E+00	+4.41647383E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
264.000000	+5.50652749E+00	+9.00796435E+00	+1.94632060E+00	+3.98494558E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
268.000000	+5.43284302E+00	+8.98474538E+00	+1.96063052E+00	+3.43231568E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
272.000000	+5.36412809E+00	+8.96304140E+00	+1.97377912E+00	+3.57220591E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
276.000000	+5.30120325E+00	+8.95607492E+00	+1.98920816E+00	+3.89576096E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
280.000000	+5.23616223E+00	+8.94900574E+00	+2.00494521E+00	+3.66845028E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
284.000000	+5.16371697E+00	+8.92743981E+00	+2.01855577E+00	+3.26220047E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
288.000000	+5.09362641E+00	+8.90464170E+00	+2.03104281E+00	+3.30215165E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
292.000000	+5.03362088E+00	+8.89809572E+00	+2.04497298E+00	+3.62922747E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
296.000000	+4.97407211E+00	+8.89735766E+00	+2.06007663E+00	+3.53539653E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
300.000000	+4.90945757E+00	+8.88479237E+00	+2.07325615E+00	+3.14254398E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
304.000000	+4.84204595E+00	+8.86521456E+00	+2.08521699E+00	+2.99550464E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
308.000000	+4.77456636E+00	+8.84631687E+00	+2.09722019E+00	+2.97773511E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
312.000000	+4.71005319E+00	+8.83021191E+00	+2.10903887E+00	+2.91774731E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
316.000000	+4.64926510E+00	+8.81717624E+00	+2.12056217E+00	+2.86914382E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
320.000000	+4.58852593E+00	+8.80434897E+00	+2.13199202E+00	+2.89978561E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
324.000000	+4.52908180E+00	+8.79481157E+00	+2.14376045E+00	+3.12484133E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
328.000000	+4.47322240E+00	+8.79576402E+00	+2.15699075E+00	+3.60206397E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
332.000000	+4.41384514E+00	+8.80428661E+00	+2.17257696E+00	+4.05382636E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
336.000000	+4.34809601E+00	+8.81311817E+00	+2.18942136E+00	+4.12331636E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
340.000000	+4.28490222E+00	+8.82258424E+00	+2.20556349E+00	+3.64662729E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
344.000000	+4.23364279E+00	+8.83084175E+00	+2.21859438E+00	+2.86941836E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
348.000000	+4.19251121E+00	+8.83556205E+00	+2.22851884E+00	+2.26257321E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
352.000000	+4.15524423E+00	+8.83641284E+00	+2.23669496E+00	+2.02911478E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
356.000000	+4.11786181E+00	+8.83689799E+00	+2.24475176E+00	+2.23230578E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
360.000000	+4.07768281E+00	+8.84320075E+00	+2.25455341E+00	+2.89263381E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
364.000000	+4.03021947E+00	+8.85973254E+00	+2.26789283E+00	+3.63590443E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
368.000000	+3.97266596E+00	+8.87883531E+00	+2.28364064E+00	+3.54175209E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
372.000000	+3.91667516E+00	+8.88498478E+00	+2.29622685E+00	+2.34834474E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
376.000000	+3.86897584E+00	+8.86818745E+00	+2.30242740E+00	+1.00388039E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
380.000000	+3.82424578E+00	+8.83261677E+00	+2.30425789E+00	+5.05969385E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
384.000000	+3.77529393E+00	+8.79478212E+00	+2.30647516E+00	+1.30302429E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
388.000000	+3.71717160E+00	+8.77802388E+00	+2.31468208E+00	+2.71335369E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
392.000000	+3.66043078E+00	+8.79006732E+00	+2.32818199E+00	+3.31849083E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
396.000000	+3.61885071E+00	+8.81585744E+00	+2.34123001E+00	+3.20552131E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
100.000000	+3.54328033E+00	+4.27107850E+00	+3.75415680E-01	+2.57782488E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
102.000000	+3.45604202E+00	+4.18797663E+00	+3.81083079E-01	+3.08957432E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
104.000000	+3.38586445E+00	+4.12271278E+00	+3.87773977E-01	+3.69705601E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
106.000000	+3.33201415E+00	+4.07485320E+00	+3.95871303E-01	+4.44793232E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
108.000000	+3.29382982E+00	+4.04390527E+00	+4.05565707E-01	+5.14523481E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
110.000000	+3.27097446E+00	+4.02926025E+00	+4.16452243E-01	+5.74243805E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
112.000000	+3.26264616E+00	+4.03015006E+00	+4.28535459E-01	+6.52016642E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
114.000000	+3.26748634E+00	+4.04580887E+00	+4.42532908E-01	+7.50913489E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
116.000000	+3.28447987E+00	+4.07538664E+00	+4.58571998E-01	+8.41694837E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
118.000000	+3.31297923E+00	+4.11795228E+00	+4.76200702E-01	+9.04351768E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
120.000000	+3.35262855E+00	+4.17266941E+00	+4.94746069E-01	+9.52120178E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
122.000000	+3.40255658E+00	+4.23877814E+00	+5.14285509E-01	+1.00970757E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
124.000000	+3.46177278E+00	+4.31561163E+00	+5.35134372E-01	+1.08890699E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
126.000000	+3.52903647E+00	+4.40248560E+00	+5.57841788E-01	+1.17638511E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
128.000000	+3.60353261E+00	+4.49850948E+00	+5.82189776E-01	+1.25244614E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
130.000000	+3.68449518E+00	+4.60281685E+00	+6.07939634E-01	+1.32087674E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
132.000000	+3.77114457E+00	+4.71467908E+00	+6.35024846E-01	+1.37882361E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
134.000000	+3.86286214E+00	+4.83325469E+00	+6.63092579E-01	+1.42944097E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
136.000000	+3.95845155E+00	+4.95750730E+00	+6.92202485E-01	+1.47725909E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
138.000000	+4.05710643E+00	+5.08656784E+00	+7.22182942E-01	+1.51567649E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
140.000000	+4.15829418E+00	+5.21979350E+00	+7.52829544E-01	+1.54644855E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
142.000000	+4.26128461E+00	+5.35643720E+00	+7.84040884E-01	+1.55915802E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
144.000000	+4.36579838E+00	+5.49560748E+00	+8.15195865E-01	+1.55222607E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
146.000000	+4.47129205E+00	+5.63659692E+00	+8.46129927E-01	+1.55111085E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
148.000000	+4.57672855E+00	+5.77885631E+00	+8.77240299E-01	+1.55692668E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
150.000000	+4.68164412E+00	+5.92182819E+00	+9.08406994E-01	+1.55081383E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
152.000000	+4.78576788E+00	+6.06482819E+00	+9.39272852E-01	+1.53873329E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
154.000000	+4.88825983E+00	+6.20717445E+00	+9.69956326E-01	+1.53005755E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
156.000000	+4.98881081E+00	+6.34859767E+00	+1.00047515E+00	+1.52592843E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
158.000000	+5.08702388E+00	+6.48894887E+00	+1.03099346E+00	+1.52489762E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
160.000000	+5.18256773E+00	+6.62787780E+00	+1.06147106E+00	+1.52346273E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
162.000000	+5.27484347E+00	+6.76485639E+00	+1.09193197E+00	+1.52212640E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
164.000000	+5.36312825E+00	+6.89917018E+00	+1.12235611E+00	+1.51240169E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
166.000000	+5.44739529E+00	+7.03033052E+00	+1.15242804E+00	+1.49224682E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
168.000000	+5.52789986E+00	+7.15841958E+00	+1.18204599E+00	+1.47282971E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
170.000000	+5.60453353E+00	+7.28352626E+00	+1.21134123E+00	+1.44995773E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
172.000000	+5.67732057E+00	+7.40520384E+00	+1.24004430E+00	+1.40820924E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
174.000000	+5.74657606E+00	+7.52285807E+00	+1.26766960E+00	+1.34551282E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
176.000000	+5.81263164E+00	+7.63605851E+00	+1.29386481E+00	+1.28212127E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
178.000000	+5.87450004E+00	+7.74425478E+00	+1.31895445E+00	+1.23060806E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
180.000000	+5.93155005E+00	+7.84697969E+00	+1.34308913E+00	+1.18673353E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
182.000000	+5.98376127E+00	+7.94441236E+00	+1.36642379E+00	+1.15854061E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
184.000000	+6.03064490E+00	+8.03692754E+00	+1.38943076E+00	+1.14448476E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
186.000000	+6.07204752E+00	+8.12454226E+00	+1.41220318E+00	+1.12657390E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
188.000000	+6.10845875E+00	+8.20721841E+00	+1.43449371E+00	+1.09255525E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
190.000000	+6.14096285E+00	+8.28514503E+00	+1.45590539E+00	+1.05116865E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
192.000000	+6.16972321E+00	+8.35861039E+00	+1.47654046E+00	+1.02494581E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
194.000000	+6.19388051E+00	+8.42779638E+00	+1.49690322E+00	+1.01097168E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
196.000000	+6.21337883E+00	+8.49259624E+00	+1.51697933E+00	+9.86475455E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
198.000000	+6.22914053E+00	+8.55296675E+00	+1.53636224E+00	+9.51816135E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
50.000000	+1.16635984E+01	+1.23103154E+01	+2.57300730E-01	+1.00094386E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
51.000000	+1.14160713E+01	+1.20690855E+01	+2.66990864E-01	+9.37083099E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
52.000000	+1.11682695E+01	+1.18272214E+01	+2.76042392E-01	+8.77326490E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
53.000000	+1.09206816E+01	+1.15852551E+01	+2.84537394E-01	+8.27043579E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
54.000000	+1.06737462E+01	+1.13436883E+01	+2.92583263E-01	+7.84894334E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
55.000000	+1.04279050E+01	+1.11029932E+01	+3.00235281E-01	+7.44225335E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
56.000000	+1.01836200E+01	+1.08636085E+01	+3.07467770E-01	+6.98316945E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
57.000000	+9.94135235E+00	+1.06259352E+01	+3.14201620E-01	+6.44651976E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
58.000000	+9.70152283E+00	+1.03903352E+01	+3.20360809E-01	+5.86128871E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
59.000000	+9.46447862E+00	+1.01571338E+01	+3.25924197E-01	+5.29009531E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
60.000000	+9.23048553E+00	+9.92662436E+00	+3.30941000E-01	+4.79468307E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
61.000000	+8.99974384E+00	+9.69907309E+00	+3.35513563E-01	+4.40221547E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
62.000000	+8.77242901E+00	+9.47472400E+00	+3.39745431E-01	+4.09972612E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
63.000000	+8.54871492E+00	+9.25380186E+00	+3.43713016E-01	+3.84642146E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
64.000000	+8.32879329E+00	+9.03651176E+00	+3.47438274E-01	+3.59444567E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
65.000000	+8.11286250E+00	+8.82303650E+00	+3.50901907E-01	+3.31016554E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
66.000000	+7.90111505E+00	+8.61353439E+00	+3.54058605E-01	+2.96641656E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
67.000000	+7.69374229E+00	+8.40814215E+00	+3.56834740E-01	+2.56349335E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
68.000000	+7.49089671E+00	+8.20697799E+00	+3.59185592E-01	+2.13901970E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
69.000000	+7.29267951E+00	+8.01014215E+00	+3.61112779E-01	+1.69923656E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
70.000000	+7.09920122E+00	+7.81772023E+00	+3.62584065E-01	+1.30606537E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
71.000000	+6.91044151E+00	+7.62978071E+00	+3.63724910E-01	+1.01288831E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
72.000000	+6.72640852E+00	+7.44638457E+00	+3.64609841E-01	+7.73601695E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
73.000000	+6.54713746E+00	+7.26759048E+00	+3.65272114E-01	+6.00639312E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
74.000000	+6.37261518E+00	+7.09345664E+00	+3.65811120E-01	+5.07049404E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
75.000000	+6.20285576E+00	+6.92403977E+00	+3.66286212E-01	+4.46836752E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
76.000000	+6.03790211E+00	+6.75938805E+00	+3.66704793E-01	+3.96475916E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
77.000000	+5.87778215E+00	+6.59953824E+00	+3.67079164E-01	+3.53528691E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
78.000000	+5.72252306E+00	+6.44451932E+00	+3.67411851E-01	+3.14267882E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
79.000000	+5.57214550E+00	+6.29435539E+00	+3.67707700E-01	+2.86224418E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
80.000000	+5.42665955E+00	+6.14906923E+00	+3.67984300E-01	+2.46461964E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
81.000000	+5.28612048E+00	+6.00868645E+00	+3.68200624E-01	+1.35765817E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
82.000000	+5.15062710E+00	+5.87323296E+00	+3.68255831E-01	-4.08908693E-05	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
83.000000	+5.02021925E+00	+5.74272612E+00	+3.68118842E-01	-1.91203185E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
84.000000	+4.89483932E+00	+5.61716890E+00	+3.67873425E-01	-2.62071620E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
85.000000	+4.77442341E+00	+5.49655169E+00	+3.67594699E-01	-3.07656940E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
86.000000	+4.65897234E+00	+5.38085761E+00	+3.67258111E-01	-3.87907095E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
87.000000	+4.54849975E+00	+5.27006801E+00	+3.66818885E-01	-4.62216511E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
88.000000	+4.44294844E+00	+5.16416667E+00	+3.66333678E-01	-4.40781461E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
89.000000	+4.34221091E+00	+5.06314334E+00	+3.65937322E-01	-3.04511963E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
90.000000	+4.24621643E+00	+4.96699556E+00	+3.65724654E-01	-1.23971735E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
91.000000	+4.15497175E+00	+4.87572546E+00	+3.65689378E-01	+2.84663599E-05	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
92.000000	+4.06851424E+00	+4.78933440E+00	+3.65781587E-01	+1.53054952E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
93.000000	+3.98684298E+00	+4.70781735E+00	+3.65995488E-01	+3.01698611E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
94.000000	+3.90990274E+00	+4.63115798E+00	+3.66384984E-01	+5.16254479E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
95.000000	+3.83760918E+00	+4.55932835E+00	+3.67027997E-01	+7.98460217E-04	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
96.000000	+3.76988264E+00	+4.49229059E+00	+3.67981905E-01	+1.12884751E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
97.000000	+3.70664717E+00	+4.42999759E+00	+3.69285692E-01	+1.48815856E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
98.000000	+3.64783558E+00	+4.37239685E+00	+3.70958222E-01	+1.86321430E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
99.000000	+3.59338761E+00	+4.31943858E+00	+3.73012121E-01	+2.24458409E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
25.000000	+1.57839110E+01	+1.62546800E+01	-6.02406248E-02	+8.71838438E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
25.500000	+1.57681991E+01	+1.62410613E+01	-5.58041781E-02	+9.02740244E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
26.000000	+1.57494827E+01	+1.62245207E+01	-5.12132223E-02	+9.34186899E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
26.500000	+1.57277196E+01	+1.62050198E+01	-4.64623091E-02	+9.66658298E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
27.000000	+1.57028711E+01	+1.61825234E+01	-4.15466393E-02	+1.00000253E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
27.500000	+1.56749026E+01	+1.61569998E+01	-3.64622838E-02	+1.03398719E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
28.000000	+1.56437842E+01	+1.61284217E+01	-3.12067675E-02	+1.06838693E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
28.500000	+1.56094904E+01	+1.60967659E+01	-2.57784145E-02	+1.10299825E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
29.000000	+1.55720013E+01	+1.60620140E+01	-2.01767850E-02	+1.13748847E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
29.500000	+1.55313029E+01	+1.60241528E+01	-1.44035298E-02	+1.17155728E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
30.000000	+1.54873871E+01	+1.59831743E+01	-8.46121222E-03	+1.20502358E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
30.500000	+1.54402515E+01	+1.59390762E+01	-2.35329394E-03	+1.23757236E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
31.000000	+1.53899008E+01	+1.58918619E+01	+3.91451136E-03	+1.26882016E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
31.500000	+1.53363465E+01	+1.58415407E+01	+1.03349077E-02	+1.29858349E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
32.000000	+1.52796060E+01	+1.57881280E+01	+1.69003462E-02	+1.32670454E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
32.500000	+1.52197036E+01	+1.57316450E+01	+2.36019530E-02	+1.35285828E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
33.000000	+1.51566704E+01	+1.56721188E+01	+3.04289291E-02	+1.37687210E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
33.500000	+1.50905438E+01	+1.56095826E+01	+3.73706740E-02	+1.39875929E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
34.000000	+1.50213667E+01	+1.55440756E+01	+4.44165220E-02	+1.41821392E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
34.500000	+1.49491896E+01	+1.54756420E+01	+5.15528132E-02	+1.43476313E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
35.000000	+1.48740692E+01	+1.54043317E+01	+5.87641533E-02	+1.44857269E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
35.500000	+1.47960655E+01	+1.53301995E+01	+6.60385401E-02	+1.46033050E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
36.000000	+1.47152425E+01	+1.52533054E+01	+7.33674583E-02	+1.47005903E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
36.500000	+1.46316701E+01	+1.51737142E+01	+8.07391305E-02	+1.47678556E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
37.000000	+1.45454267E+01	+1.50914946E+01	+8.81353139E-02	+1.47979166E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
37.500000	+1.44565945E+01	+1.50067193E+01	+9.55370470E-02	+1.47965821E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
38.000000	+1.43652561E+01	+1.49194640E+01	+1.02931896E-01	+1.47771491E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
38.500000	+1.42714937E+01	+1.48298081E+01	+1.10314196E-01	+1.47469981E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
39.000000	+1.41753927E+01	+1.47378342E+01	+1.17678894E-01	+1.47017566E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
39.500000	+1.40770442E+01	+1.46436275E+01	+1.25015953E-01	+1.46304492E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
40.000000	+1.39765449E+01	+1.45472756E+01	+1.32309343E-01	+1.45245499E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
40.500000	+1.38739948E+01	+1.44488675E+01	+1.39540503E-01	+1.43846931E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
41.000000	+1.37694937E+01	+1.43484935E+01	+1.46694036E-01	+1.42214493E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
41.500000	+1.36631379E+01	+1.42462445E+01	+1.53761952E-01	+1.40497816E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
42.000000	+1.35550209E+01	+1.41422130E+01	+1.60743818E-01	+1.38805237E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
42.500000	+1.34452349E+01	+1.40364918E+01	+1.67642476E-01	+1.37143171E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
43.000000	+1.33338745E+01	+1.39291750E+01	+1.74458135E-01	+1.35420644E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
43.500000	+1.32210384E+01	+1.38203566E+01	+1.81184540E-01	+1.33506065E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
44.000000	+1.31068290E+01	+1.37101304E+01	+1.87808742E-01	+1.31299733E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
44.500000	+1.29913505E+01	+1.35985896E+01	+1.94314513E-01	+1.28786483E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
45.000000	+1.28747047E+01	+1.34858260E+01	+2.00687390E-01	+1.26045346E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
45.500000	+1.27569889E+01	+1.33719304E+01	+2.06919048E-01	+1.23219700E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
46.000000	+1.26382942E+01	+1.32569923E+01	+2.13009360E-01	+1.20461136E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
46.500000	+1.25187062E+01	+1.31411002E+01	+2.18965162E-01	+1.17873461E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
47.000000	+1.23983073E+01	+1.30243413E+01	+2.24796706E-01	+1.15479839E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
47.500000	+1.22771791E+01	+1.29068021E+01	+2.30513145E-01	+1.13219906E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
48.000000	+1.21554053E+01	+1.27885676E+01	+2.36118697E-01	+1.10976836E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
48.500000	+1.20330719E+01	+1.26697212E+01	+2.41610829E-01	+1.08618741E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
49.000000	+1.19102674E+01	+1.25503445E+01	+2.46980571E-01	+1.06041540E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
49.500000	+1.17870806E+01	+1.24305169E+01	+2.52214983E-01	+1.03334953E-02	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
12.500000	+1.53626168E+01	+1.57983636E+01	-1.37546833E-01	+4.67810317E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
12.750000	+1.53828445E+01	+1.58191021E+01	-1.36375149E-01	+4.69536790E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
13.000000	+1.54027645E+01	+1.58395355E+01	-1.35199149E-01	+4.71433152E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
13.250000	+1.54223624E+01	+1.58596496E+01	-1.34017983E-01	+4.73665984E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
13.500000	+1.54416241E+01	+1.58794307E+01	-1.32830819E-01	+4.76229709E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
13.750000	+1.54605357E+01	+1.58988654E+01	-1.31636835E-01	+4.79121399E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
14.000000	+1.54790843E+01	+1.59179410E+01	-1.30435212E-01	+4.82338958E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
14.250000	+1.54972569E+01	+1.59366449E+01	-1.29225140E-01	+4.85876849E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
14.500000	+1.55150411E+01	+1.59549653E+01	-1.28005828E-01	+4.89725502E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
14.750000	+1.55324250E+01	+1.59728903E+01	-1.26776512E-01	+4.93875186E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
15.000000	+1.55493969E+01	+1.59904087E+01	-1.25536452E-01	+4.98319081E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
15.250000	+1.55659453E+01	+1.60075094E+01	-1.24284917E-01	+5.03051577E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
15.500000	+1.55820594E+01	+1.60241818E+01	-1.23021194E-01	+5.08064533E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
15.750000	+1.55977283E+01	+1.60404155E+01	-1.21744594E-01	+5.13346871E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
16.000000	+1.56129415E+01	+1.60562002E+01	-1.20454460E-01	+5.18888121E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
16.250000	+1.56276890E+01	+1.60715262E+01	-1.19150154E-01	+5.24681075E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
16.500000	+1.56419607E+01	+1.60863838E+01	-1.17831054E-01	+5.30720029E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
16.750000	+1.56557469E+01	+1.61007635E+01	-1.16496554E-01	+5.36997329E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
17.000000	+1.56690381E+01	+1.61146561E+01	-1.15146068E-01	+5.43503202E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
17.250000	+1.56818252E+01	+1.61280527E+01	-1.13779038E-01	+5.50229194E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
17.500000	+1.56940988E+01	+1.61409445E+01	-1.12394922E-01	+5.57170561E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
17.750000	+1.57058503E+01	+1.61533227E+01	-1.10993185E-01	+5.64324520E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
18.000000	+1.57170707E+01	+1.61651790E+01	-1.09573299E-01	+5.71687015E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
18.250000	+1.57277517E+01	+1.61765050E+01	-1.08134750E-01	+5.79252493E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
18.500000	+1.57378846E+01	+1.61872925E+01	-1.06677037E-01	+5.87016894E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
18.750000	+1.57474613E+01	+1.61975337E+01	-1.05199665E-01	+5.94979641E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
19.000000	+1.57564735E+01	+1.62072204E+01	-1.03702138E-01	+6.03141976E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
19.250000	+1.57649134E+01	+1.62163451E+01	-1.02183955E-01	+6.11504026E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
19.500000	+1.57727728E+01	+1.62249000E+01	-1.00644618E-01	+6.20064775E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
19.750000	+1.57800441E+01	+1.62328776E+01	-9.90836315E-02	+6.28825003E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
20.000000	+1.57867196E+01	+1.62402705E+01	-9.75004932E-02	+6.37789230E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
20.250000	+1.57927915E+01	+1.62470714E+01	-9.58946853E-02	+6.46964120E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
20.500000	+1.57982524E+01	+1.62532729E+01	-9.42656726E-02	+6.56355731E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
20.750000	+1.58030949E+01	+1.62588681E+01	-9.26129067E-02	+6.65969406E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
21.000000	+1.58073116E+01	+1.62638497E+01	-9.09358256E-02	+6.75812278E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
21.250000	+1.58108951E+01	+1.62682109E+01	-8.92338453E-02	+6.85894716E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
21.500000	+1.58138382E+01	+1.62719448E+01	-8.75063520E-02	+6.96228558E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
21.750000	+1.58161338E+01	+1.62750444E+01	-8.57527025E-02	+7.06824353E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
22.000000	+1.58177748E+01	+1.62775032E+01	-8.39722302E-02	+7.17691084E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
22.250000	+1.58187541E+01	+1.62793144E+01	-8.21642471E-02	+7.28838337E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
22.500000	+1.58190647E+01	+1.62804715E+01	-8.03280385E-02	+7.40277507E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
22.750000	+1.58186998E+01	+1.62809680E+01	-7.84628595E-02	+7.52020032E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
23.000000	+1.58176524E+01	+1.62807974E+01	-7.65679384E-02	+7.64074856E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
23.250000	+1.58159158E+01	+1.62799534E+01	-7.46424853E-02	+7.76448192E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
23.500000	+1.58134833E+01	+1.62784298E+01	-7.26856974E-02	+7.89145320E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
23.750000	+1.58103483E+01	+1.62762205E+01	-7.06967587E-02	+8.02171733E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
24.000000	+1.58065042E+01	+1.62733193E+01	-6.86748388E-02	+8.15532132E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
24.250000	+1.58019447E+01	+1.62697204E+01	-6.66190980E-02	+8.29228247E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
24.500000	+1.57966634E+01	+1.62654180E+01	-6.45286975E-02	+8.43257561E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
24.750000	+1.57906542E+01	+1.62604064E+01	-6.24028102E-02	+8.57452300E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
6.250000	+1.48133355E+01	+1.52363417E+01	-1.67221089E-01	+4.79763913E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
6.375000	+1.48238477E+01	+1.52471081E+01	-1.66620496E-01	+4.81185349E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
6.500000	+1.48344415E+01	+1.52579569E+01	-1.66018126E-01	+4.82485441E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
6.625000	+1.48451121E+01	+1.52688833E+01	-1.65414283E-01	+4.83550713E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
6.750000	+1.48558549E+01	+1.52798826E+01	-1.64809249E-01	+4.84396168E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
6.875000	+1.48666653E+01	+1.52909501E+01	-1.64203292E-01	+4.85035561E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
7.000000	+1.48775389E+01	+1.53020811E+01	-1.63596660E-01	+4.85481900E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
7.125000	+1.48884713E+01	+1.53132713E+01	-1.62989587E-01	+4.85748022E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
7.250000	+1.48994581E+01	+1.53245162E+01	-1.62382290E-01	+4.85847037E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
7.375000	+1.49104951E+01	+1.53358114E+01	-1.61774970E-01	+4.85792516E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
7.500000	+1.49215781E+01	+1.53471527E+01	-1.61167809E-01	+4.85598388E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
7.625000	+1.49327029E+01	+1.53585358E+01	-1.60560974E-01	+4.85278612E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
7.750000	+1.49438655E+01	+1.53699567E+01	-1.59954613E-01	+4.84846769E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
7.875000	+1.49550619E+01	+1.53814113E+01	-1.59348857E-01	+4.84315728E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
8.000000	+1.49662881E+01	+1.53928956E+01	-1.58743823E-01	+4.83697495E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
8.125000	+1.49775405E+01	+1.54044058E+01	-1.58139613E-01	+4.83003269E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
8.250000	+1.49888151E+01	+1.54159380E+01	-1.57536315E-01	+4.82243659E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
8.375000	+1.50001083E+01	+1.54274885E+01	-1.56934004E-01	+4.81428931E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
8.500000	+1.50114164E+01	+1.54390537E+01	-1.56332743E-01	+4.80569192E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
8.625000	+1.50227359E+01	+1.54506299E+01	-1.55732581E-01	+4.79674405E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
8.750000	+1.50340632E+01	+1.54622136E+01	-1.55133557E-01	+4.78754247E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
8.875000	+1.50453949E+01	+1.54738014E+01	-1.54535695E-01	+4.77817855E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
9.000000	+1.50567277E+01	+1.54853899E+01	-1.53939012E-01	+4.76873582E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
9.125000	+1.50680582E+01	+1.54969757E+01	-1.53343511E-01	+4.75928862E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
9.250000	+1.50793832E+01	+1.55085557E+01	-1.52749190E-01	+4.74990260E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
9.375000	+1.50906995E+01	+1.55201266E+01	-1.52156036E-01	+4.74063703E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
9.500000	+1.51020040E+01	+1.55316854E+01	-1.51564031E-01	+4.73154798E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
9.625000	+1.51132935E+01	+1.55432289E+01	-1.50973149E-01	+4.72269157E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
9.750000	+1.51245652E+01	+1.55547543E+01	-1.50383358E-01	+4.71412571E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
9.875000	+1.51358161E+01	+1.55662585E+01	-1.49794617E-01	+4.70591000E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
10.000000	+1.51470433E+01	+1.55777387E+01	-1.49206880E-01	+4.69810369E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
10.125000	+1.51582439E+01	+1.55891921E+01	-1.48620091E-01	+4.69076258E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
10.250000	+1.51694152E+01	+1.56006160E+01	-1.48034190E-01	+4.68393603E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
10.375000	+1.51805544E+01	+1.56120076E+01	-1.47449107E-01	+4.67766512E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
10.500000	+1.51916589E+01	+1.56233643E+01	-1.46864773E-01	+4.67198283E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
10.625000	+1.52027261E+01	+1.56346835E+01	-1.46281112E-01	+4.66691589E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
10.750000	+1.52137534E+01	+1.56459627E+01	-1.45698044E-01	+4.66248778E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
10.875000	+1.52247382E+01	+1.56571994E+01	-1.45115490E-01	+4.65872163E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
11.000000	+1.52356781E+01	+1.56683911E+01	-1.44533364E-01	+4.65564212E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
11.125000	+1.52465707E+01	+1.56795356E+01	-1.43951579E-01	+4.65327560E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
11.250000	+1.52574137E+01	+1.56906304E+01	-1.43370045E-01	+4.65164872E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
11.375000	+1.52682045E+01	+1.57016732E+01	-1.42788667E-01	+4.65078605E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
11.500000	+1.52789411E+01	+1.57126618E+01	-1.42207349E-01	+4.65070779E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
11.625000	+1.52896211E+01	+1.57235940E+01	-1.41625990E-01	+4.65142850E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
11.750000	+1.53002423E+01	+1.57344676E+01	-1.41044491E-01	+4.65295726E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
11.875000	+1.53108026E+01	+1.57452806E+01	-1.40462751E-01	+4.65529931E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
12.000000	+1.53212998E+01	+1.57560308E+01	-1.39880667E-01	+4.65845846E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
12.125000	+1.53317318E+01	+1.57667161E+01	-1.39298136E-01	+4.66243935E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
12.250000	+1.53420967E+01	+1.57773347E+01	-1.38715057E-01	+4.66724876E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
12.375000	+1.53523923E+01	+1.57878845E+01	-1.38131324E-01	+4.67247443E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.125000	+1.45918078E+01	+1.50092902E+01	-1.80365818E-01	+3.16495243E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.187500	+1.45951854E+01	+1.50127511E+01	-1.80166136E-01	+3.22487672E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.250000	+1.45986166E+01	+1.50162673E+01	-1.79962708E-01	+3.28426413E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.312500	+1.46021008E+01	+1.50198380E+01	-1.79755603E-01	+3.34255861E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.375000	+1.46056373E+01	+1.50234625E+01	-1.79544888E-01	+3.39972408E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.437500	+1.46092255E+01	+1.50271403E+01	-1.79330637E-01	+3.45572922E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.500000	+1.46128647E+01	+1.50308705E+01	-1.79112922E-01	+3.51054774E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.562500	+1.46165543E+01	+1.50346525E+01	-1.78891819E-01	+3.56415852E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.625000	+1.46202936E+01	+1.50384857E+01	-1.78667402E-01	+3.61654555E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.687500	+1.46240820E+01	+1.50423692E+01	-1.78439750E-01	+3.66769768E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.750000	+1.46279187E+01	+1.50463025E+01	-1.78208940E-01	+3.71760828E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.812500	+1.46318031E+01	+1.50502847E+01	-1.77975049E-01	+3.76627475E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.875000	+1.46357345E+01	+1.50543153E+01	-1.77738156E-01	+3.81369799E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.937500	+1.46397122E+01	+1.50583934E+01	-1.77498337E-01	+3.85988176E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
4.000000	+1.46437357E+01	+1.50625185E+01	-1.77255671E-01	+3.90483218E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
4.062500	+1.46478041E+01	+1.50666897E+01	-1.77010233E-01	+3.94855710E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
4.125000	+1.46519168E+01	+1.50709064E+01	-1.76762101E-01	+3.99106563E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
4.187500	+1.46560732E+01	+1.50751678E+01	-1.76511350E-01	+4.03236772E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
4.250000	+1.46602725E+01	+1.50794734E+01	-1.76258055E-01	+4.07247383E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
4.312500	+1.46645142E+01	+1.50838222E+01	-1.76002291E-01	+4.11139467E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
4.375000	+1.46687974E+01	+1.50882137E+01	-1.75744131E-01	+4.14914105E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
4.437500	+1.46731216E+01	+1.50926471E+01	-1.75483648E-01	+4.18572379E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
4.500000	+1.46774860E+01	+1.50971218E+01	-1.75220915E-01	+4.22115370E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
4.562500	+1.46818900E+01	+1.51016370E+01	-1.74956004E-01	+4.25544164E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
4.625000	+1.46863329E+01	+1.51061920E+01	-1.74688985E-01	+4.28859846E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
4.687500	+1.46908140E+01	+1.51107861E+01	-1.74419929E-01	+4.32063520E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
4.750000	+1.46953327E+01	+1.51154186E+01	-1.74148906E-01	+4.35156303E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
4.812500	+1.46998883E+01	+1.51200888E+01	-1.73875984E-01	+4.38139337E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
4.875000	+1.47044800E+01	+1.51247961E+01	-1.73601231E-01	+4.41013793E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
4.937500	+1.47091073E+01	+1.51295396E+01	-1.73324716E-01	+4.43780868E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
5.000000	+1.47137695E+01	+1.51343188E+01	-1.73046505E-01	+4.46441790E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
5.062500	+1.47184659E+01	+1.51391329E+01	-1.72766664E-01	+4.48997817E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
5.125000	+1.47231959E+01	+1.51439813E+01	-1.72485258E-01	+4.51450239E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
5.187500	+1.47279588E+01	+1.51488632E+01	-1.72202351E-01	+4.53800378E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
5.250000	+1.47327538E+01	+1.51537780E+01	-1.71918008E-01	+4.56049590E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
5.312500	+1.47375805E+01	+1.51587249E+01	-1.71632289E-01	+4.58199275E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
5.375000	+1.47424381E+01	+1.51637034E+01	-1.71345258E-01	+4.60250878E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
5.437500	+1.47473260E+01	+1.51687128E+01	-1.71056976E-01	+4.62205900E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
5.500000	+1.47522436E+01	+1.51737523E+01	-1.70767501E-01	+4.64065910E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
5.562500	+1.47571901E+01	+1.51788214E+01	-1.70476893E-01	+4.65832554E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
5.625000	+1.47621650E+01	+1.51839193E+01	-1.70185210E-01	+4.67507568E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
5.687500	+1.47671676E+01	+1.51890453E+01	-1.69892509E-01	+4.69092780E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
5.750000	+1.47721973E+01	+1.51941989E+01	-1.69598844E-01	+4.70590125E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
5.812500	+1.47772535E+01	+1.51993794E+01	-1.69304271E-01	+4.72001637E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
5.875000	+1.47823355E+01	+1.52045862E+01	-1.69008842E-01	+4.73329451E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
5.937500	+1.47874427E+01	+1.52098185E+01	-1.68712609E-01	+4.74575793E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
6.000000	+1.47925745E+01	+1.52150758E+01	-1.68415623E-01	+4.75742966E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
6.062500	+1.47977303E+01	+1.52203573E+01	-1.68117931E-01	+4.76833330E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
6.125000	+1.48029094E+01	+1.52256626E+01	-1.67819581E-01	+4.77849281E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
6.187500	+1.48081114E+01	+1.52309910E+01	-1.67520619E-01	+4.78828627E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
1.562500	+1.45265966E+01	+1.49425631E+01	-1.84003494E-01	+1.44653697E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
1.593750	+1.45275090E+01	+1.49434945E+01	-1.83957730E-01	+1.48234527E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
1.625000	+1.45284384E+01	+1.49444434E+01	-1.83910848E-01	+1.51818585E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
1.656250	+1.45293848E+01	+1.49454097E+01	-1.83862844E-01	+1.55408487E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
1.687500	+1.45303480E+01	+1.49463934E+01	-1.83813717E-01	+1.59003034E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
1.718750	+1.45313281E+01	+1.49473944E+01	-1.83763467E-01	+1.62601077E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
1.750000	+1.45323250E+01	+1.49484127E+01	-1.83712092E-01	+1.66201521E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
1.781250	+1.45333386E+01	+1.49494481E+01	-1.83659591E-01	+1.69803322E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
1.812500	+1.45343689E+01	+1.49505007E+01	-1.83605965E-01	+1.73405489E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
1.843750	+1.45354157E+01	+1.49515704E+01	-1.83551213E-01	+1.77007079E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
1.875000	+1.45364792E+01	+1.49526570E+01	-1.83495335E-01	+1.80607202E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
1.906250	+1.45375591E+01	+1.49537607E+01	-1.83438333E-01	+1.84205013E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
1.937500	+1.45386554E+01	+1.49548812E+01	-1.83380207E-01	+1.87799715E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
1.968750	+1.45397681E+01	+1.49560185E+01	-1.83320958E-01	+1.91390554E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.000000	+1.45408971E+01	+1.49571726E+01	-1.83260588E-01	+1.94976818E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.031250	+1.45420423E+01	+1.49583435E+01	-1.83199098E-01	+1.98557833E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.062500	+1.45432036E+01	+1.49595309E+01	-1.83136489E-01	+2.02132962E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.093750	+1.45443811E+01	+1.49607349E+01	-1.83072765E-01	+2.05701597E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.125000	+1.45455746E+01	+1.49619554E+01	-1.83007926E-01	+2.09263162E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.156250	+1.45467841E+01	+1.49631923E+01	-1.82941975E-01	+2.12817109E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.187500	+1.45480095E+01	+1.49644456E+01	-1.82874915E-01	+2.16362906E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.218750	+1.45492507E+01	+1.49657152E+01	-1.82806748E-01	+2.19900046E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.250000	+1.45505077E+01	+1.49670011E+01	-1.82737478E-01	+2.23428033E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.281250	+1.45517803E+01	+1.49683030E+01	-1.82667106E-01	+2.26946383E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.312500	+1.45530686E+01	+1.49696211E+01	-1.82595636E-01	+2.30454626E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.343750	+1.45543724E+01	+1.49709552E+01	-1.82523072E-01	+2.33952291E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.375000	+1.45556918E+01	+1.49723052E+01	-1.82449416E-01	+2.37438911E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.406250	+1.45570265E+01	+1.49736710E+01	-1.82374672E-01	+2.40914022E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.437500	+1.45583766E+01	+1.49750527E+01	-1.82298845E-01	+2.44377150E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.468750	+1.45597419E+01	+1.49764501E+01	-1.82221937E-01	+2.47827822E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.500000	+1.45611225E+01	+1.49778631E+01	-1.82143952E-01	+2.51265553E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.531250	+1.45625181E+01	+1.49792917E+01	-1.82064896E-01	+2.54689850E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.562500	+1.45639288E+01	+1.49807358E+01	-1.81984771E-01	+2.58100209E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.593750	+1.45653545E+01	+1.49821953E+01	-1.81903583E-01	+2.61496113E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.625000	+1.45667951E+01	+1.49836702E+01	-1.81821336E-01	+2.64877032E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.656250	+1.45682505E+01	+1.49851603E+01	-1.81738035E-01	+2.68242423E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.687500	+1.45697206E+01	+1.49866656E+01	-1.81653685E-01	+2.71591729E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.718750	+1.45712054E+01	+1.49881861E+01	-1.81568290E-01	+2.74924379E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.750000	+1.45727048E+01	+1.49897215E+01	-1.81481857E-01	+2.78239790E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.781250	+1.45742187E+01	+1.49912719E+01	-1.81394390E-01	+2.81537365E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.812500	+1.45757471E+01	+1.49928372E+01	-1.81305896E-01	+2.84816500E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.843750	+1.45772898E+01	+1.49944172E+01	-1.81216380E-01	+2.88076579E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.875000	+1.45788469E+01	+1.49960120E+01	-1.81125848E-01	+2.91316977E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.906250	+1.45804181E+01	+1.49976214E+01	-1.81034307E-01	+2.94537068E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.937500	+1.45820034E+01	+1.49992454E+01	-1.80941762E-01	+2.97736219E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.968750	+1.45836028E+01	+1.50008838E+01	-1.80848222E-01	+3.00913799E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.000000	+1.45852162E+01	+1.50025367E+01	-1.80753691E-01	+3.04069178E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.031250	+1.45868435E+01	+1.50042038E+01	-1.80658178E-01	+3.07201728E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.062500	+1.45884845E+01	+1.50058851E+01	-1.80561690E-01	+3.10310833E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.093750	+1.45901394E+01	+1.50075806E+01	-1.80464234E-01	+3.13408063E-03	+6.97342487E+01	-2.31562170E-01	-3.01146982E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02


==> anc/otoc_to_plot_supersymmetric_M400_L1.4716_n175_beta15.0000.dat <==
500.000000	+1.72709510E+00	+5.70674475E+00	+2.07434097E+00	+4.90340595E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
510.000000	+1.65031867E+00	+5.65854570E+00	+2.08149618E+00	+9.40702965E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
520.000000	+1.57332593E+00	+5.62855771E+00	+2.09315503E+00	+1.58874497E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
530.000000	+1.51403191E+00	+5.65166498E+00	+2.11327108E+00	+1.97910466E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
540.000000	+1.44685319E+00	+5.66581862E+00	+2.13273712E+00	+1.86605914E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
550.000000	+1.38562792E+00	+5.68060014E+00	+2.15059227E+00	+1.52457009E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
560.000000	+1.32221886E+00	+5.67180779E+00	+2.16322852E+00	+8.81036143E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
570.000000	+1.26775689E+00	+5.63908032E+00	+2.16821299E+00	+5.20413182E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
580.000000	+1.22441848E+00	+5.61951549E+00	+2.17363679E+00	+7.56498455E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
590.000000	+1.17761528E+00	+5.61557957E+00	+2.18334296E+00	+7.34845264E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
600.000000	+1.12815498E+00	+5.58832332E+00	+2.18833369E+00	-6.95881673E-06	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
610.000000	+1.10138761E+00	+5.53873428E+00	+2.18320378E+00	-7.82735097E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
620.000000	+1.10382680E+00	+5.49471622E+00	+2.17267899E+00	-5.79763474E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
630.000000	+1.09847826E+00	+5.48466986E+00	+2.17160851E+00	+3.52716533E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
640.000000	+1.06795373E+00	+5.48992745E+00	+2.17973332E+00	+1.28514414E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
650.000000	+1.02746266E+00	+5.52785336E+00	+2.19731140E+00	+2.48523770E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
660.000000	+9.70154465E-01	+5.61747532E+00	+2.22943807E+00	+3.34476106E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
670.000000	+8.92912412E-01	+5.70465564E+00	+2.26420662E+00	+2.93280417E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
680.000000	+8.25086100E-01	+5.75315386E+00	+2.28809416E+00	+1.73040599E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
690.000000	+7.69957601E-01	+5.75114132E+00	+2.29881474E+00	+1.50017698E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
700.000000	+7.44091339E-01	+5.68696725E+00	+2.29109451E+00	-1.26778255E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
710.000000	+7.36524130E-01	+5.59299446E+00	+2.27345909E+00	-1.07996050E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
720.000000	+7.33172448E-01	+5.57043088E+00	+2.26949530E+00	+7.33469025E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
730.000000	+7.21328029E-01	+5.64956487E+00	+2.28812847E+00	+1.47776616E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
740.000000	+7.22045415E-01	+5.70440426E+00	+2.29905062E+00	+2.66396580E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
750.000000	+7.38048613E-01	+5.69261284E+00	+2.29345640E+00	-1.53006077E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
760.000000	+7.65308197E-01	+5.59751002E+00	+2.26844941E+00	-2.82035438E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
770.000000	+7.93184527E-01	+5.47601219E+00	+2.23704931E+00	-1.25617758E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
780.000000	+7.94828123E-01	+5.50714021E+00	+2.24332586E+00	+1.94738699E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
790.000000	+7.65746042E-01	+5.63455758E+00	+2.27599705E+00	+3.34038042E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
800.000000	+7.20873916E-01	+5.75875858E+00	+2.31013346E+00	+2.67116204E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
810.000000	+6.83896473E-01	+5.81988900E+00	+2.32942029E+00	+2.48907794E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
820.000000	+6.27862924E-01	+5.92288868E+00	+2.35991502E+00	+3.73935868E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
830.000000	+5.56844818E-01	+6.09167167E+00	+2.40420746E+00	+3.23838802E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
840.000000	+5.28375315E-01	+6.17769769E+00	+2.42468278E+00	+2.41778224E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
850.000000	+5.62770229E-01	+6.12442591E+00	+2.40904303E+00	-2.28578008E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
860.000000	+6.26885689E-01	+6.02376026E+00	+2.37896718E+00	-4.75742709E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
870.000000	+7.41287945E-01	+5.79815588E+00	+2.31389449E+00	-8.55114480E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
880.000000	+8.86504069E-01	+5.43500224E+00	+2.20794429E+00	-1.05722317E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
890.000000	+1.01052471E+00	+5.10362489E+00	+2.10244985E+00	-9.49898625E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
900.000000	+1.09440247E+00	+4.85590084E+00	+2.01796456E+00	-4.65569699E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
910.000000	+1.11178204E+00	+4.84096340E+00	+2.00933591E+00	+3.97552051E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
920.000000	+1.04916241E+00	+5.12195047E+00	+2.09747497E+00	+1.14097756E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
930.000000	+9.10950271E-01	+5.59603615E+00	+2.23753143E+00	+1.35979380E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
940.000000	+7.39857599E-01	+6.08552581E+00	+2.36943373E+00	+1.02109061E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
950.000000	+6.36270611E-01	+6.38283608E+00	+2.44174955E+00	+3.19018445E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
960.000000	+6.68598829E-01	+6.36645641E+00	+2.43323742E+00	-4.83245966E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
970.000000	+8.28286442E-01	+6.04544635E+00	+2.34510035E+00	-1.15558947E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
980.000000	+1.03207280E+00	+5.55415408E+00	+2.20211953E+00	-1.30243160E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
990.000000	+1.16771893E+00	+5.18846251E+00	+2.08461403E+00	-1.04767827E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
250.000000	+3.54058340E+00	+5.61951670E+00	+1.42500210E+00	+6.35183773E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
255.000000	+3.51873009E+00	+5.66364648E+00	+1.45624775E+00	+6.14642272E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
260.000000	+3.49217734E+00	+5.70289932E+00	+1.48646633E+00	+5.83583235E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
265.000000	+3.45729181E+00	+5.73110649E+00	+1.51460608E+00	+5.19343816E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
270.000000	+3.41889402E+00	+5.74746212E+00	+1.53840071E+00	+4.66728418E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
275.000000	+3.38169504E+00	+5.76415068E+00	+1.56127892E+00	+4.66201231E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
280.000000	+3.33873554E+00	+5.77843205E+00	+1.58502083E+00	+4.53117375E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
285.000000	+3.28807374E+00	+5.78096572E+00	+1.60659066E+00	+4.10647108E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
290.000000	+3.23878297E+00	+5.78075041E+00	+1.62608554E+00	+3.89913292E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
295.000000	+3.19170350E+00	+5.78371653E+00	+1.64558198E+00	+3.75560654E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
300.000000	+3.14047720E+00	+5.77972626E+00	+1.66364161E+00	+3.42255571E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
305.000000	+3.08385113E+00	+5.76611284E+00	+1.67980754E+00	+3.13856884E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
310.000000	+3.02677776E+00	+5.75017509E+00	+1.69502730E+00	+2.98634911E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
315.000000	+2.97153134E+00	+5.73510281E+00	+1.70967103E+00	+2.89361449E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
320.000000	+2.91794801E+00	+5.72130118E+00	+1.72396344E+00	+2.98653174E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
325.000000	+2.86479518E+00	+5.71214641E+00	+1.73953635E+00	+3.41798876E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
330.000000	+2.81060696E+00	+5.71143477E+00	+1.75814333E+00	+3.98244770E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
335.000000	+2.75334734E+00	+5.71638105E+00	+1.77936083E+00	+4.07593743E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
340.000000	+2.70029208E+00	+5.72179851E+00	+1.79890271E+00	+3.37429675E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
345.000000	+2.65906206E+00	+5.72378330E+00	+1.81310379E+00	+2.41240035E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
350.000000	+2.62670921E+00	+5.72199279E+00	+1.82302671E+00	+1.93905753E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
355.000000	+2.59623735E+00	+5.72096520E+00	+1.83249437E+00	+2.23013402E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
360.000000	+2.56186489E+00	+5.72695292E+00	+1.84532805E+00	+3.05913160E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
365.000000	+2.51813423E+00	+5.73992874E+00	+1.86308569E+00	+3.52606312E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
370.000000	+2.46844495E+00	+5.74712691E+00	+1.88058868E+00	+2.77914659E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
375.000000	+2.42180690E+00	+5.73439561E+00	+1.89087715E+00	+1.42071062E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
380.000000	+2.37744401E+00	+5.70303901E+00	+1.89479579E+00	+7.34946486E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
385.000000	+2.33409387E+00	+5.67111802E+00	+1.89822662E+00	+1.29672266E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
390.000000	+2.29173727E+00	+5.66073683E+00	+1.90776301E+00	+2.35729070E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
395.000000	+2.25819349E+00	+5.67481549E+00	+1.92179952E+00	+2.84396992E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
400.000000	+2.23580623E+00	+5.70199458E+00	+1.93620271E+00	+2.66824797E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
405.000000	+2.21758523E+00	+5.72659831E+00	+1.94848200E+00	+1.99947093E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
410.000000	+2.19121827E+00	+5.72740956E+00	+1.95619742E+00	+9.72682620E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
415.000000	+2.15445087E+00	+5.69776205E+00	+1.95820883E+00	-4.25091093E-05	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
420.000000	+2.11604048E+00	+5.65072888E+00	+1.95577233E+00	-4.46491006E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
425.000000	+2.08660772E+00	+5.61413359E+00	+1.95374392E+00	+2.95866313E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
430.000000	+2.06802021E+00	+5.61318205E+00	+1.95873099E+00	+1.74382820E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
435.000000	+2.05396236E+00	+5.64354170E+00	+1.97118220E+00	+2.80791504E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
440.000000	+2.03254496E+00	+5.67866268E+00	+1.98681014E+00	+2.84632922E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
445.000000	+2.00462277E+00	+5.69784132E+00	+1.99964549E+00	+2.16646220E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
450.000000	+1.97719358E+00	+5.70316494E+00	+2.00847477E+00	+1.71896866E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
455.000000	+1.95173927E+00	+5.70899188E+00	+2.01683518E+00	+1.88407096E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
460.000000	+1.92296261E+00	+5.71979939E+00	+2.02731548E+00	+2.11748991E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
465.000000	+1.88754011E+00	+5.72520047E+00	+2.03801008E+00	+1.87133879E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
470.000000	+1.85137345E+00	+5.71993089E+00	+2.04602886E+00	+1.35950744E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
475.000000	+1.82019025E+00	+5.71038015E+00	+2.05160515E+00	+1.05531745E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
480.000000	+1.79981027E+00	+5.70940945E+00	+2.05658204E+00	+1.07680790E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
485.000000	+1.78676909E+00	+5.71907521E+00	+2.06237323E+00	+1.12667261E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
490.000000	+1.77323637E+00	+5.72713300E+00	+2.06784876E+00	+9.03970633E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
495.000000	+1.75440047E+00	+5.72241464E+00	+2.07141294E+00	+5.21699596E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
125.000000	+2.10978083E+00	+2.70324007E+00	+1.71360426E-01	+2.31946435E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
127.500000	+2.07217168E+00	+2.66969732E+00	+1.78189102E-01	+3.14347626E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
130.000000	+2.04483060E+00	+2.64769115E+00	+1.87077807E-01	+3.97084966E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
132.500000	+2.02726073E+00	+2.63676835E+00	+1.98043350E-01	+4.80385294E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
135.000000	+2.01889550E+00	+2.63641162E+00	+2.11097072E-01	+5.65076951E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
137.500000	+2.01908717E+00	+2.64606131E+00	+2.26297198E-01	+6.48480512E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
140.000000	+2.02736280E+00	+2.66522942E+00	+2.43521098E-01	+7.26319317E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
142.500000	+2.04318446E+00	+2.69334627E+00	+2.62613164E-01	+7.93626723E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
145.000000	+2.06608874E+00	+2.72977566E+00	+2.83202434E-01	+8.56433448E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
147.500000	+2.09538589E+00	+2.77399341E+00	+3.05434836E-01	+9.20614045E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
150.000000	+2.13053330E+00	+2.82548423E+00	+3.29233136E-01	+9.76215970E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
152.500000	+2.17101223E+00	+2.88356483E+00	+3.54245635E-01	+1.02550819E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
155.000000	+2.21607244E+00	+2.94758665E+00	+3.80508546E-01	+1.07672457E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
157.500000	+2.26516667E+00	+3.01713180E+00	+4.08081863E-01	+1.13298393E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
160.000000	+2.31759963E+00	+3.09174978E+00	+4.37157742E-01	+1.19619504E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
162.500000	+2.37247741E+00	+3.17078958E+00	+4.67891615E-01	+1.25731781E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
165.000000	+2.42915451E+00	+3.25353463E+00	+5.00023633E-01	+1.30610152E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
167.500000	+2.48734375E+00	+3.33952973E+00	+5.33196691E-01	+1.34485594E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
170.000000	+2.54674472E+00	+3.42846470E+00	+5.67266430E-01	+1.36847158E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
172.500000	+2.60720969E+00	+3.51974645E+00	+6.01620271E-01	+1.36191770E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
175.000000	+2.66864517E+00	+3.61249815E+00	+6.35362315E-01	+1.33150829E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
177.500000	+2.73047880E+00	+3.70583602E+00	+6.68195685E-01	+1.30287887E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
180.000000	+2.79174888E+00	+3.79913510E+00	+7.00506258E-01	+1.28879178E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
182.500000	+2.85190377E+00	+3.89218189E+00	+7.32635274E-01	+1.28912776E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
185.000000	+2.91043027E+00	+3.98488732E+00	+7.64962646E-01	+1.29526428E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
187.500000	+2.96707111E+00	+4.07695045E+00	+7.97398488E-01	+1.29131737E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
190.000000	+3.02187688E+00	+4.16799574E+00	+8.29528515E-01	+1.27654955E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
192.500000	+3.07471066E+00	+4.25774048E+00	+8.61225966E-01	+1.26249899E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
195.000000	+3.12512389E+00	+4.34592377E+00	+8.92653464E-01	+1.24588777E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
197.500000	+3.17330397E+00	+4.43237375E+00	+9.23520354E-01	+1.21809429E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
200.000000	+3.21969051E+00	+4.51715374E+00	+9.53558178E-01	+1.18615560E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
202.500000	+3.26421720E+00	+4.60021837E+00	+9.82828134E-01	+1.15724897E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
205.000000	+3.30618392E+00	+4.68093605E+00	+1.01142063E+00	+1.12897754E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
207.500000	+3.34481491E+00	+4.75840104E+00	+1.03927701E+00	+1.09503831E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
210.000000	+3.38014653E+00	+4.83226770E+00	+1.06617254E+00	+1.06033981E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
212.500000	+3.41228942E+00	+4.90284187E+00	+1.09229400E+00	+1.04189551E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
215.000000	+3.44062584E+00	+4.97040003E+00	+1.11826732E+00	+1.04087701E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
217.500000	+3.46476589E+00	+5.03494653E+00	+1.14433785E+00	+1.04057238E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
220.000000	+3.48531690E+00	+5.09679004E+00	+1.17029594E+00	+1.03111112E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
222.500000	+3.50339132E+00	+5.15664657E+00	+1.19589341E+00	+1.01450017E-02	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
225.000000	+3.51951058E+00	+5.21483439E+00	+1.22102095E+00	+9.92273685E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
227.500000	+3.53354397E+00	+5.27089214E+00	+1.24550709E+00	+9.61754581E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
230.000000	+3.54523559E+00	+5.32407564E+00	+1.26910867E+00	+9.18775245E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
232.500000	+3.55480171E+00	+5.37382313E+00	+1.29144585E+00	+8.63551408E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
235.000000	+3.56246327E+00	+5.41979159E+00	+1.31228624E+00	+8.09835105E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
237.500000	+3.56768571E+00	+5.46187405E+00	+1.33193761E+00	+7.76725902E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
240.000000	+3.56935636E+00	+5.50023540E+00	+1.35112254E+00	+7.67296046E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
242.500000	+3.56683302E+00	+5.53510350E+00	+1.37030241E+00	+7.64401417E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
245.000000	+3.56043324E+00	+5.56653904E+00	+1.38934261E+00	+7.49183379E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
247.500000	+3.55115927E+00	+5.59455787E+00	+1.40776158E+00	+7.24334212E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
62.500000	+7.08372029E+00	+7.64620673E+00	+1.17758938E-01	+5.43096904E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
63.750000	+6.91962792E+00	+7.48583472E+00	+1.24351292E-01	+5.11679617E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
65.000000	+6.75598914E+00	+7.32571712E+00	+1.30550929E-01	+4.78134963E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
66.250000	+6.59317648E+00	+7.16619198E+00	+1.36304666E-01	+4.39639555E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
67.500000	+6.43154265E+00	+7.00756705E+00	+1.41541918E-01	+3.96442393E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
68.750000	+6.27139862E+00	+6.85012154E+00	+1.46215726E-01	+3.51316149E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
70.000000	+6.11300151E+00	+6.69410735E+00	+1.50324822E-01	+3.08409426E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
71.250000	+5.95654817E+00	+6.53975043E+00	+1.53925961E-01	+2.71170525E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
72.500000	+5.80219760E+00	+6.38725630E+00	+1.57104085E-01	+2.40870055E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
73.750000	+5.65009131E+00	+6.23681607E+00	+1.59947713E-01	+2.17008699E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
75.000000	+5.50036693E+00	+6.08860832E+00	+1.62529302E-01	+1.97568595E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
76.250000	+5.35316468E+00	+5.94279456E+00	+1.64886928E-01	+1.80181526E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
77.500000	+5.20861773E+00	+5.79951486E+00	+1.67033840E-01	+1.62630338E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
78.750000	+5.06685775E+00	+5.65888981E+00	+1.68952686E-01	+1.43071891E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
80.000000	+4.92801131E+00	+5.52102574E+00	+1.70610638E-01	+1.20291605E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
81.250000	+4.79220452E+00	+5.38601967E+00	+1.71959976E-01	+9.30911083E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
82.500000	+4.65956234E+00	+5.25395849E+00	+1.72937915E-01	+6.24489202E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
83.750000	+4.53016917E+00	+5.12491212E+00	+1.73521199E-01	+3.19624971E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
85.000000	+4.40405915E+00	+4.99893045E+00	+1.73736978E-01	+3.62252942E-05	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
86.250000	+4.28125141E+00	+4.87604822E+00	+1.73611762E-01	-2.23830977E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
87.500000	+4.16175505E+00	+4.75629356E+00	+1.73177400E-01	-4.40986206E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
88.750000	+4.04555534E+00	+4.63969677E+00	+1.72509297E-01	-5.93001975E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
90.000000	+3.93263815E+00	+4.52629591E+00	+1.71694895E-01	-6.91800881E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
91.250000	+3.82302008E+00	+4.41613483E+00	+1.70779795E-01	-7.65986953E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
92.500000	+3.71673323E+00	+4.30925524E+00	+1.69779928E-01	-8.22040589E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
93.750000	+3.61379189E+00	+4.20568898E+00	+1.68724693E-01	-8.47368314E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
95.000000	+3.51418680E+00	+4.10545493E+00	+1.67661507E-01	-8.35902643E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
96.250000	+3.41789928E+00	+4.00856075E+00	+1.66634937E-01	-7.92522641E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
97.500000	+3.32490984E+00	+3.91500764E+00	+1.65680201E-01	-7.25029887E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
98.750000	+3.23520571E+00	+3.82479753E+00	+1.64822362E-01	-6.47632333E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
100.000000	+3.14879643E+00	+3.73793960E+00	+1.64061120E-01	-5.84001903E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
101.250000	+3.06571967E+00	+3.65445131E+00	+1.63362357E-01	-5.51938884E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
102.500000	+2.98602391E+00	+3.57435470E+00	+1.62681272E-01	-5.42635795E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
103.750000	+2.90973730E+00	+3.49767081E+00	+1.62005768E-01	-5.26007919E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
105.000000	+2.83685614E+00	+3.42441378E+00	+1.61366253E-01	-4.80461361E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
106.250000	+2.76735981E+00	+3.35458754E+00	+1.60804614E-01	-4.15907225E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
107.500000	+2.70123914E+00	+3.28818617E+00	+1.60326485E-01	-3.63954292E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
108.750000	+2.63849937E+00	+3.22519304E+00	+1.59894728E-01	-3.39149089E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
110.000000	+2.57913138E+00	+3.16558097E+00	+1.59478612E-01	-3.20304316E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
111.250000	+2.52309267E+00	+3.10931673E+00	+1.59093968E-01	-2.59568410E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
112.500000	+2.47029819E+00	+3.05636734E+00	+1.58829691E-01	-1.16582933E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
113.750000	+2.42064911E+00	+3.00670233E+00	+1.58802510E-01	+1.04352283E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
115.000000	+2.37406951E+00	+2.96029157E+00	+1.59090572E-01	+3.65392195E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
116.250000	+2.33051776E+00	+2.91710657E+00	+1.59715991E-01	+6.18516248E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
117.500000	+2.28999457E+00	+2.87712381E+00	+1.60636862E-01	+8.26542141E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
118.750000	+2.25252081E+00	+2.84032298E+00	+1.61782346E-01	+9.93942748E-04	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
120.000000	+2.21809285E+00	+2.80668283E+00	+1.63121719E-01	+1.15799660E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
121.250000	+2.18667373E+00	+2.77618005E+00	+1.64677338E-01	+1.35427141E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
122.500000	+2.15820444E+00	+2.74879058E+00	+1.66507398E-01	+1.61060554E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
123.750000	+2.13260386E+00	+2.72448862E+00	+1.68703852E-01	+1.90372076E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
31.250000	+9.98157695E+00	+1.04152000E+01	-1.42432575E-01	+6.36543619E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
31.875000	+9.96863463E+00	+1.04040194E+01	-1.38377850E-01	+6.60968421E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
32.500000	+9.95349616E+00	+1.03907167E+01	-1.34170470E-01	+6.85616944E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
33.125000	+9.93613586E+00	+1.03752680E+01	-1.29807638E-01	+7.10612537E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
33.750000	+9.91653184E+00	+1.03576533E+01	-1.25287813E-01	+7.35744276E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
34.375000	+9.89466632E+00	+1.03378557E+01	-1.20610835E-01	+7.60788843E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
35.000000	+9.87052594E+00	+1.03158624E+01	-1.15777952E-01	+7.85536094E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
35.625000	+9.84410193E+00	+1.02916646E+01	-1.10791633E-01	+8.09779418E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
36.250000	+9.81539043E+00	+1.02652576E+01	-1.05655710E-01	+8.33255434E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
36.875000	+9.78439285E+00	+1.02366415E+01	-1.00375940E-01	+8.55673264E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
37.500000	+9.75111592E+00	+1.02058207E+01	-9.49597939E-02	+8.76851438E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
38.125000	+9.71557124E+00	+1.01728041E+01	-8.94152975E-02	+8.96732689E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
38.750000	+9.67777523E+00	+1.01376055E+01	-8.37506353E-02	+9.15205576E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
39.375000	+9.63774964E+00	+1.01002433E+01	-7.79752278E-02	+9.31986433E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
40.000000	+9.59552197E+00	+1.00607405E+01	-7.21008049E-02	+9.46749606E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
40.625000	+9.55112501E+00	+1.00191245E+01	-6.61408577E-02	+9.59368260E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
41.250000	+9.50459586E+00	+9.97542694E+00	-6.01087016E-02	+9.69995851E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
41.875000	+9.45597503E+00	+9.92968355E+00	-5.40159096E-02	+9.78885804E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
42.500000	+9.40530658E+00	+9.88193418E+00	-4.78726291E-02	+9.86107290E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
43.125000	+9.35263882E+00	+9.83222256E+00	-4.16895685E-02	+9.91419080E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
43.750000	+9.29802498E+00	+9.78059605E+00	-3.54798906E-02	+9.94421114E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
44.375000	+9.24152285E+00	+9.72710516E+00	-2.92593045E-02	+9.94864004E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
45.000000	+9.18319353E+00	+9.67180323E+00	-2.30440905E-02	+9.92877963E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
45.625000	+9.12309973E+00	+9.61474613E+00	-1.68483300E-02	+9.88956183E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
46.250000	+9.06130476E+00	+9.55599212E+00	-1.06821382E-02	+9.83705936E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
46.875000	+8.99787249E+00	+9.49560166E+00	-4.55200579E-03	+9.77529071E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
47.500000	+8.93286824E+00	+9.43363732E+00	+1.53697514E-03	+9.70423482E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
48.125000	+8.86635989E+00	+9.37016343E+00	+7.57828774E-03	+9.62010330E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
48.750000	+8.79841852E+00	+9.30524576E+00	+1.35621043E-02	+9.51760084E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
49.375000	+8.72911799E+00	+9.23895108E+00	+1.94752888E-02	+9.39292702E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
50.000000	+8.65853368E+00	+9.17134673E+00	+2.53032630E-02	+9.24604817E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
50.625000	+8.58674070E+00	+9.10250040E+00	+3.10328490E-02	+9.08127231E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
51.250000	+8.51381240E+00	+9.03247986E+00	+3.66548534E-02	+8.90601954E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
51.875000	+8.43981948E+00	+8.96135296E+00	+4.21653734E-02	+8.72842107E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
52.500000	+8.36483015E+00	+8.88918753E+00	+4.75653798E-02	+8.55473012E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
53.125000	+8.28891094E+00	+8.81605132E+00	+5.28587861E-02	+8.38748460E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
53.750000	+8.21212804E+00	+8.74201189E+00	+5.80497355E-02	+8.22499942E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
54.375000	+8.13454844E+00	+8.66713643E+00	+6.31400354E-02	+8.06222925E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
55.000000	+8.05624059E+00	+8.59149149E+00	+6.81275221E-02	+7.89257331E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
55.625000	+7.97727432E+00	+8.51514268E+00	+7.30057520E-02	+7.70995864E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
56.250000	+7.89772011E+00	+8.43815440E+00	+7.77649704E-02	+7.51062019E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
56.875000	+7.81764787E+00	+8.36058967E+00	+8.23940272E-02	+7.29416750E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
57.500000	+7.73712559E+00	+8.28250994E+00	+8.68826797E-02	+7.06375040E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
58.125000	+7.65621810E+00	+8.20397513E+00	+9.12237152E-02	+6.82540579E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
58.750000	+7.57498624E+00	+8.12504359E+00	+9.54144370E-02	+6.58673690E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
59.375000	+7.49348657E+00	+8.04577213E+00	+9.94571364E-02	+6.35532146E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
60.000000	+7.41177165E+00	+7.96621614E+00	+1.03358589E-01	+6.13727357E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
60.625000	+7.32989083E+00	+7.88642960E+00	+1.07128728E-01	+5.93615024E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
61.250000	+7.24789130E+00	+7.80646517E+00	+1.10778777E-01	+5.75251647E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
61.875000	+7.16581916E+00	+7.72637422E+00	+1.14319374E-01	+5.57739495E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
15.625000	+9.70983932E+00	+1.01150295E+01	-2.10251623E-01	+3.21924556E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
15.937500	+9.72381931E+00	+1.01294179E+01	-2.09244061E-01	+3.22915053E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
16.250000	+9.73758142E+00	+1.01435902E+01	-2.08233404E-01	+3.24031794E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
16.562500	+9.75111480E+00	+1.01575357E+01	-2.07218863E-01	+3.25400932E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
16.875000	+9.76440897E+00	+1.01712443E+01	-2.06199648E-01	+3.27021732E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
17.187500	+9.77745377E+00	+1.01847062E+01	-2.05174977E-01	+3.28892448E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
17.500000	+9.79023934E+00	+1.01979118E+01	-2.04144071E-01	+3.31010478E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
17.812500	+9.80275612E+00	+1.02108519E+01	-2.03106161E-01	+3.33372507E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
18.125000	+9.81499482E+00	+1.02235176E+01	-2.02060492E-01	+3.35974621E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
18.437500	+9.82694643E+00	+1.02359001E+01	-2.01006320E-01	+3.38812419E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
18.750000	+9.83860217E+00	+1.02479909E+01	-1.99942915E-01	+3.41881135E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
19.062500	+9.84995352E+00	+1.02597819E+01	-1.98869563E-01	+3.45175753E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
19.375000	+9.86099217E+00	+1.02712651E+01	-1.97785566E-01	+3.48691100E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
19.687500	+9.87171002E+00	+1.02824325E+01	-1.96690243E-01	+3.52421940E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
20.000000	+9.88209919E+00	+1.02932768E+01	-1.95582929E-01	+3.56363100E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
20.312500	+9.89215198E+00	+1.03037903E+01	-1.94462974E-01	+3.60509581E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
20.625000	+9.90186086E+00	+1.03139659E+01	-1.93329744E-01	+3.64856659E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
20.937500	+9.91121850E+00	+1.03237966E+01	-1.92182620E-01	+3.69399990E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
21.250000	+9.92021769E+00	+1.03332753E+01	-1.91020994E-01	+3.74135734E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
21.562500	+9.92885142E+00	+1.03423954E+01	-1.89844272E-01	+3.79060654E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
21.875000	+9.93711278E+00	+1.03511501E+01	-1.88651865E-01	+3.84172212E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
22.187500	+9.94499501E+00	+1.03595331E+01	-1.87443195E-01	+3.89468636E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
22.500000	+9.95249147E+00	+1.03675379E+01	-1.86217686E-01	+3.94949002E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
22.812500	+9.95959566E+00	+1.03751583E+01	-1.84974764E-01	+4.00613289E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
23.125000	+9.96630115E+00	+1.03823881E+01	-1.83713853E-01	+4.06462390E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
23.437500	+9.97260164E+00	+1.03892213E+01	-1.82434374E-01	+4.12498121E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
23.750000	+9.97849092E+00	+1.03956520E+01	-1.81135740E-01	+4.18723208E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
24.062500	+9.98396285E+00	+1.04016742E+01	-1.79817354E-01	+4.25141250E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
24.375000	+9.98901138E+00	+1.04072824E+01	-1.78478607E-01	+4.31756635E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
24.687500	+9.99363056E+00	+1.04124707E+01	-1.77118875E-01	+4.38574449E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
25.000000	+9.99781447E+00	+1.04172335E+01	-1.75737517E-01	+4.45600368E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
25.312500	+1.00015573E+01	+1.04215655E+01	-1.74333873E-01	+4.52840535E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
25.625000	+1.00048532E+01	+1.04254610E+01	-1.72907264E-01	+4.60301391E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
25.937500	+1.00076966E+01	+1.04289149E+01	-1.71456989E-01	+4.67989512E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
26.250000	+1.00100818E+01	+1.04319216E+01	-1.69982329E-01	+4.75911469E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
26.562500	+1.00120031E+01	+1.04344761E+01	-1.68482542E-01	+4.84073624E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
26.875000	+1.00134551E+01	+1.04365731E+01	-1.66956869E-01	+4.92481861E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
27.187500	+1.00144322E+01	+1.04382076E+01	-1.65404531E-01	+5.01141342E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
27.500000	+1.00149292E+01	+1.04393746E+01	-1.63824736E-01	+5.10056441E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
27.812500	+1.00149405E+01	+1.04400690E+01	-1.62216678E-01	+5.19230720E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
28.125000	+1.00144611E+01	+1.04402861E+01	-1.60579544E-01	+5.28666651E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
28.437500	+1.00134856E+01	+1.04400211E+01	-1.58912511E-01	+5.38365125E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
28.750000	+1.00120090E+01	+1.04392692E+01	-1.57214761E-01	+5.48325198E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
29.062500	+1.00100262E+01	+1.04380260E+01	-1.55485479E-01	+5.58544324E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
29.375000	+1.00075324E+01	+1.04362868E+01	-1.53723859E-01	+5.69018709E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
29.687500	+1.00045227E+01	+1.04340473E+01	-1.51929112E-01	+5.79743123E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
30.000000	+1.00009925E+01	+1.04313032E+01	-1.50100465E-01	+5.90710142E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
30.312500	+9.99693709E+00	+1.04280504E+01	-1.48237174E-01	+6.01909539E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
30.625000	+9.99235220E+00	+1.04242848E+01	-1.46338530E-01	+6.13328550E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
30.937500	+9.98723352E+00	+1.04200026E+01	-1.44403870E-01	+6.24853908E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
7.812500	+9.33045006E+00	+9.72533911E+00	-2.36003271E-01	+3.34266938E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
7.968750	+9.33768041E+00	+9.73277608E+00	-2.35480154E-01	+3.35323355E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
8.125000	+9.34496873E+00	+9.74027179E+00	-2.34955386E-01	+3.36289959E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
8.281250	+9.35231182E+00	+9.74782292E+00	-2.34429248E-01	+3.37082187E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
8.437500	+9.35970649E+00	+9.75542618E+00	-2.33902004E-01	+3.37710512E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
8.593750	+9.36714963E+00	+9.76307835E+00	-2.33373902E-01	+3.38185307E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
8.750000	+9.37463814E+00	+9.77077626E+00	-2.32845175E-01	+3.38516811E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
8.906250	+9.38216899E+00	+9.77851677E+00	-2.32316037E-01	+3.38715100E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
9.062500	+9.38973916E+00	+9.78629681E+00	-2.31786690E-01	+3.38790052E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
9.218750	+9.39734572E+00	+9.79411334E+00	-2.31257319E-01	+3.38751332E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
9.375000	+9.40498573E+00	+9.80196339E+00	-2.30728092E-01	+3.38608371E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
9.531250	+9.41265635E+00	+9.80984403E+00	-2.30199167E-01	+3.38370354E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
9.687500	+9.42035473E+00	+9.81775238E+00	-2.29670685E-01	+3.38046217E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
9.843750	+9.42807811E+00	+9.82568561E+00	-2.29142773E-01	+3.37644628E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
10.000000	+9.43582375E+00	+9.83364093E+00	-2.28615546E-01	+3.37173990E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
10.156250	+9.44358896E+00	+9.84161563E+00	-2.28089104E-01	+3.36642420E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
10.312500	+9.45137110E+00	+9.84960700E+00	-2.27563538E-01	+3.36057749E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
10.468750	+9.45916755E+00	+9.85761244E+00	-2.27038924E-01	+3.35427508E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
10.625000	+9.46697577E+00	+9.86562933E+00	-2.26515327E-01	+3.34758927E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
10.781250	+9.47479324E+00	+9.87365516E+00	-2.25992802E-01	+3.34058934E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
10.937500	+9.48261749E+00	+9.88168743E+00	-2.25471393E-01	+3.33334153E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
11.093750	+9.49044608E+00	+9.88972370E+00	-2.24951133E-01	+3.32590913E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
11.250000	+9.49827662E+00	+9.89776156E+00	-2.24432046E-01	+3.31835249E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
11.406250	+9.50610678E+00	+9.90579866E+00	-2.23914148E-01	+3.31072905E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
11.562500	+9.51393425E+00	+9.91383271E+00	-2.23397443E-01	+3.30309339E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
11.718750	+9.52175676E+00	+9.92186142E+00	-2.22881931E-01	+3.29549727E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
11.875000	+9.52957208E+00	+9.92988258E+00	-2.22367600E-01	+3.28798967E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
12.031250	+9.53737804E+00	+9.93789402E+00	-2.21854434E-01	+3.28061688E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
12.187500	+9.54517248E+00	+9.94589358E+00	-2.21342408E-01	+3.27342256E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
12.343750	+9.55295329E+00	+9.95387918E+00	-2.20831490E-01	+3.26644783E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
12.500000	+9.56071841E+00	+9.96184877E+00	-2.20321643E-01	+3.25973132E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
12.656250	+9.56846580E+00	+9.96980031E+00	-2.19812824E-01	+3.25330924E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
12.812500	+9.57619346E+00	+9.97773183E+00	-2.19304984E-01	+3.24721543E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
12.968750	+9.58389942E+00	+9.98564140E+00	-2.18798069E-01	+3.24148145E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
13.125000	+9.59158177E+00	+9.99352710E+00	-2.18292021E-01	+3.23613662E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
13.281250	+9.59923861E+00	+1.00013871E+01	-2.17786776E-01	+3.23120813E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
13.437500	+9.60686807E+00	+1.00092195E+01	-2.17282268E-01	+3.22672116E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
13.593750	+9.61446834E+00	+1.00170225E+01	-2.16778426E-01	+3.22269894E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
13.750000	+9.62203761E+00	+1.00247944E+01	-2.16275175E-01	+3.21916285E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
13.906250	+9.62957413E+00	+1.00325335E+01	-2.15772437E-01	+3.21613246E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
14.062500	+9.63707615E+00	+1.00402379E+01	-2.15270133E-01	+3.21362564E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
14.218750	+9.64454199E+00	+1.00479062E+01	-2.14768179E-01	+3.21165859E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
14.375000	+9.65196996E+00	+1.00555366E+01	-2.14266490E-01	+3.21024590E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
14.531250	+9.65935843E+00	+1.00631275E+01	-2.13764978E-01	+3.20940067E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
14.687500	+9.66670577E+00	+1.00706774E+01	-2.13263552E-01	+3.20913455E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
14.843750	+9.67401041E+00	+1.00781846E+01	-2.12762123E-01	+3.20945784E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
15.000000	+9.68127079E+00	+1.00856477E+01	-2.12260597E-01	+3.21037958E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
15.156250	+9.68848536E+00	+1.00930652E+01	-2.11758879E-01	+3.21190755E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
15.312500	+9.69565262E+00	+1.01004357E+01	-2.11256876E-01	+3.21404839E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
15.468750	+9.70277109E+00	+1.01077575E+01	-2.10754489E-01	+3.21649718E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.906250	+9.17858548E+00	+9.56899012E+00	-2.47424354E-01	+2.20497866E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.984375	+9.18089275E+00	+9.57136527E+00	-2.47250514E-01	+2.24530930E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
4.062500	+9.18323698E+00	+9.57377861E+00	-2.47073524E-01	+2.28531129E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
4.140625	+9.18561771E+00	+9.57622968E+00	-2.46893434E-01	+2.32464730E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
4.218750	+9.18803453E+00	+9.57871804E+00	-2.46710298E-01	+2.36330063E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
4.296875	+9.19048698E+00	+9.58124322E+00	-2.46524169E-01	+2.40125601E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
4.375000	+9.19297463E+00	+9.58380475E+00	-2.46335102E-01	+2.43849952E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
4.453125	+9.19549704E+00	+9.58640219E+00	-2.46143153E-01	+2.47501859E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
4.531250	+9.19805376E+00	+9.58903505E+00	-2.45948380E-01	+2.51080190E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
4.609375	+9.20064434E+00	+9.59170287E+00	-2.45750840E-01	+2.54583938E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
4.687500	+9.20326834E+00	+9.59440519E+00	-2.45550593E-01	+2.58012215E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
4.765625	+9.20592530E+00	+9.59714153E+00	-2.45347696E-01	+2.61364245E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
4.843750	+9.20861479E+00	+9.59991141E+00	-2.45142211E-01	+2.64639366E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
4.921875	+9.21133634E+00	+9.60271436E+00	-2.44934197E-01	+2.67837022E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
5.000000	+9.21408950E+00	+9.60554991E+00	-2.44723716E-01	+2.70956760E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
5.078125	+9.21687383E+00	+9.60841758E+00	-2.44510827E-01	+2.73998230E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
5.156250	+9.21968886E+00	+9.61131689E+00	-2.44295593E-01	+2.76961178E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
5.234375	+9.22253414E+00	+9.61424737E+00	-2.44078075E-01	+2.79845445E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
5.312500	+9.22540922E+00	+9.61720853E+00	-2.43858335E-01	+2.82650968E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
5.390625	+9.22831364E+00	+9.62019990E+00	-2.43636433E-01	+2.85377771E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
5.468750	+9.23124695E+00	+9.62322101E+00	-2.43412432E-01	+2.88025967E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
5.546875	+9.23420869E+00	+9.62627136E+00	-2.43186393E-01	+2.90595754E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
5.625000	+9.23719840E+00	+9.62935048E+00	-2.42958376E-01	+2.93087414E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
5.703125	+9.24021565E+00	+9.63245791E+00	-2.42728444E-01	+2.95501307E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
5.781250	+9.24325996E+00	+9.63559314E+00	-2.42496655E-01	+2.97837872E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
5.859375	+9.24633089E+00	+9.63875572E+00	-2.42263072E-01	+3.00097618E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
5.937500	+9.24942798E+00	+9.64194517E+00	-2.42027753E-01	+3.02281128E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
6.015625	+9.25255078E+00	+9.64516101E+00	-2.41790758E-01	+3.04389049E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
6.093750	+9.25569884E+00	+9.64840276E+00	-2.41552145E-01	+3.06422092E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
6.171875	+9.25887171E+00	+9.65166996E+00	-2.41311973E-01	+3.08381026E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
6.250000	+9.26206894E+00	+9.65496213E+00	-2.41070300E-01	+3.10266675E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
6.328125	+9.26529008E+00	+9.65827880E+00	-2.40827182E-01	+3.12079913E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
6.406250	+9.26853469E+00	+9.66161951E+00	-2.40582675E-01	+3.13821662E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
6.484375	+9.27180231E+00	+9.66498378E+00	-2.40336835E-01	+3.15492887E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
6.562500	+9.27509251E+00	+9.66837116E+00	-2.40089717E-01	+3.17094591E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
6.640625	+9.27840485E+00	+9.67178117E+00	-2.39841375E-01	+3.18627816E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
6.718750	+9.28173887E+00	+9.67521336E+00	-2.39591861E-01	+3.20093632E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
6.796875	+9.28509415E+00	+9.67866727E+00	-2.39341229E-01	+3.21493146E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
6.875000	+9.28847024E+00	+9.68214243E+00	-2.39089528E-01	+3.22827487E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
6.953125	+9.29186671E+00	+9.68563840E+00	-2.38836811E-01	+3.24097810E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
7.031250	+9.29528312E+00	+9.68915472E+00	-2.38583125E-01	+3.25305296E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
7.109375	+9.29871904E+00	+9.69269094E+00	-2.38328521E-01	+3.26451144E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
7.187500	+9.30217405E+00	+9.69624661E+00	-2.38073045E-01	+3.27536575E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
7.265625	+9.30564770E+00	+9.69982128E+00	-2.37816745E-01	+3.28562824E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
7.343750	+9.30913959E+00	+9.70341451E+00	-2.37559666E-01	+3.29531145E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
7.421875	+9.31264928E+00	+9.70702586E+00	-2.37301853E-01	+3.30442805E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
7.500000	+9.31617634E+00	+9.71065489E+00	-2.37043349E-01	+3.31299081E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
7.578125	+9.31972037E+00	+9.71430116E+00	-2.36784198E-01	+3.32101265E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
7.656250	+9.32328095E+00	+9.71796424E+00	-2.36524441E-01	+3.32850655E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
7.734375	+9.32685765E+00	+9.72164370E+00	-2.36264119E-01	+3.33573974E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
1.953125	+9.13410346E+00	+9.52325580E+00	-2.50637212E-01	+1.05904631E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
1.992188	+9.13472478E+00	+9.52389340E+00	-2.50595383E-01	+1.08262429E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.031250	+9.13535773E+00	+9.52454299E+00	-2.50552632E-01	+1.10622580E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.070312	+9.13600227E+00	+9.52520452E+00	-2.50508959E-01	+1.12987205E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.109375	+9.13665836E+00	+9.52587798E+00	-2.50464361E-01	+1.15355833E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.148438	+9.13732597E+00	+9.52656330E+00	-2.50418837E-01	+1.17727989E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.187500	+9.13800506E+00	+9.52726047E+00	-2.50372386E-01	+1.20103197E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.226562	+9.13869558E+00	+9.52796944E+00	-2.50325006E-01	+1.22480974E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.265625	+9.13939750E+00	+9.52869016E+00	-2.50276698E-01	+1.24860838E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.304688	+9.14011079E+00	+9.52942261E+00	-2.50227459E-01	+1.27242303E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.343750	+9.14083538E+00	+9.53016674E+00	-2.50177289E-01	+1.29624881E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.382812	+9.14157126E+00	+9.53092252E+00	-2.50126189E-01	+1.32008084E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.421875	+9.14231837E+00	+9.53168989E+00	-2.50074158E-01	+1.34391424E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.460938	+9.14307668E+00	+9.53246881E+00	-2.50021196E-01	+1.36774410E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.500000	+9.14384613E+00	+9.53325926E+00	-2.49967303E-01	+1.39156555E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.539062	+9.14462670E+00	+9.53406117E+00	-2.49912480E-01	+1.41537370E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.578125	+9.14541833E+00	+9.53487451E+00	-2.49856727E-01	+1.43916367E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.617188	+9.14622098E+00	+9.53569924E+00	-2.49800045E-01	+1.46293060E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.656250	+9.14703461E+00	+9.53653531E+00	-2.49742436E-01	+1.48666964E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.695312	+9.14785917E+00	+9.53738267E+00	-2.49683899E-01	+1.51037595E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.734375	+9.14869463E+00	+9.53824129E+00	-2.49624438E-01	+1.53404475E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.773438	+9.14954092E+00	+9.53911111E+00	-2.49564052E-01	+1.55767124E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.812500	+9.15039802E+00	+9.53999209E+00	-2.49502744E-01	+1.58125069E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.851562	+9.15126587E+00	+9.54088418E+00	-2.49440517E-01	+1.60477837E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.890625	+9.15214442E+00	+9.54178734E+00	-2.49377371E-01	+1.62824961E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.929688	+9.15303363E+00	+9.54270151E+00	-2.49313310E-01	+1.65165977E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.968750	+9.15393346E+00	+9.54362666E+00	-2.49248335E-01	+1.67500426E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.007812	+9.15484385E+00	+9.54456273E+00	-2.49182450E-01	+1.69827853E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.046875	+9.15576476E+00	+9.54550967E+00	-2.49115657E-01	+1.72147810E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.085938	+9.15669614E+00	+9.54646743E+00	-2.49047960E-01	+1.74459852E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.125000	+9.15763794E+00	+9.54743597E+00	-2.48979360E-01	+1.76763543E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.164062	+9.15859011E+00	+9.54841523E+00	-2.48909863E-01	+1.79058448E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.203125	+9.15955261E+00	+9.54940517E+00	-2.48839471E-01	+1.81344145E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.242188	+9.16052538E+00	+9.55040573E+00	-2.48768188E-01	+1.83620214E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.281250	+9.16150837E+00	+9.55141687E+00	-2.48696018E-01	+1.85886245E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.320312	+9.16250154E+00	+9.55243852E+00	-2.48622964E-01	+1.88141833E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.359375	+9.16350484E+00	+9.55347065E+00	-2.48549032E-01	+1.90386583E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.398438	+9.16451821E+00	+9.55451320E+00	-2.48474225E-01	+1.92620108E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.437500	+9.16554161E+00	+9.55556611E+00	-2.48398547E-01	+1.94842027E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.476562	+9.16657498E+00	+9.55662933E+00	-2.48322004E-01	+1.97051969E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.515625	+9.16761827E+00	+9.55770281E+00	-2.48244601E-01	+1.99249573E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.554688	+9.16867143E+00	+9.55878650E+00	-2.48166341E-01	+2.01434485E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.593750	+9.16973441E+00	+9.55988035E+00	-2.48087230E-01	+2.03606360E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.632812	+9.17080716E+00	+9.56098429E+00	-2.48007273E-01	+2.05764863E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.671875	+9.17188962E+00	+9.56209828E+00	-2.47926476E-01	+2.07909669E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.710938	+9.17298175E+00	+9.56322227E+00	-2.47844844E-01	+2.10040461E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.750000	+9.17408349E+00	+9.56435618E+00	-2.47762382E-01	+2.12156932E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.789062	+9.17519478E+00	+9.56549998E+00	-2.47679096E-01	+2.14258785E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.828125	+9.17631558E+00	+9.56665361E+00	-2.47594992E-01	+2.16345731E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.867188	+9.17744583E+00	+9.56781701E+00	-2.47510076E-01	+2.18425154E-03	+6.59711953E+01	-2.28144875E-01	-2.89163609E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02


==> anc/otoc_to_plot_supersymmetric_M400_L1.4716_n175_beta2.0000.dat <==
100.000000	+4.59391400E+01	+5.23781552E+01	+2.55552279E+00	+1.40361905E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
102.000000	+4.60643342E+01	+5.26724036E+01	+2.58143873E+00	+1.18797443E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
104.000000	+4.61043961E+01	+5.28567731E+01	+2.60304177E+00	+1.04547847E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
106.000000	+4.60498293E+01	+5.29401022E+01	+2.62325787E+00	+1.01606836E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
108.000000	+4.59147497E+01	+5.29472150E+01	+2.64368451E+00	+1.01437511E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
110.000000	+4.57305617E+01	+5.29061568E+01	+2.66383287E+00	+1.02318160E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
112.000000	+4.55169438E+01	+5.28431997E+01	+2.68461177E+00	+1.03965554E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
114.000000	+4.53055832E+01	+5.27858759E+01	+2.70541909E+00	+1.04048028E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
116.000000	+4.51239439E+01	+5.27615469E+01	+2.72623098E+00	+1.01001490E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
118.000000	+4.49948286E+01	+5.27835173E+01	+2.74581969E+00	+9.10717851E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
120.000000	+4.49236885E+01	+5.28446493E+01	+2.76265970E+00	+7.48561166E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
122.000000	+4.48910964E+01	+5.29165241E+01	+2.77576214E+00	+6.52133184E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
124.000000	+4.48460272E+01	+5.29763273E+01	+2.78874502E+00	+6.77403146E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
126.000000	+4.47636919E+01	+5.30095505E+01	+2.80285826E+00	+7.48214094E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
128.000000	+4.46391821E+01	+5.30164883E+01	+2.81867359E+00	+8.31708962E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
130.000000	+4.44733447E+01	+5.29981437E+01	+2.83612662E+00	+8.73573171E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
132.000000	+4.42849968E+01	+5.29602051E+01	+2.85361651E+00	+9.02676251E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
134.000000	+4.40910751E+01	+5.29293039E+01	+2.87223367E+00	+8.39688737E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
136.000000	+4.39561158E+01	+5.29276517E+01	+2.88720406E+00	+6.98139162E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
138.000000	+4.38776063E+01	+5.29661261E+01	+2.90015924E+00	+6.14175257E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
140.000000	+4.38419936E+01	+5.30366629E+01	+2.91177107E+00	+5.91725340E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
142.000000	+4.38125928E+01	+5.31187949E+01	+2.92382825E+00	+6.46875561E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
144.000000	+4.37529538E+01	+5.31886401E+01	+2.93764610E+00	+7.09998306E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
146.000000	+4.36593610E+01	+5.32336473E+01	+2.95222818E+00	+7.77213136E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
148.000000	+4.35063090E+01	+5.32399442E+01	+2.96873462E+00	+8.52848335E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
150.000000	+4.32788249E+01	+5.31853629E+01	+2.98634212E+00	+8.49089749E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
152.000000	+4.30021484E+01	+5.30720509E+01	+3.00269821E+00	+7.67795096E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
154.000000	+4.26900628E+01	+5.29055686E+01	+3.01705392E+00	+6.96074566E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
156.000000	+4.23694082E+01	+5.27236266E+01	+3.03054119E+00	+6.84800263E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
158.000000	+4.20460181E+01	+5.25452148E+01	+3.04444593E+00	+7.16919614E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
160.000000	+4.17247079E+01	+5.23801505E+01	+3.05921798E+00	+7.40469802E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
162.000000	+4.14121263E+01	+5.22269477E+01	+3.07406472E+00	+7.31821873E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
164.000000	+4.11060381E+01	+5.20780063E+01	+3.08849085E+00	+7.26346990E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
166.000000	+4.07996048E+01	+5.19332477E+01	+3.10311860E+00	+7.09625471E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
168.000000	+4.05052736E+01	+5.17931435E+01	+3.11687587E+00	+6.40731848E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
170.000000	+4.02257273E+01	+5.16484055E+01	+3.12874788E+00	+5.73896592E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
172.000000	+3.99404477E+01	+5.14904375E+01	+3.13983174E+00	+5.19051577E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
174.000000	+3.96667300E+01	+5.13290456E+01	+3.14950994E+00	+4.84157428E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
176.000000	+3.94110688E+01	+5.11869191E+01	+3.15919803E+00	+5.08505179E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
178.000000	+3.91719199E+01	+5.10738784E+01	+3.16985015E+00	+5.27832859E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
180.000000	+3.89659490E+01	+5.09930698E+01	+3.18031135E+00	+5.33899054E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
182.000000	+3.88109619E+01	+5.09698317E+01	+3.19120611E+00	+5.35641182E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
184.000000	+3.87239094E+01	+5.10114994E+01	+3.20173699E+00	+4.98808658E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
186.000000	+3.86935757E+01	+5.10974799E+01	+3.21115846E+00	+4.23396823E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
188.000000	+3.87236910E+01	+5.12211543E+01	+3.21867287E+00	+3.67272028E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
190.000000	+3.87773792E+01	+5.13648527E+01	+3.22584934E+00	+3.64142543E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
192.000000	+3.88162937E+01	+5.14971235E+01	+3.23323857E+00	+4.15621437E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
194.000000	+3.88187674E+01	+5.16172551E+01	+3.24247419E+00	+5.15756617E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
196.000000	+3.87721342E+01	+5.17172901E+01	+3.25386883E+00	+5.98587915E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
198.000000	+3.86887463E+01	+5.17973729E+01	+3.26641771E+00	+6.56299853E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
50.000000	+1.96945079E+01	+2.27727006E+01	+1.81748979E+00	+7.43392141E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
51.000000	+1.94169922E+01	+2.25145189E+01	+1.82375114E+00	+5.08877090E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
52.000000	+1.92797943E+01	+2.23894753E+01	+1.82766734E+00	+3.13847444E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
53.000000	+1.92714120E+01	+2.23884429E+01	+1.83002809E+00	+2.14033160E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
54.000000	+1.93763301E+01	+2.24993511E+01	+1.83194800E+00	+2.42686064E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
55.000000	+1.95782888E+01	+2.27104857E+01	+1.83488181E+00	+3.48876643E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
56.000000	+1.98671974E+01	+2.30120856E+01	+1.83892553E+00	+4.85032865E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
57.000000	+2.02332952E+01	+2.33960242E+01	+1.84458247E+00	+6.19495641E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
58.000000	+2.06706027E+01	+2.38546982E+01	+1.85131544E+00	+7.51848970E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
59.000000	+2.11695797E+01	+2.43802260E+01	+1.85961945E+00	+8.77641540E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
60.000000	+2.17242718E+01	+2.49647506E+01	+1.86886828E+00	+1.01849245E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
61.000000	+2.23241522E+01	+2.56008695E+01	+1.87998930E+00	+1.15872475E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
62.000000	+2.29651855E+01	+2.62816377E+01	+1.89204277E+00	+1.31438410E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
63.000000	+2.36368498E+01	+2.70008466E+01	+1.90627698E+00	+1.52405091E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
64.000000	+2.43341040E+01	+2.77532014E+01	+1.92252379E+00	+1.63968424E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
65.000000	+2.50593505E+01	+2.85354940E+01	+1.93907066E+00	+1.76172011E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
66.000000	+2.58049054E+01	+2.93466202E+01	+1.95775819E+00	+1.73102912E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
67.000000	+2.65892278E+01	+3.01878249E+01	+1.97369124E+00	+1.64003887E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
68.000000	+2.74011920E+01	+3.10610041E+01	+1.99055897E+00	+1.63007654E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
69.000000	+2.82490782E+01	+3.19669284E+01	+2.00629278E+00	+1.36452643E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
70.000000	+2.91431475E+01	+3.29042131E+01	+2.01784950E+00	+1.31868022E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
71.000000	+3.00509965E+01	+3.38682043E+01	+2.03266638E+00	+1.45760129E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
72.000000	+3.09791772E+01	+3.48514992E+01	+2.04700152E+00	+1.44114166E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
73.000000	+3.19175744E+01	+3.58464058E+01	+2.06148921E+00	+1.51949419E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
74.000000	+3.28538464E+01	+3.68456543E+01	+2.07739141E+00	+1.68802456E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
75.000000	+3.37793790E+01	+3.78431141E+01	+2.09524970E+00	+1.81108042E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
76.000000	+3.46936051E+01	+3.88326532E+01	+2.11361301E+00	+1.85070816E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
77.000000	+3.55912043E+01	+3.98081736E+01	+2.13226387E+00	+1.91319131E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
78.000000	+3.64627338E+01	+4.07632267E+01	+2.15187684E+00	+2.04133517E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
79.000000	+3.72986835E+01	+4.16913805E+01	+2.17309057E+00	+2.15882219E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
80.000000	+3.80960270E+01	+4.25862668E+01	+2.19505328E+00	+2.20520052E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
81.000000	+3.88514820E+01	+4.34422503E+01	+2.21719458E+00	+2.19347421E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
82.000000	+3.95633986E+01	+4.42550076E+01	+2.23892277E+00	+2.18325269E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
83.000000	+4.02258273E+01	+4.50214926E+01	+2.26085964E+00	+2.17452364E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
84.000000	+4.08403423E+01	+4.57404935E+01	+2.28241324E+00	+2.09534135E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
85.000000	+4.14124681E+01	+4.64133751E+01	+2.30276646E+00	+2.01605309E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
86.000000	+4.19398815E+01	+4.70416494E+01	+2.32273430E+00	+1.93716203E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
87.000000	+4.24298430E+01	+4.76283035E+01	+2.34150970E+00	+1.82661947E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
88.000000	+4.28855938E+01	+4.81771877E+01	+2.35926669E+00	+1.74857379E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
89.000000	+4.33076903E+01	+4.86911649E+01	+2.37648118E+00	+1.73788572E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
90.000000	+4.36935410E+01	+4.91722924E+01	+2.39402441E+00	+1.74332942E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
91.000000	+4.40475514E+01	+4.96220400E+01	+2.41134777E+00	+1.69447505E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
92.000000	+4.43744640E+01	+5.00420696E+01	+2.42791391E+00	+1.64505158E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
93.000000	+4.46723974E+01	+5.04333430E+01	+2.44424880E+00	+1.66116502E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
94.000000	+4.49370030E+01	+5.07960680E+01	+2.46113721E+00	+1.67708283E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
95.000000	+4.51730787E+01	+5.11305331E+01	+2.47779046E+00	+1.64560301E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
96.000000	+4.53820314E+01	+5.14371386E+01	+2.49404927E+00	+1.61312514E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
97.000000	+4.55633365E+01	+5.17161273E+01	+2.51005296E+00	+1.58974300E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
98.000000	+4.57159981E+01	+5.19667199E+01	+2.52584413E+00	+1.55653410E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
99.000000	+4.58401877E+01	+5.21875318E+01	+2.54118364E+00	+1.51136826E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
25.000000	+6.63594991E+01	+6.83630851E+01	+1.38808575E+00	+5.47043583E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
25.500000	+6.48523428E+01	+6.69105862E+01	+1.41500011E+00	+5.29530865E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
26.000000	+6.33477078E+01	+6.54602492E+01	+1.44103884E+00	+5.09137877E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
26.500000	+6.18493673E+01	+6.40151173E+01	+1.46591390E+00	+4.86257285E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
27.000000	+6.03602081E+01	+6.25780118E+01	+1.48966456E+00	+4.67422861E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
27.500000	+5.88820826E+01	+6.11514680E+01	+1.51265618E+00	+4.44949676E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
28.000000	+5.74191247E+01	+5.97378378E+01	+1.53415953E+00	+4.22707528E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
28.500000	+5.59718761E+01	+5.83392464E+01	+1.55492694E+00	+4.05652098E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
29.000000	+5.45428224E+01	+5.69575285E+01	+1.57472474E+00	+3.83130623E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
29.500000	+5.31345813E+01	+5.55944128E+01	+1.59324000E+00	+3.59205886E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
30.000000	+5.17483626E+01	+5.42513830E+01	+1.61064533E+00	+3.33541459E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
30.500000	+5.03864552E+01	+5.29297158E+01	+1.62659414E+00	+3.05716442E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
31.000000	+4.90498296E+01	+5.16305531E+01	+1.64121697E+00	+2.84940585E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
31.500000	+4.77380926E+01	+5.03548634E+01	+1.65508820E+00	+2.76260964E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
32.000000	+4.64505254E+01	+4.91035381E+01	+1.66884307E+00	+2.69969203E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
32.500000	+4.51888874E+01	+4.78772651E+01	+1.68208512E+00	+2.46342291E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
33.000000	+4.39573620E+01	+4.66765413E+01	+1.69347730E+00	+2.08794198E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
33.500000	+4.27566828E+01	+4.55017824E+01	+1.70296454E+00	+1.74978039E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
34.000000	+4.15861661E+01	+4.43533438E+01	+1.71097510E+00	+1.44668964E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
34.500000	+4.04464524E+01	+4.32315538E+01	+1.71743144E+00	+1.21754578E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
35.000000	+3.93355465E+01	+4.21366218E+01	+1.72315056E+00	+1.14886779E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
35.500000	+3.82513372E+01	+4.10686202E+01	+1.72892012E+00	+1.07992702E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
36.000000	+3.71961773E+01	+4.00276661E+01	+1.73394983E+00	+8.79253475E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
36.500000	+3.61717270E+01	+3.90138902E+01	+1.73771265E+00	+7.01533350E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
37.000000	+3.51760079E+01	+3.80274303E+01	+1.74096516E+00	+6.12728596E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
37.500000	+3.42088145E+01	+3.70684460E+01	+1.74383994E+00	+5.55481179E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
38.000000	+3.32697517E+01	+3.61370573E+01	+1.74651998E+00	+5.38907669E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
38.500000	+3.23583852E+01	+3.52334690E+01	+1.74922902E+00	+5.38600802E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
39.000000	+3.14751335E+01	+3.43579242E+01	+1.75190598E+00	+5.94014974E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
39.500000	+3.06185048E+01	+3.35107179E+01	+1.75516916E+00	+6.23804916E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
40.000000	+2.97913115E+01	+3.26921414E+01	+1.75814403E+00	+5.31002909E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
40.500000	+2.89948180E+01	+3.19024297E+01	+1.76047919E+00	+4.33118825E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
41.000000	+2.82284371E+01	+3.11418582E+01	+1.76247522E+00	+3.93974508E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
41.500000	+2.74915686E+01	+3.04106581E+01	+1.76441894E+00	+3.99844356E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
42.000000	+2.67839611E+01	+2.97090547E+01	+1.76647367E+00	+4.16444000E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
42.500000	+2.61060160E+01	+2.90372873E+01	+1.76858338E+00	+4.43941855E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
43.000000	+2.54574771E+01	+2.83955853E+01	+1.77091308E+00	+5.24812395E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
43.500000	+2.48375067E+01	+2.77842021E+01	+1.77383150E+00	+5.40738414E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
44.000000	+2.42493528E+01	+2.72033915E+01	+1.77632047E+00	+5.30596295E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
44.500000	+2.36910947E+01	+2.66534667E+01	+1.77913747E+00	+5.69890848E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
45.000000	+2.31639214E+01	+2.61348430E+01	+1.78201938E+00	+5.86617812E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
45.500000	+2.26681631E+01	+2.56479639E+01	+1.78500364E+00	+5.95606577E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
46.000000	+2.22046636E+01	+2.51933330E+01	+1.78797544E+00	+6.04729764E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
46.500000	+2.17735943E+01	+2.47714695E+01	+1.79105094E+00	+6.66509908E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
47.000000	+2.13741999E+01	+2.43828556E+01	+1.79464054E+00	+7.08170713E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
47.500000	+2.10087944E+01	+2.40279750E+01	+1.79813265E+00	+7.28578119E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
48.000000	+2.06765967E+01	+2.37072529E+01	+1.80192632E+00	+7.65041077E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
48.500000	+2.03787223E+01	+2.34210895E+01	+1.80578306E+00	+7.94918616E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
49.000000	+2.01149726E+01	+2.31698159E+01	+1.80987551E+00	+8.15884437E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
49.500000	+1.98863876E+01	+2.29536784E+01	+1.81394190E+00	+8.10673659E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
12.500000	+9.27250919E+01	+9.35305324E+01	+4.76781313E-01	+7.26137395E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
12.750000	+9.25936556E+01	+9.34138931E+01	+4.94985830E-01	+7.30223967E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
13.000000	+9.24442568E+01	+9.32796484E+01	+5.13292512E-01	+7.32222779E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
13.250000	+9.22767541E+01	+9.31275779E+01	+5.31596969E-01	+7.36422260E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
13.500000	+9.20907486E+01	+9.29574736E+01	+5.50113625E-01	+7.46494269E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
13.750000	+9.18859700E+01	+9.27691506E+01	+5.68921683E-01	+7.56655018E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
14.000000	+9.16623007E+01	+9.25624444E+01	+5.87946375E-01	+7.64526913E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
14.250000	+9.14196060E+01	+9.23372010E+01	+6.07148028E-01	+7.70357555E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
14.500000	+9.11577933E+01	+9.20932850E+01	+6.26464253E-01	+7.76547652E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
14.750000	+9.08766551E+01	+9.18305787E+01	+6.45975411E-01	+7.87175682E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
15.000000	+9.05759319E+01	+9.15489777E+01	+6.65823037E-01	+7.99010318E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
15.250000	+9.02556026E+01	+9.12484073E+01	+6.85925927E-01	+8.05669939E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
15.500000	+8.99157873E+01	+9.09288310E+01	+7.06106534E-01	+8.07560353E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
15.750000	+8.95565399E+01	+9.05902525E+01	+7.26303944E-01	+8.08163904E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
16.000000	+8.91779084E+01	+9.02327257E+01	+7.46514730E-01	+8.08991087E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
16.250000	+8.87799793E+01	+8.98563622E+01	+7.66753499E-01	+8.10747902E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
16.500000	+8.83628780E+01	+8.94613334E+01	+7.87052125E-01	+8.10693185E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
16.750000	+8.79269547E+01	+8.90478649E+01	+8.07288158E-01	+8.06094528E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
17.000000	+8.74726008E+01	+8.86162334E+01	+8.27356851E-01	+8.02016664E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
17.250000	+8.69999913E+01	+8.81667643E+01	+8.47388991E-01	+8.01494231E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
17.500000	+8.65094374E+01	+8.76998315E+01	+8.67431563E-01	+8.00482728E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
17.750000	+8.60014313E+01	+8.72158505E+01	+8.87413128E-01	+7.97698240E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
18.000000	+8.54764369E+01	+8.67152693E+01	+9.07316475E-01	+7.93442133E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
18.250000	+8.49350051E+01	+8.61985714E+01	+9.27085234E-01	+7.87598297E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
18.500000	+8.43776869E+01	+8.56662777E+01	+9.46696389E-01	+7.82679216E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
18.750000	+8.38049515E+01	+8.51189464E+01	+9.66219195E-01	+7.78741359E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
19.000000	+8.32174255E+01	+8.45571799E+01	+9.85633457E-01	+7.72527784E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
19.250000	+8.26158736E+01	+8.39816164E+01	+1.00484558E+00	+7.63665378E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
19.500000	+8.20010102E+01	+8.33929100E+01	+1.02381673E+00	+7.54882629E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
19.750000	+8.13734435E+01	+8.27917202E+01	+1.04258972E+00	+7.47002103E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
20.000000	+8.07338343E+01	+8.21787047E+01	+1.06116683E+00	+7.40335384E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
20.250000	+8.00827502E+01	+8.15545107E+01	+1.07960648E+00	+7.34170477E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
20.500000	+7.94208771E+01	+8.09197721E+01	+1.09787536E+00	+7.25245887E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
20.750000	+7.87490029E+01	+8.02751122E+01	+1.11586878E+00	+7.16167748E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
21.000000	+7.80676051E+01	+7.96211456E+01	+1.13368374E+00	+7.09705797E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
21.250000	+7.73772445E+01	+7.89584807E+01	+1.15135407E+00	+7.02158706E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
21.500000	+7.66786696E+01	+7.82877205E+01	+1.16879168E+00	+6.93875258E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
21.750000	+7.59724020E+01	+7.76094599E+01	+1.18604783E+00	+6.86248647E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
22.000000	+7.52590651E+01	+7.69242846E+01	+1.20310411E+00	+6.75507552E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
22.250000	+7.45394757E+01	+7.62327702E+01	+1.21982321E+00	+6.64035520E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
22.500000	+7.38140453E+01	+7.55354811E+01	+1.23630589E+00	+6.56848605E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
22.750000	+7.30831499E+01	+7.48329796E+01	+1.25266564E+00	+6.49111675E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
23.000000	+7.23476001E+01	+7.41258226E+01	+1.26876147E+00	+6.36977878E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
23.250000	+7.16080931E+01	+7.34145499E+01	+1.28451453E+00	+6.25720366E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
23.500000	+7.08649538E+01	+7.26996893E+01	+1.30004749E+00	+6.17894984E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
23.750000	+7.01186216E+01	+7.19817595E+01	+1.31540928E+00	+6.09092680E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
24.000000	+6.93697895E+01	+7.12612607E+01	+1.33050212E+00	+5.96954252E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
24.250000	+6.86190898E+01	+7.05386763E+01	+1.34525700E+00	+5.85211044E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
24.500000	+6.78668463E+01	+6.98144807E+01	+1.35976267E+00	+5.76328438E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
24.750000	+6.71134287E+01	+6.90891356E+01	+1.37407342E+00	+5.68530998E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
6.250000	+9.10291582E+01	+9.15757361E+01	+8.90686414E-02	+4.80753423E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
6.375000	+9.11384240E+01	+9.16883249E+01	+9.51298496E-02	+4.89039891E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
6.500000	+9.12454883E+01	+9.17987896E+01	+1.01294639E-01	+4.96393968E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
6.625000	+9.13502901E+01	+9.19070577E+01	+1.07539699E-01	+5.01722989E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
6.750000	+9.14527729E+01	+9.20130581E+01	+1.13837713E-01	+5.05606040E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
6.875000	+9.15528728E+01	+9.21167226E+01	+1.20179850E-01	+5.09964912E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
7.000000	+9.16505116E+01	+9.22179856E+01	+1.26586836E-01	+5.16682174E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
7.125000	+9.17456032E+01	+9.23167836E+01	+1.33096904E-01	+5.26226529E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
7.250000	+9.18380663E+01	+9.24130551E+01	+1.39742499E-01	+5.37410134E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
7.375000	+9.19278353E+01	+9.25067413E+01	+1.46532158E-01	+5.48139916E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
7.500000	+9.20148632E+01	+9.25977856E+01	+1.53445997E-01	+5.56619780E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
7.625000	+9.20991142E+01	+9.26861324E+01	+1.60447652E-01	+5.62383291E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
7.750000	+9.21805512E+01	+9.27717271E+01	+1.67505580E-01	+5.66349209E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
7.875000	+9.22591272E+01	+9.28545159E+01	+1.74606382E-01	+5.69852191E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
8.000000	+9.23347882E+01	+9.29344465E+01	+1.81751884E-01	+5.73736010E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
8.125000	+9.24074778E+01	+9.30114680E+01	+1.88949782E-01	+5.78234091E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
8.250000	+9.24771407E+01	+9.30855305E+01	+1.96207737E-01	+5.83318390E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
8.375000	+9.25437224E+01	+9.31565850E+01	+2.03532742E-01	+5.89070433E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
8.500000	+9.26071669E+01	+9.32245827E+01	+2.10934497E-01	+5.95724968E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
8.625000	+9.26674167E+01	+9.32894751E+01	+2.18425866E-01	+6.03251921E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
8.750000	+9.27244177E+01	+9.33512155E+01	+2.26015795E-01	+6.10934077E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
8.875000	+9.27781266E+01	+9.34097588E+01	+2.33699218E-01	+6.17416363E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
9.000000	+9.28285139E+01	+9.34650616E+01	+2.41451205E-01	+6.21361180E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
9.125000	+9.28755602E+01	+9.35170808E+01	+2.49233248E-01	+6.22568589E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
9.250000	+9.29192406E+01	+9.35657731E+01	+2.57015419E-01	+6.22665087E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
9.375000	+9.29595093E+01	+9.36110944E+01	+2.64799875E-01	+6.24178776E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
9.500000	+9.29962999E+01	+9.36530004E+01	+2.72619889E-01	+6.28476832E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
9.625000	+9.30295439E+01	+9.36914475E+01	+2.80511796E-01	+6.34831220E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
9.750000	+9.30591876E+01	+9.37263936E+01	+2.88490669E-01	+6.41607977E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
9.875000	+9.30851919E+01	+9.37577982E+01	+2.96551995E-01	+6.47818814E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
10.000000	+9.31075224E+01	+9.37856220E+01	+3.04686140E-01	+6.53350294E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
10.125000	+9.31261431E+01	+9.38098258E+01	+3.12885753E-01	+6.58246098E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
10.250000	+9.31410185E+01	+9.38303693E+01	+3.21142292E-01	+6.62146578E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
10.375000	+9.31521180E+01	+9.38472123E+01	+3.29439417E-01	+6.64533970E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
10.500000	+9.31594157E+01	+9.38603147E+01	+3.37755641E-01	+6.65580154E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
10.625000	+9.31628802E+01	+9.38696373E+01	+3.46078921E-01	+6.66611823E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
10.750000	+9.31624641E+01	+9.38751416E+01	+3.54420937E-01	+6.69449532E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
10.875000	+9.31581044E+01	+9.38767895E+01	+3.62815159E-01	+6.75017861E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
11.000000	+9.31497362E+01	+9.38745425E+01	+3.71296383E-01	+6.82521195E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
11.125000	+9.31373092E+01	+9.38683625E+01	+3.79878189E-01	+6.89994328E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
11.250000	+9.31207946E+01	+9.38582122E+01	+3.88546242E-01	+6.95659138E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
11.375000	+9.31001767E+01	+9.38440552E+01	+3.97269668E-01	+6.98925896E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
11.500000	+9.30754399E+01	+9.38258558E+01	+4.06019389E-01	+7.00416364E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
11.625000	+9.30465593E+01	+9.38035782E+01	+4.14780077E-01	+7.01229939E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
11.750000	+9.30134999E+01	+9.37771870E+01	+4.23550137E-01	+7.02203653E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
11.875000	+9.29762217E+01	+9.37466474E+01	+4.32335168E-01	+7.03704030E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
12.000000	+9.29346835E+01	+9.37119248E+01	+4.41142738E-01	+7.05810879E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
12.125000	+9.28888443E+01	+9.36729851E+01	+4.49980440E-01	+7.08562721E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
12.250000	+9.28386626E+01	+9.36297946E+01	+4.58856806E-01	+7.12177191E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
12.375000	+9.27840939E+01	+9.35823208E+01	+4.67784870E-01	+7.16312968E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
3.125000	+8.78786628E+01	+8.83629053E+01	-3.20224054E-02	+2.93799184E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
3.187500	+8.79423296E+01	+8.84274667E+01	-3.01765344E-02	+2.96879539E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
3.250000	+8.80063437E+01	+8.84923865E+01	-2.83114111E-02	+2.99849946E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
3.312500	+8.80706756E+01	+8.85576345E+01	-2.64284100E-02	+3.02745667E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
3.375000	+8.81352954E+01	+8.86231810E+01	-2.45270903E-02	+3.05846166E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
3.437500	+8.82001734E+01	+8.86889975E+01	-2.26053330E-02	+3.09364441E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
3.500000	+8.82652801E+01	+8.87550560E+01	-2.06600348E-02	+3.13370039E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
3.562500	+8.83305868E+01	+8.88213295E+01	-1.86882075E-02	+3.17756606E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
3.625000	+8.83960663E+01	+8.88877915E+01	-1.66880772E-02	+3.22281006E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
3.687500	+8.84616926E+01	+8.89544163E+01	-1.46596949E-02	+3.26665937E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
3.750000	+8.85274414E+01	+8.90211786E+01	-1.26047530E-02	+3.30719344E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
3.812500	+8.85932890E+01	+8.90880538E+01	-1.05257031E-02	+3.34408715E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
3.875000	+8.86592122E+01	+8.91550176E+01	-8.42464408E-03	+3.37852417E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
3.937500	+8.87251875E+01	+8.92220462E+01	-6.30254790E-03	+3.41240417E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
4.000000	+8.87911914E+01	+8.92891161E+01	-4.15913886E-03	+3.44736978E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
4.062500	+8.88572004E+01	+8.93562047E+01	-1.99333567E-03	+3.48419287E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
4.125000	+8.89231915E+01	+8.94232895E+01	+1.96102223E-04	+3.52273478E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
4.187500	+8.89891426E+01	+8.94903491E+01	+2.41008280E-03	+3.56234264E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
4.250000	+8.90550324E+01	+8.95573623E+01	+4.64903053E-03	+3.60239432E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
4.312500	+8.91208404E+01	+8.96243089E+01	+6.91307569E-03	+3.64272322E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
4.375000	+8.91865467E+01	+8.96911692E+01	+9.20243455E-03	+3.68372686E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
4.437500	+8.92521317E+01	+8.97579238E+01	+1.15177343E-02	+3.72610118E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
4.500000	+8.93175758E+01	+8.98245540E+01	+1.38600610E-02	+3.77037325E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
4.562500	+8.93828598E+01	+8.98910414E+01	+1.62307008E-02	+3.81656893E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
4.625000	+8.94479652E+01	+8.99573679E+01	+1.86307722E-02	+3.86424570E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
4.687500	+8.95128736E+01	+9.00235157E+01	+2.10610080E-02	+3.91279957E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
4.750000	+8.95775675E+01	+9.00894678E+01	+2.35217717E-02	+3.96172583E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
4.812500	+8.96420299E+01	+9.01552071E+01	+2.60131652E-02	+4.01059756E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
4.875000	+8.97062444E+01	+9.02207174E+01	+2.85350186E-02	+4.05881634E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
4.937500	+8.97701952E+01	+9.02859827E+01	+3.10866857E-02	+4.10538693E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
5.000000	+8.98338676E+01	+9.03509876E+01	+3.36667523E-02	+4.14891199E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
5.062500	+8.98972478E+01	+9.04157171E+01	+3.62728257E-02	+4.18782844E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
5.125000	+8.99603228E+01	+9.04801568E+01	+3.89015378E-02	+4.22081284E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
5.187500	+9.00230805E+01	+9.05442925E+01	+4.15488417E-02	+4.24725998E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
5.250000	+9.00855093E+01	+9.06081105E+01	+4.42106128E-02	+4.26767112E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
5.312500	+9.01475975E+01	+9.06715975E+01	+4.68834306E-02	+4.28373459E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
5.375000	+9.02093331E+01	+9.07347402E+01	+4.95652810E-02	+4.29799739E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
5.437500	+9.02707031E+01	+9.07975257E+01	+5.22559273E-02	+4.31325727E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
5.500000	+9.03316939E+01	+9.08599414E+01	+5.49568526E-02	+4.33192818E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
5.562500	+9.03922915E+01	+9.09219746E+01	+5.76708376E-02	+4.35558124E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
5.625000	+9.04524815E+01	+9.09836129E+01	+6.04013292E-02	+4.38475758E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
5.687500	+9.05122498E+01	+9.10448440E+01	+6.31517846E-02	+4.41906145E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
5.750000	+9.05715826E+01	+9.11056560E+01	+6.59251560E-02	+4.45745782E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
5.812500	+9.06304671E+01	+9.11660372E+01	+6.87236068E-02	+4.49864389E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
5.875000	+9.06888911E+01	+9.12259762E+01	+7.15484608E-02	+4.54138084E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
5.937500	+9.07468432E+01	+9.12854622E+01	+7.44003329E-02	+4.58473183E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
6.000000	+9.08043126E+01	+9.13444845E+01	+7.72793756E-02	+4.62819056E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
6.062500	+9.08612888E+01	+9.14030329E+01	+8.01855711E-02	+4.67168665E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
6.125000	+9.09177618E+01	+9.14610974E+01	+8.31189839E-02	+4.71544828E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
6.187500	+9.09737216E+01	+9.15186683E+01	+8.60798814E-02	+4.75942368E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.562500	+8.64987777E+01	+8.69667129E+01	-6.62781491E-02	+1.60619422E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.593750	+8.65203895E+01	+8.69885607E+01	-6.57740835E-02	+1.61982550E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.625000	+8.65423271E+01	+8.70107364E+01	-6.52657581E-02	+1.63319748E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.656250	+8.65645856E+01	+8.70332349E+01	-6.47533351E-02	+1.64617305E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.687500	+8.65871598E+01	+8.70560512E+01	-6.42369000E-02	+1.65898855E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.718750	+8.66100447E+01	+8.70791802E+01	-6.37164672E-02	+1.67186295E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.750000	+8.66332353E+01	+8.71026169E+01	-6.31919856E-02	+1.68499584E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.781250	+8.66567264E+01	+8.71263562E+01	-6.26633448E-02	+1.69856645E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.812500	+8.66805128E+01	+8.71503930E+01	-6.21303816E-02	+1.71273367E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.843750	+8.67045893E+01	+8.71747221E+01	-6.15928863E-02	+1.72763676E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.875000	+8.67289507E+01	+8.71993385E+01	-6.10506086E-02	+1.74339649E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.906250	+8.67535917E+01	+8.72242370E+01	-6.05032635E-02	+1.76011656E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.937500	+8.67785070E+01	+8.72494126E+01	-5.99505358E-02	+1.77788500E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.968750	+8.68036913E+01	+8.72748599E+01	-5.93920853E-02	+1.79677575E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
2.000000	+8.68291394E+01	+8.73005741E+01	-5.88275509E-02	+1.81684999E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
2.031250	+8.68548460E+01	+8.73265499E+01	-5.82565541E-02	+1.83815743E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
2.062500	+8.68808057E+01	+8.73527823E+01	-5.76787025E-02	+1.86073726E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
2.093750	+8.69070133E+01	+8.73792662E+01	-5.70935933E-02	+1.88461881E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
2.125000	+8.69334636E+01	+8.74059965E+01	-5.65008158E-02	+1.90982180E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
2.156250	+8.69601514E+01	+8.74329683E+01	-5.58999547E-02	+1.93635628E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
2.187500	+8.69870714E+01	+8.74601765E+01	-5.52905931E-02	+1.96422206E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
2.218750	+8.70142185E+01	+8.74876162E+01	-5.46723159E-02	+1.99340788E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
2.250000	+8.70415875E+01	+8.75152824E+01	-5.40447132E-02	+2.02389016E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
2.281250	+8.70691734E+01	+8.75431703E+01	-5.34073846E-02	+2.05563168E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
2.312500	+8.70969711E+01	+8.75712750E+01	-5.27599434E-02	+2.08858027E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
2.343750	+8.71249756E+01	+8.75995916E+01	-5.21020219E-02	+2.12266756E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
2.375000	+8.71531819E+01	+8.76281154E+01	-5.14332762E-02	+2.15780817E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
2.406250	+8.71815851E+01	+8.76568416E+01	-5.07533918E-02	+2.19389934E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
2.437500	+8.72101803E+01	+8.76857654E+01	-5.00620891E-02	+2.23082092E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
2.468750	+8.72389627E+01	+8.77148823E+01	-4.93591287E-02	+2.26843621E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
2.500000	+8.72679275E+01	+8.77441874E+01	-4.86443165E-02	+2.30659328E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
2.531250	+8.72970701E+01	+8.77736763E+01	-4.79175079E-02	+2.34512711E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
2.562500	+8.73263856E+01	+8.78033442E+01	-4.71786120E-02	+2.38386243E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
2.593750	+8.73558697E+01	+8.78331865E+01	-4.64275939E-02	+2.42261710E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
2.625000	+8.73855176E+01	+8.78631988E+01	-4.56644763E-02	+2.46120599E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
2.656250	+8.74153249E+01	+8.78933765E+01	-4.48893401E-02	+2.49944488E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
2.687500	+8.74452871E+01	+8.79237151E+01	-4.41023233E-02	+2.53715425E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
2.718750	+8.74753999E+01	+8.79542102E+01	-4.33036187E-02	+2.57416254E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
2.750000	+8.75056589E+01	+8.79848572E+01	-4.24934717E-02	+2.61030862E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
2.781250	+8.75360598E+01	+8.80156519E+01	-4.16721758E-02	+2.64544343E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
2.812500	+8.75665984E+01	+8.80465897E+01	-4.08400695E-02	+2.67943061E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
2.843750	+8.75972705E+01	+8.80776664E+01	-3.99975317E-02	+2.71214660E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
2.875000	+8.76280721E+01	+8.81088777E+01	-3.91449779E-02	+2.74348034E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
2.906250	+8.76589989E+01	+8.81402192E+01	-3.82828565E-02	+2.77333340E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
2.937500	+8.76900470E+01	+8.81716868E+01	-3.74116445E-02	+2.80162090E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
2.968750	+8.77212124E+01	+8.82032761E+01	-3.65318434E-02	+2.82827393E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
3.000000	+8.77524912E+01	+8.82349831E+01	-3.56439733E-02	+2.85324363E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
3.031250	+8.77838795E+01	+8.82668036E+01	-3.47485662E-02	+2.87650724E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
3.062500	+8.78153734E+01	+8.82987335E+01	-3.38461563E-02	+2.89807561E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
3.093750	+8.78469691E+01	+8.83307687E+01	-3.29372689E-02	+2.91880375E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.781250	+8.60775894E+01	+8.65410864E+01	-7.58080880E-02	+6.02860755E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.796875	+8.60835511E+01	+8.65470929E+01	-7.57113736E-02	+6.35084097E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.812500	+8.60896209E+01	+8.65532100E+01	-7.56096242E-02	+6.67107343E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.828125	+8.60957985E+01	+8.65594370E+01	-7.55029025E-02	+6.98730741E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.843750	+8.61020834E+01	+8.65657737E+01	-7.53912709E-02	+7.29954619E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.859375	+8.61084751E+01	+8.65722194E+01	-7.52747917E-02	+7.60778429E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.875000	+8.61149733E+01	+8.65787738E+01	-7.51535276E-02	+7.91200625E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.890625	+8.61215774E+01	+8.65854364E+01	-7.50275415E-02	+8.21218498E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.906250	+8.61282870E+01	+8.65922066E+01	-7.48968968E-02	+8.50828004E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.921875	+8.61351017E+01	+8.65990840E+01	-7.47616578E-02	+8.80023718E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.937500	+8.61420210E+01	+8.66060682E+01	-7.46218894E-02	+9.08798728E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.953125	+8.61490444E+01	+8.66131585E+01	-7.44776582E-02	+9.37144605E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.968750	+8.61561714E+01	+8.66203545E+01	-7.43290317E-02	+9.65051436E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.984375	+8.61634016E+01	+8.66276557E+01	-7.41760796E-02	+9.92507905E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.000000	+8.61707344E+01	+8.66350615E+01	-7.40188730E-02	+1.01950138E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.015625	+8.61781695E+01	+8.66425715E+01	-7.38574854E-02	+1.04601811E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.031250	+8.61857062E+01	+8.66501851E+01	-7.36919924E-02	+1.07204342E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.046875	+8.61933442E+01	+8.66579018E+01	-7.35224718E-02	+1.09756189E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.062500	+8.62010829E+01	+8.66657211E+01	-7.33490043E-02	+1.12255764E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.078125	+8.62089218E+01	+8.66736424E+01	-7.31716726E-02	+1.14701458E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.093750	+8.62168604E+01	+8.66816652E+01	-7.29905622E-02	+1.17091659E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.109375	+8.62248982E+01	+8.66897889E+01	-7.28057611E-02	+1.19424782E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.125000	+8.62330347E+01	+8.66980130E+01	-7.26173598E-02	+1.21699290E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.140625	+8.62412693E+01	+8.67063369E+01	-7.24254509E-02	+1.23913715E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.156250	+8.62496017E+01	+8.67147601E+01	-7.22301294E-02	+1.26066686E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.171875	+8.62580312E+01	+8.67232820E+01	-7.20314925E-02	+1.28156948E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.187500	+8.62665573E+01	+8.67319020E+01	-7.18296389E-02	+1.30183384E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.203125	+8.62751796E+01	+8.67406197E+01	-7.16246694E-02	+1.32145037E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.218750	+8.62838974E+01	+8.67494343E+01	-7.14166857E-02	+1.34041134E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.234375	+8.62927103E+01	+8.67583454E+01	-7.12057908E-02	+1.35871103E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.250000	+8.63016177E+01	+8.67673524E+01	-7.09920885E-02	+1.37634591E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.265625	+8.63106192E+01	+8.67764546E+01	-7.07756827E-02	+1.39331482E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.281250	+8.63197141E+01	+8.67856516E+01	-7.05566776E-02	+1.40961908E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.296875	+8.63289020E+01	+8.67949426E+01	-7.03351768E-02	+1.42526261E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.312500	+8.63381822E+01	+8.68043272E+01	-7.01112831E-02	+1.44025198E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.328125	+8.63475543E+01	+8.68138048E+01	-6.98850980E-02	+1.45459644E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.343750	+8.63570177E+01	+8.68233747E+01	-6.96567217E-02	+1.46830792E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.359375	+8.63665718E+01	+8.68330363E+01	-6.94262518E-02	+1.48140098E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.375000	+8.63762162E+01	+8.68427891E+01	-6.91937839E-02	+1.49389274E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.390625	+8.63859502E+01	+8.68526325E+01	-6.89594103E-02	+1.50580274E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.406250	+8.63957733E+01	+8.68625658E+01	-6.87232205E-02	+1.51715283E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.421875	+8.64056849E+01	+8.68725885E+01	-6.84853001E-02	+1.52796701E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.437500	+8.64156844E+01	+8.68826999E+01	-6.82457308E-02	+1.53827118E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.453125	+8.64257714E+01	+8.68928995E+01	-6.80045903E-02	+1.54809301E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.468750	+8.64359451E+01	+8.69031866E+01	-6.77619517E-02	+1.55746165E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.484375	+8.64462051E+01	+8.69135606E+01	-6.75178836E-02	+1.56640752E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.500000	+8.64565507E+01	+8.69240209E+01	-6.72724494E-02	+1.57496210E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.515625	+8.64669813E+01	+8.69345669E+01	-6.70257079E-02	+1.58315766E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.531250	+8.64774965E+01	+8.69451980E+01	-6.67777126E-02	+1.59102703E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
1.546875	+8.64880954E+01	+8.69559136E+01	-6.65285120E-02	+1.59874154E-02	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.390625	+8.59648159E+01	+8.64280266E+01	-7.64261117E-02	-3.00569818E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.398438	+8.59663696E+01	+8.64295697E+01	-7.64489275E-02	-2.83516388E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.406250	+8.59679526E+01	+8.64311428E+01	-7.64704111E-02	-2.66312316E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.414062	+8.59695649E+01	+8.64327457E+01	-7.64905388E-02	-2.48822063E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.421875	+8.59712064E+01	+8.64343786E+01	-7.65092895E-02	-2.31075081E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.429688	+8.59728771E+01	+8.64360412E+01	-7.65266443E-02	-2.13099250E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.437500	+8.59745770E+01	+8.64377337E+01	-7.65425863E-02	-1.94920913E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.445312	+8.59763059E+01	+8.64394559E+01	-7.65571007E-02	-1.76564977E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.453125	+8.59780640E+01	+8.64412079E+01	-7.65701746E-02	-1.58054804E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.460938	+8.59798510E+01	+8.64429896E+01	-7.65817968E-02	-1.39412374E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.468750	+8.59816670E+01	+8.64448009E+01	-7.65919578E-02	-1.20658309E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.476562	+8.59835120E+01	+8.64466419E+01	-7.66006496E-02	-1.01811827E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.484375	+8.59853859E+01	+8.64485124E+01	-7.66078659E-02	-8.28909171E-04	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.492188	+8.59872886E+01	+8.64504124E+01	-7.66136013E-02	-6.39123078E-04	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.500000	+8.59892201E+01	+8.64523420E+01	-7.66178522E-02	-4.48915381E-04	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.507812	+8.59911805E+01	+8.64543011E+01	-7.66206156E-02	-2.58430112E-04	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.515625	+8.59931695E+01	+8.64562895E+01	-7.66218901E-02	-6.78008406E-05	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.523438	+8.59951872E+01	+8.64583073E+01	-7.66216750E-02	+1.22849426E-04	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.531250	+8.59972336E+01	+8.64603545E+01	-7.66199706E-02	+3.13407492E-04	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.539062	+8.59993086E+01	+8.64624310E+01	-7.66167780E-02	+5.03768775E-04	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.546875	+8.60014122E+01	+8.64645367E+01	-7.66120992E-02	+6.93838072E-04	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.554688	+8.60035443E+01	+8.64666717E+01	-7.66059368E-02	+8.83528166E-04	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.562500	+8.60057049E+01	+8.64688358E+01	-7.65982941E-02	+1.07275922E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.570312	+8.60078939E+01	+8.64710290E+01	-7.65891749E-02	+1.26145887E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.578125	+8.60101113E+01	+8.64732514E+01	-7.65785838E-02	+1.44956224E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.585938	+8.60123571E+01	+8.64755028E+01	-7.65665255E-02	+1.63701019E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.593750	+8.60146312E+01	+8.64777831E+01	-7.65530055E-02	+1.82374921E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.601562	+8.60169336E+01	+8.64800924E+01	-7.65380295E-02	+2.00973237E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.609375	+8.60192642E+01	+8.64824307E+01	-7.65216034E-02	+2.19491770E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.617188	+8.60216230E+01	+8.64847977E+01	-7.65037339E-02	+2.37926775E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.625000	+8.60240100E+01	+8.64871936E+01	-7.64844274E-02	+2.56274982E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.632812	+8.60264250E+01	+8.64896183E+01	-7.64636909E-02	+2.74533550E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.640625	+8.60288681E+01	+8.64920717E+01	-7.64415315E-02	+2.92700032E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.648438	+8.60313392E+01	+8.64945537E+01	-7.64179565E-02	+3.10772330E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.656250	+8.60338383E+01	+8.64970644E+01	-7.63929733E-02	+3.28748646E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.664062	+8.60363654E+01	+8.64996036E+01	-7.63665895E-02	+3.46627492E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.671875	+8.60389202E+01	+8.65021714E+01	-7.63388128E-02	+3.64407663E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.679688	+8.60415030E+01	+8.65047676E+01	-7.63096508E-02	+3.82088193E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.687500	+8.60441135E+01	+8.65073923E+01	-7.62791115E-02	+3.99668299E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.695312	+8.60467517E+01	+8.65100453E+01	-7.62472027E-02	+4.17147424E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.703125	+8.60494177E+01	+8.65127266E+01	-7.62139322E-02	+4.34525140E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.710938	+8.60521113E+01	+8.65154363E+01	-7.61793081E-02	+4.51801163E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.718750	+8.60548324E+01	+8.65181741E+01	-7.61433383E-02	+4.68975371E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.726562	+8.60575812E+01	+8.65209401E+01	-7.61060307E-02	+4.86047685E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.734375	+8.60603574E+01	+8.65237342E+01	-7.60673933E-02	+5.03018159E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.742188	+8.60631610E+01	+8.65265564E+01	-7.60274341E-02	+5.19886883E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.750000	+8.60659921E+01	+8.65294066E+01	-7.59861610E-02	+5.36653985E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.757812	+8.60688505E+01	+8.65322848E+01	-7.59435819E-02	+5.53319669E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.765625	+8.60717363E+01	+8.65351908E+01	-7.58997048E-02	+5.69884143E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02
0.773438	+8.60746492E+01	+8.65381247E+01	-7.58545376E-02	+5.86398068E-03	+1.08435058E+02	-3.12906778E-01	-3.46541098E+02	+1.00000000E+00	+0.00000000E+00	+4.38924859E+01	-1.26755189E-01	-3.46277627E+02


==> anc/otoc_to_plot_supersymmetric_M400_L1.4716_n175_beta20.0000.dat <==
500.000000	+1.21058837E+00	+4.17396820E+00	+1.77947763E+00	+6.82557503E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
510.000000	+1.15741641E+00	+4.14550486E+00	+1.78778105E+00	+9.78125991E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
520.000000	+1.09993656E+00	+4.12185831E+00	+1.79904015E+00	+1.47969818E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
530.000000	+1.05196170E+00	+4.12980102E+00	+1.81737501E+00	+1.88017776E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
540.000000	+1.00008330E+00	+4.13780363E+00	+1.83664370E+00	+1.82432251E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
550.000000	+9.50156295E-01	+4.14236889E+00	+1.85386146E+00	+1.47758749E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
560.000000	+9.04560095E-01	+4.13638924E+00	+1.86619545E+00	+8.24846077E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
570.000000	+8.72359395E-01	+4.11767045E+00	+1.87035838E+00	+3.49143115E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
580.000000	+8.50126928E-01	+4.10460246E+00	+1.87317832E+00	+3.78624489E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
590.000000	+8.22941080E-01	+4.09292050E+00	+1.87793087E+00	+2.35805627E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
600.000000	+7.91945862E-01	+4.06180612E+00	+1.87789443E+00	-4.30022323E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
610.000000	+7.75069346E-01	+4.01704608E+00	+1.86933043E+00	-1.07829948E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
620.000000	+7.77536697E-01	+3.97763414E+00	+1.85632844E+00	-7.79569533E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
630.000000	+7.74320194E-01	+3.96614201E+00	+1.85373904E+00	+5.23108521E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
640.000000	+7.49858371E-01	+3.98361153E+00	+1.86679061E+00	+2.01553065E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
650.000000	+7.12581506E-01	+4.03569608E+00	+1.89404965E+00	+3.23725870E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
660.000000	+6.66046097E-01	+4.11609568E+00	+1.93153578E+00	+3.56201135E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
670.000000	+6.15584366E-01	+4.18407493E+00	+1.96528988E+00	+2.68062602E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
680.000000	+5.73911592E-01	+4.21397508E+00	+1.98514830E+00	+1.22202884E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
690.000000	+5.42286936E-01	+4.19906801E+00	+1.98973045E+00	-4.28997802E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
700.000000	+5.30279481E-01	+4.13924499E+00	+1.97656835E+00	-1.68732206E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
710.000000	+5.27456896E-01	+4.06289361E+00	+1.95598401E+00	-1.35654011E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
720.000000	+5.25748387E-01	+4.03811608E+00	+1.94943755E+00	+3.61064063E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
730.000000	+5.20292501E-01	+4.08135200E+00	+1.96320529E+00	+1.16965301E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
740.000000	+5.21739393E-01	+4.11724070E+00	+1.97283061E+00	+3.56002023E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
750.000000	+5.31331884E-01	+4.11783675E+00	+1.97032533E+00	-1.03644645E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
760.000000	+5.47227562E-01	+4.06896514E+00	+1.95210168E+00	-2.09981186E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
770.000000	+5.64207694E-01	+4.00321176E+00	+1.92832910E+00	-8.33071178E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
780.000000	+5.65199497E-01	+4.02874603E+00	+1.93544025E+00	+2.17479300E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
790.000000	+5.42817912E-01	+4.13470521E+00	+1.97182496E+00	+3.94121123E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
800.000000	+5.07087921E-01	+4.25469415E+00	+2.01426448E+00	+3.72694056E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
810.000000	+4.73499367E-01	+4.34335262E+00	+2.04636377E+00	+3.48027867E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
820.000000	+4.28937392E-01	+4.44669072E+00	+2.08387005E+00	+3.96990385E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
830.000000	+3.80088542E-01	+4.56972792E+00	+2.12576184E+00	+2.83683086E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
840.000000	+3.66445426E-01	+4.61874320E+00	+2.14060667E+00	-3.99826375E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
850.000000	+3.99149792E-01	+4.55542020E+00	+2.11776532E+00	-3.61233466E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
860.000000	+4.61720589E-01	+4.41763903E+00	+2.06835998E+00	-6.81571748E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
870.000000	+5.59354705E-01	+4.18598450E+00	+1.98145097E+00	-1.05551988E-02	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
880.000000	+6.73486101E-01	+3.87655321E+00	+1.85725600E+00	-1.23534971E-02	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
890.000000	+7.69470432E-01	+3.60218041E+00	+1.73438102E+00	-1.01876274E-02	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
900.000000	+8.27777890E-01	+3.44040500E+00	+1.65350345E+00	-3.60798628E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
910.000000	+8.36041616E-01	+3.47154478E+00	+1.66222130E+00	+5.73247867E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
920.000000	+7.85681639E-01	+3.71569167E+00	+1.76815303E+00	+1.26444087E-02	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
930.000000	+6.84513136E-01	+4.07835405E+00	+1.91510947E+00	+1.36922812E-02	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
940.000000	+5.69521767E-01	+4.42251947E+00	+2.04199865E+00	+9.72022823E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
950.000000	+5.02833447E-01	+4.62495041E+00	+2.10951404E+00	+3.10492813E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
960.000000	+5.25311368E-01	+4.62515991E+00	+2.10409721E+00	-3.80939708E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
970.000000	+6.24671696E-01	+4.44439855E+00	+2.03332610E+00	-9.21486176E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
980.000000	+7.52448551E-01	+4.16224568E+00	+1.91979998E+00	-1.06043589E-02	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
990.000000	+8.45325758E-01	+3.93508056E+00	+1.82123892E+00	-9.10785317E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
250.000000	+2.30715931E+00	+3.69558113E+00	+1.02131490E+00	+8.53943899E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
255.000000	+2.32176152E+00	+3.76922808E+00	+1.06296200E+00	+8.11940146E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
260.000000	+2.33124624E+00	+3.83710259E+00	+1.10250892E+00	+7.63720248E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
265.000000	+2.33392647E+00	+3.89626983E+00	+1.13933403E+00	+6.96861518E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
270.000000	+2.33262872E+00	+3.94716518E+00	+1.17219507E+00	+6.39728683E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
275.000000	+2.32897784E+00	+3.99453503E+00	+1.20330690E+00	+6.22343424E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
280.000000	+2.31913894E+00	+4.03734753E+00	+1.23442941E+00	+6.05128027E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
285.000000	+2.30251639E+00	+4.07197304E+00	+1.26381970E+00	+5.60739777E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
290.000000	+2.28370483E+00	+4.10101269E+00	+1.29050339E+00	+5.16098589E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
295.000000	+2.26362117E+00	+4.12679684E+00	+1.31542956E+00	+4.79830681E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
300.000000	+2.23910803E+00	+4.14574183E+00	+1.33848646E+00	+4.41137945E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
305.000000	+2.20890648E+00	+4.15611375E+00	+1.35954335E+00	+4.04933459E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
310.000000	+2.17593232E+00	+4.16135657E+00	+1.37897980E+00	+3.78619874E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
315.000000	+2.14208174E+00	+4.16442761E+00	+1.39740534E+00	+3.65909274E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
320.000000	+2.10768037E+00	+4.16709864E+00	+1.41557073E+00	+3.77630553E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
325.000000	+2.07159811E+00	+4.17177425E+00	+1.43516840E+00	+4.17647828E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
330.000000	+2.03291776E+00	+4.18016857E+00	+1.45733551E+00	+4.55792897E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
335.000000	+1.99277803E+00	+4.19089376E+00	+1.48074769E+00	+4.41142264E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
340.000000	+1.95642536E+00	+4.20052089E+00	+1.50144974E+00	+3.60718459E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
345.000000	+1.92764731E+00	+4.20650055E+00	+1.51681953E+00	+2.68107521E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
350.000000	+1.90446982E+00	+4.20954505E+00	+1.52826049E+00	+2.26903915E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
355.000000	+1.88193924E+00	+4.21309165E+00	+1.53950992E+00	+2.54947740E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
360.000000	+1.85531836E+00	+4.21991649E+00	+1.55375527E+00	+3.18348277E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
365.000000	+1.82143834E+00	+4.22799648E+00	+1.57134475E+00	+3.40391337E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
370.000000	+1.78297614E+00	+4.22944871E+00	+1.58779440E+00	+2.71275916E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
375.000000	+1.74477502E+00	+4.21751085E+00	+1.59847234E+00	+1.60870502E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
380.000000	+1.70822358E+00	+4.19437094E+00	+1.60388145E+00	+9.49685753E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
385.000000	+1.67504493E+00	+4.17137584E+00	+1.60796920E+00	+1.18733271E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
390.000000	+1.64572969E+00	+4.16157183E+00	+1.61575478E+00	+1.98472589E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
395.000000	+1.62170946E+00	+4.16808063E+00	+1.62781646E+00	+2.58805778E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
400.000000	+1.60216516E+00	+4.18396863E+00	+1.64163535E+00	+2.63534045E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
405.000000	+1.58265620E+00	+4.19702498E+00	+1.65416986E+00	+2.08374838E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
410.000000	+1.55805365E+00	+4.19421983E+00	+1.66247284E+00	+1.14153152E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
415.000000	+1.52902864E+00	+4.17341224E+00	+1.66558518E+00	+2.72357024E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
420.000000	+1.50106811E+00	+4.14442386E+00	+1.66519641E+00	-4.59196098E-05	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
425.000000	+1.47939606E+00	+4.12256565E+00	+1.66512598E+00	+4.55451468E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
430.000000	+1.46451938E+00	+4.11994180E+00	+1.66975092E+00	+1.49746013E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
435.000000	+1.45251283E+00	+4.13556067E+00	+1.68010058E+00	+2.41578410E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
440.000000	+1.43758143E+00	+4.15793424E+00	+1.69390876E+00	+2.66922671E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
445.000000	+1.41992068E+00	+4.17554952E+00	+1.70679285E+00	+2.27469680E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
450.000000	+1.40165769E+00	+4.18459944E+00	+1.71665573E+00	+1.81241669E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
455.000000	+1.38229308E+00	+4.18832073E+00	+1.72491702E+00	+1.69010767E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
460.000000	+1.35978635E+00	+4.19016253E+00	+1.73355681E+00	+1.74477931E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
465.000000	+1.33426036E+00	+4.18967661E+00	+1.74236481E+00	+1.63992098E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
470.000000	+1.30914341E+00	+4.18631820E+00	+1.74995602E+00	+1.37465458E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
475.000000	+1.28702799E+00	+4.18196738E+00	+1.75611136E+00	+1.15650886E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
480.000000	+1.27064317E+00	+4.18128591E+00	+1.76152111E+00	+1.08951991E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
485.000000	+1.25839936E+00	+4.18505214E+00	+1.76700656E+00	+1.05533332E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
490.000000	+1.24596726E+00	+4.18748963E+00	+1.77207444E+00	+8.97129356E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
495.000000	+1.23044790E+00	+4.18347467E+00	+1.77597785E+00	+6.64234058E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
125.000000	+1.85225326E+00	+2.35556177E+00	+6.59523132E-03	-8.87679188E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
127.500000	+1.78078841E+00	+2.28322605E+00	+4.86343912E-03	-4.97754575E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
130.000000	+1.71623377E+00	+2.21829123E+00	+4.10645845E-03	-8.89556093E-05	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
132.500000	+1.65842585E+00	+2.16064007E+00	+4.41866107E-03	+3.59832215E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
135.000000	+1.60719358E+00	+2.11015512E+00	+5.90561952E-03	+8.47798377E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
137.500000	+1.56237872E+00	+2.06672634E+00	+8.65765296E-03	+1.35594374E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
140.000000	+1.52387507E+00	+2.03025813E+00	+1.26853382E-02	+1.86391461E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
142.500000	+1.49154413E+00	+2.00061402E+00	+1.79772260E-02	+2.36641429E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
145.000000	+1.46521743E+00	+1.97762764E+00	+2.45174097E-02	+2.89147420E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
147.500000	+1.44467277E+00	+1.96115594E+00	+3.24345970E-02	+3.43572701E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
150.000000	+1.42974195E+00	+1.95103071E+00	+4.16960447E-02	+3.94483479E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
152.500000	+1.42021695E+00	+1.94698845E+00	+5.21587709E-02	+4.42916100E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
155.000000	+1.41578782E+00	+1.94874972E+00	+6.38418498E-02	+4.93849291E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
157.500000	+1.41615415E+00	+1.95609486E+00	+7.68512355E-02	+5.52789362E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
160.000000	+1.42088774E+00	+1.96878589E+00	+9.14813179E-02	+6.23567462E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
162.500000	+1.42947306E+00	+1.98651342E+00	+1.08029609E-01	+7.00458747E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
165.000000	+1.44153468E+00	+2.00896182E+00	+1.26504255E-01	+7.75557925E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
167.500000	+1.45683296E+00	+2.03589847E+00	+1.46807505E-01	+8.45473419E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
170.000000	+1.47518154E+00	+2.06711014E+00	+1.68777926E-01	+9.01619714E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
172.500000	+1.49648562E+00	+2.10225332E+00	+1.91888491E-01	+9.34162643E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
175.000000	+1.52060450E+00	+2.14083684E+00	+2.15486058E-01	+9.48944689E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
177.500000	+1.54716503E+00	+2.18236752E+00	+2.39335725E-01	+9.63372058E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
180.000000	+1.57566918E+00	+2.22650848E+00	+2.63654661E-01	+9.87359219E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
182.500000	+1.60574478E+00	+2.27309287E+00	+2.88703686E-01	+1.02077055E-02	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
185.000000	+1.63706072E+00	+2.32198020E+00	+3.14693189E-01	+1.05810603E-02	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
187.500000	+1.66932547E+00	+2.37293044E+00	+3.41608988E-01	+1.09126374E-02	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
190.000000	+1.70230456E+00	+2.42563378E+00	+3.69256376E-01	+1.11672893E-02	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
192.500000	+1.73579160E+00	+2.47980089E+00	+3.97445434E-01	+1.13598641E-02	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
195.000000	+1.76959443E+00	+2.53519745E+00	+4.26055696E-01	+1.14823060E-02	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
197.500000	+1.80369670E+00	+2.59167068E+00	+4.54856965E-01	+1.15234171E-02	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
200.000000	+1.83810672E+00	+2.64911712E+00	+4.83672782E-01	+1.15196999E-02	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
202.500000	+1.87261787E+00	+2.70731051E+00	+5.12455464E-01	+1.14897728E-02	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
205.000000	+1.90682886E+00	+2.76579520E+00	+5.41121646E-01	+1.14184176E-02	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
207.500000	+1.94032818E+00	+2.82406177E+00	+5.69547552E-01	+1.13001148E-02	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
210.000000	+1.97292657E+00	+2.88182225E+00	+5.97622219E-01	+1.11905094E-02	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
212.500000	+2.00445615E+00	+2.93904640E+00	+6.25500099E-01	+1.12026317E-02	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
215.000000	+2.03454642E+00	+2.99580503E+00	+6.53635378E-01	+1.13623992E-02	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
217.500000	+2.06296006E+00	+3.05218346E+00	+6.82312095E-01	+1.15577293E-02	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
220.000000	+2.08987685E+00	+3.10832174E+00	+7.11424025E-01	+1.16714966E-02	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
222.500000	+2.11568818E+00	+3.16435786E+00	+7.40669578E-01	+1.16675744E-02	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
225.000000	+2.14059156E+00	+3.22021759E+00	+7.69761896E-01	+1.15516625E-02	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
227.500000	+2.16449668E+00	+3.27551912E+00	+7.98427890E-01	+1.13225670E-02	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
230.000000	+2.18720984E+00	+3.32971979E+00	+8.26374731E-01	+1.09683367E-02	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
232.500000	+2.20868176E+00	+3.38233627E+00	+8.53269574E-01	+1.05159747E-02	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
235.000000	+2.22886910E+00	+3.43305944E+00	+8.78954605E-01	+1.00814650E-02	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
237.500000	+2.24743137E+00	+3.48176310E+00	+9.03676899E-01	+9.79820602E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
240.000000	+2.26379266E+00	+3.52844652E+00	+9.27945635E-01	+9.67690666E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
242.500000	+2.27761661E+00	+3.57313932E+00	+9.52061432E-01	+9.59087297E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
245.000000	+2.28907005E+00	+3.61584722E+00	+9.75900000E-01	+9.40718165E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
247.500000	+2.29869192E+00	+3.65660655E+00	+9.99097340E-01	+9.15069067E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
62.500000	+5.82544533E+00	+6.30516511E+00	-4.14059623E-02	+5.67960410E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
63.750000	+5.72514752E+00	+6.20821135E+00	-3.44592931E-02	+5.43506673E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
65.000000	+5.62357896E+00	+6.10986150E+00	-2.78182955E-02	+5.17672550E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
66.250000	+5.52100480E+00	+6.01036098E+00	-2.15174793E-02	+4.88704120E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
67.500000	+5.41768382E+00	+5.90994400E+00	-1.56006925E-02	+4.56640461E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
68.750000	+5.31385828E+00	+5.80883298E+00	-1.01014678E-02	+4.22912868E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
70.000000	+5.20974607E+00	+5.70723844E+00	-5.02787083E-03	+3.89747909E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
71.250000	+5.10553829E+00	+5.60535944E+00	-3.57770063E-04	+3.59231998E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
72.500000	+5.00140433E+00	+5.50338471E+00	+3.95292913E-03	+3.32555274E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
73.750000	+4.89750014E+00	+5.40149407E+00	+7.95611179E-03	+3.09762840E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
75.000000	+4.79397559E+00	+5.29985843E+00	+1.16970001E-02	+2.89925020E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
76.250000	+4.69097790E+00	+5.19863810E+00	+1.52042373E-02	+2.71597991E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
77.500000	+4.58865139E+00	+5.09798083E+00	+1.84869499E-02	+2.53177905E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
78.750000	+4.48713808E+00	+4.99802169E+00	+2.15336849E-02	+2.33234023E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
80.000000	+4.38657649E+00	+4.89888444E+00	+2.43178005E-02	+2.10831798E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
81.250000	+4.28709959E+00	+4.80068306E+00	+2.68044798E-02	+1.85622241E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
82.500000	+4.18883078E+00	+4.70352165E+00	+2.89583565E-02	+1.58163416E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
83.750000	+4.09187436E+00	+4.60749261E+00	+3.07585652E-02	+1.29917257E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
85.000000	+3.99631053E+00	+4.51267579E+00	+3.22062880E-02	+1.02377695E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
86.250000	+3.90220043E+00	+4.41914007E+00	+3.33180076E-02	+7.66594952E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
87.500000	+3.80959112E+00	+4.32694694E+00	+3.41227753E-02	+5.38197262E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
88.750000	+3.71851907E+00	+4.23615471E+00	+3.46635008E-02	+3.45583327E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
90.000000	+3.62901826E+00	+4.14682124E+00	+3.49867337E-02	+1.86350577E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
91.250000	+3.54112676E+00	+4.05900361E+00	+3.51293772E-02	+5.31493394E-05	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
92.500000	+3.45488325E+00	+3.97275504E+00	+3.51196070E-02	-5.77207607E-05	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
93.750000	+3.37031945E+00	+3.88812158E+00	+3.49850753E-02	-1.46629046E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
95.000000	+3.28745853E+00	+3.80514052E+00	+3.47530344E-02	-2.15992293E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
96.250000	+3.20631848E+00	+3.72384108E+00	+3.44450946E-02	-2.70738671E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
97.500000	+3.12691514E+00	+3.64424686E+00	+3.40761877E-02	-3.16138051E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
98.750000	+3.04926577E+00	+3.56637951E+00	+3.36547494E-02	-3.59423466E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
100.000000	+2.97339512E+00	+3.49026219E+00	+3.31776290E-02	-4.11652049E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
101.250000	+2.89933908E+00	+3.41592091E+00	+3.26256193E-02	-4.82950088E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
102.500000	+2.82713986E+00	+3.34338325E+00	+3.19702538E-02	-5.74342350E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
103.750000	+2.75683471E+00	+3.27267534E+00	+3.11897634E-02	-6.76695399E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
105.000000	+2.68844782E+00	+3.20381860E+00	+3.02785153E-02	-7.79770338E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
106.250000	+2.62199163E+00	+3.13682765E+00	+2.92403376E-02	-8.81971843E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
107.500000	+2.55747415E+00	+3.07170984E+00	+2.80735857E-02	-9.89516215E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
108.750000	+2.49490165E+00	+3.00846564E+00	+2.67665471E-02	-1.10537199E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
110.000000	+2.43427336E+00	+2.94708995E+00	+2.53101557E-02	-1.22013954E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
111.250000	+2.37557481E+00	+2.88757464E+00	+2.37161982E-02	-1.31365654E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
112.500000	+2.31877667E+00	+2.82991186E+00	+2.20260144E-02	-1.36713826E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
113.750000	+2.26384352E+00	+2.77409641E+00	+2.02983526E-02	-1.37599698E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
115.000000	+2.21074691E+00	+2.72012682E+00	+1.85860219E-02	-1.35209059E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
116.250000	+2.15947487E+00	+2.66800589E+00	+1.69181261E-02	-1.31640477E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
117.500000	+2.11003419E+00	+2.61774047E+00	+1.52950100E-02	-1.28650657E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
118.750000	+2.06244168E+00	+2.56933976E+00	+1.37018597E-02	-1.26549837E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
120.000000	+2.01671041E+00	+2.52281298E+00	+1.21312641E-02	-1.24247812E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
121.250000	+1.97284183E+00	+2.47816783E+00	+1.05956644E-02	-1.20109785E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
122.500000	+1.93082477E+00	+2.43540993E+00	+9.12851946E-03	-1.12686871E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
123.750000	+1.89063754E+00	+2.39454196E+00	+7.77849257E-03	-1.03317430E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
31.250000	+7.20497142E+00	+7.59882786E+00	-2.38621634E-01	+3.81188271E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
31.875000	+7.20610270E+00	+7.60091499E+00	-2.36197660E-01	+3.94483457E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
32.500000	+7.20610583E+00	+7.60190919E+00	-2.33690590E-01	+4.08103265E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
33.125000	+7.20495914E+00	+7.60179063E+00	-2.31096369E-01	+4.22360864E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
33.750000	+7.20264173E+00	+7.60054026E+00	-2.28411080E-01	+4.37226606E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
34.375000	+7.19913360E+00	+7.59813985E+00	-2.25631036E-01	+4.52657445E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
35.000000	+7.19441578E+00	+7.59457209E+00	-2.22752862E-01	+4.68596435E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
35.625000	+7.18847046E+00	+7.58982072E+00	-2.19773581E-01	+4.84970800E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
36.250000	+7.18128117E+00	+7.58387065E+00	-2.16690727E-01	+5.01691418E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
36.875000	+7.17283292E+00	+7.57670802E+00	-2.13502438E-01	+5.18658676E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
37.500000	+7.16311234E+00	+7.56832038E+00	-2.10207493E-01	+5.35771065E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
38.125000	+7.15210780E+00	+7.55869678E+00	-2.06805300E-01	+5.52924067E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
38.750000	+7.13980955E+00	+7.54782790E+00	-2.03295942E-01	+5.69997944E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
39.375000	+7.12620988E+00	+7.53570614E+00	-1.99680325E-01	+5.86852665E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
40.000000	+7.11130326E+00	+7.52232570E+00	-1.95960284E-01	+6.03344936E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
40.625000	+7.09508641E+00	+7.50768269E+00	-1.92138514E-01	+6.19355794E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
41.250000	+7.07755822E+00	+7.49177513E+00	-1.88218337E-01	+6.34800264E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
41.875000	+7.05871982E+00	+7.47460308E+00	-1.84203510E-01	+6.49604996E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
42.500000	+7.03857460E+00	+7.45616866E+00	-1.80098274E-01	+6.63671428E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
43.125000	+7.01712838E+00	+7.43647611E+00	-1.75907618E-01	+6.76859241E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
43.750000	+6.99438952E+00	+7.41553173E+00	-1.71637534E-01	+6.89010624E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
44.375000	+6.97036888E+00	+7.39334390E+00	-1.67294985E-01	+7.00002521E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
45.000000	+6.94507960E+00	+7.36992299E+00	-1.62887502E-01	+7.09790077E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
45.625000	+6.91853685E+00	+7.34528136E+00	-1.58422609E-01	+7.18408604E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
46.250000	+6.89075761E+00	+7.31943332E+00	-1.53907395E-01	+7.25928920E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
46.875000	+6.86176065E+00	+7.29239511E+00	-1.49348497E-01	+7.32391423E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
47.500000	+6.83156664E+00	+7.26418485E+00	-1.44752502E-01	+7.37757661E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
48.125000	+6.80019832E+00	+7.23482244E+00	-1.40126527E-01	+7.41907932E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
48.750000	+6.76768059E+00	+7.20432949E+00	-1.35478653E-01	+7.44687736E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
49.375000	+6.73404039E+00	+7.17272914E+00	-1.30817930E-01	+7.45980480E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
50.000000	+6.69930634E+00	+7.14004593E+00	-1.26153897E-01	+7.45771635E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
50.625000	+6.66350832E+00	+7.10630571E+00	-1.21495784E-01	+7.44174866E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
51.250000	+6.62667697E+00	+7.07153553E+00	-1.16851711E-01	+7.41408743E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
51.875000	+6.58884338E+00	+7.03576353E+00	-1.12228175E-01	+7.37733586E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
52.500000	+6.55003906E+00	+6.99901893E+00	-1.07630041E-01	+7.33372941E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
53.125000	+6.51029599E+00	+6.96133196E+00	-1.03061013E-01	+7.28448226E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
53.750000	+6.46964692E+00	+6.92273370E+00	-9.85244382E-02	+7.22948429E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
54.375000	+6.42812565E+00	+6.88325603E+00	-9.40241580E-02	+7.16743144E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
55.000000	+6.38576715E+00	+6.84293150E+00	-8.95651489E-02	+7.09632518E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
55.625000	+6.34260757E+00	+6.80179311E+00	-8.51537515E-02	+7.01417054E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
56.250000	+6.29868399E+00	+6.75987425E+00	-8.07974357E-02	+6.91966431E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
56.875000	+6.25403398E+00	+6.71720851E+00	-7.65041711E-02	+6.81269061E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
57.500000	+6.20869515E+00	+6.67382961E+00	-7.22815724E-02	+6.69451049E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
58.125000	+6.16270461E+00	+6.62977131E+00	-6.81360330E-02	+6.56761830E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
58.750000	+6.11609864E+00	+6.58506735E+00	-6.40720495E-02	+6.43531852E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
59.375000	+6.06891244E+00	+6.53975144E+00	-6.00918848E-02	+6.30113685E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
60.000000	+6.02118012E+00	+6.49385721E+00	-5.61956285E-02	+6.16820523E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
60.625000	+5.97293485E+00	+6.44741818E+00	-5.23816283E-02	+6.03874952E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
61.250000	+5.92420916E+00	+6.40046772E+00	-4.86471916E-02	+5.91377402E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
61.875000	+5.87503525E+00	+6.35303905E+00	-4.49894108E-02	+5.79112458E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
15.625000	+6.88708666E+00	+7.26387607E+00	-2.82921657E-01	+2.42243672E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
15.937500	+6.89718773E+00	+7.27426222E+00	-2.82165338E-01	+2.41800635E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
16.250000	+6.90722149E+00	+7.28458075E+00	-2.81410403E-01	+2.41411280E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
16.562500	+6.91718091E+00	+7.29482477E+00	-2.80656518E-01	+2.41133144E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
16.875000	+6.92705917E+00	+7.30498758E+00	-2.79903321E-01	+2.40973414E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
17.187500	+6.93684963E+00	+7.31506268E+00	-2.79150434E-01	+2.40938257E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
17.500000	+6.94654584E+00	+7.32504378E+00	-2.78397457E-01	+2.41032893E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
17.812500	+6.95614150E+00	+7.33492474E+00	-2.77643978E-01	+2.41261669E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
18.125000	+6.96563051E+00	+7.34469962E+00	-2.76889572E-01	+2.41628121E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
18.437500	+6.97500692E+00	+7.35436262E+00	-2.76133802E-01	+2.42135047E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
18.750000	+6.98426492E+00	+7.36390812E+00	-2.75376228E-01	+2.42784563E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
19.062500	+6.99339888E+00	+7.37333065E+00	-2.74616399E-01	+2.43578171E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
19.375000	+7.00240329E+00	+7.38262489E+00	-2.73853864E-01	+2.44516815E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
19.687500	+7.01127280E+00	+7.39178565E+00	-2.73088169E-01	+2.45600935E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
20.000000	+7.02000219E+00	+7.40080788E+00	-2.72318858E-01	+2.46830524E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
20.312500	+7.02858636E+00	+7.40968667E+00	-2.71545478E-01	+2.48205183E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
20.625000	+7.03702033E+00	+7.41841722E+00	-2.70767576E-01	+2.49724167E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
20.937500	+7.04529927E+00	+7.42699485E+00	-2.69984702E-01	+2.51386439E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
21.250000	+7.05341842E+00	+7.43541501E+00	-2.69196411E-01	+2.53190719E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
21.562500	+7.06137317E+00	+7.44367324E+00	-2.68402260E-01	+2.55135532E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
21.875000	+7.06915899E+00	+7.45176519E+00	-2.67601814E-01	+2.57219261E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
22.187500	+7.07677145E+00	+7.45968662E+00	-2.66794640E-01	+2.59440193E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
22.500000	+7.08420625E+00	+7.46743335E+00	-2.65980312E-01	+2.61796567E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
22.812500	+7.09145913E+00	+7.47500134E+00	-2.65158411E-01	+2.64286629E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
23.125000	+7.09852597E+00	+7.48238661E+00	-2.64328521E-01	+2.66908676E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
23.437500	+7.10540269E+00	+7.48958525E+00	-2.63490232E-01	+2.69661104E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
23.750000	+7.11208532E+00	+7.49659346E+00	-2.62643139E-01	+2.72542456E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
24.062500	+7.11856996E+00	+7.50340750E+00	-2.61786842E-01	+2.75551462E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
24.375000	+7.12485278E+00	+7.51002369E+00	-2.60920942E-01	+2.78687084E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
24.687500	+7.13093002E+00	+7.51643844E+00	-2.60045047E-01	+2.81948551E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
25.000000	+7.13679797E+00	+7.52264822E+00	-2.59158764E-01	+2.85335388E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
25.312500	+7.14245302E+00	+7.52864956E+00	-2.58261701E-01	+2.88847449E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
25.625000	+7.14789159E+00	+7.53443904E+00	-2.57353467E-01	+2.92484931E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
25.937500	+7.15311015E+00	+7.54001331E+00	-2.56433670E-01	+2.96248392E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
26.250000	+7.15810524E+00	+7.54536907E+00	-2.55501915E-01	+3.00138751E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
26.562500	+7.16287345E+00	+7.55050307E+00	-2.54557803E-01	+3.04157291E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
26.875000	+7.16741142E+00	+7.55541212E+00	-2.53600932E-01	+3.08305643E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
27.187500	+7.17171580E+00	+7.56009306E+00	-2.52630893E-01	+3.12585766E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
27.500000	+7.17578332E+00	+7.56454279E+00	-2.51647271E-01	+3.16999922E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
27.812500	+7.17961073E+00	+7.56875823E+00	-2.50649643E-01	+3.21550636E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
28.125000	+7.18319483E+00	+7.57273637E+00	-2.49637579E-01	+3.26240648E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
28.437500	+7.18653244E+00	+7.57647422E+00	-2.48610639E-01	+3.31072862E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
28.750000	+7.18962042E+00	+7.57996884E+00	-2.47568374E-01	+3.36050280E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
29.062500	+7.19245567E+00	+7.58321732E+00	-2.46510325E-01	+3.41175947E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
29.375000	+7.19503511E+00	+7.58621678E+00	-2.45436024E-01	+3.46452875E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
29.687500	+7.19735570E+00	+7.58896439E+00	-2.44344995E-01	+3.51883967E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
30.000000	+7.19941441E+00	+7.59145734E+00	-2.43236750E-01	+3.57471924E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
30.312500	+7.20120828E+00	+7.59369288E+00	-2.42110795E-01	+3.63219164E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
30.625000	+7.20273434E+00	+7.59566827E+00	-2.40966630E-01	+3.69127756E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
30.937500	+7.20398969E+00	+7.59738081E+00	-2.39803747E-01	+3.75117494E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
7.812500	+6.63785244E+00	+7.00742564E+00	-3.02259272E-01	+2.35089943E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
7.968750	+6.64224211E+00	+7.01195163E+00	-3.01890483E-01	+2.36960521E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
8.125000	+6.64667962E+00	+7.01652659E+00	-3.01518771E-01	+2.38762950E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
8.281250	+6.65116335E+00	+7.02114882E+00	-3.01144349E-01	+2.40430938E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
8.437500	+6.65569166E+00	+7.02581661E+00	-3.00767424E-01	+2.41968289E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
8.593750	+6.66026294E+00	+7.03052829E+00	-3.00388198E-01	+2.43378962E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
8.750000	+6.66487559E+00	+7.03528216E+00	-3.00006865E-01	+2.44667052E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
8.906250	+6.66952803E+00	+7.04007658E+00	-2.99623613E-01	+2.45836767E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
9.062500	+6.67421866E+00	+7.04490990E+00	-2.99238625E-01	+2.46892409E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
9.218750	+6.67894594E+00	+7.04978049E+00	-2.98852074E-01	+2.47838353E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
9.375000	+6.68370830E+00	+7.05468675E+00	-2.98464130E-01	+2.48679030E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
9.531250	+6.68850421E+00	+7.05962707E+00	-2.98074952E-01	+2.49418911E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
9.687500	+6.69333216E+00	+7.06459987E+00	-2.97684696E-01	+2.50062490E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
9.843750	+6.69819062E+00	+7.06960360E+00	-2.97293507E-01	+2.50614273E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
10.000000	+6.70307812E+00	+7.07463671E+00	-2.96901526E-01	+2.51078760E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
10.156250	+6.70799317E+00	+7.07969768E+00	-2.96508886E-01	+2.51460436E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
10.312500	+6.71293430E+00	+7.08478499E+00	-2.96115712E-01	+2.51763758E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
10.468750	+6.71790008E+00	+7.08989715E+00	-2.95722124E-01	+2.51993145E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
10.625000	+6.72288908E+00	+7.09503270E+00	-2.95328234E-01	+2.52152969E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
10.781250	+6.72789987E+00	+7.10019018E+00	-2.94934146E-01	+2.52247547E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
10.937500	+6.73293107E+00	+7.10536816E+00	-2.94539960E-01	+2.52281130E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
11.093750	+6.73798129E+00	+7.11056522E+00	-2.94145768E-01	+2.52257901E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
11.250000	+6.74304916E+00	+7.11577996E+00	-2.93751654E-01	+2.52181963E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
11.406250	+6.74813333E+00	+7.12101100E+00	-2.93357699E-01	+2.52057338E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
11.562500	+6.75323249E+00	+7.12625699E+00	-2.92963975E-01	+2.51887962E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
11.718750	+6.75834529E+00	+7.13151659E+00	-2.92570549E-01	+2.51677678E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
11.875000	+6.76347046E+00	+7.13678847E+00	-2.92177482E-01	+2.51430234E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
12.031250	+6.76860671E+00	+7.14207132E+00	-2.91784830E-01	+2.51149280E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
12.187500	+6.77375276E+00	+7.14736388E+00	-2.91392641E-01	+2.50838367E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
12.343750	+6.77890737E+00	+7.15266485E+00	-2.91000960E-01	+2.50500941E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
12.500000	+6.78406931E+00	+7.15797301E+00	-2.90609825E-01	+2.50140346E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
12.656250	+6.78923736E+00	+7.16328712E+00	-2.90219271E-01	+2.49759819E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
12.812500	+6.79441031E+00	+7.16860596E+00	-2.89829326E-01	+2.49362491E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
12.968750	+6.79958699E+00	+7.17392834E+00	-2.89440013E-01	+2.48951388E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
13.125000	+6.80476622E+00	+7.17925309E+00	-2.89051353E-01	+2.48529428E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
13.281250	+6.80994685E+00	+7.18457905E+00	-2.88663359E-01	+2.48099422E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
13.437500	+6.81512774E+00	+7.18990506E+00	-2.88276042E-01	+2.47664077E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
13.593750	+6.82030777E+00	+7.19523002E+00	-2.87889409E-01	+2.47225992E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
13.750000	+6.82548583E+00	+7.20055281E+00	-2.87503461E-01	+2.46787664E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
13.906250	+6.83066083E+00	+7.20587235E+00	-2.87118197E-01	+2.46351486E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
14.062500	+6.83583170E+00	+7.21118754E+00	-2.86733612E-01	+2.45919748E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
14.218750	+6.84099737E+00	+7.21649735E+00	-2.86349698E-01	+2.45494642E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
14.375000	+6.84615681E+00	+7.22180072E+00	-2.85966442E-01	+2.45078260E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
14.531250	+6.85130896E+00	+7.22709663E+00	-2.85583828E-01	+2.44672596E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
14.687500	+6.85645282E+00	+7.23238407E+00	-2.85201840E-01	+2.44279551E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
14.843750	+6.86158739E+00	+7.23766204E+00	-2.84820455E-01	+2.43900932E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
15.000000	+6.86671168E+00	+7.24292956E+00	-2.84439649E-01	+2.43538455E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
15.156250	+6.87182470E+00	+7.24818567E+00	-2.84059397E-01	+2.43193746E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
15.312500	+6.87692550E+00	+7.25342941E+00	-2.83679669E-01	+2.42868346E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
15.468750	+6.88201313E+00	+7.25865985E+00	-2.83300434E-01	+2.42552976E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.906250	+6.54854002E+00	+6.91532074E+00	-3.09843914E-01	+1.38077950E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.984375	+6.54985501E+00	+6.91667569E+00	-3.09734972E-01	+1.40813593E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
4.062500	+6.55119243E+00	+6.91805386E+00	-3.09623893E-01	+1.43538325E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
4.140625	+6.55255210E+00	+6.91945506E+00	-3.09510694E-01	+1.46240643E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
4.218750	+6.55393382E+00	+6.92087909E+00	-3.09395392E-01	+1.48919376E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
4.296875	+6.55533740E+00	+6.92232575E+00	-3.09278007E-01	+1.51573388E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
4.375000	+6.55676267E+00	+6.92379485E+00	-3.09158559E-01	+1.54201585E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
4.453125	+6.55820941E+00	+6.92528619E+00	-3.09037067E-01	+1.56802914E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
4.531250	+6.55967744E+00	+6.92679956E+00	-3.08913554E-01	+1.59376359E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
4.609375	+6.56116656E+00	+6.92833476E+00	-3.08788042E-01	+1.61920949E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
4.687500	+6.56267658E+00	+6.92989159E+00	-3.08660553E-01	+1.64435756E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
4.765625	+6.56420729E+00	+6.93146984E+00	-3.08531111E-01	+1.66919892E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
4.843750	+6.56575850E+00	+6.93306930E+00	-3.08399740E-01	+1.69372515E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
4.921875	+6.56733000E+00	+6.93468976E+00	-3.08266466E-01	+1.71792826E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
5.000000	+6.56892160E+00	+6.93633101E+00	-3.08131314E-01	+1.74180069E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
5.078125	+6.57053309E+00	+6.93799284E+00	-3.07994310E-01	+1.76533531E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
5.156250	+6.57216427E+00	+6.93967504E+00	-3.07855480E-01	+1.78852543E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
5.234375	+6.57381494E+00	+6.94137739E+00	-3.07714853E-01	+1.81136482E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
5.312500	+6.57548489E+00	+6.94309968E+00	-3.07572455E-01	+1.83384763E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
5.390625	+6.57717390E+00	+6.94484169E+00	-3.07428314E-01	+1.85596847E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
5.468750	+6.57888179E+00	+6.94660321E+00	-3.07282460E-01	+1.87772238E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
5.546875	+6.58060834E+00	+6.94838401E+00	-3.07134920E-01	+1.89910480E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
5.625000	+6.58235333E+00	+6.95018389E+00	-3.06985725E-01	+1.92011157E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
5.703125	+6.58411658E+00	+6.95200261E+00	-3.06834903E-01	+1.94073897E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
5.781250	+6.58589786E+00	+6.95383996E+00	-3.06682484E-01	+1.96098366E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
5.859375	+6.58769696E+00	+6.95569573E+00	-3.06528499E-01	+1.98084269E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
5.937500	+6.58951368E+00	+6.95756969E+00	-3.06372977E-01	+2.00031351E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
6.015625	+6.59134781E+00	+6.95946161E+00	-3.06215950E-01	+2.01939394E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
6.093750	+6.59319913E+00	+6.96137129E+00	-3.06057447E-01	+2.03808215E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
6.171875	+6.59506744E+00	+6.96329849E+00	-3.05897500E-01	+2.05637670E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
6.250000	+6.59695252E+00	+6.96524300E+00	-3.05736138E-01	+2.07427648E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
6.328125	+6.59885417E+00	+6.96720459E+00	-3.05573394E-01	+2.09178074E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
6.406250	+6.60077218E+00	+6.96918304E+00	-3.05409297E-01	+2.10888905E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
6.484375	+6.60270632E+00	+6.97117813E+00	-3.05243880E-01	+2.12560130E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
6.562500	+6.60465640E+00	+6.97318964E+00	-3.05077172E-01	+2.14191770E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
6.640625	+6.60662219E+00	+6.97521734E+00	-3.04909205E-01	+2.15783877E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
6.718750	+6.60860350E+00	+6.97726102E+00	-3.04740010E-01	+2.17336531E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
6.796875	+6.61060010E+00	+6.97932044E+00	-3.04569617E-01	+2.18849840E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
6.875000	+6.61261179E+00	+6.98139540E+00	-3.04398057E-01	+2.20323942E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
6.953125	+6.61463836E+00	+6.98348566E+00	-3.04225361E-01	+2.21758999E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
7.031250	+6.61667959E+00	+6.98559100E+00	-3.04051559E-01	+2.23155199E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
7.109375	+6.61873528E+00	+6.98771121E+00	-3.03876681E-01	+2.24512754E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
7.187500	+6.62080521E+00	+6.98984606E+00	-3.03700757E-01	+2.25831901E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
7.265625	+6.62288918E+00	+6.99199533E+00	-3.03523819E-01	+2.27112899E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
7.343750	+6.62498698E+00	+6.99415881E+00	-3.03345894E-01	+2.28356027E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
7.421875	+6.62709839E+00	+6.99633627E+00	-3.03167012E-01	+2.29561587E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
7.500000	+6.62922322E+00	+6.99852749E+00	-3.02987204E-01	+2.30729899E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
7.578125	+6.63136124E+00	+7.00073225E+00	-3.02806497E-01	+2.31861303E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
7.656250	+6.63351225E+00	+7.00295035E+00	-3.02624920E-01	+2.32956155E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
7.734375	+6.63567606E+00	+7.00518154E+00	-3.02442503E-01	+2.34032823E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
1.953125	+6.52345908E+00	+6.88950681E+00	-3.11844355E-01	+6.64796875E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
1.992188	+6.52380571E+00	+6.88986305E+00	-3.11818109E-01	+6.78980306E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.031250	+6.52415894E+00	+6.89022609E+00	-3.11791309E-01	+6.93178447E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.070312	+6.52451876E+00	+6.89059592E+00	-3.11763955E-01	+7.07405428E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.109375	+6.52488515E+00	+6.89097253E+00	-3.11736043E-01	+7.21660089E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.148438	+6.52525809E+00	+6.89135590E+00	-3.11707575E-01	+7.35941231E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.187500	+6.52563758E+00	+6.89174601E+00	-3.11678548E-01	+7.50247608E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.226562	+6.52602359E+00	+6.89214285E+00	-3.11648962E-01	+7.64577928E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.265625	+6.52641611E+00	+6.89254641E+00	-3.11618815E-01	+7.78930850E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.304688	+6.52681512E+00	+6.89295667E+00	-3.11588108E-01	+7.93305008E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.343750	+6.52722061E+00	+6.89337361E+00	-3.11556838E-01	+8.07698984E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.382812	+6.52763256E+00	+6.89379721E+00	-3.11525006E-01	+8.22111322E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.421875	+6.52805096E+00	+6.89422747E+00	-3.11492611E-01	+8.36540544E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.460938	+6.52847578E+00	+6.89466436E+00	-3.11459652E-01	+8.50985129E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.500000	+6.52890701E+00	+6.89510786E+00	-3.11426128E-01	+8.65443527E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.539062	+6.52934463E+00	+6.89555797E+00	-3.11392039E-01	+8.79914163E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.578125	+6.52978862E+00	+6.89601466E+00	-3.11357384E-01	+8.94395432E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.617188	+6.53023898E+00	+6.89647791E+00	-3.11322164E-01	+9.08885696E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.656250	+6.53069567E+00	+6.89694770E+00	-3.11286378E-01	+9.23383309E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.695312	+6.53115868E+00	+6.89742403E+00	-3.11250025E-01	+9.37886594E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.734375	+6.53162799E+00	+6.89790687E+00	-3.11213105E-01	+9.52393855E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.773438	+6.53210359E+00	+6.89839620E+00	-3.11175619E-01	+9.66903382E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.812500	+6.53258545E+00	+6.89889200E+00	-3.11137566E-01	+9.81413443E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.851562	+6.53307356E+00	+6.89939425E+00	-3.11098946E-01	+9.95922295E-04	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.890625	+6.53356790E+00	+6.89990294E+00	-3.11059760E-01	+1.01042818E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.929688	+6.53406844E+00	+6.90041805E+00	-3.11020006E-01	+1.02492933E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.968750	+6.53457517E+00	+6.90093955E+00	-3.10979687E-01	+1.03942398E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.007812	+6.53508808E+00	+6.90146743E+00	-3.10938801E-01	+1.05391033E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.046875	+6.53560713E+00	+6.90200167E+00	-3.10897350E-01	+1.06838659E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.085938	+6.53613231E+00	+6.90254225E+00	-3.10855334E-01	+1.08285097E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.125000	+6.53666359E+00	+6.90308914E+00	-3.10812753E-01	+1.09730168E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.164062	+6.53720097E+00	+6.90364232E+00	-3.10769607E-01	+1.11173690E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.203125	+6.53774442E+00	+6.90420179E+00	-3.10725898E-01	+1.12615483E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.242188	+6.53829391E+00	+6.90476751E+00	-3.10681626E-01	+1.14055369E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.281250	+6.53884943E+00	+6.90533946E+00	-3.10636792E-01	+1.15493167E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.320312	+6.53941096E+00	+6.90591762E+00	-3.10591397E-01	+1.16928697E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.359375	+6.53997847E+00	+6.90650198E+00	-3.10545442E-01	+1.18361781E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.398438	+6.54055195E+00	+6.90709250E+00	-3.10498927E-01	+1.19792241E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.437500	+6.54113137E+00	+6.90768918E+00	-3.10451854E-01	+1.21219899E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.476562	+6.54171671E+00	+6.90829198E+00	-3.10404224E-01	+1.22644578E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.515625	+6.54230795E+00	+6.90890088E+00	-3.10356038E-01	+1.24066103E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.554688	+6.54290507E+00	+6.90951587E+00	-3.10307297E-01	+1.25484300E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.593750	+6.54350805E+00	+6.91013692E+00	-3.10258003E-01	+1.26898994E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.632812	+6.54411686E+00	+6.91076401E+00	-3.10208158E-01	+1.28310014E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.671875	+6.54473148E+00	+6.91139711E+00	-3.10157761E-01	+1.29717190E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.710938	+6.54535189E+00	+6.91203620E+00	-3.10106816E-01	+1.31120352E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.750000	+6.54597807E+00	+6.91268126E+00	-3.10055323E-01	+1.32519333E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.789062	+6.54661000E+00	+6.91333227E+00	-3.10003285E-01	+1.33913966E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.828125	+6.54724765E+00	+6.91398920E+00	-3.09950703E-01	+1.35304088E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.867188	+6.54789099E+00	+6.91465203E+00	-3.09897579E-01	+1.36691913E-03	+6.38435744E+01	-2.27785596E-01	-2.80279243E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02


==> anc/otoc_to_plot_supersymmetric_M400_L1.4716_n175_beta3.5000.dat <==
300.000000	+1.62727818E+01	+2.77594132E+01	+3.13433105E+00	+3.78791284E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
306.000000	+1.60233451E+01	+2.77495236E+01	+3.15497100E+00	+3.09207186E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
312.000000	+1.57471474E+01	+2.76679945E+01	+3.17143591E+00	+3.01464766E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
318.000000	+1.55299137E+01	+2.76880621E+01	+3.19114677E+00	+3.12138907E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
324.000000	+1.52707138E+01	+2.76465440E+01	+3.20889258E+00	+3.34516570E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
330.000000	+1.50604998E+01	+2.77166285E+01	+3.23128876E+00	+3.61814278E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
336.000000	+1.48044074E+01	+2.77294034E+01	+3.25231029E+00	+3.60147900E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
342.000000	+1.45452838E+01	+2.77603734E+01	+3.27450651E+00	+3.50819375E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
348.000000	+1.43183823E+01	+2.77991147E+01	+3.29440862E+00	+3.14642587E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
354.000000	+1.41345215E+01	+2.78581140E+01	+3.31226362E+00	+2.82156699E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
360.000000	+1.38912133E+01	+2.78362024E+01	+3.32826742E+00	+2.67642064E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
366.000000	+1.36815855E+01	+2.78530938E+01	+3.34438067E+00	+2.95725674E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
372.000000	+1.34165992E+01	+2.78653407E+01	+3.36375450E+00	+2.54687681E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
378.000000	+1.32028599E+01	+2.78141717E+01	+3.37494319E+00	+1.43046821E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
384.000000	+1.30174704E+01	+2.77163744E+01	+3.38092012E+00	+1.80117689E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
390.000000	+1.27766903E+01	+2.77072505E+01	+3.39655731E+00	+3.14603068E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
396.000000	+1.25288021E+01	+2.77932325E+01	+3.41867249E+00	+2.82264150E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
402.000000	+1.23845971E+01	+2.78295431E+01	+3.43042901E+00	+2.13429559E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
408.000000	+1.22441514E+01	+2.79045768E+01	+3.44428403E+00	+2.44195844E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
414.000000	+1.20520125E+01	+2.79562460E+01	+3.45973251E+00	+1.06523293E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
420.000000	+1.19056299E+01	+2.77675242E+01	+3.45706683E+00	+1.40212430E-04	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
426.000000	+1.16725299E+01	+2.76035456E+01	+3.46141506E+00	+1.07776926E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
432.000000	+1.15330982E+01	+2.76014704E+01	+3.47000006E+00	+1.69630818E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
438.000000	+1.14901192E+01	+2.77487449E+01	+3.48177076E+00	+1.95472931E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
444.000000	+1.13250460E+01	+2.77747853E+01	+3.49345681E+00	+1.06341524E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
450.000000	+1.10776689E+01	+2.75451000E+01	+3.49453174E+00	+1.54059380E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
456.000000	+1.08675111E+01	+2.76241873E+01	+3.51194394E+00	+3.50048150E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
462.000000	+1.07728888E+01	+2.79467811E+01	+3.53653752E+00	+2.68645847E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
468.000000	+1.05570940E+01	+2.78627651E+01	+3.54418144E+00	+3.06668870E-04	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
474.000000	+1.03824287E+01	+2.76196377E+01	+3.54021755E+00	+4.54995391E-04	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
480.000000	+1.04119719E+01	+2.78123895E+01	+3.54964138E+00	+1.11729782E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
486.000000	+1.03254125E+01	+2.77952870E+01	+3.55362512E+00	+9.29887576E-04	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
492.000000	+1.01857480E+01	+2.77814181E+01	+3.56080004E+00	+2.51124801E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
498.000000	+1.00663899E+01	+2.80707312E+01	+3.58376010E+00	+2.45484983E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
504.000000	+9.78710523E+00	+2.79088222E+01	+3.59025823E+00	+8.17118445E-04	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
510.000000	+9.60775853E+00	+2.77895084E+01	+3.59356552E+00	+2.27249950E-04	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
516.000000	+9.44899911E+00	+2.76202015E+01	+3.59298523E+00	+2.00985975E-04	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
522.000000	+9.35934183E+00	+2.75849959E+01	+3.59597735E+00	+1.14760270E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
528.000000	+9.26940028E+00	+2.76925735E+01	+3.60675646E+00	+1.50393098E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
534.000000	+9.08072552E+00	+2.76382871E+01	+3.61402452E+00	+1.27096457E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
540.000000	+8.89255359E+00	+2.75988628E+01	+3.62200804E+00	+1.64361210E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
546.000000	+8.81806172E+00	+2.77452739E+01	+3.63374787E+00	+2.23199012E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
552.000000	+8.77125056E+00	+2.79853574E+01	+3.64879192E+00	+1.65715272E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
558.000000	+8.54780181E+00	+2.78551647E+01	+3.65363370E+00	+6.45490190E-04	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
564.000000	+8.35013603E+00	+2.77136510E+01	+3.65653780E+00	+5.85297650E-04	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
570.000000	+8.24617056E+00	+2.76896174E+01	+3.66065727E+00	+5.19101796E-04	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
576.000000	+8.04328351E+00	+2.75277946E+01	+3.66276703E+00	+6.24775677E-04	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
582.000000	+7.86831812E+00	+2.74580863E+01	+3.66815458E+00	+1.24569965E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
588.000000	+7.76369411E+00	+2.75416552E+01	+3.67771542E+00	+1.59842329E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
594.000000	+7.61552094E+00	+2.75846688E+01	+3.68733566E+00	+1.60832218E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
150.000000	+2.34581984E+01	+2.88222023E+01	+2.37285787E+00	+8.18576049E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
153.000000	+2.33036879E+01	+2.87966150E+01	+2.39660847E+00	+7.64796631E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
156.000000	+2.31360549E+01	+2.87519360E+01	+2.41874567E+00	+7.51186415E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
159.000000	+2.29563077E+01	+2.87024716E+01	+2.44167965E+00	+7.60836500E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
162.000000	+2.27714611E+01	+2.86496499E+01	+2.46439586E+00	+7.53541099E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
165.000000	+2.25777229E+01	+2.85896475E+01	+2.48689212E+00	+7.35283187E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
168.000000	+2.23820858E+01	+2.85254080E+01	+2.50851285E+00	+7.05823495E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
171.000000	+2.21921985E+01	+2.84641927E+01	+2.52924153E+00	+6.64843357E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
174.000000	+2.20060130E+01	+2.83993495E+01	+2.54840346E+00	+6.23034112E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
177.000000	+2.18314884E+01	+2.83423799E+01	+2.56662357E+00	+5.97014900E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
180.000000	+2.16594129E+01	+2.82859156E+01	+2.58422435E+00	+5.77433419E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
183.000000	+2.14925938E+01	+2.82330148E+01	+2.60126958E+00	+5.59433100E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
186.000000	+2.13253590E+01	+2.81780618E+01	+2.61779034E+00	+5.41496279E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
189.000000	+2.11581548E+01	+2.81211670E+01	+2.63375935E+00	+5.21851551E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
192.000000	+2.10010665E+01	+2.80717295E+01	+2.64910143E+00	+5.33000238E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
195.000000	+2.08472284E+01	+2.80365167E+01	+2.66573937E+00	+5.74778268E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
198.000000	+2.06882409E+01	+2.80070011E+01	+2.68358812E+00	+5.75190429E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
201.000000	+2.05370267E+01	+2.79787587E+01	+2.70025079E+00	+5.39417077E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
204.000000	+2.04028439E+01	+2.79623509E+01	+2.71595315E+00	+5.31176832E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
207.000000	+2.02714829E+01	+2.79542073E+01	+2.73212140E+00	+5.15951478E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
210.000000	+2.01359191E+01	+2.79331064E+01	+2.74691024E+00	+5.10231563E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
213.000000	+1.99989716E+01	+2.79205313E+01	+2.76273530E+00	+5.46252589E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
216.000000	+1.98656090E+01	+2.79225843E+01	+2.77968539E+00	+5.22134621E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
219.000000	+1.97261190E+01	+2.78997741E+01	+2.79406338E+00	+4.75076702E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
222.000000	+1.95815570E+01	+2.78714976E+01	+2.80819000E+00	+4.87871438E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
225.000000	+1.94496175E+01	+2.78660705E+01	+2.82333566E+00	+5.07697664E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
228.000000	+1.93083656E+01	+2.78547189E+01	+2.83865186E+00	+5.13598591E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
231.000000	+1.91740982E+01	+2.78539495E+01	+2.85415158E+00	+5.36157741E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
234.000000	+1.90439680E+01	+2.78697228E+01	+2.87082132E+00	+5.31556947E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
237.000000	+1.89156503E+01	+2.78767935E+01	+2.88604499E+00	+4.82768132E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
240.000000	+1.87870246E+01	+2.78721656E+01	+2.89978741E+00	+4.28547255E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
243.000000	+1.86573837E+01	+2.78519313E+01	+2.91175783E+00	+4.09211246E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
246.000000	+1.85255060E+01	+2.78364725E+01	+2.92434008E+00	+4.31094730E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
249.000000	+1.83736162E+01	+2.78090894E+01	+2.93762351E+00	+4.25522099E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
252.000000	+1.82434014E+01	+2.77951499E+01	+2.94987141E+00	+3.88584477E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
255.000000	+1.81172420E+01	+2.77752885E+01	+2.96093858E+00	+3.78201941E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
258.000000	+1.79909737E+01	+2.77619495E+01	+2.97256352E+00	+4.08576722E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
261.000000	+1.78709156E+01	+2.77686512E+01	+2.98545318E+00	+4.43084035E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
264.000000	+1.77512787E+01	+2.77855000E+01	+2.99914857E+00	+4.24125067E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
267.000000	+1.76259827E+01	+2.77788231E+01	+3.01090069E+00	+3.60530375E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
270.000000	+1.74976410E+01	+2.77512856E+01	+3.02078039E+00	+3.58316397E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
273.000000	+1.73711067E+01	+2.77445861E+01	+3.03239967E+00	+4.16412707E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
276.000000	+1.72492404E+01	+2.77622970E+01	+3.04576515E+00	+4.01841012E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
279.000000	+1.71553071E+01	+2.77819354E+01	+3.05651013E+00	+3.45791882E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
282.000000	+1.70456153E+01	+2.77790702E+01	+3.06651266E+00	+3.47337342E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
285.000000	+1.69082172E+01	+2.77586307E+01	+3.07735037E+00	+3.48572595E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
288.000000	+1.67660390E+01	+2.77263411E+01	+3.08742702E+00	+3.54175018E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
291.000000	+1.66499025E+01	+2.77333602E+01	+3.09860087E+00	+4.23354229E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
294.000000	+1.65432592E+01	+2.77855327E+01	+3.11282827E+00	+4.38837001E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
297.000000	+1.64171897E+01	+2.77963532E+01	+3.12493110E+00	+3.68017726E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
75.000000	+1.12925418E+01	+1.29760495E+01	+1.21402677E+00	+1.14470640E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
76.500000	+1.15604118E+01	+1.32743699E+01	+1.23195256E+00	+1.24539957E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
78.000000	+1.18734749E+01	+1.36210717E+01	+1.25138875E+00	+1.37710673E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
79.500000	+1.22246968E+01	+1.40109471E+01	+1.27326576E+00	+1.52203520E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
81.000000	+1.26095059E+01	+1.44387496E+01	+1.29704981E+00	+1.60508110E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
82.500000	+1.30250201E+01	+1.48993872E+01	+1.32141820E+00	+1.68523499E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
84.000000	+1.34639726E+01	+1.53880752E+01	+1.34760686E+00	+1.81538062E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
85.500000	+1.39211284E+01	+1.59004070E+01	+1.37587961E+00	+1.90326715E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
87.000000	+1.43944673E+01	+1.64316294E+01	+1.40470487E+00	+1.93592967E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
88.500000	+1.48798444E+01	+1.69774790E+01	+1.43395750E+00	+1.99373067E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
90.000000	+1.53709246E+01	+1.75336509E+01	+1.46451679E+00	+2.05115762E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
91.500000	+1.58656684E+01	+1.80964345E+01	+1.49549223E+00	+2.05318194E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
93.000000	+1.63628043E+01	+1.86629330E+01	+1.52611225E+00	+2.05758034E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
94.500000	+1.68573142E+01	+1.92301184E+01	+1.55721964E+00	+2.09972980E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
96.000000	+1.73453745E+01	+1.97950534E+01	+1.58910414E+00	+2.13889929E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
97.500000	+1.78247354E+01	+2.03547863E+01	+1.62138662E+00	+2.14389630E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
99.000000	+1.82933281E+01	+2.09057399E+01	+1.65342103E+00	+2.11572506E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
100.500000	+1.87492462E+01	+2.14450898E+01	+1.68485837E+00	+2.07786466E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
102.000000	+1.91904152E+01	+2.19708569E+01	+1.71575697E+00	+2.00799630E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
103.500000	+1.96175343E+01	+2.24807664E+01	+1.74509826E+00	+1.94947800E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
105.000000	+2.00246956E+01	+2.29725988E+01	+1.77424131E+00	+1.91835949E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
106.500000	+2.04126029E+01	+2.34454501E+01	+1.80264905E+00	+1.88505071E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
108.000000	+2.07797847E+01	+2.38992002E+01	+1.83079284E+00	+1.85024987E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
109.500000	+2.11273954E+01	+2.43333483E+01	+1.85815654E+00	+1.81662051E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
111.000000	+2.14521841E+01	+2.47463212E+01	+1.88529145E+00	+1.78767907E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
112.500000	+2.17547191E+01	+2.51373025E+01	+1.91178691E+00	+1.76095862E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
114.000000	+2.20337927E+01	+2.55066338E+01	+1.93812021E+00	+1.72896306E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
115.500000	+2.22917436E+01	+2.58544078E+01	+1.96365581E+00	+1.67421881E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
117.000000	+2.25280226E+01	+2.61797473E+01	+1.98834677E+00	+1.62483805E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
118.500000	+2.27412669E+01	+2.64818959E+01	+2.01240095E+00	+1.57237555E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
120.000000	+2.29328181E+01	+2.67609268E+01	+2.03551804E+00	+1.50328098E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
121.500000	+2.31043078E+01	+2.70174951E+01	+2.05749938E+00	+1.44084606E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
123.000000	+2.32559447E+01	+2.72531532E+01	+2.07874342E+00	+1.39621784E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
124.500000	+2.33881315E+01	+2.74687099E+01	+2.09938591E+00	+1.36747941E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
126.000000	+2.35002050E+01	+2.76648067E+01	+2.11976780E+00	+1.35497568E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
127.500000	+2.35920960E+01	+2.78419643E+01	+2.14003518E+00	+1.33055561E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
129.000000	+2.36670119E+01	+2.80012130E+01	+2.15968447E+00	+1.29549025E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
130.500000	+2.37247115E+01	+2.81430014E+01	+2.17889989E+00	+1.25567595E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
132.000000	+2.37679270E+01	+2.82685128E+01	+2.19735475E+00	+1.22836218E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
133.500000	+2.37955042E+01	+2.83796490E+01	+2.21575076E+00	+1.19153532E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
135.000000	+2.38120283E+01	+2.84764023E+01	+2.23310081E+00	+1.12260634E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
136.500000	+2.38176532E+01	+2.85588128E+01	+2.24942895E+00	+1.07840651E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
138.000000	+2.38096122E+01	+2.86273564E+01	+2.26545301E+00	+1.03951625E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
139.500000	+2.37921831E+01	+2.86835278E+01	+2.28061443E+00	+9.83455028E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
141.000000	+2.37674880E+01	+2.87294909E+01	+2.29495666E+00	+9.52008772E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
142.500000	+2.37325933E+01	+2.87656501E+01	+2.30917470E+00	+9.23041821E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
144.000000	+2.36908921E+01	+2.87922192E+01	+2.32264791E+00	+8.74762801E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
145.500000	+2.36436181E+01	+2.88105052E+01	+2.33541758E+00	+8.40853737E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
147.000000	+2.35900854E+01	+2.88217335E+01	+2.34787352E+00	+8.33114310E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
148.500000	+2.35277789E+01	+2.88254316E+01	+2.36041101E+00	+8.38550658E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
37.500000	+2.92906235E+01	+3.06067864E+01	+9.67867859E-01	+1.65021973E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
38.250000	+2.84132896E+01	+2.97453209E+01	+9.79852292E-01	+1.54562901E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
39.000000	+2.75520452E+01	+2.88990791E+01	+9.91052294E-01	+1.45430790E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
39.750000	+2.67077972E+01	+2.80692056E+01	+1.00166691E+00	+1.35099839E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
40.500000	+2.58820832E+01	+2.72566932E+01	+1.01131727E+00	+1.21092607E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
41.250000	+2.50760150E+01	+2.64623778E+01	+1.01983080E+00	+1.07604596E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
42.000000	+2.42899892E+01	+2.56869664E+01	+1.02745796E+00	+9.76752870E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
42.750000	+2.35242578E+01	+2.49310821E+01	+1.03448209E+00	+9.15120572E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
43.500000	+2.27789937E+01	+2.41952792E+01	+1.04118477E+00	+8.56671472E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
44.250000	+2.20550266E+01	+2.34800454E+01	+1.04733217E+00	+7.73498323E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
45.000000	+2.13529746E+01	+2.27857882E+01	+1.05278724E+00	+6.77373792E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
45.750000	+2.06732848E+01	+2.21128565E+01	+1.05749277E+00	+5.82758437E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
46.500000	+2.00161565E+01	+2.14615498E+01	+1.06152862E+00	+5.18190911E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
47.250000	+1.93813396E+01	+2.08321444E+01	+1.06526564E+00	+4.86866437E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
48.000000	+1.87689192E+01	+2.02249068E+01	+1.06883162E+00	+4.69866631E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
48.750000	+1.81790023E+01	+1.96400685E+01	+1.07231364E+00	+4.52327712E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
49.500000	+1.76119526E+01	+1.90778525E+01	+1.07561653E+00	+4.18150297E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
50.250000	+1.70681915E+01	+1.85384507E+01	+1.07858589E+00	+3.70911055E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
51.000000	+1.65479108E+01	+1.80219892E+01	+1.08118020E+00	+3.18781415E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
51.750000	+1.60512537E+01	+1.75285601E+01	+1.08336761E+00	+2.73002966E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
52.500000	+1.55781091E+01	+1.70582363E+01	+1.08527524E+00	+2.52537698E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
53.250000	+1.51281351E+01	+1.66110483E+01	+1.08715568E+00	+2.47956979E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
54.000000	+1.47013517E+01	+1.61869944E+01	+1.08899460E+00	+2.63097003E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
54.750000	+1.42972792E+01	+1.57860562E+01	+1.09110213E+00	+2.85334598E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
55.500000	+1.39161744E+01	+1.54081892E+01	+1.09327462E+00	+2.99810972E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
56.250000	+1.35578519E+01	+1.50533392E+01	+1.09559930E+00	+3.19466907E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
57.000000	+1.32222653E+01	+1.47214470E+01	+1.09806662E+00	+3.20652907E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
57.750000	+1.29097193E+01	+1.44124170E+01	+1.10040909E+00	+3.12690023E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
58.500000	+1.26198829E+01	+1.41261129E+01	+1.10275697E+00	+3.23591095E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
59.250000	+1.23523346E+01	+1.38623439E+01	+1.10526296E+00	+3.15233965E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
60.000000	+1.21075442E+01	+1.36209132E+01	+1.10748548E+00	+3.27806031E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
60.750000	+1.18841583E+01	+1.34016107E+01	+1.11018005E+00	+3.75987618E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
61.500000	+1.16822723E+01	+1.32042006E+01	+1.11312529E+00	+3.88115024E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
62.250000	+1.15020935E+01	+1.30284058E+01	+1.11600177E+00	+4.41784701E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
63.000000	+1.13418639E+01	+1.28739111E+01	+1.11975206E+00	+5.22424931E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
63.750000	+1.12020388E+01	+1.27403589E+01	+1.12383815E+00	+5.41798323E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
64.500000	+1.10828496E+01	+1.26273985E+01	+1.12787904E+00	+5.82280430E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
65.250000	+1.09828609E+01	+1.25346758E+01	+1.13257235E+00	+6.89456758E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
66.000000	+1.09011977E+01	+1.24618029E+01	+1.13822089E+00	+7.08954977E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
66.750000	+1.08399885E+01	+1.24083940E+01	+1.14320668E+00	+6.49230791E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
67.500000	+1.07981867E+01	+1.23740640E+01	+1.14795935E+00	+7.46067871E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
68.250000	+1.07723203E+01	+1.23583765E+01	+1.15439770E+00	+8.39475591E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
69.000000	+1.07650504E+01	+1.23608969E+01	+1.16055149E+00	+7.16790852E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
69.750000	+1.07779894E+01	+1.23811906E+01	+1.16514956E+00	+6.91490730E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
70.500000	+1.08062881E+01	+1.24187734E+01	+1.17092385E+00	+8.42105353E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
71.250000	+1.08495299E+01	+1.24731105E+01	+1.17778114E+00	+9.02212056E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
72.000000	+1.09091840E+01	+1.25436397E+01	+1.18445703E+00	+8.73874394E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
72.750000	+1.09847762E+01	+1.26297790E+01	+1.19088926E+00	+8.92818181E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
73.500000	+1.10744481E+01	+1.27309401E+01	+1.19784930E+00	+9.77014763E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
74.250000	+1.11772657E+01	+1.28465539E+01	+1.20554448E+00	+1.07503233E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
18.750000	+4.93237220E+01	+4.99875239E+01	+2.83375768E-01	+4.05146981E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
19.125000	+4.91342856E+01	+4.98083866E+01	+2.98771900E-01	+4.15980058E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
19.500000	+4.89304690E+01	+4.96153071E+01	+3.14574272E-01	+4.25810683E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
19.875000	+4.87123851E+01	+4.94083615E+01	+3.30707701E-01	+4.34375267E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
20.250000	+4.84801469E+01	+4.91876631E+01	+3.47152417E-01	+4.42433946E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
20.625000	+4.82339019E+01	+4.89533600E+01	+3.63890247E-01	+4.49278174E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
21.000000	+4.79738729E+01	+4.87056357E+01	+3.80848280E-01	+4.54741292E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
21.375000	+4.77002885E+01	+4.84447074E+01	+3.97995844E-01	+4.59598806E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
21.750000	+4.74133993E+01	+4.81708256E+01	+4.15318191E-01	+4.63731167E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
22.125000	+4.71135085E+01	+4.78842737E+01	+4.32775681E-01	+4.66298842E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
22.500000	+4.68009834E+01	+4.75853675E+01	+4.50290604E-01	+4.68066988E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
22.875000	+4.64761492E+01	+4.72744527E+01	+4.67880705E-01	+4.69147429E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
23.250000	+4.61394292E+01	+4.69519039E+01	+4.85476661E-01	+4.68815321E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
23.625000	+4.57912494E+01	+4.66181214E+01	+5.03041855E-01	+4.67728396E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
24.000000	+4.54320462E+01	+4.62735280E+01	+5.20556291E-01	+4.65573549E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
24.375000	+4.50623101E+01	+4.59185648E+01	+5.37959871E-01	+4.62791864E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
24.750000	+4.46824893E+01	+4.55536913E+01	+5.55265680E-01	+4.59333324E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
25.125000	+4.42931149E+01	+4.51793817E+01	+5.72409870E-01	+4.54272293E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
25.500000	+4.38947257E+01	+4.47961213E+01	+5.89336102E-01	+4.49302958E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
25.875000	+4.34877629E+01	+4.44044037E+01	+6.06107592E-01	+4.44406459E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
26.250000	+4.30727857E+01	+4.40047315E+01	+6.22666587E-01	+4.37458031E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
26.625000	+4.26503990E+01	+4.35976130E+01	+6.38916944E-01	+4.30160594E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
27.000000	+4.22210522E+01	+4.31835547E+01	+6.54928631E-01	+4.24490004E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
27.375000	+4.17852084E+01	+4.27630638E+01	+6.70753694E-01	+4.17315307E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
27.750000	+4.13435455E+01	+4.23366495E+01	+6.86227279E-01	+4.07968420E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
28.125000	+4.08965785E+01	+4.19048164E+01	+7.01351326E-01	+4.00312305E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
28.500000	+4.04446862E+01	+4.14680587E+01	+7.16250702E-01	+3.93525798E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
28.875000	+3.99884258E+01	+4.10268647E+01	+7.30865761E-01	+3.84536243E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
29.250000	+3.95284032E+01	+4.05817197E+01	+7.45090920E-01	+3.74574791E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
29.625000	+3.90650724E+01	+4.01330980E+01	+7.58958870E-01	+3.65773649E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
30.000000	+3.85988478E+01	+3.96814600E+01	+7.72523944E-01	+3.57257199E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
30.375000	+3.81302243E+01	+3.92272537E+01	+7.85753160E-01	+3.47521948E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
30.750000	+3.76597153E+01	+3.87709157E+01	+7.98588090E-01	+3.37452000E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
31.125000	+3.71877233E+01	+3.83128716E+01	+8.11062060E-01	+3.28106604E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
31.500000	+3.67146502E+01	+3.78535343E+01	+8.23196086E-01	+3.20054697E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
31.875000	+3.62408192E+01	+3.73933025E+01	+8.35066162E-01	+3.13098026E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
32.250000	+3.57666129E+01	+3.69325571E+01	+8.46678437E-01	+3.03926909E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
32.625000	+3.52926072E+01	+3.64716624E+01	+8.57860680E-01	+2.91442205E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
33.000000	+3.48192579E+01	+3.60109681E+01	+8.68536603E-01	+2.79002140E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
33.375000	+3.43468244E+01	+3.55508115E+01	+8.78785841E-01	+2.68959135E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
33.750000	+3.38755255E+01	+3.50915189E+01	+8.88708538E-01	+2.60220024E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
34.125000	+3.34056872E+01	+3.46334027E+01	+8.98302343E-01	+2.50057084E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
34.500000	+3.29377431E+01	+3.41767568E+01	+9.07462819E-01	+2.38092164E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
34.875000	+3.24720189E+01	+3.37218545E+01	+9.16159255E-01	+2.26163810E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
35.250000	+3.20087444E+01	+3.32689538E+01	+9.24425105E-01	+2.16373157E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
35.625000	+3.15480192E+01	+3.28183026E+01	+9.32387242E-01	+2.09242580E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
36.000000	+3.10899997E+01	+3.23701418E+01	+9.40118299E-01	+2.02355483E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
36.375000	+3.06349936E+01	+3.19247027E+01	+9.47563903E-01	+1.94293496E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
36.750000	+3.01832680E+01	+3.14822009E+01	+9.54690311E-01	+1.85221153E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
37.125000	+2.97350843E+01	+3.10428346E+01	+9.61455490E-01	+1.75588386E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
9.375000	+4.98329990E+01	+5.03433091E+01	+2.04105431E-02	+1.91770552E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
9.562500	+4.98887566E+01	+5.04009165E+01	+2.40288103E-02	+1.94177951E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
9.750000	+4.99424709E+01	+5.04565105E+01	+2.76922162E-02	+1.96693046E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
9.937500	+4.99940902E+01	+5.05100418E+01	+3.14047995E-02	+1.99572872E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
10.125000	+5.00435615E+01	+5.05614626E+01	+3.51761989E-02	+2.02911834E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
10.312500	+5.00908340E+01	+5.06107265E+01	+3.90139933E-02	+2.06439959E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
10.500000	+5.01358623E+01	+5.06577883E+01	+4.29176974E-02	+2.09755259E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
10.687500	+5.01786064E+01	+5.07026044E+01	+4.68798155E-02	+2.12678619E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
10.875000	+5.02190268E+01	+5.07451320E+01	+5.08931456E-02	+2.15395419E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
11.062500	+5.02570817E+01	+5.07853294E+01	+5.49571437E-02	+2.18248917E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
11.250000	+5.02927264E+01	+5.08231551E+01	+5.90774800E-02	+2.21431905E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
11.437500	+5.03259164E+01	+5.08585688E+01	+6.32608401E-02	+2.24880943E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
11.625000	+5.03566099E+01	+5.08915306E+01	+6.75105153E-02	+2.28363528E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
11.812500	+5.03847686E+01	+5.09220020E+01	+7.18244724E-02	+2.31609642E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
12.000000	+5.04103578E+01	+5.09499448E+01	+7.61958769E-02	+2.34489062E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
12.187500	+5.04333433E+01	+5.09753215E+01	+8.06178122E-02	+2.37179803E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
12.375000	+5.04536875E+01	+5.09980951E+01	+8.50901195E-02	+2.40085409E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
12.562500	+5.04713490E+01	+5.10182288E+01	+8.96210151E-02	+2.43457508E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
12.750000	+5.04862857E+01	+5.10356864E+01	+9.42197761E-02	+2.47104949E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
12.937500	+5.04984610E+01	+5.10504320E+01	+9.88874507E-02	+2.50573778E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
13.125000	+5.05078431E+01	+5.10624305E+01	+1.03616293E-01	+2.53618715E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
13.312500	+5.05144015E+01	+5.10716472E+01	+1.08398152E-01	+2.56418984E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
13.500000	+5.05181019E+01	+5.10780477E+01	+1.13232005E-01	+2.59355770E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
13.687500	+5.05189059E+01	+5.10815977E+01	+1.18123994E-01	+2.62677718E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
13.875000	+5.05167744E+01	+5.10822632E+01	+1.23082419E-01	+2.66370806E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
14.062500	+5.05116699E+01	+5.10800106E+01	+1.28112899E-01	+2.70223189E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
14.250000	+5.05035582E+01	+5.10748065E+01	+1.33215789E-01	+2.73970223E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
14.437500	+5.04924083E+01	+5.10666182E+01	+1.38386782E-01	+2.77498077E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
14.625000	+5.04781894E+01	+5.10554132E+01	+1.43621967E-01	+2.80991745E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
14.812500	+5.04608670E+01	+5.10411594E+01	+1.48923973E-01	+2.84810912E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
15.000000	+5.04404027E+01	+5.10238245E+01	+1.54302376E-01	+2.89173165E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
15.187500	+5.04167574E+01	+5.10033767E+01	+1.59767967E-01	+2.93996987E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
15.375000	+5.03898952E+01	+5.09797848E+01	+1.65327263E-01	+2.99010730E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
15.562500	+5.03597838E+01	+5.09530179E+01	+1.70980869E-01	+3.03949248E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
15.750000	+5.03263944E+01	+5.09230461E+01	+1.76725360E-01	+3.08731627E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
15.937500	+5.02896980E+01	+5.08898401E+01	+1.82558305E-01	+3.13560690E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
16.125000	+5.02496628E+01	+5.08533716E+01	+1.88483885E-01	+3.18794710E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
16.312500	+5.02062533E+01	+5.08136130E+01	+1.94513107E-01	+3.24606578E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
16.500000	+5.01594355E+01	+5.07705380E+01	+2.00656632E-01	+3.30773968E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
16.687500	+5.01091812E+01	+5.07241215E+01	+2.06917130E-01	+3.36880848E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
16.875000	+5.00554684E+01	+5.06743400E+01	+2.13289664E-01	+3.42729947E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
17.062500	+4.99982767E+01	+5.06211715E+01	+2.19769503E-01	+3.48493129E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
17.250000	+4.99375833E+01	+5.05645957E+01	+2.26358156E-01	+3.54467726E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
17.437500	+4.98733641E+01	+5.05045940E+01	+2.33062043E-01	+3.60789646E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
17.625000	+4.98055964E+01	+5.04411496E+01	+2.39887768E-01	+3.67398438E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
17.812500	+4.97342609E+01	+5.03742477E+01	+2.46839485E-01	+3.74121834E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
18.000000	+4.96593433E+01	+5.03038759E+01	+2.53917337E-01	+3.80704202E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
18.187500	+4.95808348E+01	+5.02300239E+01	+2.61115892E-01	+3.86922324E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
18.375000	+4.94987315E+01	+5.01526842E+01	+2.68426924E-01	+3.92809112E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
18.562500	+4.94130291E+01	+5.00718517E+01	+2.75846234E-01	+3.98583946E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.687500	+4.79694579E+01	+4.84425384E+01	-5.53424118E-02	+1.39267894E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.781250	+4.80107493E+01	+4.84844494E+01	-5.40336220E-02	+1.39940600E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.875000	+4.80521317E+01	+4.85264552E+01	-5.27185256E-02	+1.40605971E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.968750	+4.80935837E+01	+4.85685343E+01	-5.13972601E-02	+1.41281007E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
5.062500	+4.81350842E+01	+4.86106658E+01	-5.00695067E-02	+1.42005892E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
5.156250	+4.81766127E+01	+4.86528296E+01	-4.87346496E-02	+1.42800624E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
5.250000	+4.82181493E+01	+4.86950060E+01	-4.73919950E-02	+1.43661099E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
5.343750	+4.82596745E+01	+4.87371759E+01	-4.60410040E-02	+1.44560043E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
5.437500	+4.83011697E+01	+4.87793207E+01	-4.46814942E-02	+1.45452625E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
5.531250	+4.83426172E+01	+4.88214226E+01	-4.33137673E-02	+1.46286809E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
5.625000	+4.83839998E+01	+4.88634641E+01	-4.19386165E-02	+1.47017790E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
5.718750	+4.84253010E+01	+4.89054281E+01	-4.05571837E-02	+1.47623517E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
5.812500	+4.84665049E+01	+4.89472982E+01	-3.91706756E-02	+1.48115957E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
5.906250	+4.85075959E+01	+4.89890583E+01	-3.77800095E-02	+1.48542820E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
6.000000	+4.85485585E+01	+4.90306928E+01	-3.63854977E-02	+1.48977862E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
6.093750	+4.85893773E+01	+4.90721864E+01	-3.49866746E-02	+1.49502561E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
6.187500	+4.86300368E+01	+4.91135244E+01	-3.35823247E-02	+1.50185141E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
6.281250	+4.86705218E+01	+4.91546924E+01	-3.21707032E-02	+1.51063183E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
6.375000	+4.87108174E+01	+4.91956764E+01	-3.07498900E-02	+1.52134367E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
6.468750	+4.87509093E+01	+4.92364630E+01	-2.93181838E-02	+1.53357335E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
6.562500	+4.87907836E+01	+4.92770388E+01	-2.78744399E-02	+1.54662121E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
6.656250	+4.88304274E+01	+4.93173912E+01	-2.64182690E-02	+1.55967233E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
6.750000	+4.88698285E+01	+4.93575078E+01	-2.49500543E-02	+1.57198827E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
6.843750	+4.89089753E+01	+4.93973765E+01	-2.34707910E-02	+1.58307197E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
6.937500	+4.89478566E+01	+4.94369856E+01	-2.19817944E-02	+1.59276832E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
7.031250	+4.89864617E+01	+4.94763237E+01	-2.04843504E-02	+1.60127978E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
7.125000	+4.90247799E+01	+4.95153797E+01	-1.89793948E-02	+1.60909468E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
7.218750	+4.90628004E+01	+4.95541426E+01	-1.74672979E-02	+1.61684805E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
7.312500	+4.91005125E+01	+4.95926018E+01	-1.59478047E-02	+1.62515807E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
7.406250	+4.91379054E+01	+4.96307470E+01	-1.44201265E-02	+1.63449118E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
7.500000	+4.91749683E+01	+4.96685681E+01	-1.28831337E-02	+1.64509185E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
7.593750	+4.92116909E+01	+4.97060551E+01	-1.13355793E-02	+1.65697633E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
7.687500	+4.92480627E+01	+4.97431984E+01	-9.77630310E-03	+1.66996366E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
7.781250	+4.92840741E+01	+4.97799887E+01	-8.20439744E-03	+1.68371861E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
7.875000	+4.93197156E+01	+4.98164168E+01	-6.61933070E-03	+1.69780279E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
7.968750	+4.93549781E+01	+4.98524739E+01	-5.02101721E-03	+1.71174325E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
8.062500	+4.93898533E+01	+4.98881513E+01	-3.40981210E-03	+1.72512207E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
8.156250	+4.94243329E+01	+4.99234405E+01	-1.78641333E-03	+1.73767366E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
8.250000	+4.94584090E+01	+4.99583332E+01	-1.51673988E-04	+1.74936405E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
8.343750	+4.94920739E+01	+4.99928213E+01	+1.49364426E-03	+1.76042272E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
8.437500	+4.95253197E+01	+5.00268968E+01	+3.14911862E-03	+1.77130572E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
8.531250	+4.95581387E+01	+5.00605519E+01	+4.81484248E-03	+1.78258892E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
8.625000	+4.95905226E+01	+5.00937789E+01	+6.49147284E-03	+1.79481664E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
8.718750	+4.96224633E+01	+5.01265702E+01	+8.18012368E-03	+1.80834920E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
8.812500	+4.96539529E+01	+5.01589185E+01	+9.88212759E-03	+1.82325526E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
8.906250	+4.96849833E+01	+5.01908164E+01	+1.15987273E-02	+1.83928204E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
9.000000	+4.97155471E+01	+5.02222571E+01	+1.33307814E-02	+1.85591484E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
9.093750	+4.97456370E+01	+5.02532334E+01	+1.50785676E-02	+1.87251050E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
9.187500	+4.97752464E+01	+5.02837386E+01	+1.68417386E-02	+1.88846483E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
9.281250	+4.98043691E+01	+5.03137660E+01	+1.86194392E-02	+1.90396305E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.343750	+4.70410501E+01	+4.75006885E+01	-8.41680808E-02	+9.40662539E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.390625	+4.70561477E+01	+4.75159903E+01	-8.37238083E-02	+9.54899977E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.437500	+4.70714515E+01	+4.75315016E+01	-8.32728621E-02	+9.69383268E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.484375	+4.70869572E+01	+4.75472179E+01	-8.28150115E-02	+9.84396683E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.531250	+4.71026602E+01	+4.75631349E+01	-8.23499902E-02	+1.00000266E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.578125	+4.71185561E+01	+4.75792485E+01	-8.18775090E-02	+1.01623120E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.625000	+4.71346406E+01	+4.75955543E+01	-8.13972734E-02	+1.03307322E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.671875	+4.71509092E+01	+4.76120481E+01	-8.09090029E-02	+1.05047558E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.718750	+4.71673577E+01	+4.76287255E+01	-8.04124525E-02	+1.06833860E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.765625	+4.71839815E+01	+4.76455824E+01	-7.99074354E-02	+1.08651650E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.812500	+4.72007766E+01	+4.76626146E+01	-7.93938433E-02	+1.10482147E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.859375	+4.72177386E+01	+4.76798179E+01	-7.88716653E-02	+1.12303123E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.906250	+4.72348635E+01	+4.76971880E+01	-7.83410016E-02	+1.14090017E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.953125	+4.72521472E+01	+4.77147209E+01	-7.78020714E-02	+1.15817326E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.000000	+4.72695857E+01	+4.77324125E+01	-7.72552141E-02	+1.17460177E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.046875	+4.72871751E+01	+4.77502585E+01	-7.67008822E-02	+1.18995958E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.093750	+4.73049116E+01	+4.77682550E+01	-7.61396270E-02	+1.20405842E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.140625	+4.73227914E+01	+4.77863979E+01	-7.55720775E-02	+1.21676043E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.187500	+4.73408109E+01	+4.78046831E+01	-7.49989141E-02	+1.22798693E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.234375	+4.73589662E+01	+4.78231067E+01	-7.44208397E-02	+1.23772210E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.281250	+4.73772538E+01	+4.78416646E+01	-7.38385496E-02	+1.24601172E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.328125	+4.73956700E+01	+4.78603530E+01	-7.32527037E-02	+1.25295687E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.375000	+4.74142112E+01	+4.78791678E+01	-7.26639026E-02	+1.25870403E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.421875	+4.74328736E+01	+4.78981053E+01	-7.20726687E-02	+1.26343273E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.468750	+4.74516538E+01	+4.79171615E+01	-7.14794344E-02	+1.26734262E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.515625	+4.74705479E+01	+4.79363326E+01	-7.08845350E-02	+1.27064132E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.562500	+4.74895522E+01	+4.79556148E+01	-7.02882082E-02	+1.27353416E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.609375	+4.75086632E+01	+4.79750043E+01	-6.96905967E-02	+1.27621637E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.656250	+4.75278770E+01	+4.79944975E+01	-6.90917553E-02	+1.27886730E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.703125	+4.75471900E+01	+4.80140906E+01	-6.84916586E-02	+1.28164643E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.750000	+4.75665985E+01	+4.80337800E+01	-6.78902118E-02	+1.28469017E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.796875	+4.75860988E+01	+4.80535621E+01	-6.72872616E-02	+1.28810888E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.843750	+4.76056872E+01	+4.80734333E+01	-6.66826097E-02	+1.29198402E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.890625	+4.76253602E+01	+4.80933900E+01	-6.60760266E-02	+1.29636545E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.937500	+4.76451140E+01	+4.81134289E+01	-6.54672671E-02	+1.30126965E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.984375	+4.76649452E+01	+4.81335464E+01	-6.48560863E-02	+1.30667943E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.031250	+4.76848502E+01	+4.81537391E+01	-6.42422551E-02	+1.31254583E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.078125	+4.77048257E+01	+4.81740038E+01	-6.36255746E-02	+1.31879234E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.125000	+4.77248681E+01	+4.81943371E+01	-6.30058873E-02	+1.32532132E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.171875	+4.77449742E+01	+4.82147357E+01	-6.23830858E-02	+1.33202185E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.218750	+4.77651408E+01	+4.82351964E+01	-6.17571168E-02	+1.33877826E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.265625	+4.77853646E+01	+4.82557160E+01	-6.11279812E-02	+1.34547819E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.312500	+4.78056425E+01	+4.82762914E+01	-6.04957310E-02	+1.35201958E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.359375	+4.78259715E+01	+4.82969195E+01	-5.98604629E-02	+1.35831592E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.406250	+4.78463486E+01	+4.83175972E+01	-5.92223098E-02	+1.36429975E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.453125	+4.78667708E+01	+4.83383215E+01	-5.85814319E-02	+1.36992435E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.500000	+4.78872352E+01	+4.83590894E+01	-5.79380058E-02	+1.37516422E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.546875	+4.79077389E+01	+4.83798979E+01	-5.72922154E-02	+1.38001435E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.593750	+4.79282791E+01	+4.84007442E+01	-5.66442423E-02	+1.38448890E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.640625	+4.79488530E+01	+4.84216253E+01	-5.59942571E-02	+1.38878147E-02	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.171875	+4.67428988E+01	+4.71985525E+01	-9.28749869E-02	+4.73839407E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.195312	+4.67471648E+01	+4.72028699E+01	-9.27621691E-02	+4.88872074E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.218750	+4.67515070E+01	+4.72072652E+01	-9.26458281E-02	+5.03720733E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.242188	+4.67559252E+01	+4.72117379E+01	-9.25260500E-02	+5.18202907E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.265625	+4.67604189E+01	+4.72162877E+01	-9.24029205E-02	+5.32322433E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.289062	+4.67649877E+01	+4.72209142E+01	-9.22765239E-02	+5.46084639E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.312500	+4.67696312E+01	+4.72256168E+01	-9.21469433E-02	+5.59496181E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.335938	+4.67743491E+01	+4.72303952E+01	-9.20142600E-02	+5.72564835E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.359375	+4.67791409E+01	+4.72352489E+01	-9.18785535E-02	+5.85299355E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.382812	+4.67840062E+01	+4.72401774E+01	-9.17399010E-02	+5.97709270E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.406250	+4.67889446E+01	+4.72451803E+01	-9.15983773E-02	+6.09804714E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.429688	+4.67939556E+01	+4.72502572E+01	-9.14540550E-02	+6.21596290E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.453125	+4.67990388E+01	+4.72554076E+01	-9.13070041E-02	+6.33094894E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.476562	+4.68041939E+01	+4.72606310E+01	-9.11572918E-02	+6.44311566E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.500000	+4.68094203E+01	+4.72659269E+01	-9.10049830E-02	+6.55257355E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.523438	+4.68147176E+01	+4.72712949E+01	-9.08501399E-02	+6.65943211E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.546875	+4.68200854E+01	+4.72767345E+01	-9.06928221E-02	+6.76379876E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.570312	+4.68255231E+01	+4.72822452E+01	-9.05330868E-02	+6.86577770E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.593750	+4.68310304E+01	+4.72878265E+01	-9.03709888E-02	+6.96546941E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.617188	+4.68366068E+01	+4.72934780E+01	-9.02065805E-02	+7.06296994E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.640625	+4.68422518E+01	+4.72991992E+01	-9.00399121E-02	+7.15837060E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.664062	+4.68479650E+01	+4.73049895E+01	-8.98710318E-02	+7.25175772E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.687500	+4.68537458E+01	+4.73108485E+01	-8.96999859E-02	+7.34321254E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.710938	+4.68595937E+01	+4.73167756E+01	-8.95268187E-02	+7.43281147E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.734375	+4.68655084E+01	+4.73227704E+01	-8.93515729E-02	+7.52062636E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.757812	+4.68714893E+01	+4.73288324E+01	-8.91742894E-02	+7.60672493E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.781250	+4.68775359E+01	+4.73349610E+01	-8.89950077E-02	+7.69117129E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.804688	+4.68836478E+01	+4.73411558E+01	-8.88137657E-02	+7.77402690E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.828125	+4.68898243E+01	+4.73474161E+01	-8.86306002E-02	+7.85535114E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.851562	+4.68960652E+01	+4.73537416E+01	-8.84455461E-02	+7.93520218E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.875000	+4.69023697E+01	+4.73601317E+01	-8.82586376E-02	+8.01363828E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.898438	+4.69087375E+01	+4.73665859E+01	-8.80699069E-02	+8.09071828E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.921875	+4.69151680E+01	+4.73731037E+01	-8.78793851E-02	+8.16650296E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.945312	+4.69216607E+01	+4.73796844E+01	-8.76871020E-02	+8.24105580E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.968750	+4.69282151E+01	+4.73863277E+01	-8.74930856E-02	+8.31444396E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.992188	+4.69348307E+01	+4.73930330E+01	-8.72973625E-02	+8.38673930E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.015625	+4.69415070E+01	+4.73997997E+01	-8.70999572E-02	+8.45801895E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.039062	+4.69482434E+01	+4.74066274E+01	-8.69008928E-02	+8.52836602E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.062500	+4.69550395E+01	+4.74135155E+01	-8.67001901E-02	+8.59787027E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.085938	+4.69618946E+01	+4.74204634E+01	-8.64978677E-02	+8.66662848E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.109375	+4.69688083E+01	+4.74274706E+01	-8.62939419E-02	+8.73474466E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.132812	+4.69757801E+01	+4.74345367E+01	-8.60884265E-02	+8.80233005E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.156250	+4.69828094E+01	+4.74416610E+01	-8.58813326E-02	+8.86950313E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.179688	+4.69898957E+01	+4.74488430E+01	-8.56726685E-02	+8.93638926E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.203125	+4.69970384E+01	+4.74560822E+01	-8.54624394E-02	+9.00312001E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.226562	+4.70042371E+01	+4.74633781E+01	-8.52506473E-02	+9.06983260E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.250000	+4.70114911E+01	+4.74707301E+01	-8.50372910E-02	+9.13666881E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.273438	+4.70188000E+01	+4.74781377E+01	-8.48223659E-02	+9.20377367E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.296875	+4.70261631E+01	+4.74856003E+01	-8.46058641E-02	+9.27129422E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.320312	+4.70335800E+01	+4.74931174E+01	-8.43877740E-02	+9.33905952E-03	+8.80204219E+01	-2.66055889E-01	-3.30834331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02


==> anc/otoc_to_plot_supersymmetric_M400_L1.4716_n175_beta5.0000.dat <==
300.000000	+1.07893253E+01	+1.87661436E+01	+2.76968681E+00	+3.55757048E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
306.000000	+1.06128604E+01	+1.87525301E+01	+2.78989678E+00	+3.17908826E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
312.000000	+1.04252114E+01	+1.87122169E+01	+2.80783587E+00	+3.09936912E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
318.000000	+1.02657124E+01	+1.87138164E+01	+2.82708921E+00	+3.10187387E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
324.000000	+1.00839405E+01	+1.86852217E+01	+2.84505835E+00	+3.29130901E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
330.000000	+9.93382040E+00	+1.87222650E+01	+2.86658492E+00	+3.64834696E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
336.000000	+9.74872707E+00	+1.87349385E+01	+2.88883852E+00	+3.78446288E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
342.000000	+9.56022650E+00	+1.87569869E+01	+2.91199847E+00	+3.53945503E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
348.000000	+9.40812004E+00	+1.87842285E+01	+2.93131198E+00	+2.93356971E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
354.000000	+9.28150359E+00	+1.88077820E+01	+2.94720131E+00	+2.55604408E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
360.000000	+9.13354106E+00	+1.88016944E+01	+2.96198450E+00	+2.67697600E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
366.000000	+8.99163987E+00	+1.88289060E+01	+2.97932502E+00	+3.13588437E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
372.000000	+8.81160664E+00	+1.88505106E+01	+2.99961512E+00	+2.47701821E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
378.000000	+8.67529808E+00	+1.88093584E+01	+3.00904924E+00	+1.11556316E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
384.000000	+8.54596226E+00	+1.87201581E+01	+3.01300188E+00	+1.70911035E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
390.000000	+8.36536530E+00	+1.87094144E+01	+3.02955857E+00	+3.27654392E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
396.000000	+8.19526575E+00	+1.87774644E+01	+3.05232040E+00	+2.89692101E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
402.000000	+8.10810492E+00	+1.88180680E+01	+3.06432162E+00	+2.15598789E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
408.000000	+8.02715054E+00	+1.88867027E+01	+3.07819226E+00	+2.25361915E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
414.000000	+7.89875763E+00	+1.89023067E+01	+3.09136505E+00	+7.05711176E-04	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
420.000000	+7.78688226E+00	+1.87387894E+01	+3.08666079E+00	-4.57703858E-04	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
426.000000	+7.64636045E+00	+1.85896388E+01	+3.08587260E+00	+7.36332530E-04	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
432.000000	+7.56883206E+00	+1.86179390E+01	+3.09549678E+00	+2.09059115E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
438.000000	+7.54658281E+00	+1.87678689E+01	+3.11095970E+00	+2.35361399E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
444.000000	+7.42678604E+00	+1.87924056E+01	+3.12374015E+00	+1.32173641E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
450.000000	+7.24835980E+00	+1.86490438E+01	+3.12682053E+00	+1.59225187E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
456.000000	+7.12530368E+00	+1.87101743E+01	+3.14284717E+00	+3.35445713E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
462.000000	+7.05176258E+00	+1.89207255E+01	+3.16707402E+00	+2.65404593E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
468.000000	+6.90036097E+00	+1.88601313E+01	+3.17469572E+00	+4.45304555E-04	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
474.000000	+6.77896698E+00	+1.87115233E+01	+3.17241767E+00	+4.80372111E-04	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
480.000000	+6.76431381E+00	+1.87932249E+01	+3.18046019E+00	+1.11951321E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
486.000000	+6.71143493E+00	+1.88053767E+01	+3.18585183E+00	+9.25859530E-04	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
492.000000	+6.64622997E+00	+1.88095312E+01	+3.19157050E+00	+1.71174032E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
498.000000	+6.57391820E+00	+1.89188492E+01	+3.20639271E+00	+1.89243265E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
504.000000	+6.40116993E+00	+1.88438501E+01	+3.21427969E+00	+9.73823518E-04	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
510.000000	+6.24309005E+00	+1.87331287E+01	+3.21807860E+00	+5.81993061E-04	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
516.000000	+6.11672029E+00	+1.86466033E+01	+3.22126361E+00	+7.87944690E-04	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
522.000000	+6.04404830E+00	+1.86527445E+01	+3.22753393E+00	+1.31880421E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
528.000000	+5.98240097E+00	+1.87121549E+01	+3.23708926E+00	+1.53358712E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
534.000000	+5.86063659E+00	+1.87035195E+01	+3.24593698E+00	+1.39091386E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
540.000000	+5.72371466E+00	+1.86677236E+01	+3.25378023E+00	+1.69272035E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
546.000000	+5.66057136E+00	+1.87669947E+01	+3.26624962E+00	+2.16652884E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
552.000000	+5.61336615E+00	+1.88983105E+01	+3.27977857E+00	+1.61668236E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
558.000000	+5.47533988E+00	+1.88385128E+01	+3.28564981E+00	+7.63172650E-04	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
564.000000	+5.34407390E+00	+1.87512416E+01	+3.28893665E+00	+6.07401297E-04	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
570.000000	+5.25314065E+00	+1.87140711E+01	+3.29293863E+00	+5.06126920E-04	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
576.000000	+5.11689669E+00	+1.86057409E+01	+3.29501017E+00	+7.03209664E-04	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
582.000000	+5.00329621E+00	+1.85782975E+01	+3.30137714E+00	+1.28005476E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
588.000000	+4.90745647E+00	+1.86050977E+01	+3.31037083E+00	+1.64522230E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
594.000000	+4.80190026E+00	+1.86475714E+01	+3.32111981E+00	+1.93777247E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
150.000000	+1.52756017E+01	+1.87771083E+01	+1.94634053E+00	+1.12958192E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
153.000000	+1.53315662E+01	+1.89496042E+01	+1.97907906E+00	+1.05298656E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
156.000000	+1.53586705E+01	+1.90885374E+01	+2.00951972E+00	+1.00574655E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
159.000000	+1.53581971E+01	+1.92012869E+01	+2.03942385E+00	+9.76287522E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
162.000000	+1.53348612E+01	+1.92897393E+01	+2.06809698E+00	+9.41852076E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
165.000000	+1.52871118E+01	+1.93536326E+01	+2.09593498E+00	+9.02685287E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
168.000000	+1.52207334E+01	+1.93957190E+01	+2.12225809E+00	+8.62193995E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
171.000000	+1.51413650E+01	+1.94237900E+01	+2.14766661E+00	+8.18091944E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
174.000000	+1.50510183E+01	+1.94360481E+01	+2.17134361E+00	+7.55230801E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
177.000000	+1.49570126E+01	+1.94379546E+01	+2.19298046E+00	+6.97739220E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
180.000000	+1.48543827E+01	+1.94268858E+01	+2.21320796E+00	+6.52005889E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
183.000000	+1.47455546E+01	+1.94052665E+01	+2.23210082E+00	+6.24226327E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
186.000000	+1.46270969E+01	+1.93741041E+01	+2.25066154E+00	+6.08196454E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
189.000000	+1.45019541E+01	+1.93348479E+01	+2.26859260E+00	+5.75089191E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
192.000000	+1.43804754E+01	+1.92941385E+01	+2.28516689E+00	+5.65588939E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
195.000000	+1.42575615E+01	+1.92572757E+01	+2.30252794E+00	+5.88772482E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
198.000000	+1.41304989E+01	+1.92208462E+01	+2.32049324E+00	+5.74663021E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
201.000000	+1.40090711E+01	+1.91841808E+01	+2.33700772E+00	+5.36586278E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
204.000000	+1.38966806E+01	+1.91535792E+01	+2.35268842E+00	+5.29043254E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
207.000000	+1.37828978E+01	+1.91249139E+01	+2.36875032E+00	+5.12268459E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
210.000000	+1.36658849E+01	+1.90868689E+01	+2.38342453E+00	+4.99772518E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
213.000000	+1.35500276E+01	+1.90546572E+01	+2.39873667E+00	+5.31920428E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
216.000000	+1.34356719E+01	+1.90324582E+01	+2.41533975E+00	+5.23553183E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
219.000000	+1.33184579E+01	+1.89987502E+01	+2.43014986E+00	+4.85134100E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
222.000000	+1.32039629E+01	+1.89660550E+01	+2.44444780E+00	+4.91844686E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
225.000000	+1.30990261E+01	+1.89494455E+01	+2.45966054E+00	+5.06213196E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
228.000000	+1.29939345E+01	+1.89337223E+01	+2.47482059E+00	+5.07200130E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
231.000000	+1.28926441E+01	+1.89238403E+01	+2.49009255E+00	+5.15207123E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
234.000000	+1.27960580E+01	+1.89223265E+01	+2.50573302E+00	+4.98250945E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
237.000000	+1.27035265E+01	+1.89177478E+01	+2.51998760E+00	+4.60760884E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
240.000000	+1.26094756E+01	+1.89074716E+01	+2.53337867E+00	+4.37904756E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
243.000000	+1.25126808E+01	+1.88923402E+01	+2.54626189E+00	+4.38050840E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
246.000000	+1.24111641E+01	+1.88768852E+01	+2.55966172E+00	+4.52939394E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
249.000000	+1.22998211E+01	+1.88552338E+01	+2.57343825E+00	+4.29767709E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
252.000000	+1.22006779E+01	+1.88352926E+01	+2.58544778E+00	+3.82969645E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
255.000000	+1.21077013E+01	+1.88154894E+01	+2.59641643E+00	+3.81421034E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
258.000000	+1.20157875E+01	+1.88039878E+01	+2.60833305E+00	+4.24658159E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
261.000000	+1.19274625E+01	+1.88083576E+01	+2.62189592E+00	+4.55193404E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
264.000000	+1.18385789E+01	+1.88147309E+01	+2.63564465E+00	+4.17073651E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
267.000000	+1.17467693E+01	+1.88020273E+01	+2.64692034E+00	+3.48961132E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
270.000000	+1.16535448E+01	+1.87773010E+01	+2.65658232E+00	+3.54203863E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
273.000000	+1.15620619E+01	+1.87688646E+01	+2.66817257E+00	+4.15862661E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
276.000000	+1.14764375E+01	+1.87801801E+01	+2.68153408E+00	+4.16255598E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
279.000000	+1.14024919E+01	+1.87915534E+01	+2.69314791E+00	+3.66533078E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
282.000000	+1.13189690E+01	+1.87851146E+01	+2.70352606E+00	+3.42077505E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
285.000000	+1.12188476E+01	+1.87611341E+01	+2.71367256E+00	+3.31870581E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
288.000000	+1.11209015E+01	+1.87372047E+01	+2.72343830E+00	+3.47541009E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
291.000000	+1.10432449E+01	+1.87444578E+01	+2.73452502E+00	+4.09818169E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
294.000000	+1.09714216E+01	+1.87773243E+01	+2.74802739E+00	+4.27330395E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
297.000000	+1.08852956E+01	+1.87865194E+01	+2.76016484E+00	+3.81833321E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
75.000000	+7.53022591E+00	+8.65536617E+00	+8.11054883E-01	+4.35559631E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
76.500000	+7.40002018E+00	+8.53316830E+00	+8.18146891E-01	+5.10041457E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
78.000000	+7.30755579E+00	+8.45004448E+00	+8.26356127E-01	+6.06446024E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
79.500000	+7.25060072E+00	+8.40455332E+00	+8.36340272E-01	+7.22244181E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
81.000000	+7.22761594E+00	+8.39512943E+00	+8.48023452E-01	+7.98418280E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
82.500000	+7.23823309E+00	+8.42015948E+00	+8.60292820E-01	+8.63740907E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
84.000000	+7.27982989E+00	+8.47799163E+00	+8.73935680E-01	+9.78219010E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
85.500000	+7.34975484E+00	+8.56688068E+00	+8.89639391E-01	+1.07705878E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
87.000000	+7.44730736E+00	+8.68481608E+00	+9.06247443E-01	+1.13990824E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
88.500000	+7.57027123E+00	+8.82973929E+00	+9.23836638E-01	+1.23709695E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
90.000000	+7.71519630E+00	+8.99949547E+00	+9.43360351E-01	+1.34568749E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
91.500000	+7.88074923E+00	+9.19210309E+00	+9.64207263E-01	+1.41005143E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
93.000000	+8.06602932E+00	+9.40582177E+00	+9.85661894E-01	+1.46986594E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
94.500000	+8.26838991E+00	+9.63886308E+00	+1.00830324E+00	+1.56493485E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
96.000000	+8.48518346E+00	+9.88937645E+00	+1.03260994E+00	+1.66901734E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
97.500000	+8.71454009E+00	+1.01553805E+01	+1.05837376E+00	+1.75139087E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
99.000000	+8.95471219E+00	+1.04346565E+01	+1.08515167E+00	+1.80923216E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
100.500000	+9.20405060E+00	+1.07252568E+01	+1.11265073E+00	+1.85188756E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
102.000000	+9.46092590E+00	+1.10254178E+01	+1.14070829E+00	+1.86791335E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
103.500000	+9.72436253E+00	+1.13332468E+01	+1.16868813E+00	+1.88791660E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
105.000000	+9.99126330E+00	+1.16469215E+01	+1.19734579E+00	+1.92332641E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
106.500000	+1.02605656E+01	+1.19650126E+01	+1.22638792E+00	+1.94901863E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
108.000000	+1.05310881E+01	+1.22864397E+01	+1.25581635E+00	+1.95861237E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
109.500000	+1.08023297E+01	+1.26099281E+01	+1.28514629E+00	+1.96167992E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
111.000000	+1.10720345E+01	+1.29337894E+01	+1.31466675E+00	+1.96913589E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
112.500000	+1.13390089E+01	+1.32566065E+01	+1.34422037E+00	+1.98760582E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
114.000000	+1.16012546E+01	+1.35773991E+01	+1.37429492E+00	+1.99780794E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
115.500000	+1.18588699E+01	+1.38949113E+01	+1.40415461E+00	+1.97591021E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
117.000000	+1.21107061E+01	+1.42075327E+01	+1.43357223E+00	+1.94509424E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
118.500000	+1.23554426E+01	+1.45138276E+01	+1.46250743E+00	+1.90233977E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
120.000000	+1.25929347E+01	+1.48129082E+01	+1.49064242E+00	+1.85342529E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
121.500000	+1.28223805E+01	+1.51041769E+01	+1.51811019E+00	+1.81093704E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
123.000000	+1.30434175E+01	+1.53873342E+01	+1.54497053E+00	+1.77499584E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
124.500000	+1.32555258E+01	+1.56621208E+01	+1.57136007E+00	+1.75908363E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
126.000000	+1.34571911E+01	+1.59281242E+01	+1.59774304E+00	+1.75349989E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
127.500000	+1.36481265E+01	+1.61847095E+01	+1.62396506E+00	+1.72818679E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
129.000000	+1.38291634E+01	+1.64315826E+01	+1.64958864E+00	+1.69589568E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
130.500000	+1.39994567E+01	+1.66684324E+01	+1.67484193E+00	+1.66562799E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
132.000000	+1.41594541E+01	+1.68952169E+01	+1.69955748E+00	+1.63222898E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
133.500000	+1.43090177E+01	+1.71119374E+01	+1.72380880E+00	+1.58924816E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
135.000000	+1.44485124E+01	+1.73178688E+01	+1.74723493E+00	+1.53915430E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
136.500000	+1.45770246E+01	+1.75124026E+01	+1.76998343E+00	+1.50375204E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
138.000000	+1.46936042E+01	+1.76953688E+01	+1.79234749E+00	+1.46478788E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
139.500000	+1.47999344E+01	+1.78671798E+01	+1.81392707E+00	+1.41611317E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
141.000000	+1.48964322E+01	+1.80284695E+01	+1.83483089E+00	+1.38053679E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
142.500000	+1.49822033E+01	+1.81791493E+01	+1.85534317E+00	+1.33348474E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
144.000000	+1.50591134E+01	+1.83189864E+01	+1.87483543E+00	+1.26846966E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
145.500000	+1.51274392E+01	+1.84483865E+01	+1.89339726E+00	+1.21815705E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
147.000000	+1.51865743E+01	+1.85677820E+01	+1.91138014E+00	+1.18864133E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
148.500000	+1.52356869E+01	+1.86771935E+01	+1.92905650E+00	+1.16820704E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
37.500000	+2.44424771E+01	+2.53405543E+01	+5.85647873E-01	+1.97419542E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
38.250000	+2.38972793E+01	+2.48084501E+01	+6.00122260E-01	+1.88564119E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
39.000000	+2.33527711E+01	+2.42766126E+01	+6.13932491E-01	+1.80131635E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
39.750000	+2.28100526E+01	+2.37461786E+01	+6.27142005E-01	+1.70989407E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
40.500000	+2.22703560E+01	+2.32181991E+01	+6.39580902E-01	+1.59778955E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
41.250000	+2.17347955E+01	+2.26936285E+01	+6.51108849E-01	+1.48297300E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
42.000000	+2.12041699E+01	+2.21733336E+01	+6.61825497E-01	+1.38977739E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
42.750000	+2.06790820E+01	+2.16581133E+01	+6.71955509E-01	+1.31932374E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
43.500000	+2.01601711E+01	+2.11487055E+01	+6.81615353E-01	+1.24999184E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
44.250000	+1.96482208E+01	+2.06457820E+01	+6.90705387E-01	+1.16412913E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
45.000000	+1.91439904E+01	+2.01499381E+01	+6.99077290E-01	+1.06464519E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
45.750000	+1.86480772E+01	+1.96616970E+01	+7.06675065E-01	+9.68092592E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
46.500000	+1.81608582E+01	+1.91815203E+01	+7.13598678E-01	+8.91591299E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
47.250000	+1.76825571E+01	+1.87098239E+01	+7.20048934E-01	+8.37180052E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
48.000000	+1.72134269E+01	+1.82469870E+01	+7.26156379E-01	+7.93863351E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
48.750000	+1.67537751E+01	+1.77933478E+01	+7.31956884E-01	+7.47040388E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
49.500000	+1.63040002E+01	+1.73492071E+01	+7.37361985E-01	+6.87358073E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
50.250000	+1.58644772E+01	+1.69148236E+01	+7.42267256E-01	+6.16865964E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
51.000000	+1.54354874E+01	+1.64904104E+01	+7.46614974E-01	+5.43744891E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
51.750000	+1.50172008E+01	+1.60761491E+01	+7.50423429E-01	+4.79710621E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
52.500000	+1.46096603E+01	+1.56722016E+01	+7.53810634E-01	+4.33505595E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
53.250000	+1.42128539E+01	+1.52787106E+01	+7.56926013E-01	+4.03065966E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
54.000000	+1.38268207E+01	+1.48958055E+01	+7.59856623E-01	+3.85086407E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
54.750000	+1.34515741E+01	+1.45236053E+01	+7.62702309E-01	+3.69945192E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
55.500000	+1.30872810E+01	+1.41622143E+01	+7.65405801E-01	+3.49703652E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
56.250000	+1.27340543E+01	+1.38117237E+01	+7.67947864E-01	+3.24852758E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
57.000000	+1.23920284E+01	+1.34722124E+01	+7.70278593E-01	+2.89265635E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
57.750000	+1.20613863E+01	+1.31437418E+01	+7.72286848E-01	+2.47409465E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
58.500000	+1.17421571E+01	+1.28263573E+01	+7.73989734E-01	+2.11004661E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
59.250000	+1.14343007E+01	+1.25200873E+01	+7.75451918E-01	+1.73701266E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
60.000000	+1.11379328E+01	+1.22249616E+01	+7.76595253E-01	+1.51134237E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
60.750000	+1.08527581E+01	+1.19410090E+01	+7.77718932E-01	+1.46170520E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
61.500000	+1.05788428E+01	+1.16682576E+01	+7.78787811E-01	+1.39659173E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
62.250000	+1.03161925E+01	+1.14067256E+01	+7.79813819E-01	+1.52425488E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
63.000000	+1.00645141E+01	+1.11564226E+01	+7.81074194E-01	+1.71797497E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
63.750000	+9.82400034E+00	+1.09173473E+01	+7.82390782E-01	+1.76058561E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
64.500000	+9.59470219E+00	+1.06894980E+01	+7.83715072E-01	+1.89368819E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
65.250000	+9.37641815E+00	+1.04728752E+01	+7.85231314E-01	+2.23560749E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
66.000000	+9.16898262E+00	+1.02674559E+01	+7.87068483E-01	+2.28010702E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
66.750000	+8.97300147E+00	+1.00732150E+01	+7.88651475E-01	+1.97583078E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
67.500000	+8.78838712E+00	+9.89012084E+00	+7.90032229E-01	+2.25940881E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
68.250000	+8.61415546E+00	+9.71810409E+00	+7.92040588E-01	+2.62527185E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
69.000000	+8.45101931E+00	+9.55710011E+00	+7.93970137E-01	+2.08508072E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
69.750000	+8.29964122E+00	+9.40704798E+00	+7.95168209E-01	+1.83450871E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
70.500000	+8.15873381E+00	+9.26786247E+00	+7.96721900E-01	+2.46655864E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
71.250000	+8.02793999E+00	+9.13945157E+00	+7.98868047E-01	+2.85103764E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
72.000000	+7.90783850E+00	+9.02172057E+00	+8.00998457E-01	+2.75125875E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
72.750000	+7.79845501E+00	+8.91456314E+00	+8.02994935E-01	+2.81642210E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
73.500000	+7.69926768E+00	+8.81786545E+00	+8.05223090E-01	+3.27491574E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
74.250000	+7.60990447E+00	+8.73150883E+00	+8.07907309E-01	+3.88300077E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
18.750000	+3.39802208E+01	+3.45258731E+01	+8.73738762E-02	+1.98978770E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
19.125000	+3.39324086E+01	+3.44822168E+01	+9.49613278E-02	+2.05685314E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
19.500000	+3.38778864E+01	+3.44320214E+01	+1.02800275E-01	+2.12332890E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
19.875000	+3.38165782E+01	+3.43752122E+01	+1.10886295E-01	+2.18953669E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
20.250000	+3.37484126E+01	+3.43117224E+01	+1.19221800E-01	+2.25688351E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
20.625000	+3.36733246E+01	+3.42414948E+01	+1.27812921E-01	+2.32430791E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
21.000000	+3.35912660E+01	+3.41644818E+01	+1.36654109E-01	+2.39041091E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
21.375000	+3.35021984E+01	+3.40806467E+01	+1.45741003E-01	+2.45626498E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
21.750000	+3.34060905E+01	+3.39899639E+01	+1.55076097E-01	+2.52177974E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
22.125000	+3.33029271E+01	+3.38924199E+01	+1.64654351E-01	+2.58484090E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
22.500000	+3.31927112E+01	+3.37880142E+01	+1.74462403E-01	+2.64569033E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
22.875000	+3.30754525E+01	+3.36767592E+01	+1.84497028E-01	+2.70464134E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
23.250000	+3.29511792E+01	+3.35586811E+01	+1.94747213E-01	+2.75994303E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
23.625000	+3.28199366E+01	+3.34338198E+01	+2.05196601E-01	+2.81122217E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
24.000000	+3.26817825E+01	+3.33022291E+01	+2.15831380E-01	+2.85843823E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
24.375000	+3.25367903E+01	+3.31639762E+01	+2.26634888E-01	+2.90178497E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
24.750000	+3.23850445E+01	+3.30191421E+01	+2.37594767E-01	+2.94022498E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
25.125000	+3.22266510E+01	+3.28678211E+01	+2.48686575E-01	+2.97234008E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
25.500000	+3.20617281E+01	+3.27101200E+01	+2.59887317E-01	+3.00080435E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
25.875000	+3.18903942E+01	+3.25461581E+01	+2.71192608E-01	+3.02528999E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
26.250000	+3.17127945E+01	+3.23760664E+01	+2.82576992E-01	+3.04144786E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
26.625000	+3.15290933E+01	+3.21999876E+01	+2.94003467E-01	+3.05250720E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
27.000000	+3.13394415E+01	+3.20180734E+01	+3.05470796E-01	+3.06295674E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
27.375000	+3.11440012E+01	+3.18304858E+01	+3.16975642E-01	+3.06642435E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
27.750000	+3.09429761E+01	+3.16373962E+01	+3.28468979E-01	+3.06024181E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
28.125000	+3.07365607E+01	+3.14389835E+01	+3.39927456E-01	+3.05318513E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
28.500000	+3.05249277E+01	+3.12354326E+01	+3.51367867E-01	+3.04597505E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
28.875000	+3.03082811E+01	+3.10269353E+01	+3.62772269E-01	+3.03045466E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
29.250000	+3.00868511E+01	+3.08136897E+01	+3.74096277E-01	+3.00726879E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
29.625000	+2.98608507E+01	+3.05958980E+01	+3.85326785E-01	+2.98344808E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
30.000000	+2.96304802E+01	+3.03737657E+01	+3.96472138E-01	+2.95941013E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
30.375000	+2.93959559E+01	+3.01475005E+01	+4.07522361E-01	+2.93036156E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
30.750000	+2.91575109E+01	+2.99173130E+01	+4.18449850E-01	+2.89518833E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
31.125000	+2.89153740E+01	+2.96834160E+01	+4.29236273E-01	+2.85700294E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
31.500000	+2.86697648E+01	+2.94460233E+01	+4.39877372E-01	+2.82009446E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
31.875000	+2.84208885E+01	+2.92053481E+01	+4.50386982E-01	+2.78459890E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
32.250000	+2.81689619E+01	+2.89616025E+01	+4.60761863E-01	+2.74238942E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
32.625000	+2.79142360E+01	+2.87149973E+01	+4.70954902E-01	+2.69001063E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
33.000000	+2.76569475E+01	+2.84657422E+01	+4.80936943E-01	+2.63690160E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
33.375000	+2.73972898E+01	+2.82140452E+01	+4.90731664E-01	+2.59154389E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
33.750000	+2.71354447E+01	+2.79601133E+01	+5.00373522E-01	+2.54989593E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
34.125000	+2.68716244E+01	+2.77041500E+01	+5.09855884E-01	+2.50069378E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
34.500000	+2.66060732E+01	+2.74463545E+01	+5.19128726E-01	+2.43892226E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
34.875000	+2.63390266E+01	+2.71869208E+01	+5.28147801E-01	+2.37127207E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
35.250000	+2.60706796E+01	+2.69260387E+01	+5.36913266E-01	+2.31112092E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
35.625000	+2.58011759E+01	+2.66638951E+01	+5.45481208E-01	+2.26550277E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
36.000000	+2.55306576E+01	+2.64006745E+01	+5.53904537E-01	+2.22581555E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
36.375000	+2.52593160E+01	+2.61365580E+01	+5.62174824E-01	+2.17905425E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
36.750000	+2.49873689E+01	+2.58717213E+01	+5.70247444E-01	+2.12028435E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
37.125000	+2.47150291E+01	+2.56063327E+01	+5.78076957E-01	+2.05545594E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
9.375000	+3.33317253E+01	+3.38094360E+01	-4.56026182E-02	+1.01906477E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
9.562500	+3.33722600E+01	+3.38508886E+01	-4.36831507E-02	+1.02836730E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
9.750000	+3.34120140E+01	+3.38915706E+01	-4.17462409E-02	+1.03779891E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
9.937500	+3.34509589E+01	+3.39314539E+01	-3.97914048E-02	+1.04796364E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
10.125000	+3.34890664E+01	+3.39705112E+01	-3.78163772E-02	+1.05950103E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
10.312500	+3.35263087E+01	+3.40087165E+01	-3.58182759E-02	+1.07230449E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
10.500000	+3.35626596E+01	+3.40460443E+01	-3.37952354E-02	+1.08563350E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
10.687500	+3.35980946E+01	+3.40824704E+01	-3.17471503E-02	+1.09873290E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
10.875000	+3.36325905E+01	+3.41179710E+01	-2.96749870E-02	+1.11142730E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
11.062500	+3.36661245E+01	+3.41525232E+01	-2.75792979E-02	+1.12421284E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
11.250000	+3.36986736E+01	+3.41861047E+01	-2.54591888E-02	+1.13779999E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
11.437500	+3.37302149E+01	+3.42186935E+01	-2.33125479E-02	+1.15251448E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
11.625000	+3.37607262E+01	+3.42502685E+01	-2.11372595E-02	+1.16804002E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
11.812500	+3.37901863E+01	+3.42808091E+01	-1.89323978E-02	+1.18367198E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
12.000000	+3.38185752E+01	+3.43102952E+01	-1.66984896E-02	+1.19887102E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
12.187500	+3.38458738E+01	+3.43387073E+01	-1.44366315E-02	+1.21369977E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
12.375000	+3.38720630E+01	+3.43660262E+01	-1.21471154E-02	+1.22878267E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
12.562500	+3.38971232E+01	+3.43922329E+01	-9.82869649E-03	+1.24477513E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
12.750000	+3.39210348E+01	+3.44173091E+01	-7.47920872E-03	+1.26177006E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
12.937500	+3.39437787E+01	+3.44412366E+01	-5.09705878E-03	+1.27918691E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
13.125000	+3.39653371E+01	+3.44639978E+01	-2.68225781E-03	+1.29627357E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
13.312500	+3.39856933E+01	+3.44855753E+01	-2.36032894E-04	+1.31276334E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
13.500000	+3.40048304E+01	+3.45059520E+01	+2.24060471E-03	+1.32907902E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
13.687500	+3.40227314E+01	+3.45251110E+01	+4.74801343E-03	+1.34593176E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
13.875000	+3.40393785E+01	+3.45430358E+01	+7.28784881E-03	+1.36372411E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
14.062500	+3.40547545E+01	+3.45597098E+01	+9.86197882E-03	+1.38226454E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
14.250000	+3.40688424E+01	+3.45751171E+01	+1.24713408E-02	+1.40096129E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
14.437500	+3.40816264E+01	+3.45892416E+01	+1.51155837E-02	+1.41930737E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
14.625000	+3.40930912E+01	+3.46020677E+01	+1.77937435E-02	+1.43730134E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
14.812500	+3.41032214E+01	+3.46135800E+01	+2.05054637E-02	+1.45547679E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
15.000000	+3.41120008E+01	+3.46237629E+01	+2.32517814E-02	+1.47449359E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
15.187500	+3.41194128E+01	+3.46326012E+01	+2.60348146E-02	+1.49462541E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
15.375000	+3.41254413E+01	+3.46400798E+01	+2.88566267E-02	+1.51557354E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
15.562500	+3.41300704E+01	+3.46461837E+01	+3.17182154E-02	+1.53674711E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
15.750000	+3.41332855E+01	+3.46508983E+01	+3.46194284E-02	+1.55777871E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
15.937500	+3.41350717E+01	+3.46542088E+01	+3.75598856E-02	+1.57886861E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
16.125000	+3.41354142E+01	+3.46561008E+01	+4.05401857E-02	+1.60066243E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
16.312500	+3.41342973E+01	+3.46565598E+01	+4.35623697E-02	+1.62373373E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
16.500000	+3.41317049E+01	+3.46555716E+01	+4.66291872E-02	+1.64811001E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
16.687500	+3.41276216E+01	+3.46531220E+01	+4.97427822E-02	+1.67327689E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
16.875000	+3.41220329E+01	+3.46491971E+01	+5.29039755E-02	+1.69866430E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
17.062500	+3.41149246E+01	+3.46437831E+01	+5.61127734E-02	+1.72416066E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
17.250000	+3.41062828E+01	+3.46368665E+01	+5.93695780E-02	+1.75018852E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
17.437500	+3.40960929E+01	+3.46284338E+01	+6.26759803E-02	+1.77732485E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
17.625000	+3.40843399E+01	+3.46184717E+01	+6.60345462E-02	+1.80585222E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
17.812500	+3.40710091E+01	+3.46069673E+01	+6.94479262E-02	+1.83557931E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
18.000000	+3.40560865E+01	+3.45939076E+01	+7.29179686E-02	+1.86598383E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
18.187500	+3.40395588E+01	+3.45792804E+01	+7.64453655E-02	+1.89657074E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
18.375000	+3.40214135E+01	+3.45630734E+01	+8.00301088E-02	+1.92723703E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
18.562500	+3.40016384E+01	+3.45452748E+01	+8.36725044E-02	+1.95798486E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.687500	+3.21783455E+01	+3.26353024E+01	-9.00190535E-02	+8.98369377E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.781250	+3.22013207E+01	+3.26586633E+01	-8.91752405E-02	+9.01765000E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.875000	+3.22244366E+01	+3.26821668E+01	-8.83282442E-02	+9.04978372E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.968750	+3.22476827E+01	+3.27058020E+01	-8.74784061E-02	+9.07893454E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
5.062500	+3.22710482E+01	+3.27295582E+01	-8.66259439E-02	+9.10630205E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
5.156250	+3.22945227E+01	+3.27534249E+01	-8.57709745E-02	+9.13271330E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
5.250000	+3.23180959E+01	+3.27773917E+01	-8.49135602E-02	+9.15843598E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
5.343750	+3.23417578E+01	+3.28014487E+01	-8.40537677E-02	+9.18312949E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
5.437500	+3.23654987E+01	+3.28255861E+01	-8.31917234E-02	+9.20595405E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
5.531250	+3.23893090E+01	+3.28497941E+01	-8.23276513E-02	+9.22582149E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
5.625000	+3.24131795E+01	+3.28740635E+01	-8.14618819E-02	+9.24173231E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
5.718750	+3.24371012E+01	+3.28983849E+01	-8.05948265E-02	+9.25311505E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
5.812500	+3.24610652E+01	+3.29227495E+01	-7.97269228E-02	+9.26007665E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
5.906250	+3.24850630E+01	+3.29471483E+01	-7.88585622E-02	+9.26349165E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
6.000000	+3.25090860E+01	+3.29715729E+01	-7.79900181E-02	+9.26490078E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
6.093750	+3.25331259E+01	+3.29960146E+01	-7.71213933E-02	+9.26624014E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
6.187500	+3.25571744E+01	+3.30204655E+01	-7.62525981E-02	+9.26946630E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
6.281250	+3.25812233E+01	+3.30449173E+01	-7.53833683E-02	+9.27616620E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
6.375000	+3.26052646E+01	+3.30693622E+01	-7.45133169E-02	+9.28724182E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
6.468750	+3.26292905E+01	+3.30937926E+01	-7.36420105E-02	+9.30273965E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
6.562500	+3.26532932E+01	+3.31182010E+01	-7.27690532E-02	+9.32186253E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
6.656250	+3.26772653E+01	+3.31425800E+01	-7.18941613E-02	+9.34316269E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
6.750000	+3.27011998E+01	+3.31669227E+01	-7.10172102E-02	+9.36487511E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
6.843750	+3.27250896E+01	+3.31912221E+01	-7.01382472E-02	+9.38531898E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
6.937500	+3.27489281E+01	+3.32154713E+01	-6.92574629E-02	+9.40327645E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
7.031250	+3.27727088E+01	+3.32396638E+01	-6.83751328E-02	+9.41826026E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
7.125000	+3.27964254E+01	+3.32637932E+01	-6.74915391E-02	+9.43060731E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
7.218750	+3.28200715E+01	+3.32878530E+01	-6.66068940E-02	+9.44137910E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
7.312500	+3.28436411E+01	+3.33118371E+01	-6.57212806E-02	+9.45210017E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
7.406250	+3.28671282E+01	+3.33357394E+01	-6.48346252E-02	+9.46440654E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
7.500000	+3.28905265E+01	+3.33595540E+01	-6.39467043E-02	+9.47969376E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
7.593750	+3.29138303E+01	+3.33832752E+01	-6.30571826E-02	+9.49884545E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
7.687500	+3.29370337E+01	+3.34068973E+01	-6.21656708E-02	+9.52209457E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
7.781250	+3.29601311E+01	+3.34304148E+01	-6.12717899E-02	+9.54903317E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
7.875000	+3.29831167E+01	+3.34538224E+01	-6.03752271E-02	+9.57875358E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
7.968750	+3.30059855E+01	+3.34771147E+01	-5.94757736E-02	+9.61008059E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
8.062500	+3.30287321E+01	+3.35002866E+01	-5.85733370E-02	+9.64184256E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
8.156250	+3.30513516E+01	+3.35233332E+01	-5.76679281E-02	+9.67312778E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
8.250000	+3.30738390E+01	+3.35462496E+01	-5.67596255E-02	+9.70347875E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
8.343750	+3.30961897E+01	+3.35690309E+01	-5.58485258E-02	+9.73298914E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
8.437500	+3.31183990E+01	+3.35916725E+01	-5.49346901E-02	+9.76228436E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
8.531250	+3.31404623E+01	+3.36141697E+01	-5.40180975E-02	+9.79238760E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
8.625000	+3.31623749E+01	+3.36365181E+01	-5.30986174E-02	+9.82449476E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
8.718750	+3.31841324E+01	+3.36587133E+01	-5.21760047E-02	+9.85970308E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
8.812500	+3.32057302E+01	+3.36807508E+01	-5.12499231E-02	+9.89875126E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
8.906250	+3.32271640E+01	+3.37026266E+01	-5.03199889E-02	+9.94183132E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
9.000000	+3.32484294E+01	+3.37243363E+01	-4.93858297E-02	+9.98852059E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
9.093750	+3.32695223E+01	+3.37458761E+01	-4.84471413E-02	+1.00378573E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
9.187500	+3.32904384E+01	+3.37672419E+01	-4.75037314E-02	+1.00885491E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
9.281250	+3.33111740E+01	+3.37884298E+01	-4.65555383E-02	+1.01395708E-02	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.343750	+3.16849903E+01	+3.21335705E+01	-1.08520690E-01	+5.92841132E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.390625	+3.16926565E+01	+3.21413624E+01	-1.08240407E-01	+6.03034897E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.437500	+3.17004396E+01	+3.21492734E+01	-1.07955345E-01	+6.13245778E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.484375	+3.17083379E+01	+3.21573019E+01	-1.07665489E-01	+6.23501671E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.531250	+3.17163497E+01	+3.21654460E+01	-1.07370812E-01	+6.33820033E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.578125	+3.17244733E+01	+3.21737041E+01	-1.07071283E-01	+6.44209521E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.625000	+3.17327067E+01	+3.21820743E+01	-1.06766866E-01	+6.54668999E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.671875	+3.17410484E+01	+3.21905550E+01	-1.06457531E-01	+6.65186933E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.718750	+3.17494965E+01	+3.21991445E+01	-1.06143253E-01	+6.75741235E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.765625	+3.17580494E+01	+3.22078408E+01	-1.05824023E-01	+6.86299658E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.812500	+3.17667051E+01	+3.22166424E+01	-1.05499847E-01	+6.96820713E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.859375	+3.17754621E+01	+3.22255475E+01	-1.05170754E-01	+7.07255119E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.906250	+3.17843186E+01	+3.22345543E+01	-1.04836796E-01	+7.17547741E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.953125	+3.17932728E+01	+3.22436611E+01	-1.04498053E-01	+7.27639902E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.000000	+3.18023231E+01	+3.22528661E+01	-1.04154633E-01	+7.37471973E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.046875	+3.18114678E+01	+3.22621676E+01	-1.03806673E-01	+7.46986070E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.093750	+3.18207052E+01	+3.22715638E+01	-1.03454334E-01	+7.56128709E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.140625	+3.18300337E+01	+3.22810531E+01	-1.03097802E-01	+7.64853257E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.187500	+3.18394516E+01	+3.22906336E+01	-1.02737284E-01	+7.73122033E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.234375	+3.18489572E+01	+3.23003036E+01	-1.02373000E-01	+7.80907938E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.281250	+3.18585490E+01	+3.23100614E+01	-1.02005183E-01	+7.88195512E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.328125	+3.18682253E+01	+3.23199053E+01	-1.01634067E-01	+7.94981405E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.375000	+3.18779845E+01	+3.23298335E+01	-1.01259888E-01	+8.01274218E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.421875	+3.18878249E+01	+3.23398443E+01	-1.00882872E-01	+8.07093771E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.468750	+3.18977450E+01	+3.23499360E+01	-1.00503237E-01	+8.12469879E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.515625	+3.19077430E+01	+3.23601069E+01	-1.00121182E-01	+8.17440670E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.562500	+3.19178175E+01	+3.23703553E+01	-9.97368866E-02	+8.22050623E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.609375	+3.19279668E+01	+3.23806794E+01	-9.93505094E-02	+8.26348392E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.656250	+3.19381892E+01	+3.23910777E+01	-9.89621850E-02	+8.30384542E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.703125	+3.19484831E+01	+3.24015483E+01	-9.85720239E-02	+8.34209319E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.750000	+3.19588469E+01	+3.24120897E+01	-9.81801137E-02	+8.37870557E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.796875	+3.19692789E+01	+3.24227001E+01	-9.77865203E-02	+8.41411798E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.843750	+3.19797775E+01	+3.24333780E+01	-9.73912902E-02	+8.44870736E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.890625	+3.19903411E+01	+3.24441217E+01	-9.69944540E-02	+8.48278038E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.937500	+3.20009681E+01	+3.24549295E+01	-9.65960295E-02	+8.51656578E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.984375	+3.20116569E+01	+3.24657999E+01	-9.61960259E-02	+8.55021126E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.031250	+3.20224058E+01	+3.24767312E+01	-9.57944472E-02	+8.58378485E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.078125	+3.20332133E+01	+3.24877219E+01	-9.53912961E-02	+8.61728027E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.125000	+3.20440778E+01	+3.24987704E+01	-9.49865772E-02	+8.65062607E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.171875	+3.20549977E+01	+3.25098750E+01	-9.45802999E-02	+8.68369760E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.218750	+3.20659715E+01	+3.25210344E+01	-9.41724805E-02	+8.71633081E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.265625	+3.20769977E+01	+3.25322469E+01	-9.37631439E-02	+8.74833727E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.312500	+3.20880747E+01	+3.25435110E+01	-9.33523239E-02	+8.77951906E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.359375	+3.20992011E+01	+3.25548251E+01	-9.29400640E-02	+8.80968303E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.406250	+3.21103753E+01	+3.25661879E+01	-9.25264161E-02	+8.83865348E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.453125	+3.21215960E+01	+3.25775977E+01	-9.21114402E-02	+8.86628281E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.500000	+3.21328616E+01	+3.25890532E+01	-9.16952021E-02	+8.89245968E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.546875	+3.21441708E+01	+3.26005529E+01	-9.12777721E-02	+8.91711460E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.593750	+3.21555221E+01	+3.26120953E+01	-9.08592226E-02	+8.94022269E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.640625	+3.21669142E+01	+3.26236789E+01	-9.04396262E-02	+8.96255679E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.171875	+3.15360381E+01	+3.19822968E+01	-1.13709294E-01	+2.55668683E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.195312	+3.15381366E+01	+3.19844225E+01	-1.13648314E-01	+2.64695431E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.218750	+3.15402737E+01	+3.19865877E+01	-1.13585218E-01	+2.73683946E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.242188	+3.15424491E+01	+3.19887923E+01	-1.13520025E-01	+2.82593007E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.265625	+3.15446628E+01	+3.19910360E+01	-1.13452753E-01	+2.91416995E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.289062	+3.15469146E+01	+3.19933188E+01	-1.13383423E-01	+3.00150968E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.312500	+3.15492044E+01	+3.19956404E+01	-1.13312057E-01	+3.08790623E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.335938	+3.15515319E+01	+3.19980007E+01	-1.13238677E-01	+3.17332267E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.359375	+3.15538971E+01	+3.20003996E+01	-1.13163308E-01	+3.25772757E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.382812	+3.15562999E+01	+3.20028368E+01	-1.13085971E-01	+3.34109455E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.406250	+3.15587399E+01	+3.20053122E+01	-1.13006694E-01	+3.42340199E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.429688	+3.15612171E+01	+3.20078257E+01	-1.12925499E-01	+3.50463256E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.453125	+3.15637314E+01	+3.20103771E+01	-1.12842414E-01	+3.58477285E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.476562	+3.15662826E+01	+3.20129662E+01	-1.12757463E-01	+3.66381296E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.500000	+3.15688704E+01	+3.20155928E+01	-1.12670673E-01	+3.74174631E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.523438	+3.15714948E+01	+3.20182568E+01	-1.12582069E-01	+3.81856923E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.546875	+3.15741556E+01	+3.20209580E+01	-1.12491677E-01	+3.89428068E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.570312	+3.15768526E+01	+3.20236962E+01	-1.12399524E-01	+3.96888207E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.593750	+3.15795857E+01	+3.20264712E+01	-1.12305636E-01	+4.04237704E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.617188	+3.15823546E+01	+3.20292828E+01	-1.12210038E-01	+4.11477128E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.640625	+3.15851592E+01	+3.20321310E+01	-1.12112756E-01	+4.18607245E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.664062	+3.15879994E+01	+3.20350154E+01	-1.12013816E-01	+4.25628998E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.687500	+3.15908750E+01	+3.20379359E+01	-1.11913243E-01	+4.32543510E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.710938	+3.15937857E+01	+3.20408923E+01	-1.11811061E-01	+4.39352070E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.734375	+3.15967314E+01	+3.20438844E+01	-1.11707296E-01	+4.46056139E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.757812	+3.15997120E+01	+3.20469121E+01	-1.11601972E-01	+4.52657351E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.781250	+3.16027272E+01	+3.20499751E+01	-1.11495113E-01	+4.59157507E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.804688	+3.16057769E+01	+3.20530732E+01	-1.11386742E-01	+4.65558585E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.828125	+3.16088608E+01	+3.20562063E+01	-1.11276883E-01	+4.71862749E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.851562	+3.16119789E+01	+3.20593742E+01	-1.11165557E-01	+4.78072347E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.875000	+3.16151309E+01	+3.20625766E+01	-1.11052786E-01	+4.84189914E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.898438	+3.16183165E+01	+3.20658134E+01	-1.10938593E-01	+4.90218194E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.921875	+3.16215357E+01	+3.20690843E+01	-1.10822996E-01	+4.96160132E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.945312	+3.16247883E+01	+3.20723892E+01	-1.10706017E-01	+5.02018873E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.968750	+3.16280740E+01	+3.20757279E+01	-1.10587675E-01	+5.07797778E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.992188	+3.16313926E+01	+3.20791001E+01	-1.10467987E-01	+5.13500418E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.015625	+3.16347440E+01	+3.20825057E+01	-1.10346972E-01	+5.19130568E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.039062	+3.16381280E+01	+3.20859445E+01	-1.10224645E-01	+5.24692210E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.062500	+3.16415443E+01	+3.20894161E+01	-1.10101022E-01	+5.30189520E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.085938	+3.16449928E+01	+3.20929206E+01	-1.09976118E-01	+5.35626854E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.109375	+3.16484732E+01	+3.20964575E+01	-1.09849947E-01	+5.41008735E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.132812	+3.16519854E+01	+3.21000268E+01	-1.09722521E-01	+5.46339844E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.156250	+3.16555292E+01	+3.21036282E+01	-1.09593850E-01	+5.51624985E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.179688	+3.16591043E+01	+3.21072615E+01	-1.09463946E-01	+5.56869056E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.203125	+3.16627105E+01	+3.21109265E+01	-1.09332818E-01	+5.62077037E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.226562	+3.16663477E+01	+3.21146230E+01	-1.09200473E-01	+5.67253940E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.250000	+3.16700156E+01	+3.21183508E+01	-1.09066918E-01	+5.72404777E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.273438	+3.16737140E+01	+3.21221097E+01	-1.08932158E-01	+5.77534519E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.296875	+3.16774428E+01	+3.21258994E+01	-1.08796198E-01	+5.82648048E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.320312	+3.16812016E+01	+3.21297197E+01	-1.08659042E-01	+5.87754677E-03	+7.97910123E+01	-2.48699909E-01	-3.20832495E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02


==> anc/otoc_to_plot_supersymmetric_M400_L1.4716_n175_beta7.5000.dat <==
400.000000	+5.03818903E+00	+1.20888561E+01	+2.64626941E+00	+2.63568099E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
408.000000	+4.98754930E+00	+1.21583432E+01	+2.66316356E+00	+1.58785614E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
416.000000	+4.88142539E+00	+1.21135144E+01	+2.67167511E+00	-6.20872054E-05	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
424.000000	+4.76741619E+00	+1.19310902E+01	+2.66217016E+00	+8.86337114E-05	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
432.000000	+4.69993391E+00	+1.19422863E+01	+2.67309325E+00	+2.23598621E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
440.000000	+4.65451875E+00	+1.20791184E+01	+2.69794594E+00	+2.32250770E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
448.000000	+4.52129318E+00	+1.20378352E+01	+2.71025337E+00	+1.71867553E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
456.000000	+4.42251155E+00	+1.20541119E+01	+2.72544475E+00	+2.56954107E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
464.000000	+4.33324155E+00	+1.21652489E+01	+2.75136603E+00	+1.98325315E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
472.000000	+4.20529145E+00	+1.20829413E+01	+2.75717680E+00	+7.80602540E-04	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
480.000000	+4.15057684E+00	+1.20810166E+01	+2.76385567E+00	+9.82600495E-04	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
488.000000	+4.11364365E+00	+1.21161215E+01	+2.77289841E+00	+1.09570344E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
496.000000	+4.06594237E+00	+1.21366385E+01	+2.78138692E+00	+1.11775857E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
504.000000	+3.94263256E+00	+1.20895153E+01	+2.79078255E+00	+9.11142492E-04	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
512.000000	+3.79595834E+00	+1.19851731E+01	+2.79596520E+00	+9.39666632E-04	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
520.000000	+3.69239667E+00	+1.19626904E+01	+2.80581721E+00	+1.48641974E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
528.000000	+3.62524537E+00	+1.20115564E+01	+2.81974792E+00	+1.73372604E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
536.000000	+3.52221486E+00	+1.20251350E+01	+2.83355683E+00	+1.64724429E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
544.000000	+3.42912015E+00	+1.20393985E+01	+2.84610383E+00	+1.84697699E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
552.000000	+3.37001163E+00	+1.21279565E+01	+2.86310846E+00	+1.56952556E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
560.000000	+3.25639796E+00	+1.20856390E+01	+2.87121624E+00	+8.11473444E-04	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
568.000000	+3.15542701E+00	+1.20278228E+01	+2.87609204E+00	+5.23769218E-04	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
576.000000	+3.04385927E+00	+1.19474029E+01	+2.87959654E+00	+8.47723530E-04	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
584.000000	+2.95087061E+00	+1.19444276E+01	+2.88965561E+00	+1.41553917E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
592.000000	+2.85606867E+00	+1.19635663E+01	+2.90224517E+00	+1.45272013E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
600.000000	+2.75693089E+00	+1.19619782E+01	+2.91289913E+00	+9.30905990E-04	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
608.000000	+2.68448324E+00	+1.19286477E+01	+2.91713967E+00	+1.33255266E-04	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
616.000000	+2.62730381E+00	+1.18519980E+01	+2.91503122E+00	+5.62476836E-05	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
624.000000	+2.60634654E+00	+1.18588342E+01	+2.91803963E+00	+5.29812118E-04	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
632.000000	+2.56600010E+00	+1.18692243E+01	+2.92350821E+00	+3.54252347E-04	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
640.000000	+2.52993476E+00	+1.18350147E+01	+2.92370767E+00	-6.23304210E-07	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
648.000000	+2.49376043E+00	+1.17968919E+01	+2.92349824E+00	+8.24065066E-04	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
656.000000	+2.45473503E+00	+1.18833153E+01	+2.93689271E+00	+2.27971287E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
664.000000	+2.33815206E+00	+1.19868836E+01	+2.95997364E+00	+2.69449694E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
672.000000	+2.19113426E+00	+1.20350884E+01	+2.98000466E+00	+2.40280079E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
680.000000	+2.06657111E+00	+1.20934691E+01	+2.99841846E+00	+2.39315733E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
688.000000	+1.92282882E+00	+1.21510225E+01	+3.01829518E+00	+1.80183735E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
696.000000	+1.82544327E+00	+1.21456178E+01	+3.02724786E+00	+5.38800076E-04	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
704.000000	+1.77613877E+00	+1.20928889E+01	+3.02691598E+00	-5.31171805E-04	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
712.000000	+1.77750982E+00	+1.20103475E+01	+3.01874911E+00	-6.29233347E-04	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
720.000000	+1.77909150E+00	+1.19924964E+01	+3.01684824E+00	+5.86856079E-04	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
728.000000	+1.76283465E+00	+1.20922081E+01	+3.02813880E+00	+1.60082694E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
736.000000	+1.72715974E+00	+1.22055419E+01	+3.04246147E+00	+1.25725857E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
744.000000	+1.70272554E+00	+1.22419901E+01	+3.04825494E+00	+9.05241949E-06	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
752.000000	+1.68831862E+00	+1.21682186E+01	+3.04260631E+00	-1.72848540E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
760.000000	+1.70615622E+00	+1.19579428E+01	+3.02059917E+00	-3.15324412E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
768.000000	+1.73322022E+00	+1.16975055E+01	+2.99215441E+00	-1.68838467E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
776.000000	+1.72936029E+00	+1.17079108E+01	+2.99358502E+00	+1.61400447E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
784.000000	+1.69494817E+00	+1.19199031E+01	+3.01797848E+00	+2.77471306E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
792.000000	+1.65229311E+00	+1.20838262E+01	+3.03798043E+00	+2.22577437E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
200.000000	+9.02709964E+00	+1.23906579E+01	+1.90614661E+00	+6.70704969E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
204.000000	+8.96416850E+00	+1.24173058E+01	+1.93243035E+00	+6.43481959E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
208.000000	+8.88893429E+00	+1.24301780E+01	+1.95762517E+00	+6.02163697E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
212.000000	+8.80307507E+00	+1.24266325E+01	+1.98060345E+00	+5.84716217E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
216.000000	+8.70919103E+00	+1.24200200E+01	+2.00440247E+00	+5.79238715E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
220.000000	+8.60496809E+00	+1.24003892E+01	+2.02694254E+00	+5.56012723E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
224.000000	+8.50290093E+00	+1.23825174E+01	+2.04888349E+00	+5.47688045E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
228.000000	+8.40341849E+00	+1.23688331E+01	+2.07075759E+00	+5.37942082E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
232.000000	+8.30509415E+00	+1.23553161E+01	+2.09191885E+00	+5.06186237E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
236.000000	+8.21146188E+00	+1.23407512E+01	+2.11125249E+00	+4.60425721E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
240.000000	+8.11739938E+00	+1.23195890E+01	+2.12875291E+00	+4.44128748E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
244.000000	+8.01586290E+00	+1.22945046E+01	+2.14678279E+00	+4.59497706E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
248.000000	+7.90530288E+00	+1.22648385E+01	+2.16551273E+00	+4.36124219E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
252.000000	+7.80097646E+00	+1.22315345E+01	+2.18167272E+00	+3.84125861E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
256.000000	+7.70777702E+00	+1.22033612E+01	+2.19624279E+00	+3.93968627E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
260.000000	+7.61813240E+00	+1.21905544E+01	+2.21319021E+00	+4.30919922E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
264.000000	+7.52782795E+00	+1.21810933E+01	+2.23071639E+00	+3.91882523E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
268.000000	+7.43533889E+00	+1.21533797E+01	+2.24454082E+00	+3.36245046E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
272.000000	+7.34755574E+00	+1.21276909E+01	+2.25761599E+00	+3.66814671E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
276.000000	+7.26830648E+00	+1.21268505E+01	+2.27388599E+00	+3.99721303E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
280.000000	+7.19133364E+00	+1.21267968E+01	+2.28959370E+00	+3.63540434E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
284.000000	+7.10182975E+00	+1.21037508E+01	+2.30296923E+00	+3.24333907E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
288.000000	+7.01258009E+00	+1.20777781E+01	+2.31554041E+00	+3.41310708E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
292.000000	+6.94076306E+00	+1.20811425E+01	+2.33027408E+00	+3.88886685E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
296.000000	+6.86784850E+00	+1.20931064E+01	+2.34665134E+00	+3.73280125E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
300.000000	+6.78494256E+00	+1.20811411E+01	+2.36013649E+00	+3.24751832E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
304.000000	+6.70155378E+00	+1.20643435E+01	+2.37263149E+00	+3.16984643E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
308.000000	+6.61651867E+00	+1.20487397E+01	+2.38549526E+00	+3.12080803E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
312.000000	+6.53459373E+00	+1.20329587E+01	+2.39759795E+00	+3.03213661E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
316.000000	+6.45993787E+00	+1.20255400E+01	+2.40975236E+00	+3.02804111E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
320.000000	+6.38082602E+00	+1.20140116E+01	+2.42182228E+00	+3.00327299E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
324.000000	+6.30306852E+00	+1.20040101E+01	+2.43377854E+00	+3.17462307E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
328.000000	+6.23377421E+00	+1.20118579E+01	+2.44721927E+00	+3.58128504E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
332.000000	+6.16013539E+00	+1.20267729E+01	+2.46242882E+00	+3.93361457E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
336.000000	+6.07339802E+00	+1.20362030E+01	+2.47868818E+00	+4.06765618E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
340.000000	+5.98728461E+00	+1.20479700E+01	+2.49497007E+00	+3.76310793E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
344.000000	+5.91637213E+00	+1.20614159E+01	+2.50879305E+00	+3.11155024E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
348.000000	+5.85784596E+00	+1.20712897E+01	+2.51986247E+00	+2.53503454E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
352.000000	+5.80543113E+00	+1.20763704E+01	+2.52907332E+00	+2.24416743E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
356.000000	+5.75089248E+00	+1.20768957E+01	+2.53781581E+00	+2.27874021E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
360.000000	+5.69387195E+00	+1.20801783E+01	+2.54730325E+00	+2.71033200E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
364.000000	+5.63255505E+00	+1.20972207E+01	+2.55949847E+00	+3.43065878E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
368.000000	+5.55617140E+00	+1.21201790E+01	+2.57474852E+00	+3.53584297E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
372.000000	+5.47967405E+00	+1.21298149E+01	+2.58778521E+00	+2.44503597E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
376.000000	+5.41816426E+00	+1.21118297E+01	+2.59430880E+00	+1.03465831E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
380.000000	+5.36382688E+00	+1.20692411E+01	+2.59606248E+00	+4.97727955E-04	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
384.000000	+5.30108181E+00	+1.20214534E+01	+2.59829063E+00	+1.41684178E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
388.000000	+5.22082800E+00	+1.20026787E+01	+2.60739721E+00	+3.05133636E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
392.000000	+5.13827268E+00	+1.20247118E+01	+2.62270132E+00	+3.62874097E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
396.000000	+5.07596871E+00	+1.20575816E+01	+2.63642714E+00	+3.23416959E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
100.000000	+4.56517846E+00	+5.47731129E+00	+6.01177530E-01	+8.65801716E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
102.000000	+4.59779727E+00	+5.52658938E+00	+6.19276834E-01	+9.44128672E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
104.000000	+4.65195250E+00	+5.59919087E+00	+6.38942677E-01	+1.03435417E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
106.000000	+4.72548112E+00	+5.69350727E+00	+6.60651001E-01	+1.13891500E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
108.000000	+4.81668142E+00	+5.80807080E+00	+6.84499277E-01	+1.22777279E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
110.000000	+4.92456651E+00	+5.94132003E+00	+7.09761912E-01	+1.29859514E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
112.000000	+5.04713725E+00	+6.09138410E+00	+7.36443083E-01	+1.38843081E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
114.000000	+5.18174203E+00	+6.25656070E+00	+7.65299145E-01	+1.48625752E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
116.000000	+5.32678239E+00	+6.43499250E+00	+7.95893383E-01	+1.55535158E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
118.000000	+5.48075512E+00	+6.62456653E+00	+8.27513208E-01	+1.58546394E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
120.000000	+5.64271548E+00	+6.82348311E+00	+8.59311941E-01	+1.59805979E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
122.000000	+5.81095690E+00	+7.03027092E+00	+8.91435600E-01	+1.61840464E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
124.000000	+5.98399873E+00	+7.24373318E+00	+9.24048126E-01	+1.65946600E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
126.000000	+6.15972003E+00	+7.46271711E+00	+9.57814240E-01	+1.70820503E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
128.000000	+6.33688874E+00	+7.68570741E+00	+9.92376328E-01	+1.73659590E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
130.000000	+6.51462855E+00	+7.91135450E+00	+1.02727808E+00	+1.75505271E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
132.000000	+6.69168164E+00	+8.13859310E+00	+1.06257844E+00	+1.76136812E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
134.000000	+6.86755334E+00	+8.36623469E+00	+1.09773280E+00	+1.75619273E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
136.000000	+7.04041521E+00	+8.59262404E+00	+1.13282615E+00	+1.75172418E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
138.000000	+7.20900871E+00	+8.81646757E+00	+1.16780177E+00	+1.73919427E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
140.000000	+7.37306070E+00	+9.03709797E+00	+1.20239392E+00	+1.72153874E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
142.000000	+7.53172021E+00	+9.25377141E+00	+1.23666332E+00	+1.68883864E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
144.000000	+7.68498415E+00	+9.46531690E+00	+1.26994746E+00	+1.63409750E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
146.000000	+7.83261421E+00	+9.67098555E+00	+1.30202722E+00	+1.58913375E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
148.000000	+7.97310038E+00	+9.87027480E+00	+1.33351281E+00	+1.56103401E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
150.000000	+8.10591682E+00	+1.00627382E+01	+1.36446858E+00	+1.52358376E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
152.000000	+8.23149318E+00	+1.02478836E+01	+1.39445616E+00	+1.47909630E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
154.000000	+8.34895348E+00	+1.04250413E+01	+1.42363243E+00	+1.43954400E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
156.000000	+8.45853787E+00	+1.05944435E+01	+1.45203792E+00	+1.41136375E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
158.000000	+8.55977791E+00	+1.07564418E+01	+1.48008698E+00	+1.38932509E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
160.000000	+8.65291468E+00	+1.09108792E+01	+1.50761093E+00	+1.36201636E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
162.000000	+8.73778910E+00	+1.10574487E+01	+1.53456763E+00	+1.33867973E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
164.000000	+8.81331207E+00	+1.11954799E+01	+1.56115811E+00	+1.31201660E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
166.000000	+8.87992415E+00	+1.13245721E+01	+1.58704830E+00	+1.27455210E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
168.000000	+8.93877238E+00	+1.14455372E+01	+1.61214020E+00	+1.24176180E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
170.000000	+8.99013070E+00	+1.15592717E+01	+1.63671877E+00	+1.21084983E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
172.000000	+9.03416774E+00	+1.16653335E+01	+1.66057419E+00	+1.16221610E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
174.000000	+9.07187484E+00	+1.17632714E+01	+1.68320741E+00	+1.09510327E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
176.000000	+9.10447236E+00	+1.18534557E+01	+1.70437832E+00	+1.03328568E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
178.000000	+9.13057520E+00	+1.19355419E+01	+1.72453884E+00	+9.81594914E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
180.000000	+9.14966000E+00	+1.20087258E+01	+1.74364212E+00	+9.32139150E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
182.000000	+9.16231174E+00	+1.20738374E+01	+1.76182441E+00	+9.01840310E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
184.000000	+9.16776997E+00	+1.21318555E+01	+1.77971573E+00	+8.87994861E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
186.000000	+9.16594940E+00	+1.21827505E+01	+1.79734420E+00	+8.70217032E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
188.000000	+9.15785749E+00	+1.22269356E+01	+1.81452441E+00	+8.35621684E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
190.000000	+9.14598044E+00	+1.22653218E+01	+1.83076907E+00	+7.92384741E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
192.000000	+9.13090495E+00	+1.22988167E+01	+1.84621980E+00	+7.72051559E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
194.000000	+9.11103919E+00	+1.23282152E+01	+1.86165113E+00	+7.72290506E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
196.000000	+9.08608664E+00	+1.23533876E+01	+1.87711142E+00	+7.60286461E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
198.000000	+9.05743450E+00	+1.23739524E+01	+1.89206259E+00	+7.34830226E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
50.000000	+1.37099491E+01	+1.44856531E+01	+4.39162925E-01	+9.18629551E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
51.000000	+1.33347269E+01	+1.41172585E+01	+4.47926215E-01	+8.34028377E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
52.000000	+1.29644706E+01	+1.37532223E+01	+4.55843493E-01	+7.57570100E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
53.000000	+1.25996554E+01	+1.33941337E+01	+4.63077617E-01	+6.98800544E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
54.000000	+1.22406726E+01	+1.30405253E+01	+4.69819504E-01	+6.54353057E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
55.000000	+1.18879365E+01	+1.26928805E+01	+4.76164678E-01	+6.12748757E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
56.000000	+1.15419151E+01	+1.23516303E+01	+4.82074479E-01	+5.63506862E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
57.000000	+1.12030814E+01	+1.20171486E+01	+4.87434815E-01	+5.02943643E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
58.000000	+1.08718506E+01	+1.16897517E+01	+4.92133352E-01	+4.35869215E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
59.000000	+1.05485104E+01	+1.13697052E+01	+4.96152199E-01	+3.71234941E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
60.000000	+1.02332380E+01	+1.10572344E+01	+4.99558050E-01	+3.18698721E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
61.000000	+9.92609044E+00	+1.07525362E+01	+5.02526174E-01	+2.81228562E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
62.000000	+9.62714240E+00	+1.04557865E+01	+5.05182622E-01	+2.56751859E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
63.000000	+9.33644281E+00	+1.01671433E+01	+5.07661211E-01	+2.39361269E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
64.000000	+9.05412685E+00	+9.88674734E+00	+5.09969847E-01	+2.21849704E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
65.000000	+8.78032741E+00	+9.61472190E+00	+5.12098205E-01	+2.03674790E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
66.000000	+8.51514855E+00	+9.35116764E+00	+5.14043343E-01	+1.76957635E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
67.000000	+8.25881349E+00	+9.09616626E+00	+5.15637358E-01	+1.42266716E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
68.000000	+8.01138181E+00	+8.84978304E+00	+5.16888677E-01	+1.11328299E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
69.000000	+7.77284199E+00	+8.61206126E+00	+5.17863924E-01	+7.03170867E-04	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
70.000000	+7.54345999E+00	+8.38304112E+00	+5.18295019E-01	+3.72245933E-04	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
71.000000	+7.32289780E+00	+8.16274209E+00	+5.18608416E-01	+2.70881725E-04	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
72.000000	+7.11114819E+00	+7.95118430E+00	+5.18836782E-01	+1.40386092E-04	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
73.000000	+6.90831081E+00	+7.74839095E+00	+5.18889188E-01	+7.75727928E-05	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
74.000000	+6.71421969E+00	+7.55438614E+00	+5.18991928E-01	+1.89581184E-04	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
75.000000	+6.52879510E+00	+7.36919382E+00	+5.19268350E-01	+3.39420062E-04	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
76.000000	+6.35209033E+00	+7.19282732E+00	+5.19670768E-01	+4.60102805E-04	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
77.000000	+6.18411341E+00	+7.02528583E+00	+5.20188556E-01	+5.91871628E-04	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
78.000000	+6.02482577E+00	+6.86655856E+00	+5.20854511E-01	+7.74599126E-04	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
79.000000	+5.87414889E+00	+6.71662546E+00	+5.21737754E-01	+1.02969202E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
80.000000	+5.73199337E+00	+6.57546139E+00	+5.22913895E-01	+1.27454386E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
81.000000	+5.59841595E+00	+6.44304281E+00	+5.24286842E-01	+1.36442394E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
82.000000	+5.47357118E+00	+6.31934404E+00	+5.25642743E-01	+1.34676410E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
83.000000	+5.35742023E+00	+6.20432518E+00	+5.26980370E-01	+1.44385817E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
84.000000	+5.24970628E+00	+6.09792503E+00	+5.28530460E-01	+1.72159173E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
85.000000	+5.15023441E+00	+6.00006044E+00	+5.30423553E-01	+2.00180249E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
86.000000	+5.05900762E+00	+5.91062910E+00	+5.32534064E-01	+2.13915034E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
87.000000	+4.97605064E+00	+5.82952026E+00	+5.34701854E-01	+2.24862859E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
88.000000	+4.90115850E+00	+5.75661857E+00	+5.37031322E-01	+2.53352937E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
89.000000	+4.83400030E+00	+5.69180548E+00	+5.39768913E-01	+3.01054371E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
90.000000	+4.77434072E+00	+5.63496713E+00	+5.43052409E-01	+3.51115379E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
91.000000	+4.72214598E+00	+5.58599614E+00	+5.46791220E-01	+3.89154124E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
92.000000	+4.67743658E+00	+5.54478745E+00	+5.50835492E-01	+4.19379431E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
93.000000	+4.64010260E+00	+5.51122884E+00	+5.55178809E-01	+4.54831799E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
94.000000	+4.60991196E+00	+5.48518880E+00	+5.59932128E-01	+5.03462722E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
95.000000	+4.58657552E+00	+5.46651766E+00	+5.65248064E-01	+5.62546233E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
96.000000	+4.56987035E+00	+5.45505047E+00	+5.71183052E-01	+6.26200525E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
97.000000	+4.55956770E+00	+5.45059955E+00	+5.77772074E-01	+6.89391290E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
98.000000	+4.55548870E+00	+5.45295805E+00	+5.84970878E-01	+7.51589171E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
99.000000	+4.55739724E+00	+5.46192406E+00	+5.92803857E-01	+8.15006717E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
25.000000	+2.14955344E+01	+2.20138236E+01	+3.59252935E-02	+1.46782629E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
25.500000	+2.14354613E+01	+2.19576347E+01	+4.33915286E-02	+1.51866776E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
26.000000	+2.13697566E+01	+2.18959770E+01	+5.11119710E-02	+1.56898002E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
26.500000	+2.12984049E+01	+2.18288357E+01	+5.90813288E-02	+1.61809467E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
27.000000	+2.12214044E+01	+2.17562088E+01	+6.72929177E-02	+1.66580450E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
27.500000	+2.11387666E+01	+2.16781073E+01	+7.57393738E-02	+1.71121156E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
28.000000	+2.10505214E+01	+2.15945561E+01	+8.44050334E-02	+1.75384415E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
28.500000	+2.09567100E+01	+2.15055933E+01	+9.32778153E-02	+1.79390560E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
29.000000	+2.08573886E+01	+2.14112709E+01	+1.02344089E-01	+1.83031400E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
29.500000	+2.07526322E+01	+2.13116543E+01	+1.11580955E-01	+1.86264131E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
30.000000	+2.06425265E+01	+2.12068223E+01	+1.20970503E-01	+1.89154666E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
30.500000	+2.05271689E+01	+2.10968658E+01	+1.30496422E-01	+1.91637104E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
31.000000	+2.04066744E+01	+2.09818885E+01	+1.40134213E-01	+1.93629531E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
31.500000	+2.02811702E+01	+2.08620056E+01	+1.49859375E-01	+1.95208795E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
32.000000	+2.01507900E+01	+2.07373431E+01	+1.59655092E-01	+1.96405621E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
32.500000	+2.00156802E+01	+2.06080363E+01	+1.69499937E-01	+1.97092984E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
33.000000	+1.98760018E+01	+2.04742301E+01	+1.79364391E-01	+1.97321378E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
33.500000	+1.97319174E+01	+2.03360781E+01	+1.89232075E-01	+1.97292049E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
34.000000	+1.95835932E+01	+2.01937412E+01	+1.99093596E-01	+1.96892886E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
34.500000	+1.94312127E+01	+2.00473868E+01	+2.08921364E-01	+1.95851116E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
35.000000	+1.92749710E+01	+1.98971867E+01	+2.18678707E-01	+1.94315060E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
35.500000	+1.91150532E+01	+1.97433176E+01	+2.28352870E-01	+1.92756254E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
36.000000	+1.89516352E+01	+1.95859608E+01	+2.37954333E-01	+1.91227416E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
36.500000	+1.87849074E+01	+1.94253015E+01	+2.47475611E-01	+1.89244011E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
37.000000	+1.86150823E+01	+1.92615265E+01	+2.56878734E-01	+1.86510765E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
37.500000	+1.84423723E+01	+1.90948225E+01	+2.66126688E-01	+1.83329837E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
38.000000	+1.82669716E+01	+1.89253763E+01	+2.75211718E-01	+1.80228124E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
38.500000	+1.80890594E+01	+1.87533752E+01	+2.84149500E-01	+1.77403824E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
39.000000	+1.79088176E+01	+1.85790069E+01	+2.92952100E-01	+1.74642418E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
39.500000	+1.77264393E+01	+1.84024588E+01	+3.01613742E-01	+1.71588863E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
40.000000	+1.75421278E+01	+1.82239160E+01	+3.10110986E-01	+1.67990968E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
40.500000	+1.73560887E+01	+1.80435606E+01	+3.18412839E-01	+1.63870133E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
41.000000	+1.71685178E+01	+1.78615706E+01	+3.26498000E-01	+1.59522289E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
41.500000	+1.69795936E+01	+1.76781202E+01	+3.34365068E-01	+1.55345550E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
42.000000	+1.67894773E+01	+1.74933803E+01	+3.42032555E-01	+1.51600324E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
42.500000	+1.65983224E+01	+1.73075193E+01	+3.49525100E-01	+1.48247196E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
43.000000	+1.64062861E+01	+1.71207021E+01	+3.56857274E-01	+1.45016454E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
43.500000	+1.62135337E+01	+1.69330900E+01	+3.64026745E-01	+1.41563227E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
44.000000	+1.60202384E+01	+1.67448398E+01	+3.71013597E-01	+1.37643978E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
44.500000	+1.58265732E+01	+1.65561023E+01	+3.77791143E-01	+1.33239094E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
45.000000	+1.56327022E+01	+1.63670227E+01	+3.84337506E-01	+1.28530367E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
45.500000	+1.54387738E+01	+1.61777401E+01	+3.90644180E-01	+1.23832545E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
46.000000	+1.52449178E+01	+1.59883882E+01	+3.96720761E-01	+1.19456627E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
46.500000	+1.50512493E+01	+1.57990960E+01	+4.02589843E-01	+1.15590844E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
47.000000	+1.48578742E+01	+1.56099882E+01	+4.08279845E-01	+1.12249297E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
47.500000	+1.46648971E+01	+1.54211856E+01	+4.13814772E-01	+1.09268628E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
48.000000	+1.44724271E+01	+1.52328045E+01	+4.19206708E-01	+1.06399122E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
48.500000	+1.42805784E+01	+1.50449567E+01	+4.24454685E-01	+1.03376479E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
49.000000	+1.40894703E+01	+1.48577489E+01	+4.29544356E-01	+9.99944046E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
49.500000	+1.38992226E+01	+1.46712825E+01	+4.34454125E-01	+9.63963621E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
12.500000	+2.13925150E+01	+2.18510969E+01	-8.64691059E-02	+6.53971019E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
12.750000	+2.14190973E+01	+2.18784338E+01	-8.48250450E-02	+6.61277663E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
13.000000	+2.14449536E+01	+2.19050543E+01	-8.31627176E-02	+6.68815189E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
13.250000	+2.14700615E+01	+2.19309367E+01	-8.14809691E-02	+6.76767189E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
13.500000	+2.14943999E+01	+2.19560601E+01	-7.97788816E-02	+6.85085089E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
13.750000	+2.15179479E+01	+2.19804044E+01	-7.80555436E-02	+6.93799845E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
14.000000	+2.15406853E+01	+2.20039498E+01	-7.63098824E-02	+7.02951707E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
14.250000	+2.15625925E+01	+2.20266773E+01	-7.45407851E-02	+7.12511321E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
14.500000	+2.15836505E+01	+2.20485683E+01	-7.27473258E-02	+7.22400149E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
14.750000	+2.16038406E+01	+2.20696047E+01	-7.09287843E-02	+7.32577549E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
15.000000	+2.16231451E+01	+2.20897690E+01	-6.90844380E-02	+7.43074667E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
15.250000	+2.16415460E+01	+2.21090438E+01	-6.72134110E-02	+7.53931559E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
15.500000	+2.16590262E+01	+2.21274125E+01	-6.53147802E-02	+7.65126058E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
15.750000	+2.16755688E+01	+2.21448585E+01	-6.33877807E-02	+7.76592468E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
16.000000	+2.16911573E+01	+2.21613659E+01	-6.14318179E-02	+7.88302990E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
16.250000	+2.17057756E+01	+2.21769187E+01	-5.94462658E-02	+8.00298220E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
16.500000	+2.17194077E+01	+2.21915015E+01	-5.74303268E-02	+8.12625012E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
16.750000	+2.17320379E+01	+2.22050992E+01	-5.53831407E-02	+8.25270053E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
17.000000	+2.17436508E+01	+2.22176967E+01	-5.33039765E-02	+8.38182778E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
17.250000	+2.17542313E+01	+2.22292793E+01	-5.11922268E-02	+8.51353672E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
17.500000	+2.17637646E+01	+2.22398327E+01	-4.90472082E-02	+8.64837257E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
17.750000	+2.17722357E+01	+2.22493424E+01	-4.68680405E-02	+8.78690711E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
18.000000	+2.17796301E+01	+2.22577944E+01	-4.46537546E-02	+8.92914838E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
18.250000	+2.17859332E+01	+2.22651747E+01	-4.24034663E-02	+9.07474717E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
18.500000	+2.17911310E+01	+2.22714698E+01	-4.01163810E-02	+9.22368021E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
18.750000	+2.17952091E+01	+2.22766659E+01	-3.77916262E-02	+9.37647067E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
19.000000	+2.17981537E+01	+2.22807497E+01	-3.54281457E-02	+9.53364231E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
19.250000	+2.17999508E+01	+2.22837080E+01	-3.30248051E-02	+9.69516620E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
19.500000	+2.18005866E+01	+2.22855278E+01	-3.05805626E-02	+9.86067832E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
19.750000	+2.18000477E+01	+2.22861960E+01	-2.80944659E-02	+1.00301619E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
20.000000	+2.17983207E+01	+2.22857000E+01	-2.55654817E-02	+1.02041441E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
20.250000	+2.17953923E+01	+2.22840272E+01	-2.29923939E-02	+1.03831528E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
20.500000	+2.17912493E+01	+2.22811654E+01	-2.03739052E-02	+1.05672024E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
20.750000	+2.17858788E+01	+2.22771023E+01	-1.77087927E-02	+1.07560048E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
21.000000	+2.17792680E+01	+2.22718260E+01	-1.49959028E-02	+1.09495744E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
21.250000	+2.17714046E+01	+2.22653249E+01	-1.22340055E-02	+1.11483728E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
21.500000	+2.17622761E+01	+2.22575873E+01	-9.42171646E-03	+1.13528133E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
21.750000	+2.17518703E+01	+2.22486022E+01	-6.55759885E-03	+1.15627901E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
22.000000	+2.17401755E+01	+2.22383587E+01	-3.64032140E-03	+1.17778491E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
22.250000	+2.17271803E+01	+2.22268460E+01	-6.68674290E-04	+1.19977781E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
22.500000	+2.17128734E+01	+2.22140541E+01	+2.35856767E-03	+1.22227721E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
22.750000	+2.16972442E+01	+2.21999730E+01	+5.44271174E-03	+1.24529116E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
23.000000	+2.16802822E+01	+2.21845932E+01	+8.58502347E-03	+1.26877656E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
23.250000	+2.16619776E+01	+2.21679057E+01	+1.17865945E-02	+1.29266786E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
23.500000	+2.16423209E+01	+2.21499020E+01	+1.50483628E-02	+1.31691865E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
23.750000	+2.16213034E+01	+2.21305738E+01	+1.83711878E-02	+1.34150172E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
24.000000	+2.15989167E+01	+2.21099138E+01	+2.17558714E-02	+1.36639139E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
24.250000	+2.15751531E+01	+2.20879148E+01	+2.52031447E-02	+1.39154806E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
24.500000	+2.15500056E+01	+2.20645705E+01	+2.87136117E-02	+1.41689768E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
24.750000	+2.15234679E+01	+2.20398752E+01	+3.22876331E-02	+1.44231946E-02	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
6.250000	+2.05793439E+01	+2.10204753E+01	-1.25265307E-01	+6.22186344E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
6.375000	+2.05963163E+01	+2.10377910E+01	-1.24487496E-01	+6.22312280E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
6.500000	+2.06133659E+01	+2.10551841E+01	-1.23709526E-01	+6.22368824E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
6.625000	+2.06304840E+01	+2.10726461E+01	-1.22931573E-01	+6.22292457E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
6.750000	+2.06476624E+01	+2.10901685E+01	-1.22153795E-01	+6.22087993E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
6.875000	+2.06648928E+01	+2.11077431E+01	-1.21376354E-01	+6.21750865E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
7.000000	+2.06821675E+01	+2.11253620E+01	-1.20599418E-01	+6.21276547E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
7.125000	+2.06994787E+01	+2.11430173E+01	-1.19823162E-01	+6.20669042E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
7.250000	+2.07168187E+01	+2.11607014E+01	-1.19047746E-01	+6.19945407E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
7.375000	+2.07341802E+01	+2.11784068E+01	-1.18273299E-01	+6.19134959E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
7.500000	+2.07515560E+01	+2.11961263E+01	-1.17499908E-01	+6.18273819E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
7.625000	+2.07689389E+01	+2.12138527E+01	-1.16727614E-01	+6.17397214E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
7.750000	+2.07863221E+01	+2.12315791E+01	-1.15956415E-01	+6.16532599E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
7.875000	+2.08036987E+01	+2.12492988E+01	-1.15186283E-01	+6.15696086E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
8.000000	+2.08210622E+01	+2.12670051E+01	-1.14417175E-01	+6.14893216E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
8.125000	+2.08384060E+01	+2.12846916E+01	-1.13649050E-01	+6.14123406E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
8.250000	+2.08557240E+01	+2.13023521E+01	-1.12881866E-01	+6.13386083E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
8.375000	+2.08730099E+01	+2.13199804E+01	-1.12115584E-01	+6.12686058E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
8.500000	+2.08902578E+01	+2.13375705E+01	-1.11350151E-01	+6.12036110E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
8.625000	+2.09074618E+01	+2.13551167E+01	-1.10585494E-01	+6.11455876E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
8.750000	+2.09246162E+01	+2.13726132E+01	-1.09821512E-01	+6.10967540E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
8.875000	+2.09417154E+01	+2.13900546E+01	-1.09058075E-01	+6.10590062E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
9.000000	+2.09587539E+01	+2.14074353E+01	-1.08295036E-01	+6.10334236E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
9.125000	+2.09757263E+01	+2.14247501E+01	-1.07532240E-01	+6.10200637E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
9.250000	+2.09926275E+01	+2.14419939E+01	-1.06769535E-01	+6.10181395E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
9.375000	+2.10094524E+01	+2.14591617E+01	-1.06006786E-01	+6.10265205E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
9.500000	+2.10261960E+01	+2.14762485E+01	-1.05243872E-01	+6.10443657E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
9.625000	+2.10428535E+01	+2.14932496E+01	-1.04480677E-01	+6.10716335E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
9.750000	+2.10594202E+01	+2.15101603E+01	-1.03717081E-01	+6.11092617E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
9.875000	+2.10758913E+01	+2.15269761E+01	-1.02952945E-01	+6.11589476E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
10.000000	+2.10922625E+01	+2.15436924E+01	-1.02188107E-01	+6.12226164E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
10.125000	+2.11085293E+01	+2.15603049E+01	-1.01422380E-01	+6.13017947E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
10.250000	+2.11246873E+01	+2.15768095E+01	-1.00655562E-01	+6.13971338E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
10.375000	+2.11407322E+01	+2.15932019E+01	-9.98874517E-02	+6.15082628E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
10.500000	+2.11566600E+01	+2.16094780E+01	-9.91178559E-02	+6.16340162E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
10.625000	+2.11724666E+01	+2.16256340E+01	-9.83466013E-02	+6.17729372E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
10.750000	+2.11881480E+01	+2.16416658E+01	-9.75735324E-02	+6.19238577E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
10.875000	+2.12037004E+01	+2.16575698E+01	-9.67985048E-02	+6.20863343E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
11.000000	+2.12191200E+01	+2.16733423E+01	-9.60213741E-02	+6.22607824E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
11.125000	+2.12344030E+01	+2.16889795E+01	-9.52419853E-02	+6.24482691E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
11.250000	+2.12495459E+01	+2.17044779E+01	-9.44601673E-02	+6.26500577E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
11.375000	+2.12645451E+01	+2.17198341E+01	-9.36757338E-02	+6.28670871E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
11.500000	+2.12793971E+01	+2.17350446E+01	-9.28884902E-02	+6.30995862E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
11.625000	+2.12940983E+01	+2.17501061E+01	-9.20982442E-02	+6.33469658E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
11.750000	+2.13086456E+01	+2.17650153E+01	-9.13048160E-02	+6.36080201E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
11.875000	+2.13230355E+01	+2.17797690E+01	-9.05080437E-02	+6.38813554E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
12.000000	+2.13372649E+01	+2.17943641E+01	-8.97077821E-02	+6.41658779E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
12.125000	+2.13513307E+01	+2.18087974E+01	-8.89038967E-02	+6.44611571E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
12.250000	+2.13652296E+01	+2.18230660E+01	-8.80962532E-02	+6.47675283E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
12.375000	+2.13789587E+01	+2.18371668E+01	-8.72847085E-02	+6.50796217E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.125000	+2.02083299E+01	+2.06416293E+01	-1.43179016E-01	+4.59866929E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.187500	+2.02141940E+01	+2.06476190E+01	-1.42889171E-01	+4.67636223E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.250000	+2.02201439E+01	+2.06536967E+01	-1.42594470E-01	+4.75283140E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.312500	+2.02261783E+01	+2.06598609E+01	-1.42295067E-01	+4.82680744E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.375000	+2.02322957E+01	+2.06661102E+01	-1.41991119E-01	+4.89821598E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.437500	+2.02384948E+01	+2.06724430E+01	-1.41682790E-01	+4.96701659E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.500000	+2.02447740E+01	+2.06788579E+01	-1.41370242E-01	+5.03320294E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.562500	+2.02511320E+01	+2.06853534E+01	-1.41053640E-01	+5.09680078E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.625000	+2.02575673E+01	+2.06919279E+01	-1.40733142E-01	+5.15786420E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.687500	+2.02640786E+01	+2.06985800E+01	-1.40408907E-01	+5.21647024E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.750000	+2.02706644E+01	+2.07053083E+01	-1.40081083E-01	+5.27271270E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.812500	+2.02773233E+01	+2.07121112E+01	-1.39749817E-01	+5.32669544E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.875000	+2.02840539E+01	+2.07189872E+01	-1.39415247E-01	+5.37852575E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.937500	+2.02908546E+01	+2.07259349E+01	-1.39077502E-01	+5.42830839E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
4.000000	+2.02977242E+01	+2.07329528E+01	-1.38736708E-01	+5.47614067E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
4.062500	+2.03046612E+01	+2.07400394E+01	-1.38392984E-01	+5.52210877E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
4.125000	+2.03116641E+01	+2.07471933E+01	-1.38046444E-01	+5.56628556E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
4.187500	+2.03187316E+01	+2.07544129E+01	-1.37697198E-01	+5.60872994E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
4.250000	+2.03258623E+01	+2.07616969E+01	-1.37345353E-01	+5.64948743E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
4.312500	+2.03330547E+01	+2.07690437E+01	-1.36991013E-01	+5.68859200E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
4.375000	+2.03403074E+01	+2.07764520E+01	-1.36634279E-01	+5.72606852E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
4.437500	+2.03476191E+01	+2.07839203E+01	-1.36275254E-01	+5.76193588E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
4.500000	+2.03549883E+01	+2.07914471E+01	-1.35914037E-01	+5.79621004E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
4.562500	+2.03624137E+01	+2.07990312E+01	-1.35550728E-01	+5.82890685E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
4.625000	+2.03698940E+01	+2.08066709E+01	-1.35185424E-01	+5.86004440E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
4.687500	+2.03774276E+01	+2.08143650E+01	-1.34818222E-01	+5.88964466E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
4.750000	+2.03850134E+01	+2.08221121E+01	-1.34449218E-01	+5.91773429E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
4.812500	+2.03926500E+01	+2.08299107E+01	-1.34078505E-01	+5.94434461E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
4.875000	+2.04003359E+01	+2.08377594E+01	-1.33706175E-01	+5.96951089E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
4.937500	+2.04080699E+01	+2.08456570E+01	-1.33332317E-01	+5.99327103E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
5.000000	+2.04158507E+01	+2.08536021E+01	-1.32957016E-01	+6.01566385E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
5.062500	+2.04236770E+01	+2.08615932E+01	-1.32580359E-01	+6.03672732E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
5.125000	+2.04315474E+01	+2.08696292E+01	-1.32202425E-01	+6.05649687E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
5.187500	+2.04394606E+01	+2.08777086E+01	-1.31823296E-01	+6.07500408E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
5.250000	+2.04474155E+01	+2.08858301E+01	-1.31443050E-01	+6.09227595E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
5.312500	+2.04554106E+01	+2.08939924E+01	-1.31061762E-01	+6.10833479E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
5.375000	+2.04634448E+01	+2.09021943E+01	-1.30679508E-01	+6.12319890E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
5.437500	+2.04715168E+01	+2.09104344E+01	-1.30296362E-01	+6.13688389E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
5.500000	+2.04796254E+01	+2.09187115E+01	-1.29912398E-01	+6.14940452E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
5.562500	+2.04877692E+01	+2.09270244E+01	-1.29527687E-01	+6.16077704E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
5.625000	+2.04959473E+01	+2.09353717E+01	-1.29142300E-01	+6.17102153E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
5.687500	+2.05041582E+01	+2.09437523E+01	-1.28756309E-01	+6.18016409E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
5.750000	+2.05124008E+01	+2.09521648E+01	-1.28369780E-01	+6.18823876E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
5.812500	+2.05206740E+01	+2.09606082E+01	-1.27982779E-01	+6.19528866E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
5.875000	+2.05289765E+01	+2.09690812E+01	-1.27595369E-01	+6.20136638E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
5.937500	+2.05373072E+01	+2.09775826E+01	-1.27207608E-01	+6.20653349E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
6.000000	+2.05456650E+01	+2.09861113E+01	-1.26819552E-01	+6.21085912E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
6.062500	+2.05540487E+01	+2.09946660E+01	-1.26431251E-01	+6.21441776E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
6.125000	+2.05624571E+01	+2.10032457E+01	-1.26042750E-01	+6.21728644E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
6.187500	+2.05708892E+01	+2.10118492E+01	-1.25654090E-01	+6.21982951E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
1.562500	+2.00936458E+01	+2.05246226E+01	-1.48553877E-01	+2.14951510E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
1.593750	+2.00952707E+01	+2.05262768E+01	-1.48485818E-01	+2.20626082E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
1.625000	+2.00969252E+01	+2.05279615E+01	-1.48415986E-01	+2.26286876E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
1.656250	+2.00986093E+01	+2.05296764E+01	-1.48344389E-01	+2.31919032E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
1.687500	+2.01003227E+01	+2.05314214E+01	-1.48271037E-01	+2.37520526E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
1.718750	+2.01020654E+01	+2.05331965E+01	-1.48195939E-01	+2.43089633E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
1.750000	+2.01038372E+01	+2.05350014E+01	-1.48119106E-01	+2.48624910E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
1.781250	+2.01056380E+01	+2.05368361E+01	-1.48040548E-01	+2.54125191E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
1.812500	+2.01074676E+01	+2.05387003E+01	-1.47960277E-01	+2.59589572E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
1.843750	+2.01093259E+01	+2.05405940E+01	-1.47878305E-01	+2.65017397E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
1.875000	+2.01112128E+01	+2.05425169E+01	-1.47794641E-01	+2.70408246E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
1.906250	+2.01131281E+01	+2.05444691E+01	-1.47709299E-01	+2.75761916E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
1.937500	+2.01150717E+01	+2.05464502E+01	-1.47622290E-01	+2.81078411E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
1.968750	+2.01170434E+01	+2.05484601E+01	-1.47533625E-01	+2.86357919E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.000000	+2.01190431E+01	+2.05504988E+01	-1.47443317E-01	+2.91600803E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.031250	+2.01210707E+01	+2.05525660E+01	-1.47351375E-01	+2.96807571E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.062500	+2.01231259E+01	+2.05546617E+01	-1.47257812E-01	+3.01978862E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.093750	+2.01252087E+01	+2.05567855E+01	-1.47162638E-01	+3.07115426E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.125000	+2.01273189E+01	+2.05589374E+01	-1.47065865E-01	+3.12218101E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.156250	+2.01294563E+01	+2.05611173E+01	-1.46967502E-01	+3.17287790E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.187500	+2.01316207E+01	+2.05633249E+01	-1.46867560E-01	+3.22325444E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.218750	+2.01338121E+01	+2.05655601E+01	-1.46766048E-01	+3.27332032E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.250000	+2.01360303E+01	+2.05678228E+01	-1.46662977E-01	+3.32308520E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.281250	+2.01382750E+01	+2.05701127E+01	-1.46558356E-01	+3.37255844E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.312500	+2.01405462E+01	+2.05724298E+01	-1.46452192E-01	+3.42174901E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.343750	+2.01428437E+01	+2.05747738E+01	-1.46344496E-01	+3.47066510E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.375000	+2.01451673E+01	+2.05771445E+01	-1.46235276E-01	+3.51931402E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.406250	+2.01475169E+01	+2.05795419E+01	-1.46124539E-01	+3.56770191E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.437500	+2.01498922E+01	+2.05819657E+01	-1.46012294E-01	+3.61583363E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.468750	+2.01522932E+01	+2.05844158E+01	-1.45898550E-01	+3.66371253E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.500000	+2.01547196E+01	+2.05868921E+01	-1.45783312E-01	+3.71134035E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.531250	+2.01571713E+01	+2.05893942E+01	-1.45666591E-01	+3.75871703E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.562500	+2.01596481E+01	+2.05919221E+01	-1.45548393E-01	+3.80584067E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.593750	+2.01621499E+01	+2.05944756E+01	-1.45428726E-01	+3.85270741E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.625000	+2.01646764E+01	+2.05970545E+01	-1.45307598E-01	+3.89931141E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.656250	+2.01672276E+01	+2.05996587E+01	-1.45185019E-01	+3.94564485E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.687500	+2.01698031E+01	+2.06022879E+01	-1.45060996E-01	+3.99169790E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.718750	+2.01724030E+01	+2.06049420E+01	-1.44935538E-01	+4.03745881E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.750000	+2.01750269E+01	+2.06076208E+01	-1.44808654E-01	+4.08291401E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.781250	+2.01776748E+01	+2.06103242E+01	-1.44680356E-01	+4.12804816E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.812500	+2.01803464E+01	+2.06130519E+01	-1.44550651E-01	+4.17284437E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.843750	+2.01830416E+01	+2.06158038E+01	-1.44419553E-01	+4.21728435E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.875000	+2.01857601E+01	+2.06185797E+01	-1.44287071E-01	+4.26134858E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.906250	+2.01885019E+01	+2.06213795E+01	-1.44153218E-01	+4.30501658E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.937500	+2.01912667E+01	+2.06242028E+01	-1.44018008E-01	+4.34826712E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.968750	+2.01940544E+01	+2.06270496E+01	-1.43881452E-01	+4.39107849E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.000000	+2.01968648E+01	+2.06299197E+01	-1.43743565E-01	+4.43342876E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.031250	+2.01996978E+01	+2.06328129E+01	-1.43604362E-01	+4.47529607E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.062500	+2.02025530E+01	+2.06357291E+01	-1.43463859E-01	+4.51665890E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.093750	+2.02054304E+01	+2.06386679E+01	-1.43322071E-01	+4.55776413E-03	+7.32015250E+01	-2.36595880E-01	-3.09394758E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02


==> anc/otoc_to_plot_supersymmetric_M400_L1.4716_n350_beta1.0000.dat <==
50.000000	+4.68471773E+01	+5.95197849E+01	+3.23258996E+00	+1.92541527E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
51.000000	+5.02982427E+01	+6.31385261E+01	+3.24573455E+00	+7.03502241E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
52.000000	+5.41701759E+01	+6.70223479E+01	+3.24666001E+00	-2.64150347E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
53.000000	+5.82866018E+01	+7.10592287E+01	+3.24045154E+00	-7.24283666E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
54.000000	+6.24724596E+01	+7.51398012E+01	+3.23217433E+00	-8.37557225E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
55.000000	+6.66325980E+01	+7.91930509E+01	+3.22370040E+00	-7.35430002E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
56.000000	+7.07103572E+01	+8.31927435E+01	+3.21746573E+00	-4.52901473E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
57.000000	+7.46525420E+01	+8.70997357E+01	+3.21464237E+00	-9.29642518E-04	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
58.000000	+7.83841640E+01	+9.08433635E+01	+3.21560645E+00	+3.06159794E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
59.000000	+8.18308935E+01	+9.43545375E+01	+3.22076556E+00	+7.38589873E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
60.000000	+8.49424704E+01	+9.75870807E+01	+3.23037824E+00	+1.06256304E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
61.000000	+8.77200143E+01	+1.00512650E+02	+3.24201682E+00	+1.26696244E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
62.000000	+9.01585060E+01	+1.03127615E+02	+3.25571749E+00	+1.46000838E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
63.000000	+9.22773112E+01	+1.05449001E+02	+3.27121699E+00	+1.61370210E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
64.000000	+9.41017543E+01	+1.07496257E+02	+3.28799154E+00	+1.61571354E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
65.000000	+9.56962401E+01	+1.09300515E+02	+3.30353126E+00	+1.56007943E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
66.000000	+9.70974207E+01	+1.10916441E+02	+3.31919312E+00	+1.34605732E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
67.000000	+9.84413432E+01	+1.12416835E+02	+3.33045241E+00	+9.62589378E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
68.000000	+9.97878201E+01	+1.13875459E+02	+3.33844491E+00	+5.29841737E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
69.000000	+1.01227675E+02	+1.15352051E+02	+3.34104924E+00	+1.72821892E-04	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
70.000000	+1.02787052E+02	+1.16879561E+02	+3.33879056E+00	-1.26391653E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
71.000000	+1.04356913E+02	+1.18445630E+02	+3.33852141E+00	-6.86126640E-05	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
72.000000	+1.05910811E+02	+1.20001386E+02	+3.33865333E+00	+1.19296401E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
73.000000	+1.07374427E+02	+1.21496798E+02	+3.34090734E+00	+3.35092280E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
74.000000	+1.08700821E+02	+1.22886146E+02	+3.34535518E+00	+6.97432063E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
75.000000	+1.09815602E+02	+1.24136341E+02	+3.35485598E+00	+1.09192804E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
76.000000	+1.10716418E+02	+1.25214937E+02	+3.36719374E+00	+1.20716655E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
77.000000	+1.11421589E+02	+1.26092287E+02	+3.37899931E+00	+1.27347880E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
78.000000	+1.11869025E+02	+1.26741558E+02	+3.39266331E+00	+1.58461341E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
79.000000	+1.11996447E+02	+1.27139538E+02	+3.41069158E+00	+1.89947537E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
80.000000	+1.11813948E+02	+1.27262351E+02	+3.43065282E+00	+1.98384307E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
81.000000	+1.11345825E+02	+1.27101825E+02	+3.45036844E+00	+1.89755868E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
82.000000	+1.10622930E+02	+1.26668886E+02	+3.46860399E+00	+1.76765942E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
83.000000	+1.09659613E+02	+1.25982601E+02	+3.48572163E+00	+1.57558447E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
84.000000	+1.08520065E+02	+1.25079707E+02	+3.50011568E+00	+1.27219270E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
85.000000	+1.07279778E+02	+1.24023415E+02	+3.51116548E+00	+1.01188222E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
86.000000	+1.05963367E+02	+1.22861551E+02	+3.52035333E+00	+7.74166673E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
87.000000	+1.04642108E+02	+1.21647010E+02	+3.52664882E+00	+5.24434749E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
88.000000	+1.03346680E+02	+1.20423037E+02	+3.53084202E+00	+3.85261010E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
89.000000	+1.02081517E+02	+1.19217951E+02	+3.53435404E+00	+3.68593678E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
90.000000	+1.00857972E+02	+1.18060679E+02	+3.53821390E+00	+4.02084775E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
91.000000	+9.96899985E+01	+1.16964794E+02	+3.54239573E+00	+4.42103772E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
92.000000	+9.85878535E+01	+1.15943342E+02	+3.54705597E+00	+5.62387658E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
93.000000	+9.75337614E+01	+1.15003957E+02	+3.55364349E+00	+7.30004454E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
94.000000	+9.65388861E+01	+1.14149625E+02	+3.56165606E+00	+7.31109298E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
95.000000	+9.56462375E+01	+1.13373762E+02	+3.56826567E+00	+6.84800865E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
96.000000	+9.48107924E+01	+1.12664388E+02	+3.57535208E+00	+7.31276150E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
97.000000	+9.40241889E+01	+1.12012893E+02	+3.58289119E+00	+7.91748598E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
98.000000	+9.32624280E+01	+1.11400985E+02	+3.59118705E+00	+8.06109565E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
99.000000	+9.25260490E+01	+1.10807121E+02	+3.59901339E+00	+7.59157587E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
25.000000	+8.89400228E+01	+9.69379417E+01	+2.77232855E+00	+2.90603639E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
25.500000	+8.55466005E+01	+9.36587219E+01	+2.78650659E+00	+2.76518121E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
26.000000	+8.22657598E+01	+9.04879217E+01	+2.79998036E+00	+2.62669256E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
26.500000	+7.90980127E+01	+8.74260378E+01	+2.81277352E+00	+2.43552935E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
27.000000	+7.60484816E+01	+8.44733553E+01	+2.82433566E+00	+2.25833222E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
27.500000	+7.31114740E+01	+8.16297133E+01	+2.83535684E+00	+2.08402604E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
28.000000	+7.02925020E+01	+7.88947945E+01	+2.84517592E+00	+1.93363587E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
28.500000	+6.75833458E+01	+7.62678996E+01	+2.85469320E+00	+1.94178103E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
29.000000	+6.49762635E+01	+7.37472259E+01	+2.86459373E+00	+1.94511966E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
29.500000	+6.24767185E+01	+7.13318509E+01	+2.87414440E+00	+1.83411597E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
30.000000	+6.00873842E+01	+6.90207006E+01	+2.88293489E+00	+1.58342196E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
30.500000	+5.78161666E+01	+6.68126291E+01	+2.88997862E+00	+1.33150482E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
31.000000	+5.56540999E+01	+6.47071593E+01	+2.89624993E+00	+1.26286326E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
31.500000	+5.35934365E+01	+6.27042324E+01	+2.90260725E+00	+1.41963587E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
32.000000	+5.16220991E+01	+6.08045956E+01	+2.91044629E+00	+1.69088748E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
32.500000	+4.97421587E+01	+5.90083176E+01	+2.91951612E+00	+1.69505915E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
33.000000	+4.79755671E+01	+5.73150389E+01	+2.92739688E+00	+1.38275918E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
33.500000	+4.63288093E+01	+5.57239868E+01	+2.93334372E+00	+9.97524844E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
34.000000	+4.48010821E+01	+5.42341838E+01	+2.93737213E+00	+5.98536330E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
34.500000	+4.33940540E+01	+5.28456337E+01	+2.93932908E+00	+5.08738244E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
35.000000	+4.20778801E+01	+5.15590938E+01	+2.94245952E+00	+9.40741283E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
35.500000	+4.08336195E+01	+5.03745337E+01	+2.94873649E+00	+1.16176955E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
36.000000	+3.96994027E+01	+4.92914086E+01	+2.95407721E+00	+8.71491383E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
36.500000	+3.86840874E+01	+4.83085132E+01	+2.95745141E+00	+6.51594815E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
37.000000	+3.77700373E+01	+4.74247483E+01	+2.96059316E+00	+5.66469481E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
37.500000	+3.69607472E+01	+4.66398472E+01	+2.96311610E+00	+4.99114598E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
38.000000	+3.62506708E+01	+4.59536902E+01	+2.96558430E+00	+5.83286305E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
38.500000	+3.56317565E+01	+4.53674783E+01	+2.96894896E+00	+7.75789205E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
39.000000	+3.51050991E+01	+4.48836863E+01	+2.97334220E+00	+1.08379450E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
39.500000	+3.46640167E+01	+4.45058276E+01	+2.97978691E+00	+1.22296596E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
40.000000	+3.43375830E+01	+4.42364933E+01	+2.98557186E+00	+1.12516636E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
40.500000	+3.41236650E+01	+4.40768380E+01	+2.99103857E+00	+1.21251756E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
41.000000	+3.40079070E+01	+4.40275739E+01	+2.99769703E+00	+1.46412097E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
41.500000	+3.39870125E+01	+4.40869840E+01	+3.00567978E+00	+1.68631134E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
42.000000	+3.40618204E+01	+4.42518828E+01	+3.01456015E+00	+1.85247329E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
42.500000	+3.42302965E+01	+4.45191110E+01	+3.02420451E+00	+2.05473146E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
43.000000	+3.44836552E+01	+4.48852619E+01	+3.03510746E+00	+2.29531857E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
43.500000	+3.48179993E+01	+4.53457060E+01	+3.04715770E+00	+2.37131375E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
44.000000	+3.52434732E+01	+4.58946823E+01	+3.05882060E+00	+2.55181379E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
44.500000	+3.57281133E+01	+4.65279245E+01	+3.07267584E+00	+2.87332704E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
45.000000	+3.62824781E+01	+4.72441705E+01	+3.08755387E+00	+3.03596195E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
45.500000	+3.69117485E+01	+4.80444658E+01	+3.10303546E+00	+3.08836954E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
46.000000	+3.76265403E+01	+4.89320522E+01	+3.11843756E+00	+3.10290768E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
46.500000	+3.84271880E+01	+4.99107584E+01	+3.13406453E+00	+3.25694932E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
47.000000	+3.93035395E+01	+5.09833281E+01	+3.15100706E+00	+3.30922707E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
47.500000	+4.02826448E+01	+5.21525904E+01	+3.16715681E+00	+3.17040469E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
48.000000	+4.13655801E+01	+5.34215977E+01	+3.18271110E+00	+3.00599083E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
48.500000	+4.25604681E+01	+5.47926401E+01	+3.19721671E+00	+2.78965787E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
49.000000	+4.38692321E+01	+5.62663064E+01	+3.21060768E+00	+2.58770250E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
49.500000	+4.52900425E+01	+5.78428778E+01	+3.22309374E+00	+2.40672004E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
12.500000	+1.86641475E+02	+1.89513035E+02	+1.74800251E+00	+1.51896973E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
12.750000	+1.85355390E+02	+1.88337063E+02	+1.78563197E+00	+1.49138722E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
13.000000	+1.84002094E+02	+1.87095970E+02	+1.82257187E+00	+1.45925805E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
13.250000	+1.82584145E+02	+1.85791503E+02	+1.85859487E+00	+1.44064270E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
13.500000	+1.81100486E+02	+1.84425443E+02	+1.89460400E+00	+1.43542265E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
13.750000	+1.79553723E+02	+1.82999739E+02	+1.93036601E+00	+1.41702640E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
14.000000	+1.77947390E+02	+1.81516471E+02	+1.96545532E+00	+1.39481257E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
14.250000	+1.76282612E+02	+1.79977534E+02	+2.00010663E+00	+1.36917553E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
14.500000	+1.74562943E+02	+1.78384916E+02	+2.03391410E+00	+1.34210361E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
14.750000	+1.72789292E+02	+1.76740671E+02	+2.06721181E+00	+1.32456521E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
15.000000	+1.70963026E+02	+1.75046692E+02	+2.10014236E+00	+1.29929288E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
15.250000	+1.69088457E+02	+1.73305058E+02	+2.13217646E+00	+1.25107322E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
15.500000	+1.67170766E+02	+1.71518039E+02	+2.16269602E+00	+1.19264712E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
15.750000	+1.65212439E+02	+1.69688134E+02	+2.19180881E+00	+1.14385294E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
16.000000	+1.63215029E+02	+1.67818182E+02	+2.21988867E+00	+1.10022077E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
16.250000	+1.61182532E+02	+1.65911337E+02	+2.24681985E+00	+1.05863934E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
16.500000	+1.59117623E+02	+1.63970994E+02	+2.27282064E+00	+1.02047793E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
16.750000	+1.57024254E+02	+1.62000604E+02	+2.29784375E+00	+9.76765282E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
17.000000	+1.54907308E+02	+1.60003593E+02	+2.32165890E+00	+9.41269375E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
17.250000	+1.52767107E+02	+1.57983259E+02	+2.34490722E+00	+9.16256774E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
17.500000	+1.50607573E+02	+1.55942763E+02	+2.36747174E+00	+8.83859053E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
17.750000	+1.48433346E+02	+1.53885185E+02	+2.38910017E+00	+8.48788110E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
18.000000	+1.46246829E+02	+1.51813315E+02	+2.40991114E+00	+8.14455084E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
18.250000	+1.44051407E+02	+1.49729842E+02	+2.42982292E+00	+7.81086146E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
18.500000	+1.41849209E+02	+1.47637391E+02	+2.44896545E+00	+7.54105096E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
18.750000	+1.39641818E+02	+1.45538448E+02	+2.46752818E+00	+7.29583759E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
19.000000	+1.37432468E+02	+1.43435697E+02	+2.48544464E+00	+7.00099231E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
19.250000	+1.35225256E+02	+1.41331953E+02	+2.50253314E+00	+6.68248826E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
19.500000	+1.33022790E+02	+1.39229990E+02	+2.51885708E+00	+6.45001127E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
19.750000	+1.30825610E+02	+1.37132458E+02	+2.53478320E+00	+6.25015808E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
20.000000	+1.28637559E+02	+1.35041801E+02	+2.55010787E+00	+6.04442010E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
20.250000	+1.26459813E+02	+1.32960176E+02	+2.56500530E+00	+5.85590039E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
20.500000	+1.24294900E+02	+1.30889427E+02	+2.57938737E+00	+5.63258064E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
20.750000	+1.22145210E+02	+1.28831245E+02	+2.59316820E+00	+5.48430247E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
21.000000	+1.20009351E+02	+1.26787213E+02	+2.60680889E+00	+5.42000060E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
21.250000	+1.17889108E+02	+1.24758812E+02	+2.62026820E+00	+5.26559014E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
21.500000	+1.15788861E+02	+1.22747540E+02	+2.63313684E+00	+5.02566218E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
21.750000	+1.13710214E+02	+1.20754730E+02	+2.64539651E+00	+4.80370856E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
22.000000	+1.11653777E+02	+1.18781616E+02	+2.65715538E+00	+4.61734377E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
22.250000	+1.09620296E+02	+1.16829338E+02	+2.66848323E+00	+4.48073474E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
22.500000	+1.07609462E+02	+1.14898794E+02	+2.67955905E+00	+4.40350099E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
22.750000	+1.05621387E+02	+1.12990914E+02	+2.69050074E+00	+4.27692639E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
23.000000	+1.03659660E+02	+1.11106550E+02	+2.70094368E+00	+4.07545830E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
23.250000	+1.01725115E+02	+1.09246354E+02	+2.71087803E+00	+3.91486269E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
23.500000	+9.98167926E+01	+1.07410886E+02	+2.72051800E+00	+3.79409160E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
23.750000	+9.79353535E+01	+1.05600635E+02	+2.72984849E+00	+3.69827168E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
24.000000	+9.60801283E+01	+1.03815954E+02	+2.73900936E+00	+3.58324835E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
24.250000	+9.42532129E+01	+1.02057066E+02	+2.74776473E+00	+3.43060332E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
24.500000	+9.24546076E+01	+1.00324270E+02	+2.75616237E+00	+3.33476932E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
24.750000	+9.06827788E+01	+9.86178426E+01	+2.76443858E+00	+3.28619331E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
6.250000	+1.96210766E+02	+1.97152777E+02	+6.33408881E-01	+1.95000477E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
6.375000	+1.96396918E+02	+1.97362212E+02	+6.57824460E-01	+1.95648795E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
6.500000	+1.96570755E+02	+1.97559987E+02	+6.82321080E-01	+1.96006521E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
6.625000	+1.96732068E+02	+1.97745841E+02	+7.06826090E-01	+1.95208977E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
6.750000	+1.96880798E+02	+1.97919505E+02	+7.31123324E-01	+1.93340516E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
6.875000	+1.97016771E+02	+1.98080748E+02	+7.55161219E-01	+1.92376830E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
7.000000	+1.97139481E+02	+1.98229364E+02	+7.79217531E-01	+1.93997338E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
7.125000	+1.97248275E+02	+1.98365126E+02	+8.03660554E-01	+1.97640322E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
7.250000	+1.97342709E+02	+1.98487796E+02	+8.28627612E-01	+2.01503508E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
7.375000	+1.97422603E+02	+1.98597158E+02	+8.54036431E-01	+2.04103656E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
7.500000	+1.97488002E+02	+1.98693034E+02	+8.79653526E-01	+2.04389633E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
7.625000	+1.97539104E+02	+1.98775235E+02	+9.05133839E-01	+2.02153294E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
7.750000	+1.97576042E+02	+1.98843540E+02	+9.30191849E-01	+1.98454066E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
7.875000	+1.97598716E+02	+1.98897723E+02	+9.54747356E-01	+1.94723616E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
8.000000	+1.97606844E+02	+1.98937571E+02	+9.78872753E-01	+1.91719380E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
8.125000	+1.97600095E+02	+1.98962880E+02	+1.00267720E+00	+1.89646904E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
8.250000	+1.97578118E+02	+1.98973457E+02	+1.02628448E+00	+1.88337072E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
8.375000	+1.97540631E+02	+1.98969115E+02	+1.04976147E+00	+1.87526438E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
8.500000	+1.97487341E+02	+1.98949654E+02	+1.07316609E+00	+1.87139871E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
8.625000	+1.97417956E+02	+1.98914860E+02	+1.09654644E+00	+1.87188055E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
8.750000	+1.97332160E+02	+1.98864531E+02	+1.11996310E+00	+1.87319137E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
8.875000	+1.97229817E+02	+1.98798489E+02	+1.14337622E+00	+1.86735423E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
9.000000	+1.97110978E+02	+1.98716582E+02	+1.16664696E+00	+1.84870969E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
9.125000	+1.96975784E+02	+1.98618657E+02	+1.18959396E+00	+1.81555852E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
9.250000	+1.96824385E+02	+1.98504545E+02	+1.21203592E+00	+1.77697394E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
9.375000	+1.96656572E+02	+1.98374075E+02	+1.23401831E+00	+1.75312612E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
9.500000	+1.96471647E+02	+1.98227082E+02	+1.25586407E+00	+1.75365340E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
9.625000	+1.96268925E+02	+1.98063400E+02	+1.27785965E+00	+1.76348045E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
9.750000	+1.96048313E+02	+1.97882872E+02	+1.29995109E+00	+1.76307812E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
9.875000	+1.95810043E+02	+1.97685382E+02	+1.32193660E+00	+1.75054158E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
10.000000	+1.95554228E+02	+1.97470856E+02	+1.34371463E+00	+1.73457786E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
10.125000	+1.95280758E+02	+1.97239209E+02	+1.36530105E+00	+1.72171588E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
10.250000	+1.94989394E+02	+1.96990321E+02	+1.38675752E+00	+1.71025822E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
10.375000	+1.94680070E+02	+1.96724074E+02	+1.40805750E+00	+1.69539429E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
10.500000	+1.94352818E+02	+1.96440377E+02	+1.42914238E+00	+1.67643304E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
10.625000	+1.94007675E+02	+1.96139164E+02	+1.44996833E+00	+1.65688301E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
10.750000	+1.93644545E+02	+1.95820390E+02	+1.47056446E+00	+1.64479649E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
10.875000	+1.93263056E+02	+1.95484020E+02	+1.49108824E+00	+1.64633620E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
11.000000	+1.92862743E+02	+1.95130011E+02	+1.51172286E+00	+1.65631013E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
11.125000	+1.92443469E+02	+1.94758328E+02	+1.53249599E+00	+1.66101064E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
11.250000	+1.92005564E+02	+1.94368963E+02	+1.55324813E+00	+1.65265981E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
11.375000	+1.91549438E+02	+1.93961942E+02	+1.57381249E+00	+1.63362510E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
11.500000	+1.91075382E+02	+1.93537302E+02	+1.59408875E+00	+1.60893966E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
11.625000	+1.90583550E+02	+1.93095072E+02	+1.61403598E+00	+1.58226620E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
11.750000	+1.90074028E+02	+1.92635285E+02	+1.63364541E+00	+1.55727025E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
11.875000	+1.89546784E+02	+1.92158012E+02	+1.65296774E+00	+1.53927227E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
12.000000	+1.89001608E+02	+1.91663348E+02	+1.67212722E+00	+1.53020628E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
12.125000	+1.88438339E+02	+1.91151395E+02	+1.69122289E+00	+1.52535205E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
12.250000	+1.87857061E+02	+1.90622263E+02	+1.71026102E+00	+1.51833011E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
12.375000	+1.87258069E+02	+1.90076087E+02	+1.72918115E+00	+1.50889050E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
3.125000	+1.88427820E+02	+1.88981035E+02	+1.01138804E-01	+1.12689965E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
3.187500	+1.88621663E+02	+1.89178843E+02	+1.08281005E-01	+1.15860478E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
3.250000	+1.88815081E+02	+1.89376366E+02	+1.15621364E-01	+1.19372719E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
3.312500	+1.89007943E+02	+1.89573500E+02	+1.23202595E-01	+1.23511978E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
3.375000	+1.89200127E+02	+1.89770146E+02	+1.31060361E-01	+1.28160897E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
3.437500	+1.89391522E+02	+1.89966212E+02	+1.39222707E-01	+1.33206748E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
3.500000	+1.89582025E+02	+1.90161614E+02	+1.47711204E-01	+1.38522665E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
3.562500	+1.89771543E+02	+1.90356271E+02	+1.56538040E-01	+1.43888167E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
3.625000	+1.89959998E+02	+1.90550106E+02	+1.65697225E-01	+1.48946684E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
3.687500	+1.90147333E+02	+1.90743049E+02	+1.75156376E-01	+1.53290325E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
3.750000	+1.90333506E+02	+1.90935030E+02	+1.84858516E-01	+1.56640586E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
3.812500	+1.90518486E+02	+1.91125982E+02	+1.94736449E-01	+1.58988938E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
3.875000	+1.90702236E+02	+1.91315834E+02	+2.04732133E-01	+1.60581596E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
3.937500	+1.90884702E+02	+1.91504515E+02	+2.14809149E-01	+1.61754313E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
4.000000	+1.91065818E+02	+1.91691949E+02	+2.24951422E-01	+1.62745563E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
4.062500	+1.91245509E+02	+1.91878059E+02	+2.35152344E-01	+1.63631864E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
4.125000	+1.91423701E+02	+1.92062770E+02	+2.45405405E-01	+1.64401683E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
4.187500	+1.91600328E+02	+1.92246012E+02	+2.55702554E-01	+1.65046742E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
4.250000	+1.91775333E+02	+1.92427724E+02	+2.66036248E-01	+1.65585524E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
4.312500	+1.91948663E+02	+1.92607851E+02	+2.76400745E-01	+1.66080721E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
4.375000	+1.92120266E+02	+1.92786342E+02	+2.86796338E-01	+1.66705248E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
4.437500	+1.92290082E+02	+1.92963150E+02	+2.97238901E-01	+1.67740587E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
4.500000	+1.92458035E+02	+1.93138225E+02	+3.07763912E-01	+1.69397554E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
4.562500	+1.92624043E+02	+1.93311516E+02	+3.18413595E-01	+1.71622596E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
4.625000	+1.92788030E+02	+1.93482969E+02	+3.29216736E-01	+1.74144387E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
4.687500	+1.92949931E+02	+1.93652533E+02	+3.40181643E-01	+1.76704660E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
4.750000	+1.93109695E+02	+1.93820155E+02	+3.51304819E-01	+1.79196424E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
4.812500	+1.93267269E+02	+1.93985786E+02	+3.62581196E-01	+1.81623882E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
4.875000	+1.93422604E+02	+1.94149379E+02	+3.74007804E-01	+1.84001110E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
4.937500	+1.93575653E+02	+1.94310888E+02	+3.85581335E-01	+1.86270208E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
5.000000	+1.93726374E+02	+1.94470269E+02	+3.97291580E-01	+1.88268617E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
5.062500	+1.93874738E+02	+1.94627481E+02	+4.09114912E-01	+1.89753653E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
5.125000	+1.94020731E+02	+1.94782481E+02	+4.21010786E-01	+1.90462623E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
5.187500	+1.94164354E+02	+1.94935232E+02	+4.32922740E-01	+1.90223951E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
5.250000	+1.94305616E+02	+1.95085697E+02	+4.44788780E-01	+1.89099959E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
5.312500	+1.94444522E+02	+1.95233839E+02	+4.56560235E-01	+1.87421525E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
5.375000	+1.94581055E+02	+1.95379627E+02	+4.68216471E-01	+1.85640055E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
5.437500	+1.94715178E+02	+1.95523026E+02	+4.79765242E-01	+1.84134322E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
5.500000	+1.94846835E+02	+1.95664001E+02	+4.91233261E-01	+1.83150763E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
5.562500	+1.94975958E+02	+1.95802514E+02	+5.02659087E-01	+1.82865610E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
5.625000	+1.95102466E+02	+1.95938525E+02	+5.14091462E-01	+1.83398885E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
5.687500	+1.95226271E+02	+1.96071994E+02	+5.25583948E-01	+1.84712405E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
5.750000	+1.95347290E+02	+1.96202878E+02	+5.37180513E-01	+1.86556939E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
5.812500	+1.95465461E+02	+1.96331138E+02	+5.48903565E-01	+1.88586189E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
5.875000	+1.95580741E+02	+1.96456738E+02	+5.60753787E-01	+1.90508780E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
5.937500	+1.95693105E+02	+1.96579644E+02	+5.72717163E-01	+1.92147457E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
6.000000	+1.95802535E+02	+1.96699826E+02	+5.84772219E-01	+1.93401321E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
6.062500	+1.95909025E+02	+1.96817257E+02	+5.96892328E-01	+1.94214139E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
6.125000	+1.96012570E+02	+1.96931910E+02	+6.09048986E-01	+1.94644034E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
6.187500	+1.96113158E+02	+1.97043759E+02	+6.21222832E-01	+1.94919039E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.562500	+1.83834924E+02	+1.84320722E+02	-2.88162354E-02	+5.75474894E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.593750	+1.83913692E+02	+1.84400365E+02	-2.70144099E-02	+5.77693484E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.625000	+1.83993381E+02	+1.84480936E+02	-2.52056512E-02	+5.80169003E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.656250	+1.84073966E+02	+1.84562407E+02	-2.33883536E-02	+5.83230180E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.687500	+1.84155418E+02	+1.84644754E+02	-2.15604625E-02	+5.86985253E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.718750	+1.84237712E+02	+1.84727949E+02	-1.97196957E-02	+5.91474070E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.750000	+1.84320821E+02	+1.84811968E+02	-1.78637496E-02	+5.96675839E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.781250	+1.84404718E+02	+1.84896786E+02	-1.59904718E-02	+6.02523100E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.812500	+1.84489376E+02	+1.84982377E+02	-1.40979802E-02	+6.08921161E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.843750	+1.84574771E+02	+1.85068716E+02	-1.21847145E-02	+6.15770227E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.875000	+1.84660876E+02	+1.85155778E+02	-1.02494163E-02	+6.22985958E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.906250	+1.84747667E+02	+1.85243538E+02	-8.29105226E-03	+6.30515203E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.937500	+1.84835117E+02	+1.85331973E+02	-6.30869629E-03	+6.38345527E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.968750	+1.84923202E+02	+1.85421056E+02	-4.30139272E-03	+6.46507833E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
2.000000	+1.85011897E+02	+1.85510764E+02	-2.26802233E-03	+6.55071946E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
2.031250	+1.85101177E+02	+1.85601073E+02	-2.07193062E-04	+6.64136271E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
2.062500	+1.85191017E+02	+1.85691959E+02	+1.88282936E-03	+6.73814806E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
2.093750	+1.85281392E+02	+1.85783398E+02	+4.00414948E-03	+6.84225088E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
2.125000	+1.85372277E+02	+1.85875366E+02	+6.15923616E-03	+6.95479217E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
2.156250	+1.85463649E+02	+1.85967842E+02	+8.35089459E-03	+7.07678478E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
2.187500	+1.85555482E+02	+1.86060801E+02	+1.05822266E-02	+7.20910807E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
2.218750	+1.85647754E+02	+1.86154224E+02	+1.28565871E-02	+7.35249565E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
2.250000	+1.85740441E+02	+1.86248087E+02	+1.51775364E-02	+7.50751504E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
2.281250	+1.85833520E+02	+1.86342372E+02	+1.75487840E-02	+7.67451727E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
2.312500	+1.85926969E+02	+1.86437057E+02	+1.99741097E-02	+7.85354305E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
2.343750	+1.86020767E+02	+1.86532123E+02	+2.24572484E-02	+8.04419257E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
2.375000	+1.86114892E+02	+1.86627551E+02	+2.50017301E-02	+8.24548600E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
2.406250	+1.86209325E+02	+1.86723322E+02	+2.76106772E-02	+8.45575218E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
2.437500	+1.86304045E+02	+1.86819420E+02	+3.02865752E-02	+8.67258223E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
2.468750	+1.86399033E+02	+1.86915825E+02	+3.30310411E-02	+8.89287198E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
2.500000	+1.86494272E+02	+1.87012520E+02	+3.58446202E-02	+9.11295690E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
2.531250	+1.86589744E+02	+1.87109487E+02	+3.87266391E-02	+9.32882700E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
2.562500	+1.86685432E+02	+1.87206710E+02	+4.16751371E-02	+9.53639712E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
2.593750	+1.86781320E+02	+1.87304170E+02	+4.46868873E-02	+9.73180332E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
2.625000	+1.86877391E+02	+1.87401850E+02	+4.77575141E-02	+9.91169801E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
2.656250	+1.86973633E+02	+1.87499732E+02	+5.08816986E-02	+1.00735204E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
2.687500	+1.87070029E+02	+1.87597799E+02	+5.40534644E-02	+1.02157185E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
2.718750	+1.87166565E+02	+1.87696034E+02	+5.72665226E-02	+1.03378977E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
2.750000	+1.87263228E+02	+1.87794420E+02	+6.05146504E-02	+1.04408694E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
2.781250	+1.87360004E+02	+1.87892939E+02	+6.37920660E-02	+1.05265794E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
2.812500	+1.87456879E+02	+1.87991577E+02	+6.70937625E-02	+1.05979133E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
2.843750	+1.87553838E+02	+1.88090315E+02	+7.04157619E-02	+1.06584078E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
2.875000	+1.87650868E+02	+1.88189140E+02	+7.37552674E-02	+1.07119179E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
2.906250	+1.87747954E+02	+1.88288035E+02	+7.71107106E-02	+1.07623107E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
2.937500	+1.87845081E+02	+1.88386986E+02	+8.04817116E-02	+1.08132429E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
2.968750	+1.87942234E+02	+1.88485977E+02	+8.38689874E-02	+1.08680524E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
3.000000	+1.88039396E+02	+1.88584994E+02	+8.72742443E-02	+1.09297502E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
3.031250	+1.88136552E+02	+1.88684022E+02	+9.07000813E-02	+1.10010667E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
3.062500	+1.88233686E+02	+1.88783048E+02	+9.41499110E-02	+1.10844874E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
3.093750	+1.88330781E+02	+1.88882057E+02	+9.76278859E-02	+1.11745520E-01	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.781250	+1.82240847E+02	+1.82710018E+02	-6.36420886E-02	+2.16946951E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.796875	+1.82264308E+02	+1.82733641E+02	-6.32957031E-02	+2.26426485E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.812500	+1.82288167E+02	+1.82757669E+02	-6.29345059E-02	+2.35998395E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.828125	+1.82312419E+02	+1.82782099E+02	-6.25582082E-02	+2.45754955E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.843750	+1.82337062E+02	+1.82806926E+02	-6.21665216E-02	+2.55694656E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.859375	+1.82362093E+02	+1.82832147E+02	-6.17591624E-02	+2.65813273E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.875000	+1.82387507E+02	+1.82857760E+02	-6.13358552E-02	+2.76103727E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.890625	+1.82413301E+02	+1.82883762E+02	-6.08963382E-02	+2.86556167E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.906250	+1.82439473E+02	+1.82910148E+02	-6.04403671E-02	+2.97158110E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.921875	+1.82466018E+02	+1.82936915E+02	-5.99677191E-02	+3.07894504E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.937500	+1.82492933E+02	+1.82964061E+02	-5.94781968E-02	+3.18747681E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.953125	+1.82520214E+02	+1.82991581E+02	-5.89716326E-02	+3.29697237E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.968750	+1.82547859E+02	+1.83019473E+02	-5.84478930E-02	+3.40720079E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.984375	+1.82575864E+02	+1.83047733E+02	-5.79068824E-02	+3.51790607E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.000000	+1.82604225E+02	+1.83076357E+02	-5.73485473E-02	+3.62881042E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.015625	+1.82632938E+02	+1.83105343E+02	-5.67728791E-02	+3.73961772E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.031250	+1.82662002E+02	+1.83134686E+02	-5.61799168E-02	+3.85001587E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.046875	+1.82691411E+02	+1.83164384E+02	-5.55697492E-02	+3.95967857E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.062500	+1.82721163E+02	+1.83194433E+02	-5.49425172E-02	+4.06826742E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.078125	+1.82751254E+02	+1.83224829E+02	-5.42984156E-02	+4.17543510E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.093750	+1.82781682E+02	+1.83255569E+02	-5.36376937E-02	+4.28083008E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.109375	+1.82812442E+02	+1.83286650E+02	-5.29606562E-02	+4.38410237E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.125000	+1.82843531E+02	+1.83318069E+02	-5.22676618E-02	+4.48490800E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.140625	+1.82874947E+02	+1.83349821E+02	-5.15591224E-02	+4.58291295E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.156250	+1.82906686E+02	+1.83381903E+02	-5.08355015E-02	+4.67779645E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.171875	+1.82938744E+02	+1.83414312E+02	-5.00973110E-02	+4.76925412E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.187500	+1.82971119E+02	+1.83447045E+02	-4.93451095E-02	+4.85700282E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.203125	+1.83003807E+02	+1.83480098E+02	-4.85794977E-02	+4.94078522E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.218750	+1.83036806E+02	+1.83513467E+02	-4.78011142E-02	+5.02037473E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.234375	+1.83070111E+02	+1.83547150E+02	-4.70106306E-02	+5.09557965E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.250000	+1.83103720E+02	+1.83581142E+02	-4.62087455E-02	+5.16624533E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.265625	+1.83137631E+02	+1.83615440E+02	-4.53961789E-02	+5.23225655E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.281250	+1.83171838E+02	+1.83650041E+02	-4.45736654E-02	+5.29353924E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.296875	+1.83206341E+02	+1.83684941E+02	-4.37419479E-02	+5.35006232E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.312500	+1.83241135E+02	+1.83720138E+02	-4.29017709E-02	+5.40183996E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.328125	+1.83276217E+02	+1.83755626E+02	-4.20538729E-02	+5.44893264E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.343750	+1.83311585E+02	+1.83791404E+02	-4.11989794E-02	+5.49144772E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.359375	+1.83347234E+02	+1.83827467E+02	-4.03377955E-02	+5.52953828E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.375000	+1.83383163E+02	+1.83863812E+02	-3.94709987E-02	+5.56340099E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.390625	+1.83419368E+02	+1.83900436E+02	-3.85992327E-02	+5.59327357E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.406250	+1.83455845E+02	+1.83937335E+02	-3.77231007E-02	+5.61943164E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.421875	+1.83492593E+02	+1.83974506E+02	-3.68431603E-02	+5.64218573E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.437500	+1.83529606E+02	+1.84011946E+02	-3.59599177E-02	+5.66187731E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.453125	+1.83566883E+02	+1.84049651E+02	-3.50738236E-02	+5.67887436E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.468750	+1.83604421E+02	+1.84087617E+02	-3.41852694E-02	+5.69356584E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.484375	+1.83642215E+02	+1.84125841E+02	-3.32945843E-02	+5.70635520E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.500000	+1.83680262E+02	+1.84164321E+02	-3.24020334E-02	+5.71765352E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.515625	+1.83718560E+02	+1.84203052E+02	-3.15078176E-02	+5.72787235E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.531250	+1.83757106E+02	+1.84242032E+02	-3.06120733E-02	+5.73741722E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
1.546875	+1.83795895E+02	+1.84281256E+02	-2.97148747E-02	+5.74672537E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.390625	+1.81792179E+02	+1.82259327E+02	-6.79610079E-02	-1.64957771E-04	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.398438	+1.81798420E+02	+1.82265569E+02	-6.79601429E-02	+3.86407533E-04	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.406250	+1.81804777E+02	+1.82271928E+02	-6.79549703E-02	+9.30949057E-04	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.414062	+1.81811250E+02	+1.82278406E+02	-6.79455968E-02	+1.46222661E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.421875	+1.81817838E+02	+1.82285000E+02	-6.79321230E-02	+1.98100239E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.429688	+1.81824541E+02	+1.82291711E+02	-6.79146437E-02	+2.48803449E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.437500	+1.81831359E+02	+1.82298539E+02	-6.78932475E-02	+2.98406704E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.445312	+1.81838292E+02	+1.82305484E+02	-6.78680176E-02	+3.46982595E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.453125	+1.81845339E+02	+1.82312544E+02	-6.78390315E-02	+3.94602052E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.460938	+1.81852500E+02	+1.82319721E+02	-6.78063611E-02	+4.41333355E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.468750	+1.81859775E+02	+1.82327013E+02	-6.77700731E-02	+4.87242633E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.476562	+1.81867164E+02	+1.82334421E+02	-6.77302294E-02	+5.32393494E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.484375	+1.81874667E+02	+1.82341943E+02	-6.76868866E-02	+5.76847101E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.492188	+1.81882282E+02	+1.82349581E+02	-6.76400970E-02	+6.20662843E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.500000	+1.81890011E+02	+1.82357333E+02	-6.75899081E-02	+6.63897623E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.507812	+1.81897852E+02	+1.82365199E+02	-6.75363630E-02	+7.06606321E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.515625	+1.81905805E+02	+1.82373179E+02	-6.74795008E-02	+7.48841928E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.523438	+1.81913871E+02	+1.82381273E+02	-6.74193565E-02	+7.90655306E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.531250	+1.81922048E+02	+1.82389480E+02	-6.73559610E-02	+8.32095405E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.539062	+1.81930337E+02	+1.82397800E+02	-6.72893416E-02	+8.73209164E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.546875	+1.81938738E+02	+1.82406233E+02	-6.72195220E-02	+9.14041383E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.554688	+1.81947249E+02	+1.82414778E+02	-6.71465226E-02	+9.54634736E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.562500	+1.81955871E+02	+1.82423435E+02	-6.70703603E-02	+9.95030133E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.570312	+1.81964603E+02	+1.82432205E+02	-6.69910491E-02	+1.03526667E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.578125	+1.81973445E+02	+1.82441085E+02	-6.69085999E-02	+1.07538198E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.585938	+1.81982397E+02	+1.82450077E+02	-6.68230207E-02	+1.11541190E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.593750	+1.81991458E+02	+1.82459180E+02	-6.67343168E-02	+1.15539112E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.601562	+1.82000629E+02	+1.82468393E+02	-6.66424908E-02	+1.19535341E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.609375	+1.82009908E+02	+1.82477717E+02	-6.65475428E-02	+1.23533106E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.617188	+1.82019295E+02	+1.82487150E+02	-6.64494704E-02	+1.27535556E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.625000	+1.82028791E+02	+1.82496693E+02	-6.63482685E-02	+1.31545719E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.632812	+1.82038394E+02	+1.82506346E+02	-6.62439302E-02	+1.35566502E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.640625	+1.82048105E+02	+1.82516107E+02	-6.61364459E-02	+1.39600694E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.648438	+1.82057923E+02	+1.82525976E+02	-6.60258041E-02	+1.43650952E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.656250	+1.82067847E+02	+1.82535954E+02	-6.59119913E-02	+1.47719835E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.664062	+1.82077878E+02	+1.82546040E+02	-6.57949919E-02	+1.51809748E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.671875	+1.82088015E+02	+1.82556233E+02	-6.56747885E-02	+1.55922992E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.679688	+1.82098258E+02	+1.82566533E+02	-6.55513622E-02	+1.60061788E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.687500	+1.82108605E+02	+1.82576940E+02	-6.54246920E-02	+1.64228225E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.695312	+1.82119058E+02	+1.82587453E+02	-6.52947556E-02	+1.68424328E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.703125	+1.82129615E+02	+1.82598073E+02	-6.51615290E-02	+1.72652015E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.710938	+1.82140276E+02	+1.82608798E+02	-6.50249868E-02	+1.76913126E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.718750	+1.82151041E+02	+1.82619628E+02	-6.48851022E-02	+1.81209412E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.726562	+1.82161909E+02	+1.82630564E+02	-6.47418471E-02	+1.85542500E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.734375	+1.82172880E+02	+1.82641604E+02	-6.45951921E-02	+1.89913911E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.742188	+1.82183954E+02	+1.82652748E+02	-6.44451066E-02	+1.94325043E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.750000	+1.82195130E+02	+1.82663996E+02	-6.42915592E-02	+1.98777143E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.757812	+1.82206408E+02	+1.82675347E+02	-6.41345173E-02	+2.03271327E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.765625	+1.82217787E+02	+1.82686801E+02	-6.39739477E-02	+2.07808613E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.773438	+1.82229267E+02	+1.82698358E+02	-6.38098164E-02	+2.12367682E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.195312	+1.81674317E+02	+1.82142287E+02	-6.62044604E-02	-1.91165141E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.199219	+1.81675945E+02	+1.82143880E+02	-6.62783565E-02	-1.87183031E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.203125	+1.81677603E+02	+1.82145504E+02	-6.63506971E-02	-1.83161604E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.207031	+1.81679291E+02	+1.82147159E+02	-6.64214515E-02	-1.79066934E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.210938	+1.81681009E+02	+1.82148845E+02	-6.64905931E-02	-1.74909524E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.214844	+1.81682758E+02	+1.82150562E+02	-6.65580996E-02	-1.70699307E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.218750	+1.81684536E+02	+1.82152310E+02	-6.66239520E-02	-1.66445588E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.222656	+1.81686345E+02	+1.82154089E+02	-6.66881352E-02	-1.62157115E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.226562	+1.81688184E+02	+1.82155898E+02	-6.67506372E-02	-1.57842037E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.230469	+1.81690052E+02	+1.82157738E+02	-6.68114493E-02	-1.53507993E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.234375	+1.81691951E+02	+1.82159609E+02	-6.68705653E-02	-1.49162069E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.238281	+1.81693880E+02	+1.82161511E+02	-6.69279821E-02	-1.44810816E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.242188	+1.81695838E+02	+1.82163443E+02	-6.69836988E-02	-1.40460302E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.246094	+1.81697826E+02	+1.82165406E+02	-6.70377167E-02	-1.36116127E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.250000	+1.81699845E+02	+1.82167400E+02	-6.70900395E-02	-1.31783437E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.253906	+1.81701893E+02	+1.82169424E+02	-6.71406726E-02	-1.27466940E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.257812	+1.81703970E+02	+1.82171479E+02	-6.71896231E-02	-1.23170946E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.261719	+1.81706078E+02	+1.82173565E+02	-6.72368999E-02	-1.18899306E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.265625	+1.81708215E+02	+1.82175681E+02	-6.72825131E-02	-1.14655602E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.269531	+1.81710382E+02	+1.82177827E+02	-6.73264745E-02	-1.10443014E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.273438	+1.81712579E+02	+1.82180004E+02	-6.73687968E-02	-1.06264365E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.277344	+1.81714805E+02	+1.82182211E+02	-6.74094936E-02	-1.02122195E-02	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.281250	+1.81717061E+02	+1.82184449E+02	-6.74485797E-02	-9.80187463E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.285156	+1.81719347E+02	+1.82186717E+02	-6.74860707E-02	-9.39559754E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.289062	+1.81721662E+02	+1.82189016E+02	-6.75219828E-02	-8.99356004E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.292969	+1.81724007E+02	+1.82191345E+02	-6.75563329E-02	-8.59590897E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.296875	+1.81726382E+02	+1.82193704E+02	-6.75891384E-02	-8.20276155E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.300781	+1.81728786E+02	+1.82196093E+02	-6.76204170E-02	-7.81422319E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.304688	+1.81731219E+02	+1.82198513E+02	-6.76501870E-02	-7.43037863E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.308594	+1.81733682E+02	+1.82200962E+02	-6.76784668E-02	-7.05128698E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.312500	+1.81736174E+02	+1.82203442E+02	-6.77052752E-02	-6.67699889E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.316406	+1.81738696E+02	+1.82205952E+02	-6.77306309E-02	-6.30754687E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.320312	+1.81741248E+02	+1.82208493E+02	-6.77545529E-02	-5.94294021E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.324219	+1.81743828E+02	+1.82211063E+02	-6.77770601E-02	-5.58318837E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.328125	+1.81746438E+02	+1.82213663E+02	-6.77981715E-02	-5.22828446E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.332031	+1.81749078E+02	+1.82216293E+02	-6.78179061E-02	-4.87820549E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.335938	+1.81751747E+02	+1.82218954E+02	-6.78362825E-02	-4.53292678E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.339844	+1.81754445E+02	+1.82221644E+02	-6.78533196E-02	-4.19240777E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.343750	+1.81757172E+02	+1.82224364E+02	-6.78690357E-02	-3.85660202E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.347656	+1.81759929E+02	+1.82227114E+02	-6.78834493E-02	-3.52545733E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.351562	+1.81762715E+02	+1.82229894E+02	-6.78965783E-02	-3.19891612E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.355469	+1.81765530E+02	+1.82232703E+02	-6.79084408E-02	-2.87691225E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.359375	+1.81768375E+02	+1.82235543E+02	-6.79190542E-02	-2.55937556E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.363281	+1.81771248E+02	+1.82238412E+02	-6.79284359E-02	-2.24623257E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.367188	+1.81774151E+02	+1.82241311E+02	-6.79366029E-02	-1.93740450E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.371094	+1.81777083E+02	+1.82244240E+02	-6.79435719E-02	-1.63281196E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.375000	+1.81780044E+02	+1.82247198E+02	-6.79493592E-02	-1.33236760E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.378906	+1.81783034E+02	+1.82250186E+02	-6.79539810E-02	-1.03598426E-03	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.382812	+1.81786053E+02	+1.82253203E+02	-6.79574529E-02	-7.43575330E-04	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02
0.386719	+1.81789101E+02	+1.82256250E+02	-6.79597902E-02	-4.53131398E-04	+3.57323167E+02	-9.78004089E-01	-3.65359584E+02	+1.00000000E+00	+0.00000000E+00	+9.53640998E+01	-2.61114445E-01	-3.65219549E+02


==> anc/otoc_to_plot_supersymmetric_M400_L1.4716_n350_beta1.5000.dat <==
100.000000	+6.38305970E+01	+7.35977061E+01	+2.97216771E+00	+9.72483804E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
102.000000	+6.31909950E+01	+7.31284526E+01	+2.98945840E+00	+7.56584319E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
104.000000	+6.24912928E+01	+7.25585058E+01	+3.00243109E+00	+6.53408062E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
106.000000	+6.17070646E+01	+7.19076747E+01	+3.01559472E+00	+7.07015135E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
108.000000	+6.08812541E+01	+7.12372381E+01	+3.03071169E+00	+7.52180910E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
110.000000	+6.01125160E+01	+7.06246980E+01	+3.04568195E+00	+7.92985026E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
112.000000	+5.94725250E+01	+7.01622597E+01	+3.06243109E+00	+8.77525929E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
114.000000	+5.90267296E+01	+6.99144524E+01	+3.08078299E+00	+9.79851236E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
116.000000	+5.88029522E+01	+6.99199800E+01	+3.10162514E+00	+9.78756099E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
118.000000	+5.88649305E+01	+7.01873644E+01	+3.11993324E+00	+7.60560703E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
120.000000	+5.91929588E+01	+7.06533907E+01	+3.13204757E+00	+4.22828352E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
122.000000	+5.96574763E+01	+7.11730366E+01	+3.13684637E+00	+2.05435675E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
124.000000	+6.00783616E+01	+7.16333567E+01	+3.14026500E+00	+2.49906445E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
126.000000	+6.03661980E+01	+7.19974481E+01	+3.14684263E+00	+4.39894715E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
128.000000	+6.05108460E+01	+7.22709596E+01	+3.15786079E+00	+6.86976300E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
130.000000	+6.05022822E+01	+7.24575799E+01	+3.17432168E+00	+8.67755413E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
132.000000	+6.04085815E+01	+7.25840582E+01	+3.19257100E+00	+9.48668593E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
134.000000	+6.03136814E+01	+7.27313611E+01	+3.21226842E+00	+8.28633129E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
136.000000	+6.03894766E+01	+7.29752760E+01	+3.22571633E+00	+5.59054558E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
138.000000	+6.06436328E+01	+7.33421271E+01	+3.23463061E+00	+4.19915737E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
140.000000	+6.09853895E+01	+7.37843733E+01	+3.24251296E+00	+4.73086827E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
142.000000	+6.12676409E+01	+7.42087228E+01	+3.25355408E+00	+6.71410800E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
144.000000	+6.13911298E+01	+7.45385060E+01	+3.26936939E+00	+8.63325702E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
146.000000	+6.13406230E+01	+7.47364056E+01	+3.28808711E+00	+1.02609081E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
148.000000	+6.10708132E+01	+7.47690325E+01	+3.31041302E+00	+1.11150135E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
150.000000	+6.05838243E+01	+7.45886222E+01	+3.33254716E+00	+1.00952096E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
152.000000	+5.99603859E+01	+7.42230708E+01	+3.35079386E+00	+8.11187487E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
154.000000	+5.92388791E+01	+7.37055505E+01	+3.36499466E+00	+6.64939868E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
156.000000	+5.84810797E+01	+7.31282077E+01	+3.37739146E+00	+6.35630690E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
158.000000	+5.77125330E+01	+7.25517386E+01	+3.39041989E+00	+6.75676195E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
160.000000	+5.69666169E+01	+7.20150116E+01	+3.40441850E+00	+7.03772979E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
162.000000	+5.62586878E+01	+7.15215661E+01	+3.41857081E+00	+6.50511729E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
164.000000	+5.56164121E+01	+7.10615119E+01	+3.43043897E+00	+5.87500599E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
166.000000	+5.50112405E+01	+7.06370445E+01	+3.44207083E+00	+5.80879717E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
168.000000	+5.44332464E+01	+7.02414177E+01	+3.45367416E+00	+5.33296072E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
170.000000	+5.38746567E+01	+6.98373685E+01	+3.46340267E+00	+4.88582115E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
172.000000	+5.32837869E+01	+6.94039405E+01	+3.47321745E+00	+4.63493816E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
174.000000	+5.27172542E+01	+6.89786712E+01	+3.48194243E+00	+4.44147590E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
176.000000	+5.22030263E+01	+6.86121281E+01	+3.49098335E+00	+4.68307157E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
178.000000	+5.17657036E+01	+6.83346050E+01	+3.50067471E+00	+4.91310351E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
180.000000	+5.14678481E+01	+6.82026179E+01	+3.51063576E+00	+5.19364217E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
182.000000	+5.13665604E+01	+6.82832739E+01	+3.52144928E+00	+5.12657344E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
184.000000	+5.15105856E+01	+6.85920663E+01	+3.53114206E+00	+4.25364417E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
186.000000	+5.18773045E+01	+6.90843114E+01	+3.53846386E+00	+2.48652570E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
188.000000	+5.24483007E+01	+6.97005233E+01	+3.54108816E+00	+9.87235489E-04	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
190.000000	+5.30642146E+01	+7.03393053E+01	+3.54241280E+00	+1.00511425E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
192.000000	+5.35757993E+01	+7.08975233E+01	+3.54510862E+00	+2.37354917E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
194.000000	+5.39157135E+01	+7.13555983E+01	+3.55190700E+00	+4.49530188E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
196.000000	+5.40740459E+01	+7.17100525E+01	+3.56308982E+00	+6.35877372E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
198.000000	+5.41011172E+01	+7.19902766E+01	+3.57734209E+00	+7.89349330E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
50.000000	+2.48896521E+01	+3.00752237E+01	+2.33902726E+00	+1.35248212E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
51.000000	+2.56017673E+01	+3.08413382E+01	+2.34938679E+00	+7.19423630E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
52.000000	+2.65561365E+01	+3.18168599E+01	+2.35341573E+00	+2.02200097E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
53.000000	+2.77068302E+01	+3.29676328E+01	+2.35343079E+00	-8.45973778E-04	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
54.000000	+2.90022997E+01	+3.42541298E+01	+2.35172379E+00	-1.47904107E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
55.000000	+3.03977628E+01	+3.56430265E+01	+2.35047271E+00	-3.84493996E-04	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
56.000000	+3.18633148E+01	+3.71111078E+01	+2.35095480E+00	+1.61392764E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
57.000000	+3.33767121E+01	+3.86389341E+01	+2.35370057E+00	+3.90863399E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
58.000000	+3.49174705E+01	+4.02064477E+01	+2.35877207E+00	+6.38551917E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
59.000000	+3.64633186E+01	+4.17931757E+01	+2.36647160E+00	+8.87345156E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
60.000000	+3.79976454E+01	+4.33813235E+01	+2.37651897E+00	+1.13098869E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
61.000000	+3.95046787E+01	+4.49564698E+01	+2.38909138E+00	+1.35775092E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
62.000000	+4.09757010E+01	+4.65075759E+01	+2.40367399E+00	+1.59021786E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
63.000000	+4.23990636E+01	+4.80270321E+01	+2.42089573E+00	+1.85584344E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
64.000000	+4.37694222E+01	+4.95104812E+01	+2.44079086E+00	+2.00190727E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
65.000000	+4.51021997E+01	+5.09600735E+01	+2.46093388E+00	+2.07823477E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
66.000000	+4.64006316E+01	+5.23853445E+01	+2.48235555E+00	+1.95068453E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
67.000000	+4.77119537E+01	+5.38028814E+01	+2.49994757E+00	+1.73478711E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
68.000000	+4.90335961E+01	+5.52295972E+01	+2.51705129E+00	+1.53201045E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
69.000000	+5.03966260E+01	+5.66770695E+01	+2.53058778E+00	+1.10968833E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
70.000000	+5.18138724E+01	+5.81489235E+01	+2.53924506E+00	+1.00720993E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
71.000000	+5.32285373E+01	+5.96367782E+01	+2.55073198E+00	+1.12190604E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
72.000000	+5.46440115E+01	+6.11228160E+01	+2.56168318E+00	+1.14390905E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
73.000000	+5.60322697E+01	+6.25888094E+01	+2.57361016E+00	+1.28119900E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
74.000000	+5.73709308E+01	+6.40178933E+01	+2.58730716E+00	+1.50292438E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
75.000000	+5.86400985E+01	+6.53967097E+01	+2.60366865E+00	+1.68204013E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
76.000000	+5.98374967E+01	+6.67118721E+01	+2.62094796E+00	+1.73280564E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
77.000000	+6.09558781E+01	+6.79507520E+01	+2.63832476E+00	+1.79820746E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
78.000000	+6.19744746E+01	+6.91005805E+01	+2.65691211E+00	+1.98160274E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
79.000000	+6.28713956E+01	+7.01490575E+01	+2.67795681E+00	+2.15307432E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
80.000000	+6.36441754E+01	+7.10838448E+01	+2.69997360E+00	+2.20415571E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
81.000000	+6.42906368E+01	+7.18962971E+01	+2.72203993E+00	+2.15899714E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
82.000000	+6.48147890E+01	+7.25827395E+01	+2.74315354E+00	+2.08240477E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
83.000000	+6.52143622E+01	+7.31434726E+01	+2.76368802E+00	+1.97511412E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
84.000000	+6.55035805E+01	+7.35845240E+01	+2.78265583E+00	+1.76240193E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
85.000000	+6.57065259E+01	+7.39201059E+01	+2.79893606E+00	+1.56101495E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
86.000000	+6.58264634E+01	+7.41636761E+01	+2.81387612E+00	+1.39096064E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
87.000000	+6.58863406E+01	+7.43316239E+01	+2.82675528E+00	+1.21200986E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
88.000000	+6.58987165E+01	+7.44404941E+01	+2.83811632E+00	+1.10569453E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
89.000000	+6.58688507E+01	+7.45029723E+01	+2.84886917E+00	+1.09813406E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
90.000000	+6.57979720E+01	+7.45294253E+01	+2.86007900E+00	+1.12176887E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
91.000000	+6.56964805E+01	+7.45265012E+01	+2.87130454E+00	+1.10437126E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
92.000000	+6.55737819E+01	+7.45002361E+01	+2.88216643E+00	+1.10462178E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
93.000000	+6.54268010E+01	+7.44540692E+01	+2.89339698E+00	+1.18097989E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
94.000000	+6.52495454E+01	+7.43893486E+01	+2.90578603E+00	+1.20696188E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
95.000000	+6.50591100E+01	+7.43069410E+01	+2.91753622E+00	+1.16331920E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
96.000000	+6.48522101E+01	+7.42071565E+01	+2.92905241E+00	+1.14149538E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
97.000000	+6.46286487E+01	+7.40900352E+01	+2.94036612E+00	+1.13598521E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
98.000000	+6.43825975E+01	+7.39525183E+01	+2.95177211E+00	+1.11288007E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
99.000000	+6.41152744E+01	+7.37896098E+01	+2.96262373E+00	+1.05744227E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
25.000000	+7.70999397E+01	+8.05545946E+01	+1.93286974E+00	+4.81506882E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
25.500000	+7.48595502E+01	+7.83968165E+01	+1.95650137E+00	+4.63758403E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
26.000000	+7.26538106E+01	+7.62724511E+01	+1.97924558E+00	+4.43181024E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
26.500000	+7.04869675E+01	+7.41845243E+01	+2.00081948E+00	+4.19174441E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
27.000000	+6.83621557E+01	+7.21357044E+01	+2.02116303E+00	+3.98514658E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
27.500000	+6.62802622E+01	+7.01281476E+01	+2.04067094E+00	+3.74001632E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
28.000000	+6.42463677E+01	+6.81637201E+01	+2.05856319E+00	+3.51043029E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
28.500000	+6.22586266E+01	+6.62439883E+01	+2.07577525E+00	+3.36811872E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
29.000000	+6.03184436E+01	+6.43699842E+01	+2.09224438E+00	+3.17552052E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
29.500000	+5.84287873E+01	+6.25427358E+01	+2.10753045E+00	+2.93724065E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
30.000000	+5.65906027E+01	+6.07629117E+01	+2.12161678E+00	+2.63508461E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
30.500000	+5.48071340E+01	+5.90309295E+01	+2.13388130E+00	+2.31566474E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
31.000000	+5.30771083E+01	+5.73471614E+01	+2.14477343E+00	+2.12269116E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
31.500000	+5.13973928E+01	+5.57118047E+01	+2.15510821E+00	+2.11660204E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
32.000000	+4.97637592E+01	+5.41251556E+01	+2.16593945E+00	+2.16650557E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
32.500000	+4.81782998E+01	+5.25872036E+01	+2.17677326E+00	+1.96981348E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
33.000000	+4.66495077E+01	+5.10976672E+01	+2.18563759E+00	+1.54476365E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
33.500000	+4.51786613E+01	+4.96562010E+01	+2.19222090E+00	+1.12514161E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
34.000000	+4.37639670E+01	+4.82624572E+01	+2.19688900E+00	+7.36635926E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
34.500000	+4.24056434E+01	+4.69162881E+01	+2.19958726E+00	+5.27340963E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
35.000000	+4.10952499E+01	+4.56175252E+01	+2.20216241E+00	+6.51959044E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
35.500000	+3.98255803E+01	+4.43657286E+01	+2.20610685E+00	+7.02316911E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
36.000000	+3.86064465E+01	+4.31605942E+01	+2.20918558E+00	+4.49813781E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
36.500000	+3.74412920E+01	+4.20019085E+01	+2.21060499E+00	+2.59456873E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
37.000000	+3.63236793E+01	+4.08896584E+01	+2.21178015E+00	+2.10021040E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
37.500000	+3.52538892E+01	+3.98240940E+01	+2.21270520E+00	+1.90011347E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
38.000000	+3.42307425E+01	+3.88054057E+01	+2.21368026E+00	+2.45416516E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
38.500000	+3.32526666E+01	+3.78341012E+01	+2.21515936E+00	+3.42105471E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
39.000000	+3.23205832E+01	+3.69109234E+01	+2.21710132E+00	+5.25880537E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
39.500000	+3.14313303E+01	+3.60369212E+01	+2.22041817E+00	+6.19847958E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
40.000000	+3.05942381E+01	+3.52131198E+01	+2.22329980E+00	+5.07267065E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
40.500000	+2.98112815E+01	+3.44402944E+01	+2.22549084E+00	+4.37844318E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
41.000000	+2.90801274E+01	+3.37192769E+01	+2.22767824E+00	+4.71989276E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
41.500000	+2.83996589E+01	+3.30505719E+01	+2.23021073E+00	+5.55939097E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
42.000000	+2.77694582E+01	+3.24344704E+01	+2.23323763E+00	+6.50150285E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
42.500000	+2.71899403E+01	+3.18711898E+01	+2.23671224E+00	+7.70405144E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
43.000000	+2.66597541E+01	+3.13608446E+01	+2.24094168E+00	+9.43907041E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
43.500000	+2.61778184E+01	+3.09034638E+01	+2.24615131E+00	+9.83293240E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
44.000000	+2.57514411E+01	+3.04989851E+01	+2.25077462E+00	+1.03778155E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
44.500000	+2.53727150E+01	+3.01476575E+01	+2.25652912E+00	+1.19501122E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
45.000000	+2.50456011E+01	+2.98502192E+01	+2.26272473E+00	+1.28547744E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
45.500000	+2.47708919E+01	+2.96076115E+01	+2.26938390E+00	+1.35505387E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
46.000000	+2.45509368E+01	+2.94211031E+01	+2.27627527E+00	+1.42064169E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
46.500000	+2.43861455E+01	+2.92920679E+01	+2.28359031E+00	+1.56384955E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
47.000000	+2.42747087E+01	+2.92216357E+01	+2.29191376E+00	+1.63475032E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
47.500000	+2.42240752E+01	+2.92108563E+01	+2.29993782E+00	+1.63078903E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
48.000000	+2.42323691E+01	+2.92606314E+01	+2.30822165E+00	+1.64191398E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
48.500000	+2.43024002E+01	+2.93717358E+01	+2.31635696E+00	+1.62507776E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
49.000000	+2.44339389E+01	+2.95445820E+01	+2.32447243E+00	+1.60899692E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
49.500000	+2.46277481E+01	+2.97793089E+01	+2.33244693E+00	+1.58080101E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
12.500000	+1.25209066E+02	+1.26444572E+02	+9.04627811E-01	+1.11842502E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
12.750000	+1.24816102E+02	+1.26086526E+02	+9.32498199E-01	+1.11120604E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
13.000000	+1.24389857E+02	+1.25695951E+02	+9.60188113E-01	+1.10118339E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
13.250000	+1.23930423E+02	+1.25272758E+02	+9.87557369E-01	+1.09972930E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
13.500000	+1.23436977E+02	+1.24816900E+02	+1.01517458E+00	+1.10936440E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
13.750000	+1.22909520E+02	+1.24328415E+02	+1.04302559E+00	+1.11334231E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
14.000000	+1.22348492E+02	+1.23807410E+02	+1.07084169E+00	+1.11149644E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
14.250000	+1.21754019E+02	+1.23254001E+02	+1.09860041E+00	+1.10588882E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
14.500000	+1.21126500E+02	+1.22668359E+02	+1.12613613E+00	+1.10085716E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
14.750000	+1.20465835E+02	+1.22050695E+02	+1.15364327E+00	+1.10375600E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
15.000000	+1.19771893E+02	+1.21401236E+02	+1.18132393E+00	+1.10422548E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
15.250000	+1.19045466E+02	+1.20720289E+02	+1.20885454E+00	+1.08951908E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
15.500000	+1.18287700E+02	+1.20008265E+02	+1.23579989E+00	+1.06532020E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
15.750000	+1.17499226E+02	+1.19265679E+02	+1.26212055E+00	+1.04237922E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
16.000000	+1.16680564E+02	+1.18493181E+02	+1.28791885E+00	+1.02102032E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
16.250000	+1.15832594E+02	+1.17691567E+02	+1.31317157E+00	+1.00068730E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
16.500000	+1.14956155E+02	+1.16861772E+02	+1.33795321E+00	+9.78495905E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
16.750000	+1.14052644E+02	+1.16004829E+02	+1.36209636E+00	+9.50469664E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
17.000000	+1.13123487E+02	+1.15121852E+02	+1.38547670E+00	+9.27361798E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
17.250000	+1.12169177E+02	+1.14214013E+02	+1.40846445E+00	+9.12226394E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
17.500000	+1.11190915E+02	+1.13282539E+02	+1.43108802E+00	+8.94488946E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
17.750000	+1.10190334E+02	+1.12328700E+02	+1.45318890E+00	+8.74195338E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
18.000000	+1.09168677E+02	+1.11353753E+02	+1.47479778E+00	+8.53286058E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
18.250000	+1.08127406E+02	+1.10358978E+02	+1.49585320E+00	+8.32154543E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
18.500000	+1.07067773E+02	+1.09345683E+02	+1.51640551E+00	+8.15142522E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
18.750000	+1.05990798E+02	+1.08315201E+02	+1.53661033E+00	+8.00161739E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
19.000000	+1.04898049E+02	+1.07268941E+02	+1.55641360E+00	+7.81198414E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
19.250000	+1.03791376E+02	+1.06208366E+02	+1.57567025E+00	+7.59845802E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
19.500000	+1.02672230E+02	+1.05134931E+02	+1.59440589E+00	+7.42550458E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
19.750000	+1.01541644E+02	+1.04050058E+02	+1.61279777E+00	+7.28189645E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
20.000000	+1.00401101E+02	+1.02955120E+02	+1.63081537E+00	+7.15674532E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
20.250000	+9.92516128E+01	+1.01851412E+02	+1.64858150E+00	+7.04594272E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
20.500000	+9.80945454E+01	+1.00740145E+02	+1.66604508E+00	+6.89858810E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
20.750000	+9.69314303E+01	+9.96224691E+01	+1.68307444E+00	+6.77641451E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
21.000000	+9.57627077E+01	+9.84994820E+01	+1.69992716E+00	+6.71272130E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
21.250000	+9.45893502E+01	+9.73722427E+01	+1.71663805E+00	+6.61679184E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
21.500000	+9.34129513E+01	+9.62417834E+01	+1.73301112E+00	+6.49338950E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
21.750000	+9.22343601E+01	+9.51090874E+01	+1.74910500E+00	+6.37993604E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
22.000000	+9.10545691E+01	+9.39750947E+01	+1.76491080E+00	+6.23708503E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
22.250000	+8.98749119E+01	+9.28407013E+01	+1.78029042E+00	+6.10477946E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
22.500000	+8.86957001E+01	+9.17067461E+01	+1.79543469E+00	+6.03902890E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
22.750000	+8.75173506E+01	+9.05740582E+01	+1.81048556E+00	+5.95379111E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
23.000000	+8.63414144E+01	+8.94434435E+01	+1.82520365E+00	+5.80787381E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
23.250000	+8.51688701E+01	+8.83156440E+01	+1.83952493E+00	+5.68588632E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
23.500000	+8.39998810E+01	+8.71913646E+01	+1.85363308E+00	+5.60752694E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
23.750000	+8.28350351E+01	+8.60712855E+01	+1.86756257E+00	+5.52079660E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
24.000000	+8.16752243E+01	+8.49560328E+01	+1.88123706E+00	+5.39335460E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
24.250000	+8.05214767E+01	+8.38461858E+01	+1.89452934E+00	+5.26124377E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
24.500000	+7.93740529E+01	+8.27423123E+01	+1.90754328E+00	+5.17024863E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
24.750000	+7.82331733E+01	+8.16449507E+01	+1.92038058E+00	+5.09959322E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
6.250000	+1.25394520E+02	+1.26028210E+02	+2.36953159E-01	+9.35145344E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
6.375000	+1.25540732E+02	+1.26181922E+02	+2.48716818E-01	+9.47040102E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
6.500000	+1.25682306E+02	+1.26331179E+02	+2.60629162E-01	+9.56299430E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
6.625000	+1.25819160E+02	+1.26475864E+02	+2.72624304E-01	+9.59755871E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
6.750000	+1.25951228E+02	+1.26615859E+02	+2.84623058E-01	+9.59766747E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
6.875000	+1.26078402E+02	+1.26751053E+02	+2.96618473E-01	+9.63464654E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
7.000000	+1.26200507E+02	+1.26881340E+02	+3.08709675E-01	+9.76693745E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
7.125000	+1.26317339E+02	+1.27006616E+02	+3.21035816E-01	+9.99065113E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
7.250000	+1.26428726E+02	+1.27126778E+02	+3.33686303E-01	+1.02491140E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
7.375000	+1.26534563E+02	+1.27241730E+02	+3.46658601E-01	+1.04695389E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
7.500000	+1.26634816E+02	+1.27351380E+02	+3.59860150E-01	+1.05981549E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
7.625000	+1.26729486E+02	+1.27455640E+02	+3.73153988E-01	+1.06276516E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
7.750000	+1.26818559E+02	+1.27554417E+02	+3.86429279E-01	+1.05957867E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
7.875000	+1.26901970E+02	+1.27647616E+02	+3.99643455E-01	+1.05527519E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
8.000000	+1.26979618E+02	+1.27735148E+02	+4.12811159E-01	+1.05314145E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
8.125000	+1.27051385E+02	+1.27816924E+02	+4.25971991E-01	+1.05423595E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
8.250000	+1.27117151E+02	+1.27892858E+02	+4.39167057E-01	+1.05816150E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
8.375000	+1.27176805E+02	+1.27962866E+02	+4.52426029E-01	+1.06433080E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
8.500000	+1.27230236E+02	+1.28026860E+02	+4.65775328E-01	+1.07258469E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
8.625000	+1.27277330E+02	+1.28084754E+02	+4.79240646E-01	+1.08234493E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
8.750000	+1.27317988E+02	+1.28136462E+02	+4.92833951E-01	+1.09152207E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
8.875000	+1.27352145E+02	+1.28181905E+02	+5.06528698E-01	+1.09655470E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
9.000000	+1.27379787E+02	+1.28221009E+02	+5.20247818E-01	+1.09414659E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
9.125000	+1.27400929E+02	+1.28253700E+02	+5.33882363E-01	+1.08436292E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
9.250000	+1.27415559E+02	+1.28279898E+02	+5.47356891E-01	+1.07299025E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
9.375000	+1.27423568E+02	+1.28299523E+02	+5.60707119E-01	+1.06843361E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
9.500000	+1.27424755E+02	+1.28312493E+02	+5.74067731E-01	+1.07399113E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
9.625000	+1.27418929E+02	+1.28318722E+02	+5.87556897E-01	+1.08475931E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
9.750000	+1.27405993E+02	+1.28318135E+02	+6.01186714E-01	+1.09371665E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
9.875000	+1.27385923E+02	+1.28310658E+02	+6.14899813E-01	+1.09834952E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
10.000000	+1.27358693E+02	+1.28296227E+02	+6.28645452E-01	+1.10024062E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
10.125000	+1.27324249E+02	+1.28274774E+02	+6.42405829E-01	+1.10125655E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
10.250000	+1.27282520E+02	+1.28246224E+02	+6.56176866E-01	+1.10110817E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
10.375000	+1.27233450E+02	+1.28210504E+02	+6.69933533E-01	+1.09826685E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
10.500000	+1.27177008E+02	+1.28167540E+02	+6.83633537E-01	+1.09289232E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
10.625000	+1.27113145E+02	+1.28117263E+02	+6.97255841E-01	+1.08824456E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
10.750000	+1.27041757E+02	+1.28059607E+02	+7.10839651E-01	+1.08895389E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
10.875000	+1.26962678E+02	+1.27994507E+02	+7.24479688E-01	+1.09701817E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
11.000000	+1.26875746E+02	+1.27921897E+02	+7.38265106E-01	+1.10937563E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
11.125000	+1.26780866E+02	+1.27841713E+02	+7.52214079E-01	+1.12002864E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
11.250000	+1.26678034E+02	+1.27753892E+02	+7.66265822E-01	+1.12457085E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
11.375000	+1.26567288E+02	+1.27658382E+02	+7.80328351E-01	+1.12247167E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
11.500000	+1.26448652E+02	+1.27555128E+02	+7.94327613E-01	+1.11604808E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
11.625000	+1.26322112E+02	+1.27444077E+02	+8.08229553E-01	+1.10835462E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
11.750000	+1.26187615E+02	+1.27325180E+02	+8.22036479E-01	+1.10193991E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
11.875000	+1.26045083E+02	+1.27198387E+02	+8.35778050E-01	+1.09847360E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
12.000000	+1.25894419E+02	+1.27063656E+02	+8.49498319E-01	+1.09816919E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
12.125000	+1.25735539E+02	+1.26920945E+02	+8.63232280E-01	+1.09974816E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
12.250000	+1.25568386E+02	+1.26770215E+02	+8.76992023E-01	+1.10201782E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
12.375000	+1.25392915E+02	+1.26611434E+02	+8.90782725E-01	+1.10449456E-01	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
3.125000	+1.20688144E+02	+1.21189916E+02	+3.53715968E-03	+5.08269654E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
3.187500	+1.20790738E+02	+1.21294119E+02	+6.74046271E-03	+5.16787316E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
3.250000	+1.20893596E+02	+1.21398620E+02	+9.99700114E-03	+5.25884414E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
3.312500	+1.20996663E+02	+1.21503365E+02	+1.33140179E-02	+5.36327416E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
3.375000	+1.21099884E+02	+1.21608305E+02	+1.67010938E-02	+5.48448370E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
3.437500	+1.21203204E+02	+1.21713391E+02	+2.01696225E-02	+5.62396652E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
3.500000	+1.21306570E+02	+1.21818578E+02	+2.37310520E-02	+5.77937519E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
3.562500	+1.21409935E+02	+1.21923822E+02	+2.73938415E-02	+5.94323978E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
3.625000	+1.21513254E+02	+1.22029079E+02	+3.11601017E-02	+6.10388708E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
3.687500	+1.21616489E+02	+1.22134311E+02	+3.50237004E-02	+6.24899692E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
3.750000	+1.21719606E+02	+1.22239476E+02	+3.89713479E-02	+6.37033977E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
3.812500	+1.21822573E+02	+1.22344535E+02	+4.29866251E-02	+6.46694548E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
3.875000	+1.21925360E+02	+1.22449450E+02	+4.70550297E-02	+6.54461744E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
3.937500	+1.22027933E+02	+1.22554182E+02	+5.11673969E-02	+6.61215082E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
4.000000	+1.22130253E+02	+1.22658692E+02	+5.53202182E-02	+6.67691698E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
4.062500	+1.22232283E+02	+1.22762943E+02	+5.95135431E-02	+6.74258905E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
4.125000	+1.22333985E+02	+1.22866897E+02	+6.37484546E-02	+6.80967214E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
4.187500	+1.22435324E+02	+1.22970521E+02	+6.80256333E-02	+6.87741831E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
4.250000	+1.22536266E+02	+1.23073779E+02	+7.23452274E-02	+6.94561200E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
4.312500	+1.22636778E+02	+1.23176642E+02	+7.67076483E-02	+7.01579940E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
4.375000	+1.22736829E+02	+1.23279077E+02	+8.11149767E-02	+7.09171208E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
4.437500	+1.22836386E+02	+1.23381056E+02	+8.55722884E-02	+7.17808878E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
4.500000	+1.22935415E+02	+1.23482550E+02	+9.00875877E-02	+7.27795261E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
4.562500	+1.23033883E+02	+1.23583530E+02	+9.46697291E-02	+7.39043606E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
4.625000	+1.23131756E+02	+1.23683969E+02	+9.93256327E-02	+7.51134698E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
4.687500	+1.23229004E+02	+1.23783837E+02	+1.04058913E-01	+7.63594569E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
4.750000	+1.23325600E+02	+1.23883109E+02	+1.08870565E-01	+7.76119375E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
4.812500	+1.23421515E+02	+1.23981757E+02	+1.13760405E-01	+7.88564109E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
4.875000	+1.23516724E+02	+1.24079756E+02	+1.18727616E-01	+8.00758787E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
4.937500	+1.23611203E+02	+1.24177081E+02	+1.23769890E-01	+8.12341949E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
5.000000	+1.23704930E+02	+1.24273708E+02	+1.28881891E-01	+8.22732358E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
5.062500	+1.23797888E+02	+1.24369615E+02	+1.34054044E-01	+8.31227704E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
5.125000	+1.23890061E+02	+1.24464780E+02	+1.39272237E-01	+8.37188756E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
5.187500	+1.23981439E+02	+1.24559181E+02	+1.44518904E-01	+8.40295818E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
5.250000	+1.24072010E+02	+1.24652797E+02	+1.49775935E-01	+8.40784701E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
5.312500	+1.24161764E+02	+1.24745610E+02	+1.55028713E-01	+8.39480376E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
5.375000	+1.24250685E+02	+1.24837598E+02	+1.60269439E-01	+8.37572484E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
5.437500	+1.24338753E+02	+1.24928744E+02	+1.65498369E-01	+8.36293211E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
5.500000	+1.24425945E+02	+1.25019026E+02	+1.70723104E-01	+8.36675680E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
5.562500	+1.24512233E+02	+1.25108426E+02	+1.75956815E-01	+8.39417049E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
5.625000	+1.24597587E+02	+1.25196924E+02	+1.81215818E-01	+8.44786733E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
5.687500	+1.24681977E+02	+1.25284500E+02	+1.86516649E-01	+8.52583162E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
5.750000	+1.24765375E+02	+1.25371133E+02	+1.91873107E-01	+8.62205234E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
5.812500	+1.24847755E+02	+1.25456806E+02	+1.97294214E-01	+8.72840307E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
5.875000	+1.24929097E+02	+1.25541500E+02	+2.02783611E-01	+8.83677127E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
5.937500	+1.25009383E+02	+1.25625199E+02	+2.08340178E-01	+8.94066132E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
6.000000	+1.25088599E+02	+1.25707885E+02	+2.13959438E-01	+9.03611638E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
6.062500	+1.25166733E+02	+1.25789544E+02	+2.19635324E-01	+9.12206593E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
6.125000	+1.25243772E+02	+1.25870161E+02	+2.25362020E-01	+9.20003585E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
6.187500	+1.25319706E+02	+1.25949721E+02	+2.31135369E-01	+9.27467983E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.562500	+1.18388916E+02	+1.18862590E+02	-5.40887784E-02	+2.61859797E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.593750	+1.18426164E+02	+1.18900227E+02	-5.32688026E-02	+2.62924691E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.625000	+1.18463930E+02	+1.18938383E+02	-5.24454990E-02	+2.63972859E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.656250	+1.18502204E+02	+1.18977049E+02	-5.16189722E-02	+2.65019212E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.687500	+1.18540974E+02	+1.19016214E+02	-5.07891290E-02	+2.66123347E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.718750	+1.18580232E+02	+1.19055868E+02	-4.99557013E-02	+2.67337362E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.750000	+1.18619967E+02	+1.19096001E+02	-4.91182705E-02	+2.68705870E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.781250	+1.18660168E+02	+1.19136603E+02	-4.82762896E-02	+2.70266550E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.812500	+1.18700824E+02	+1.19177663E+02	-4.74291045E-02	+2.72051058E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.843750	+1.18741925E+02	+1.19219171E+02	-4.65759705E-02	+2.74086136E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.875000	+1.18783461E+02	+1.19261118E+02	-4.57160662E-02	+2.76394738E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.906250	+1.18825421E+02	+1.19303492E+02	-4.48485034E-02	+2.78997047E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.937500	+1.18867794E+02	+1.19346284E+02	-4.39723346E-02	+2.81911325E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.968750	+1.18910569E+02	+1.19389483E+02	-4.30865576E-02	+2.85154538E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
2.000000	+1.18953736E+02	+1.19433080E+02	-4.21901188E-02	+2.88742763E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
2.031250	+1.18997285E+02	+1.19477064E+02	-4.12819153E-02	+2.92691395E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
2.062500	+1.19041204E+02	+1.19521426E+02	-4.03607975E-02	+2.97015144E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
2.093750	+1.19085484E+02	+1.19566155E+02	-3.94255707E-02	+3.01727835E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
2.125000	+1.19130114E+02	+1.19611242E+02	-3.84749986E-02	+3.06841948E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
2.156250	+1.19175084E+02	+1.19656677E+02	-3.75078085E-02	+3.12367866E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
2.187500	+1.19220383E+02	+1.19702451E+02	-3.65226994E-02	+3.18312819E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
2.218750	+1.19266001E+02	+1.19748553E+02	-3.55183534E-02	+3.24679490E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
2.250000	+1.19311928E+02	+1.19794976E+02	-3.44934526E-02	+3.31464366E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
2.281250	+1.19358155E+02	+1.19841708E+02	-3.34467011E-02	+3.38655971E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
2.312500	+1.19404672E+02	+1.19888743E+02	-3.23768528E-02	+3.46233127E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
2.343750	+1.19451469E+02	+1.19936069E+02	-3.12827441E-02	+3.54163508E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
2.375000	+1.19498536E+02	+1.19983680E+02	-3.01633309E-02	+3.62402701E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
2.406250	+1.19545866E+02	+1.20031566E+02	-2.90177272E-02	+3.70894000E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
2.437500	+1.19593448E+02	+1.20079718E+02	-2.78452434E-02	+3.79569066E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
2.468750	+1.19641274E+02	+1.20128127E+02	-2.66454205E-02	+3.88349546E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
2.500000	+1.19689336E+02	+1.20176787E+02	-2.54180587E-02	+3.97149581E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
2.531250	+1.19737624E+02	+1.20225687E+02	-2.41632356E-02	+4.05879107E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
2.562500	+1.19786131E+02	+1.20274821E+02	-2.28813143E-02	+4.14447714E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
2.593750	+1.19834849E+02	+1.20324179E+02	-2.15729374E-02	+4.22768793E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
2.625000	+1.19883771E+02	+1.20373753E+02	-2.02390093E-02	+4.30763711E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
2.656250	+1.19932887E+02	+1.20423535E+02	-1.88806642E-02	+4.38365717E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
2.687500	+1.19982191E+02	+1.20473518E+02	-1.74992236E-02	+4.45523269E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
2.718750	+1.20031676E+02	+1.20523692E+02	-1.60961438E-02	+4.52202583E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
2.750000	+1.20081334E+02	+1.20574051E+02	-1.46729574E-02	+4.58389153E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
2.781250	+1.20131158E+02	+1.20624586E+02	-1.32312116E-02	+4.64088075E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
2.812500	+1.20181140E+02	+1.20675289E+02	-1.17724070E-02	+4.69323136E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
2.843750	+1.20231275E+02	+1.20726153E+02	-1.02979420E-02	+4.74134644E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
2.875000	+1.20281555E+02	+1.20777169E+02	-8.80906545E-03	+4.78576236E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
2.906250	+1.20331972E+02	+1.20828332E+02	-7.30684052E-03	+4.82710940E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
2.937500	+1.20382519E+02	+1.20879632E+02	-5.79212207E-03	+4.86606939E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
2.968750	+1.20433190E+02	+1.20931062E+02	-4.26554715E-03	+4.90333521E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
3.000000	+1.20483977E+02	+1.20982615E+02	-2.72753757E-03	+4.93957677E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
3.031250	+1.20534873E+02	+1.21034285E+02	-1.17831167E-03	+4.97541733E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
3.062500	+1.20585871E+02	+1.21086062E+02	+3.82098265E-04	+5.01142196E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
3.093750	+1.20636964E+02	+1.21137942E+02	+1.95382705E-03	+5.04764228E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.781250	+1.17653529E+02	+1.18119705E+02	-7.00464620E-02	+1.06153736E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.796875	+1.17664076E+02	+1.18130331E+02	-6.98769179E-02	+1.10862710E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.812500	+1.17674811E+02	+1.18141147E+02	-6.97000160E-02	+1.15565196E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.828125	+1.17685731E+02	+1.18152154E+02	-6.95157766E-02	+1.20255582E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.843750	+1.17696837E+02	+1.18163349E+02	-6.93242173E-02	+1.24935228E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.859375	+1.17708127E+02	+1.18174732E+02	-6.91253540E-02	+1.29604738E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.875000	+1.17719600E+02	+1.18186301E+02	-6.89192025E-02	+1.34263970E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.890625	+1.17731255E+02	+1.18198056E+02	-6.87057791E-02	+1.38912027E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.906250	+1.17743092E+02	+1.18209995E+02	-6.84851024E-02	+1.43547249E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.921875	+1.17755108E+02	+1.18222118E+02	-6.82571940E-02	+1.48167245E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.937500	+1.17767303E+02	+1.18234423E+02	-6.80220798E-02	+1.52768880E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.953125	+1.17779676E+02	+1.18246909E+02	-6.77797912E-02	+1.57348322E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.968750	+1.17792225E+02	+1.18259575E+02	-6.75303663E-02	+1.61901056E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.984375	+1.17804950E+02	+1.18272420E+02	-6.72738504E-02	+1.66421931E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.000000	+1.17817849E+02	+1.18285442E+02	-6.70102977E-02	+1.70905218E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.015625	+1.17830922E+02	+1.18298641E+02	-6.67397716E-02	+1.75344636E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.031250	+1.17844167E+02	+1.18312016E+02	-6.64623457E-02	+1.79733448E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.046875	+1.17857583E+02	+1.18325565E+02	-6.61781046E-02	+1.84064515E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.062500	+1.17871169E+02	+1.18339287E+02	-6.58871441E-02	+1.88330373E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.078125	+1.17884924E+02	+1.18353182E+02	-6.55895722E-02	+1.92523328E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.093750	+1.17898847E+02	+1.18367246E+02	-6.52855087E-02	+1.96635544E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.109375	+1.17912936E+02	+1.18381481E+02	-6.49750861E-02	+2.00659141E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.125000	+1.17927190E+02	+1.18395884E+02	-6.46584489E-02	+2.04586288E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.140625	+1.17941609E+02	+1.18410454E+02	-6.43357539E-02	+2.08409312E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.156250	+1.17956191E+02	+1.18425190E+02	-6.40071698E-02	+2.12120806E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.171875	+1.17970935E+02	+1.18440091E+02	-6.36728764E-02	+2.15713717E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.187500	+1.17985841E+02	+1.18455156E+02	-6.33330644E-02	+2.19181464E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.203125	+1.18000906E+02	+1.18470383E+02	-6.29879344E-02	+2.22518022E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.218750	+1.18016129E+02	+1.18485771E+02	-6.26376956E-02	+2.25718015E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.234375	+1.18031511E+02	+1.18501320E+02	-6.22825656E-02	+2.28776809E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.250000	+1.18047049E+02	+1.18517026E+02	-6.19227681E-02	+2.31690568E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.265625	+1.18062742E+02	+1.18532891E+02	-6.15585325E-02	+2.34456344E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.281250	+1.18078589E+02	+1.18548912E+02	-6.11900920E-02	+2.37072114E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.296875	+1.18094590E+02	+1.18565087E+02	-6.08176822E-02	+2.39536816E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.312500	+1.18110743E+02	+1.18581417E+02	-6.04415395E-02	+2.41850392E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.328125	+1.18127046E+02	+1.18597899E+02	-6.00618997E-02	+2.44013801E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.343750	+1.18143499E+02	+1.18614533E+02	-5.96789963E-02	+2.46029005E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.359375	+1.18160101E+02	+1.18631316E+02	-5.92930591E-02	+2.47898967E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.375000	+1.18176850E+02	+1.18648249E+02	-5.89043121E-02	+2.49627615E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.390625	+1.18193746E+02	+1.18665329E+02	-5.85129728E-02	+2.51219806E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.406250	+1.18210786E+02	+1.18682555E+02	-5.81192502E-02	+2.52681262E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.421875	+1.18227971E+02	+1.18699926E+02	-5.77233438E-02	+2.54018509E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.437500	+1.18245298E+02	+1.18717442E+02	-5.73254423E-02	+2.55238799E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.453125	+1.18262767E+02	+1.18735099E+02	-5.69257226E-02	+2.56350016E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.468750	+1.18280377E+02	+1.18752899E+02	-5.65243485E-02	+2.57360592E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.484375	+1.18298126E+02	+1.18770838E+02	-5.61214707E-02	+2.58279403E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.500000	+1.18316012E+02	+1.18788916E+02	-5.57172254E-02	+2.59115660E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.515625	+1.18334036E+02	+1.18807131E+02	-5.53117343E-02	+2.59878817E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.531250	+1.18352195E+02	+1.18825483E+02	-5.49051041E-02	+2.60578469E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
1.546875	+1.18370489E+02	+1.18843969E+02	-5.44974266E-02	+2.61248777E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.390625	+1.17453324E+02	+1.17918741E+02	-7.16759680E-02	-3.19450083E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.398438	+1.17456092E+02	+1.17921498E+02	-7.16996129E-02	-2.85860177E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.406250	+1.17458912E+02	+1.17924308E+02	-7.17206337E-02	-2.52355855E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.414062	+1.17461784E+02	+1.17927171E+02	-7.17390435E-02	-2.19037967E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.421875	+1.17464707E+02	+1.17930087E+02	-7.17548583E-02	-1.85934799E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.429688	+1.17467682E+02	+1.17933055E+02	-7.17680959E-02	-1.53070561E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.437500	+1.17470708E+02	+1.17936076E+02	-7.17787756E-02	-1.20465841E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.445312	+1.17473786E+02	+1.17939150E+02	-7.17869186E-02	-8.81375640E-04	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.453125	+1.17476915E+02	+1.17942277E+02	-7.17925471E-02	-5.60993908E-04	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.460938	+1.17480095E+02	+1.17945455E+02	-7.17956842E-02	-2.43622326E-04	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.468750	+1.17483326E+02	+1.17948686E+02	-7.17963537E-02	+7.06569672E-05	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.476562	+1.17486609E+02	+1.17951970E+02	-7.17945802E-02	+3.81786638E-04	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.484375	+1.17489942E+02	+1.17955305E+02	-7.17903883E-02	+6.89729915E-04	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.492188	+1.17493326E+02	+1.17958692E+02	-7.17838031E-02	+9.94469952E-04	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.500000	+1.17496762E+02	+1.17962132E+02	-7.17748497E-02	+1.29600581E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.507812	+1.17500248E+02	+1.17965623E+02	-7.17635530E-02	+1.59435371E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.515625	+1.17503784E+02	+1.17969166E+02	-7.17499379E-02	+1.88954380E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.523438	+1.17507371E+02	+1.17972761E+02	-7.17340289E-02	+2.18161639E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.531250	+1.17511009E+02	+1.17976407E+02	-7.17158502E-02	+2.47062292E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.539062	+1.17514698E+02	+1.17980105E+02	-7.16954254E-02	+2.75662429E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.546875	+1.17518436E+02	+1.17983854E+02	-7.16727779E-02	+3.03969090E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.554688	+1.17522225E+02	+1.17987654E+02	-7.16479303E-02	+3.31989700E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.562500	+1.17526064E+02	+1.17991506E+02	-7.16209045E-02	+3.59732398E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.570312	+1.17529953E+02	+1.17995409E+02	-7.15917221E-02	+3.87205921E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.578125	+1.17533892E+02	+1.17999362E+02	-7.15604036E-02	+4.14419231E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.585938	+1.17537881E+02	+1.18003367E+02	-7.15269691E-02	+4.41381613E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.593750	+1.17541920E+02	+1.18007422E+02	-7.14914377E-02	+4.68102631E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.601562	+1.17546009E+02	+1.18011528E+02	-7.14538280E-02	+4.94592168E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.609375	+1.17550147E+02	+1.18015685E+02	-7.14141577E-02	+5.20860034E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.617188	+1.17554334E+02	+1.18019892E+02	-7.13724437E-02	+5.46916076E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.625000	+1.17558572E+02	+1.18024149E+02	-7.13287021E-02	+5.72770270E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.632812	+1.17562858E+02	+1.18028457E+02	-7.12829483E-02	+5.98432599E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.640625	+1.17567194E+02	+1.18032815E+02	-7.12351970E-02	+6.23912913E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.648438	+1.17571578E+02	+1.18037223E+02	-7.11854619E-02	+6.49220894E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.656250	+1.17576012E+02	+1.18041681E+02	-7.11337562E-02	+6.74366242E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.664062	+1.17580495E+02	+1.18046188E+02	-7.10800922E-02	+6.99358285E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.671875	+1.17585026E+02	+1.18050746E+02	-7.10244815E-02	+7.24206248E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.679688	+1.17589606E+02	+1.18055353E+02	-7.09669350E-02	+7.48919299E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.687500	+1.17594235E+02	+1.18060009E+02	-7.09074628E-02	+7.73506110E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.695312	+1.17598913E+02	+1.18064715E+02	-7.08460746E-02	+7.97975193E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.703125	+1.17603638E+02	+1.18069470E+02	-7.07827792E-02	+8.22334796E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.710938	+1.17608412E+02	+1.18074275E+02	-7.07175848E-02	+8.46592765E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.718750	+1.17613234E+02	+1.18079128E+02	-7.06504991E-02	+8.70756789E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.726562	+1.17618104E+02	+1.18084030E+02	-7.05815291E-02	+8.94834121E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.734375	+1.17623022E+02	+1.18088981E+02	-7.05106813E-02	+9.18831620E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.742188	+1.17627988E+02	+1.18093981E+02	-7.04379616E-02	+9.42755954E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.750000	+1.17633001E+02	+1.18099029E+02	-7.03633756E-02	+9.66613179E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.757812	+1.17638062E+02	+1.18104125E+02	-7.02869283E-02	+9.90409081E-03	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.765625	+1.17643171E+02	+1.18109270E+02	-7.02086242E-02	+1.01414919E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02
0.773438	+1.17648326E+02	+1.18114463E+02	-7.01284675E-02	+1.03786269E-02	+3.24099451E+02	-9.14127504E-01	-3.54545126E+02	+1.00000000E+00	+0.00000000E+00	+6.04759767E+01	-1.70671634E-01	-3.54341113E+02


==> anc/otoc_to_plot_supersymmetric_M400_L1.4716_n350_beta10.0000.dat <==
400.000000	+3.59343456E+00	+8.84691166E+00	+2.35203734E+00	+2.83091192E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
408.000000	+3.55750241E+00	+8.90071262E+00	+2.36897382E+00	+1.40320638E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
416.000000	+3.47723045E+00	+8.84998896E+00	+2.37448865E+00	-1.71425986E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
424.000000	+3.39101963E+00	+8.71959448E+00	+2.36623100E+00	+1.33282441E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
432.000000	+3.34595157E+00	+8.73017981E+00	+2.37662116E+00	+2.25839944E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
440.000000	+3.30456231E+00	+8.82920300E+00	+2.40236539E+00	+2.54293540E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
448.000000	+3.21717026E+00	+8.82498408E+00	+2.41730813E+00	+1.81402286E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
456.000000	+3.15069166E+00	+8.83803123E+00	+2.43138976E+00	+2.28368224E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
464.000000	+3.07780499E+00	+8.89431174E+00	+2.45384705E+00	+2.01157849E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
472.000000	+2.98570144E+00	+8.85906708E+00	+2.46357501E+00	+1.02692463E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
480.000000	+2.93460399E+00	+8.84747003E+00	+2.47027784E+00	+1.03355428E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
488.000000	+2.90934720E+00	+8.88064745E+00	+2.48011188E+00	+1.02579778E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
496.000000	+2.87151621E+00	+8.88222950E+00	+2.48669061E+00	+8.25975531E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
504.000000	+2.78566672E+00	+8.83640510E+00	+2.49332749E+00	+7.44357134E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
512.000000	+2.67959830E+00	+8.76232545E+00	+2.49860032E+00	+9.91302245E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
520.000000	+2.59485024E+00	+8.74232350E+00	+2.50918833E+00	+1.62877597E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
528.000000	+2.53484518E+00	+8.77817431E+00	+2.52466074E+00	+1.94789308E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
536.000000	+2.46019091E+00	+8.80227500E+00	+2.54035462E+00	+1.78037883E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
544.000000	+2.38748063E+00	+8.81121493E+00	+2.55314680E+00	+1.78612257E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
552.000000	+2.33152098E+00	+8.85746354E+00	+2.56893258E+00	+1.53419654E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
560.000000	+2.25067083E+00	+8.83404075E+00	+2.57769394E+00	+8.34366476E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
568.000000	+2.17427140E+00	+8.78791852E+00	+2.58228244E+00	+5.25510253E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
576.000000	+2.09747453E+00	+8.73643187E+00	+2.58610211E+00	+8.39419799E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
584.000000	+2.03329472E+00	+8.73636704E+00	+2.59571316E+00	+1.31067175E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
592.000000	+1.96305668E+00	+8.74270800E+00	+2.60707285E+00	+1.22368290E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
600.000000	+1.89398031E+00	+8.72958477E+00	+2.61529208E+00	+5.87467871E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
608.000000	+1.84710222E+00	+8.69077921E+00	+2.61647234E+00	-2.40435237E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
616.000000	+1.82364648E+00	+8.63300514E+00	+2.61144512E+00	-3.42634315E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
624.000000	+1.82069796E+00	+8.62695954E+00	+2.61099019E+00	+2.11019770E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
632.000000	+1.79635465E+00	+8.62874272E+00	+2.61482144E+00	+3.87132986E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
640.000000	+1.76469021E+00	+8.61324148E+00	+2.61718432E+00	+3.79025754E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
648.000000	+1.73195378E+00	+8.60590215E+00	+2.62088585E+00	+1.20409217E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
656.000000	+1.69086160E+00	+8.67263261E+00	+2.63644979E+00	+2.57959989E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
664.000000	+1.60173214E+00	+8.76532940E+00	+2.66215945E+00	+3.10340511E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
672.000000	+1.49597498E+00	+8.83317348E+00	+2.68610427E+00	+2.70379586E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
680.000000	+1.40532434E+00	+8.88562510E+00	+2.70542018E+00	+2.22210416E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
688.000000	+1.31348917E+00	+8.91624477E+00	+2.72165794E+00	+1.32894943E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
696.000000	+1.25351847E+00	+8.89457736E+00	+2.72668337E+00	+7.54842294E-06	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
704.000000	+1.21990799E+00	+8.82358186E+00	+2.72177872E+00	-1.01136879E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
712.000000	+1.22017013E+00	+8.73857720E+00	+2.71050147E+00	-7.66949773E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
720.000000	+1.21665920E+00	+8.72759706E+00	+2.70950752E+00	+8.37258975E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
728.000000	+1.20064042E+00	+8.82044279E+00	+2.72389761E+00	+1.80720700E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
736.000000	+1.18428531E+00	+8.91557469E+00	+2.73842283E+00	+1.13693948E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
744.000000	+1.18373945E+00	+8.94342232E+00	+2.74208865E+00	-3.29123705E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
752.000000	+1.19539778E+00	+8.88608136E+00	+2.73315685E+00	-2.07089752E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
760.000000	+1.22358041E+00	+8.73036411E+00	+2.70895429E+00	-3.36336598E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
768.000000	+1.25366524E+00	+8.54142223E+00	+2.67934300E+00	-1.94045961E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
776.000000	+1.25756655E+00	+8.53486536E+00	+2.67790693E+00	+1.31398660E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
784.000000	+1.23380460E+00	+8.67639977E+00	+2.70036678E+00	+2.84339873E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
792.000000	+1.19639134E+00	+8.81241292E+00	+2.72340131E+00	+2.91523364E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
200.000000	+6.24218662E+00	+8.60939214E+00	+1.55485734E+00	+8.97357814E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
204.000000	+6.26090615E+00	+8.71226488E+00	+1.58978964E+00	+8.49257162E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
208.000000	+6.26444754E+00	+8.79807164E+00	+1.62279791E+00	+7.91106300E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
212.000000	+6.25396664E+00	+8.86548281E+00	+1.65307814E+00	+7.51709247E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
216.000000	+6.23000266E+00	+8.92066522E+00	+1.68293465E+00	+7.36183891E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
220.000000	+6.19164357E+00	+8.96158360E+00	+1.71197285E+00	+7.11919126E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
224.000000	+6.14777982E+00	+8.99613301E+00	+1.73988818E+00	+6.86932995E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
228.000000	+6.10049187E+00	+9.02691327E+00	+1.76692749E+00	+6.55130752E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
232.000000	+6.04894489E+00	+9.05056284E+00	+1.79229864E+00	+5.97504407E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
236.000000	+5.99601499E+00	+9.06571753E+00	+1.81472784E+00	+5.35205319E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
240.000000	+5.93797726E+00	+9.07090480E+00	+1.83511507E+00	+5.15909184E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
244.000000	+5.86934041E+00	+9.06838883E+00	+1.85600058E+00	+5.21790516E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
248.000000	+5.79168937E+00	+9.05816340E+00	+1.87685831E+00	+4.84822783E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
252.000000	+5.71619716E+00	+9.04176095E+00	+1.89478640E+00	+4.26631237E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
256.000000	+5.64698306E+00	+9.02686786E+00	+1.91098881E+00	+4.24556876E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
260.000000	+5.57827079E+00	+9.01872593E+00	+1.92875095E+00	+4.41647383E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
264.000000	+5.50652749E+00	+9.00796435E+00	+1.94632060E+00	+3.98494558E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
268.000000	+5.43284302E+00	+8.98474538E+00	+1.96063052E+00	+3.43231568E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
272.000000	+5.36412809E+00	+8.96304140E+00	+1.97377912E+00	+3.57220591E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
276.000000	+5.30120325E+00	+8.95607492E+00	+1.98920816E+00	+3.89576096E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
280.000000	+5.23616223E+00	+8.94900574E+00	+2.00494521E+00	+3.66845028E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
284.000000	+5.16371697E+00	+8.92743981E+00	+2.01855577E+00	+3.26220047E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
288.000000	+5.09362641E+00	+8.90464170E+00	+2.03104281E+00	+3.30215165E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
292.000000	+5.03362088E+00	+8.89809572E+00	+2.04497298E+00	+3.62922747E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
296.000000	+4.97407211E+00	+8.89735766E+00	+2.06007663E+00	+3.53539653E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
300.000000	+4.90945757E+00	+8.88479237E+00	+2.07325615E+00	+3.14254398E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
304.000000	+4.84204595E+00	+8.86521456E+00	+2.08521699E+00	+2.99550464E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
308.000000	+4.77456636E+00	+8.84631687E+00	+2.09722019E+00	+2.97773511E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
312.000000	+4.71005319E+00	+8.83021191E+00	+2.10903887E+00	+2.91774731E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
316.000000	+4.64926510E+00	+8.81717624E+00	+2.12056217E+00	+2.86914382E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
320.000000	+4.58852593E+00	+8.80434897E+00	+2.13199202E+00	+2.89978561E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
324.000000	+4.52908180E+00	+8.79481157E+00	+2.14376045E+00	+3.12484133E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
328.000000	+4.47322240E+00	+8.79576402E+00	+2.15699075E+00	+3.60206397E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
332.000000	+4.41384514E+00	+8.80428661E+00	+2.17257696E+00	+4.05382636E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
336.000000	+4.34809601E+00	+8.81311817E+00	+2.18942136E+00	+4.12331636E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
340.000000	+4.28490222E+00	+8.82258424E+00	+2.20556349E+00	+3.64662729E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
344.000000	+4.23364279E+00	+8.83084175E+00	+2.21859438E+00	+2.86941836E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
348.000000	+4.19251121E+00	+8.83556205E+00	+2.22851884E+00	+2.26257321E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
352.000000	+4.15524423E+00	+8.83641284E+00	+2.23669496E+00	+2.02911478E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
356.000000	+4.11786181E+00	+8.83689799E+00	+2.24475176E+00	+2.23230578E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
360.000000	+4.07768281E+00	+8.84320075E+00	+2.25455341E+00	+2.89263381E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
364.000000	+4.03021947E+00	+8.85973254E+00	+2.26789283E+00	+3.63590443E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
368.000000	+3.97266596E+00	+8.87883531E+00	+2.28364064E+00	+3.54175209E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
372.000000	+3.91667516E+00	+8.88498478E+00	+2.29622685E+00	+2.34834474E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
376.000000	+3.86897584E+00	+8.86818745E+00	+2.30242740E+00	+1.00388039E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
380.000000	+3.82424578E+00	+8.83261677E+00	+2.30425789E+00	+5.05969385E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
384.000000	+3.77529393E+00	+8.79478212E+00	+2.30647516E+00	+1.30302429E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
388.000000	+3.71717160E+00	+8.77802388E+00	+2.31468208E+00	+2.71335369E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
392.000000	+3.66043078E+00	+8.79006732E+00	+2.32818199E+00	+3.31849083E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
396.000000	+3.61885071E+00	+8.81585744E+00	+2.34123001E+00	+3.20552131E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
100.000000	+3.54328033E+00	+4.27107850E+00	+3.75415680E-01	+2.57782488E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
102.000000	+3.45604202E+00	+4.18797663E+00	+3.81083079E-01	+3.08957432E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
104.000000	+3.38586445E+00	+4.12271278E+00	+3.87773977E-01	+3.69705601E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
106.000000	+3.33201415E+00	+4.07485320E+00	+3.95871303E-01	+4.44793232E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
108.000000	+3.29382982E+00	+4.04390527E+00	+4.05565707E-01	+5.14523481E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
110.000000	+3.27097446E+00	+4.02926025E+00	+4.16452243E-01	+5.74243805E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
112.000000	+3.26264616E+00	+4.03015006E+00	+4.28535459E-01	+6.52016642E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
114.000000	+3.26748634E+00	+4.04580887E+00	+4.42532908E-01	+7.50913489E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
116.000000	+3.28447987E+00	+4.07538664E+00	+4.58571998E-01	+8.41694837E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
118.000000	+3.31297923E+00	+4.11795228E+00	+4.76200702E-01	+9.04351768E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
120.000000	+3.35262855E+00	+4.17266941E+00	+4.94746069E-01	+9.52120178E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
122.000000	+3.40255658E+00	+4.23877814E+00	+5.14285509E-01	+1.00970757E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
124.000000	+3.46177278E+00	+4.31561163E+00	+5.35134372E-01	+1.08890699E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
126.000000	+3.52903647E+00	+4.40248560E+00	+5.57841788E-01	+1.17638511E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
128.000000	+3.60353261E+00	+4.49850948E+00	+5.82189776E-01	+1.25244614E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
130.000000	+3.68449518E+00	+4.60281685E+00	+6.07939634E-01	+1.32087674E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
132.000000	+3.77114457E+00	+4.71467908E+00	+6.35024846E-01	+1.37882361E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
134.000000	+3.86286214E+00	+4.83325469E+00	+6.63092579E-01	+1.42944097E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
136.000000	+3.95845155E+00	+4.95750730E+00	+6.92202485E-01	+1.47725909E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
138.000000	+4.05710643E+00	+5.08656784E+00	+7.22182942E-01	+1.51567649E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
140.000000	+4.15829418E+00	+5.21979350E+00	+7.52829544E-01	+1.54644855E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
142.000000	+4.26128461E+00	+5.35643720E+00	+7.84040884E-01	+1.55915802E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
144.000000	+4.36579838E+00	+5.49560748E+00	+8.15195865E-01	+1.55222607E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
146.000000	+4.47129205E+00	+5.63659692E+00	+8.46129927E-01	+1.55111085E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
148.000000	+4.57672855E+00	+5.77885631E+00	+8.77240299E-01	+1.55692668E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
150.000000	+4.68164412E+00	+5.92182819E+00	+9.08406994E-01	+1.55081383E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
152.000000	+4.78576788E+00	+6.06482819E+00	+9.39272852E-01	+1.53873329E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
154.000000	+4.88825983E+00	+6.20717445E+00	+9.69956326E-01	+1.53005755E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
156.000000	+4.98881081E+00	+6.34859767E+00	+1.00047515E+00	+1.52592843E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
158.000000	+5.08702388E+00	+6.48894887E+00	+1.03099346E+00	+1.52489762E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
160.000000	+5.18256773E+00	+6.62787780E+00	+1.06147106E+00	+1.52346273E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
162.000000	+5.27484347E+00	+6.76485639E+00	+1.09193197E+00	+1.52212640E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
164.000000	+5.36312825E+00	+6.89917018E+00	+1.12235611E+00	+1.51240169E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
166.000000	+5.44739529E+00	+7.03033052E+00	+1.15242804E+00	+1.49224682E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
168.000000	+5.52789986E+00	+7.15841958E+00	+1.18204599E+00	+1.47282971E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
170.000000	+5.60453353E+00	+7.28352626E+00	+1.21134123E+00	+1.44995773E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
172.000000	+5.67732057E+00	+7.40520384E+00	+1.24004430E+00	+1.40820924E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
174.000000	+5.74657606E+00	+7.52285807E+00	+1.26766960E+00	+1.34551282E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
176.000000	+5.81263164E+00	+7.63605851E+00	+1.29386481E+00	+1.28212127E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
178.000000	+5.87450004E+00	+7.74425478E+00	+1.31895445E+00	+1.23060806E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
180.000000	+5.93155005E+00	+7.84697969E+00	+1.34308913E+00	+1.18673353E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
182.000000	+5.98376127E+00	+7.94441236E+00	+1.36642379E+00	+1.15854061E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
184.000000	+6.03064490E+00	+8.03692754E+00	+1.38943076E+00	+1.14448476E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
186.000000	+6.07204752E+00	+8.12454226E+00	+1.41220318E+00	+1.12657390E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
188.000000	+6.10845875E+00	+8.20721841E+00	+1.43449371E+00	+1.09255525E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
190.000000	+6.14096285E+00	+8.28514503E+00	+1.45590539E+00	+1.05116865E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
192.000000	+6.16972321E+00	+8.35861039E+00	+1.47654046E+00	+1.02494581E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
194.000000	+6.19388051E+00	+8.42779638E+00	+1.49690322E+00	+1.01097168E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
196.000000	+6.21337883E+00	+8.49259624E+00	+1.51697933E+00	+9.86475455E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
198.000000	+6.22914053E+00	+8.55296675E+00	+1.53636224E+00	+9.51816135E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
50.000000	+1.16635984E+01	+1.23103154E+01	+2.57300730E-01	+1.00094386E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
51.000000	+1.14160713E+01	+1.20690855E+01	+2.66990864E-01	+9.37083099E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
52.000000	+1.11682695E+01	+1.18272214E+01	+2.76042392E-01	+8.77326490E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
53.000000	+1.09206816E+01	+1.15852551E+01	+2.84537394E-01	+8.27043579E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
54.000000	+1.06737462E+01	+1.13436883E+01	+2.92583263E-01	+7.84894334E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
55.000000	+1.04279050E+01	+1.11029932E+01	+3.00235281E-01	+7.44225335E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
56.000000	+1.01836200E+01	+1.08636085E+01	+3.07467770E-01	+6.98316945E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
57.000000	+9.94135235E+00	+1.06259352E+01	+3.14201620E-01	+6.44651976E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
58.000000	+9.70152283E+00	+1.03903352E+01	+3.20360809E-01	+5.86128871E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
59.000000	+9.46447862E+00	+1.01571338E+01	+3.25924197E-01	+5.29009531E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
60.000000	+9.23048553E+00	+9.92662436E+00	+3.30941000E-01	+4.79468307E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
61.000000	+8.99974384E+00	+9.69907309E+00	+3.35513563E-01	+4.40221547E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
62.000000	+8.77242901E+00	+9.47472400E+00	+3.39745431E-01	+4.09972612E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
63.000000	+8.54871492E+00	+9.25380186E+00	+3.43713016E-01	+3.84642146E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
64.000000	+8.32879329E+00	+9.03651176E+00	+3.47438274E-01	+3.59444567E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
65.000000	+8.11286250E+00	+8.82303650E+00	+3.50901907E-01	+3.31016554E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
66.000000	+7.90111505E+00	+8.61353439E+00	+3.54058605E-01	+2.96641656E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
67.000000	+7.69374229E+00	+8.40814215E+00	+3.56834740E-01	+2.56349335E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
68.000000	+7.49089671E+00	+8.20697799E+00	+3.59185592E-01	+2.13901970E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
69.000000	+7.29267951E+00	+8.01014215E+00	+3.61112779E-01	+1.69923656E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
70.000000	+7.09920122E+00	+7.81772023E+00	+3.62584065E-01	+1.30606537E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
71.000000	+6.91044151E+00	+7.62978071E+00	+3.63724910E-01	+1.01288831E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
72.000000	+6.72640852E+00	+7.44638457E+00	+3.64609841E-01	+7.73601695E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
73.000000	+6.54713746E+00	+7.26759048E+00	+3.65272114E-01	+6.00639312E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
74.000000	+6.37261518E+00	+7.09345664E+00	+3.65811120E-01	+5.07049404E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
75.000000	+6.20285576E+00	+6.92403977E+00	+3.66286212E-01	+4.46836752E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
76.000000	+6.03790211E+00	+6.75938805E+00	+3.66704793E-01	+3.96475916E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
77.000000	+5.87778215E+00	+6.59953824E+00	+3.67079164E-01	+3.53528691E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
78.000000	+5.72252306E+00	+6.44451932E+00	+3.67411851E-01	+3.14267882E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
79.000000	+5.57214550E+00	+6.29435539E+00	+3.67707700E-01	+2.86224418E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
80.000000	+5.42665955E+00	+6.14906923E+00	+3.67984300E-01	+2.46461964E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
81.000000	+5.28612048E+00	+6.00868645E+00	+3.68200624E-01	+1.35765817E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
82.000000	+5.15062710E+00	+5.87323296E+00	+3.68255831E-01	-4.08908693E-05	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
83.000000	+5.02021925E+00	+5.74272612E+00	+3.68118842E-01	-1.91203185E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
84.000000	+4.89483932E+00	+5.61716890E+00	+3.67873425E-01	-2.62071620E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
85.000000	+4.77442341E+00	+5.49655169E+00	+3.67594699E-01	-3.07656940E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
86.000000	+4.65897234E+00	+5.38085761E+00	+3.67258111E-01	-3.87907095E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
87.000000	+4.54849975E+00	+5.27006801E+00	+3.66818885E-01	-4.62216511E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
88.000000	+4.44294844E+00	+5.16416667E+00	+3.66333678E-01	-4.40781461E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
89.000000	+4.34221091E+00	+5.06314334E+00	+3.65937322E-01	-3.04511963E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
90.000000	+4.24621643E+00	+4.96699556E+00	+3.65724654E-01	-1.23971735E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
91.000000	+4.15497175E+00	+4.87572546E+00	+3.65689378E-01	+2.84663599E-05	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
92.000000	+4.06851424E+00	+4.78933440E+00	+3.65781587E-01	+1.53054952E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
93.000000	+3.98684298E+00	+4.70781735E+00	+3.65995488E-01	+3.01698611E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
94.000000	+3.90990274E+00	+4.63115798E+00	+3.66384984E-01	+5.16254479E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
95.000000	+3.83760918E+00	+4.55932835E+00	+3.67027997E-01	+7.98460217E-04	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
96.000000	+3.76988264E+00	+4.49229059E+00	+3.67981905E-01	+1.12884751E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
97.000000	+3.70664717E+00	+4.42999759E+00	+3.69285692E-01	+1.48815856E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
98.000000	+3.64783558E+00	+4.37239685E+00	+3.70958222E-01	+1.86321430E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
99.000000	+3.59338761E+00	+4.31943858E+00	+3.73012121E-01	+2.24458409E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
25.000000	+1.57839110E+01	+1.62546800E+01	-6.02406248E-02	+8.71838438E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
25.500000	+1.57681991E+01	+1.62410613E+01	-5.58041781E-02	+9.02740244E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
26.000000	+1.57494827E+01	+1.62245207E+01	-5.12132223E-02	+9.34186899E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
26.500000	+1.57277196E+01	+1.62050198E+01	-4.64623091E-02	+9.66658298E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
27.000000	+1.57028711E+01	+1.61825234E+01	-4.15466393E-02	+1.00000253E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
27.500000	+1.56749026E+01	+1.61569998E+01	-3.64622838E-02	+1.03398719E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
28.000000	+1.56437842E+01	+1.61284217E+01	-3.12067675E-02	+1.06838693E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
28.500000	+1.56094904E+01	+1.60967659E+01	-2.57784145E-02	+1.10299825E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
29.000000	+1.55720013E+01	+1.60620140E+01	-2.01767850E-02	+1.13748847E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
29.500000	+1.55313029E+01	+1.60241528E+01	-1.44035298E-02	+1.17155728E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
30.000000	+1.54873871E+01	+1.59831743E+01	-8.46121222E-03	+1.20502358E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
30.500000	+1.54402515E+01	+1.59390762E+01	-2.35329394E-03	+1.23757236E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
31.000000	+1.53899008E+01	+1.58918619E+01	+3.91451136E-03	+1.26882016E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
31.500000	+1.53363465E+01	+1.58415407E+01	+1.03349077E-02	+1.29858349E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
32.000000	+1.52796060E+01	+1.57881280E+01	+1.69003462E-02	+1.32670454E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
32.500000	+1.52197036E+01	+1.57316450E+01	+2.36019530E-02	+1.35285828E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
33.000000	+1.51566704E+01	+1.56721188E+01	+3.04289291E-02	+1.37687210E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
33.500000	+1.50905438E+01	+1.56095826E+01	+3.73706740E-02	+1.39875929E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
34.000000	+1.50213667E+01	+1.55440756E+01	+4.44165220E-02	+1.41821392E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
34.500000	+1.49491896E+01	+1.54756420E+01	+5.15528132E-02	+1.43476313E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
35.000000	+1.48740692E+01	+1.54043317E+01	+5.87641533E-02	+1.44857269E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
35.500000	+1.47960655E+01	+1.53301995E+01	+6.60385401E-02	+1.46033050E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
36.000000	+1.47152425E+01	+1.52533054E+01	+7.33674583E-02	+1.47005903E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
36.500000	+1.46316701E+01	+1.51737142E+01	+8.07391305E-02	+1.47678556E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
37.000000	+1.45454267E+01	+1.50914946E+01	+8.81353139E-02	+1.47979166E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
37.500000	+1.44565945E+01	+1.50067193E+01	+9.55370470E-02	+1.47965821E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
38.000000	+1.43652561E+01	+1.49194640E+01	+1.02931896E-01	+1.47771491E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
38.500000	+1.42714937E+01	+1.48298081E+01	+1.10314196E-01	+1.47469981E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
39.000000	+1.41753927E+01	+1.47378342E+01	+1.17678894E-01	+1.47017566E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
39.500000	+1.40770442E+01	+1.46436275E+01	+1.25015953E-01	+1.46304492E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
40.000000	+1.39765449E+01	+1.45472756E+01	+1.32309343E-01	+1.45245499E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
40.500000	+1.38739948E+01	+1.44488675E+01	+1.39540503E-01	+1.43846931E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
41.000000	+1.37694937E+01	+1.43484935E+01	+1.46694036E-01	+1.42214493E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
41.500000	+1.36631379E+01	+1.42462445E+01	+1.53761952E-01	+1.40497816E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
42.000000	+1.35550209E+01	+1.41422130E+01	+1.60743818E-01	+1.38805237E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
42.500000	+1.34452349E+01	+1.40364918E+01	+1.67642476E-01	+1.37143171E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
43.000000	+1.33338745E+01	+1.39291750E+01	+1.74458135E-01	+1.35420644E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
43.500000	+1.32210384E+01	+1.38203566E+01	+1.81184540E-01	+1.33506065E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
44.000000	+1.31068290E+01	+1.37101304E+01	+1.87808742E-01	+1.31299733E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
44.500000	+1.29913505E+01	+1.35985896E+01	+1.94314513E-01	+1.28786483E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
45.000000	+1.28747047E+01	+1.34858260E+01	+2.00687390E-01	+1.26045346E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
45.500000	+1.27569889E+01	+1.33719304E+01	+2.06919048E-01	+1.23219700E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
46.000000	+1.26382942E+01	+1.32569923E+01	+2.13009360E-01	+1.20461136E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
46.500000	+1.25187062E+01	+1.31411002E+01	+2.18965162E-01	+1.17873461E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
47.000000	+1.23983073E+01	+1.30243413E+01	+2.24796706E-01	+1.15479839E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
47.500000	+1.22771791E+01	+1.29068021E+01	+2.30513145E-01	+1.13219906E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
48.000000	+1.21554053E+01	+1.27885676E+01	+2.36118697E-01	+1.10976836E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
48.500000	+1.20330719E+01	+1.26697212E+01	+2.41610829E-01	+1.08618741E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
49.000000	+1.19102674E+01	+1.25503445E+01	+2.46980571E-01	+1.06041540E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
49.500000	+1.17870806E+01	+1.24305169E+01	+2.52214983E-01	+1.03334953E-02	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
12.500000	+1.53626168E+01	+1.57983636E+01	-1.37546833E-01	+4.67810317E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
12.750000	+1.53828445E+01	+1.58191021E+01	-1.36375149E-01	+4.69536790E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
13.000000	+1.54027645E+01	+1.58395355E+01	-1.35199149E-01	+4.71433152E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
13.250000	+1.54223624E+01	+1.58596496E+01	-1.34017983E-01	+4.73665984E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
13.500000	+1.54416241E+01	+1.58794307E+01	-1.32830819E-01	+4.76229709E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
13.750000	+1.54605357E+01	+1.58988654E+01	-1.31636835E-01	+4.79121399E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
14.000000	+1.54790843E+01	+1.59179410E+01	-1.30435212E-01	+4.82338958E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
14.250000	+1.54972569E+01	+1.59366449E+01	-1.29225140E-01	+4.85876849E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
14.500000	+1.55150411E+01	+1.59549653E+01	-1.28005828E-01	+4.89725502E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
14.750000	+1.55324250E+01	+1.59728903E+01	-1.26776512E-01	+4.93875186E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
15.000000	+1.55493969E+01	+1.59904087E+01	-1.25536452E-01	+4.98319081E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
15.250000	+1.55659453E+01	+1.60075094E+01	-1.24284917E-01	+5.03051577E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
15.500000	+1.55820594E+01	+1.60241818E+01	-1.23021194E-01	+5.08064533E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
15.750000	+1.55977283E+01	+1.60404155E+01	-1.21744594E-01	+5.13346871E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
16.000000	+1.56129415E+01	+1.60562002E+01	-1.20454460E-01	+5.18888121E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
16.250000	+1.56276890E+01	+1.60715262E+01	-1.19150154E-01	+5.24681075E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
16.500000	+1.56419607E+01	+1.60863838E+01	-1.17831054E-01	+5.30720029E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
16.750000	+1.56557469E+01	+1.61007635E+01	-1.16496554E-01	+5.36997329E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
17.000000	+1.56690381E+01	+1.61146561E+01	-1.15146068E-01	+5.43503202E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
17.250000	+1.56818252E+01	+1.61280527E+01	-1.13779038E-01	+5.50229194E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
17.500000	+1.56940988E+01	+1.61409445E+01	-1.12394922E-01	+5.57170561E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
17.750000	+1.57058503E+01	+1.61533227E+01	-1.10993185E-01	+5.64324520E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
18.000000	+1.57170707E+01	+1.61651790E+01	-1.09573299E-01	+5.71687014E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
18.250000	+1.57277517E+01	+1.61765050E+01	-1.08134750E-01	+5.79252494E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
18.500000	+1.57378846E+01	+1.61872925E+01	-1.06677037E-01	+5.87016894E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
18.750000	+1.57474613E+01	+1.61975337E+01	-1.05199665E-01	+5.94979641E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
19.000000	+1.57564735E+01	+1.62072204E+01	-1.03702138E-01	+6.03141975E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
19.250000	+1.57649134E+01	+1.62163451E+01	-1.02183955E-01	+6.11504026E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
19.500000	+1.57727728E+01	+1.62249000E+01	-1.00644618E-01	+6.20064775E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
19.750000	+1.57800441E+01	+1.62328776E+01	-9.90836315E-02	+6.28825003E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
20.000000	+1.57867196E+01	+1.62402705E+01	-9.75004932E-02	+6.37789230E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
20.250000	+1.57927915E+01	+1.62470714E+01	-9.58946853E-02	+6.46964120E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
20.500000	+1.57982524E+01	+1.62532729E+01	-9.42656726E-02	+6.56355731E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
20.750000	+1.58030949E+01	+1.62588681E+01	-9.26129067E-02	+6.65969406E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
21.000000	+1.58073116E+01	+1.62638497E+01	-9.09358256E-02	+6.75812278E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
21.250000	+1.58108951E+01	+1.62682109E+01	-8.92338453E-02	+6.85894716E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
21.500000	+1.58138382E+01	+1.62719448E+01	-8.75063520E-02	+6.96228558E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
21.750000	+1.58161338E+01	+1.62750444E+01	-8.57527025E-02	+7.06824353E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
22.000000	+1.58177748E+01	+1.62775032E+01	-8.39722302E-02	+7.17691084E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
22.250000	+1.58187541E+01	+1.62793144E+01	-8.21642471E-02	+7.28838337E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
22.500000	+1.58190647E+01	+1.62804715E+01	-8.03280385E-02	+7.40277507E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
22.750000	+1.58186998E+01	+1.62809680E+01	-7.84628595E-02	+7.52020032E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
23.000000	+1.58176524E+01	+1.62807974E+01	-7.65679384E-02	+7.64074856E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
23.250000	+1.58159158E+01	+1.62799534E+01	-7.46424853E-02	+7.76448192E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
23.500000	+1.58134833E+01	+1.62784298E+01	-7.26856974E-02	+7.89145320E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
23.750000	+1.58103483E+01	+1.62762205E+01	-7.06967587E-02	+8.02171733E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
24.000000	+1.58065042E+01	+1.62733193E+01	-6.86748388E-02	+8.15532132E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
24.250000	+1.58019447E+01	+1.62697204E+01	-6.66190980E-02	+8.29228247E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
24.500000	+1.57966634E+01	+1.62654180E+01	-6.45286975E-02	+8.43257561E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
24.750000	+1.57906542E+01	+1.62604064E+01	-6.24028102E-02	+8.57452300E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
6.250000	+1.48133355E+01	+1.52363417E+01	-1.67221089E-01	+4.79763912E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
6.375000	+1.48238477E+01	+1.52471081E+01	-1.66620496E-01	+4.81185349E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
6.500000	+1.48344415E+01	+1.52579569E+01	-1.66018126E-01	+4.82485441E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
6.625000	+1.48451121E+01	+1.52688833E+01	-1.65414283E-01	+4.83550713E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
6.750000	+1.48558549E+01	+1.52798826E+01	-1.64809249E-01	+4.84396168E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
6.875000	+1.48666653E+01	+1.52909501E+01	-1.64203292E-01	+4.85035561E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
7.000000	+1.48775389E+01	+1.53020811E+01	-1.63596660E-01	+4.85481900E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
7.125000	+1.48884713E+01	+1.53132713E+01	-1.62989587E-01	+4.85748022E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
7.250000	+1.48994581E+01	+1.53245162E+01	-1.62382290E-01	+4.85847037E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
7.375000	+1.49104951E+01	+1.53358114E+01	-1.61774970E-01	+4.85792516E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
7.500000	+1.49215781E+01	+1.53471527E+01	-1.61167809E-01	+4.85598388E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
7.625000	+1.49327029E+01	+1.53585358E+01	-1.60560974E-01	+4.85278612E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
7.750000	+1.49438655E+01	+1.53699567E+01	-1.59954613E-01	+4.84846769E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
7.875000	+1.49550619E+01	+1.53814113E+01	-1.59348857E-01	+4.84315728E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
8.000000	+1.49662881E+01	+1.53928956E+01	-1.58743823E-01	+4.83697495E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
8.125000	+1.49775405E+01	+1.54044058E+01	-1.58139613E-01	+4.83003269E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
8.250000	+1.49888151E+01	+1.54159380E+01	-1.57536315E-01	+4.82243659E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
8.375000	+1.50001083E+01	+1.54274885E+01	-1.56934004E-01	+4.81428931E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
8.500000	+1.50114164E+01	+1.54390537E+01	-1.56332743E-01	+4.80569192E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
8.625000	+1.50227359E+01	+1.54506299E+01	-1.55732581E-01	+4.79674405E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
8.750000	+1.50340632E+01	+1.54622136E+01	-1.55133557E-01	+4.78754247E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
8.875000	+1.50453949E+01	+1.54738014E+01	-1.54535695E-01	+4.77817855E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
9.000000	+1.50567277E+01	+1.54853899E+01	-1.53939012E-01	+4.76873582E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
9.125000	+1.50680582E+01	+1.54969757E+01	-1.53343511E-01	+4.75928862E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
9.250000	+1.50793832E+01	+1.55085557E+01	-1.52749190E-01	+4.74990260E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
9.375000	+1.50906995E+01	+1.55201266E+01	-1.52156036E-01	+4.74063703E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
9.500000	+1.51020040E+01	+1.55316854E+01	-1.51564031E-01	+4.73154798E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
9.625000	+1.51132935E+01	+1.55432289E+01	-1.50973149E-01	+4.72269157E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
9.750000	+1.51245652E+01	+1.55547543E+01	-1.50383358E-01	+4.71412571E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
9.875000	+1.51358161E+01	+1.55662585E+01	-1.49794617E-01	+4.70591000E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
10.000000	+1.51470433E+01	+1.55777387E+01	-1.49206880E-01	+4.69810369E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
10.125000	+1.51582439E+01	+1.55891921E+01	-1.48620091E-01	+4.69076259E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
10.250000	+1.51694152E+01	+1.56006160E+01	-1.48034190E-01	+4.68393603E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
10.375000	+1.51805544E+01	+1.56120076E+01	-1.47449107E-01	+4.67766512E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
10.500000	+1.51916589E+01	+1.56233643E+01	-1.46864773E-01	+4.67198283E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
10.625000	+1.52027261E+01	+1.56346835E+01	-1.46281112E-01	+4.66691589E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
10.750000	+1.52137534E+01	+1.56459627E+01	-1.45698044E-01	+4.66248778E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
10.875000	+1.52247382E+01	+1.56571994E+01	-1.45115490E-01	+4.65872163E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
11.000000	+1.52356781E+01	+1.56683911E+01	-1.44533364E-01	+4.65564212E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
11.125000	+1.52465707E+01	+1.56795356E+01	-1.43951579E-01	+4.65327560E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
11.250000	+1.52574137E+01	+1.56906304E+01	-1.43370045E-01	+4.65164872E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
11.375000	+1.52682045E+01	+1.57016732E+01	-1.42788667E-01	+4.65078605E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
11.500000	+1.52789411E+01	+1.57126618E+01	-1.42207349E-01	+4.65070779E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
11.625000	+1.52896211E+01	+1.57235940E+01	-1.41625990E-01	+4.65142850E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
11.750000	+1.53002423E+01	+1.57344676E+01	-1.41044491E-01	+4.65295726E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
11.875000	+1.53108026E+01	+1.57452806E+01	-1.40462751E-01	+4.65529931E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
12.000000	+1.53212998E+01	+1.57560308E+01	-1.39880667E-01	+4.65845846E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
12.125000	+1.53317318E+01	+1.57667161E+01	-1.39298136E-01	+4.66243935E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
12.250000	+1.53420967E+01	+1.57773347E+01	-1.38715057E-01	+4.66724876E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
12.375000	+1.53523923E+01	+1.57878845E+01	-1.38131324E-01	+4.67247443E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.125000	+1.45918078E+01	+1.50092902E+01	-1.80365818E-01	+3.16495242E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.187500	+1.45951854E+01	+1.50127511E+01	-1.80166136E-01	+3.22487672E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.250000	+1.45986166E+01	+1.50162673E+01	-1.79962708E-01	+3.28426413E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.312500	+1.46021008E+01	+1.50198380E+01	-1.79755603E-01	+3.34255861E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.375000	+1.46056373E+01	+1.50234625E+01	-1.79544888E-01	+3.39972408E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.437500	+1.46092255E+01	+1.50271403E+01	-1.79330637E-01	+3.45572921E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.500000	+1.46128647E+01	+1.50308705E+01	-1.79112922E-01	+3.51054774E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.562500	+1.46165543E+01	+1.50346525E+01	-1.78891819E-01	+3.56415853E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.625000	+1.46202936E+01	+1.50384857E+01	-1.78667402E-01	+3.61654555E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.687500	+1.46240820E+01	+1.50423692E+01	-1.78439750E-01	+3.66769768E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.750000	+1.46279187E+01	+1.50463025E+01	-1.78208940E-01	+3.71760828E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.812500	+1.46318031E+01	+1.50502847E+01	-1.77975049E-01	+3.76627475E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.875000	+1.46357345E+01	+1.50543153E+01	-1.77738156E-01	+3.81369799E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.937500	+1.46397122E+01	+1.50583934E+01	-1.77498337E-01	+3.85988176E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
4.000000	+1.46437357E+01	+1.50625185E+01	-1.77255671E-01	+3.90483218E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
4.062500	+1.46478041E+01	+1.50666897E+01	-1.77010233E-01	+3.94855710E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
4.125000	+1.46519168E+01	+1.50709064E+01	-1.76762101E-01	+3.99106563E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
4.187500	+1.46560732E+01	+1.50751678E+01	-1.76511350E-01	+4.03236772E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
4.250000	+1.46602725E+01	+1.50794734E+01	-1.76258055E-01	+4.07247383E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
4.312500	+1.46645142E+01	+1.50838222E+01	-1.76002291E-01	+4.11139467E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
4.375000	+1.46687974E+01	+1.50882137E+01	-1.75744131E-01	+4.14914105E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
4.437500	+1.46731216E+01	+1.50926471E+01	-1.75483648E-01	+4.18572379E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
4.500000	+1.46774860E+01	+1.50971218E+01	-1.75220915E-01	+4.22115371E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
4.562500	+1.46818900E+01	+1.51016370E+01	-1.74956004E-01	+4.25544164E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
4.625000	+1.46863329E+01	+1.51061920E+01	-1.74688985E-01	+4.28859846E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
4.687500	+1.46908140E+01	+1.51107861E+01	-1.74419929E-01	+4.32063520E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
4.750000	+1.46953327E+01	+1.51154186E+01	-1.74148906E-01	+4.35156303E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
4.812500	+1.46998883E+01	+1.51200888E+01	-1.73875984E-01	+4.38139337E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
4.875000	+1.47044800E+01	+1.51247961E+01	-1.73601231E-01	+4.41013793E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
4.937500	+1.47091073E+01	+1.51295396E+01	-1.73324716E-01	+4.43780868E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
5.000000	+1.47137695E+01	+1.51343188E+01	-1.73046505E-01	+4.46441789E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
5.062500	+1.47184659E+01	+1.51391329E+01	-1.72766664E-01	+4.48997817E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
5.125000	+1.47231959E+01	+1.51439813E+01	-1.72485258E-01	+4.51450239E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
5.187500	+1.47279588E+01	+1.51488632E+01	-1.72202351E-01	+4.53800378E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
5.250000	+1.47327538E+01	+1.51537780E+01	-1.71918008E-01	+4.56049590E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
5.312500	+1.47375805E+01	+1.51587249E+01	-1.71632289E-01	+4.58199275E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
5.375000	+1.47424381E+01	+1.51637034E+01	-1.71345258E-01	+4.60250878E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
5.437500	+1.47473260E+01	+1.51687128E+01	-1.71056976E-01	+4.62205900E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
5.500000	+1.47522436E+01	+1.51737523E+01	-1.70767501E-01	+4.64065910E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
5.562500	+1.47571901E+01	+1.51788214E+01	-1.70476893E-01	+4.65832554E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
5.625000	+1.47621650E+01	+1.51839193E+01	-1.70185210E-01	+4.67507568E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
5.687500	+1.47671676E+01	+1.51890453E+01	-1.69892509E-01	+4.69092781E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
5.750000	+1.47721973E+01	+1.51941989E+01	-1.69598844E-01	+4.70590125E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
5.812500	+1.47772535E+01	+1.51993794E+01	-1.69304271E-01	+4.72001637E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
5.875000	+1.47823355E+01	+1.52045862E+01	-1.69008842E-01	+4.73329451E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
5.937500	+1.47874427E+01	+1.52098185E+01	-1.68712609E-01	+4.74575794E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
6.000000	+1.47925745E+01	+1.52150758E+01	-1.68415623E-01	+4.75742966E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
6.062500	+1.47977303E+01	+1.52203573E+01	-1.68117931E-01	+4.76833330E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
6.125000	+1.48029094E+01	+1.52256626E+01	-1.67819581E-01	+4.77849281E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
6.187500	+1.48081114E+01	+1.52309910E+01	-1.67520619E-01	+4.78828627E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
1.562500	+1.45265966E+01	+1.49425631E+01	-1.84003494E-01	+1.44653698E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
1.593750	+1.45275090E+01	+1.49434945E+01	-1.83957730E-01	+1.48234527E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
1.625000	+1.45284384E+01	+1.49444434E+01	-1.83910848E-01	+1.51818585E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
1.656250	+1.45293848E+01	+1.49454097E+01	-1.83862844E-01	+1.55408488E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
1.687500	+1.45303480E+01	+1.49463934E+01	-1.83813717E-01	+1.59003034E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
1.718750	+1.45313281E+01	+1.49473944E+01	-1.83763467E-01	+1.62601077E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
1.750000	+1.45323250E+01	+1.49484127E+01	-1.83712092E-01	+1.66201521E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
1.781250	+1.45333386E+01	+1.49494481E+01	-1.83659591E-01	+1.69803323E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
1.812500	+1.45343689E+01	+1.49505007E+01	-1.83605965E-01	+1.73405489E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
1.843750	+1.45354157E+01	+1.49515704E+01	-1.83551213E-01	+1.77007079E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
1.875000	+1.45364792E+01	+1.49526570E+01	-1.83495335E-01	+1.80607202E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
1.906250	+1.45375591E+01	+1.49537607E+01	-1.83438333E-01	+1.84205013E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
1.937500	+1.45386554E+01	+1.49548812E+01	-1.83380207E-01	+1.87799715E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
1.968750	+1.45397681E+01	+1.49560185E+01	-1.83320958E-01	+1.91390553E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.000000	+1.45408971E+01	+1.49571726E+01	-1.83260588E-01	+1.94976818E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.031250	+1.45420423E+01	+1.49583435E+01	-1.83199098E-01	+1.98557833E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.062500	+1.45432036E+01	+1.49595309E+01	-1.83136489E-01	+2.02132962E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.093750	+1.45443811E+01	+1.49607349E+01	-1.83072765E-01	+2.05701597E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.125000	+1.45455746E+01	+1.49619554E+01	-1.83007926E-01	+2.09263162E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.156250	+1.45467841E+01	+1.49631923E+01	-1.82941975E-01	+2.12817108E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.187500	+1.45480095E+01	+1.49644456E+01	-1.82874915E-01	+2.16362907E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.218750	+1.45492507E+01	+1.49657152E+01	-1.82806748E-01	+2.19900046E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.250000	+1.45505077E+01	+1.49670011E+01	-1.82737478E-01	+2.23428032E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.281250	+1.45517803E+01	+1.49683030E+01	-1.82667106E-01	+2.26946383E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.312500	+1.45530686E+01	+1.49696211E+01	-1.82595636E-01	+2.30454627E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.343750	+1.45543724E+01	+1.49709552E+01	-1.82523072E-01	+2.33952292E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.375000	+1.45556918E+01	+1.49723052E+01	-1.82449416E-01	+2.37438911E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.406250	+1.45570265E+01	+1.49736710E+01	-1.82374672E-01	+2.40914021E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.437500	+1.45583766E+01	+1.49750527E+01	-1.82298845E-01	+2.44377150E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.468750	+1.45597419E+01	+1.49764501E+01	-1.82221937E-01	+2.47827823E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.500000	+1.45611225E+01	+1.49778631E+01	-1.82143952E-01	+2.51265553E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.531250	+1.45625181E+01	+1.49792917E+01	-1.82064896E-01	+2.54689850E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.562500	+1.45639288E+01	+1.49807358E+01	-1.81984771E-01	+2.58100209E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.593750	+1.45653545E+01	+1.49821953E+01	-1.81903583E-01	+2.61496112E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.625000	+1.45667951E+01	+1.49836702E+01	-1.81821336E-01	+2.64877033E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.656250	+1.45682505E+01	+1.49851603E+01	-1.81738035E-01	+2.68242423E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.687500	+1.45697206E+01	+1.49866656E+01	-1.81653685E-01	+2.71591729E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.718750	+1.45712054E+01	+1.49881861E+01	-1.81568290E-01	+2.74924379E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.750000	+1.45727048E+01	+1.49897215E+01	-1.81481857E-01	+2.78239789E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.781250	+1.45742187E+01	+1.49912719E+01	-1.81394390E-01	+2.81537365E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.812500	+1.45757471E+01	+1.49928372E+01	-1.81305896E-01	+2.84816501E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.843750	+1.45772898E+01	+1.49944172E+01	-1.81216380E-01	+2.88076578E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.875000	+1.45788469E+01	+1.49960120E+01	-1.81125848E-01	+2.91316977E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.906250	+1.45804181E+01	+1.49976214E+01	-1.81034307E-01	+2.94537068E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.937500	+1.45820034E+01	+1.49992454E+01	-1.80941762E-01	+2.97736218E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
2.968750	+1.45836028E+01	+1.50008838E+01	-1.80848222E-01	+3.00913799E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.000000	+1.45852162E+01	+1.50025367E+01	-1.80753691E-01	+3.04069178E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.031250	+1.45868435E+01	+1.50042038E+01	-1.80658178E-01	+3.07201728E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.062500	+1.45884845E+01	+1.50058851E+01	-1.80561690E-01	+3.10310833E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02
3.093750	+1.45901394E+01	+1.50075806E+01	-1.80464234E-01	+3.13408062E-03	+2.57080143E+02	-8.53658125E-01	-3.01151169E+02	+1.00000000E+00	+0.00000000E+00	+7.36620676E+00	-2.45630290E-02	-2.99889999E+02


==> anc/otoc_to_plot_supersymmetric_M400_L1.4716_n350_beta15.0000.dat <==
500.000000	+1.72709510E+00	+5.70674475E+00	+2.07434097E+00	+4.90340595E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
510.000000	+1.65031867E+00	+5.65854570E+00	+2.08149618E+00	+9.40702965E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
520.000000	+1.57332593E+00	+5.62855771E+00	+2.09315503E+00	+1.58874497E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
530.000000	+1.51403191E+00	+5.65166498E+00	+2.11327108E+00	+1.97910466E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
540.000000	+1.44685319E+00	+5.66581862E+00	+2.13273712E+00	+1.86605914E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
550.000000	+1.38562792E+00	+5.68060014E+00	+2.15059227E+00	+1.52457009E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
560.000000	+1.32221886E+00	+5.67180779E+00	+2.16322852E+00	+8.81036143E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
570.000000	+1.26775689E+00	+5.63908032E+00	+2.16821299E+00	+5.20413182E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
580.000000	+1.22441848E+00	+5.61951549E+00	+2.17363679E+00	+7.56498455E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
590.000000	+1.17761528E+00	+5.61557957E+00	+2.18334296E+00	+7.34845264E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
600.000000	+1.12815498E+00	+5.58832332E+00	+2.18833369E+00	-6.95881673E-06	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
610.000000	+1.10138761E+00	+5.53873428E+00	+2.18320378E+00	-7.82735097E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
620.000000	+1.10382680E+00	+5.49471622E+00	+2.17267899E+00	-5.79763474E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
630.000000	+1.09847826E+00	+5.48466986E+00	+2.17160851E+00	+3.52716533E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
640.000000	+1.06795373E+00	+5.48992745E+00	+2.17973332E+00	+1.28514414E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
650.000000	+1.02746266E+00	+5.52785336E+00	+2.19731140E+00	+2.48523770E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
660.000000	+9.70154465E-01	+5.61747532E+00	+2.22943807E+00	+3.34476106E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
670.000000	+8.92912412E-01	+5.70465564E+00	+2.26420662E+00	+2.93280417E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
680.000000	+8.25086100E-01	+5.75315386E+00	+2.28809416E+00	+1.73040599E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
690.000000	+7.69957601E-01	+5.75114132E+00	+2.29881474E+00	+1.50017698E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
700.000000	+7.44091339E-01	+5.68696725E+00	+2.29109451E+00	-1.26778255E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
710.000000	+7.36524130E-01	+5.59299446E+00	+2.27345909E+00	-1.07996050E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
720.000000	+7.33172448E-01	+5.57043088E+00	+2.26949530E+00	+7.33469025E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
730.000000	+7.21328029E-01	+5.64956487E+00	+2.28812847E+00	+1.47776616E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
740.000000	+7.22045415E-01	+5.70440426E+00	+2.29905062E+00	+2.66396580E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
750.000000	+7.38048613E-01	+5.69261284E+00	+2.29345640E+00	-1.53006077E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
760.000000	+7.65308197E-01	+5.59751002E+00	+2.26844941E+00	-2.82035438E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
770.000000	+7.93184527E-01	+5.47601219E+00	+2.23704931E+00	-1.25617758E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
780.000000	+7.94828123E-01	+5.50714021E+00	+2.24332586E+00	+1.94738699E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
790.000000	+7.65746042E-01	+5.63455758E+00	+2.27599705E+00	+3.34038042E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
800.000000	+7.20873916E-01	+5.75875858E+00	+2.31013346E+00	+2.67116204E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
810.000000	+6.83896473E-01	+5.81988900E+00	+2.32942029E+00	+2.48907794E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
820.000000	+6.27862924E-01	+5.92288868E+00	+2.35991502E+00	+3.73935868E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
830.000000	+5.56844818E-01	+6.09167167E+00	+2.40420746E+00	+3.23838802E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
840.000000	+5.28375315E-01	+6.17769769E+00	+2.42468278E+00	+2.41778224E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
850.000000	+5.62770229E-01	+6.12442591E+00	+2.40904303E+00	-2.28578008E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
860.000000	+6.26885689E-01	+6.02376026E+00	+2.37896718E+00	-4.75742709E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
870.000000	+7.41287945E-01	+5.79815588E+00	+2.31389449E+00	-8.55114480E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
880.000000	+8.86504069E-01	+5.43500224E+00	+2.20794429E+00	-1.05722317E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
890.000000	+1.01052471E+00	+5.10362489E+00	+2.10244985E+00	-9.49898625E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
900.000000	+1.09440247E+00	+4.85590084E+00	+2.01796456E+00	-4.65569699E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
910.000000	+1.11178204E+00	+4.84096340E+00	+2.00933591E+00	+3.97552051E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
920.000000	+1.04916241E+00	+5.12195047E+00	+2.09747497E+00	+1.14097756E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
930.000000	+9.10950271E-01	+5.59603615E+00	+2.23753143E+00	+1.35979380E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
940.000000	+7.39857599E-01	+6.08552581E+00	+2.36943373E+00	+1.02109061E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
950.000000	+6.36270611E-01	+6.38283608E+00	+2.44174955E+00	+3.19018445E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
960.000000	+6.68598829E-01	+6.36645641E+00	+2.43323742E+00	-4.83245966E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
970.000000	+8.28286442E-01	+6.04544635E+00	+2.34510035E+00	-1.15558947E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
980.000000	+1.03207280E+00	+5.55415408E+00	+2.20211953E+00	-1.30243160E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
990.000000	+1.16771893E+00	+5.18846251E+00	+2.08461403E+00	-1.04767827E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
250.000000	+3.54058340E+00	+5.61951670E+00	+1.42500210E+00	+6.35183773E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
255.000000	+3.51873009E+00	+5.66364648E+00	+1.45624775E+00	+6.14642272E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
260.000000	+3.49217734E+00	+5.70289932E+00	+1.48646633E+00	+5.83583235E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
265.000000	+3.45729181E+00	+5.73110649E+00	+1.51460608E+00	+5.19343816E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
270.000000	+3.41889402E+00	+5.74746212E+00	+1.53840071E+00	+4.66728418E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
275.000000	+3.38169504E+00	+5.76415068E+00	+1.56127892E+00	+4.66201231E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
280.000000	+3.33873554E+00	+5.77843205E+00	+1.58502083E+00	+4.53117375E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
285.000000	+3.28807374E+00	+5.78096572E+00	+1.60659066E+00	+4.10647108E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
290.000000	+3.23878297E+00	+5.78075041E+00	+1.62608554E+00	+3.89913292E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
295.000000	+3.19170350E+00	+5.78371653E+00	+1.64558198E+00	+3.75560654E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
300.000000	+3.14047720E+00	+5.77972626E+00	+1.66364161E+00	+3.42255571E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
305.000000	+3.08385113E+00	+5.76611284E+00	+1.67980754E+00	+3.13856884E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
310.000000	+3.02677776E+00	+5.75017509E+00	+1.69502730E+00	+2.98634911E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
315.000000	+2.97153134E+00	+5.73510281E+00	+1.70967103E+00	+2.89361449E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
320.000000	+2.91794801E+00	+5.72130118E+00	+1.72396344E+00	+2.98653174E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
325.000000	+2.86479518E+00	+5.71214641E+00	+1.73953635E+00	+3.41798876E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
330.000000	+2.81060696E+00	+5.71143477E+00	+1.75814333E+00	+3.98244770E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
335.000000	+2.75334734E+00	+5.71638105E+00	+1.77936083E+00	+4.07593743E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
340.000000	+2.70029208E+00	+5.72179851E+00	+1.79890271E+00	+3.37429675E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
345.000000	+2.65906206E+00	+5.72378330E+00	+1.81310379E+00	+2.41240035E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
350.000000	+2.62670921E+00	+5.72199279E+00	+1.82302671E+00	+1.93905753E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
355.000000	+2.59623735E+00	+5.72096520E+00	+1.83249437E+00	+2.23013402E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
360.000000	+2.56186489E+00	+5.72695292E+00	+1.84532805E+00	+3.05913160E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
365.000000	+2.51813423E+00	+5.73992874E+00	+1.86308569E+00	+3.52606312E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
370.000000	+2.46844495E+00	+5.74712691E+00	+1.88058868E+00	+2.77914659E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
375.000000	+2.42180690E+00	+5.73439561E+00	+1.89087715E+00	+1.42071062E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
380.000000	+2.37744401E+00	+5.70303901E+00	+1.89479579E+00	+7.34946486E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
385.000000	+2.33409387E+00	+5.67111802E+00	+1.89822662E+00	+1.29672266E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
390.000000	+2.29173727E+00	+5.66073683E+00	+1.90776301E+00	+2.35729070E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
395.000000	+2.25819349E+00	+5.67481549E+00	+1.92179952E+00	+2.84396992E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
400.000000	+2.23580623E+00	+5.70199458E+00	+1.93620271E+00	+2.66824797E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
405.000000	+2.21758523E+00	+5.72659831E+00	+1.94848200E+00	+1.99947093E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
410.000000	+2.19121827E+00	+5.72740956E+00	+1.95619742E+00	+9.72682620E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
415.000000	+2.15445087E+00	+5.69776205E+00	+1.95820883E+00	-4.25091093E-05	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
420.000000	+2.11604048E+00	+5.65072888E+00	+1.95577233E+00	-4.46491006E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
425.000000	+2.08660772E+00	+5.61413359E+00	+1.95374392E+00	+2.95866313E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
430.000000	+2.06802021E+00	+5.61318205E+00	+1.95873099E+00	+1.74382820E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
435.000000	+2.05396236E+00	+5.64354170E+00	+1.97118220E+00	+2.80791504E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
440.000000	+2.03254496E+00	+5.67866268E+00	+1.98681014E+00	+2.84632922E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
445.000000	+2.00462277E+00	+5.69784132E+00	+1.99964549E+00	+2.16646220E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
450.000000	+1.97719358E+00	+5.70316494E+00	+2.00847477E+00	+1.71896866E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
455.000000	+1.95173927E+00	+5.70899188E+00	+2.01683518E+00	+1.88407096E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
460.000000	+1.92296261E+00	+5.71979939E+00	+2.02731548E+00	+2.11748991E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
465.000000	+1.88754011E+00	+5.72520047E+00	+2.03801008E+00	+1.87133879E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
470.000000	+1.85137345E+00	+5.71993089E+00	+2.04602886E+00	+1.35950744E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
475.000000	+1.82019025E+00	+5.71038015E+00	+2.05160515E+00	+1.05531745E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
480.000000	+1.79981027E+00	+5.70940945E+00	+2.05658204E+00	+1.07680790E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
485.000000	+1.78676909E+00	+5.71907521E+00	+2.06237323E+00	+1.12667261E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
490.000000	+1.77323637E+00	+5.72713300E+00	+2.06784876E+00	+9.03970633E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
495.000000	+1.75440047E+00	+5.72241464E+00	+2.07141294E+00	+5.21699596E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
125.000000	+2.10978083E+00	+2.70324007E+00	+1.71360426E-01	+2.31946435E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
127.500000	+2.07217168E+00	+2.66969732E+00	+1.78189102E-01	+3.14347626E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
130.000000	+2.04483060E+00	+2.64769115E+00	+1.87077807E-01	+3.97084966E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
132.500000	+2.02726073E+00	+2.63676835E+00	+1.98043350E-01	+4.80385294E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
135.000000	+2.01889550E+00	+2.63641162E+00	+2.11097072E-01	+5.65076951E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
137.500000	+2.01908717E+00	+2.64606131E+00	+2.26297198E-01	+6.48480512E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
140.000000	+2.02736280E+00	+2.66522942E+00	+2.43521098E-01	+7.26319317E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
142.500000	+2.04318446E+00	+2.69334627E+00	+2.62613164E-01	+7.93626723E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
145.000000	+2.06608874E+00	+2.72977566E+00	+2.83202434E-01	+8.56433448E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
147.500000	+2.09538589E+00	+2.77399341E+00	+3.05434836E-01	+9.20614045E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
150.000000	+2.13053330E+00	+2.82548423E+00	+3.29233136E-01	+9.76215970E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
152.500000	+2.17101223E+00	+2.88356483E+00	+3.54245635E-01	+1.02550819E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
155.000000	+2.21607244E+00	+2.94758665E+00	+3.80508546E-01	+1.07672457E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
157.500000	+2.26516667E+00	+3.01713180E+00	+4.08081863E-01	+1.13298393E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
160.000000	+2.31759963E+00	+3.09174978E+00	+4.37157742E-01	+1.19619504E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
162.500000	+2.37247741E+00	+3.17078958E+00	+4.67891615E-01	+1.25731781E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
165.000000	+2.42915451E+00	+3.25353463E+00	+5.00023633E-01	+1.30610152E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
167.500000	+2.48734375E+00	+3.33952973E+00	+5.33196691E-01	+1.34485594E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
170.000000	+2.54674472E+00	+3.42846470E+00	+5.67266430E-01	+1.36847158E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
172.500000	+2.60720969E+00	+3.51974645E+00	+6.01620271E-01	+1.36191770E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
175.000000	+2.66864517E+00	+3.61249815E+00	+6.35362315E-01	+1.33150829E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
177.500000	+2.73047880E+00	+3.70583602E+00	+6.68195685E-01	+1.30287887E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
180.000000	+2.79174888E+00	+3.79913510E+00	+7.00506258E-01	+1.28879178E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
182.500000	+2.85190377E+00	+3.89218189E+00	+7.32635274E-01	+1.28912776E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
185.000000	+2.91043027E+00	+3.98488732E+00	+7.64962646E-01	+1.29526428E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
187.500000	+2.96707111E+00	+4.07695045E+00	+7.97398488E-01	+1.29131737E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
190.000000	+3.02187688E+00	+4.16799574E+00	+8.29528515E-01	+1.27654955E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
192.500000	+3.07471066E+00	+4.25774048E+00	+8.61225966E-01	+1.26249899E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
195.000000	+3.12512389E+00	+4.34592377E+00	+8.92653464E-01	+1.24588777E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
197.500000	+3.17330397E+00	+4.43237375E+00	+9.23520354E-01	+1.21809429E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
200.000000	+3.21969051E+00	+4.51715374E+00	+9.53558178E-01	+1.18615560E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
202.500000	+3.26421720E+00	+4.60021837E+00	+9.82828134E-01	+1.15724897E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
205.000000	+3.30618392E+00	+4.68093605E+00	+1.01142063E+00	+1.12897754E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
207.500000	+3.34481491E+00	+4.75840104E+00	+1.03927701E+00	+1.09503831E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
210.000000	+3.38014653E+00	+4.83226770E+00	+1.06617254E+00	+1.06033981E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
212.500000	+3.41228942E+00	+4.90284187E+00	+1.09229400E+00	+1.04189551E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
215.000000	+3.44062584E+00	+4.97040003E+00	+1.11826732E+00	+1.04087701E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
217.500000	+3.46476589E+00	+5.03494653E+00	+1.14433785E+00	+1.04057238E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
220.000000	+3.48531690E+00	+5.09679004E+00	+1.17029594E+00	+1.03111112E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
222.500000	+3.50339132E+00	+5.15664657E+00	+1.19589341E+00	+1.01450017E-02	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
225.000000	+3.51951058E+00	+5.21483439E+00	+1.22102095E+00	+9.92273685E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
227.500000	+3.53354397E+00	+5.27089214E+00	+1.24550709E+00	+9.61754581E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
230.000000	+3.54523559E+00	+5.32407564E+00	+1.26910867E+00	+9.18775245E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
232.500000	+3.55480171E+00	+5.37382313E+00	+1.29144585E+00	+8.63551408E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
235.000000	+3.56246327E+00	+5.41979159E+00	+1.31228624E+00	+8.09835105E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
237.500000	+3.56768571E+00	+5.46187405E+00	+1.33193761E+00	+7.76725902E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
240.000000	+3.56935636E+00	+5.50023540E+00	+1.35112254E+00	+7.67296046E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
242.500000	+3.56683302E+00	+5.53510350E+00	+1.37030241E+00	+7.64401417E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
245.000000	+3.56043324E+00	+5.56653904E+00	+1.38934261E+00	+7.49183379E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
247.500000	+3.55115927E+00	+5.59455787E+00	+1.40776158E+00	+7.24334212E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
62.500000	+7.08372029E+00	+7.64620673E+00	+1.17758938E-01	+5.43096904E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
63.750000	+6.91962792E+00	+7.48583472E+00	+1.24351292E-01	+5.11679617E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
65.000000	+6.75598914E+00	+7.32571712E+00	+1.30550929E-01	+4.78134963E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
66.250000	+6.59317648E+00	+7.16619198E+00	+1.36304666E-01	+4.39639555E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
67.500000	+6.43154265E+00	+7.00756705E+00	+1.41541918E-01	+3.96442393E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
68.750000	+6.27139862E+00	+6.85012154E+00	+1.46215726E-01	+3.51316149E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
70.000000	+6.11300151E+00	+6.69410735E+00	+1.50324822E-01	+3.08409426E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
71.250000	+5.95654817E+00	+6.53975043E+00	+1.53925961E-01	+2.71170525E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
72.500000	+5.80219760E+00	+6.38725630E+00	+1.57104085E-01	+2.40870055E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
73.750000	+5.65009131E+00	+6.23681607E+00	+1.59947713E-01	+2.17008699E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
75.000000	+5.50036693E+00	+6.08860832E+00	+1.62529302E-01	+1.97568595E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
76.250000	+5.35316468E+00	+5.94279456E+00	+1.64886928E-01	+1.80181526E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
77.500000	+5.20861773E+00	+5.79951486E+00	+1.67033840E-01	+1.62630338E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
78.750000	+5.06685775E+00	+5.65888981E+00	+1.68952686E-01	+1.43071891E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
80.000000	+4.92801131E+00	+5.52102574E+00	+1.70610638E-01	+1.20291605E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
81.250000	+4.79220452E+00	+5.38601967E+00	+1.71959976E-01	+9.30911083E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
82.500000	+4.65956234E+00	+5.25395849E+00	+1.72937915E-01	+6.24489202E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
83.750000	+4.53016917E+00	+5.12491212E+00	+1.73521199E-01	+3.19624971E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
85.000000	+4.40405915E+00	+4.99893045E+00	+1.73736978E-01	+3.62252942E-05	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
86.250000	+4.28125141E+00	+4.87604822E+00	+1.73611762E-01	-2.23830977E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
87.500000	+4.16175505E+00	+4.75629356E+00	+1.73177400E-01	-4.40986206E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
88.750000	+4.04555534E+00	+4.63969677E+00	+1.72509297E-01	-5.93001975E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
90.000000	+3.93263815E+00	+4.52629591E+00	+1.71694895E-01	-6.91800881E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
91.250000	+3.82302008E+00	+4.41613483E+00	+1.70779795E-01	-7.65986953E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
92.500000	+3.71673323E+00	+4.30925524E+00	+1.69779928E-01	-8.22040589E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
93.750000	+3.61379189E+00	+4.20568898E+00	+1.68724693E-01	-8.47368314E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
95.000000	+3.51418680E+00	+4.10545493E+00	+1.67661507E-01	-8.35902643E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
96.250000	+3.41789928E+00	+4.00856075E+00	+1.66634937E-01	-7.92522641E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
97.500000	+3.32490984E+00	+3.91500764E+00	+1.65680201E-01	-7.25029887E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
98.750000	+3.23520571E+00	+3.82479753E+00	+1.64822362E-01	-6.47632333E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
100.000000	+3.14879643E+00	+3.73793960E+00	+1.64061120E-01	-5.84001903E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
101.250000	+3.06571967E+00	+3.65445131E+00	+1.63362357E-01	-5.51938884E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
102.500000	+2.98602391E+00	+3.57435470E+00	+1.62681272E-01	-5.42635795E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
103.750000	+2.90973730E+00	+3.49767081E+00	+1.62005768E-01	-5.26007919E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
105.000000	+2.83685614E+00	+3.42441378E+00	+1.61366253E-01	-4.80461361E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
106.250000	+2.76735981E+00	+3.35458754E+00	+1.60804614E-01	-4.15907225E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
107.500000	+2.70123914E+00	+3.28818617E+00	+1.60326485E-01	-3.63954292E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
108.750000	+2.63849937E+00	+3.22519304E+00	+1.59894728E-01	-3.39149089E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
110.000000	+2.57913138E+00	+3.16558097E+00	+1.59478612E-01	-3.20304316E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
111.250000	+2.52309267E+00	+3.10931673E+00	+1.59093968E-01	-2.59568410E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
112.500000	+2.47029819E+00	+3.05636734E+00	+1.58829691E-01	-1.16582933E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
113.750000	+2.42064911E+00	+3.00670233E+00	+1.58802510E-01	+1.04352283E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
115.000000	+2.37406951E+00	+2.96029157E+00	+1.59090572E-01	+3.65392195E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
116.250000	+2.33051776E+00	+2.91710657E+00	+1.59715991E-01	+6.18516248E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
117.500000	+2.28999457E+00	+2.87712381E+00	+1.60636862E-01	+8.26542141E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
118.750000	+2.25252081E+00	+2.84032298E+00	+1.61782346E-01	+9.93942748E-04	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
120.000000	+2.21809285E+00	+2.80668283E+00	+1.63121719E-01	+1.15799660E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
121.250000	+2.18667373E+00	+2.77618005E+00	+1.64677338E-01	+1.35427141E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
122.500000	+2.15820444E+00	+2.74879058E+00	+1.66507398E-01	+1.61060554E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
123.750000	+2.13260386E+00	+2.72448862E+00	+1.68703852E-01	+1.90372076E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
31.250000	+9.98157695E+00	+1.04152000E+01	-1.42432575E-01	+6.36543619E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
31.875000	+9.96863463E+00	+1.04040194E+01	-1.38377850E-01	+6.60968421E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
32.500000	+9.95349616E+00	+1.03907167E+01	-1.34170470E-01	+6.85616944E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
33.125000	+9.93613586E+00	+1.03752680E+01	-1.29807638E-01	+7.10612537E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
33.750000	+9.91653184E+00	+1.03576533E+01	-1.25287813E-01	+7.35744276E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
34.375000	+9.89466632E+00	+1.03378557E+01	-1.20610835E-01	+7.60788843E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
35.000000	+9.87052594E+00	+1.03158624E+01	-1.15777952E-01	+7.85536094E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
35.625000	+9.84410193E+00	+1.02916646E+01	-1.10791633E-01	+8.09779418E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
36.250000	+9.81539043E+00	+1.02652576E+01	-1.05655710E-01	+8.33255434E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
36.875000	+9.78439285E+00	+1.02366415E+01	-1.00375940E-01	+8.55673264E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
37.500000	+9.75111592E+00	+1.02058207E+01	-9.49597939E-02	+8.76851438E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
38.125000	+9.71557124E+00	+1.01728041E+01	-8.94152975E-02	+8.96732689E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
38.750000	+9.67777523E+00	+1.01376055E+01	-8.37506353E-02	+9.15205576E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
39.375000	+9.63774964E+00	+1.01002433E+01	-7.79752278E-02	+9.31986433E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
40.000000	+9.59552197E+00	+1.00607405E+01	-7.21008049E-02	+9.46749606E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
40.625000	+9.55112501E+00	+1.00191245E+01	-6.61408577E-02	+9.59368260E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
41.250000	+9.50459586E+00	+9.97542694E+00	-6.01087016E-02	+9.69995851E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
41.875000	+9.45597503E+00	+9.92968355E+00	-5.40159096E-02	+9.78885804E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
42.500000	+9.40530658E+00	+9.88193418E+00	-4.78726291E-02	+9.86107290E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
43.125000	+9.35263882E+00	+9.83222256E+00	-4.16895685E-02	+9.91419080E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
43.750000	+9.29802498E+00	+9.78059605E+00	-3.54798906E-02	+9.94421114E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
44.375000	+9.24152285E+00	+9.72710516E+00	-2.92593045E-02	+9.94864004E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
45.000000	+9.18319353E+00	+9.67180323E+00	-2.30440905E-02	+9.92877963E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
45.625000	+9.12309973E+00	+9.61474613E+00	-1.68483300E-02	+9.88956183E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
46.250000	+9.06130476E+00	+9.55599212E+00	-1.06821382E-02	+9.83705936E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
46.875000	+8.99787249E+00	+9.49560166E+00	-4.55200579E-03	+9.77529071E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
47.500000	+8.93286824E+00	+9.43363732E+00	+1.53697514E-03	+9.70423482E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
48.125000	+8.86635989E+00	+9.37016343E+00	+7.57828774E-03	+9.62010330E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
48.750000	+8.79841852E+00	+9.30524576E+00	+1.35621043E-02	+9.51760084E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
49.375000	+8.72911799E+00	+9.23895108E+00	+1.94752888E-02	+9.39292702E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
50.000000	+8.65853368E+00	+9.17134673E+00	+2.53032630E-02	+9.24604817E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
50.625000	+8.58674070E+00	+9.10250040E+00	+3.10328490E-02	+9.08127231E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
51.250000	+8.51381240E+00	+9.03247986E+00	+3.66548534E-02	+8.90601954E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
51.875000	+8.43981948E+00	+8.96135296E+00	+4.21653734E-02	+8.72842107E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
52.500000	+8.36483015E+00	+8.88918753E+00	+4.75653798E-02	+8.55473012E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
53.125000	+8.28891094E+00	+8.81605132E+00	+5.28587861E-02	+8.38748460E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
53.750000	+8.21212804E+00	+8.74201189E+00	+5.80497355E-02	+8.22499942E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
54.375000	+8.13454844E+00	+8.66713643E+00	+6.31400354E-02	+8.06222925E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
55.000000	+8.05624059E+00	+8.59149149E+00	+6.81275221E-02	+7.89257331E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
55.625000	+7.97727432E+00	+8.51514268E+00	+7.30057520E-02	+7.70995864E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
56.250000	+7.89772011E+00	+8.43815440E+00	+7.77649704E-02	+7.51062019E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
56.875000	+7.81764787E+00	+8.36058967E+00	+8.23940272E-02	+7.29416750E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
57.500000	+7.73712559E+00	+8.28250994E+00	+8.68826797E-02	+7.06375040E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
58.125000	+7.65621810E+00	+8.20397513E+00	+9.12237152E-02	+6.82540579E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
58.750000	+7.57498624E+00	+8.12504359E+00	+9.54144370E-02	+6.58673690E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
59.375000	+7.49348657E+00	+8.04577213E+00	+9.94571364E-02	+6.35532146E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
60.000000	+7.41177165E+00	+7.96621614E+00	+1.03358589E-01	+6.13727357E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
60.625000	+7.32989083E+00	+7.88642960E+00	+1.07128728E-01	+5.93615024E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
61.250000	+7.24789130E+00	+7.80646517E+00	+1.10778777E-01	+5.75251647E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
61.875000	+7.16581916E+00	+7.72637422E+00	+1.14319374E-01	+5.57739495E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
15.625000	+9.70983932E+00	+1.01150295E+01	-2.10251623E-01	+3.21924556E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
15.937500	+9.72381931E+00	+1.01294179E+01	-2.09244061E-01	+3.22915053E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
16.250000	+9.73758142E+00	+1.01435902E+01	-2.08233404E-01	+3.24031794E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
16.562500	+9.75111480E+00	+1.01575357E+01	-2.07218863E-01	+3.25400932E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
16.875000	+9.76440897E+00	+1.01712443E+01	-2.06199648E-01	+3.27021732E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
17.187500	+9.77745377E+00	+1.01847062E+01	-2.05174977E-01	+3.28892448E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
17.500000	+9.79023934E+00	+1.01979118E+01	-2.04144071E-01	+3.31010478E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
17.812500	+9.80275612E+00	+1.02108519E+01	-2.03106161E-01	+3.33372507E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
18.125000	+9.81499482E+00	+1.02235176E+01	-2.02060492E-01	+3.35974621E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
18.437500	+9.82694643E+00	+1.02359001E+01	-2.01006320E-01	+3.38812419E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
18.750000	+9.83860217E+00	+1.02479909E+01	-1.99942915E-01	+3.41881135E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
19.062500	+9.84995352E+00	+1.02597819E+01	-1.98869563E-01	+3.45175753E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
19.375000	+9.86099217E+00	+1.02712651E+01	-1.97785566E-01	+3.48691099E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
19.687500	+9.87171002E+00	+1.02824325E+01	-1.96690243E-01	+3.52421940E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
20.000000	+9.88209919E+00	+1.02932768E+01	-1.95582929E-01	+3.56363100E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
20.312500	+9.89215198E+00	+1.03037903E+01	-1.94462974E-01	+3.60509581E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
20.625000	+9.90186086E+00	+1.03139659E+01	-1.93329744E-01	+3.64856659E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
20.937500	+9.91121850E+00	+1.03237966E+01	-1.92182620E-01	+3.69399991E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
21.250000	+9.92021769E+00	+1.03332753E+01	-1.91020994E-01	+3.74135734E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
21.562500	+9.92885142E+00	+1.03423954E+01	-1.89844272E-01	+3.79060654E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
21.875000	+9.93711278E+00	+1.03511501E+01	-1.88651865E-01	+3.84172212E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
22.187500	+9.94499501E+00	+1.03595331E+01	-1.87443195E-01	+3.89468636E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
22.500000	+9.95249147E+00	+1.03675379E+01	-1.86217686E-01	+3.94949002E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
22.812500	+9.95959566E+00	+1.03751583E+01	-1.84974764E-01	+4.00613289E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
23.125000	+9.96630115E+00	+1.03823881E+01	-1.83713853E-01	+4.06462390E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
23.437500	+9.97260164E+00	+1.03892213E+01	-1.82434374E-01	+4.12498121E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
23.750000	+9.97849092E+00	+1.03956520E+01	-1.81135740E-01	+4.18723208E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
24.062500	+9.98396285E+00	+1.04016742E+01	-1.79817354E-01	+4.25141250E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
24.375000	+9.98901138E+00	+1.04072824E+01	-1.78478607E-01	+4.31756635E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
24.687500	+9.99363056E+00	+1.04124707E+01	-1.77118875E-01	+4.38574449E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
25.000000	+9.99781447E+00	+1.04172335E+01	-1.75737517E-01	+4.45600368E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
25.312500	+1.00015573E+01	+1.04215655E+01	-1.74333873E-01	+4.52840535E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
25.625000	+1.00048532E+01	+1.04254610E+01	-1.72907264E-01	+4.60301391E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
25.937500	+1.00076966E+01	+1.04289149E+01	-1.71456989E-01	+4.67989512E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
26.250000	+1.00100818E+01	+1.04319216E+01	-1.69982329E-01	+4.75911469E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
26.562500	+1.00120031E+01	+1.04344761E+01	-1.68482542E-01	+4.84073624E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
26.875000	+1.00134551E+01	+1.04365731E+01	-1.66956869E-01	+4.92481861E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
27.187500	+1.00144322E+01	+1.04382076E+01	-1.65404531E-01	+5.01141342E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
27.500000	+1.00149292E+01	+1.04393746E+01	-1.63824736E-01	+5.10056441E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
27.812500	+1.00149405E+01	+1.04400690E+01	-1.62216678E-01	+5.19230720E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
28.125000	+1.00144611E+01	+1.04402861E+01	-1.60579544E-01	+5.28666651E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
28.437500	+1.00134856E+01	+1.04400211E+01	-1.58912511E-01	+5.38365125E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
28.750000	+1.00120090E+01	+1.04392692E+01	-1.57214761E-01	+5.48325198E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
29.062500	+1.00100262E+01	+1.04380260E+01	-1.55485479E-01	+5.58544324E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
29.375000	+1.00075324E+01	+1.04362868E+01	-1.53723859E-01	+5.69018709E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
29.687500	+1.00045227E+01	+1.04340473E+01	-1.51929112E-01	+5.79743123E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
30.000000	+1.00009925E+01	+1.04313032E+01	-1.50100465E-01	+5.90710142E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
30.312500	+9.99693709E+00	+1.04280504E+01	-1.48237174E-01	+6.01909539E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
30.625000	+9.99235220E+00	+1.04242848E+01	-1.46338530E-01	+6.13328550E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
30.937500	+9.98723352E+00	+1.04200026E+01	-1.44403870E-01	+6.24853908E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
7.812500	+9.33045006E+00	+9.72533911E+00	-2.36003271E-01	+3.34266938E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
7.968750	+9.33768041E+00	+9.73277608E+00	-2.35480154E-01	+3.35323355E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
8.125000	+9.34496873E+00	+9.74027179E+00	-2.34955386E-01	+3.36289959E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
8.281250	+9.35231182E+00	+9.74782292E+00	-2.34429248E-01	+3.37082187E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
8.437500	+9.35970649E+00	+9.75542618E+00	-2.33902004E-01	+3.37710512E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
8.593750	+9.36714963E+00	+9.76307835E+00	-2.33373902E-01	+3.38185307E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
8.750000	+9.37463814E+00	+9.77077626E+00	-2.32845175E-01	+3.38516811E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
8.906250	+9.38216899E+00	+9.77851677E+00	-2.32316037E-01	+3.38715100E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
9.062500	+9.38973916E+00	+9.78629681E+00	-2.31786690E-01	+3.38790052E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
9.218750	+9.39734572E+00	+9.79411334E+00	-2.31257319E-01	+3.38751332E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
9.375000	+9.40498573E+00	+9.80196339E+00	-2.30728092E-01	+3.38608371E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
9.531250	+9.41265635E+00	+9.80984403E+00	-2.30199167E-01	+3.38370354E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
9.687500	+9.42035473E+00	+9.81775238E+00	-2.29670685E-01	+3.38046217E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
9.843750	+9.42807811E+00	+9.82568561E+00	-2.29142773E-01	+3.37644628E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
10.000000	+9.43582375E+00	+9.83364093E+00	-2.28615546E-01	+3.37173990E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
10.156250	+9.44358896E+00	+9.84161563E+00	-2.28089104E-01	+3.36642420E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
10.312500	+9.45137110E+00	+9.84960700E+00	-2.27563538E-01	+3.36057749E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
10.468750	+9.45916755E+00	+9.85761244E+00	-2.27038924E-01	+3.35427508E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
10.625000	+9.46697577E+00	+9.86562933E+00	-2.26515327E-01	+3.34758927E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
10.781250	+9.47479324E+00	+9.87365516E+00	-2.25992802E-01	+3.34058934E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
10.937500	+9.48261749E+00	+9.88168743E+00	-2.25471393E-01	+3.33334153E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
11.093750	+9.49044608E+00	+9.88972370E+00	-2.24951133E-01	+3.32590913E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
11.250000	+9.49827662E+00	+9.89776156E+00	-2.24432046E-01	+3.31835249E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
11.406250	+9.50610678E+00	+9.90579866E+00	-2.23914148E-01	+3.31072905E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
11.562500	+9.51393425E+00	+9.91383271E+00	-2.23397443E-01	+3.30309339E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
11.718750	+9.52175676E+00	+9.92186142E+00	-2.22881931E-01	+3.29549727E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
11.875000	+9.52957208E+00	+9.92988258E+00	-2.22367600E-01	+3.28798967E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
12.031250	+9.53737804E+00	+9.93789402E+00	-2.21854434E-01	+3.28061688E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
12.187500	+9.54517248E+00	+9.94589358E+00	-2.21342408E-01	+3.27342256E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
12.343750	+9.55295329E+00	+9.95387918E+00	-2.20831490E-01	+3.26644783E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
12.500000	+9.56071841E+00	+9.96184877E+00	-2.20321643E-01	+3.25973132E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
12.656250	+9.56846580E+00	+9.96980031E+00	-2.19812824E-01	+3.25330924E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
12.812500	+9.57619346E+00	+9.97773183E+00	-2.19304984E-01	+3.24721543E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
12.968750	+9.58389942E+00	+9.98564140E+00	-2.18798069E-01	+3.24148145E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
13.125000	+9.59158177E+00	+9.99352710E+00	-2.18292021E-01	+3.23613662E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
13.281250	+9.59923861E+00	+1.00013871E+01	-2.17786776E-01	+3.23120813E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
13.437500	+9.60686807E+00	+1.00092195E+01	-2.17282268E-01	+3.22672116E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
13.593750	+9.61446834E+00	+1.00170225E+01	-2.16778426E-01	+3.22269894E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
13.750000	+9.62203761E+00	+1.00247944E+01	-2.16275175E-01	+3.21916285E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
13.906250	+9.62957413E+00	+1.00325335E+01	-2.15772437E-01	+3.21613246E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
14.062500	+9.63707615E+00	+1.00402379E+01	-2.15270133E-01	+3.21362564E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
14.218750	+9.64454199E+00	+1.00479062E+01	-2.14768179E-01	+3.21165859E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
14.375000	+9.65196996E+00	+1.00555366E+01	-2.14266490E-01	+3.21024590E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
14.531250	+9.65935843E+00	+1.00631275E+01	-2.13764978E-01	+3.20940067E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
14.687500	+9.66670577E+00	+1.00706774E+01	-2.13263552E-01	+3.20913455E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
14.843750	+9.67401041E+00	+1.00781846E+01	-2.12762123E-01	+3.20945784E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
15.000000	+9.68127079E+00	+1.00856477E+01	-2.12260597E-01	+3.21037958E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
15.156250	+9.68848536E+00	+1.00930652E+01	-2.11758879E-01	+3.21190755E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
15.312500	+9.69565262E+00	+1.01004357E+01	-2.11256876E-01	+3.21404839E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
15.468750	+9.70277109E+00	+1.01077575E+01	-2.10754489E-01	+3.21649718E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.906250	+9.17858548E+00	+9.56899012E+00	-2.47424354E-01	+2.20497866E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.984375	+9.18089275E+00	+9.57136527E+00	-2.47250514E-01	+2.24530929E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
4.062500	+9.18323698E+00	+9.57377861E+00	-2.47073524E-01	+2.28531129E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
4.140625	+9.18561771E+00	+9.57622968E+00	-2.46893434E-01	+2.32464730E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
4.218750	+9.18803453E+00	+9.57871804E+00	-2.46710298E-01	+2.36330063E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
4.296875	+9.19048698E+00	+9.58124322E+00	-2.46524169E-01	+2.40125601E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
4.375000	+9.19297463E+00	+9.58380475E+00	-2.46335102E-01	+2.43849952E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
4.453125	+9.19549704E+00	+9.58640219E+00	-2.46143153E-01	+2.47501859E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
4.531250	+9.19805376E+00	+9.58903505E+00	-2.45948380E-01	+2.51080190E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
4.609375	+9.20064434E+00	+9.59170287E+00	-2.45750840E-01	+2.54583938E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
4.687500	+9.20326834E+00	+9.59440519E+00	-2.45550593E-01	+2.58012215E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
4.765625	+9.20592530E+00	+9.59714153E+00	-2.45347696E-01	+2.61364245E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
4.843750	+9.20861479E+00	+9.59991141E+00	-2.45142211E-01	+2.64639366E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
4.921875	+9.21133634E+00	+9.60271436E+00	-2.44934197E-01	+2.67837022E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
5.000000	+9.21408950E+00	+9.60554991E+00	-2.44723716E-01	+2.70956760E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
5.078125	+9.21687383E+00	+9.60841758E+00	-2.44510827E-01	+2.73998230E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
5.156250	+9.21968886E+00	+9.61131689E+00	-2.44295593E-01	+2.76961178E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
5.234375	+9.22253414E+00	+9.61424737E+00	-2.44078075E-01	+2.79845446E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
5.312500	+9.22540922E+00	+9.61720853E+00	-2.43858335E-01	+2.82650968E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
5.390625	+9.22831364E+00	+9.62019990E+00	-2.43636433E-01	+2.85377771E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
5.468750	+9.23124695E+00	+9.62322101E+00	-2.43412432E-01	+2.88025967E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
5.546875	+9.23420869E+00	+9.62627136E+00	-2.43186393E-01	+2.90595754E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
5.625000	+9.23719840E+00	+9.62935048E+00	-2.42958376E-01	+2.93087414E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
5.703125	+9.24021565E+00	+9.63245791E+00	-2.42728444E-01	+2.95501307E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
5.781250	+9.24325996E+00	+9.63559314E+00	-2.42496655E-01	+2.97837872E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
5.859375	+9.24633089E+00	+9.63875572E+00	-2.42263072E-01	+3.00097618E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
5.937500	+9.24942798E+00	+9.64194517E+00	-2.42027753E-01	+3.02281128E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
6.015625	+9.25255078E+00	+9.64516101E+00	-2.41790758E-01	+3.04389049E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
6.093750	+9.25569884E+00	+9.64840276E+00	-2.41552145E-01	+3.06422092E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
6.171875	+9.25887171E+00	+9.65166996E+00	-2.41311973E-01	+3.08381026E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
6.250000	+9.26206894E+00	+9.65496213E+00	-2.41070300E-01	+3.10266675E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
6.328125	+9.26529008E+00	+9.65827880E+00	-2.40827182E-01	+3.12079913E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
6.406250	+9.26853469E+00	+9.66161951E+00	-2.40582675E-01	+3.13821662E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
6.484375	+9.27180231E+00	+9.66498378E+00	-2.40336835E-01	+3.15492887E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
6.562500	+9.27509251E+00	+9.66837116E+00	-2.40089717E-01	+3.17094591E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
6.640625	+9.27840485E+00	+9.67178117E+00	-2.39841375E-01	+3.18627816E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
6.718750	+9.28173887E+00	+9.67521336E+00	-2.39591861E-01	+3.20093632E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
6.796875	+9.28509415E+00	+9.67866727E+00	-2.39341229E-01	+3.21493146E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
6.875000	+9.28847024E+00	+9.68214243E+00	-2.39089528E-01	+3.22827487E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
6.953125	+9.29186671E+00	+9.68563840E+00	-2.38836811E-01	+3.24097810E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
7.031250	+9.29528312E+00	+9.68915472E+00	-2.38583125E-01	+3.25305296E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
7.109375	+9.29871904E+00	+9.69269094E+00	-2.38328521E-01	+3.26451144E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
7.187500	+9.30217405E+00	+9.69624661E+00	-2.38073045E-01	+3.27536575E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
7.265625	+9.30564770E+00	+9.69982128E+00	-2.37816745E-01	+3.28562824E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
7.343750	+9.30913959E+00	+9.70341451E+00	-2.37559666E-01	+3.29531145E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
7.421875	+9.31264928E+00	+9.70702586E+00	-2.37301853E-01	+3.30442805E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
7.500000	+9.31617634E+00	+9.71065489E+00	-2.37043349E-01	+3.31299081E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
7.578125	+9.31972037E+00	+9.71430116E+00	-2.36784198E-01	+3.32101265E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
7.656250	+9.32328095E+00	+9.71796424E+00	-2.36524441E-01	+3.32850655E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
7.734375	+9.32685765E+00	+9.72164370E+00	-2.36264119E-01	+3.33573974E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
1.953125	+9.13410346E+00	+9.52325580E+00	-2.50637212E-01	+1.05904631E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
1.992188	+9.13472478E+00	+9.52389340E+00	-2.50595383E-01	+1.08262429E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.031250	+9.13535773E+00	+9.52454299E+00	-2.50552632E-01	+1.10622580E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.070312	+9.13600227E+00	+9.52520452E+00	-2.50508959E-01	+1.12987205E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.109375	+9.13665836E+00	+9.52587798E+00	-2.50464361E-01	+1.15355833E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.148438	+9.13732597E+00	+9.52656330E+00	-2.50418837E-01	+1.17727990E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.187500	+9.13800506E+00	+9.52726047E+00	-2.50372386E-01	+1.20103197E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.226562	+9.13869558E+00	+9.52796944E+00	-2.50325006E-01	+1.22480974E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.265625	+9.13939750E+00	+9.52869016E+00	-2.50276698E-01	+1.24860838E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.304688	+9.14011079E+00	+9.52942261E+00	-2.50227459E-01	+1.27242303E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.343750	+9.14083538E+00	+9.53016674E+00	-2.50177289E-01	+1.29624881E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.382812	+9.14157126E+00	+9.53092252E+00	-2.50126189E-01	+1.32008084E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.421875	+9.14231837E+00	+9.53168989E+00	-2.50074158E-01	+1.34391424E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.460938	+9.14307668E+00	+9.53246881E+00	-2.50021196E-01	+1.36774410E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.500000	+9.14384613E+00	+9.53325926E+00	-2.49967303E-01	+1.39156555E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.539062	+9.14462670E+00	+9.53406117E+00	-2.49912480E-01	+1.41537370E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.578125	+9.14541833E+00	+9.53487451E+00	-2.49856727E-01	+1.43916367E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.617188	+9.14622098E+00	+9.53569924E+00	-2.49800045E-01	+1.46293060E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.656250	+9.14703461E+00	+9.53653531E+00	-2.49742436E-01	+1.48666964E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.695312	+9.14785917E+00	+9.53738267E+00	-2.49683899E-01	+1.51037595E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.734375	+9.14869463E+00	+9.53824129E+00	-2.49624438E-01	+1.53404475E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.773438	+9.14954092E+00	+9.53911111E+00	-2.49564052E-01	+1.55767124E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.812500	+9.15039802E+00	+9.53999209E+00	-2.49502744E-01	+1.58125069E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.851562	+9.15126587E+00	+9.54088418E+00	-2.49440517E-01	+1.60477837E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.890625	+9.15214442E+00	+9.54178734E+00	-2.49377371E-01	+1.62824961E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.929688	+9.15303363E+00	+9.54270151E+00	-2.49313310E-01	+1.65165977E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
2.968750	+9.15393346E+00	+9.54362666E+00	-2.49248335E-01	+1.67500426E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.007812	+9.15484385E+00	+9.54456273E+00	-2.49182450E-01	+1.69827853E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.046875	+9.15576476E+00	+9.54550967E+00	-2.49115657E-01	+1.72147810E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.085938	+9.15669614E+00	+9.54646743E+00	-2.49047960E-01	+1.74459852E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.125000	+9.15763794E+00	+9.54743597E+00	-2.48979360E-01	+1.76763542E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.164062	+9.15859011E+00	+9.54841523E+00	-2.48909863E-01	+1.79058448E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.203125	+9.15955261E+00	+9.54940517E+00	-2.48839471E-01	+1.81344145E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.242188	+9.16052538E+00	+9.55040573E+00	-2.48768188E-01	+1.83620214E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.281250	+9.16150837E+00	+9.55141687E+00	-2.48696018E-01	+1.85886245E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.320312	+9.16250154E+00	+9.55243852E+00	-2.48622964E-01	+1.88141833E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.359375	+9.16350484E+00	+9.55347065E+00	-2.48549032E-01	+1.90386583E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.398438	+9.16451821E+00	+9.55451320E+00	-2.48474225E-01	+1.92620108E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.437500	+9.16554161E+00	+9.55556611E+00	-2.48398547E-01	+1.94842027E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.476562	+9.16657498E+00	+9.55662933E+00	-2.48322004E-01	+1.97051969E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.515625	+9.16761827E+00	+9.55770281E+00	-2.48244601E-01	+1.99249573E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.554688	+9.16867143E+00	+9.55878650E+00	-2.48166341E-01	+2.01434485E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.593750	+9.16973441E+00	+9.55988035E+00	-2.48087230E-01	+2.03606360E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.632812	+9.17080716E+00	+9.56098429E+00	-2.48007273E-01	+2.05764863E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.671875	+9.17188962E+00	+9.56209828E+00	-2.47926476E-01	+2.07909669E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.710938	+9.17298175E+00	+9.56322227E+00	-2.47844844E-01	+2.10040461E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.750000	+9.17408349E+00	+9.56435618E+00	-2.47762382E-01	+2.12156932E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.789062	+9.17519478E+00	+9.56549998E+00	-2.47679096E-01	+2.14258785E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.828125	+9.17631558E+00	+9.56665361E+00	-2.47594992E-01	+2.16345731E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02
3.867188	+9.17744583E+00	+9.56781701E+00	-2.47510076E-01	+2.18425154E-03	+2.49936710E+02	-8.64330802E-01	-2.89167885E+02	+1.00000000E+00	+0.00000000E+00	+4.65706342E+00	-1.62100162E-02	-2.87295421E+02


==> anc/otoc_to_plot_supersymmetric_M400_L1.4716_n350_beta2.0000.dat <==
100.000000	+4.59391401E+01	+5.23836057E+01	+2.55636889E+00	+1.40217202E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
102.000000	+4.60643345E+01	+5.26778207E+01	+2.58225811E+00	+1.18674936E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
104.000000	+4.61043956E+01	+5.28621570E+01	+2.60383887E+00	+1.04443384E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
106.000000	+4.60498293E+01	+5.29454621E+01	+2.62403546E+00	+1.01515251E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
108.000000	+4.59147502E+01	+5.29525654E+01	+2.64444497E+00	+1.01361780E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
110.000000	+4.57305620E+01	+5.29115214E+01	+2.66458017E+00	+1.02256451E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
112.000000	+4.55169448E+01	+5.28485931E+01	+2.68534755E+00	+1.03908512E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
114.000000	+4.53055837E+01	+5.27912976E+01	+2.70614358E+00	+1.03989071E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
116.000000	+4.51239444E+01	+5.27669887E+01	+2.72694318E+00	+1.00938149E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
118.000000	+4.49948287E+01	+5.27889647E+01	+2.74651884E+00	+9.10030809E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
120.000000	+4.49236889E+01	+5.28500751E+01	+2.76334441E+00	+7.47878852E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
122.000000	+4.48910969E+01	+5.29219182E+01	+2.77643399E+00	+6.51513355E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
124.000000	+4.48460275E+01	+5.29816947E+01	+2.78940494E+00	+6.76769684E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
126.000000	+4.47636921E+01	+5.30148834E+01	+2.80350478E+00	+7.47526136E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
128.000000	+4.46391821E+01	+5.30217878E+01	+2.81930599E+00	+8.31033919E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
130.000000	+4.44733448E+01	+5.30034267E+01	+2.83674613E+00	+8.72981596E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
132.000000	+4.42849969E+01	+5.29654877E+01	+2.85422525E+00	+9.02141722E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
134.000000	+4.40910757E+01	+5.29345924E+01	+2.87283180E+00	+8.39238561E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
136.000000	+4.39561160E+01	+5.29329532E+01	+2.88779480E+00	+6.97806539E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
138.000000	+4.38776071E+01	+5.29714436E+01	+2.90074407E+00	+6.13905334E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
140.000000	+4.38419933E+01	+5.30419965E+01	+2.91235101E+00	+5.91476419E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
142.000000	+4.38125929E+01	+5.31241464E+01	+2.92440312E+00	+6.46607519E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
144.000000	+4.37529547E+01	+5.31940134E+01	+2.93821531E+00	+7.09696395E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
146.000000	+4.36593604E+01	+5.32390367E+01	+2.95279098E+00	+7.76809096E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
148.000000	+4.35063092E+01	+5.32453291E+01	+2.96928767E+00	+8.52330735E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
150.000000	+4.32788252E+01	+5.31907348E+01	+2.98688421E+00	+8.48579226E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
152.000000	+4.30021482E+01	+5.30774157E+01	+3.00323084E+00	+7.67369483E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
154.000000	+4.26900633E+01	+5.29109343E+01	+3.01757899E+00	+6.95696357E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
156.000000	+4.23694088E+01	+5.27289870E+01	+3.03105870E+00	+6.84352279E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
158.000000	+4.20460179E+01	+5.25505406E+01	+3.04495308E+00	+7.16331380E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
160.000000	+4.17247081E+01	+5.23854154E+01	+3.05971195E+00	+7.39829410E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
162.000000	+4.14121269E+01	+5.22321572E+01	+3.07454625E+00	+7.31250826E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
164.000000	+4.11060380E+01	+5.20831766E+01	+3.08896198E+00	+7.25884907E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
166.000000	+4.07996055E+01	+5.19384051E+01	+3.10358165E+00	+7.09288256E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
168.000000	+4.05052745E+01	+5.17983114E+01	+3.11733351E+00	+6.40489580E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
170.000000	+4.02257284E+01	+5.16535863E+01	+3.12920123E+00	+5.73660009E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
172.000000	+3.99404485E+01	+5.14956159E+01	+3.14027992E+00	+5.18798267E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
174.000000	+3.96667314E+01	+5.13342172E+01	+3.14995316E+00	+4.83926220E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
176.000000	+3.94110686E+01	+5.11920888E+01	+3.15963696E+00	+5.08317534E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
178.000000	+3.91719193E+01	+5.10790648E+01	+3.17028587E+00	+5.27714925E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
180.000000	+3.89659497E+01	+5.09982940E+01	+3.18074556E+00	+5.33864743E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
182.000000	+3.88109620E+01	+5.09751141E+01	+3.19164046E+00	+5.35654576E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
184.000000	+3.87239094E+01	+5.10168426E+01	+3.20217174E+00	+4.98802007E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
186.000000	+3.86935756E+01	+5.11028652E+01	+3.21159254E+00	+4.23342331E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
188.000000	+3.87236916E+01	+5.12265621E+01	+3.21910544E+00	+3.67156280E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
190.000000	+3.87773796E+01	+5.13702600E+01	+3.22627879E+00	+3.63940751E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
192.000000	+3.88162935E+01	+5.15025075E+01	+3.23366307E+00	+4.15369456E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
194.000000	+3.88187680E+01	+5.16226241E+01	+3.24289356E+00	+5.15500841E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
196.000000	+3.87721345E+01	+5.17226542E+01	+3.25428310E+00	+5.98343624E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
198.000000	+3.86887463E+01	+5.18027433E+01	+3.26682731E+00	+6.56077251E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
50.000000	+1.96945079E+01	+2.27778871E+01	+1.81917330E+00	+7.42982173E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
51.000000	+1.94169921E+01	+2.25197306E+01	+1.82543229E+00	+5.08815657E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
52.000000	+1.92797938E+01	+2.23947106E+01	+1.82934961E+00	+3.14052172E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
53.000000	+1.92714122E+01	+2.23937004E+01	+1.83171333E+00	+2.14356353E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
54.000000	+1.93763298E+01	+2.25046293E+01	+1.83363674E+00	+2.42917151E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
55.000000	+1.95782889E+01	+2.27157832E+01	+1.83657167E+00	+3.48885994E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
56.000000	+1.98671975E+01	+2.30174018E+01	+1.84061446E+00	+4.84780749E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
57.000000	+2.02332956E+01	+2.34013578E+01	+1.84626729E+00	+6.18971504E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
58.000000	+2.06706025E+01	+2.38600468E+01	+1.85299389E+00	+7.51029677E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
59.000000	+2.11695804E+01	+2.43855879E+01	+1.86128788E+00	+8.76578674E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
60.000000	+2.17242723E+01	+2.49701257E+01	+1.87052546E+00	+1.01721512E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
61.000000	+2.23241528E+01	+2.56062579E+01	+1.88163218E+00	+1.15721732E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
62.000000	+2.29651858E+01	+2.62870384E+01	+1.89366981E+00	+1.31259475E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
63.000000	+2.36368503E+01	+2.70062578E+01	+1.90788408E+00	+1.52189229E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
64.000000	+2.43341042E+01	+2.77586213E+01	+1.92410765E+00	+1.63733568E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
65.000000	+2.50593512E+01	+2.85409222E+01	+1.94063079E+00	+1.75922304E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
66.000000	+2.58049056E+01	+2.93520573E+01	+1.95929211E+00	+1.72863166E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
67.000000	+2.65892278E+01	+3.01932707E+01	+1.97520343E+00	+1.63778037E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
68.000000	+2.74011924E+01	+3.10664570E+01	+1.99204772E+00	+1.62780932E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
69.000000	+2.82490778E+01	+3.19723855E+01	+2.00775961E+00	+1.36259517E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
70.000000	+2.91431480E+01	+3.29096715E+01	+2.01929963E+00	+1.31678275E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
71.000000	+3.00509963E+01	+3.38736623E+01	+2.03409527E+00	+1.45552012E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
72.000000	+3.09791770E+01	+3.48569571E+01	+2.04841003E+00	+1.43911992E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
73.000000	+3.19175745E+01	+3.58518647E+01	+2.06287767E+00	+1.51742793E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
74.000000	+3.28538464E+01	+3.68511155E+01	+2.07875859E+00	+1.68577187E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
75.000000	+3.37793790E+01	+3.78485770E+01	+2.09659310E+00	+1.80865855E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
76.000000	+3.46936052E+01	+3.88381153E+01	+2.11493176E+00	+1.84821153E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
77.000000	+3.55912048E+01	+3.98136321E+01	+2.13355733E+00	+1.91060826E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
78.000000	+3.64627345E+01	+4.07686800E+01	+2.15314392E+00	+2.03863281E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
79.000000	+3.72986837E+01	+4.16968285E+01	+2.17432999E+00	+2.15605880E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
80.000000	+3.80960274E+01	+4.25917118E+01	+2.19626510E+00	+2.20250713E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
81.000000	+3.88514825E+01	+4.34476966E+01	+2.21838013E+00	+2.19094631E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
82.000000	+3.95633994E+01	+4.42604597E+01	+2.24008402E+00	+2.18088216E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
83.000000	+4.02258275E+01	+4.50269541E+01	+2.26199778E+00	+2.17226906E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
84.000000	+4.08403426E+01	+4.57459662E+01	+2.28352941E+00	+2.09323259E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
85.000000	+4.14124682E+01	+4.64188590E+01	+2.30386243E+00	+2.01405058E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
86.000000	+4.19398814E+01	+4.70471423E+01	+2.32381042E+00	+1.93521439E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
87.000000	+4.24298433E+01	+4.76338016E+01	+2.34256672E+00	+1.82474592E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
88.000000	+4.28855939E+01	+4.81826868E+01	+2.36030534E+00	+1.74673526E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
89.000000	+4.33076908E+01	+4.86966607E+01	+2.37750142E+00	+1.73602741E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
90.000000	+4.36935413E+01	+4.91777823E+01	+2.39502588E+00	+1.74148289E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
91.000000	+4.40475512E+01	+4.96275240E+01	+2.41233108E+00	+1.69270969E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
92.000000	+4.43744644E+01	+5.00475485E+01	+2.42888008E+00	+1.64338301E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
93.000000	+4.46723979E+01	+5.04388186E+01	+2.44519874E+00	+1.65956002E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
94.000000	+4.49370026E+01	+5.08015429E+01	+2.46207128E+00	+1.67552268E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
95.000000	+4.51730788E+01	+5.11360090E+01	+2.47870919E+00	+1.64410180E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
96.000000	+4.53820314E+01	+5.14426152E+01	+2.49495331E+00	+1.61165687E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
97.000000	+4.55633367E+01	+5.17216022E+01	+2.51094233E+00	+1.58827204E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
98.000000	+4.57159985E+01	+5.19721897E+01	+2.52671876E+00	+1.55507223E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
99.000000	+4.58401878E+01	+5.21929937E+01	+2.54204377E+00	+1.50993169E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
25.000000	+6.63594995E+01	+6.83661388E+01	+1.38960848E+00	+5.47224203E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
25.500000	+6.48523432E+01	+6.69137404E+01	+1.41653116E+00	+5.29683120E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
26.000000	+6.33477082E+01	+6.54635010E+01	+1.44257679E+00	+5.09265523E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
26.500000	+6.18493677E+01	+6.40184638E+01	+1.46745772E+00	+4.86365512E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
27.000000	+6.03602086E+01	+6.25814499E+01	+1.49121335E+00	+4.67509821E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
27.500000	+5.88820831E+01	+6.11549944E+01	+1.51420870E+00	+4.45022969E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
28.000000	+5.74191253E+01	+5.97414494E+01	+1.53571564E+00	+4.22769099E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
28.500000	+5.59718767E+01	+5.83429398E+01	+1.55648561E+00	+4.05697116E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
29.000000	+5.45428231E+01	+5.69613005E+01	+1.57628535E+00	+3.83170171E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
29.500000	+5.31345818E+01	+5.55982601E+01	+1.59480263E+00	+3.59243048E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
30.000000	+5.17483633E+01	+5.42553023E+01	+1.61220966E+00	+3.33580865E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
30.500000	+5.03864559E+01	+5.29337038E+01	+1.62816071E+00	+3.05764700E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
31.000000	+4.90498303E+01	+5.16346065E+01	+1.64278613E+00	+2.84988128E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
31.500000	+4.77380933E+01	+5.03589790E+01	+1.65665953E+00	+2.76290999E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
32.000000	+4.64505258E+01	+4.91077128E+01	+1.67041523E+00	+2.69979043E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
32.500000	+4.51888878E+01	+4.78814958E+01	+1.68365743E+00	+2.46360764E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
33.000000	+4.39573624E+01	+4.66808251E+01	+1.69505130E+00	+2.08845836E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
33.500000	+4.27566832E+01	+4.55061165E+01	+1.70454201E+00	+1.75059315E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
34.000000	+4.15861664E+01	+4.43577256E+01	+1.71255724E+00	+1.44775293E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
34.500000	+4.04464527E+01	+4.32359806E+01	+1.71901954E+00	+1.21876106E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
35.000000	+3.93355466E+01	+4.21410912E+01	+1.72474485E+00	+1.15000090E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
35.500000	+3.82513374E+01	+4.10731300E+01	+1.73051955E+00	+1.08099250E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
36.000000	+3.71961775E+01	+4.00322143E+01	+1.73555477E+00	+8.80478336E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
36.500000	+3.61717272E+01	+3.90184748E+01	+1.73932434E+00	+7.02899339E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
37.000000	+3.51760079E+01	+3.80320494E+01	+1.74258377E+00	+6.14106320E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
37.500000	+3.42088144E+01	+3.70730979E+01	+1.74546540E+00	+5.56824484E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
38.000000	+3.32697515E+01	+3.61417405E+01	+1.74815201E+00	+5.40153881E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
38.500000	+3.23583851E+01	+3.52381820E+01	+1.75086694E+00	+5.39726682E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
39.000000	+3.14751337E+01	+3.43626655E+01	+1.75354928E+00	+5.94957455E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
39.500000	+3.06185048E+01	+3.35154863E+01	+1.75681651E+00	+6.24618928E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
40.000000	+2.97913115E+01	+3.26969358E+01	+1.75979547E+00	+5.31885715E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
40.500000	+2.89948181E+01	+3.19072492E+01	+1.76213537E+00	+4.34090188E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
41.000000	+2.82284371E+01	+3.11467019E+01	+1.76413637E+00	+3.94943002E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
41.500000	+2.74915687E+01	+3.04155251E+01	+1.76608480E+00	+4.00740325E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
42.000000	+2.67839613E+01	+2.97139443E+01	+1.76814377E+00	+4.17267413E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
42.500000	+2.61060162E+01	+2.90421987E+01	+1.77025747E+00	+4.44679985E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
43.000000	+2.54574773E+01	+2.84005182E+01	+1.77259057E+00	+5.25375939E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
43.500000	+2.48375069E+01	+2.77891561E+01	+1.77551123E+00	+5.41254451E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
44.000000	+2.42493529E+01	+2.72083664E+01	+1.77800312E+00	+5.31107247E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
44.500000	+2.36910948E+01	+2.66584621E+01	+1.78082230E+00	+5.70306243E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
45.000000	+2.31639216E+01	+2.61398587E+01	+1.78370618E+00	+5.86978140E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
45.500000	+2.26681632E+01	+2.56529995E+01	+1.78669209E+00	+5.95919868E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
46.000000	+2.22046637E+01	+2.51983880E+01	+1.78966538E+00	+6.04995327E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
46.500000	+2.17735944E+01	+2.47765435E+01	+1.79274204E+00	+6.66616857E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
47.000000	+2.13742003E+01	+2.43879480E+01	+1.79633155E+00	+7.08164304E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
47.500000	+2.10087946E+01	+2.40330850E+01	+1.79982368E+00	+7.28497653E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
48.000000	+2.06765969E+01	+2.37123798E+01	+1.80361652E+00	+7.64840299E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
48.500000	+2.03787223E+01	+2.34262324E+01	+1.80747209E+00	+7.94614356E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
49.000000	+2.01149725E+01	+2.31749742E+01	+1.81156267E+00	+8.15480275E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
49.500000	+1.98863877E+01	+2.29588513E+01	+1.81562689E+00	+8.10208863E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
12.500000	+9.27250920E+01	+9.35310243E+01	+4.77391623E-01	+7.27269113E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
12.750000	+9.25936558E+01	+9.34144173E+01	+4.95624458E-01	+7.31357674E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
13.000000	+9.24442569E+01	+9.32802059E+01	+5.13959507E-01	+7.33358851E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
13.250000	+9.22767543E+01	+9.31281700E+01	+5.32292400E-01	+7.37556958E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
13.500000	+9.20907488E+01	+9.29581013E+01	+5.50837355E-01	+7.47621585E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
13.750000	+9.18859702E+01	+9.27698150E+01	+5.69673480E-01	+7.57773586E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
14.000000	+9.16623009E+01	+9.25631467E+01	+5.88726034E-01	+7.65635842E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
14.250000	+9.14196062E+01	+9.23379422E+01	+6.07955272E-01	+7.71455716E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
14.500000	+9.11577935E+01	+9.20940663E+01	+6.27298820E-01	+7.77633563E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
14.750000	+9.08766554E+01	+9.18314011E+01	+6.46836950E-01	+7.88243649E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
15.000000	+9.05759321E+01	+9.15498423E+01	+6.66711002E-01	+8.00057354E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
15.250000	+9.02556029E+01	+9.12493153E+01	+6.86839818E-01	+8.06699842E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
15.500000	+8.99157876E+01	+9.09297834E+01	+7.07045994E-01	+8.08576210E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
15.750000	+8.95565402E+01	+9.05912505E+01	+7.27268628E-01	+8.09165351E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
16.000000	+8.91779087E+01	+9.02337703E+01	+7.47504262E-01	+8.09977626E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
16.250000	+8.87799795E+01	+8.98574545E+01	+7.67767509E-01	+8.11718573E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
16.500000	+8.83628783E+01	+8.94624745E+01	+7.88090190E-01	+8.11648300E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
16.750000	+8.79269550E+01	+8.90490559E+01	+8.08349924E-01	+8.07037136E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
17.000000	+8.74726011E+01	+8.86174754E+01	+8.28442047E-01	+8.02946527E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
17.250000	+8.69999916E+01	+8.81680584E+01	+8.48497251E-01	+8.02408016E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
17.500000	+8.65094377E+01	+8.77011787E+01	+8.68562448E-01	+8.01379012E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
17.750000	+8.60014316E+01	+8.72172520E+01	+8.88566201E-01	+7.98576466E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
18.000000	+8.54764372E+01	+8.67167258E+01	+9.08491271E-01	+7.94303895E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
18.250000	+8.49350054E+01	+8.62000840E+01	+9.28281396E-01	+7.88444566E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
18.500000	+8.43776872E+01	+8.56678473E+01	+9.47913500E-01	+7.83505007E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
18.750000	+8.38049518E+01	+8.51205737E+01	+9.67456646E-01	+7.79544091E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
19.000000	+8.32174258E+01	+8.45588656E+01	+9.86890704E-01	+7.73308414E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
19.250000	+8.26158739E+01	+8.39833611E+01	+1.00612207E+00	+7.64424728E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
19.500000	+8.20010105E+01	+8.33947142E+01	+1.02511194E+00	+7.55619654E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
19.750000	+8.13734437E+01	+8.27935843E+01	+1.04390305E+00	+7.47711707E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
20.000000	+8.07338346E+01	+8.21806290E+01	+1.06249753E+00	+7.41015270E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
20.250000	+8.00827504E+01	+8.15564952E+01	+1.08095381E+00	+7.34820453E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
20.500000	+7.94208773E+01	+8.09218170E+01	+1.09923855E+00	+7.25863341E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
20.750000	+7.87490031E+01	+8.02772172E+01	+1.11724698E+00	+7.16752244E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
21.000000	+7.80676053E+01	+7.96233105E+01	+1.13507616E+00	+7.10256364E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
21.250000	+7.73772447E+01	+7.89607052E+01	+1.15275980E+00	+7.02672277E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
21.500000	+7.66786698E+01	+7.82900041E+01	+1.17020977E+00	+6.94353882E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
21.750000	+7.59724021E+01	+7.76118021E+01	+1.18747749E+00	+6.86693479E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
22.000000	+7.52590652E+01	+7.69266849E+01	+1.20454445E+00	+6.75921440E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
22.250000	+7.45394759E+01	+7.62352280E+01	+1.22127356E+00	+6.64422957E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
22.500000	+7.38140455E+01	+7.55379959E+01	+1.23776560E+00	+6.57206065E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
22.750000	+7.30831501E+01	+7.48355508E+01	+1.25413387E+00	+6.49439455E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
23.000000	+7.23476003E+01	+7.41284497E+01	+1.27023757E+00	+6.37285643E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
23.250000	+7.16080934E+01	+7.34172322E+01	+1.28599815E+00	+6.26009601E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
23.500000	+7.08649541E+01	+7.27024264E+01	+1.30153805E+00	+6.18160112E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
23.750000	+7.01186219E+01	+7.19845508E+01	+1.31690616E+00	+6.09337164E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
24.000000	+6.93697898E+01	+7.12641056E+01	+1.33200491E+00	+5.97185055E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
24.250000	+6.86190900E+01	+7.05415743E+01	+1.34676541E+00	+5.85427114E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
24.500000	+6.78668467E+01	+6.98174312E+01	+1.36127626E+00	+5.76526208E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
24.750000	+6.71134291E+01	+6.90921380E+01	+1.37559172E+00	+5.68710243E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
6.250000	+9.10291582E+01	+9.15757661E+01	+8.91236001E-02	+4.81192282E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
6.375000	+9.11384240E+01	+9.16883581E+01	+9.51904181E-02	+4.89498595E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
6.500000	+9.12454883E+01	+9.17988264E+01	+1.01361065E-01	+4.96876513E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
6.625000	+9.13502901E+01	+9.19070981E+01	+1.07612331E-01	+5.02230587E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
6.750000	+9.14527729E+01	+9.20131024E+01	+1.13916830E-01	+5.06134750E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
6.875000	+9.15528728E+01	+9.21167710E+01	+1.20265700E-01	+5.10517501E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
7.000000	+9.16505116E+01	+9.22180384E+01	+1.26679767E-01	+5.17260565E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
7.125000	+9.17456032E+01	+9.23168408E+01	+1.33197214E-01	+5.26826093E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
7.250000	+9.18380663E+01	+9.24131172E+01	+1.39850419E-01	+5.38032866E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
7.375000	+9.19278353E+01	+9.25068084E+01	+1.46648035E-01	+5.48787256E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
7.500000	+9.20148632E+01	+9.25978579E+01	+1.53570101E-01	+5.57286563E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
7.625000	+9.20991143E+01	+9.26862102E+01	+1.60580199E-01	+5.63071602E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
7.750000	+9.21805512E+01	+9.27718107E+01	+1.67646891E-01	+5.67061177E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
7.875000	+9.22591272E+01	+9.28546055E+01	+1.74756729E-01	+5.70583918E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
8.000000	+9.23347883E+01	+9.29345423E+01	+1.81911489E-01	+5.74488248E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
8.125000	+9.24074778E+01	+9.30115702E+01	+1.89118935E-01	+5.79008015E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
8.250000	+9.24771407E+01	+9.30856394E+01	+1.96386689E-01	+5.84109607E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
8.375000	+9.25437224E+01	+9.31567009E+01	+2.03721675E-01	+5.89880332E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
8.500000	+9.26071669E+01	+9.32247057E+01	+2.11133698E-01	+5.96555474E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
8.625000	+9.26674167E+01	+9.32896056E+01	+2.18635562E-01	+6.04098343E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
8.750000	+9.27244178E+01	+9.33513536E+01	+2.26236156E-01	+6.11796722E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
8.875000	+9.27781266E+01	+9.34099049E+01	+2.33930480E-01	+6.18297185E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
9.000000	+9.28285139E+01	+9.34652159E+01	+2.41693586E-01	+6.22257303E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
9.125000	+9.28755602E+01	+9.35172436E+01	+2.49486913E-01	+6.23480234E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
9.250000	+9.29192406E+01	+9.35659446E+01	+2.57280592E-01	+6.23594710E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
9.375000	+9.29595093E+01	+9.36112748E+01	+2.65076781E-01	+6.25123281E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
9.500000	+9.29963000E+01	+9.36531901E+01	+2.72908674E-01	+6.29435784E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
9.625000	+9.30295440E+01	+9.36916467E+01	+2.80812675E-01	+6.35804895E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
9.750000	+9.30591876E+01	+9.37266025E+01	+2.88803796E-01	+6.42592016E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
9.875000	+9.30851920E+01	+9.37580172E+01	+2.96877475E-01	+6.48814294E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
10.000000	+9.31075224E+01	+9.37858513E+01	+3.05024153E-01	+6.54358903E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
10.125000	+9.31261432E+01	+9.38100656E+01	+3.13236448E-01	+6.59265942E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
10.250000	+9.31410185E+01	+9.38306200E+01	+3.21505802E-01	+6.63177294E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
10.375000	+9.31521180E+01	+9.38474741E+01	+3.29815880E-01	+6.65575782E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
10.500000	+9.31594157E+01	+9.38605878E+01	+3.38145196E-01	+6.66631827E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
10.625000	+9.31628802E+01	+9.38699220E+01	+3.46481676E-01	+6.67673015E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
10.750000	+9.31624642E+01	+9.38754383E+01	+3.54837022E-01	+6.70520739E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
10.875000	+9.31581045E+01	+9.38770983E+01	+3.63244695E-01	+6.76096466E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
11.000000	+9.31497362E+01	+9.38748637E+01	+3.71739433E-01	+6.83605470E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
11.125000	+9.31373093E+01	+9.38686964E+01	+3.80334831E-01	+6.91084648E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
11.250000	+9.31207946E+01	+9.38585591E+01	+3.89016550E-01	+6.96754716E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
11.375000	+9.31001767E+01	+9.38444154E+01	+3.97753699E-01	+7.00026559E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
11.500000	+9.30754400E+01	+9.38262295E+01	+4.06517214E-01	+7.01523533E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
11.625000	+9.30465594E+01	+9.38039657E+01	+4.15291788E-01	+7.02343061E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
11.750000	+9.30134999E+01	+9.37775886E+01	+4.24075790E-01	+7.03321472E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
11.875000	+9.29762217E+01	+9.37470633E+01	+4.32874824E-01	+7.04827230E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
12.000000	+9.29346836E+01	+9.37123554E+01	+4.41696471E-01	+7.06937721E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
12.125000	+9.28888444E+01	+9.36734305E+01	+4.50548267E-01	+7.09692234E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
12.250000	+9.28386627E+01	+9.36302553E+01	+4.59438777E-01	+7.13309917E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
12.375000	+9.27840940E+01	+9.35827970E+01	+4.68381015E-01	+7.17448258E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
3.125000	+8.78786628E+01	+8.83629060E+01	-3.20209197E-02	+2.93812680E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
3.187500	+8.79423296E+01	+8.84274674E+01	-3.01749627E-02	+2.96893546E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
3.250000	+8.80063437E+01	+8.84923873E+01	-2.83097504E-02	+2.99865477E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
3.312500	+8.80706756E+01	+8.85576353E+01	-2.64266443E-02	+3.02764449E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
3.375000	+8.81352954E+01	+8.86231820E+01	-2.45251947E-02	+3.05868684E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
3.437500	+8.82001734E+01	+8.86889985E+01	-2.26032857E-02	+3.09389455E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
3.500000	+8.82652801E+01	+8.87550571E+01	-2.06578266E-02	+3.13395743E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
3.562500	+8.83305868E+01	+8.88213307E+01	-1.86858389E-02	+3.17782491E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
3.625000	+8.83960663E+01	+8.88877927E+01	-1.66855454E-02	+3.22308631E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
3.687500	+8.84616926E+01	+8.89544176E+01	-1.46569810E-02	+3.26697740E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
3.750000	+8.85274414E+01	+8.90211801E+01	-1.26018237E-02	+3.30756548E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
3.812500	+8.85932890E+01	+8.90880554E+01	-1.05225242E-02	+3.34450433E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
3.875000	+8.86592122E+01	+8.91550193E+01	-8.42119325E-03	+3.37896972E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
3.937500	+8.87251875E+01	+8.92220480E+01	-6.29881204E-03	+3.41287510E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
4.000000	+8.87911914E+01	+8.92891181E+01	-4.15509938E-03	+3.44788272E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
4.062500	+8.88572004E+01	+8.93562069E+01	-1.98895864E-03	+3.48476873E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
4.125000	+8.89231915E+01	+8.94232919E+01	+2.00861532E-04	+3.52338269E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
4.187500	+8.89891426E+01	+8.94903517E+01	+2.41526973E-03	+3.56306181E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
4.250000	+8.90550324E+01	+8.95573651E+01	+4.65468879E-03	+3.60318540E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
4.312500	+8.91208404E+01	+8.96243120E+01	+6.91925148E-03	+3.64359053E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
4.375000	+8.91865467E+01	+8.96911726E+01	+9.20917696E-03	+3.68467246E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
4.437500	+8.92521317E+01	+8.97579275E+01	+1.15250921E-02	+3.72712538E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
4.500000	+8.93175758E+01	+8.98245581E+01	+1.38680837E-02	+3.77148156E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
4.562500	+8.93828598E+01	+8.98910458E+01	+1.62394440E-02	+3.81777278E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
4.625000	+8.94479652E+01	+8.99573727E+01	+1.86402997E-02	+3.86555495E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
4.687500	+8.95128736E+01	+9.00235210E+01	+2.10713877E-02	+3.91421639E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
4.750000	+8.95775675E+01	+9.00894735E+01	+2.35330702E-02	+3.96324555E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
4.812500	+8.96420299E+01	+9.01552134E+01	+2.60254446E-02	+4.01221509E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
4.875000	+8.97062444E+01	+9.02207242E+01	+2.85483390E-02	+4.06053450E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
4.937500	+8.97701952E+01	+9.02859901E+01	+3.11011128E-02	+4.10721913E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
5.000000	+8.98338677E+01	+9.03509957E+01	+3.36823629E-02	+4.15087323E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
5.062500	+8.98972478E+01	+9.04157259E+01	+3.62897043E-02	+4.18992040E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
5.125000	+8.99603227E+01	+9.04801663E+01	+3.89197634E-02	+4.22301978E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
5.187500	+9.00230805E+01	+9.05443027E+01	+4.15684790E-02	+4.24956425E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
5.250000	+9.00855093E+01	+9.06081215E+01	+4.42317187E-02	+4.27007382E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
5.312500	+9.01475975E+01	+9.06716093E+01	+4.69060713E-02	+4.28625760E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
5.375000	+9.02093331E+01	+9.07347529E+01	+4.95895407E-02	+4.30066229E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
5.437500	+9.02707031E+01	+9.07975394E+01	+5.22818992E-02	+4.31606239E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
5.500000	+9.03316939E+01	+9.08599561E+01	+5.49846187E-02	+4.33484862E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
5.562500	+9.03922915E+01	+9.09219903E+01	+5.77004599E-02	+4.35859445E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
5.625000	+9.04524815E+01	+9.09836296E+01	+6.04328618E-02	+4.38786893E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
5.687500	+9.05122498E+01	+9.10448619E+01	+6.31852961E-02	+4.42230106E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
5.750000	+9.05715826E+01	+9.11056750E+01	+6.59607381E-02	+4.46085182E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
5.812500	+9.06304671E+01	+9.11660574E+01	+6.87613609E-02	+4.50218994E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
5.875000	+9.06888911E+01	+9.12259977E+01	+7.15884755E-02	+4.54504938E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
5.937500	+9.07468432E+01	+9.12854850E+01	+7.44426726E-02	+4.58848986E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
6.000000	+9.08043125E+01	+9.13445086E+01	+7.73240879E-02	+4.63202938E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
6.062500	+9.08612888E+01	+9.14030584E+01	+8.02327093E-02	+4.67563168E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
6.125000	+9.09177618E+01	+9.14611243E+01	+8.31686275E-02	+4.71953884E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
6.187500	+9.09737216E+01	+9.15186968E+01	+8.61321329E-02	+4.76367839E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.562500	+8.64987777E+01	+8.69667132E+01	-6.62776194E-02	+1.60620338E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.593750	+8.65203895E+01	+8.69885610E+01	-6.57735509E-02	+1.61983518E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.625000	+8.65423271E+01	+8.70107366E+01	-6.52652224E-02	+1.63320826E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.656250	+8.65645856E+01	+8.70332351E+01	-6.47527957E-02	+1.64618595E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.687500	+8.65871598E+01	+8.70560514E+01	-6.42363562E-02	+1.65900418E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.718750	+8.66100447E+01	+8.70791805E+01	-6.37159181E-02	+1.67188137E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.750000	+8.66332353E+01	+8.71026172E+01	-6.31914303E-02	+1.68501660E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.781250	+8.66567264E+01	+8.71263565E+01	-6.26627827E-02	+1.69858882E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.812500	+8.66805128E+01	+8.71503933E+01	-6.21298123E-02	+1.71275688E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.843750	+8.67045893E+01	+8.71747224E+01	-6.15923097E-02	+1.72766017E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.875000	+8.67289507E+01	+8.71993388E+01	-6.10500247E-02	+1.74341975E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.906250	+8.67535917E+01	+8.72242373E+01	-6.05026723E-02	+1.76013966E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.937500	+8.67785070E+01	+8.72494128E+01	-5.99499374E-02	+1.77790826E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.968750	+8.68036913E+01	+8.72748602E+01	-5.93914796E-02	+1.79679970E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
2.000000	+8.68291394E+01	+8.73005744E+01	-5.88269376E-02	+1.81687529E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
2.031250	+8.68548460E+01	+8.73265502E+01	-5.82559326E-02	+1.83818463E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
2.062500	+8.68808057E+01	+8.73527826E+01	-5.76780722E-02	+1.86076672E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
2.093750	+8.69070133E+01	+8.73792665E+01	-5.70929534E-02	+1.88465059E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
2.125000	+8.69334636E+01	+8.74059968E+01	-5.65001656E-02	+1.90985573E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
2.156250	+8.69601514E+01	+8.74329686E+01	-5.58992936E-02	+1.93639200E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
2.187500	+8.69870714E+01	+8.74601768E+01	-5.52899206E-02	+1.96425921E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
2.218750	+8.70142185E+01	+8.74876165E+01	-5.46716316E-02	+1.99344623E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
2.250000	+8.70415875E+01	+8.75152827E+01	-5.40440167E-02	+2.02392977E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
2.281250	+8.70691734E+01	+8.75431706E+01	-5.34066755E-02	+2.05567298E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
2.312500	+8.70969711E+01	+8.75712753E+01	-5.27592211E-02	+2.08862406E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
2.343750	+8.71249756E+01	+8.75995919E+01	-5.21012854E-02	+2.12271494E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
2.375000	+8.71531819E+01	+8.76281157E+01	-5.14325242E-02	+2.15786023E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
2.406250	+8.71815851E+01	+8.76568419E+01	-5.07526228E-02	+2.19395686E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
2.437500	+8.72101803E+01	+8.76857658E+01	-5.00613012E-02	+2.23088411E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
2.468750	+8.72389627E+01	+8.77148827E+01	-4.93583202E-02	+2.26850452E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
2.500000	+8.72679275E+01	+8.77441878E+01	-4.86434859E-02	+2.30666546E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
2.531250	+8.72970701E+01	+8.77736767E+01	-4.79166543E-02	+2.34520151E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
2.562500	+8.73263856E+01	+8.78033446E+01	-4.71777349E-02	+2.38393736E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
2.593750	+8.73558697E+01	+8.78331869E+01	-4.64266934E-02	+2.42269129E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
2.625000	+8.73855176E+01	+8.78631993E+01	-4.56635529E-02	+2.46127895E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
2.656250	+8.74153249E+01	+8.78933770E+01	-4.48883941E-02	+2.49951705E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
2.687500	+8.74452871E+01	+8.79237156E+01	-4.41013547E-02	+2.53722699E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
2.718750	+8.74753999E+01	+8.79542107E+01	-4.33026272E-02	+2.57423788E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
2.750000	+8.75056589E+01	+8.79848577E+01	-4.24924561E-02	+2.61038889E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
2.781250	+8.75360598E+01	+8.80156524E+01	-4.16711342E-02	+2.64553083E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
2.812500	+8.75665984E+01	+8.80465902E+01	-4.08389993E-02	+2.67952690E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
2.843750	+8.75972705E+01	+8.80776670E+01	-3.99964299E-02	+2.71225285E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
2.875000	+8.76280721E+01	+8.81088783E+01	-3.91438413E-02	+2.74359683E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
2.906250	+8.76589989E+01	+8.81402198E+01	-3.82816818E-02	+2.77345963E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
2.937500	+8.76900470E+01	+8.81716874E+01	-3.74104290E-02	+2.80175566E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
2.968750	+8.77212124E+01	+8.82032767E+01	-3.65305846E-02	+2.82841534E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
3.000000	+8.77524912E+01	+8.82349837E+01	-3.56426694E-02	+2.85338931E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
3.031250	+8.77838795E+01	+8.82668042E+01	-3.47472162E-02	+2.87665453E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
3.062500	+8.78153734E+01	+8.82987341E+01	-3.38447603E-02	+2.89822195E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
3.093750	+8.78469691E+01	+8.83307694E+01	-3.29358275E-02	+2.91894797E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.781250	+8.60775894E+01	+8.65410866E+01	-7.58076225E-02	+6.02859714E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.796875	+8.60835511E+01	+8.65470932E+01	-7.57109083E-02	+6.35082232E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.812500	+8.60896209E+01	+8.65532102E+01	-7.56091593E-02	+6.67104985E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.828125	+8.60957985E+01	+8.65594372E+01	-7.55024380E-02	+6.98728643E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.843750	+8.61020834E+01	+8.65657739E+01	-7.53908066E-02	+7.29953660E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.859375	+8.61084751E+01	+8.65722196E+01	-7.52743274E-02	+7.60779422E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.875000	+8.61149733E+01	+8.65787740E+01	-7.51530630E-02	+7.91204162E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.890625	+8.61215774E+01	+8.65854366E+01	-7.50270761E-02	+8.21224897E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.906250	+8.61282870E+01	+8.65922068E+01	-7.48964302E-02	+8.50837242E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.921875	+8.61351017E+01	+8.65990843E+01	-7.47611895E-02	+8.80035424E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.937500	+8.61420210E+01	+8.66060684E+01	-7.46214192E-02	+9.08812234E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.953125	+8.61490444E+01	+8.66131587E+01	-7.44771857E-02	+9.37159060E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.968750	+8.61561714E+01	+8.66203547E+01	-7.43285570E-02	+9.65065933E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.984375	+8.61634016E+01	+8.66276559E+01	-7.41756026E-02	+9.92521569E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.000000	+8.61707344E+01	+8.66350617E+01	-7.40183940E-02	+1.01951352E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.015625	+8.61781695E+01	+8.66425717E+01	-7.38570046E-02	+1.04602830E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.031250	+8.61857062E+01	+8.66501854E+01	-7.36915101E-02	+1.07205148E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.046875	+8.61933442E+01	+8.66579021E+01	-7.35219885E-02	+1.09756792E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.062500	+8.62010829E+01	+8.66657213E+01	-7.33485202E-02	+1.12256201E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.078125	+8.62089218E+01	+8.66736426E+01	-7.31711879E-02	+1.14701777E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.093750	+8.62168604E+01	+8.66816654E+01	-7.29900771E-02	+1.17091918E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.109375	+8.62248982E+01	+8.66897891E+01	-7.28052756E-02	+1.19425035E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.125000	+8.62330347E+01	+8.66980132E+01	-7.26168739E-02	+1.21699583E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.140625	+8.62412693E+01	+8.67063371E+01	-7.24249644E-02	+1.23914087E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.156250	+8.62496017E+01	+8.67147603E+01	-7.22296423E-02	+1.26067155E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.171875	+8.62580312E+01	+8.67232822E+01	-7.20310046E-02	+1.28157520E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.187500	+8.62665573E+01	+8.67319023E+01	-7.18291501E-02	+1.30184056E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.203125	+8.62751796E+01	+8.67406199E+01	-7.16241794E-02	+1.32145797E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.218750	+8.62838974E+01	+8.67494346E+01	-7.14161945E-02	+1.34041961E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.234375	+8.62927103E+01	+8.67583457E+01	-7.12052983E-02	+1.35871982E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.250000	+8.63016177E+01	+8.67673526E+01	-7.09915945E-02	+1.37635509E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.265625	+8.63106192E+01	+8.67764549E+01	-7.07751873E-02	+1.39332431E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.281250	+8.63197141E+01	+8.67856518E+01	-7.05561807E-02	+1.40962881E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.296875	+8.63289020E+01	+8.67949429E+01	-7.03346783E-02	+1.42527262E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.312500	+8.63381822E+01	+8.68043275E+01	-7.01107830E-02	+1.44026232E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.328125	+8.63475543E+01	+8.68138050E+01	-6.98845963E-02	+1.45460715E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.343750	+8.63570177E+01	+8.68233749E+01	-6.96562183E-02	+1.46831907E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.359375	+8.63665718E+01	+8.68330365E+01	-6.94257466E-02	+1.48141263E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.375000	+8.63762162E+01	+8.68427893E+01	-6.91932768E-02	+1.49390487E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.390625	+8.63859502E+01	+8.68526327E+01	-6.89589014E-02	+1.50581533E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.406250	+8.63957733E+01	+8.68625660E+01	-6.87227095E-02	+1.51716581E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.421875	+8.64056849E+01	+8.68725887E+01	-6.84847870E-02	+1.52798021E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.437500	+8.64156844E+01	+8.68827001E+01	-6.82452157E-02	+1.53828446E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.453125	+8.64257714E+01	+8.68928997E+01	-6.80040731E-02	+1.54810618E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.468750	+8.64359451E+01	+8.69031868E+01	-6.77614325E-02	+1.55747452E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.484375	+8.64462051E+01	+8.69135608E+01	-6.75173624E-02	+1.56641992E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.500000	+8.64565507E+01	+8.69240211E+01	-6.72719263E-02	+1.57497392E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.515625	+8.64669813E+01	+8.69345672E+01	-6.70251830E-02	+1.58316885E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.531250	+8.64774965E+01	+8.69451983E+01	-6.67771860E-02	+1.59103755E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
1.546875	+8.64880954E+01	+8.69559138E+01	-6.65279838E-02	+1.59875145E-02	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.390625	+8.59648159E+01	+8.64280268E+01	-7.64256593E-02	-3.00574035E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.398438	+8.59663696E+01	+8.64295699E+01	-7.64484755E-02	-2.83521597E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.406250	+8.59679526E+01	+8.64311430E+01	-7.64699595E-02	-2.66318405E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.414062	+8.59695649E+01	+8.64327459E+01	-7.64900878E-02	-2.48828793E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.421875	+8.59712064E+01	+8.64343788E+01	-7.65088390E-02	-2.31082134E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.429688	+8.59728771E+01	+8.64360414E+01	-7.65261943E-02	-2.13106302E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.437500	+8.59745770E+01	+8.64377339E+01	-7.65421369E-02	-1.94927694E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.445312	+8.59763059E+01	+8.64394562E+01	-7.65566518E-02	-1.76571155E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.453125	+8.59780640E+01	+8.64412081E+01	-7.65697261E-02	-1.58060045E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.460938	+8.59798510E+01	+8.64429898E+01	-7.65813487E-02	-1.39416482E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.468750	+8.59816670E+01	+8.64448011E+01	-7.65915099E-02	-1.20661093E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.476562	+8.59835120E+01	+8.64466421E+01	-7.66002020E-02	-1.01813115E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.484375	+8.59853859E+01	+8.64485126E+01	-7.66074182E-02	-8.28906465E-04	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.492188	+8.59872886E+01	+8.64504127E+01	-7.66131536E-02	-6.39104290E-04	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.500000	+8.59892201E+01	+8.64523422E+01	-7.66174042E-02	-4.48881159E-04	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.507812	+8.59911805E+01	+8.64543013E+01	-7.66201674E-02	-2.58381265E-04	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.515625	+8.59931695E+01	+8.64562897E+01	-7.66214415E-02	-6.77382246E-05	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.523438	+8.59951872E+01	+8.64583076E+01	-7.66212258E-02	+1.22923999E-04	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.531250	+8.59972336E+01	+8.64603547E+01	-7.66195208E-02	+3.13491839E-04	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.539062	+8.59993086E+01	+8.64624312E+01	-7.66163275E-02	+5.03860571E-04	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.546875	+8.60014122E+01	+8.64645369E+01	-7.66116479E-02	+6.93935288E-04	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.554688	+8.60035443E+01	+8.64666719E+01	-7.66054848E-02	+8.83628789E-04	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.562500	+8.60057049E+01	+8.64688360E+01	-7.65978412E-02	+1.07286099E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.570312	+8.60078939E+01	+8.64710293E+01	-7.65887213E-02	+1.26156030E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.578125	+8.60101113E+01	+8.64732516E+01	-7.65781294E-02	+1.44966146E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.585938	+8.60123571E+01	+8.64755030E+01	-7.65660703E-02	+1.63710587E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.593750	+8.60146312E+01	+8.64777833E+01	-7.65525496E-02	+1.82384118E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.601562	+8.60169336E+01	+8.64800927E+01	-7.65375728E-02	+2.00982004E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.609375	+8.60192642E+01	+8.64824309E+01	-7.65211461E-02	+2.19500017E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.617188	+8.60216230E+01	+8.64847980E+01	-7.65032760E-02	+2.37934563E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.625000	+8.60240100E+01	+8.64871938E+01	-7.64839689E-02	+2.56282384E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.632812	+8.60264250E+01	+8.64896185E+01	-7.64632318E-02	+2.74540598E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.640625	+8.60288681E+01	+8.64920719E+01	-7.64410719E-02	+2.92706774E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.648438	+8.60313392E+01	+8.64945539E+01	-7.64174964E-02	+3.10778817E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.656250	+8.60338383E+01	+8.64970646E+01	-7.63925127E-02	+3.28754948E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.664062	+8.60363654E+01	+8.64996038E+01	-7.63661284E-02	+3.46633641E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.671875	+8.60389202E+01	+8.65021716E+01	-7.63383512E-02	+3.64413710E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.679688	+8.60415030E+01	+8.65047678E+01	-7.63091888E-02	+3.82094115E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.687500	+8.60441135E+01	+8.65073925E+01	-7.62786490E-02	+3.99674105E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.695312	+8.60467517E+01	+8.65100455E+01	-7.62467397E-02	+4.17153056E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.703125	+8.60494177E+01	+8.65127269E+01	-7.62134688E-02	+4.34530522E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.710938	+8.60521113E+01	+8.65154365E+01	-7.61788443E-02	+4.51806247E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.718750	+8.60548324E+01	+8.65181743E+01	-7.61428741E-02	+4.68980040E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.726562	+8.60575812E+01	+8.65209403E+01	-7.61055662E-02	+4.86051885E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.734375	+8.60603574E+01	+8.65237345E+01	-7.60669285E-02	+5.03021796E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.742188	+8.60631610E+01	+8.65265567E+01	-7.60269690E-02	+5.19889854E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.750000	+8.60659921E+01	+8.65294068E+01	-7.59856957E-02	+5.36656236E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.757812	+8.60688505E+01	+8.65322850E+01	-7.59431165E-02	+5.53321140E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.765625	+8.60717363E+01	+8.65351910E+01	-7.58992393E-02	+5.69884823E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02
0.773438	+8.60746492E+01	+8.65381249E+01	-7.58540720E-02	+5.86397956E-03	+3.06863471E+02	-8.85493815E-01	-3.46545019E+02	+1.00000000E+00	+0.00000000E+00	+4.38924873E+01	-1.26755193E-01	-3.46277627E+02


==> anc/otoc_to_plot_supersymmetric_M400_L1.4716_n350_beta20.0000.dat <==
500.000000	+1.21058837E+00	+4.17396820E+00	+1.77947763E+00	+6.82557503E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
510.000000	+1.15741641E+00	+4.14550486E+00	+1.78778105E+00	+9.78125991E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
520.000000	+1.09993656E+00	+4.12185831E+00	+1.79904015E+00	+1.47969818E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
530.000000	+1.05196170E+00	+4.12980102E+00	+1.81737501E+00	+1.88017776E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
540.000000	+1.00008330E+00	+4.13780363E+00	+1.83664370E+00	+1.82432251E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
550.000000	+9.50156295E-01	+4.14236889E+00	+1.85386146E+00	+1.47758749E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
560.000000	+9.04560095E-01	+4.13638924E+00	+1.86619545E+00	+8.24846077E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
570.000000	+8.72359395E-01	+4.11767045E+00	+1.87035838E+00	+3.49143115E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
580.000000	+8.50126928E-01	+4.10460246E+00	+1.87317832E+00	+3.78624489E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
590.000000	+8.22941080E-01	+4.09292050E+00	+1.87793087E+00	+2.35805627E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
600.000000	+7.91945862E-01	+4.06180612E+00	+1.87789443E+00	-4.30022323E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
610.000000	+7.75069346E-01	+4.01704608E+00	+1.86933043E+00	-1.07829948E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
620.000000	+7.77536697E-01	+3.97763414E+00	+1.85632844E+00	-7.79569533E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
630.000000	+7.74320194E-01	+3.96614201E+00	+1.85373904E+00	+5.23108521E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
640.000000	+7.49858371E-01	+3.98361153E+00	+1.86679061E+00	+2.01553065E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
650.000000	+7.12581506E-01	+4.03569608E+00	+1.89404965E+00	+3.23725870E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
660.000000	+6.66046097E-01	+4.11609568E+00	+1.93153578E+00	+3.56201135E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
670.000000	+6.15584366E-01	+4.18407493E+00	+1.96528988E+00	+2.68062602E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
680.000000	+5.73911592E-01	+4.21397508E+00	+1.98514830E+00	+1.22202884E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
690.000000	+5.42286936E-01	+4.19906801E+00	+1.98973045E+00	-4.28997802E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
700.000000	+5.30279481E-01	+4.13924499E+00	+1.97656835E+00	-1.68732206E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
710.000000	+5.27456896E-01	+4.06289361E+00	+1.95598401E+00	-1.35654011E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
720.000000	+5.25748387E-01	+4.03811608E+00	+1.94943755E+00	+3.61064063E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
730.000000	+5.20292501E-01	+4.08135200E+00	+1.96320529E+00	+1.16965301E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
740.000000	+5.21739393E-01	+4.11724070E+00	+1.97283061E+00	+3.56002023E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
750.000000	+5.31331884E-01	+4.11783675E+00	+1.97032533E+00	-1.03644645E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
760.000000	+5.47227562E-01	+4.06896514E+00	+1.95210168E+00	-2.09981186E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
770.000000	+5.64207694E-01	+4.00321176E+00	+1.92832910E+00	-8.33071178E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
780.000000	+5.65199497E-01	+4.02874603E+00	+1.93544025E+00	+2.17479300E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
790.000000	+5.42817912E-01	+4.13470521E+00	+1.97182496E+00	+3.94121123E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
800.000000	+5.07087921E-01	+4.25469415E+00	+2.01426448E+00	+3.72694056E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
810.000000	+4.73499367E-01	+4.34335262E+00	+2.04636377E+00	+3.48027867E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
820.000000	+4.28937392E-01	+4.44669072E+00	+2.08387005E+00	+3.96990385E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
830.000000	+3.80088542E-01	+4.56972792E+00	+2.12576184E+00	+2.83683086E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
840.000000	+3.66445426E-01	+4.61874320E+00	+2.14060667E+00	-3.99826375E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
850.000000	+3.99149792E-01	+4.55542020E+00	+2.11776532E+00	-3.61233466E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
860.000000	+4.61720589E-01	+4.41763903E+00	+2.06835998E+00	-6.81571748E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
870.000000	+5.59354705E-01	+4.18598450E+00	+1.98145097E+00	-1.05551988E-02	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
880.000000	+6.73486101E-01	+3.87655321E+00	+1.85725600E+00	-1.23534971E-02	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
890.000000	+7.69470432E-01	+3.60218041E+00	+1.73438102E+00	-1.01876274E-02	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
900.000000	+8.27777890E-01	+3.44040500E+00	+1.65350345E+00	-3.60798628E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
910.000000	+8.36041616E-01	+3.47154478E+00	+1.66222130E+00	+5.73247867E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
920.000000	+7.85681639E-01	+3.71569167E+00	+1.76815303E+00	+1.26444087E-02	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
930.000000	+6.84513136E-01	+4.07835405E+00	+1.91510947E+00	+1.36922812E-02	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
940.000000	+5.69521767E-01	+4.42251947E+00	+2.04199865E+00	+9.72022823E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
950.000000	+5.02833447E-01	+4.62495041E+00	+2.10951404E+00	+3.10492813E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
960.000000	+5.25311368E-01	+4.62515991E+00	+2.10409721E+00	-3.80939708E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
970.000000	+6.24671696E-01	+4.44439855E+00	+2.03332610E+00	-9.21486176E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
980.000000	+7.52448551E-01	+4.16224568E+00	+1.91979998E+00	-1.06043589E-02	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
990.000000	+8.45325758E-01	+3.93508056E+00	+1.82123892E+00	-9.10785317E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
250.000000	+2.30715931E+00	+3.69558113E+00	+1.02131490E+00	+8.53943899E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
255.000000	+2.32176152E+00	+3.76922808E+00	+1.06296200E+00	+8.11940146E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
260.000000	+2.33124624E+00	+3.83710259E+00	+1.10250892E+00	+7.63720248E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
265.000000	+2.33392647E+00	+3.89626983E+00	+1.13933403E+00	+6.96861518E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
270.000000	+2.33262872E+00	+3.94716518E+00	+1.17219507E+00	+6.39728683E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
275.000000	+2.32897784E+00	+3.99453503E+00	+1.20330690E+00	+6.22343424E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
280.000000	+2.31913894E+00	+4.03734753E+00	+1.23442941E+00	+6.05128027E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
285.000000	+2.30251639E+00	+4.07197304E+00	+1.26381970E+00	+5.60739777E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
290.000000	+2.28370483E+00	+4.10101269E+00	+1.29050339E+00	+5.16098589E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
295.000000	+2.26362117E+00	+4.12679684E+00	+1.31542956E+00	+4.79830681E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
300.000000	+2.23910803E+00	+4.14574183E+00	+1.33848646E+00	+4.41137945E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
305.000000	+2.20890648E+00	+4.15611375E+00	+1.35954335E+00	+4.04933459E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
310.000000	+2.17593232E+00	+4.16135657E+00	+1.37897980E+00	+3.78619874E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
315.000000	+2.14208174E+00	+4.16442761E+00	+1.39740534E+00	+3.65909274E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
320.000000	+2.10768037E+00	+4.16709864E+00	+1.41557073E+00	+3.77630553E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
325.000000	+2.07159811E+00	+4.17177425E+00	+1.43516840E+00	+4.17647828E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
330.000000	+2.03291776E+00	+4.18016857E+00	+1.45733551E+00	+4.55792897E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
335.000000	+1.99277803E+00	+4.19089376E+00	+1.48074769E+00	+4.41142264E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
340.000000	+1.95642536E+00	+4.20052089E+00	+1.50144974E+00	+3.60718459E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
345.000000	+1.92764731E+00	+4.20650055E+00	+1.51681953E+00	+2.68107521E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
350.000000	+1.90446982E+00	+4.20954505E+00	+1.52826049E+00	+2.26903915E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
355.000000	+1.88193924E+00	+4.21309165E+00	+1.53950992E+00	+2.54947740E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
360.000000	+1.85531836E+00	+4.21991649E+00	+1.55375527E+00	+3.18348277E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
365.000000	+1.82143834E+00	+4.22799648E+00	+1.57134475E+00	+3.40391337E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
370.000000	+1.78297614E+00	+4.22944871E+00	+1.58779440E+00	+2.71275916E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
375.000000	+1.74477502E+00	+4.21751085E+00	+1.59847234E+00	+1.60870502E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
380.000000	+1.70822358E+00	+4.19437094E+00	+1.60388145E+00	+9.49685753E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
385.000000	+1.67504493E+00	+4.17137584E+00	+1.60796920E+00	+1.18733271E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
390.000000	+1.64572969E+00	+4.16157183E+00	+1.61575478E+00	+1.98472589E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
395.000000	+1.62170946E+00	+4.16808063E+00	+1.62781646E+00	+2.58805778E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
400.000000	+1.60216516E+00	+4.18396863E+00	+1.64163535E+00	+2.63534045E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
405.000000	+1.58265620E+00	+4.19702498E+00	+1.65416986E+00	+2.08374838E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
410.000000	+1.55805365E+00	+4.19421983E+00	+1.66247284E+00	+1.14153152E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
415.000000	+1.52902864E+00	+4.17341224E+00	+1.66558518E+00	+2.72357024E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
420.000000	+1.50106811E+00	+4.14442386E+00	+1.66519641E+00	-4.59196098E-05	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
425.000000	+1.47939606E+00	+4.12256565E+00	+1.66512598E+00	+4.55451468E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
430.000000	+1.46451938E+00	+4.11994180E+00	+1.66975092E+00	+1.49746013E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
435.000000	+1.45251283E+00	+4.13556067E+00	+1.68010058E+00	+2.41578410E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
440.000000	+1.43758143E+00	+4.15793424E+00	+1.69390876E+00	+2.66922671E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
445.000000	+1.41992068E+00	+4.17554952E+00	+1.70679285E+00	+2.27469680E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
450.000000	+1.40165769E+00	+4.18459944E+00	+1.71665573E+00	+1.81241669E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
455.000000	+1.38229308E+00	+4.18832073E+00	+1.72491702E+00	+1.69010767E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
460.000000	+1.35978635E+00	+4.19016253E+00	+1.73355681E+00	+1.74477931E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
465.000000	+1.33426036E+00	+4.18967661E+00	+1.74236481E+00	+1.63992098E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
470.000000	+1.30914341E+00	+4.18631820E+00	+1.74995602E+00	+1.37465458E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
475.000000	+1.28702799E+00	+4.18196738E+00	+1.75611136E+00	+1.15650886E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
480.000000	+1.27064317E+00	+4.18128591E+00	+1.76152111E+00	+1.08951991E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
485.000000	+1.25839936E+00	+4.18505214E+00	+1.76700656E+00	+1.05533332E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
490.000000	+1.24596726E+00	+4.18748963E+00	+1.77207444E+00	+8.97129356E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
495.000000	+1.23044790E+00	+4.18347467E+00	+1.77597785E+00	+6.64234058E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
125.000000	+1.85225326E+00	+2.35556177E+00	+6.59523132E-03	-8.87679188E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
127.500000	+1.78078841E+00	+2.28322605E+00	+4.86343912E-03	-4.97754575E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
130.000000	+1.71623377E+00	+2.21829123E+00	+4.10645845E-03	-8.89556093E-05	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
132.500000	+1.65842585E+00	+2.16064007E+00	+4.41866107E-03	+3.59832215E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
135.000000	+1.60719358E+00	+2.11015512E+00	+5.90561952E-03	+8.47798377E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
137.500000	+1.56237872E+00	+2.06672634E+00	+8.65765296E-03	+1.35594374E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
140.000000	+1.52387507E+00	+2.03025813E+00	+1.26853382E-02	+1.86391461E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
142.500000	+1.49154413E+00	+2.00061402E+00	+1.79772260E-02	+2.36641429E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
145.000000	+1.46521743E+00	+1.97762764E+00	+2.45174097E-02	+2.89147420E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
147.500000	+1.44467277E+00	+1.96115594E+00	+3.24345970E-02	+3.43572701E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
150.000000	+1.42974195E+00	+1.95103071E+00	+4.16960447E-02	+3.94483479E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
152.500000	+1.42021695E+00	+1.94698845E+00	+5.21587709E-02	+4.42916100E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
155.000000	+1.41578782E+00	+1.94874972E+00	+6.38418498E-02	+4.93849291E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
157.500000	+1.41615415E+00	+1.95609486E+00	+7.68512355E-02	+5.52789362E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
160.000000	+1.42088774E+00	+1.96878589E+00	+9.14813179E-02	+6.23567462E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
162.500000	+1.42947306E+00	+1.98651342E+00	+1.08029609E-01	+7.00458747E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
165.000000	+1.44153468E+00	+2.00896182E+00	+1.26504255E-01	+7.75557925E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
167.500000	+1.45683296E+00	+2.03589847E+00	+1.46807505E-01	+8.45473419E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
170.000000	+1.47518154E+00	+2.06711014E+00	+1.68777926E-01	+9.01619714E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
172.500000	+1.49648562E+00	+2.10225332E+00	+1.91888491E-01	+9.34162643E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
175.000000	+1.52060450E+00	+2.14083684E+00	+2.15486058E-01	+9.48944689E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
177.500000	+1.54716503E+00	+2.18236752E+00	+2.39335725E-01	+9.63372058E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
180.000000	+1.57566918E+00	+2.22650848E+00	+2.63654661E-01	+9.87359219E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
182.500000	+1.60574478E+00	+2.27309287E+00	+2.88703686E-01	+1.02077055E-02	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
185.000000	+1.63706072E+00	+2.32198020E+00	+3.14693189E-01	+1.05810603E-02	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
187.500000	+1.66932547E+00	+2.37293044E+00	+3.41608988E-01	+1.09126374E-02	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
190.000000	+1.70230456E+00	+2.42563378E+00	+3.69256376E-01	+1.11672893E-02	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
192.500000	+1.73579160E+00	+2.47980089E+00	+3.97445434E-01	+1.13598641E-02	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
195.000000	+1.76959443E+00	+2.53519745E+00	+4.26055696E-01	+1.14823060E-02	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
197.500000	+1.80369670E+00	+2.59167068E+00	+4.54856965E-01	+1.15234171E-02	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
200.000000	+1.83810672E+00	+2.64911712E+00	+4.83672782E-01	+1.15196999E-02	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
202.500000	+1.87261787E+00	+2.70731051E+00	+5.12455464E-01	+1.14897728E-02	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
205.000000	+1.90682886E+00	+2.76579520E+00	+5.41121646E-01	+1.14184176E-02	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
207.500000	+1.94032818E+00	+2.82406177E+00	+5.69547552E-01	+1.13001148E-02	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
210.000000	+1.97292657E+00	+2.88182225E+00	+5.97622219E-01	+1.11905094E-02	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
212.500000	+2.00445615E+00	+2.93904640E+00	+6.25500099E-01	+1.12026317E-02	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
215.000000	+2.03454642E+00	+2.99580503E+00	+6.53635378E-01	+1.13623992E-02	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
217.500000	+2.06296006E+00	+3.05218346E+00	+6.82312095E-01	+1.15577293E-02	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
220.000000	+2.08987685E+00	+3.10832174E+00	+7.11424025E-01	+1.16714966E-02	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
222.500000	+2.11568818E+00	+3.16435786E+00	+7.40669578E-01	+1.16675744E-02	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
225.000000	+2.14059156E+00	+3.22021759E+00	+7.69761896E-01	+1.15516625E-02	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
227.500000	+2.16449668E+00	+3.27551912E+00	+7.98427890E-01	+1.13225670E-02	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
230.000000	+2.18720984E+00	+3.32971979E+00	+8.26374731E-01	+1.09683367E-02	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
232.500000	+2.20868176E+00	+3.38233627E+00	+8.53269574E-01	+1.05159747E-02	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
235.000000	+2.22886910E+00	+3.43305944E+00	+8.78954605E-01	+1.00814650E-02	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
237.500000	+2.24743137E+00	+3.48176310E+00	+9.03676899E-01	+9.79820602E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
240.000000	+2.26379266E+00	+3.52844652E+00	+9.27945635E-01	+9.67690666E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
242.500000	+2.27761661E+00	+3.57313932E+00	+9.52061432E-01	+9.59087297E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
245.000000	+2.28907005E+00	+3.61584722E+00	+9.75900000E-01	+9.40718165E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
247.500000	+2.29869192E+00	+3.65660655E+00	+9.99097340E-01	+9.15069067E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
62.500000	+5.82544533E+00	+6.30516511E+00	-4.14059623E-02	+5.67960410E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
63.750000	+5.72514752E+00	+6.20821135E+00	-3.44592931E-02	+5.43506673E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
65.000000	+5.62357896E+00	+6.10986150E+00	-2.78182955E-02	+5.17672550E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
66.250000	+5.52100480E+00	+6.01036098E+00	-2.15174793E-02	+4.88704120E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
67.500000	+5.41768382E+00	+5.90994400E+00	-1.56006925E-02	+4.56640461E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
68.750000	+5.31385828E+00	+5.80883298E+00	-1.01014678E-02	+4.22912868E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
70.000000	+5.20974607E+00	+5.70723844E+00	-5.02787083E-03	+3.89747909E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
71.250000	+5.10553829E+00	+5.60535944E+00	-3.57770063E-04	+3.59231998E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
72.500000	+5.00140433E+00	+5.50338471E+00	+3.95292913E-03	+3.32555274E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
73.750000	+4.89750014E+00	+5.40149407E+00	+7.95611179E-03	+3.09762840E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
75.000000	+4.79397559E+00	+5.29985843E+00	+1.16970001E-02	+2.89925020E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
76.250000	+4.69097790E+00	+5.19863810E+00	+1.52042373E-02	+2.71597991E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
77.500000	+4.58865139E+00	+5.09798083E+00	+1.84869499E-02	+2.53177905E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
78.750000	+4.48713808E+00	+4.99802169E+00	+2.15336849E-02	+2.33234023E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
80.000000	+4.38657649E+00	+4.89888444E+00	+2.43178005E-02	+2.10831798E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
81.250000	+4.28709959E+00	+4.80068306E+00	+2.68044798E-02	+1.85622241E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
82.500000	+4.18883078E+00	+4.70352165E+00	+2.89583565E-02	+1.58163416E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
83.750000	+4.09187436E+00	+4.60749261E+00	+3.07585652E-02	+1.29917257E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
85.000000	+3.99631053E+00	+4.51267579E+00	+3.22062880E-02	+1.02377695E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
86.250000	+3.90220043E+00	+4.41914007E+00	+3.33180076E-02	+7.66594952E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
87.500000	+3.80959112E+00	+4.32694694E+00	+3.41227753E-02	+5.38197262E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
88.750000	+3.71851907E+00	+4.23615471E+00	+3.46635008E-02	+3.45583327E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
90.000000	+3.62901826E+00	+4.14682124E+00	+3.49867337E-02	+1.86350577E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
91.250000	+3.54112676E+00	+4.05900361E+00	+3.51293772E-02	+5.31493394E-05	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
92.500000	+3.45488325E+00	+3.97275504E+00	+3.51196070E-02	-5.77207607E-05	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
93.750000	+3.37031945E+00	+3.88812158E+00	+3.49850753E-02	-1.46629046E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
95.000000	+3.28745853E+00	+3.80514052E+00	+3.47530344E-02	-2.15992293E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
96.250000	+3.20631848E+00	+3.72384108E+00	+3.44450946E-02	-2.70738671E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
97.500000	+3.12691514E+00	+3.64424686E+00	+3.40761877E-02	-3.16138051E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
98.750000	+3.04926577E+00	+3.56637951E+00	+3.36547494E-02	-3.59423466E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
100.000000	+2.97339512E+00	+3.49026219E+00	+3.31776290E-02	-4.11652049E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
101.250000	+2.89933908E+00	+3.41592091E+00	+3.26256193E-02	-4.82950088E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
102.500000	+2.82713986E+00	+3.34338325E+00	+3.19702538E-02	-5.74342350E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
103.750000	+2.75683471E+00	+3.27267534E+00	+3.11897634E-02	-6.76695399E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
105.000000	+2.68844782E+00	+3.20381860E+00	+3.02785153E-02	-7.79770338E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
106.250000	+2.62199163E+00	+3.13682765E+00	+2.92403376E-02	-8.81971843E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
107.500000	+2.55747415E+00	+3.07170984E+00	+2.80735857E-02	-9.89516215E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
108.750000	+2.49490165E+00	+3.00846564E+00	+2.67665471E-02	-1.10537199E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
110.000000	+2.43427336E+00	+2.94708995E+00	+2.53101557E-02	-1.22013954E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
111.250000	+2.37557481E+00	+2.88757464E+00	+2.37161982E-02	-1.31365654E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
112.500000	+2.31877667E+00	+2.82991186E+00	+2.20260144E-02	-1.36713826E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
113.750000	+2.26384352E+00	+2.77409641E+00	+2.02983526E-02	-1.37599698E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
115.000000	+2.21074691E+00	+2.72012682E+00	+1.85860219E-02	-1.35209059E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
116.250000	+2.15947487E+00	+2.66800589E+00	+1.69181261E-02	-1.31640477E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
117.500000	+2.11003419E+00	+2.61774047E+00	+1.52950100E-02	-1.28650657E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
118.750000	+2.06244168E+00	+2.56933976E+00	+1.37018597E-02	-1.26549837E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
120.000000	+2.01671041E+00	+2.52281298E+00	+1.21312641E-02	-1.24247812E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
121.250000	+1.97284183E+00	+2.47816783E+00	+1.05956644E-02	-1.20109785E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
122.500000	+1.93082477E+00	+2.43540993E+00	+9.12851946E-03	-1.12686871E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
123.750000	+1.89063754E+00	+2.39454196E+00	+7.77849257E-03	-1.03317430E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
31.250000	+7.20497142E+00	+7.59882786E+00	-2.38621634E-01	+3.81188271E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
31.875000	+7.20610270E+00	+7.60091499E+00	-2.36197660E-01	+3.94483457E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
32.500000	+7.20610583E+00	+7.60190919E+00	-2.33690590E-01	+4.08103265E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
33.125000	+7.20495914E+00	+7.60179063E+00	-2.31096369E-01	+4.22360864E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
33.750000	+7.20264173E+00	+7.60054026E+00	-2.28411080E-01	+4.37226606E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
34.375000	+7.19913360E+00	+7.59813985E+00	-2.25631036E-01	+4.52657445E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
35.000000	+7.19441578E+00	+7.59457209E+00	-2.22752862E-01	+4.68596435E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
35.625000	+7.18847046E+00	+7.58982072E+00	-2.19773581E-01	+4.84970800E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
36.250000	+7.18128117E+00	+7.58387065E+00	-2.16690727E-01	+5.01691418E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
36.875000	+7.17283292E+00	+7.57670802E+00	-2.13502438E-01	+5.18658676E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
37.500000	+7.16311234E+00	+7.56832038E+00	-2.10207493E-01	+5.35771065E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
38.125000	+7.15210780E+00	+7.55869678E+00	-2.06805300E-01	+5.52924067E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
38.750000	+7.13980955E+00	+7.54782790E+00	-2.03295942E-01	+5.69997944E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
39.375000	+7.12620988E+00	+7.53570614E+00	-1.99680325E-01	+5.86852665E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
40.000000	+7.11130326E+00	+7.52232570E+00	-1.95960284E-01	+6.03344936E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
40.625000	+7.09508641E+00	+7.50768269E+00	-1.92138514E-01	+6.19355794E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
41.250000	+7.07755822E+00	+7.49177513E+00	-1.88218337E-01	+6.34800264E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
41.875000	+7.05871982E+00	+7.47460308E+00	-1.84203510E-01	+6.49604996E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
42.500000	+7.03857460E+00	+7.45616866E+00	-1.80098274E-01	+6.63671428E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
43.125000	+7.01712838E+00	+7.43647611E+00	-1.75907618E-01	+6.76859241E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
43.750000	+6.99438952E+00	+7.41553173E+00	-1.71637534E-01	+6.89010624E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
44.375000	+6.97036888E+00	+7.39334390E+00	-1.67294985E-01	+7.00002521E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
45.000000	+6.94507960E+00	+7.36992299E+00	-1.62887502E-01	+7.09790077E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
45.625000	+6.91853685E+00	+7.34528136E+00	-1.58422609E-01	+7.18408604E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
46.250000	+6.89075761E+00	+7.31943332E+00	-1.53907395E-01	+7.25928920E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
46.875000	+6.86176065E+00	+7.29239511E+00	-1.49348497E-01	+7.32391423E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
47.500000	+6.83156664E+00	+7.26418485E+00	-1.44752502E-01	+7.37757661E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
48.125000	+6.80019832E+00	+7.23482244E+00	-1.40126527E-01	+7.41907932E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
48.750000	+6.76768059E+00	+7.20432949E+00	-1.35478653E-01	+7.44687736E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
49.375000	+6.73404039E+00	+7.17272914E+00	-1.30817930E-01	+7.45980480E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
50.000000	+6.69930634E+00	+7.14004593E+00	-1.26153897E-01	+7.45771635E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
50.625000	+6.66350832E+00	+7.10630571E+00	-1.21495784E-01	+7.44174866E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
51.250000	+6.62667697E+00	+7.07153553E+00	-1.16851711E-01	+7.41408743E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
51.875000	+6.58884338E+00	+7.03576353E+00	-1.12228175E-01	+7.37733586E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
52.500000	+6.55003906E+00	+6.99901893E+00	-1.07630041E-01	+7.33372941E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
53.125000	+6.51029599E+00	+6.96133196E+00	-1.03061013E-01	+7.28448226E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
53.750000	+6.46964692E+00	+6.92273370E+00	-9.85244382E-02	+7.22948429E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
54.375000	+6.42812565E+00	+6.88325603E+00	-9.40241580E-02	+7.16743144E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
55.000000	+6.38576715E+00	+6.84293150E+00	-8.95651489E-02	+7.09632518E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
55.625000	+6.34260757E+00	+6.80179311E+00	-8.51537515E-02	+7.01417054E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
56.250000	+6.29868399E+00	+6.75987425E+00	-8.07974357E-02	+6.91966431E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
56.875000	+6.25403398E+00	+6.71720851E+00	-7.65041711E-02	+6.81269061E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
57.500000	+6.20869515E+00	+6.67382961E+00	-7.22815724E-02	+6.69451049E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
58.125000	+6.16270461E+00	+6.62977131E+00	-6.81360330E-02	+6.56761830E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
58.750000	+6.11609864E+00	+6.58506735E+00	-6.40720495E-02	+6.43531852E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
59.375000	+6.06891244E+00	+6.53975144E+00	-6.00918848E-02	+6.30113685E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
60.000000	+6.02118012E+00	+6.49385721E+00	-5.61956285E-02	+6.16820523E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
60.625000	+5.97293485E+00	+6.44741818E+00	-5.23816283E-02	+6.03874952E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
61.250000	+5.92420916E+00	+6.40046772E+00	-4.86471916E-02	+5.91377402E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
61.875000	+5.87503525E+00	+6.35303905E+00	-4.49894108E-02	+5.79112458E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
15.625000	+6.88708666E+00	+7.26387607E+00	-2.82921657E-01	+2.42243672E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
15.937500	+6.89718773E+00	+7.27426222E+00	-2.82165338E-01	+2.41800635E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
16.250000	+6.90722149E+00	+7.28458075E+00	-2.81410403E-01	+2.41411280E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
16.562500	+6.91718091E+00	+7.29482477E+00	-2.80656518E-01	+2.41133144E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
16.875000	+6.92705917E+00	+7.30498758E+00	-2.79903321E-01	+2.40973414E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
17.187500	+6.93684963E+00	+7.31506268E+00	-2.79150434E-01	+2.40938257E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
17.500000	+6.94654584E+00	+7.32504378E+00	-2.78397457E-01	+2.41032893E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
17.812500	+6.95614150E+00	+7.33492474E+00	-2.77643978E-01	+2.41261669E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
18.125000	+6.96563051E+00	+7.34469962E+00	-2.76889572E-01	+2.41628121E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
18.437500	+6.97500692E+00	+7.35436262E+00	-2.76133802E-01	+2.42135047E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
18.750000	+6.98426492E+00	+7.36390812E+00	-2.75376228E-01	+2.42784563E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
19.062500	+6.99339888E+00	+7.37333065E+00	-2.74616399E-01	+2.43578171E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
19.375000	+7.00240329E+00	+7.38262489E+00	-2.73853864E-01	+2.44516815E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
19.687500	+7.01127280E+00	+7.39178565E+00	-2.73088169E-01	+2.45600935E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
20.000000	+7.02000219E+00	+7.40080788E+00	-2.72318858E-01	+2.46830524E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
20.312500	+7.02858636E+00	+7.40968667E+00	-2.71545478E-01	+2.48205183E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
20.625000	+7.03702033E+00	+7.41841722E+00	-2.70767576E-01	+2.49724167E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
20.937500	+7.04529927E+00	+7.42699485E+00	-2.69984702E-01	+2.51386439E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
21.250000	+7.05341842E+00	+7.43541501E+00	-2.69196411E-01	+2.53190719E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
21.562500	+7.06137317E+00	+7.44367324E+00	-2.68402260E-01	+2.55135532E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
21.875000	+7.06915899E+00	+7.45176519E+00	-2.67601814E-01	+2.57219261E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
22.187500	+7.07677145E+00	+7.45968662E+00	-2.66794640E-01	+2.59440193E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
22.500000	+7.08420625E+00	+7.46743335E+00	-2.65980312E-01	+2.61796567E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
22.812500	+7.09145913E+00	+7.47500134E+00	-2.65158411E-01	+2.64286629E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
23.125000	+7.09852597E+00	+7.48238661E+00	-2.64328521E-01	+2.66908676E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
23.437500	+7.10540269E+00	+7.48958525E+00	-2.63490232E-01	+2.69661104E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
23.750000	+7.11208532E+00	+7.49659346E+00	-2.62643139E-01	+2.72542456E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
24.062500	+7.11856996E+00	+7.50340750E+00	-2.61786842E-01	+2.75551462E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
24.375000	+7.12485278E+00	+7.51002369E+00	-2.60920942E-01	+2.78687084E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
24.687500	+7.13093002E+00	+7.51643844E+00	-2.60045047E-01	+2.81948551E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
25.000000	+7.13679797E+00	+7.52264822E+00	-2.59158764E-01	+2.85335388E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
25.312500	+7.14245302E+00	+7.52864956E+00	-2.58261701E-01	+2.88847449E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
25.625000	+7.14789159E+00	+7.53443904E+00	-2.57353467E-01	+2.92484931E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
25.937500	+7.15311015E+00	+7.54001331E+00	-2.56433670E-01	+2.96248392E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
26.250000	+7.15810524E+00	+7.54536907E+00	-2.55501915E-01	+3.00138751E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
26.562500	+7.16287345E+00	+7.55050307E+00	-2.54557803E-01	+3.04157291E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
26.875000	+7.16741142E+00	+7.55541212E+00	-2.53600932E-01	+3.08305643E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
27.187500	+7.17171580E+00	+7.56009306E+00	-2.52630893E-01	+3.12585766E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
27.500000	+7.17578332E+00	+7.56454279E+00	-2.51647271E-01	+3.16999922E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
27.812500	+7.17961073E+00	+7.56875823E+00	-2.50649643E-01	+3.21550636E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
28.125000	+7.18319483E+00	+7.57273637E+00	-2.49637579E-01	+3.26240648E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
28.437500	+7.18653244E+00	+7.57647422E+00	-2.48610639E-01	+3.31072862E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
28.750000	+7.18962042E+00	+7.57996884E+00	-2.47568374E-01	+3.36050280E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
29.062500	+7.19245567E+00	+7.58321732E+00	-2.46510325E-01	+3.41175947E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
29.375000	+7.19503511E+00	+7.58621678E+00	-2.45436024E-01	+3.46452875E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
29.687500	+7.19735570E+00	+7.58896439E+00	-2.44344995E-01	+3.51883967E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
30.000000	+7.19941441E+00	+7.59145734E+00	-2.43236750E-01	+3.57471924E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
30.312500	+7.20120828E+00	+7.59369288E+00	-2.42110795E-01	+3.63219164E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
30.625000	+7.20273434E+00	+7.59566827E+00	-2.40966630E-01	+3.69127756E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
30.937500	+7.20398969E+00	+7.59738081E+00	-2.39803747E-01	+3.75117494E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
7.812500	+6.63785244E+00	+7.00742564E+00	-3.02259272E-01	+2.35089943E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
7.968750	+6.64224211E+00	+7.01195163E+00	-3.01890483E-01	+2.36960521E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
8.125000	+6.64667962E+00	+7.01652659E+00	-3.01518771E-01	+2.38762950E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
8.281250	+6.65116335E+00	+7.02114882E+00	-3.01144349E-01	+2.40430938E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
8.437500	+6.65569166E+00	+7.02581661E+00	-3.00767424E-01	+2.41968289E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
8.593750	+6.66026294E+00	+7.03052829E+00	-3.00388198E-01	+2.43378962E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
8.750000	+6.66487559E+00	+7.03528216E+00	-3.00006865E-01	+2.44667052E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
8.906250	+6.66952803E+00	+7.04007658E+00	-2.99623613E-01	+2.45836767E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
9.062500	+6.67421866E+00	+7.04490990E+00	-2.99238625E-01	+2.46892409E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
9.218750	+6.67894594E+00	+7.04978049E+00	-2.98852074E-01	+2.47838353E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
9.375000	+6.68370830E+00	+7.05468675E+00	-2.98464130E-01	+2.48679030E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
9.531250	+6.68850421E+00	+7.05962707E+00	-2.98074952E-01	+2.49418911E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
9.687500	+6.69333216E+00	+7.06459987E+00	-2.97684696E-01	+2.50062490E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
9.843750	+6.69819062E+00	+7.06960360E+00	-2.97293507E-01	+2.50614273E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
10.000000	+6.70307812E+00	+7.07463671E+00	-2.96901526E-01	+2.51078760E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
10.156250	+6.70799317E+00	+7.07969768E+00	-2.96508886E-01	+2.51460436E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
10.312500	+6.71293430E+00	+7.08478499E+00	-2.96115712E-01	+2.51763758E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
10.468750	+6.71790008E+00	+7.08989715E+00	-2.95722124E-01	+2.51993145E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
10.625000	+6.72288908E+00	+7.09503270E+00	-2.95328234E-01	+2.52152969E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
10.781250	+6.72789987E+00	+7.10019018E+00	-2.94934146E-01	+2.52247547E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
10.937500	+6.73293107E+00	+7.10536816E+00	-2.94539960E-01	+2.52281130E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
11.093750	+6.73798129E+00	+7.11056522E+00	-2.94145768E-01	+2.52257901E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
11.250000	+6.74304916E+00	+7.11577996E+00	-2.93751654E-01	+2.52181963E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
11.406250	+6.74813333E+00	+7.12101100E+00	-2.93357699E-01	+2.52057338E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
11.562500	+6.75323249E+00	+7.12625699E+00	-2.92963975E-01	+2.51887962E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
11.718750	+6.75834529E+00	+7.13151659E+00	-2.92570549E-01	+2.51677678E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
11.875000	+6.76347046E+00	+7.13678847E+00	-2.92177482E-01	+2.51430234E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
12.031250	+6.76860671E+00	+7.14207132E+00	-2.91784830E-01	+2.51149280E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
12.187500	+6.77375276E+00	+7.14736388E+00	-2.91392641E-01	+2.50838367E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
12.343750	+6.77890737E+00	+7.15266485E+00	-2.91000960E-01	+2.50500941E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
12.500000	+6.78406931E+00	+7.15797301E+00	-2.90609825E-01	+2.50140346E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
12.656250	+6.78923736E+00	+7.16328712E+00	-2.90219271E-01	+2.49759819E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
12.812500	+6.79441031E+00	+7.16860596E+00	-2.89829326E-01	+2.49362491E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
12.968750	+6.79958699E+00	+7.17392834E+00	-2.89440013E-01	+2.48951388E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
13.125000	+6.80476622E+00	+7.17925309E+00	-2.89051353E-01	+2.48529428E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
13.281250	+6.80994685E+00	+7.18457905E+00	-2.88663359E-01	+2.48099422E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
13.437500	+6.81512774E+00	+7.18990506E+00	-2.88276042E-01	+2.47664077E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
13.593750	+6.82030777E+00	+7.19523002E+00	-2.87889409E-01	+2.47225992E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
13.750000	+6.82548583E+00	+7.20055281E+00	-2.87503461E-01	+2.46787664E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
13.906250	+6.83066083E+00	+7.20587235E+00	-2.87118197E-01	+2.46351486E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
14.062500	+6.83583170E+00	+7.21118754E+00	-2.86733612E-01	+2.45919748E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
14.218750	+6.84099737E+00	+7.21649735E+00	-2.86349698E-01	+2.45494642E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
14.375000	+6.84615681E+00	+7.22180072E+00	-2.85966442E-01	+2.45078260E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
14.531250	+6.85130896E+00	+7.22709663E+00	-2.85583828E-01	+2.44672596E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
14.687500	+6.85645282E+00	+7.23238407E+00	-2.85201840E-01	+2.44279551E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
14.843750	+6.86158739E+00	+7.23766204E+00	-2.84820455E-01	+2.43900932E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
15.000000	+6.86671168E+00	+7.24292956E+00	-2.84439649E-01	+2.43538455E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
15.156250	+6.87182470E+00	+7.24818567E+00	-2.84059397E-01	+2.43193746E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
15.312500	+6.87692550E+00	+7.25342941E+00	-2.83679669E-01	+2.42868346E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
15.468750	+6.88201313E+00	+7.25865985E+00	-2.83300434E-01	+2.42552976E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.906250	+6.54854002E+00	+6.91532074E+00	-3.09843914E-01	+1.38077950E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.984375	+6.54985501E+00	+6.91667569E+00	-3.09734972E-01	+1.40813593E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
4.062500	+6.55119243E+00	+6.91805386E+00	-3.09623893E-01	+1.43538325E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
4.140625	+6.55255210E+00	+6.91945506E+00	-3.09510694E-01	+1.46240643E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
4.218750	+6.55393382E+00	+6.92087909E+00	-3.09395392E-01	+1.48919376E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
4.296875	+6.55533740E+00	+6.92232575E+00	-3.09278007E-01	+1.51573388E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
4.375000	+6.55676267E+00	+6.92379485E+00	-3.09158559E-01	+1.54201585E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
4.453125	+6.55820941E+00	+6.92528619E+00	-3.09037067E-01	+1.56802914E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
4.531250	+6.55967744E+00	+6.92679956E+00	-3.08913554E-01	+1.59376359E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
4.609375	+6.56116656E+00	+6.92833476E+00	-3.08788042E-01	+1.61920949E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
4.687500	+6.56267658E+00	+6.92989159E+00	-3.08660553E-01	+1.64435755E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
4.765625	+6.56420729E+00	+6.93146984E+00	-3.08531111E-01	+1.66919892E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
4.843750	+6.56575850E+00	+6.93306930E+00	-3.08399740E-01	+1.69372515E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
4.921875	+6.56733000E+00	+6.93468976E+00	-3.08266466E-01	+1.71792826E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
5.000000	+6.56892160E+00	+6.93633101E+00	-3.08131314E-01	+1.74180069E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
5.078125	+6.57053309E+00	+6.93799284E+00	-3.07994310E-01	+1.76533531E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
5.156250	+6.57216427E+00	+6.93967504E+00	-3.07855480E-01	+1.78852543E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
5.234375	+6.57381494E+00	+6.94137739E+00	-3.07714853E-01	+1.81136482E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
5.312500	+6.57548489E+00	+6.94309968E+00	-3.07572455E-01	+1.83384763E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
5.390625	+6.57717390E+00	+6.94484169E+00	-3.07428314E-01	+1.85596847E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
5.468750	+6.57888179E+00	+6.94660321E+00	-3.07282460E-01	+1.87772238E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
5.546875	+6.58060834E+00	+6.94838401E+00	-3.07134920E-01	+1.89910480E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
5.625000	+6.58235333E+00	+6.95018389E+00	-3.06985725E-01	+1.92011157E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
5.703125	+6.58411658E+00	+6.95200261E+00	-3.06834903E-01	+1.94073897E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
5.781250	+6.58589786E+00	+6.95383996E+00	-3.06682484E-01	+1.96098366E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
5.859375	+6.58769696E+00	+6.95569573E+00	-3.06528499E-01	+1.98084269E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
5.937500	+6.58951368E+00	+6.95756969E+00	-3.06372977E-01	+2.00031351E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
6.015625	+6.59134781E+00	+6.95946161E+00	-3.06215950E-01	+2.01939394E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
6.093750	+6.59319913E+00	+6.96137129E+00	-3.06057447E-01	+2.03808215E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
6.171875	+6.59506744E+00	+6.96329849E+00	-3.05897500E-01	+2.05637670E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
6.250000	+6.59695252E+00	+6.96524300E+00	-3.05736138E-01	+2.07427648E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
6.328125	+6.59885417E+00	+6.96720459E+00	-3.05573394E-01	+2.09178074E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
6.406250	+6.60077218E+00	+6.96918304E+00	-3.05409297E-01	+2.10888905E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
6.484375	+6.60270632E+00	+6.97117813E+00	-3.05243880E-01	+2.12560130E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
6.562500	+6.60465640E+00	+6.97318964E+00	-3.05077172E-01	+2.14191770E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
6.640625	+6.60662219E+00	+6.97521734E+00	-3.04909205E-01	+2.15783877E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
6.718750	+6.60860350E+00	+6.97726102E+00	-3.04740010E-01	+2.17336530E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
6.796875	+6.61060010E+00	+6.97932044E+00	-3.04569617E-01	+2.18849840E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
6.875000	+6.61261179E+00	+6.98139540E+00	-3.04398057E-01	+2.20323942E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
6.953125	+6.61463836E+00	+6.98348566E+00	-3.04225361E-01	+2.21758999E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
7.031250	+6.61667959E+00	+6.98559100E+00	-3.04051559E-01	+2.23155199E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
7.109375	+6.61873528E+00	+6.98771121E+00	-3.03876681E-01	+2.24512754E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
7.187500	+6.62080521E+00	+6.98984606E+00	-3.03700757E-01	+2.25831901E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
7.265625	+6.62288918E+00	+6.99199533E+00	-3.03523819E-01	+2.27112899E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
7.343750	+6.62498698E+00	+6.99415881E+00	-3.03345894E-01	+2.28356027E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
7.421875	+6.62709839E+00	+6.99633627E+00	-3.03167012E-01	+2.29561587E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
7.500000	+6.62922322E+00	+6.99852749E+00	-3.02987204E-01	+2.30729899E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
7.578125	+6.63136124E+00	+7.00073225E+00	-3.02806497E-01	+2.31861303E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
7.656250	+6.63351225E+00	+7.00295035E+00	-3.02624920E-01	+2.32956155E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
7.734375	+6.63567606E+00	+7.00518154E+00	-3.02442503E-01	+2.34032823E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
1.953125	+6.52345908E+00	+6.88950681E+00	-3.11844355E-01	+6.64796877E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
1.992188	+6.52380571E+00	+6.88986305E+00	-3.11818109E-01	+6.78980305E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.031250	+6.52415894E+00	+6.89022609E+00	-3.11791309E-01	+6.93178446E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.070312	+6.52451876E+00	+6.89059592E+00	-3.11763955E-01	+7.07405429E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.109375	+6.52488515E+00	+6.89097253E+00	-3.11736043E-01	+7.21660090E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.148438	+6.52525809E+00	+6.89135590E+00	-3.11707575E-01	+7.35941230E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.187500	+6.52563758E+00	+6.89174601E+00	-3.11678548E-01	+7.50247608E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.226562	+6.52602359E+00	+6.89214285E+00	-3.11648962E-01	+7.64577929E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.265625	+6.52641611E+00	+6.89254641E+00	-3.11618815E-01	+7.78930851E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.304688	+6.52681512E+00	+6.89295667E+00	-3.11588108E-01	+7.93305008E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.343750	+6.52722061E+00	+6.89337361E+00	-3.11556838E-01	+8.07698983E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.382812	+6.52763256E+00	+6.89379721E+00	-3.11525006E-01	+8.22111319E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.421875	+6.52805096E+00	+6.89422747E+00	-3.11492611E-01	+8.36540543E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.460938	+6.52847578E+00	+6.89466436E+00	-3.11459652E-01	+8.50985130E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.500000	+6.52890701E+00	+6.89510786E+00	-3.11426128E-01	+8.65443525E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.539062	+6.52934463E+00	+6.89555797E+00	-3.11392039E-01	+8.79914163E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.578125	+6.52978862E+00	+6.89601466E+00	-3.11357384E-01	+8.94395433E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.617188	+6.53023898E+00	+6.89647791E+00	-3.11322164E-01	+9.08885695E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.656250	+6.53069567E+00	+6.89694770E+00	-3.11286378E-01	+9.23383309E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.695312	+6.53115868E+00	+6.89742403E+00	-3.11250025E-01	+9.37886593E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.734375	+6.53162799E+00	+6.89790687E+00	-3.11213105E-01	+9.52393854E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.773438	+6.53210359E+00	+6.89839620E+00	-3.11175619E-01	+9.66903382E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.812500	+6.53258545E+00	+6.89889200E+00	-3.11137566E-01	+9.81413443E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.851562	+6.53307356E+00	+6.89939425E+00	-3.11098946E-01	+9.95922295E-04	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.890625	+6.53356790E+00	+6.89990294E+00	-3.11059760E-01	+1.01042818E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.929688	+6.53406844E+00	+6.90041805E+00	-3.11020006E-01	+1.02492933E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
2.968750	+6.53457517E+00	+6.90093955E+00	-3.10979687E-01	+1.03942398E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.007812	+6.53508808E+00	+6.90146743E+00	-3.10938801E-01	+1.05391033E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.046875	+6.53560713E+00	+6.90200167E+00	-3.10897350E-01	+1.06838659E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.085938	+6.53613231E+00	+6.90254225E+00	-3.10855334E-01	+1.08285097E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.125000	+6.53666359E+00	+6.90308914E+00	-3.10812753E-01	+1.09730168E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.164062	+6.53720097E+00	+6.90364232E+00	-3.10769607E-01	+1.11173690E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.203125	+6.53774442E+00	+6.90420179E+00	-3.10725898E-01	+1.12615484E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.242188	+6.53829391E+00	+6.90476751E+00	-3.10681626E-01	+1.14055369E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.281250	+6.53884943E+00	+6.90533946E+00	-3.10636792E-01	+1.15493167E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.320312	+6.53941096E+00	+6.90591762E+00	-3.10591397E-01	+1.16928697E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.359375	+6.53997847E+00	+6.90650198E+00	-3.10545442E-01	+1.18361781E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.398438	+6.54055195E+00	+6.90709250E+00	-3.10498927E-01	+1.19792241E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.437500	+6.54113137E+00	+6.90768918E+00	-3.10451854E-01	+1.21219899E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.476562	+6.54171671E+00	+6.90829198E+00	-3.10404224E-01	+1.22644578E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.515625	+6.54230795E+00	+6.90890088E+00	-3.10356038E-01	+1.24066103E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.554688	+6.54290507E+00	+6.90951587E+00	-3.10307297E-01	+1.25484300E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.593750	+6.54350805E+00	+6.91013692E+00	-3.10258003E-01	+1.26898994E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.632812	+6.54411686E+00	+6.91076401E+00	-3.10208158E-01	+1.28310014E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.671875	+6.54473148E+00	+6.91139711E+00	-3.10157761E-01	+1.29717190E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.710938	+6.54535189E+00	+6.91203620E+00	-3.10106816E-01	+1.31120352E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.750000	+6.54597807E+00	+6.91268126E+00	-3.10055323E-01	+1.32519333E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.789062	+6.54661000E+00	+6.91333227E+00	-3.10003285E-01	+1.33913966E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.828125	+6.54724765E+00	+6.91398920E+00	-3.09950703E-01	+1.35304088E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02
3.867188	+6.54789099E+00	+6.91465203E+00	-3.09897579E-01	+1.36691913E-03	+2.45264966E+02	-8.75060028E-01	-2.80283590E+02	+1.00000000E+00	+0.00000000E+00	+3.34691273E+00	-1.20476743E-02	-2.77805711E+02


==> anc/otoc_to_plot_supersymmetric_M400_L1.4716_n350_beta3.5000.dat <==
300.000000	+1.62727818E+01	+2.77594190E+01	+3.13433155E+00	+3.78791305E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
306.000000	+1.60233451E+01	+2.77495296E+01	+3.15497151E+00	+3.09207175E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
312.000000	+1.57471474E+01	+2.76680006E+01	+3.17143642E+00	+3.01464570E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
318.000000	+1.55299137E+01	+2.76880680E+01	+3.19114726E+00	+3.12138674E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
324.000000	+1.52707138E+01	+2.76465499E+01	+3.20889306E+00	+3.34516575E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
330.000000	+1.50604998E+01	+2.77166347E+01	+3.23128925E+00	+3.61814499E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
336.000000	+1.48044074E+01	+2.77294100E+01	+3.25231080E+00	+3.60148121E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
342.000000	+1.45452838E+01	+2.77603802E+01	+3.27450702E+00	+3.50819230E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
348.000000	+1.43183823E+01	+2.77991213E+01	+3.29440910E+00	+3.14642069E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
354.000000	+1.41345215E+01	+2.78581202E+01	+3.31226407E+00	+2.82156161E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
360.000000	+1.38912133E+01	+2.78362083E+01	+3.32826784E+00	+2.67641745E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
366.000000	+1.36815855E+01	+2.78530996E+01	+3.34438108E+00	+2.95725536E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
372.000000	+1.34165992E+01	+2.78653466E+01	+3.36375491E+00	+2.54687478E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
378.000000	+1.32028599E+01	+2.78141773E+01	+3.37494358E+00	+1.43046365E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
384.000000	+1.30174704E+01	+2.77163796E+01	+3.38092047E+00	+1.80117199E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
390.000000	+1.27766903E+01	+2.77072554E+01	+3.39655764E+00	+3.14602780E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
396.000000	+1.25288022E+01	+2.77932373E+01	+3.41867281E+00	+2.82264018E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
402.000000	+1.23845971E+01	+2.78295480E+01	+3.43042932E+00	+2.13429537E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
408.000000	+1.22441514E+01	+2.79045818E+01	+3.44428435E+00	+2.44196039E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
414.000000	+1.20520125E+01	+2.79562513E+01	+3.45973285E+00	+1.06523777E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
420.000000	+1.19056299E+01	+2.77675302E+01	+3.45706720E+00	+1.40217718E-04	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
426.000000	+1.16725299E+01	+2.76035519E+01	+3.46141546E+00	+1.07777054E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
432.000000	+1.15330982E+01	+2.76014766E+01	+3.47000045E+00	+1.69630396E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
438.000000	+1.14901192E+01	+2.77487505E+01	+3.48177111E+00	+1.95472296E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
444.000000	+1.13250460E+01	+2.77747905E+01	+3.49345713E+00	+1.06341012E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
450.000000	+1.10776688E+01	+2.75451047E+01	+3.49453203E+00	+1.54058995E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
456.000000	+1.08675111E+01	+2.76241918E+01	+3.51194420E+00	+3.50047847E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
462.000000	+1.07728888E+01	+2.79467854E+01	+3.53653777E+00	+2.68645782E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
468.000000	+1.05570940E+01	+2.78627696E+01	+3.54418170E+00	+3.06670622E-04	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
474.000000	+1.03824287E+01	+2.76196424E+01	+3.54021782E+00	+4.54994587E-04	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
480.000000	+1.04119719E+01	+2.78123938E+01	+3.54964163E+00	+1.11729397E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
486.000000	+1.03254125E+01	+2.77952909E+01	+3.55362535E+00	+9.29884466E-04	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
492.000000	+1.01857480E+01	+2.77814218E+01	+3.56080025E+00	+2.51124552E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
498.000000	+1.00663899E+01	+2.80707348E+01	+3.58376029E+00	+2.45484826E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
504.000000	+9.78710523E+00	+2.79088257E+01	+3.59025843E+00	+8.17118114E-04	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
510.000000	+9.60775853E+00	+2.77895119E+01	+3.59356571E+00	+2.27249617E-04	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
516.000000	+9.44899911E+00	+2.76202049E+01	+3.59298542E+00	+2.00985665E-04	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
522.000000	+9.35934183E+00	+2.75849994E+01	+3.59597754E+00	+1.14760277E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
528.000000	+9.26940028E+00	+2.76925770E+01	+3.60675665E+00	+1.50393193E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
534.000000	+9.08072551E+00	+2.76382908E+01	+3.61402472E+00	+1.27096665E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
540.000000	+8.89255359E+00	+2.75988668E+01	+3.62200825E+00	+1.64361474E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
546.000000	+8.81806172E+00	+2.77452783E+01	+3.63374810E+00	+2.23199308E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
552.000000	+8.77125055E+00	+2.79853622E+01	+3.64879217E+00	+1.65715680E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
558.000000	+8.54780181E+00	+2.78551701E+01	+3.65363398E+00	+6.45495195E-04	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
564.000000	+8.35013603E+00	+2.77136570E+01	+3.65653811E+00	+5.85302386E-04	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
570.000000	+8.24617056E+00	+2.76896239E+01	+3.66065761E+00	+5.19105580E-04	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
576.000000	+8.04328351E+00	+2.75278015E+01	+3.66276738E+00	+6.24776305E-04	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
582.000000	+7.86831812E+00	+2.74580930E+01	+3.66815492E+00	+1.24569734E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
588.000000	+7.76369411E+00	+2.75416617E+01	+3.67771575E+00	+1.59842083E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
594.000000	+7.61552094E+00	+2.75846751E+01	+3.68733597E+00	+1.60832047E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
150.000000	+2.34581984E+01	+2.88222081E+01	+2.37285897E+00	+8.18575119E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
153.000000	+2.33036879E+01	+2.87966208E+01	+2.39660953E+00	+7.64795647E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
156.000000	+2.31360549E+01	+2.87519418E+01	+2.41874671E+00	+7.51185245E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
159.000000	+2.29563077E+01	+2.87024773E+01	+2.44168064E+00	+7.60835166E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
162.000000	+2.27714611E+01	+2.86496555E+01	+2.46439682E+00	+7.53539910E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
165.000000	+2.25777229E+01	+2.85896531E+01	+2.48689304E+00	+7.35282320E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
168.000000	+2.23820858E+01	+2.85254135E+01	+2.50851376E+00	+7.05822838E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
171.000000	+2.21921985E+01	+2.84641982E+01	+2.52924241E+00	+6.64842692E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
174.000000	+2.20060130E+01	+2.83993550E+01	+2.54840432E+00	+6.23033459E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
177.000000	+2.18314884E+01	+2.83423854E+01	+2.56662442E+00	+5.97014475E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
180.000000	+2.16594129E+01	+2.82859211E+01	+2.58422519E+00	+5.77433320E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
183.000000	+2.14925938E+01	+2.82330205E+01	+2.60127042E+00	+5.59433168E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
186.000000	+2.13253590E+01	+2.81780676E+01	+2.61779118E+00	+5.41496219E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
189.000000	+2.11581548E+01	+2.81211728E+01	+2.63376019E+00	+5.21851195E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
192.000000	+2.10010665E+01	+2.80717353E+01	+2.64910225E+00	+5.32999716E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
195.000000	+2.08472284E+01	+2.80365225E+01	+2.66574017E+00	+5.74777815E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
198.000000	+2.06882409E+01	+2.80070069E+01	+2.68358892E+00	+5.75190142E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
201.000000	+2.05370267E+01	+2.79787645E+01	+2.70025158E+00	+5.39416897E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
204.000000	+2.04028439E+01	+2.79623568E+01	+2.71595393E+00	+5.31176567E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
207.000000	+2.02714829E+01	+2.79542133E+01	+2.73212217E+00	+5.15950924E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
210.000000	+2.01359191E+01	+2.79331122E+01	+2.74691099E+00	+5.10230717E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
213.000000	+1.99989716E+01	+2.79205370E+01	+2.76273602E+00	+5.46251716E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
216.000000	+1.98656090E+01	+2.79225899E+01	+2.77968609E+00	+5.22133948E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
219.000000	+1.97261190E+01	+2.78997796E+01	+2.79406405E+00	+4.75076212E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
222.000000	+1.95815570E+01	+2.78715032E+01	+2.80819066E+00	+4.87871026E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
225.000000	+1.94496175E+01	+2.78660760E+01	+2.82333632E+00	+5.07697294E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
228.000000	+1.93083656E+01	+2.78547244E+01	+2.83865250E+00	+5.13598244E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
231.000000	+1.91740982E+01	+2.78539550E+01	+2.85415221E+00	+5.36157282E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
234.000000	+1.90439680E+01	+2.78697283E+01	+2.87082194E+00	+5.31556287E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
237.000000	+1.89156503E+01	+2.78767989E+01	+2.88604559E+00	+4.82767473E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
240.000000	+1.87870246E+01	+2.78721708E+01	+2.89978798E+00	+4.28546802E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
243.000000	+1.86573838E+01	+2.78519365E+01	+2.91175840E+00	+4.09210986E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
246.000000	+1.85255060E+01	+2.78364778E+01	+2.92434064E+00	+4.31094574E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
249.000000	+1.83736162E+01	+2.78090946E+01	+2.93762407E+00	+4.25521914E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
252.000000	+1.82434014E+01	+2.77951552E+01	+2.94987196E+00	+3.88584212E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
255.000000	+1.81172420E+01	+2.77752937E+01	+2.96093912E+00	+3.78201688E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
258.000000	+1.79909737E+01	+2.77619548E+01	+2.97256406E+00	+4.08576580E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
261.000000	+1.78709156E+01	+2.77686564E+01	+2.98545372E+00	+4.43084012E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
264.000000	+1.77512787E+01	+2.77855054E+01	+2.99914910E+00	+4.24124995E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
267.000000	+1.76259827E+01	+2.77788285E+01	+3.01090122E+00	+3.60530165E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
270.000000	+1.74976410E+01	+2.77512909E+01	+3.02078091E+00	+3.58316183E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
273.000000	+1.73711067E+01	+2.77445915E+01	+3.03240019E+00	+4.16412604E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
276.000000	+1.72492404E+01	+2.77623024E+01	+3.04576567E+00	+4.01841066E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
279.000000	+1.71553071E+01	+2.77819409E+01	+3.05651065E+00	+3.45792100E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
282.000000	+1.70456153E+01	+2.77790758E+01	+3.06651319E+00	+3.47337688E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
285.000000	+1.69082172E+01	+2.77586365E+01	+3.07735091E+00	+3.48572877E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
288.000000	+1.67660390E+01	+2.77263470E+01	+3.08742756E+00	+3.54174979E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
291.000000	+1.66499025E+01	+2.77333661E+01	+3.09860141E+00	+4.23353892E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
294.000000	+1.65432592E+01	+2.77855386E+01	+3.11282880E+00	+4.38836615E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
297.000000	+1.64171897E+01	+2.77963590E+01	+3.12493161E+00	+3.68017417E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
75.000000	+1.12925418E+01	+1.29760553E+01	+1.21403017E+00	+1.14470352E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
76.500000	+1.15604118E+01	+1.32743756E+01	+1.23195592E+00	+1.24539606E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
78.000000	+1.18734749E+01	+1.36210774E+01	+1.25139205E+00	+1.37710260E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
79.500000	+1.22246968E+01	+1.40109528E+01	+1.27326900E+00	+1.52203067E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
81.000000	+1.26095059E+01	+1.44387554E+01	+1.29705297E+00	+1.60507661E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
82.500000	+1.30250201E+01	+1.48993930E+01	+1.32142129E+00	+1.68523056E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
84.000000	+1.34639726E+01	+1.53880810E+01	+1.34760989E+00	+1.81537592E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
85.500000	+1.39211284E+01	+1.59004128E+01	+1.37588257E+00	+1.90326208E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
87.000000	+1.43944673E+01	+1.64316353E+01	+1.40470775E+00	+1.93592430E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
88.500000	+1.48798444E+01	+1.69774849E+01	+1.43396030E+00	+1.99372501E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
90.000000	+1.53709246E+01	+1.75336567E+01	+1.46451950E+00	+2.05115190E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
91.500000	+1.58656684E+01	+1.80964403E+01	+1.49549486E+00	+2.05317653E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
93.000000	+1.63628043E+01	+1.86629388E+01	+1.52611480E+00	+2.05757533E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
94.500000	+1.68573142E+01	+1.92301243E+01	+1.55722212E+00	+2.09972505E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
96.000000	+1.73453745E+01	+1.97950593E+01	+1.58910655E+00	+2.13889461E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
97.500000	+1.78247354E+01	+2.03547922E+01	+1.62138896E+00	+2.14389160E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
99.000000	+1.82933281E+01	+2.09057458E+01	+1.65342330E+00	+2.11572030E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
100.500000	+1.87492462E+01	+2.14450958E+01	+1.68486057E+00	+2.07785982E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
102.000000	+1.91904152E+01	+2.19708628E+01	+1.71575909E+00	+2.00799155E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
103.500000	+1.96175343E+01	+2.24807722E+01	+1.74510031E+00	+1.94947346E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
105.000000	+2.00246956E+01	+2.29726047E+01	+1.77424330E+00	+1.91835517E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
106.500000	+2.04126029E+01	+2.34454559E+01	+1.80265097E+00	+1.88504671E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
108.000000	+2.07797847E+01	+2.38992060E+01	+1.83079470E+00	+1.85024630E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
109.500000	+2.11273954E+01	+2.43333541E+01	+1.85815836E+00	+1.81661738E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
111.000000	+2.14521841E+01	+2.47463271E+01	+1.88529322E+00	+1.78767623E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
112.500000	+2.17547191E+01	+2.51373084E+01	+1.91178864E+00	+1.76095596E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
114.000000	+2.20337927E+01	+2.55066397E+01	+1.93812190E+00	+1.72896052E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
115.500000	+2.22917436E+01	+2.58544136E+01	+1.96365746E+00	+1.67421636E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
117.000000	+2.25280226E+01	+2.61797532E+01	+1.98834839E+00	+1.62483557E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
118.500000	+2.27412669E+01	+2.64819018E+01	+2.01240253E+00	+1.57237295E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
120.000000	+2.29328181E+01	+2.67609327E+01	+2.03551958E+00	+1.50327834E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
121.500000	+2.31043078E+01	+2.70175009E+01	+2.05750088E+00	+1.44084349E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
123.000000	+2.32559447E+01	+2.72531591E+01	+2.07874488E+00	+1.39621536E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
124.500000	+2.33881315E+01	+2.74687157E+01	+2.09938734E+00	+1.36747694E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
126.000000	+2.35002050E+01	+2.76648124E+01	+2.11976919E+00	+1.35497323E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
127.500000	+2.35920960E+01	+2.78419700E+01	+2.14003653E+00	+1.33055331E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
129.000000	+2.36670119E+01	+2.80012187E+01	+2.15968579E+00	+1.29548824E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
130.500000	+2.37247115E+01	+2.81430071E+01	+2.17890118E+00	+1.25567422E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
132.000000	+2.37679270E+01	+2.82685185E+01	+2.19735602E+00	+1.22836064E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
133.500000	+2.37955042E+01	+2.83796547E+01	+2.21575200E+00	+1.19153393E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
135.000000	+2.38120283E+01	+2.84764080E+01	+2.23310203E+00	+1.12260512E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
136.500000	+2.38176532E+01	+2.85588186E+01	+2.24943015E+00	+1.07840544E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
138.000000	+2.38096122E+01	+2.86273622E+01	+2.26545420E+00	+1.03951532E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
139.500000	+2.37921831E+01	+2.86835336E+01	+2.28061561E+00	+9.83454241E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
141.000000	+2.37674880E+01	+2.87294967E+01	+2.29495782E+00	+9.52008044E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
142.500000	+2.37325933E+01	+2.87656560E+01	+2.30917585E+00	+9.23041106E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
144.000000	+2.36908921E+01	+2.87922251E+01	+2.32264906E+00	+8.74762077E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
145.500000	+2.36436181E+01	+2.88105111E+01	+2.33541872E+00	+8.40852927E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
147.000000	+2.35900854E+01	+2.88217393E+01	+2.34787465E+00	+8.33113377E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
148.500000	+2.35277789E+01	+2.88254375E+01	+2.36041212E+00	+8.38549609E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
37.500000	+2.92906235E+01	+3.06067905E+01	+9.67870942E-01	+1.65022413E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
38.250000	+2.84132896E+01	+2.97453251E+01	+9.79855406E-01	+1.54563315E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
39.000000	+2.75520452E+01	+2.88990834E+01	+9.91055439E-01	+1.45431176E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
39.750000	+2.67077972E+01	+2.80692099E+01	+1.00167008E+00	+1.35100203E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
40.500000	+2.58820832E+01	+2.72566976E+01	+1.01132047E+00	+1.21092964E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
41.250000	+2.50760150E+01	+2.64623822E+01	+1.01983403E+00	+1.07604948E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
42.000000	+2.42899892E+01	+2.56869709E+01	+1.02746121E+00	+9.76756236E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
42.750000	+2.35242578E+01	+2.49310867E+01	+1.03448537E+00	+9.15123689E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
43.500000	+2.27789937E+01	+2.41952838E+01	+1.04118807E+00	+8.56674362E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
44.250000	+2.20550266E+01	+2.34800501E+01	+1.04733549E+00	+7.73501106E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
45.000000	+2.13529746E+01	+2.27857930E+01	+1.05279058E+00	+6.77376548E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
45.750000	+2.06732848E+01	+2.21128613E+01	+1.05749613E+00	+5.82761190E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
46.500000	+2.00161565E+01	+2.14615547E+01	+1.06153200E+00	+5.18193573E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
47.250000	+1.93813396E+01	+2.08321494E+01	+1.06526904E+00	+4.86868903E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
48.000000	+1.87689192E+01	+2.02249118E+01	+1.06883503E+00	+4.69868874E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
48.750000	+1.81790023E+01	+1.96400735E+01	+1.07231707E+00	+4.52329763E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
49.500000	+1.76119526E+01	+1.90778576E+01	+1.07561998E+00	+4.18152228E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
50.250000	+1.70681915E+01	+1.85384558E+01	+1.07858935E+00	+3.70912930E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
51.000000	+1.65479108E+01	+1.80219944E+01	+1.08118368E+00	+3.18783280E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
51.750000	+1.60512537E+01	+1.75285653E+01	+1.08337110E+00	+2.73004829E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
52.500000	+1.55781091E+01	+1.70582415E+01	+1.08527875E+00	+2.52539489E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
53.250000	+1.51281351E+01	+1.66110535E+01	+1.08715920E+00	+2.47958643E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
54.000000	+1.47013517E+01	+1.61869996E+01	+1.08899813E+00	+2.63098479E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
54.750000	+1.42972792E+01	+1.57860615E+01	+1.09110567E+00	+2.85335892E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
55.500000	+1.39161744E+01	+1.54081945E+01	+1.09327817E+00	+2.99812135E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
56.250000	+1.35578519E+01	+1.50533445E+01	+1.09560286E+00	+3.19467914E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
57.000000	+1.32222653E+01	+1.47214524E+01	+1.09807018E+00	+3.20653789E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
57.750000	+1.29097193E+01	+1.44124223E+01	+1.10041266E+00	+3.12690812E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
58.500000	+1.26198829E+01	+1.41261182E+01	+1.10276055E+00	+3.23591726E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
59.250000	+1.23523346E+01	+1.38623493E+01	+1.10526654E+00	+3.15234560E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
60.000000	+1.21075442E+01	+1.36209187E+01	+1.10748906E+00	+3.27806581E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
60.750000	+1.18841583E+01	+1.34016162E+01	+1.11018364E+00	+3.75987963E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
61.500000	+1.16822723E+01	+1.32042060E+01	+1.11312888E+00	+3.88115290E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
62.250000	+1.15020935E+01	+1.30284113E+01	+1.11600537E+00	+4.41784708E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
63.000000	+1.13418639E+01	+1.28739166E+01	+1.11975565E+00	+5.22424540E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
63.750000	+1.12020388E+01	+1.27403644E+01	+1.12384173E+00	+5.41797800E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
64.500000	+1.10828496E+01	+1.26274040E+01	+1.12788262E+00	+5.82279750E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
65.250000	+1.09828609E+01	+1.25346814E+01	+1.13257593E+00	+6.89455717E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
66.000000	+1.09011977E+01	+1.24618085E+01	+1.13822446E+00	+7.08953910E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
66.750000	+1.08399885E+01	+1.24083996E+01	+1.14321024E+00	+6.49229929E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
67.500000	+1.07981867E+01	+1.23740696E+01	+1.14796291E+00	+7.46066602E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
68.250000	+1.07723203E+01	+1.23583821E+01	+1.15440124E+00	+8.39473901E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
69.000000	+1.07650504E+01	+1.23609025E+01	+1.16055502E+00	+7.16789465E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
69.750000	+1.07779894E+01	+1.23811962E+01	+1.16515308E+00	+6.91489304E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
70.500000	+1.08062881E+01	+1.24187791E+01	+1.17092735E+00	+8.42103330E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
71.250000	+1.08495299E+01	+1.24731162E+01	+1.17778463E+00	+9.02209831E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
72.000000	+1.09091840E+01	+1.25436454E+01	+1.18446050E+00	+8.73872340E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
72.750000	+1.09847762E+01	+1.26297847E+01	+1.19089272E+00	+8.92816158E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
73.500000	+1.10744481E+01	+1.27309458E+01	+1.19785274E+00	+9.77012522E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
74.250000	+1.11772657E+01	+1.28465596E+01	+1.20554790E+00	+1.07502980E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
18.750000	+4.93237220E+01	+4.99875249E+01	+2.83377149E-01	+4.05148556E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
19.125000	+4.91342856E+01	+4.98083876E+01	+2.98773340E-01	+4.15981619E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
19.500000	+4.89304690E+01	+4.96153081E+01	+3.14575770E-01	+4.25812230E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
19.875000	+4.87123851E+01	+4.94083626E+01	+3.30709257E-01	+4.34376797E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
20.250000	+4.84801469E+01	+4.91876643E+01	+3.47154030E-01	+4.42435454E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
20.625000	+4.82339019E+01	+4.89533612E+01	+3.63891916E-01	+4.49279657E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
21.000000	+4.79738729E+01	+4.87056369E+01	+3.80850004E-01	+4.54742747E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
21.375000	+4.77002885E+01	+4.84447087E+01	+3.97997622E-01	+4.59600231E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
21.750000	+4.74133993E+01	+4.81708270E+01	+4.15320022E-01	+4.63732559E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
22.125000	+4.71135085E+01	+4.78842752E+01	+4.32777564E-01	+4.66300201E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
22.500000	+4.68009834E+01	+4.75853690E+01	+4.50292537E-01	+4.68068312E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
22.875000	+4.64761492E+01	+4.72744543E+01	+4.67882687E-01	+4.69148718E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
23.250000	+4.61394292E+01	+4.69519055E+01	+4.85478691E-01	+4.68816576E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
23.625000	+4.57912494E+01	+4.66181231E+01	+5.03043931E-01	+4.67729616E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
24.000000	+4.54320462E+01	+4.62735298E+01	+5.20558412E-01	+4.65574733E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
24.375000	+4.50623101E+01	+4.59185667E+01	+5.37962036E-01	+4.62793014E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
24.750000	+4.46824893E+01	+4.55536932E+01	+5.55267888E-01	+4.59334439E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
25.125000	+4.42931149E+01	+4.51793837E+01	+5.72412118E-01	+4.54273375E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
25.500000	+4.38947257E+01	+4.47961233E+01	+5.89338391E-01	+4.49304006E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
25.875000	+4.34877629E+01	+4.44044058E+01	+6.06109919E-01	+4.44407472E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
26.250000	+4.30727857E+01	+4.40047337E+01	+6.22668951E-01	+4.37459014E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
26.625000	+4.26503990E+01	+4.35976153E+01	+6.38919345E-01	+4.30161547E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
27.000000	+4.22210522E+01	+4.31835571E+01	+6.54931067E-01	+4.24490922E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
27.375000	+4.17852084E+01	+4.27630662E+01	+6.70756164E-01	+4.17316193E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
27.750000	+4.13435455E+01	+4.23366520E+01	+6.86229782E-01	+4.07969281E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
28.125000	+4.08965785E+01	+4.19048190E+01	+7.01353860E-01	+4.00313138E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
28.500000	+4.04446862E+01	+4.14680613E+01	+7.16253267E-01	+3.93526600E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
28.875000	+3.99884258E+01	+4.10268674E+01	+7.30868355E-01	+3.84537019E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
29.250000	+3.95284032E+01	+4.05817224E+01	+7.45093544E-01	+3.74575543E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
29.625000	+3.90650724E+01	+4.01331008E+01	+7.58961521E-01	+3.65774377E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
30.000000	+3.85988478E+01	+3.96814629E+01	+7.72526622E-01	+3.57257902E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
30.375000	+3.81302243E+01	+3.92272566E+01	+7.85755864E-01	+3.47522629E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
30.750000	+3.76597153E+01	+3.87709188E+01	+7.98590819E-01	+3.37452662E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
31.125000	+3.71877233E+01	+3.83128747E+01	+8.11064813E-01	+3.28107244E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
31.500000	+3.67146502E+01	+3.78535375E+01	+8.23198862E-01	+3.20055311E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
31.875000	+3.62408192E+01	+3.73933057E+01	+8.35068962E-01	+3.13098613E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
32.250000	+3.57666129E+01	+3.69325604E+01	+8.46681258E-01	+3.03927478E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
32.625000	+3.52926072E+01	+3.64716658E+01	+8.57863522E-01	+2.91442767E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
33.000000	+3.48192579E+01	+3.60109715E+01	+8.68539466E-01	+2.79002693E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
33.375000	+3.43468244E+01	+3.55508150E+01	+8.78788724E-01	+2.68959674E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
33.750000	+3.38755255E+01	+3.50915224E+01	+8.88711441E-01	+2.60220546E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
34.125000	+3.34056872E+01	+3.46334063E+01	+8.98305265E-01	+2.50057594E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
34.500000	+3.29377431E+01	+3.41767604E+01	+9.07465761E-01	+2.38092669E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
34.875000	+3.24720189E+01	+3.37218582E+01	+9.16162216E-01	+2.26164312E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
35.250000	+3.20087444E+01	+3.32689576E+01	+9.24428084E-01	+2.16373650E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
35.625000	+3.15480192E+01	+3.28183064E+01	+9.32390239E-01	+2.09243059E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
36.000000	+3.10899997E+01	+3.23701457E+01	+9.40121314E-01	+2.02355947E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
36.375000	+3.06349936E+01	+3.19247066E+01	+9.47566935E-01	+1.94293951E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
36.750000	+3.01832680E+01	+3.14822049E+01	+9.54693360E-01	+1.85221603E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
37.125000	+2.97350843E+01	+3.10428386E+01	+9.61458556E-01	+1.75588830E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
9.375000	+4.98329990E+01	+5.03433092E+01	+2.04107138E-02	+1.91771251E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
9.562500	+4.98887566E+01	+5.04009166E+01	+2.40289945E-02	+1.94178689E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
9.750000	+4.99424709E+01	+5.04565106E+01	+2.76924146E-02	+1.96693814E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
9.937500	+4.99940902E+01	+5.05100419E+01	+3.14050125E-02	+1.99573670E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
10.125000	+5.00435615E+01	+5.05614627E+01	+3.51764272E-02	+2.02912661E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
10.312500	+5.00908340E+01	+5.06107266E+01	+3.90142373E-02	+2.06440816E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
10.500000	+5.01358623E+01	+5.06577885E+01	+4.29179578E-02	+2.09756145E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
10.687500	+5.01786064E+01	+5.07026045E+01	+4.68800927E-02	+2.12679534E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
10.875000	+5.02190268E+01	+5.07451322E+01	+5.08934403E-02	+2.15396363E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
11.062500	+5.02570817E+01	+5.07853295E+01	+5.49574564E-02	+2.18249889E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
11.250000	+5.02927264E+01	+5.08231553E+01	+5.90778112E-02	+2.21432906E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
11.437500	+5.03259164E+01	+5.08585690E+01	+6.32611903E-02	+2.24881971E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
11.625000	+5.03566099E+01	+5.08915308E+01	+6.75108851E-02	+2.28364583E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
11.812500	+5.03847686E+01	+5.09220022E+01	+7.18248622E-02	+2.31610725E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
12.000000	+5.04103578E+01	+5.09499450E+01	+7.61962873E-02	+2.34490171E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
12.187500	+5.04333433E+01	+5.09753218E+01	+8.06182436E-02	+2.37180938E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
12.375000	+5.04536875E+01	+5.09980954E+01	+8.50905725E-02	+2.40086571E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
12.562500	+5.04713490E+01	+5.10182291E+01	+8.96214900E-02	+2.43458694E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
12.750000	+5.04862857E+01	+5.10356866E+01	+9.42202735E-02	+2.47106160E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
12.937500	+5.04984610E+01	+5.10504323E+01	+9.88879710E-02	+2.50575013E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
13.125000	+5.05078431E+01	+5.10624308E+01	+1.03616837E-01	+2.53619973E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
13.312500	+5.05144015E+01	+5.10716476E+01	+1.08398720E-01	+2.56420265E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
13.500000	+5.05181019E+01	+5.10780481E+01	+1.13232596E-01	+2.59357074E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
13.687500	+5.05189059E+01	+5.10815981E+01	+1.18124610E-01	+2.62679044E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
13.875000	+5.05167744E+01	+5.10822636E+01	+1.23083061E-01	+2.66372153E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
14.062500	+5.05116699E+01	+5.10800109E+01	+1.28113566E-01	+2.70224556E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
14.250000	+5.05035582E+01	+5.10748069E+01	+1.33216481E-01	+2.73971609E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
14.437500	+5.04924083E+01	+5.10666186E+01	+1.38387501E-01	+2.77499483E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
14.625000	+5.04781894E+01	+5.10554137E+01	+1.43622712E-01	+2.80993169E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
14.812500	+5.04608670E+01	+5.10411598E+01	+1.48924745E-01	+2.84812354E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
15.000000	+5.04404027E+01	+5.10238250E+01	+1.54303175E-01	+2.89174623E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
15.187500	+5.04167574E+01	+5.10033772E+01	+1.59768794E-01	+2.93998461E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
15.375000	+5.03898952E+01	+5.09797853E+01	+1.65328118E-01	+2.99012218E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
15.562500	+5.03597838E+01	+5.09530184E+01	+1.70981752E-01	+3.03950749E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
15.750000	+5.03263944E+01	+5.09230466E+01	+1.76726271E-01	+3.08733141E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
15.937500	+5.02896980E+01	+5.08898407E+01	+1.82559245E-01	+3.13562217E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
16.125000	+5.02496628E+01	+5.08533722E+01	+1.88484854E-01	+3.18796248E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
16.312500	+5.02062533E+01	+5.08136136E+01	+1.94514104E-01	+3.24608124E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
16.500000	+5.01594355E+01	+5.07705386E+01	+2.00657658E-01	+3.30775524E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
16.687500	+5.01091812E+01	+5.07241221E+01	+2.06918186E-01	+3.36882410E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
16.875000	+5.00554684E+01	+5.06743406E+01	+2.13290749E-01	+3.42731516E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
17.062500	+4.99982767E+01	+5.06211722E+01	+2.19770618E-01	+3.48494703E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
17.250000	+4.99375833E+01	+5.05645964E+01	+2.26359300E-01	+3.54469306E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
17.437500	+4.98733641E+01	+5.05045947E+01	+2.33063217E-01	+3.60791229E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
17.625000	+4.98055964E+01	+5.04411504E+01	+2.39888971E-01	+3.67400022E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
17.812500	+4.97342609E+01	+5.03742485E+01	+2.46840718E-01	+3.74123419E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
18.000000	+4.96593433E+01	+5.03038767E+01	+2.53918600E-01	+3.80705786E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
18.187500	+4.95808348E+01	+5.02300247E+01	+2.61117185E-01	+3.86923906E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
18.375000	+4.94987315E+01	+5.01526850E+01	+2.68428246E-01	+3.92810693E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
18.562500	+4.94130291E+01	+5.00718526E+01	+2.75847586E-01	+3.98585530E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.687500	+4.79694579E+01	+4.84425384E+01	-5.53424068E-02	+1.39267961E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.781250	+4.80107493E+01	+4.84844494E+01	-5.40336163E-02	+1.39940673E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.875000	+4.80521317E+01	+4.85264552E+01	-5.27185191E-02	+1.40606050E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.968750	+4.80935837E+01	+4.85685343E+01	-5.13972529E-02	+1.41281094E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
5.062500	+4.81350842E+01	+4.86106658E+01	-5.00694986E-02	+1.42005990E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
5.156250	+4.81766127E+01	+4.86528296E+01	-4.87346405E-02	+1.42800730E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
5.250000	+4.82181493E+01	+4.86950060E+01	-4.73919849E-02	+1.43661213E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
5.343750	+4.82596745E+01	+4.87371759E+01	-4.60409928E-02	+1.44560165E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
5.437500	+4.83011697E+01	+4.87793207E+01	-4.46814818E-02	+1.45452760E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
5.531250	+4.83426172E+01	+4.88214226E+01	-4.33137536E-02	+1.46286955E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
5.625000	+4.83839998E+01	+4.88634641E+01	-4.19386014E-02	+1.47017943E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
5.718750	+4.84253010E+01	+4.89054281E+01	-4.05571671E-02	+1.47623679E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
5.812500	+4.84665049E+01	+4.89472982E+01	-3.91706574E-02	+1.48116134E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
5.906250	+4.85075959E+01	+4.89890583E+01	-3.77799896E-02	+1.48543011E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
6.000000	+4.85485585E+01	+4.90306928E+01	-3.63854760E-02	+1.48978059E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
6.093750	+4.85893773E+01	+4.90721864E+01	-3.49866510E-02	+1.49502766E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
6.187500	+4.86300368E+01	+4.91135244E+01	-3.35822991E-02	+1.50185362E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
6.281250	+4.86705218E+01	+4.91546924E+01	-3.21706755E-02	+1.51063421E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
6.375000	+4.87108174E+01	+4.91956765E+01	-3.07498600E-02	+1.52134613E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
6.468750	+4.87509093E+01	+4.92364630E+01	-2.93181515E-02	+1.53357588E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
6.562500	+4.87907836E+01	+4.92770388E+01	-2.78744052E-02	+1.54662391E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
6.656250	+4.88304274E+01	+4.93173913E+01	-2.64182317E-02	+1.55967521E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
6.750000	+4.88698285E+01	+4.93575078E+01	-2.49500142E-02	+1.57199124E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
6.843750	+4.89089753E+01	+4.93973765E+01	-2.34707481E-02	+1.58307502E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
6.937500	+4.89478566E+01	+4.94369856E+01	-2.19817485E-02	+1.59277155E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
7.031250	+4.89864617E+01	+4.94763237E+01	-2.04843014E-02	+1.60128320E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
7.125000	+4.90247799E+01	+4.95153797E+01	-1.89793425E-02	+1.60909819E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
7.218750	+4.90628004E+01	+4.95541426E+01	-1.74672423E-02	+1.61685165E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
7.312500	+4.91005125E+01	+4.95926018E+01	-1.59477457E-02	+1.62516185E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
7.406250	+4.91379054E+01	+4.96307471E+01	-1.44200638E-02	+1.63449517E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
7.500000	+4.91749683E+01	+4.96685681E+01	-1.28830672E-02	+1.64509593E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
7.593750	+4.92116909E+01	+4.97060551E+01	-1.13355090E-02	+1.65698051E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
7.687500	+4.92480627E+01	+4.97431984E+01	-9.77622878E-03	+1.66996802E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
7.781250	+4.92840741E+01	+4.97799887E+01	-8.20431893E-03	+1.68372317E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
7.875000	+4.93197156E+01	+4.98164169E+01	-6.61924783E-03	+1.69780746E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
7.968750	+4.93549781E+01	+4.98524740E+01	-5.02092994E-03	+1.71174801E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
8.062500	+4.93898533E+01	+4.98881513E+01	-3.40972031E-03	+1.72512701E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
8.156250	+4.94243329E+01	+4.99234405E+01	-1.78631680E-03	+1.73767881E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
8.250000	+4.94584090E+01	+4.99583332E+01	-1.51572542E-04	+1.74936932E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
8.343750	+4.94920739E+01	+4.99928213E+01	+1.49375067E-03	+1.76042808E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
8.437500	+4.95253197E+01	+5.00268968E+01	+3.14923010E-03	+1.77131126E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
8.531250	+4.95581387E+01	+5.00605519E+01	+4.81495927E-03	+1.78259467E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
8.625000	+4.95905226E+01	+5.00937789E+01	+6.49159511E-03	+1.79482252E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
8.718750	+4.96224633E+01	+5.01265702E+01	+8.18025149E-03	+1.80835516E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
8.812500	+4.96539529E+01	+5.01589185E+01	+9.88226104E-03	+1.82326140E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
8.906250	+4.96849833E+01	+5.01908165E+01	+1.15988666E-02	+1.83928840E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
9.000000	+4.97155471E+01	+5.02222571E+01	+1.33309268E-02	+1.85592132E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
9.093750	+4.97456370E+01	+5.02532335E+01	+1.50787191E-02	+1.87251707E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
9.187500	+4.97752464E+01	+5.02837387E+01	+1.68418963E-02	+1.88847158E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
9.281250	+4.98043691E+01	+5.03137661E+01	+1.86196033E-02	+1.90397003E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.343750	+4.70410501E+01	+4.75006885E+01	-8.41680801E-02	+9.40662541E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.390625	+4.70561477E+01	+4.75159903E+01	-8.37238077E-02	+9.54899995E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.437500	+4.70714515E+01	+4.75315016E+01	-8.32728614E-02	+9.69383294E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.484375	+4.70869572E+01	+4.75472179E+01	-8.28150108E-02	+9.84396714E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.531250	+4.71026602E+01	+4.75631350E+01	-8.23499895E-02	+1.00000269E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.578125	+4.71185561E+01	+4.75792485E+01	-8.18775083E-02	+1.01623123E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.625000	+4.71346406E+01	+4.75955543E+01	-8.13972727E-02	+1.03307324E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.671875	+4.71509092E+01	+4.76120481E+01	-8.09090021E-02	+1.05047560E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.718750	+4.71673577E+01	+4.76287255E+01	-8.04124518E-02	+1.06833862E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.765625	+4.71839815E+01	+4.76455824E+01	-7.99074347E-02	+1.08651653E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.812500	+4.72007766E+01	+4.76626146E+01	-7.93938426E-02	+1.10482150E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.859375	+4.72177386E+01	+4.76798179E+01	-7.88716645E-02	+1.12303127E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.906250	+4.72348635E+01	+4.76971880E+01	-7.83410008E-02	+1.14090022E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.953125	+4.72521472E+01	+4.77147209E+01	-7.78020706E-02	+1.15817331E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.000000	+4.72695857E+01	+4.77324125E+01	-7.72552133E-02	+1.17460182E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.046875	+4.72871751E+01	+4.77502585E+01	-7.67008814E-02	+1.18995964E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.093750	+4.73049116E+01	+4.77682550E+01	-7.61396261E-02	+1.20405847E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.140625	+4.73227914E+01	+4.77863979E+01	-7.55720765E-02	+1.21676049E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.187500	+4.73408109E+01	+4.78046831E+01	-7.49989132E-02	+1.22798698E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.234375	+4.73589662E+01	+4.78231067E+01	-7.44208388E-02	+1.23772216E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.281250	+4.73772538E+01	+4.78416646E+01	-7.38385486E-02	+1.24601179E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.328125	+4.73956700E+01	+4.78603530E+01	-7.32527027E-02	+1.25295695E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.375000	+4.74142112E+01	+4.78791678E+01	-7.26639015E-02	+1.25870413E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.421875	+4.74328736E+01	+4.78981053E+01	-7.20726676E-02	+1.26343284E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.468750	+4.74516538E+01	+4.79171615E+01	-7.14794332E-02	+1.26734274E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.515625	+4.74705479E+01	+4.79363326E+01	-7.08845338E-02	+1.27064144E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.562500	+4.74895522E+01	+4.79556148E+01	-7.02882069E-02	+1.27353428E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.609375	+4.75086632E+01	+4.79750043E+01	-6.96905954E-02	+1.27621649E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.656250	+4.75278770E+01	+4.79944975E+01	-6.90917539E-02	+1.27886743E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.703125	+4.75471900E+01	+4.80140906E+01	-6.84916572E-02	+1.28164658E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.750000	+4.75665985E+01	+4.80337800E+01	-6.78902102E-02	+1.28469034E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.796875	+4.75860988E+01	+4.80535621E+01	-6.72872600E-02	+1.28810907E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.843750	+4.76056872E+01	+4.80734333E+01	-6.66826080E-02	+1.29198423E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.890625	+4.76253602E+01	+4.80933900E+01	-6.60760247E-02	+1.29636568E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.937500	+4.76451140E+01	+4.81134289E+01	-6.54672651E-02	+1.30126989E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
3.984375	+4.76649452E+01	+4.81335464E+01	-6.48560842E-02	+1.30667968E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.031250	+4.76848502E+01	+4.81537391E+01	-6.42422529E-02	+1.31254609E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.078125	+4.77048257E+01	+4.81740038E+01	-6.36255723E-02	+1.31879262E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.125000	+4.77248681E+01	+4.81943371E+01	-6.30058849E-02	+1.32532162E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.171875	+4.77449742E+01	+4.82147357E+01	-6.23830833E-02	+1.33202218E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.218750	+4.77651408E+01	+4.82351964E+01	-6.17571141E-02	+1.33877862E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.265625	+4.77853646E+01	+4.82557160E+01	-6.11279783E-02	+1.34547858E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.312500	+4.78056425E+01	+4.82762914E+01	-6.04957279E-02	+1.35201999E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.359375	+4.78259715E+01	+4.82969195E+01	-5.98604596E-02	+1.35831636E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.406250	+4.78463486E+01	+4.83175972E+01	-5.92223063E-02	+1.36430021E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.453125	+4.78667708E+01	+4.83383215E+01	-5.85814281E-02	+1.36992483E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.500000	+4.78872352E+01	+4.83590894E+01	-5.79380018E-02	+1.37516473E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.546875	+4.79077389E+01	+4.83798980E+01	-5.72922112E-02	+1.38001489E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.593750	+4.79282791E+01	+4.84007442E+01	-5.66442378E-02	+1.38448947E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
4.640625	+4.79488530E+01	+4.84216253E+01	-5.59942523E-02	+1.38878210E-02	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.171875	+4.67428988E+01	+4.71985525E+01	-9.28749863E-02	+4.73839396E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.195312	+4.67471648E+01	+4.72028699E+01	-9.27621686E-02	+4.88872070E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.218750	+4.67515070E+01	+4.72072652E+01	-9.26458275E-02	+5.03720733E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.242188	+4.67559252E+01	+4.72117379E+01	-9.25260495E-02	+5.18202910E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.265625	+4.67604189E+01	+4.72162877E+01	-9.24029199E-02	+5.32322442E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.289062	+4.67649877E+01	+4.72209142E+01	-9.22765233E-02	+5.46084650E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.312500	+4.67696312E+01	+4.72256168E+01	-9.21469427E-02	+5.59496189E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.335938	+4.67743491E+01	+4.72303952E+01	-9.20142595E-02	+5.72564846E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.359375	+4.67791409E+01	+4.72352489E+01	-9.18785530E-02	+5.85299370E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.382812	+4.67840062E+01	+4.72401774E+01	-9.17399004E-02	+5.97709282E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.406250	+4.67889446E+01	+4.72451803E+01	-9.15983767E-02	+6.09804726E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.429688	+4.67939556E+01	+4.72502572E+01	-9.14540544E-02	+6.21596303E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.453125	+4.67990388E+01	+4.72554076E+01	-9.13070035E-02	+6.33094893E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.476562	+4.68041939E+01	+4.72606310E+01	-9.11572912E-02	+6.44311564E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.500000	+4.68094203E+01	+4.72659269E+01	-9.10049824E-02	+6.55257358E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.523438	+4.68147176E+01	+4.72712949E+01	-9.08501393E-02	+6.65943208E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.546875	+4.68200854E+01	+4.72767345E+01	-9.06928216E-02	+6.76379871E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.570312	+4.68255231E+01	+4.72822452E+01	-9.05330863E-02	+6.86577770E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.593750	+4.68310304E+01	+4.72878265E+01	-9.03709882E-02	+6.96546944E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.617188	+4.68366068E+01	+4.72934780E+01	-9.02065799E-02	+7.06297003E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.640625	+4.68422518E+01	+4.72991992E+01	-9.00399115E-02	+7.15837072E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.664062	+4.68479650E+01	+4.73049895E+01	-8.98710313E-02	+7.25175784E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.687500	+4.68537458E+01	+4.73108485E+01	-8.96999854E-02	+7.34321267E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.710938	+4.68595937E+01	+4.73167756E+01	-8.95268182E-02	+7.43281164E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.734375	+4.68655084E+01	+4.73227704E+01	-8.93515723E-02	+7.52062654E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.757812	+4.68714893E+01	+4.73288324E+01	-8.91742888E-02	+7.60672503E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.781250	+4.68775359E+01	+4.73349610E+01	-8.89950071E-02	+7.69117139E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.804688	+4.68836478E+01	+4.73411558E+01	-8.88137651E-02	+7.77402698E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.828125	+4.68898243E+01	+4.73474161E+01	-8.86305996E-02	+7.85535112E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.851562	+4.68960652E+01	+4.73537416E+01	-8.84455456E-02	+7.93520220E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.875000	+4.69023697E+01	+4.73601317E+01	-8.82586370E-02	+8.01363832E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.898438	+4.69087375E+01	+4.73665859E+01	-8.80699063E-02	+8.09071830E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.921875	+4.69151680E+01	+4.73731037E+01	-8.78793845E-02	+8.16650300E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.945312	+4.69216607E+01	+4.73796844E+01	-8.76871014E-02	+8.24105587E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.968750	+4.69282151E+01	+4.73863277E+01	-8.74930850E-02	+8.31444400E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
1.992188	+4.69348307E+01	+4.73930330E+01	-8.72973619E-02	+8.38673939E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.015625	+4.69415070E+01	+4.73997997E+01	-8.70999566E-02	+8.45801911E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.039062	+4.69482434E+01	+4.74066274E+01	-8.69008922E-02	+8.52836615E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.062500	+4.69550395E+01	+4.74135155E+01	-8.67001895E-02	+8.59787047E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.085938	+4.69618946E+01	+4.74204634E+01	-8.64978670E-02	+8.66662871E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.109375	+4.69688083E+01	+4.74274706E+01	-8.62939412E-02	+8.73474485E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.132812	+4.69757801E+01	+4.74345367E+01	-8.60884259E-02	+8.80233022E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.156250	+4.69828094E+01	+4.74416610E+01	-8.58813320E-02	+8.86950329E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.179688	+4.69898957E+01	+4.74488430E+01	-8.56726679E-02	+8.93638940E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.203125	+4.69970384E+01	+4.74560822E+01	-8.54624388E-02	+9.00312009E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.226562	+4.70042371E+01	+4.74633781E+01	-8.52506467E-02	+9.06983265E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.250000	+4.70114911E+01	+4.74707301E+01	-8.50372904E-02	+9.13666888E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.273438	+4.70188000E+01	+4.74781377E+01	-8.48223653E-02	+9.20377370E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.296875	+4.70261631E+01	+4.74856003E+01	-8.46058635E-02	+9.27129423E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02
2.320312	+4.70335800E+01	+4.74931174E+01	-8.43877734E-02	+9.33905960E-03	+2.83126755E+02	-8.55785826E-01	-3.30838331E+02	+1.00000000E+00	+0.00000000E+00	+2.36234881E+01	-7.15034511E-02	-3.30382488E+02


==> anc/otoc_to_plot_supersymmetric_M400_L1.4716_n350_beta5.0000.dat <==
300.000000	+1.07893253E+01	+1.87661436E+01	+2.76968681E+00	+3.55757048E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
306.000000	+1.06128604E+01	+1.87525301E+01	+2.78989678E+00	+3.17908827E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
312.000000	+1.04252114E+01	+1.87122169E+01	+2.80783587E+00	+3.09936912E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
318.000000	+1.02657124E+01	+1.87138164E+01	+2.82708921E+00	+3.10187387E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
324.000000	+1.00839405E+01	+1.86852217E+01	+2.84505835E+00	+3.29130901E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
330.000000	+9.93382040E+00	+1.87222650E+01	+2.86658492E+00	+3.64834696E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
336.000000	+9.74872707E+00	+1.87349385E+01	+2.88883852E+00	+3.78446288E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
342.000000	+9.56022650E+00	+1.87569869E+01	+2.91199848E+00	+3.53945503E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
348.000000	+9.40812004E+00	+1.87842285E+01	+2.93131198E+00	+2.93356970E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
354.000000	+9.28150359E+00	+1.88077820E+01	+2.94720131E+00	+2.55604407E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
360.000000	+9.13354106E+00	+1.88016944E+01	+2.96198451E+00	+2.67697599E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
366.000000	+8.99163987E+00	+1.88289060E+01	+2.97932502E+00	+3.13588436E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
372.000000	+8.81160664E+00	+1.88505106E+01	+2.99961512E+00	+2.47701820E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
378.000000	+8.67529808E+00	+1.88093584E+01	+3.00904924E+00	+1.11556315E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
384.000000	+8.54596226E+00	+1.87201581E+01	+3.01300188E+00	+1.70911034E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
390.000000	+8.36536530E+00	+1.87094144E+01	+3.02955857E+00	+3.27654391E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
396.000000	+8.19526575E+00	+1.87774645E+01	+3.05232040E+00	+2.89692101E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
402.000000	+8.10810492E+00	+1.88180680E+01	+3.06432162E+00	+2.15598789E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
408.000000	+8.02715054E+00	+1.88867027E+01	+3.07819226E+00	+2.25361915E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
414.000000	+7.89875763E+00	+1.89023067E+01	+3.09136505E+00	+7.05711186E-04	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
420.000000	+7.78688226E+00	+1.87387894E+01	+3.08666079E+00	-4.57703848E-04	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
426.000000	+7.64636045E+00	+1.85896388E+01	+3.08587260E+00	+7.36332532E-04	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
432.000000	+7.56883206E+00	+1.86179390E+01	+3.09549678E+00	+2.09059114E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
438.000000	+7.54658281E+00	+1.87678689E+01	+3.11095970E+00	+2.35361398E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
444.000000	+7.42678604E+00	+1.87924056E+01	+3.12374015E+00	+1.32173640E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
450.000000	+7.24835980E+00	+1.86490438E+01	+3.12682053E+00	+1.59225186E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
456.000000	+7.12530368E+00	+1.87101743E+01	+3.14284717E+00	+3.35445713E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
462.000000	+7.05176258E+00	+1.89207255E+01	+3.16707402E+00	+2.65404593E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
468.000000	+6.90036097E+00	+1.88601313E+01	+3.17469572E+00	+4.45304556E-04	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
474.000000	+6.77896698E+00	+1.87115233E+01	+3.17241767E+00	+4.80372109E-04	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
480.000000	+6.76431381E+00	+1.87932249E+01	+3.18046019E+00	+1.11951321E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
486.000000	+6.71143493E+00	+1.88053767E+01	+3.18585183E+00	+9.25859524E-04	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
492.000000	+6.64622997E+00	+1.88095312E+01	+3.19157050E+00	+1.71174031E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
498.000000	+6.57391820E+00	+1.89188492E+01	+3.20639272E+00	+1.89243264E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
504.000000	+6.40116993E+00	+1.88438501E+01	+3.21427969E+00	+9.73823516E-04	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
510.000000	+6.24309005E+00	+1.87331287E+01	+3.21807860E+00	+5.81993060E-04	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
516.000000	+6.11672029E+00	+1.86466033E+01	+3.22126361E+00	+7.87944690E-04	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
522.000000	+6.04404830E+00	+1.86527445E+01	+3.22753393E+00	+1.31880421E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
528.000000	+5.98240097E+00	+1.87121549E+01	+3.23708926E+00	+1.53358712E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
534.000000	+5.86063659E+00	+1.87035195E+01	+3.24593698E+00	+1.39091387E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
540.000000	+5.72371466E+00	+1.86677236E+01	+3.25378023E+00	+1.69272036E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
546.000000	+5.66057136E+00	+1.87669947E+01	+3.26624962E+00	+2.16652884E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
552.000000	+5.61336615E+00	+1.88983105E+01	+3.27977857E+00	+1.61668237E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
558.000000	+5.47533988E+00	+1.88385128E+01	+3.28564981E+00	+7.63172660E-04	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
564.000000	+5.34407390E+00	+1.87512416E+01	+3.28893665E+00	+6.07401306E-04	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
570.000000	+5.25314065E+00	+1.87140711E+01	+3.29293863E+00	+5.06126927E-04	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
576.000000	+5.11689669E+00	+1.86057409E+01	+3.29501017E+00	+7.03209666E-04	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
582.000000	+5.00329621E+00	+1.85782975E+01	+3.30137714E+00	+1.28005475E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
588.000000	+4.90745647E+00	+1.86050977E+01	+3.31037083E+00	+1.64522230E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
594.000000	+4.80190026E+00	+1.86475714E+01	+3.32111981E+00	+1.93777247E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
150.000000	+1.52756017E+01	+1.87771083E+01	+1.94634053E+00	+1.12958192E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
153.000000	+1.53315662E+01	+1.89496042E+01	+1.97907906E+00	+1.05298655E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
156.000000	+1.53586705E+01	+1.90885374E+01	+2.00951973E+00	+1.00574655E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
159.000000	+1.53581971E+01	+1.92012869E+01	+2.03942385E+00	+9.76287519E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
162.000000	+1.53348612E+01	+1.92897393E+01	+2.06809698E+00	+9.41852073E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
165.000000	+1.52871118E+01	+1.93536326E+01	+2.09593498E+00	+9.02685284E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
168.000000	+1.52207334E+01	+1.93957190E+01	+2.12225809E+00	+8.62193993E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
171.000000	+1.51413650E+01	+1.94237900E+01	+2.14766662E+00	+8.18091942E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
174.000000	+1.50510183E+01	+1.94360481E+01	+2.17134361E+00	+7.55230799E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
177.000000	+1.49570126E+01	+1.94379546E+01	+2.19298046E+00	+6.97739219E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
180.000000	+1.48543827E+01	+1.94268858E+01	+2.21320796E+00	+6.52005889E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
183.000000	+1.47455546E+01	+1.94052665E+01	+2.23210082E+00	+6.24226327E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
186.000000	+1.46270969E+01	+1.93741042E+01	+2.25066154E+00	+6.08196454E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
189.000000	+1.45019541E+01	+1.93348479E+01	+2.26859261E+00	+5.75089190E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
192.000000	+1.43804754E+01	+1.92941385E+01	+2.28516689E+00	+5.65588938E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
195.000000	+1.42575615E+01	+1.92572758E+01	+2.30252794E+00	+5.88772481E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
198.000000	+1.41304989E+01	+1.92208462E+01	+2.32049324E+00	+5.74663021E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
201.000000	+1.40090711E+01	+1.91841808E+01	+2.33700772E+00	+5.36586278E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
204.000000	+1.38966806E+01	+1.91535792E+01	+2.35268842E+00	+5.29043254E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
207.000000	+1.37828978E+01	+1.91249139E+01	+2.36875032E+00	+5.12268458E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
210.000000	+1.36658849E+01	+1.90868689E+01	+2.38342453E+00	+4.99772516E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
213.000000	+1.35500276E+01	+1.90546572E+01	+2.39873667E+00	+5.31920427E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
216.000000	+1.34356719E+01	+1.90324582E+01	+2.41533975E+00	+5.23553181E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
219.000000	+1.33184579E+01	+1.89987502E+01	+2.43014986E+00	+4.85134099E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
222.000000	+1.32039629E+01	+1.89660550E+01	+2.44444780E+00	+4.91844685E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
225.000000	+1.30990261E+01	+1.89494455E+01	+2.45966054E+00	+5.06213196E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
228.000000	+1.29939345E+01	+1.89337223E+01	+2.47482059E+00	+5.07200129E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
231.000000	+1.28926441E+01	+1.89238403E+01	+2.49009255E+00	+5.15207122E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
234.000000	+1.27960580E+01	+1.89223265E+01	+2.50573302E+00	+4.98250943E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
237.000000	+1.27035265E+01	+1.89177478E+01	+2.51998761E+00	+4.60760883E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
240.000000	+1.26094756E+01	+1.89074716E+01	+2.53337867E+00	+4.37904755E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
243.000000	+1.25126808E+01	+1.88923402E+01	+2.54626189E+00	+4.38050839E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
246.000000	+1.24111641E+01	+1.88768852E+01	+2.55966172E+00	+4.52939394E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
249.000000	+1.22998211E+01	+1.88552338E+01	+2.57343825E+00	+4.29767709E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
252.000000	+1.22006779E+01	+1.88352927E+01	+2.58544778E+00	+3.82969644E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
255.000000	+1.21077013E+01	+1.88154894E+01	+2.59641643E+00	+3.81421034E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
258.000000	+1.20157875E+01	+1.88039879E+01	+2.60833305E+00	+4.24658159E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
261.000000	+1.19274625E+01	+1.88083576E+01	+2.62189592E+00	+4.55193404E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
264.000000	+1.18385789E+01	+1.88147309E+01	+2.63564465E+00	+4.17073651E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
267.000000	+1.17467693E+01	+1.88020273E+01	+2.64692034E+00	+3.48961132E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
270.000000	+1.16535448E+01	+1.87773010E+01	+2.65658232E+00	+3.54203862E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
273.000000	+1.15620619E+01	+1.87688646E+01	+2.66817257E+00	+4.15862661E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
276.000000	+1.14764375E+01	+1.87801801E+01	+2.68153408E+00	+4.16255598E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
279.000000	+1.14024919E+01	+1.87915534E+01	+2.69314791E+00	+3.66533078E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
282.000000	+1.13189690E+01	+1.87851146E+01	+2.70352606E+00	+3.42077506E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
285.000000	+1.12188476E+01	+1.87611341E+01	+2.71367256E+00	+3.31870582E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
288.000000	+1.11209015E+01	+1.87372047E+01	+2.72343830E+00	+3.47541009E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
291.000000	+1.10432449E+01	+1.87444578E+01	+2.73452502E+00	+4.09818168E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
294.000000	+1.09714216E+01	+1.87773243E+01	+2.74802739E+00	+4.27330394E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
297.000000	+1.08852956E+01	+1.87865194E+01	+2.76016484E+00	+3.81833321E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
75.000000	+7.53022591E+00	+8.65536618E+00	+8.11054890E-01	+4.35559631E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
76.500000	+7.40002018E+00	+8.53316831E+00	+8.18146898E-01	+5.10041455E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
78.000000	+7.30755579E+00	+8.45004449E+00	+8.26356133E-01	+6.06446021E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
79.500000	+7.25060072E+00	+8.40455333E+00	+8.36340279E-01	+7.22244178E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
81.000000	+7.22761594E+00	+8.39512944E+00	+8.48023459E-01	+7.98418276E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
82.500000	+7.23823309E+00	+8.42015949E+00	+8.60292827E-01	+8.63740904E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
84.000000	+7.27982989E+00	+8.47799164E+00	+8.73935686E-01	+9.78219006E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
85.500000	+7.34975484E+00	+8.56688068E+00	+8.89639397E-01	+1.07705877E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
87.000000	+7.44730736E+00	+8.68481609E+00	+9.06247449E-01	+1.13990824E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
88.500000	+7.57027123E+00	+8.82973929E+00	+9.23836644E-01	+1.23709694E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
90.000000	+7.71519630E+00	+8.99949547E+00	+9.43360357E-01	+1.34568749E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
91.500000	+7.88074923E+00	+9.19210309E+00	+9.64207269E-01	+1.41005142E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
93.000000	+8.06602932E+00	+9.40582178E+00	+9.85661900E-01	+1.46986594E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
94.500000	+8.26838991E+00	+9.63886309E+00	+1.00830325E+00	+1.56493484E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
96.000000	+8.48518346E+00	+9.88937646E+00	+1.03260995E+00	+1.66901733E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
97.500000	+8.71454009E+00	+1.01553805E+01	+1.05837377E+00	+1.75139086E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
99.000000	+8.95471219E+00	+1.04346565E+01	+1.08515167E+00	+1.80923215E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
100.500000	+9.20405060E+00	+1.07252568E+01	+1.11265073E+00	+1.85188755E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
102.000000	+9.46092590E+00	+1.10254178E+01	+1.14070830E+00	+1.86791334E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
103.500000	+9.72436253E+00	+1.13332468E+01	+1.16868813E+00	+1.88791659E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
105.000000	+9.99126330E+00	+1.16469215E+01	+1.19734580E+00	+1.92332640E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
106.500000	+1.02605656E+01	+1.19650127E+01	+1.22638792E+00	+1.94901862E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
108.000000	+1.05310881E+01	+1.22864397E+01	+1.25581635E+00	+1.95861237E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
109.500000	+1.08023297E+01	+1.26099281E+01	+1.28514629E+00	+1.96167991E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
111.000000	+1.10720345E+01	+1.29337895E+01	+1.31466675E+00	+1.96913588E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
112.500000	+1.13390089E+01	+1.32566066E+01	+1.34422037E+00	+1.98760581E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
114.000000	+1.16012546E+01	+1.35773991E+01	+1.37429493E+00	+1.99780794E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
115.500000	+1.18588699E+01	+1.38949113E+01	+1.40415461E+00	+1.97591020E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
117.000000	+1.21107061E+01	+1.42075327E+01	+1.43357223E+00	+1.94509424E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
118.500000	+1.23554426E+01	+1.45138276E+01	+1.46250744E+00	+1.90233976E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
120.000000	+1.25929347E+01	+1.48129082E+01	+1.49064242E+00	+1.85342528E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
121.500000	+1.28223805E+01	+1.51041769E+01	+1.51811019E+00	+1.81093703E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
123.000000	+1.30434175E+01	+1.53873342E+01	+1.54497054E+00	+1.77499583E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
124.500000	+1.32555258E+01	+1.56621208E+01	+1.57136007E+00	+1.75908362E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
126.000000	+1.34571911E+01	+1.59281242E+01	+1.59774304E+00	+1.75349989E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
127.500000	+1.36481265E+01	+1.61847095E+01	+1.62396507E+00	+1.72818679E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
129.000000	+1.38291634E+01	+1.64315826E+01	+1.64958865E+00	+1.69589568E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
130.500000	+1.39994567E+01	+1.66684324E+01	+1.67484194E+00	+1.66562799E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
132.000000	+1.41594541E+01	+1.68952169E+01	+1.69955749E+00	+1.63222897E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
133.500000	+1.43090177E+01	+1.71119375E+01	+1.72380881E+00	+1.58924816E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
135.000000	+1.44485124E+01	+1.73178688E+01	+1.74723493E+00	+1.53915430E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
136.500000	+1.45770246E+01	+1.75124026E+01	+1.76998343E+00	+1.50375203E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
138.000000	+1.46936042E+01	+1.76953688E+01	+1.79234749E+00	+1.46478787E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
139.500000	+1.47999344E+01	+1.78671798E+01	+1.81392707E+00	+1.41611316E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
141.000000	+1.48964322E+01	+1.80284695E+01	+1.83483089E+00	+1.38053679E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
142.500000	+1.49822033E+01	+1.81791493E+01	+1.85534317E+00	+1.33348474E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
144.000000	+1.50591134E+01	+1.83189864E+01	+1.87483543E+00	+1.26846965E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
145.500000	+1.51274392E+01	+1.84483866E+01	+1.89339726E+00	+1.21815705E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
147.000000	+1.51865743E+01	+1.85677820E+01	+1.91138014E+00	+1.18864132E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
148.500000	+1.52356869E+01	+1.86771935E+01	+1.92905650E+00	+1.16820703E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
37.500000	+2.44424771E+01	+2.53405543E+01	+5.85647877E-01	+1.97419543E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
38.250000	+2.38972793E+01	+2.48084501E+01	+6.00122265E-01	+1.88564120E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
39.000000	+2.33527711E+01	+2.42766126E+01	+6.13932496E-01	+1.80131636E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
39.750000	+2.28100526E+01	+2.37461786E+01	+6.27142010E-01	+1.70989408E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
40.500000	+2.22703560E+01	+2.32181991E+01	+6.39580907E-01	+1.59778956E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
41.250000	+2.17347955E+01	+2.26936285E+01	+6.51108854E-01	+1.48297301E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
42.000000	+2.12041699E+01	+2.21733337E+01	+6.61825502E-01	+1.38977740E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
42.750000	+2.06790820E+01	+2.16581133E+01	+6.71955515E-01	+1.31932374E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
43.500000	+2.01601711E+01	+2.11487055E+01	+6.81615358E-01	+1.24999184E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
44.250000	+1.96482208E+01	+2.06457820E+01	+6.90705392E-01	+1.16412914E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
45.000000	+1.91439904E+01	+2.01499381E+01	+6.99077295E-01	+1.06464520E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
45.750000	+1.86480772E+01	+1.96616970E+01	+7.06675070E-01	+9.68092600E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
46.500000	+1.81608582E+01	+1.91815203E+01	+7.13598684E-01	+8.91591306E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
47.250000	+1.76825571E+01	+1.87098239E+01	+7.20048940E-01	+8.37180059E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
48.000000	+1.72134269E+01	+1.82469870E+01	+7.26156385E-01	+7.93863358E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
48.750000	+1.67537751E+01	+1.77933478E+01	+7.31956890E-01	+7.47040394E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
49.500000	+1.63040002E+01	+1.73492071E+01	+7.37361991E-01	+6.87358079E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
50.250000	+1.58644772E+01	+1.69148237E+01	+7.42267261E-01	+6.16865970E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
51.000000	+1.54354874E+01	+1.64904104E+01	+7.46614980E-01	+5.43744897E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
51.750000	+1.50172008E+01	+1.60761491E+01	+7.50423435E-01	+4.79710626E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
52.500000	+1.46096603E+01	+1.56722016E+01	+7.53810640E-01	+4.33505600E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
53.250000	+1.42128539E+01	+1.52787106E+01	+7.56926019E-01	+4.03065971E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
54.000000	+1.38268207E+01	+1.48958055E+01	+7.59856629E-01	+3.85086411E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
54.750000	+1.34515741E+01	+1.45236053E+01	+7.62702315E-01	+3.69945197E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
55.500000	+1.30872810E+01	+1.41622143E+01	+7.65405807E-01	+3.49703656E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
56.250000	+1.27340543E+01	+1.38117237E+01	+7.67947870E-01	+3.24852762E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
57.000000	+1.23920284E+01	+1.34722124E+01	+7.70278599E-01	+2.89265639E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
57.750000	+1.20613863E+01	+1.31437418E+01	+7.72286855E-01	+2.47409469E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
58.500000	+1.17421571E+01	+1.28263573E+01	+7.73989741E-01	+2.11004664E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
59.250000	+1.14343007E+01	+1.25200873E+01	+7.75451924E-01	+1.73701270E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
60.000000	+1.11379328E+01	+1.22249616E+01	+7.76595260E-01	+1.51134241E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
60.750000	+1.08527581E+01	+1.19410090E+01	+7.77718938E-01	+1.46170524E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
61.500000	+1.05788428E+01	+1.16682576E+01	+7.78787818E-01	+1.39659177E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
62.250000	+1.03161925E+01	+1.14067256E+01	+7.79813826E-01	+1.52425491E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
63.000000	+1.00645141E+01	+1.11564226E+01	+7.81074200E-01	+1.71797500E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
63.750000	+9.82400034E+00	+1.09173473E+01	+7.82390788E-01	+1.76058563E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
64.500000	+9.59470219E+00	+1.06894980E+01	+7.83715079E-01	+1.89368821E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
65.250000	+9.37641815E+00	+1.04728752E+01	+7.85231321E-01	+2.23560751E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
66.000000	+9.16898262E+00	+1.02674559E+01	+7.87068490E-01	+2.28010704E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
66.750000	+8.97300147E+00	+1.00732150E+01	+7.88651481E-01	+1.97583080E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
67.500000	+8.78838712E+00	+9.89012085E+00	+7.90032236E-01	+2.25940883E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
68.250000	+8.61415546E+00	+9.71810409E+00	+7.92040594E-01	+2.62527187E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
69.000000	+8.45101931E+00	+9.55710012E+00	+7.93970144E-01	+2.08508073E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
69.750000	+8.29964122E+00	+9.40704799E+00	+7.95168215E-01	+1.83450872E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
70.500000	+8.15873381E+00	+9.26786248E+00	+7.96721907E-01	+2.46655865E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
71.250000	+8.02793999E+00	+9.13945157E+00	+7.98868053E-01	+2.85103765E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
72.000000	+7.90783850E+00	+9.02172058E+00	+8.00998463E-01	+2.75125876E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
72.750000	+7.79845501E+00	+8.91456315E+00	+8.02994942E-01	+2.81642211E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
73.500000	+7.69926768E+00	+8.81786545E+00	+8.05223097E-01	+3.27491575E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
74.250000	+7.60990447E+00	+8.73150884E+00	+8.07907315E-01	+3.88300077E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
18.750000	+3.39802208E+01	+3.45258731E+01	+8.73738776E-02	+1.98978772E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
19.125000	+3.39324086E+01	+3.44822168E+01	+9.49613293E-02	+2.05685316E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
19.500000	+3.38778864E+01	+3.44320214E+01	+1.02800276E-01	+2.12332892E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
19.875000	+3.38165782E+01	+3.43752122E+01	+1.10886296E-01	+2.18953671E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
20.250000	+3.37484126E+01	+3.43117224E+01	+1.19221802E-01	+2.25688353E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
20.625000	+3.36733246E+01	+3.42414948E+01	+1.27812923E-01	+2.32430793E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
21.000000	+3.35912660E+01	+3.41644818E+01	+1.36654111E-01	+2.39041093E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
21.375000	+3.35021984E+01	+3.40806467E+01	+1.45741005E-01	+2.45626500E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
21.750000	+3.34060905E+01	+3.39899639E+01	+1.55076099E-01	+2.52177976E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
22.125000	+3.33029271E+01	+3.38924199E+01	+1.64654353E-01	+2.58484093E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
22.500000	+3.31927112E+01	+3.37880142E+01	+1.74462406E-01	+2.64569036E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
22.875000	+3.30754525E+01	+3.36767592E+01	+1.84497031E-01	+2.70464136E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
23.250000	+3.29511792E+01	+3.35586811E+01	+1.94747216E-01	+2.75994305E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
23.625000	+3.28199366E+01	+3.34338198E+01	+2.05196603E-01	+2.81122219E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
24.000000	+3.26817825E+01	+3.33022291E+01	+2.15831382E-01	+2.85843825E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
24.375000	+3.25367903E+01	+3.31639762E+01	+2.26634890E-01	+2.90178499E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
24.750000	+3.23850445E+01	+3.30191421E+01	+2.37594770E-01	+2.94022500E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
25.125000	+3.22266510E+01	+3.28678211E+01	+2.48686578E-01	+2.97234010E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
25.500000	+3.20617281E+01	+3.27101200E+01	+2.59887320E-01	+3.00080437E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
25.875000	+3.18903942E+01	+3.25461581E+01	+2.71192611E-01	+3.02529001E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
26.250000	+3.17127945E+01	+3.23760664E+01	+2.82576995E-01	+3.04144788E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
26.625000	+3.15290933E+01	+3.21999876E+01	+2.94003470E-01	+3.05250722E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
27.000000	+3.13394415E+01	+3.20180734E+01	+3.05470800E-01	+3.06295676E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
27.375000	+3.11440012E+01	+3.18304858E+01	+3.16975645E-01	+3.06642437E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
27.750000	+3.09429761E+01	+3.16373962E+01	+3.28468982E-01	+3.06024183E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
28.125000	+3.07365607E+01	+3.14389835E+01	+3.39927459E-01	+3.05318515E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
28.500000	+3.05249277E+01	+3.12354327E+01	+3.51367871E-01	+3.04597507E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
28.875000	+3.03082811E+01	+3.10269353E+01	+3.62772272E-01	+3.03045468E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
29.250000	+3.00868511E+01	+3.08136897E+01	+3.74096281E-01	+3.00726881E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
29.625000	+2.98608507E+01	+3.05958980E+01	+3.85326788E-01	+2.98344810E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
30.000000	+2.96304802E+01	+3.03737657E+01	+3.96472142E-01	+2.95941015E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
30.375000	+2.93959559E+01	+3.01475005E+01	+4.07522364E-01	+2.93036157E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
30.750000	+2.91575109E+01	+2.99173130E+01	+4.18449854E-01	+2.89518835E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
31.125000	+2.89153740E+01	+2.96834160E+01	+4.29236277E-01	+2.85700295E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
31.500000	+2.86697648E+01	+2.94460233E+01	+4.39877376E-01	+2.82009448E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
31.875000	+2.84208885E+01	+2.92053481E+01	+4.50386986E-01	+2.78459891E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
32.250000	+2.81689619E+01	+2.89616025E+01	+4.60761868E-01	+2.74238944E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
32.625000	+2.79142360E+01	+2.87149973E+01	+4.70954906E-01	+2.69001065E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
33.000000	+2.76569475E+01	+2.84657422E+01	+4.80936947E-01	+2.63690161E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
33.375000	+2.73972898E+01	+2.82140453E+01	+4.90731669E-01	+2.59154390E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
33.750000	+2.71354447E+01	+2.79601133E+01	+5.00373527E-01	+2.54989594E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
34.125000	+2.68716244E+01	+2.77041500E+01	+5.09855888E-01	+2.50069380E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
34.500000	+2.66060732E+01	+2.74463545E+01	+5.19128730E-01	+2.43892228E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
34.875000	+2.63390266E+01	+2.71869208E+01	+5.28147805E-01	+2.37127208E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
35.250000	+2.60706796E+01	+2.69260387E+01	+5.36913271E-01	+2.31112094E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
35.625000	+2.58011759E+01	+2.66638951E+01	+5.45481212E-01	+2.26550278E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
36.000000	+2.55306576E+01	+2.64006745E+01	+5.53904542E-01	+2.22581557E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
36.375000	+2.52593160E+01	+2.61365580E+01	+5.62174829E-01	+2.17905426E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
36.750000	+2.49873689E+01	+2.58717213E+01	+5.70247449E-01	+2.12028437E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
37.125000	+2.47150291E+01	+2.56063327E+01	+5.78076962E-01	+2.05545595E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
9.375000	+3.33317253E+01	+3.38094360E+01	-4.56026181E-02	+1.01906478E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
9.562500	+3.33722600E+01	+3.38508886E+01	-4.36831505E-02	+1.02836730E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
9.750000	+3.34120140E+01	+3.38915706E+01	-4.17462407E-02	+1.03779892E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
9.937500	+3.34509589E+01	+3.39314539E+01	-3.97914046E-02	+1.04796365E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
10.125000	+3.34890664E+01	+3.39705112E+01	-3.78163771E-02	+1.05950104E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
10.312500	+3.35263087E+01	+3.40087165E+01	-3.58182757E-02	+1.07230450E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
10.500000	+3.35626596E+01	+3.40460443E+01	-3.37952352E-02	+1.08563351E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
10.687500	+3.35980946E+01	+3.40824704E+01	-3.17471500E-02	+1.09873291E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
10.875000	+3.36325905E+01	+3.41179710E+01	-2.96749867E-02	+1.11142731E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
11.062500	+3.36661245E+01	+3.41525232E+01	-2.75792976E-02	+1.12421285E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
11.250000	+3.36986736E+01	+3.41861047E+01	-2.54591885E-02	+1.13780000E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
11.437500	+3.37302149E+01	+3.42186935E+01	-2.33125476E-02	+1.15251449E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
11.625000	+3.37607262E+01	+3.42502685E+01	-2.11372592E-02	+1.16804003E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
11.812500	+3.37901863E+01	+3.42808091E+01	-1.89323975E-02	+1.18367199E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
12.000000	+3.38185752E+01	+3.43102952E+01	-1.66984892E-02	+1.19887103E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
12.187500	+3.38458738E+01	+3.43387073E+01	-1.44366311E-02	+1.21369978E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
12.375000	+3.38720630E+01	+3.43660262E+01	-1.21471151E-02	+1.22878268E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
12.562500	+3.38971232E+01	+3.43922329E+01	-9.82869608E-03	+1.24477514E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
12.750000	+3.39210348E+01	+3.44173091E+01	-7.47920828E-03	+1.26177007E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
12.937500	+3.39437787E+01	+3.44412366E+01	-5.09705833E-03	+1.27918692E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
13.125000	+3.39653371E+01	+3.44639978E+01	-2.68225733E-03	+1.29627358E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
13.312500	+3.39856933E+01	+3.44855753E+01	-2.36032395E-04	+1.31276335E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
13.500000	+3.40048304E+01	+3.45059520E+01	+2.24060523E-03	+1.32907903E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
13.687500	+3.40227314E+01	+3.45251110E+01	+4.74801398E-03	+1.34593178E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
13.875000	+3.40393785E+01	+3.45430358E+01	+7.28784939E-03	+1.36372412E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
14.062500	+3.40547545E+01	+3.45597098E+01	+9.86197942E-03	+1.38226456E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
14.250000	+3.40688424E+01	+3.45751171E+01	+1.24713415E-02	+1.40096130E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
14.437500	+3.40816264E+01	+3.45892416E+01	+1.51155843E-02	+1.41930738E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
14.625000	+3.40930912E+01	+3.46020677E+01	+1.77937442E-02	+1.43730135E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
14.812500	+3.41032214E+01	+3.46135800E+01	+2.05054644E-02	+1.45547680E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
15.000000	+3.41120008E+01	+3.46237629E+01	+2.32517822E-02	+1.47449361E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
15.187500	+3.41194128E+01	+3.46326012E+01	+2.60348154E-02	+1.49462543E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
15.375000	+3.41254413E+01	+3.46400798E+01	+2.88566275E-02	+1.51557356E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
15.562500	+3.41300704E+01	+3.46461837E+01	+3.17182162E-02	+1.53674713E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
15.750000	+3.41332855E+01	+3.46508983E+01	+3.46194293E-02	+1.55777872E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
15.937500	+3.41350717E+01	+3.46542088E+01	+3.75598865E-02	+1.57886863E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
16.125000	+3.41354142E+01	+3.46561008E+01	+4.05401866E-02	+1.60066245E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
16.312500	+3.41342973E+01	+3.46565598E+01	+4.35623706E-02	+1.62373375E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
16.500000	+3.41317049E+01	+3.46555716E+01	+4.66291882E-02	+1.64811003E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
16.687500	+3.41276216E+01	+3.46531220E+01	+4.97427833E-02	+1.67327691E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
16.875000	+3.41220329E+01	+3.46491971E+01	+5.29039766E-02	+1.69866432E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
17.062500	+3.41149246E+01	+3.46437831E+01	+5.61127744E-02	+1.72416068E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
17.250000	+3.41062828E+01	+3.46368665E+01	+5.93695791E-02	+1.75018854E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
17.437500	+3.40960929E+01	+3.46284338E+01	+6.26759815E-02	+1.77732487E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
17.625000	+3.40843399E+01	+3.46184717E+01	+6.60345474E-02	+1.80585224E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
17.812500	+3.40710091E+01	+3.46069673E+01	+6.94479274E-02	+1.83557932E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
18.000000	+3.40560865E+01	+3.45939076E+01	+7.29179698E-02	+1.86598385E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
18.187500	+3.40395588E+01	+3.45792804E+01	+7.64453668E-02	+1.89657076E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
18.375000	+3.40214135E+01	+3.45630734E+01	+8.00301102E-02	+1.92723705E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
18.562500	+3.40016384E+01	+3.45452748E+01	+8.36725057E-02	+1.95798488E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.687500	+3.21783455E+01	+3.26353024E+01	-9.00190535E-02	+8.98369378E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.781250	+3.22013207E+01	+3.26586633E+01	-8.91752405E-02	+9.01765001E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.875000	+3.22244366E+01	+3.26821668E+01	-8.83282442E-02	+9.04978372E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.968750	+3.22476827E+01	+3.27058020E+01	-8.74784061E-02	+9.07893455E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
5.062500	+3.22710482E+01	+3.27295582E+01	-8.66259439E-02	+9.10630206E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
5.156250	+3.22945227E+01	+3.27534249E+01	-8.57709745E-02	+9.13271330E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
5.250000	+3.23180959E+01	+3.27773917E+01	-8.49135602E-02	+9.15843598E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
5.343750	+3.23417578E+01	+3.28014487E+01	-8.40537677E-02	+9.18312950E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
5.437500	+3.23654987E+01	+3.28255861E+01	-8.31917234E-02	+9.20595406E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
5.531250	+3.23893090E+01	+3.28497941E+01	-8.23276513E-02	+9.22582150E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
5.625000	+3.24131795E+01	+3.28740635E+01	-8.14618819E-02	+9.24173233E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
5.718750	+3.24371012E+01	+3.28983849E+01	-8.05948265E-02	+9.25311506E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
5.812500	+3.24610652E+01	+3.29227495E+01	-7.97269228E-02	+9.26007665E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
5.906250	+3.24850630E+01	+3.29471483E+01	-7.88585621E-02	+9.26349166E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
6.000000	+3.25090860E+01	+3.29715729E+01	-7.79900181E-02	+9.26490079E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
6.093750	+3.25331259E+01	+3.29960146E+01	-7.71213932E-02	+9.26624017E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
6.187500	+3.25571744E+01	+3.30204655E+01	-7.62525981E-02	+9.26946632E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
6.281250	+3.25812233E+01	+3.30449173E+01	-7.53833683E-02	+9.27616621E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
6.375000	+3.26052646E+01	+3.30693622E+01	-7.45133169E-02	+9.28724184E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
6.468750	+3.26292905E+01	+3.30937926E+01	-7.36420105E-02	+9.30273966E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
6.562500	+3.26532932E+01	+3.31182010E+01	-7.27690532E-02	+9.32186255E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
6.656250	+3.26772653E+01	+3.31425800E+01	-7.18941612E-02	+9.34316271E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
6.750000	+3.27011998E+01	+3.31669227E+01	-7.10172102E-02	+9.36487513E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
6.843750	+3.27250896E+01	+3.31912221E+01	-7.01382471E-02	+9.38531900E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
6.937500	+3.27489281E+01	+3.32154713E+01	-6.92574629E-02	+9.40327648E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
7.031250	+3.27727088E+01	+3.32396638E+01	-6.83751328E-02	+9.41826029E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
7.125000	+3.27964254E+01	+3.32637932E+01	-6.74915391E-02	+9.43060733E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
7.218750	+3.28200715E+01	+3.32878530E+01	-6.66068939E-02	+9.44137912E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
7.312500	+3.28436411E+01	+3.33118371E+01	-6.57212805E-02	+9.45210020E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
7.406250	+3.28671282E+01	+3.33357394E+01	-6.48346251E-02	+9.46440657E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
7.500000	+3.28905265E+01	+3.33595540E+01	-6.39467043E-02	+9.47969379E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
7.593750	+3.29138303E+01	+3.33832752E+01	-6.30571826E-02	+9.49884548E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
7.687500	+3.29370337E+01	+3.34068973E+01	-6.21656708E-02	+9.52209460E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
7.781250	+3.29601311E+01	+3.34304148E+01	-6.12717898E-02	+9.54903320E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
7.875000	+3.29831167E+01	+3.34538224E+01	-6.03752270E-02	+9.57875361E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
7.968750	+3.30059855E+01	+3.34771147E+01	-5.94757735E-02	+9.61008063E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
8.062500	+3.30287321E+01	+3.35002866E+01	-5.85733369E-02	+9.64184260E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
8.156250	+3.30513516E+01	+3.35233332E+01	-5.76679280E-02	+9.67312781E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
8.250000	+3.30738390E+01	+3.35462496E+01	-5.67596254E-02	+9.70347880E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
8.343750	+3.30961897E+01	+3.35690309E+01	-5.58485258E-02	+9.73298918E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
8.437500	+3.31183990E+01	+3.35916725E+01	-5.49346900E-02	+9.76228441E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
8.531250	+3.31404623E+01	+3.36141697E+01	-5.40180974E-02	+9.79238764E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
8.625000	+3.31623749E+01	+3.36365181E+01	-5.30986173E-02	+9.82449480E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
8.718750	+3.31841324E+01	+3.36587133E+01	-5.21760047E-02	+9.85970313E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
8.812500	+3.32057302E+01	+3.36807508E+01	-5.12499230E-02	+9.89875132E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
8.906250	+3.32271640E+01	+3.37026266E+01	-5.03199888E-02	+9.94183137E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
9.000000	+3.32484294E+01	+3.37243363E+01	-4.93858296E-02	+9.98852064E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
9.093750	+3.32695223E+01	+3.37458761E+01	-4.84471412E-02	+1.00378573E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
9.187500	+3.32904384E+01	+3.37672419E+01	-4.75037313E-02	+1.00885492E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
9.281250	+3.33111740E+01	+3.37884298E+01	-4.65555382E-02	+1.01395709E-02	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.343750	+3.16849903E+01	+3.21335705E+01	-1.08520690E-01	+5.92841132E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.390625	+3.16926565E+01	+3.21413624E+01	-1.08240407E-01	+6.03034897E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.437500	+3.17004396E+01	+3.21492734E+01	-1.07955345E-01	+6.13245778E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.484375	+3.17083379E+01	+3.21573019E+01	-1.07665489E-01	+6.23501671E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.531250	+3.17163497E+01	+3.21654460E+01	-1.07370812E-01	+6.33820033E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.578125	+3.17244733E+01	+3.21737041E+01	-1.07071283E-01	+6.44209520E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.625000	+3.17327067E+01	+3.21820743E+01	-1.06766866E-01	+6.54669000E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.671875	+3.17410484E+01	+3.21905550E+01	-1.06457531E-01	+6.65186933E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.718750	+3.17494965E+01	+3.21991445E+01	-1.06143253E-01	+6.75741234E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.765625	+3.17580494E+01	+3.22078408E+01	-1.05824023E-01	+6.86299658E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.812500	+3.17667051E+01	+3.22166424E+01	-1.05499847E-01	+6.96820713E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.859375	+3.17754621E+01	+3.22255475E+01	-1.05170754E-01	+7.07255119E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.906250	+3.17843186E+01	+3.22345543E+01	-1.04836796E-01	+7.17547741E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.953125	+3.17932728E+01	+3.22436611E+01	-1.04498053E-01	+7.27639901E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.000000	+3.18023231E+01	+3.22528661E+01	-1.04154633E-01	+7.37471972E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.046875	+3.18114678E+01	+3.22621676E+01	-1.03806673E-01	+7.46986070E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.093750	+3.18207052E+01	+3.22715638E+01	-1.03454334E-01	+7.56128710E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.140625	+3.18300337E+01	+3.22810531E+01	-1.03097802E-01	+7.64853257E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.187500	+3.18394516E+01	+3.22906336E+01	-1.02737284E-01	+7.73122033E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.234375	+3.18489572E+01	+3.23003036E+01	-1.02373000E-01	+7.80907938E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.281250	+3.18585490E+01	+3.23100614E+01	-1.02005183E-01	+7.88195512E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.328125	+3.18682253E+01	+3.23199053E+01	-1.01634067E-01	+7.94981405E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.375000	+3.18779845E+01	+3.23298335E+01	-1.01259888E-01	+8.01274216E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.421875	+3.18878249E+01	+3.23398443E+01	-1.00882872E-01	+8.07093771E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.468750	+3.18977450E+01	+3.23499360E+01	-1.00503237E-01	+8.12469880E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.515625	+3.19077430E+01	+3.23601069E+01	-1.00121182E-01	+8.17440670E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.562500	+3.19178175E+01	+3.23703553E+01	-9.97368866E-02	+8.22050624E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.609375	+3.19279668E+01	+3.23806794E+01	-9.93505094E-02	+8.26348392E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.656250	+3.19381892E+01	+3.23910777E+01	-9.89621850E-02	+8.30384542E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.703125	+3.19484831E+01	+3.24015483E+01	-9.85720239E-02	+8.34209319E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.750000	+3.19588469E+01	+3.24120897E+01	-9.81801137E-02	+8.37870558E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.796875	+3.19692789E+01	+3.24227001E+01	-9.77865203E-02	+8.41411797E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.843750	+3.19797775E+01	+3.24333780E+01	-9.73912902E-02	+8.44870736E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.890625	+3.19903411E+01	+3.24441217E+01	-9.69944540E-02	+8.48278037E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.937500	+3.20009681E+01	+3.24549295E+01	-9.65960295E-02	+8.51656578E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
3.984375	+3.20116569E+01	+3.24657999E+01	-9.61960259E-02	+8.55021128E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.031250	+3.20224058E+01	+3.24767312E+01	-9.57944472E-02	+8.58378485E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.078125	+3.20332133E+01	+3.24877219E+01	-9.53912961E-02	+8.61728027E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.125000	+3.20440778E+01	+3.24987704E+01	-9.49865772E-02	+8.65062607E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.171875	+3.20549977E+01	+3.25098750E+01	-9.45802999E-02	+8.68369759E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.218750	+3.20659715E+01	+3.25210344E+01	-9.41724805E-02	+8.71633082E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.265625	+3.20769977E+01	+3.25322469E+01	-9.37631439E-02	+8.74833728E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.312500	+3.20880747E+01	+3.25435110E+01	-9.33523239E-02	+8.77951907E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.359375	+3.20992011E+01	+3.25548251E+01	-9.29400640E-02	+8.80968302E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.406250	+3.21103753E+01	+3.25661879E+01	-9.25264161E-02	+8.83865348E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.453125	+3.21215960E+01	+3.25775977E+01	-9.21114402E-02	+8.86628281E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.500000	+3.21328616E+01	+3.25890532E+01	-9.16952021E-02	+8.89245967E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.546875	+3.21441708E+01	+3.26005529E+01	-9.12777721E-02	+8.91711460E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.593750	+3.21555221E+01	+3.26120953E+01	-9.08592226E-02	+8.94022270E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
4.640625	+3.21669142E+01	+3.26236789E+01	-9.04396262E-02	+8.96255678E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.171875	+3.15360381E+01	+3.19822968E+01	-1.13709294E-01	+2.55668693E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.195312	+3.15381366E+01	+3.19844225E+01	-1.13648314E-01	+2.64695434E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.218750	+3.15402737E+01	+3.19865877E+01	-1.13585218E-01	+2.73683946E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.242188	+3.15424491E+01	+3.19887923E+01	-1.13520025E-01	+2.82593008E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.265625	+3.15446628E+01	+3.19910360E+01	-1.13452753E-01	+2.91416995E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.289062	+3.15469146E+01	+3.19933188E+01	-1.13383423E-01	+3.00150967E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.312500	+3.15492044E+01	+3.19956404E+01	-1.13312057E-01	+3.08790622E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.335938	+3.15515319E+01	+3.19980007E+01	-1.13238677E-01	+3.17332268E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.359375	+3.15538971E+01	+3.20003996E+01	-1.13163308E-01	+3.25772755E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.382812	+3.15562999E+01	+3.20028368E+01	-1.13085971E-01	+3.34109456E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.406250	+3.15587399E+01	+3.20053122E+01	-1.13006694E-01	+3.42340201E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.429688	+3.15612171E+01	+3.20078257E+01	-1.12925499E-01	+3.50463254E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.453125	+3.15637314E+01	+3.20103771E+01	-1.12842414E-01	+3.58477285E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.476562	+3.15662826E+01	+3.20129662E+01	-1.12757463E-01	+3.66381296E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.500000	+3.15688704E+01	+3.20155928E+01	-1.12670673E-01	+3.74174633E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.523438	+3.15714948E+01	+3.20182568E+01	-1.12582069E-01	+3.81856923E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.546875	+3.15741556E+01	+3.20209580E+01	-1.12491677E-01	+3.89428068E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.570312	+3.15768526E+01	+3.20236962E+01	-1.12399524E-01	+3.96888206E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.593750	+3.15795857E+01	+3.20264712E+01	-1.12305636E-01	+4.04237703E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.617188	+3.15823546E+01	+3.20292828E+01	-1.12210038E-01	+4.11477128E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.640625	+3.15851592E+01	+3.20321310E+01	-1.12112756E-01	+4.18607244E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.664062	+3.15879994E+01	+3.20350154E+01	-1.12013816E-01	+4.25629000E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.687500	+3.15908750E+01	+3.20379359E+01	-1.11913243E-01	+4.32543510E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.710938	+3.15937857E+01	+3.20408923E+01	-1.11811061E-01	+4.39352068E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.734375	+3.15967314E+01	+3.20438844E+01	-1.11707296E-01	+4.46056138E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.757812	+3.15997120E+01	+3.20469121E+01	-1.11601972E-01	+4.52657349E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.781250	+3.16027272E+01	+3.20499751E+01	-1.11495113E-01	+4.59157506E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.804688	+3.16057769E+01	+3.20530732E+01	-1.11386742E-01	+4.65558587E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.828125	+3.16088608E+01	+3.20562063E+01	-1.11276883E-01	+4.71862750E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.851562	+3.16119789E+01	+3.20593742E+01	-1.11165557E-01	+4.78072348E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.875000	+3.16151309E+01	+3.20625766E+01	-1.11052786E-01	+4.84189915E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.898438	+3.16183165E+01	+3.20658134E+01	-1.10938593E-01	+4.90218193E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.921875	+3.16215357E+01	+3.20690843E+01	-1.10822996E-01	+4.96160133E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.945312	+3.16247883E+01	+3.20723892E+01	-1.10706017E-01	+5.02018874E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.968750	+3.16280740E+01	+3.20757279E+01	-1.10587675E-01	+5.07797778E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
1.992188	+3.16313926E+01	+3.20791001E+01	-1.10467987E-01	+5.13500418E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.015625	+3.16347440E+01	+3.20825057E+01	-1.10346972E-01	+5.19130567E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.039062	+3.16381280E+01	+3.20859445E+01	-1.10224645E-01	+5.24692209E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.062500	+3.16415443E+01	+3.20894161E+01	-1.10101022E-01	+5.30189519E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.085938	+3.16449928E+01	+3.20929206E+01	-1.09976118E-01	+5.35626853E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.109375	+3.16484732E+01	+3.20964575E+01	-1.09849947E-01	+5.41008733E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.132812	+3.16519854E+01	+3.21000268E+01	-1.09722521E-01	+5.46339846E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.156250	+3.16555292E+01	+3.21036282E+01	-1.09593850E-01	+5.51624986E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.179688	+3.16591043E+01	+3.21072615E+01	-1.09463946E-01	+5.56869052E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.203125	+3.16627105E+01	+3.21109265E+01	-1.09332818E-01	+5.62077039E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.226562	+3.16663477E+01	+3.21146230E+01	-1.09200473E-01	+5.67253944E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.250000	+3.16700156E+01	+3.21183508E+01	-1.09066918E-01	+5.72404777E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.273438	+3.16737140E+01	+3.21221097E+01	-1.08932158E-01	+5.77534518E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.296875	+3.16774428E+01	+3.21258994E+01	-1.08796198E-01	+5.82648047E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02
2.320312	+3.16812016E+01	+3.21297197E+01	-1.08659042E-01	+5.87754675E-03	+2.72426566E+02	-8.49113243E-01	-3.20836553E+02	+1.00000000E+00	+0.00000000E+00	+1.59302513E+01	-4.97519402E-02	-3.20193569E+02


==> anc/otoc_to_plot_supersymmetric_M400_L1.4716_n350_beta7.5000.dat <==
400.000000	+5.03818903E+00	+1.20888561E+01	+2.64626941E+00	+2.63568099E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
408.000000	+4.98754930E+00	+1.21583432E+01	+2.66316356E+00	+1.58785614E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
416.000000	+4.88142539E+00	+1.21135144E+01	+2.67167511E+00	-6.20872054E-05	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
424.000000	+4.76741619E+00	+1.19310902E+01	+2.66217016E+00	+8.86337114E-05	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
432.000000	+4.69993391E+00	+1.19422863E+01	+2.67309325E+00	+2.23598621E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
440.000000	+4.65451875E+00	+1.20791184E+01	+2.69794594E+00	+2.32250770E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
448.000000	+4.52129318E+00	+1.20378352E+01	+2.71025337E+00	+1.71867553E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
456.000000	+4.42251155E+00	+1.20541119E+01	+2.72544475E+00	+2.56954107E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
464.000000	+4.33324155E+00	+1.21652489E+01	+2.75136603E+00	+1.98325315E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
472.000000	+4.20529145E+00	+1.20829413E+01	+2.75717680E+00	+7.80602540E-04	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
480.000000	+4.15057684E+00	+1.20810166E+01	+2.76385567E+00	+9.82600495E-04	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
488.000000	+4.11364365E+00	+1.21161215E+01	+2.77289841E+00	+1.09570344E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
496.000000	+4.06594237E+00	+1.21366385E+01	+2.78138692E+00	+1.11775857E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
504.000000	+3.94263256E+00	+1.20895153E+01	+2.79078255E+00	+9.11142492E-04	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
512.000000	+3.79595834E+00	+1.19851731E+01	+2.79596520E+00	+9.39666632E-04	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
520.000000	+3.69239667E+00	+1.19626904E+01	+2.80581721E+00	+1.48641974E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
528.000000	+3.62524537E+00	+1.20115564E+01	+2.81974792E+00	+1.73372604E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
536.000000	+3.52221486E+00	+1.20251350E+01	+2.83355683E+00	+1.64724429E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
544.000000	+3.42912015E+00	+1.20393985E+01	+2.84610383E+00	+1.84697699E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
552.000000	+3.37001163E+00	+1.21279565E+01	+2.86310846E+00	+1.56952556E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
560.000000	+3.25639796E+00	+1.20856390E+01	+2.87121624E+00	+8.11473444E-04	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
568.000000	+3.15542701E+00	+1.20278228E+01	+2.87609204E+00	+5.23769218E-04	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
576.000000	+3.04385927E+00	+1.19474029E+01	+2.87959654E+00	+8.47723530E-04	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
584.000000	+2.95087061E+00	+1.19444276E+01	+2.88965561E+00	+1.41553917E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
592.000000	+2.85606867E+00	+1.19635663E+01	+2.90224517E+00	+1.45272013E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
600.000000	+2.75693089E+00	+1.19619782E+01	+2.91289913E+00	+9.30905990E-04	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
608.000000	+2.68448324E+00	+1.19286477E+01	+2.91713967E+00	+1.33255266E-04	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
616.000000	+2.62730381E+00	+1.18519980E+01	+2.91503122E+00	+5.62476836E-05	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
624.000000	+2.60634654E+00	+1.18588342E+01	+2.91803963E+00	+5.29812118E-04	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
632.000000	+2.56600010E+00	+1.18692243E+01	+2.92350821E+00	+3.54252347E-04	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
640.000000	+2.52993476E+00	+1.18350147E+01	+2.92370767E+00	-6.23304210E-07	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
648.000000	+2.49376043E+00	+1.17968919E+01	+2.92349824E+00	+8.24065066E-04	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
656.000000	+2.45473503E+00	+1.18833153E+01	+2.93689271E+00	+2.27971287E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
664.000000	+2.33815206E+00	+1.19868836E+01	+2.95997364E+00	+2.69449694E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
672.000000	+2.19113426E+00	+1.20350884E+01	+2.98000466E+00	+2.40280079E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
680.000000	+2.06657111E+00	+1.20934691E+01	+2.99841846E+00	+2.39315733E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
688.000000	+1.92282882E+00	+1.21510225E+01	+3.01829518E+00	+1.80183735E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
696.000000	+1.82544327E+00	+1.21456178E+01	+3.02724786E+00	+5.38800076E-04	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
704.000000	+1.77613877E+00	+1.20928889E+01	+3.02691598E+00	-5.31171805E-04	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
712.000000	+1.77750982E+00	+1.20103475E+01	+3.01874911E+00	-6.29233347E-04	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
720.000000	+1.77909150E+00	+1.19924964E+01	+3.01684824E+00	+5.86856079E-04	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
728.000000	+1.76283465E+00	+1.20922081E+01	+3.02813880E+00	+1.60082694E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
736.000000	+1.72715974E+00	+1.22055419E+01	+3.04246147E+00	+1.25725857E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
744.000000	+1.70272554E+00	+1.22419901E+01	+3.04825494E+00	+9.05241950E-06	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
752.000000	+1.68831862E+00	+1.21682186E+01	+3.04260631E+00	-1.72848540E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
760.000000	+1.70615622E+00	+1.19579428E+01	+3.02059917E+00	-3.15324412E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
768.000000	+1.73322022E+00	+1.16975055E+01	+2.99215441E+00	-1.68838467E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
776.000000	+1.72936029E+00	+1.17079108E+01	+2.99358502E+00	+1.61400447E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
784.000000	+1.69494817E+00	+1.19199031E+01	+3.01797848E+00	+2.77471306E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
792.000000	+1.65229311E+00	+1.20838262E+01	+3.03798043E+00	+2.22577437E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
200.000000	+9.02709964E+00	+1.23906579E+01	+1.90614661E+00	+6.70704969E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
204.000000	+8.96416850E+00	+1.24173058E+01	+1.93243035E+00	+6.43481959E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
208.000000	+8.88893429E+00	+1.24301780E+01	+1.95762517E+00	+6.02163697E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
212.000000	+8.80307507E+00	+1.24266325E+01	+1.98060345E+00	+5.84716217E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
216.000000	+8.70919103E+00	+1.24200200E+01	+2.00440247E+00	+5.79238715E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
220.000000	+8.60496809E+00	+1.24003892E+01	+2.02694254E+00	+5.56012723E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
224.000000	+8.50290093E+00	+1.23825174E+01	+2.04888349E+00	+5.47688045E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
228.000000	+8.40341849E+00	+1.23688331E+01	+2.07075759E+00	+5.37942082E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
232.000000	+8.30509415E+00	+1.23553161E+01	+2.09191885E+00	+5.06186237E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
236.000000	+8.21146188E+00	+1.23407512E+01	+2.11125249E+00	+4.60425721E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
240.000000	+8.11739938E+00	+1.23195890E+01	+2.12875291E+00	+4.44128748E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
244.000000	+8.01586290E+00	+1.22945046E+01	+2.14678279E+00	+4.59497706E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
248.000000	+7.90530288E+00	+1.22648385E+01	+2.16551273E+00	+4.36124219E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
252.000000	+7.80097646E+00	+1.22315345E+01	+2.18167272E+00	+3.84125861E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
256.000000	+7.70777702E+00	+1.22033612E+01	+2.19624279E+00	+3.93968627E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
260.000000	+7.61813240E+00	+1.21905544E+01	+2.21319021E+00	+4.30919922E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
264.000000	+7.52782795E+00	+1.21810933E+01	+2.23071639E+00	+3.91882523E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
268.000000	+7.43533889E+00	+1.21533797E+01	+2.24454082E+00	+3.36245046E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
272.000000	+7.34755574E+00	+1.21276909E+01	+2.25761599E+00	+3.66814671E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
276.000000	+7.26830648E+00	+1.21268505E+01	+2.27388599E+00	+3.99721303E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
280.000000	+7.19133364E+00	+1.21267968E+01	+2.28959370E+00	+3.63540434E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
284.000000	+7.10182975E+00	+1.21037508E+01	+2.30296923E+00	+3.24333907E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
288.000000	+7.01258009E+00	+1.20777781E+01	+2.31554041E+00	+3.41310708E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
292.000000	+6.94076306E+00	+1.20811425E+01	+2.33027408E+00	+3.88886685E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
296.000000	+6.86784850E+00	+1.20931064E+01	+2.34665134E+00	+3.73280125E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
300.000000	+6.78494256E+00	+1.20811411E+01	+2.36013649E+00	+3.24751832E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
304.000000	+6.70155378E+00	+1.20643435E+01	+2.37263149E+00	+3.16984643E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
308.000000	+6.61651867E+00	+1.20487397E+01	+2.38549526E+00	+3.12080803E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
312.000000	+6.53459373E+00	+1.20329587E+01	+2.39759795E+00	+3.03213661E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
316.000000	+6.45993787E+00	+1.20255400E+01	+2.40975236E+00	+3.02804111E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
320.000000	+6.38082602E+00	+1.20140116E+01	+2.42182228E+00	+3.00327299E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
324.000000	+6.30306852E+00	+1.20040101E+01	+2.43377854E+00	+3.17462307E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
328.000000	+6.23377421E+00	+1.20118579E+01	+2.44721927E+00	+3.58128504E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
332.000000	+6.16013539E+00	+1.20267729E+01	+2.46242882E+00	+3.93361457E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
336.000000	+6.07339802E+00	+1.20362030E+01	+2.47868818E+00	+4.06765618E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
340.000000	+5.98728461E+00	+1.20479700E+01	+2.49497007E+00	+3.76310793E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
344.000000	+5.91637213E+00	+1.20614159E+01	+2.50879305E+00	+3.11155024E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
348.000000	+5.85784596E+00	+1.20712897E+01	+2.51986247E+00	+2.53503454E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
352.000000	+5.80543113E+00	+1.20763704E+01	+2.52907332E+00	+2.24416743E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
356.000000	+5.75089248E+00	+1.20768957E+01	+2.53781581E+00	+2.27874021E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
360.000000	+5.69387195E+00	+1.20801783E+01	+2.54730325E+00	+2.71033200E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
364.000000	+5.63255505E+00	+1.20972207E+01	+2.55949847E+00	+3.43065878E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
368.000000	+5.55617140E+00	+1.21201790E+01	+2.57474852E+00	+3.53584297E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
372.000000	+5.47967405E+00	+1.21298149E+01	+2.58778521E+00	+2.44503597E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
376.000000	+5.41816426E+00	+1.21118297E+01	+2.59430880E+00	+1.03465831E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
380.000000	+5.36382688E+00	+1.20692411E+01	+2.59606248E+00	+4.97727955E-04	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
384.000000	+5.30108181E+00	+1.20214534E+01	+2.59829063E+00	+1.41684178E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
388.000000	+5.22082800E+00	+1.20026787E+01	+2.60739721E+00	+3.05133636E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
392.000000	+5.13827268E+00	+1.20247118E+01	+2.62270132E+00	+3.62874097E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
396.000000	+5.07596871E+00	+1.20575816E+01	+2.63642714E+00	+3.23416959E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
100.000000	+4.56517846E+00	+5.47731129E+00	+6.01177530E-01	+8.65801716E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
102.000000	+4.59779727E+00	+5.52658938E+00	+6.19276834E-01	+9.44128672E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
104.000000	+4.65195250E+00	+5.59919087E+00	+6.38942677E-01	+1.03435417E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
106.000000	+4.72548112E+00	+5.69350727E+00	+6.60651001E-01	+1.13891500E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
108.000000	+4.81668142E+00	+5.80807080E+00	+6.84499277E-01	+1.22777279E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
110.000000	+4.92456651E+00	+5.94132003E+00	+7.09761912E-01	+1.29859514E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
112.000000	+5.04713725E+00	+6.09138410E+00	+7.36443083E-01	+1.38843081E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
114.000000	+5.18174203E+00	+6.25656070E+00	+7.65299145E-01	+1.48625752E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
116.000000	+5.32678239E+00	+6.43499250E+00	+7.95893383E-01	+1.55535158E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
118.000000	+5.48075512E+00	+6.62456653E+00	+8.27513208E-01	+1.58546394E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
120.000000	+5.64271548E+00	+6.82348311E+00	+8.59311941E-01	+1.59805979E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
122.000000	+5.81095690E+00	+7.03027092E+00	+8.91435600E-01	+1.61840464E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
124.000000	+5.98399873E+00	+7.24373318E+00	+9.24048126E-01	+1.65946600E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
126.000000	+6.15972003E+00	+7.46271711E+00	+9.57814240E-01	+1.70820503E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
128.000000	+6.33688874E+00	+7.68570741E+00	+9.92376328E-01	+1.73659590E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
130.000000	+6.51462855E+00	+7.91135450E+00	+1.02727808E+00	+1.75505271E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
132.000000	+6.69168164E+00	+8.13859310E+00	+1.06257844E+00	+1.76136812E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
134.000000	+6.86755334E+00	+8.36623469E+00	+1.09773280E+00	+1.75619273E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
136.000000	+7.04041521E+00	+8.59262404E+00	+1.13282615E+00	+1.75172418E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
138.000000	+7.20900871E+00	+8.81646757E+00	+1.16780177E+00	+1.73919427E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
140.000000	+7.37306070E+00	+9.03709797E+00	+1.20239392E+00	+1.72153874E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
142.000000	+7.53172021E+00	+9.25377141E+00	+1.23666332E+00	+1.68883864E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
144.000000	+7.68498415E+00	+9.46531690E+00	+1.26994746E+00	+1.63409750E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
146.000000	+7.83261421E+00	+9.67098555E+00	+1.30202722E+00	+1.58913375E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
148.000000	+7.97310038E+00	+9.87027480E+00	+1.33351281E+00	+1.56103401E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
150.000000	+8.10591682E+00	+1.00627382E+01	+1.36446858E+00	+1.52358376E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
152.000000	+8.23149318E+00	+1.02478836E+01	+1.39445616E+00	+1.47909630E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
154.000000	+8.34895348E+00	+1.04250413E+01	+1.42363243E+00	+1.43954400E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
156.000000	+8.45853787E+00	+1.05944435E+01	+1.45203792E+00	+1.41136375E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
158.000000	+8.55977791E+00	+1.07564418E+01	+1.48008698E+00	+1.38932509E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
160.000000	+8.65291468E+00	+1.09108792E+01	+1.50761093E+00	+1.36201636E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
162.000000	+8.73778910E+00	+1.10574487E+01	+1.53456763E+00	+1.33867973E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
164.000000	+8.81331207E+00	+1.11954799E+01	+1.56115811E+00	+1.31201660E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
166.000000	+8.87992415E+00	+1.13245721E+01	+1.58704830E+00	+1.27455210E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
168.000000	+8.93877238E+00	+1.14455372E+01	+1.61214020E+00	+1.24176180E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
170.000000	+8.99013070E+00	+1.15592717E+01	+1.63671877E+00	+1.21084983E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
172.000000	+9.03416774E+00	+1.16653335E+01	+1.66057419E+00	+1.16221610E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
174.000000	+9.07187484E+00	+1.17632714E+01	+1.68320741E+00	+1.09510327E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
176.000000	+9.10447236E+00	+1.18534557E+01	+1.70437832E+00	+1.03328568E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
178.000000	+9.13057520E+00	+1.19355419E+01	+1.72453884E+00	+9.81594914E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
180.000000	+9.14966000E+00	+1.20087258E+01	+1.74364212E+00	+9.32139150E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
182.000000	+9.16231174E+00	+1.20738374E+01	+1.76182441E+00	+9.01840310E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
184.000000	+9.16776997E+00	+1.21318555E+01	+1.77971573E+00	+8.87994861E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
186.000000	+9.16594940E+00	+1.21827505E+01	+1.79734420E+00	+8.70217032E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
188.000000	+9.15785749E+00	+1.22269356E+01	+1.81452441E+00	+8.35621684E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
190.000000	+9.14598044E+00	+1.22653218E+01	+1.83076907E+00	+7.92384741E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
192.000000	+9.13090495E+00	+1.22988167E+01	+1.84621980E+00	+7.72051559E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
194.000000	+9.11103919E+00	+1.23282152E+01	+1.86165113E+00	+7.72290506E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
196.000000	+9.08608664E+00	+1.23533876E+01	+1.87711142E+00	+7.60286461E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
198.000000	+9.05743450E+00	+1.23739524E+01	+1.89206259E+00	+7.34830226E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
50.000000	+1.37099491E+01	+1.44856531E+01	+4.39162925E-01	+9.18629551E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
51.000000	+1.33347269E+01	+1.41172585E+01	+4.47926215E-01	+8.34028377E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
52.000000	+1.29644706E+01	+1.37532223E+01	+4.55843493E-01	+7.57570100E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
53.000000	+1.25996554E+01	+1.33941337E+01	+4.63077617E-01	+6.98800544E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
54.000000	+1.22406726E+01	+1.30405253E+01	+4.69819504E-01	+6.54353057E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
55.000000	+1.18879365E+01	+1.26928805E+01	+4.76164678E-01	+6.12748757E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
56.000000	+1.15419151E+01	+1.23516303E+01	+4.82074479E-01	+5.63506862E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
57.000000	+1.12030814E+01	+1.20171486E+01	+4.87434815E-01	+5.02943643E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
58.000000	+1.08718506E+01	+1.16897517E+01	+4.92133352E-01	+4.35869215E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
59.000000	+1.05485104E+01	+1.13697052E+01	+4.96152199E-01	+3.71234941E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
60.000000	+1.02332380E+01	+1.10572344E+01	+4.99558050E-01	+3.18698721E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
61.000000	+9.92609044E+00	+1.07525362E+01	+5.02526174E-01	+2.81228562E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
62.000000	+9.62714240E+00	+1.04557865E+01	+5.05182622E-01	+2.56751859E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
63.000000	+9.33644281E+00	+1.01671433E+01	+5.07661211E-01	+2.39361269E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
64.000000	+9.05412685E+00	+9.88674734E+00	+5.09969847E-01	+2.21849704E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
65.000000	+8.78032741E+00	+9.61472190E+00	+5.12098205E-01	+2.03674790E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
66.000000	+8.51514855E+00	+9.35116764E+00	+5.14043343E-01	+1.76957635E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
67.000000	+8.25881349E+00	+9.09616626E+00	+5.15637358E-01	+1.42266716E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
68.000000	+8.01138181E+00	+8.84978304E+00	+5.16888677E-01	+1.11328299E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
69.000000	+7.77284199E+00	+8.61206126E+00	+5.17863924E-01	+7.03170867E-04	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
70.000000	+7.54345999E+00	+8.38304112E+00	+5.18295019E-01	+3.72245933E-04	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
71.000000	+7.32289780E+00	+8.16274209E+00	+5.18608416E-01	+2.70881725E-04	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
72.000000	+7.11114819E+00	+7.95118430E+00	+5.18836782E-01	+1.40386092E-04	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
73.000000	+6.90831081E+00	+7.74839095E+00	+5.18889188E-01	+7.75727928E-05	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
74.000000	+6.71421969E+00	+7.55438614E+00	+5.18991928E-01	+1.89581184E-04	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
75.000000	+6.52879510E+00	+7.36919382E+00	+5.19268350E-01	+3.39420062E-04	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
76.000000	+6.35209033E+00	+7.19282732E+00	+5.19670768E-01	+4.60102805E-04	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
77.000000	+6.18411341E+00	+7.02528583E+00	+5.20188556E-01	+5.91871628E-04	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
78.000000	+6.02482577E+00	+6.86655856E+00	+5.20854511E-01	+7.74599126E-04	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
79.000000	+5.87414889E+00	+6.71662546E+00	+5.21737754E-01	+1.02969202E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
80.000000	+5.73199337E+00	+6.57546139E+00	+5.22913895E-01	+1.27454386E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
81.000000	+5.59841595E+00	+6.44304281E+00	+5.24286842E-01	+1.36442394E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
82.000000	+5.47357118E+00	+6.31934404E+00	+5.25642743E-01	+1.34676410E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
83.000000	+5.35742023E+00	+6.20432518E+00	+5.26980370E-01	+1.44385817E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
84.000000	+5.24970628E+00	+6.09792503E+00	+5.28530460E-01	+1.72159173E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
85.000000	+5.15023441E+00	+6.00006044E+00	+5.30423553E-01	+2.00180249E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
86.000000	+5.05900762E+00	+5.91062910E+00	+5.32534064E-01	+2.13915034E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
87.000000	+4.97605064E+00	+5.82952026E+00	+5.34701854E-01	+2.24862859E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
88.000000	+4.90115850E+00	+5.75661857E+00	+5.37031322E-01	+2.53352937E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
89.000000	+4.83400030E+00	+5.69180548E+00	+5.39768913E-01	+3.01054371E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
90.000000	+4.77434072E+00	+5.63496713E+00	+5.43052409E-01	+3.51115379E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
91.000000	+4.72214598E+00	+5.58599614E+00	+5.46791220E-01	+3.89154124E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
92.000000	+4.67743658E+00	+5.54478745E+00	+5.50835492E-01	+4.19379431E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
93.000000	+4.64010260E+00	+5.51122884E+00	+5.55178809E-01	+4.54831799E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
94.000000	+4.60991196E+00	+5.48518880E+00	+5.59932128E-01	+5.03462722E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
95.000000	+4.58657552E+00	+5.46651766E+00	+5.65248064E-01	+5.62546233E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
96.000000	+4.56987035E+00	+5.45505047E+00	+5.71183052E-01	+6.26200525E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
97.000000	+4.55956770E+00	+5.45059955E+00	+5.77772074E-01	+6.89391290E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
98.000000	+4.55548870E+00	+5.45295805E+00	+5.84970878E-01	+7.51589171E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
99.000000	+4.55739724E+00	+5.46192406E+00	+5.92803857E-01	+8.15006717E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
25.000000	+2.14955344E+01	+2.20138236E+01	+3.59252935E-02	+1.46782629E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
25.500000	+2.14354613E+01	+2.19576347E+01	+4.33915286E-02	+1.51866776E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
26.000000	+2.13697566E+01	+2.18959770E+01	+5.11119710E-02	+1.56898002E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
26.500000	+2.12984049E+01	+2.18288357E+01	+5.90813288E-02	+1.61809467E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
27.000000	+2.12214044E+01	+2.17562088E+01	+6.72929177E-02	+1.66580450E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
27.500000	+2.11387666E+01	+2.16781073E+01	+7.57393738E-02	+1.71121156E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
28.000000	+2.10505214E+01	+2.15945561E+01	+8.44050334E-02	+1.75384415E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
28.500000	+2.09567100E+01	+2.15055933E+01	+9.32778153E-02	+1.79390560E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
29.000000	+2.08573886E+01	+2.14112709E+01	+1.02344089E-01	+1.83031400E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
29.500000	+2.07526322E+01	+2.13116543E+01	+1.11580955E-01	+1.86264131E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
30.000000	+2.06425265E+01	+2.12068223E+01	+1.20970503E-01	+1.89154666E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
30.500000	+2.05271689E+01	+2.10968658E+01	+1.30496422E-01	+1.91637104E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
31.000000	+2.04066744E+01	+2.09818885E+01	+1.40134213E-01	+1.93629531E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
31.500000	+2.02811702E+01	+2.08620056E+01	+1.49859375E-01	+1.95208795E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
32.000000	+2.01507900E+01	+2.07373431E+01	+1.59655092E-01	+1.96405621E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
32.500000	+2.00156802E+01	+2.06080363E+01	+1.69499937E-01	+1.97092984E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
33.000000	+1.98760018E+01	+2.04742301E+01	+1.79364391E-01	+1.97321378E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
33.500000	+1.97319174E+01	+2.03360781E+01	+1.89232075E-01	+1.97292049E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
34.000000	+1.95835932E+01	+2.01937412E+01	+1.99093596E-01	+1.96892886E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
34.500000	+1.94312127E+01	+2.00473868E+01	+2.08921364E-01	+1.95851116E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
35.000000	+1.92749710E+01	+1.98971867E+01	+2.18678707E-01	+1.94315060E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
35.500000	+1.91150532E+01	+1.97433176E+01	+2.28352870E-01	+1.92756254E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
36.000000	+1.89516352E+01	+1.95859608E+01	+2.37954333E-01	+1.91227416E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
36.500000	+1.87849074E+01	+1.94253015E+01	+2.47475611E-01	+1.89244011E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
37.000000	+1.86150823E+01	+1.92615265E+01	+2.56878734E-01	+1.86510765E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
37.500000	+1.84423723E+01	+1.90948225E+01	+2.66126688E-01	+1.83329837E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
38.000000	+1.82669716E+01	+1.89253763E+01	+2.75211718E-01	+1.80228124E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
38.500000	+1.80890594E+01	+1.87533752E+01	+2.84149500E-01	+1.77403824E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
39.000000	+1.79088176E+01	+1.85790069E+01	+2.92952100E-01	+1.74642418E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
39.500000	+1.77264393E+01	+1.84024588E+01	+3.01613742E-01	+1.71588863E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
40.000000	+1.75421278E+01	+1.82239160E+01	+3.10110986E-01	+1.67990968E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
40.500000	+1.73560887E+01	+1.80435606E+01	+3.18412839E-01	+1.63870133E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
41.000000	+1.71685178E+01	+1.78615706E+01	+3.26498000E-01	+1.59522289E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
41.500000	+1.69795936E+01	+1.76781202E+01	+3.34365068E-01	+1.55345550E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
42.000000	+1.67894773E+01	+1.74933803E+01	+3.42032555E-01	+1.51600324E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
42.500000	+1.65983224E+01	+1.73075193E+01	+3.49525100E-01	+1.48247196E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
43.000000	+1.64062861E+01	+1.71207021E+01	+3.56857274E-01	+1.45016454E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
43.500000	+1.62135337E+01	+1.69330900E+01	+3.64026745E-01	+1.41563227E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
44.000000	+1.60202384E+01	+1.67448398E+01	+3.71013597E-01	+1.37643978E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
44.500000	+1.58265732E+01	+1.65561023E+01	+3.77791143E-01	+1.33239094E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
45.000000	+1.56327022E+01	+1.63670227E+01	+3.84337506E-01	+1.28530367E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
45.500000	+1.54387738E+01	+1.61777401E+01	+3.90644180E-01	+1.23832545E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
46.000000	+1.52449178E+01	+1.59883882E+01	+3.96720761E-01	+1.19456627E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
46.500000	+1.50512493E+01	+1.57990960E+01	+4.02589843E-01	+1.15590844E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
47.000000	+1.48578742E+01	+1.56099882E+01	+4.08279845E-01	+1.12249297E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
47.500000	+1.46648971E+01	+1.54211856E+01	+4.13814772E-01	+1.09268628E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
48.000000	+1.44724271E+01	+1.52328045E+01	+4.19206708E-01	+1.06399122E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
48.500000	+1.42805784E+01	+1.50449567E+01	+4.24454685E-01	+1.03376479E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
49.000000	+1.40894703E+01	+1.48577489E+01	+4.29544356E-01	+9.99944046E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
49.500000	+1.38992226E+01	+1.46712825E+01	+4.34454125E-01	+9.63963621E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
12.500000	+2.13925150E+01	+2.18510969E+01	-8.64691059E-02	+6.53971019E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
12.750000	+2.14190973E+01	+2.18784338E+01	-8.48250450E-02	+6.61277663E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
13.000000	+2.14449536E+01	+2.19050543E+01	-8.31627176E-02	+6.68815189E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
13.250000	+2.14700615E+01	+2.19309367E+01	-8.14809691E-02	+6.76767189E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
13.500000	+2.14943999E+01	+2.19560601E+01	-7.97788816E-02	+6.85085089E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
13.750000	+2.15179479E+01	+2.19804044E+01	-7.80555436E-02	+6.93799845E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
14.000000	+2.15406853E+01	+2.20039498E+01	-7.63098824E-02	+7.02951707E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
14.250000	+2.15625925E+01	+2.20266773E+01	-7.45407851E-02	+7.12511320E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
14.500000	+2.15836505E+01	+2.20485683E+01	-7.27473258E-02	+7.22400149E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
14.750000	+2.16038406E+01	+2.20696047E+01	-7.09287843E-02	+7.32577549E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
15.000000	+2.16231451E+01	+2.20897690E+01	-6.90844380E-02	+7.43074667E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
15.250000	+2.16415460E+01	+2.21090438E+01	-6.72134110E-02	+7.53931559E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
15.500000	+2.16590262E+01	+2.21274125E+01	-6.53147802E-02	+7.65126058E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
15.750000	+2.16755688E+01	+2.21448585E+01	-6.33877807E-02	+7.76592468E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
16.000000	+2.16911573E+01	+2.21613659E+01	-6.14318179E-02	+7.88302990E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
16.250000	+2.17057756E+01	+2.21769187E+01	-5.94462658E-02	+8.00298220E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
16.500000	+2.17194077E+01	+2.21915015E+01	-5.74303268E-02	+8.12625012E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
16.750000	+2.17320379E+01	+2.22050992E+01	-5.53831407E-02	+8.25270053E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
17.000000	+2.17436508E+01	+2.22176967E+01	-5.33039765E-02	+8.38182778E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
17.250000	+2.17542313E+01	+2.22292793E+01	-5.11922268E-02	+8.51353672E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
17.500000	+2.17637646E+01	+2.22398327E+01	-4.90472082E-02	+8.64837257E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
17.750000	+2.17722357E+01	+2.22493424E+01	-4.68680405E-02	+8.78690711E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
18.000000	+2.17796301E+01	+2.22577944E+01	-4.46537546E-02	+8.92914838E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
18.250000	+2.17859332E+01	+2.22651747E+01	-4.24034663E-02	+9.07474716E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
18.500000	+2.17911310E+01	+2.22714698E+01	-4.01163810E-02	+9.22368021E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
18.750000	+2.17952091E+01	+2.22766659E+01	-3.77916262E-02	+9.37647068E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
19.000000	+2.17981537E+01	+2.22807497E+01	-3.54281457E-02	+9.53364231E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
19.250000	+2.17999508E+01	+2.22837080E+01	-3.30248051E-02	+9.69516620E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
19.500000	+2.18005866E+01	+2.22855278E+01	-3.05805626E-02	+9.86067832E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
19.750000	+2.18000477E+01	+2.22861960E+01	-2.80944659E-02	+1.00301619E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
20.000000	+2.17983207E+01	+2.22857000E+01	-2.55654817E-02	+1.02041441E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
20.250000	+2.17953923E+01	+2.22840272E+01	-2.29923939E-02	+1.03831528E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
20.500000	+2.17912493E+01	+2.22811654E+01	-2.03739052E-02	+1.05672024E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
20.750000	+2.17858788E+01	+2.22771023E+01	-1.77087927E-02	+1.07560048E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
21.000000	+2.17792680E+01	+2.22718260E+01	-1.49959028E-02	+1.09495744E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
21.250000	+2.17714046E+01	+2.22653249E+01	-1.22340055E-02	+1.11483728E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
21.500000	+2.17622761E+01	+2.22575873E+01	-9.42171646E-03	+1.13528133E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
21.750000	+2.17518703E+01	+2.22486022E+01	-6.55759885E-03	+1.15627901E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
22.000000	+2.17401755E+01	+2.22383587E+01	-3.64032140E-03	+1.17778491E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
22.250000	+2.17271803E+01	+2.22268460E+01	-6.68674290E-04	+1.19977781E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
22.500000	+2.17128734E+01	+2.22140541E+01	+2.35856767E-03	+1.22227721E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
22.750000	+2.16972442E+01	+2.21999730E+01	+5.44271174E-03	+1.24529116E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
23.000000	+2.16802822E+01	+2.21845932E+01	+8.58502347E-03	+1.26877656E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
23.250000	+2.16619776E+01	+2.21679057E+01	+1.17865945E-02	+1.29266786E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
23.500000	+2.16423209E+01	+2.21499020E+01	+1.50483628E-02	+1.31691865E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
23.750000	+2.16213034E+01	+2.21305738E+01	+1.83711878E-02	+1.34150172E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
24.000000	+2.15989167E+01	+2.21099138E+01	+2.17558714E-02	+1.36639139E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
24.250000	+2.15751531E+01	+2.20879148E+01	+2.52031447E-02	+1.39154806E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
24.500000	+2.15500056E+01	+2.20645705E+01	+2.87136117E-02	+1.41689768E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
24.750000	+2.15234679E+01	+2.20398752E+01	+3.22876331E-02	+1.44231946E-02	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
6.250000	+2.05793439E+01	+2.10204753E+01	-1.25265307E-01	+6.22186344E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
6.375000	+2.05963163E+01	+2.10377910E+01	-1.24487496E-01	+6.22312280E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
6.500000	+2.06133659E+01	+2.10551841E+01	-1.23709526E-01	+6.22368824E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
6.625000	+2.06304840E+01	+2.10726461E+01	-1.22931573E-01	+6.22292457E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
6.750000	+2.06476624E+01	+2.10901685E+01	-1.22153795E-01	+6.22087993E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
6.875000	+2.06648928E+01	+2.11077431E+01	-1.21376354E-01	+6.21750865E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
7.000000	+2.06821675E+01	+2.11253620E+01	-1.20599418E-01	+6.21276547E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
7.125000	+2.06994787E+01	+2.11430173E+01	-1.19823162E-01	+6.20669041E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
7.250000	+2.07168187E+01	+2.11607014E+01	-1.19047746E-01	+6.19945407E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
7.375000	+2.07341802E+01	+2.11784068E+01	-1.18273299E-01	+6.19134959E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
7.500000	+2.07515560E+01	+2.11961263E+01	-1.17499908E-01	+6.18273819E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
7.625000	+2.07689389E+01	+2.12138527E+01	-1.16727614E-01	+6.17397214E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
7.750000	+2.07863221E+01	+2.12315791E+01	-1.15956415E-01	+6.16532599E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
7.875000	+2.08036987E+01	+2.12492988E+01	-1.15186283E-01	+6.15696086E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
8.000000	+2.08210622E+01	+2.12670051E+01	-1.14417175E-01	+6.14893217E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
8.125000	+2.08384060E+01	+2.12846916E+01	-1.13649050E-01	+6.14123406E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
8.250000	+2.08557240E+01	+2.13023521E+01	-1.12881866E-01	+6.13386083E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
8.375000	+2.08730099E+01	+2.13199804E+01	-1.12115584E-01	+6.12686058E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
8.500000	+2.08902578E+01	+2.13375705E+01	-1.11350151E-01	+6.12036110E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
8.625000	+2.09074618E+01	+2.13551167E+01	-1.10585494E-01	+6.11455876E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
8.750000	+2.09246162E+01	+2.13726132E+01	-1.09821512E-01	+6.10967540E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
8.875000	+2.09417154E+01	+2.13900546E+01	-1.09058075E-01	+6.10590063E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
9.000000	+2.09587539E+01	+2.14074353E+01	-1.08295036E-01	+6.10334236E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
9.125000	+2.09757263E+01	+2.14247501E+01	-1.07532240E-01	+6.10200637E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
9.250000	+2.09926275E+01	+2.14419939E+01	-1.06769535E-01	+6.10181394E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
9.375000	+2.10094524E+01	+2.14591617E+01	-1.06006786E-01	+6.10265205E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
9.500000	+2.10261960E+01	+2.14762485E+01	-1.05243872E-01	+6.10443657E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
9.625000	+2.10428535E+01	+2.14932496E+01	-1.04480677E-01	+6.10716334E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
9.750000	+2.10594202E+01	+2.15101603E+01	-1.03717081E-01	+6.11092617E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
9.875000	+2.10758913E+01	+2.15269761E+01	-1.02952945E-01	+6.11589476E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
10.000000	+2.10922625E+01	+2.15436924E+01	-1.02188107E-01	+6.12226164E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
10.125000	+2.11085293E+01	+2.15603049E+01	-1.01422380E-01	+6.13017947E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
10.250000	+2.11246873E+01	+2.15768095E+01	-1.00655562E-01	+6.13971338E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
10.375000	+2.11407322E+01	+2.15932019E+01	-9.98874517E-02	+6.15082628E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
10.500000	+2.11566600E+01	+2.16094780E+01	-9.91178559E-02	+6.16340162E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
10.625000	+2.11724666E+01	+2.16256340E+01	-9.83466013E-02	+6.17729372E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
10.750000	+2.11881480E+01	+2.16416658E+01	-9.75735324E-02	+6.19238577E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
10.875000	+2.12037004E+01	+2.16575698E+01	-9.67985048E-02	+6.20863343E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
11.000000	+2.12191200E+01	+2.16733423E+01	-9.60213741E-02	+6.22607824E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
11.125000	+2.12344030E+01	+2.16889795E+01	-9.52419853E-02	+6.24482691E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
11.250000	+2.12495459E+01	+2.17044779E+01	-9.44601673E-02	+6.26500577E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
11.375000	+2.12645451E+01	+2.17198341E+01	-9.36757338E-02	+6.28670871E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
11.500000	+2.12793971E+01	+2.17350446E+01	-9.28884902E-02	+6.30995862E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
11.625000	+2.12940983E+01	+2.17501061E+01	-9.20982442E-02	+6.33469657E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
11.750000	+2.13086456E+01	+2.17650153E+01	-9.13048160E-02	+6.36080201E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
11.875000	+2.13230355E+01	+2.17797690E+01	-9.05080437E-02	+6.38813555E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
12.000000	+2.13372649E+01	+2.17943641E+01	-8.97077821E-02	+6.41658779E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
12.125000	+2.13513307E+01	+2.18087974E+01	-8.89038967E-02	+6.44611571E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
12.250000	+2.13652296E+01	+2.18230660E+01	-8.80962532E-02	+6.47675283E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
12.375000	+2.13789587E+01	+2.18371668E+01	-8.72847085E-02	+6.50796217E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.125000	+2.02083299E+01	+2.06416293E+01	-1.43179016E-01	+4.59866929E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.187500	+2.02141940E+01	+2.06476190E+01	-1.42889171E-01	+4.67636224E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.250000	+2.02201439E+01	+2.06536967E+01	-1.42594470E-01	+4.75283140E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.312500	+2.02261783E+01	+2.06598609E+01	-1.42295067E-01	+4.82680744E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.375000	+2.02322957E+01	+2.06661102E+01	-1.41991119E-01	+4.89821597E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.437500	+2.02384948E+01	+2.06724430E+01	-1.41682790E-01	+4.96701659E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.500000	+2.02447740E+01	+2.06788579E+01	-1.41370242E-01	+5.03320294E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.562500	+2.02511320E+01	+2.06853534E+01	-1.41053640E-01	+5.09680078E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.625000	+2.02575673E+01	+2.06919279E+01	-1.40733142E-01	+5.15786420E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.687500	+2.02640786E+01	+2.06985800E+01	-1.40408907E-01	+5.21647024E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.750000	+2.02706644E+01	+2.07053083E+01	-1.40081083E-01	+5.27271270E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.812500	+2.02773233E+01	+2.07121112E+01	-1.39749817E-01	+5.32669544E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.875000	+2.02840539E+01	+2.07189872E+01	-1.39415247E-01	+5.37852575E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.937500	+2.02908546E+01	+2.07259349E+01	-1.39077502E-01	+5.42830840E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
4.000000	+2.02977242E+01	+2.07329528E+01	-1.38736708E-01	+5.47614067E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
4.062500	+2.03046612E+01	+2.07400394E+01	-1.38392984E-01	+5.52210876E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
4.125000	+2.03116641E+01	+2.07471933E+01	-1.38046444E-01	+5.56628557E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
4.187500	+2.03187316E+01	+2.07544129E+01	-1.37697198E-01	+5.60872994E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
4.250000	+2.03258623E+01	+2.07616969E+01	-1.37345353E-01	+5.64948743E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
4.312500	+2.03330547E+01	+2.07690437E+01	-1.36991013E-01	+5.68859200E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
4.375000	+2.03403074E+01	+2.07764520E+01	-1.36634279E-01	+5.72606852E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
4.437500	+2.03476191E+01	+2.07839203E+01	-1.36275254E-01	+5.76193589E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
4.500000	+2.03549883E+01	+2.07914471E+01	-1.35914037E-01	+5.79621004E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
4.562500	+2.03624137E+01	+2.07990312E+01	-1.35550728E-01	+5.82890684E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
4.625000	+2.03698940E+01	+2.08066709E+01	-1.35185424E-01	+5.86004439E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
4.687500	+2.03774276E+01	+2.08143650E+01	-1.34818222E-01	+5.88964466E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
4.750000	+2.03850134E+01	+2.08221121E+01	-1.34449218E-01	+5.91773429E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
4.812500	+2.03926500E+01	+2.08299107E+01	-1.34078505E-01	+5.94434461E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
4.875000	+2.04003359E+01	+2.08377594E+01	-1.33706175E-01	+5.96951089E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
4.937500	+2.04080699E+01	+2.08456570E+01	-1.33332317E-01	+5.99327103E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
5.000000	+2.04158507E+01	+2.08536021E+01	-1.32957016E-01	+6.01566385E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
5.062500	+2.04236770E+01	+2.08615932E+01	-1.32580359E-01	+6.03672732E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
5.125000	+2.04315474E+01	+2.08696292E+01	-1.32202425E-01	+6.05649687E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
5.187500	+2.04394606E+01	+2.08777086E+01	-1.31823296E-01	+6.07500408E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
5.250000	+2.04474155E+01	+2.08858301E+01	-1.31443050E-01	+6.09227595E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
5.312500	+2.04554106E+01	+2.08939924E+01	-1.31061762E-01	+6.10833479E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
5.375000	+2.04634448E+01	+2.09021943E+01	-1.30679508E-01	+6.12319890E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
5.437500	+2.04715168E+01	+2.09104344E+01	-1.30296362E-01	+6.13688389E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
5.500000	+2.04796254E+01	+2.09187115E+01	-1.29912398E-01	+6.14940452E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
5.562500	+2.04877692E+01	+2.09270244E+01	-1.29527687E-01	+6.16077704E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
5.625000	+2.04959473E+01	+2.09353717E+01	-1.29142300E-01	+6.17102153E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
5.687500	+2.05041582E+01	+2.09437523E+01	-1.28756309E-01	+6.18016409E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
5.750000	+2.05124008E+01	+2.09521648E+01	-1.28369780E-01	+6.18823876E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
5.812500	+2.05206740E+01	+2.09606082E+01	-1.27982779E-01	+6.19528866E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
5.875000	+2.05289765E+01	+2.09690812E+01	-1.27595369E-01	+6.20136638E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
5.937500	+2.05373072E+01	+2.09775826E+01	-1.27207608E-01	+6.20653349E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
6.000000	+2.05456650E+01	+2.09861113E+01	-1.26819552E-01	+6.21085912E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
6.062500	+2.05540487E+01	+2.09946660E+01	-1.26431251E-01	+6.21441776E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
6.125000	+2.05624571E+01	+2.10032457E+01	-1.26042750E-01	+6.21728643E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
6.187500	+2.05708892E+01	+2.10118492E+01	-1.25654090E-01	+6.21982951E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
1.562500	+2.00936458E+01	+2.05246226E+01	-1.48553877E-01	+2.14951508E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
1.593750	+2.00952707E+01	+2.05262768E+01	-1.48485818E-01	+2.20626081E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
1.625000	+2.00969252E+01	+2.05279615E+01	-1.48415986E-01	+2.26286875E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
1.656250	+2.00986093E+01	+2.05296764E+01	-1.48344389E-01	+2.31919032E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
1.687500	+2.01003227E+01	+2.05314214E+01	-1.48271037E-01	+2.37520528E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
1.718750	+2.01020654E+01	+2.05331965E+01	-1.48195939E-01	+2.43089633E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
1.750000	+2.01038372E+01	+2.05350014E+01	-1.48119106E-01	+2.48624909E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
1.781250	+2.01056380E+01	+2.05368361E+01	-1.48040548E-01	+2.54125191E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
1.812500	+2.01074676E+01	+2.05387003E+01	-1.47960277E-01	+2.59589573E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
1.843750	+2.01093259E+01	+2.05405940E+01	-1.47878305E-01	+2.65017397E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
1.875000	+2.01112128E+01	+2.05425169E+01	-1.47794641E-01	+2.70408246E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
1.906250	+2.01131281E+01	+2.05444691E+01	-1.47709299E-01	+2.75761916E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
1.937500	+2.01150717E+01	+2.05464502E+01	-1.47622290E-01	+2.81078412E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
1.968750	+2.01170434E+01	+2.05484601E+01	-1.47533625E-01	+2.86357920E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.000000	+2.01190431E+01	+2.05504988E+01	-1.47443317E-01	+2.91600802E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.031250	+2.01210707E+01	+2.05525660E+01	-1.47351375E-01	+2.96807572E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.062500	+2.01231259E+01	+2.05546617E+01	-1.47257812E-01	+3.01978861E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.093750	+2.01252087E+01	+2.05567855E+01	-1.47162638E-01	+3.07115426E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.125000	+2.01273189E+01	+2.05589374E+01	-1.47065865E-01	+3.12218101E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.156250	+2.01294563E+01	+2.05611173E+01	-1.46967502E-01	+3.17287791E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.187500	+2.01316207E+01	+2.05633249E+01	-1.46867560E-01	+3.22325445E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.218750	+2.01338121E+01	+2.05655601E+01	-1.46766048E-01	+3.27332032E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.250000	+2.01360303E+01	+2.05678228E+01	-1.46662977E-01	+3.32308519E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.281250	+2.01382750E+01	+2.05701127E+01	-1.46558356E-01	+3.37255844E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.312500	+2.01405462E+01	+2.05724298E+01	-1.46452192E-01	+3.42174901E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.343750	+2.01428437E+01	+2.05747738E+01	-1.46344496E-01	+3.47066510E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.375000	+2.01451673E+01	+2.05771445E+01	-1.46235276E-01	+3.51931402E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.406250	+2.01475169E+01	+2.05795419E+01	-1.46124539E-01	+3.56770191E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.437500	+2.01498922E+01	+2.05819657E+01	-1.46012294E-01	+3.61583362E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.468750	+2.01522932E+01	+2.05844158E+01	-1.45898550E-01	+3.66371253E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.500000	+2.01547196E+01	+2.05868921E+01	-1.45783312E-01	+3.71134036E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.531250	+2.01571713E+01	+2.05893942E+01	-1.45666591E-01	+3.75871704E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.562500	+2.01596481E+01	+2.05919221E+01	-1.45548393E-01	+3.80584066E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.593750	+2.01621499E+01	+2.05944756E+01	-1.45428726E-01	+3.85270741E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.625000	+2.01646764E+01	+2.05970545E+01	-1.45307598E-01	+3.89931141E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.656250	+2.01672276E+01	+2.05996587E+01	-1.45185019E-01	+3.94564483E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.687500	+2.01698031E+01	+2.06022879E+01	-1.45060996E-01	+3.99169790E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.718750	+2.01724030E+01	+2.06049420E+01	-1.44935538E-01	+4.03745882E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.750000	+2.01750269E+01	+2.06076208E+01	-1.44808654E-01	+4.08291400E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.781250	+2.01776748E+01	+2.06103242E+01	-1.44680356E-01	+4.12804816E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.812500	+2.01803464E+01	+2.06130519E+01	-1.44550651E-01	+4.17284437E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.843750	+2.01830416E+01	+2.06158038E+01	-1.44419553E-01	+4.21728434E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.875000	+2.01857601E+01	+2.06185797E+01	-1.44287071E-01	+4.26134859E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.906250	+2.01885019E+01	+2.06213795E+01	-1.44153218E-01	+4.30501659E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.937500	+2.01912667E+01	+2.06242028E+01	-1.44018008E-01	+4.34826712E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
2.968750	+2.01940544E+01	+2.06270496E+01	-1.43881452E-01	+4.39107849E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.000000	+2.01968648E+01	+2.06299197E+01	-1.43743565E-01	+4.43342875E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.031250	+2.01996978E+01	+2.06328129E+01	-1.43604362E-01	+4.47529607E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.062500	+2.02025530E+01	+2.06357291E+01	-1.43463859E-01	+4.51665890E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02
3.093750	+2.02054304E+01	+2.06386679E+01	-1.43322071E-01	+4.55776412E-03	+2.62815375E+02	-8.49438653E-01	-3.09398888E+02	+1.00000000E+00	+0.00000000E+00	+1.01601955E+01	-3.29399646E-02	-3.08445853E+02


==> anc/otoc_to_plot_supersymmetric_M500_L1.5164_n150_beta1.0000.dat <==
50.000000	+4.79788109E+01	+5.81523387E+01	+3.01293622E+00	+2.19978918E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
51.000000	+4.91179633E+01	+5.95413485E+01	+3.03719904E+00	+2.65277589E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
52.000000	+5.05350581E+01	+6.12629230E+01	+3.06599174E+00	+2.90599033E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
53.000000	+5.22877920E+01	+6.33349330E+01	+3.09531885E+00	+2.88455511E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
54.000000	+5.44140833E+01	+6.57790515E+01	+3.12368284E+00	+2.82490723E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
55.000000	+5.69236773E+01	+6.86129296E+01	+3.15181700E+00	+2.71129169E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
56.000000	+5.98510915E+01	+7.18493497E+01	+3.17790867E+00	+2.26657731E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
57.000000	+6.32505706E+01	+7.54819088E+01	+3.19714854E+00	+1.49581886E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
58.000000	+6.71000405E+01	+7.94626662E+01	+3.20782505E+00	+7.49466910E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
59.000000	+7.12882241E+01	+8.37042829E+01	+3.21213788E+00	+1.73259477E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
60.000000	+7.56910925E+01	+8.80966314E+01	+3.21129024E+00	-2.67484384E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
61.000000	+8.01965029E+01	+9.25463170E+01	+3.20678819E+00	-4.86582130E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
62.000000	+8.47183141E+01	+9.70037122E+01	+3.20155860E+00	-4.36490654E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
63.000000	+8.92026928E+01	+1.01445165E+02	+3.19805838E+00	-2.40494645E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
64.000000	+9.36191903E+01	+1.05845639E+02	+3.19674870E+00	-3.55700674E-04	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
65.000000	+9.79185654E+01	+1.10152331E+02	+3.19734698E+00	+1.98981791E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
66.000000	+1.02023045E+02	+1.14298247E+02	+3.20072834E+00	+4.70738815E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
67.000000	+1.05874768E+02	+1.18224255E+02	+3.20676175E+00	+7.43426650E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
68.000000	+1.09432363E+02	+1.21891443E+02	+3.21559687E+00	+9.81689761E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
69.000000	+1.12685769E+02	+1.25280119E+02	+3.22639555E+00	+1.16383639E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
70.000000	+1.15641736E+02	+1.28394224E+02	+3.23887360E+00	+1.24370310E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
71.000000	+1.18342339E+02	+1.31253892E+02	+3.25126961E+00	+1.32498430E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
72.000000	+1.20781335E+02	+1.33876277E+02	+3.26537329E+00	+1.47593386E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
73.000000	+1.22967817E+02	+1.36266182E+02	+3.28078829E+00	+1.46789234E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
74.000000	+1.24955013E+02	+1.38440094E+02	+3.29473113E+00	+1.40088558E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
75.000000	+1.26761257E+02	+1.40437480E+02	+3.30880600E+00	+1.24757273E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
76.000000	+1.28482018E+02	+1.42307804E+02	+3.31968259E+00	+9.53135404E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
77.000000	+1.30162960E+02	+1.44102390E+02	+3.32786871E+00	+5.93977432E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
78.000000	+1.31884510E+02	+1.45875520E+02	+3.33156214E+00	+2.63195818E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
79.000000	+1.33653475E+02	+1.47666475E+02	+3.33313262E+00	+7.38725474E-04	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
80.000000	+1.35466567E+02	+1.49478263E+02	+3.33303959E+00	-4.39213591E-04	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
81.000000	+1.37289066E+02	+1.51289762E+02	+3.33225420E+00	+4.89305850E-04	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
82.000000	+1.39034935E+02	+1.53060350E+02	+3.33401820E+00	+2.92278452E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
83.000000	+1.40667802E+02	+1.54750579E+02	+3.33809977E+00	+4.87413901E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
84.000000	+1.42168674E+02	+1.56331481E+02	+3.34376648E+00	+7.02276580E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
85.000000	+1.43496401E+02	+1.57778374E+02	+3.35214530E+00	+8.71166734E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
86.000000	+1.44654353E+02	+1.59066086E+02	+3.36118981E+00	+9.51021067E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
87.000000	+1.45617596E+02	+1.60173818E+02	+3.37116572E+00	+1.09108671E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
88.000000	+1.46355780E+02	+1.61085458E+02	+3.38301155E+00	+1.29373079E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
89.000000	+1.46841243E+02	+1.61779017E+02	+3.39704033E+00	+1.51507670E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
90.000000	+1.47048578E+02	+1.62231419E+02	+3.41331308E+00	+1.67935394E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
91.000000	+1.46981296E+02	+1.62429306E+02	+3.43062741E+00	+1.71253657E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
92.000000	+1.46655627E+02	+1.62367500E+02	+3.44756381E+00	+1.68468049E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
93.000000	+1.46069234E+02	+1.62046612E+02	+3.46432102E+00	+1.59616718E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
94.000000	+1.45264412E+02	+1.61485952E+02	+3.47948715E+00	+1.42517326E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
95.000000	+1.44277669E+02	+1.60717010E+02	+3.49282449E+00	+1.21808411E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
96.000000	+1.43151704E+02	+1.59773281E+02	+3.50384884E+00	+9.42660799E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
97.000000	+1.41944808E+02	+1.58697024E+02	+3.51167770E+00	+6.70800551E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
98.000000	+1.40686088E+02	+1.57532163E+02	+3.51726485E+00	+4.73221979E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
99.000000	+1.39398725E+02	+1.56310244E+02	+3.52114214E+00	+3.02237233E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
25.000000	+1.49588869E+02	+1.56029153E+02	+2.55571985E+00	+4.07804191E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
25.500000	+1.44925034E+02	+1.51495234E+02	+2.57569146E+00	+3.91060366E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
26.000000	+1.40354693E+02	+1.47051820E+02	+2.59482589E+00	+3.73916080E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
26.500000	+1.35883041E+02	+1.42703562E+02	+2.61308307E+00	+3.54533869E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
27.000000	+1.31515747E+02	+1.38454570E+02	+2.63027927E+00	+3.29197902E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
27.500000	+1.27259541E+02	+1.34308329E+02	+2.64600286E+00	+3.14017414E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
28.000000	+1.23107626E+02	+1.30267797E+02	+2.66168101E+00	+3.03236087E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
28.500000	+1.19069215E+02	+1.26335021E+02	+2.67632647E+00	+2.83539816E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
29.000000	+1.15145247E+02	+1.22511343E+02	+2.69003500E+00	+2.63763112E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
29.500000	+1.11337534E+02	+1.18797535E+02	+2.70270278E+00	+2.41961810E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
30.000000	+1.07647366E+02	+1.15193867E+02	+2.71423118E+00	+2.26624253E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
30.500000	+1.04069687E+02	+1.11700681E+02	+2.72536521E+00	+2.13479674E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
31.000000	+1.00608979E+02	+1.08318314E+02	+2.73557914E+00	+2.04290989E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
31.500000	+9.72582078E+01	+1.05046699E+02	+2.74579431E+00	+2.03946512E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
32.000000	+9.40168122E+01	+1.01884991E+02	+2.75597380E+00	+2.13990330E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
32.500000	+9.08754765E+01	+9.88324297E+01	+2.76719334E+00	+2.25070837E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
33.000000	+8.78405913E+01	+9.58878677E+01	+2.77848088E+00	+2.02397050E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
33.500000	+8.49308253E+01	+9.30504657E+01	+2.78743304E+00	+1.65028464E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
34.000000	+8.21382246E+01	+9.03194058E+01	+2.79498373E+00	+1.43512282E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
34.500000	+7.94569370E+01	+8.76939443E+01	+2.80178427E+00	+1.28566050E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
35.000000	+7.68873082E+01	+8.51743507E+01	+2.80784033E+00	+1.35341963E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
35.500000	+7.44111778E+01	+8.27604242E+01	+2.81531847E+00	+1.79852734E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
36.000000	+7.20147186E+01	+8.04521542E+01	+2.82582560E+00	+2.13007660E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
36.500000	+6.97205519E+01	+7.82495513E+01	+2.83661923E+00	+1.94028017E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
37.000000	+6.75491843E+01	+7.61519283E+01	+2.84522841E+00	+1.46421078E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
37.500000	+6.55031805E+01	+7.41579812E+01	+2.85126134E+00	+1.06209111E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
38.000000	+6.35720934E+01	+7.22666933E+01	+2.85584932E+00	+8.36081338E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
38.500000	+6.17507870E+01	+7.04782522E+01	+2.85962216E+00	+9.66207256E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
39.000000	+6.00146831E+01	+6.87936981E+01	+2.86551139E+00	+1.30237096E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
39.500000	+5.83720661E+01	+6.72139387E+01	+2.87264587E+00	+1.29641510E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
40.000000	+5.68458521E+01	+6.57394205E+01	+2.87847554E+00	+1.01659954E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
40.500000	+5.54378334E+01	+6.43700509E+01	+2.88281186E+00	+6.80258859E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
41.000000	+5.41509667E+01	+6.31052406E+01	+2.88527813E+00	+4.75567750E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
41.500000	+5.29702086E+01	+6.19450060E+01	+2.88756754E+00	+7.24547956E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
42.000000	+5.18691760E+01	+6.08885636E+01	+2.89252361E+00	+1.10888519E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
42.500000	+5.08599592E+01	+5.99348306E+01	+2.89865639E+00	+1.00239654E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
43.000000	+4.99727462E+01	+5.90829984E+01	+2.90254757E+00	+8.20104439E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
43.500000	+4.91838637E+01	+5.83334645E+01	+2.90685743E+00	+9.02961577E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
44.000000	+4.84945645E+01	+5.76874513E+01	+2.91157719E+00	+9.72731695E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
44.500000	+4.79066913E+01	+5.71457274E+01	+2.91658475E+00	+9.52273570E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
45.000000	+4.74291544E+01	+5.67100008E+01	+2.92109993E+00	+1.03129690E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
45.500000	+4.70477369E+01	+5.63825480E+01	+2.92689772E+00	+1.40028137E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
46.000000	+4.67532976E+01	+5.61650161E+01	+2.93510274E+00	+1.63115649E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
46.500000	+4.65690979E+01	+5.60574230E+01	+2.94320929E+00	+1.59117375E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
47.000000	+4.64956163E+01	+5.60582894E+01	+2.95101448E+00	+1.70132945E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
47.500000	+4.65146985E+01	+5.61658323E+01	+2.96022258E+00	+1.93463690E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
48.000000	+4.66274942E+01	+5.63769714E+01	+2.97036085E+00	+2.04094998E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
48.500000	+4.68365844E+01	+5.66867168E+01	+2.98063208E+00	+2.02664170E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
49.000000	+4.71402496E+01	+5.70893296E+01	+2.99062726E+00	+2.07076430E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
49.500000	+4.75230926E+01	+5.75793246E+01	+3.00133972E+00	+2.21421949E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
12.500000	+2.54931339E+02	+2.57141573E+02	+1.48624561E+00	+1.35773619E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
12.750000	+2.53969480E+02	+2.56255421E+02	+1.51992509E+00	+1.33662224E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
13.000000	+2.52934947E+02	+2.55297941E+02	+1.55307672E+00	+1.30543780E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
13.250000	+2.51829070E+02	+2.54269197E+02	+1.58519698E+00	+1.28723684E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
13.500000	+2.50649309E+02	+2.53169391E+02	+1.61743856E+00	+1.28592214E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
13.750000	+2.49396850E+02	+2.51999020E+02	+1.64949308E+00	+1.26957131E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
14.000000	+2.48073658E+02	+2.50758897E+02	+1.68091713E+00	+1.24997626E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
14.250000	+2.46679880E+02	+2.49449873E+02	+1.71199190E+00	+1.22929369E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
14.500000	+2.45217610E+02	+2.48073075E+02	+1.74238181E+00	+1.21255094E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
14.750000	+2.43686747E+02	+2.46629873E+02	+1.77261944E+00	+1.21524540E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
15.000000	+2.42087308E+02	+2.45121657E+02	+1.80314408E+00	+1.21857275E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
15.250000	+2.40422014E+02	+2.43550036E+02	+1.83354808E+00	+1.20360380E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
15.500000	+2.38694145E+02	+2.41916708E+02	+1.86332427E+00	+1.18222915E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
15.750000	+2.36904852E+02	+2.40223351E+02	+1.89265954E+00	+1.17462181E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
16.000000	+2.35054192E+02	+2.38471688E+02	+1.92205536E+00	+1.17185175E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
16.250000	+2.33144722E+02	+2.36663469E+02	+1.95125213E+00	+1.16638903E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
16.500000	+2.31177771E+02	+2.34800500E+02	+1.98037481E+00	+1.15573688E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
16.750000	+2.29156502E+02	+2.32884576E+02	+2.00903897E+00	+1.12512029E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
17.000000	+2.27085185E+02	+2.30917555E+02	+2.03663083E+00	+1.09242160E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
17.250000	+2.24964024E+02	+2.28901393E+02	+2.06366005E+00	+1.06427445E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
17.500000	+2.22796388E+02	+2.26838217E+02	+2.08984455E+00	+1.02137466E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
17.750000	+2.20586737E+02	+2.24730406E+02	+2.11472878E+00	+9.71560900E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
18.000000	+2.18337385E+02	+2.22580406E+02	+2.13842259E+00	+9.21758140E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
18.250000	+2.16051751E+02	+2.20390862E+02	+2.16081669E+00	+8.76165684E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
18.500000	+2.13731542E+02	+2.18164573E+02	+2.18223088E+00	+8.43863982E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
18.750000	+2.11378197E+02	+2.15904306E+02	+2.20300989E+00	+8.17691075E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
19.000000	+2.08994933E+02	+2.13612963E+02	+2.22311543E+00	+7.85517520E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
19.250000	+2.06586060E+02	+2.11293473E+02	+2.24228576E+00	+7.50749199E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
19.500000	+2.04153988E+02	+2.08948662E+02	+2.26065289E+00	+7.26227241E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
19.750000	+2.01699794E+02	+2.06581281E+02	+2.27859713E+00	+7.06459705E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
20.000000	+1.99226926E+02	+2.04193989E+02	+2.29597588E+00	+6.87403945E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
20.250000	+1.96737178E+02	+2.01789359E+02	+2.31296732E+00	+6.70868667E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
20.500000	+1.94233365E+02	+1.99369866E+02	+2.32951931E+00	+6.46245138E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
20.750000	+1.91719956E+02	+1.96938051E+02	+2.34527958E+00	+6.21684489E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
21.000000	+1.89197867E+02	+1.94496540E+02	+2.36060354E+00	+6.03255772E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
21.250000	+1.86670135E+02	+1.92048021E+02	+2.37544237E+00	+5.80120798E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
21.500000	+1.84140661E+02	+1.89595278E+02	+2.38960958E+00	+5.55608797E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
21.750000	+1.81611594E+02	+1.87140973E+02	+2.40322281E+00	+5.34311947E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
22.000000	+1.79085322E+02	+1.84687626E+02	+2.41632517E+00	+5.16471632E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
22.250000	+1.76563580E+02	+1.82237608E+02	+2.42904639E+00	+5.05435246E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
22.500000	+1.74047315E+02	+1.79793003E+02	+2.44159694E+00	+4.99127938E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
22.750000	+1.71538403E+02	+1.77355816E+02	+2.45400279E+00	+4.88836977E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
23.000000	+1.69040087E+02	+1.74927941E+02	+2.46603878E+00	+4.75799069E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
23.250000	+1.66553664E+02	+1.72511132E+02	+2.47779274E+00	+4.69083303E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
23.500000	+1.64079486E+02	+1.70107067E+02	+2.48949295E+00	+4.64529393E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
23.750000	+1.61619849E+02	+1.67717307E+02	+2.50101921E+00	+4.59042754E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
24.000000	+1.59175790E+02	+1.65343317E+02	+2.51244509E+00	+4.54910286E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
24.250000	+1.56748628E+02	+1.62986365E+02	+2.52376473E+00	+4.43448144E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
24.500000	+1.54341853E+02	+1.60647656E+02	+2.53461749E+00	+4.29249764E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
24.750000	+1.51955209E+02	+1.58328271E+02	+2.54522721E+00	+4.19527759E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
6.250000	+2.57504749E+02	+2.58359306E+02	+5.35975022E-01	+1.60728400E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
6.375000	+2.57791595E+02	+2.58663539E+02	+5.56117088E-01	+1.61544646E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
6.500000	+2.58067776E+02	+2.58957551E+02	+5.76361184E-01	+1.61950560E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
6.625000	+2.58333109E+02	+2.59241080E+02	+5.96604728E-01	+1.61250270E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
6.750000	+2.58587494E+02	+2.59513872E+02	+6.16673751E-01	+1.59726523E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
6.875000	+2.58830736E+02	+2.59775698E+02	+6.36536359E-01	+1.58948486E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
7.000000	+2.59062413E+02	+2.60026344E+02	+6.56410873E-01	+1.60343221E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
7.125000	+2.59281977E+02	+2.60265588E+02	+6.76622164E-01	+1.63843399E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
7.250000	+2.59488974E+02	+2.60493208E+02	+6.97371723E-01	+1.67995783E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
7.375000	+2.59683195E+02	+2.60708996E+02	+7.18621110E-01	+1.71016242E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
7.500000	+2.59864665E+02	+2.60912765E+02	+7.40125783E-01	+1.71755327E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
7.625000	+2.60033524E+02	+2.61104332E+02	+7.61559941E-01	+1.70192601E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
7.750000	+2.60189841E+02	+2.61283497E+02	+7.82673933E-01	+1.67242606E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
7.875000	+2.60333519E+02	+2.61450046E+02	+8.03370593E-01	+1.64000191E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
8.000000	+2.60464338E+02	+2.61603766E+02	+8.23673981E-01	+1.61271447E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
8.125000	+2.60582002E+02	+2.61744465E+02	+8.43688454E-01	+1.59490103E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
8.250000	+2.60686187E+02	+2.61871965E+02	+8.63546507E-01	+1.58606019E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
8.375000	+2.60776603E+02	+2.61986086E+02	+8.83339959E-01	+1.58252291E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
8.500000	+2.60852997E+02	+2.62086629E+02	+9.03109580E-01	+1.58195584E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
8.625000	+2.60915117E+02	+2.62173392E+02	+9.22888855E-01	+1.58447766E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
8.750000	+2.60962703E+02	+2.62246182E+02	+9.42721521E-01	+1.58849102E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
8.875000	+2.60995576E+02	+2.62304826E+02	+9.62601131E-01	+1.58663285E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
9.000000	+2.61013748E+02	+2.62349160E+02	+9.82387343E-01	+1.56972463E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
9.125000	+2.61017374E+02	+2.62379024E+02	+1.00184425E+00	+1.53758199E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
9.250000	+2.61006501E+02	+2.62394245E+02	+1.02082689E+00	+1.50388220E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
9.375000	+2.60980828E+02	+2.62394646E+02	+1.03944130E+00	+1.48639552E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
9.500000	+2.60939756E+02	+2.62380039E+02	+1.05798678E+00	+1.49050828E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
9.625000	+2.60882741E+02	+2.62350236E+02	+1.07670401E+00	+1.50394381E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
9.750000	+2.60809593E+02	+2.62305060E+02	+1.09558538E+00	+1.50951808E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
9.875000	+2.60720426E+02	+2.62244360E+02	+1.11444196E+00	+1.50143139E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
10.000000	+2.60615338E+02	+2.62168004E+02	+1.13312116E+00	+1.48753448E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
10.125000	+2.60494183E+02	+2.62075856E+02	+1.15163032E+00	+1.47772404E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
10.250000	+2.60356654E+02	+2.61967753E+02	+1.17006426E+00	+1.47227873E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
10.375000	+2.60202543E+02	+2.61843517E+02	+1.18843729E+00	+1.46300351E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
10.500000	+2.60031865E+02	+2.61702982E+02	+1.20663935E+00	+1.44570840E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
10.625000	+2.59844643E+02	+2.61546012E+02	+1.22458000E+00	+1.42761074E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
10.750000	+2.59640650E+02	+2.61372486E+02	+1.24232962E+00	+1.42049536E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
10.875000	+2.59419404E+02	+2.61182278E+02	+1.26009238E+00	+1.42849587E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
11.000000	+2.59180445E+02	+2.60975247E+02	+1.27804201E+00	+1.44392380E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
11.125000	+2.58923589E+02	+2.60751261E+02	+1.29619048E+00	+1.45432174E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
11.250000	+2.58648951E+02	+2.60510209E+02	+1.31440006E+00	+1.45195409E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
11.375000	+2.58356762E+02	+2.60251996E+02	+1.33248933E+00	+1.43694594E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
11.500000	+2.58047191E+02	+2.59976528E+02	+1.35032371E+00	+1.41404910E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
11.625000	+2.57720277E+02	+2.59683708E+02	+1.36784056E+00	+1.38899758E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
11.750000	+2.57375931E+02	+2.59373441E+02	+1.38504865E+00	+1.36764154E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
11.875000	+2.57013923E+02	+2.59045646E+02	+1.40203160E+00	+1.35467142E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
12.000000	+2.56633940E+02	+2.58700258E+02	+1.41891543E+00	+1.35021008E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
12.125000	+2.56235737E+02	+2.58337212E+02	+1.43578685E+00	+1.34919549E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
12.250000	+2.55819245E+02	+2.57956448E+02	+1.45264532E+00	+1.34683047E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
12.375000	+2.55384475E+02	+2.57557913E+02	+1.46945761E+00	+1.34313642E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
3.125000	+2.47805381E+02	+2.48355077E+02	+9.47570531E-02	+9.65379749E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
3.187500	+2.48024034E+02	+2.48577099E+02	+1.00867359E-01	+9.89918142E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
3.250000	+2.48242937E+02	+2.48799478E+02	+1.07131030E-01	+1.01729478E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
3.312500	+2.48461956E+02	+2.49022099E+02	+1.13583544E-01	+1.05018065E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
3.375000	+2.48680960E+02	+2.49244854E+02	+1.20258288E-01	+1.08808850E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
3.437500	+2.48899827E+02	+2.49467641E+02	+1.27184650E-01	+1.13009574E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
3.500000	+2.49118444E+02	+2.49690360E+02	+1.34384485E-01	+1.17454682E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
3.562500	+2.49336711E+02	+2.49912923E+02	+1.41866485E-01	+1.21886863E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
3.625000	+2.49554547E+02	+2.50135244E+02	+1.49620342E-01	+1.25983355E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
3.687500	+2.49771886E+02	+2.50357243E+02	+1.57614405E-01	+1.29438429E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
3.750000	+2.49988673E+02	+2.50578842E+02	+1.65800146E-01	+1.32071465E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
3.812500	+2.50204860E+02	+2.50799961E+02	+1.74123338E-01	+1.33895535E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
3.875000	+2.50420390E+02	+2.51020519E+02	+1.82537088E-01	+1.35092029E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
3.937500	+2.50635199E+02	+2.51240434E+02	+1.91009841E-01	+1.35899624E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
4.000000	+2.50849210E+02	+2.51459621E+02	+1.99524541E-01	+1.36492747E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
4.062500	+2.51062347E+02	+2.51677998E+02	+2.08071435E-01	+1.36932362E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
4.125000	+2.51274534E+02	+2.51895483E+02	+2.16641086E-01	+1.37210954E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
4.187500	+2.51485702E+02	+2.52112003E+02	+2.25222804E-01	+1.37340584E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
4.250000	+2.51695788E+02	+2.52327489E+02	+2.33808659E-01	+1.37410563E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
4.312500	+2.51904725E+02	+2.52541876E+02	+2.42399124E-01	+1.37577780E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
4.375000	+2.52112447E+02	+2.52755106E+02	+2.51005882E-01	+1.38006613E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
4.437500	+2.52318881E+02	+2.52967119E+02	+2.59649951E-01	+1.38804414E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
4.500000	+2.52523954E+02	+2.53177861E+02	+2.68356433E-01	+1.39991757E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
4.562500	+2.52727591E+02	+2.53387273E+02	+2.77148920E-01	+1.41517958E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
4.625000	+2.52929721E+02	+2.53595298E+02	+2.86046178E-01	+1.43302621E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
4.687500	+2.53130274E+02	+2.53801879E+02	+2.95061748E-01	+1.45270814E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
4.750000	+2.53329185E+02	+2.54006958E+02	+3.04205030E-01	+1.47360032E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
4.812500	+2.53526391E+02	+2.54210481E+02	+3.13481752E-01	+1.49502005E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
4.875000	+2.53721835E+02	+2.54412394E+02	+3.22892781E-01	+1.51600617E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
4.937500	+2.53915468E+02	+2.54612646E+02	+3.32431829E-01	+1.53524766E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
5.000000	+2.54107249E+02	+2.54811187E+02	+3.42083376E-01	+1.55118843E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
5.062500	+2.54297145E+02	+2.55007973E+02	+3.51821685E-01	+1.56223019E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
5.125000	+2.54485137E+02	+2.55202958E+02	+3.61611254E-01	+1.56699625E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
5.187500	+2.54671211E+02	+2.55396100E+02	+3.71409138E-01	+1.56469113E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
5.250000	+2.54855359E+02	+2.55587358E+02	+3.81169893E-01	+1.55553294E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
5.312500	+2.55037572E+02	+2.55776693E+02	+3.90853299E-01	+1.54107068E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
5.375000	+2.55217830E+02	+2.55964066E+02	+4.00433276E-01	+1.52413009E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
5.437500	+2.55396101E+02	+2.56149439E+02	+4.09904925E-01	+1.50828988E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
5.500000	+2.55572334E+02	+2.56332772E+02	+4.19286900E-01	+1.49705555E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
5.562500	+2.55746459E+02	+2.56514026E+02	+4.28618120E-01	+1.49303396E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
5.625000	+2.55918397E+02	+2.56693160E+02	+4.37949824E-01	+1.49734693E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
5.687500	+2.56088063E+02	+2.56870132E+02	+4.47334956E-01	+1.50939344E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
5.750000	+2.56255380E+02	+2.57044900E+02	+4.56817242E-01	+1.52700661E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
5.812500	+2.56420282E+02	+2.57217423E+02	+4.66422539E-01	+1.54701292E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
5.875000	+2.56582725E+02	+2.57387661E+02	+4.76154904E-01	+1.56609065E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
5.937500	+2.56742681E+02	+2.57555580E+02	+4.85998672E-01	+1.58166916E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
6.000000	+2.56900137E+02	+2.57721146E+02	+4.95925768E-01	+1.59254999E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
6.062500	+2.57055086E+02	+2.57884329E+02	+5.05905547E-01	+1.59903369E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
6.125000	+2.57207517E+02	+2.58045101E+02	+5.15913690E-01	+1.60254082E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
6.187500	+2.57357414E+02	+2.58203436E+02	+5.25937307E-01	+1.60501683E-01	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.562500	+2.42822489E+02	+2.43314388E+02	-1.63353515E-02	+4.85326722E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.593750	+2.42904750E+02	+2.43397397E+02	-1.48160031E-02	+4.87056239E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.625000	+2.42988091E+02	+2.43481489E+02	-1.32912500E-02	+4.89023339E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.656250	+2.43072487E+02	+2.43566641E+02	-1.17596072E-02	+4.91529607E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.687500	+2.43157913E+02	+2.43652829E+02	-1.02191899E-02	+4.94673031E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.718750	+2.43244345E+02	+2.43740029E+02	-8.66790077E-03	+4.98497945E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.750000	+2.43331758E+02	+2.43828219E+02	-7.10357776E-03	+5.03006708E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.781250	+2.43420127E+02	+2.43917373E+02	-5.52410885E-03	+5.08168579E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.812500	+2.43509429E+02	+2.44007469E+02	-3.92752415E-03	+5.13926354E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.843750	+2.43599638E+02	+2.44098484E+02	-2.31206913E-03	+5.20203815E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.875000	+2.43690731E+02	+2.44190393E+02	-6.76250301E-04	+5.26916878E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.906250	+2.43782683E+02	+2.44283173E+02	+9.81161351E-04	+5.33988764E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.937500	+2.43875469E+02	+2.44376801E+02	+2.66117947E-03	+5.41366351E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.968750	+2.43969066E+02	+2.44471254E+02	+4.36470105E-03	+5.49032981E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
2.000000	+2.44063451E+02	+2.44566506E+02	+6.09263560E-03	+5.57013561E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
2.031250	+2.44158598E+02	+2.44662537E+02	+7.84603581E-03	+5.65370504E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
2.062500	+2.44254485E+02	+2.44759321E+02	+9.62620125E-03	+5.74192484E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
2.093750	+2.44351087E+02	+2.44856837E+02	+1.14347388E-02	+5.83580471E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
2.125000	+2.44448381E+02	+2.44955062E+02	+1.32735792E-02	+5.93635722E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
2.156250	+2.44546343E+02	+2.45053973E+02	+1.51449621E-02	+6.04452546E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
2.187500	+2.44644951E+02	+2.45153550E+02	+1.70514076E-02	+6.16115567E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
2.218750	+2.44744181E+02	+2.45253770E+02	+1.89956844E-02	+6.28698658E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
2.250000	+2.44844011E+02	+2.45354612E+02	+2.09807742E-02	+6.42261836E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
2.281250	+2.44944419E+02	+2.45456057E+02	+2.30098209E-02	+6.56843610E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
2.312500	+2.45045383E+02	+2.45558084E+02	+2.50860468E-02	+6.72448854E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
2.343750	+2.45146881E+02	+2.45660674E+02	+2.72126262E-02	+6.89034964E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
2.375000	+2.45248893E+02	+2.45763807E+02	+2.93925153E-02	+7.06500527E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
2.406250	+2.45351398E+02	+2.45867465E+02	+3.16282545E-02	+7.24680509E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
2.437500	+2.45454376E+02	+2.45971628E+02	+3.39217685E-02	+7.43350059E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
2.468750	+2.45557809E+02	+2.46076279E+02	+3.62741924E-02	+7.62236573E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
2.500000	+2.45661677E+02	+2.46181399E+02	+3.86857471E-02	+7.81037554E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
2.531250	+2.45765963E+02	+2.46286970E+02	+4.11556771E-02	+7.99440876E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
2.562500	+2.45870649E+02	+2.46392974E+02	+4.36822525E-02	+8.17144427E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
2.593750	+2.45975718E+02	+2.46499393E+02	+4.62628297E-02	+8.33873288E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
2.625000	+2.46081155E+02	+2.46606209E+02	+4.88939606E-02	+8.49393872E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
2.656250	+2.46186942E+02	+2.46713404E+02	+5.15715414E-02	+8.63525257E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
2.687500	+2.46293064E+02	+2.46820960E+02	+5.42909934E-02	+8.76148050E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
2.718750	+2.46399506E+02	+2.46928859E+02	+5.70474668E-02	+8.87210723E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
2.750000	+2.46506253E+02	+2.47037085E+02	+5.98360605E-02	+8.96732908E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
2.781250	+2.46613290E+02	+2.47145618E+02	+6.26520474E-02	+9.04805019E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
2.812500	+2.46720601E+02	+2.47254443E+02	+6.54910918E-02	+9.11583833E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
2.843750	+2.46828171E+02	+2.47363541E+02	+6.83494464E-02	+9.17284244E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
2.875000	+2.46935986E+02	+2.47472896E+02	+7.12241184E-02	+9.22167938E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
2.906250	+2.47044028E+02	+2.47582493E+02	+7.41129960E-02	+9.26529969E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
2.937500	+2.47152284E+02	+2.47692313E+02	+7.70149307E-02	+9.30684193E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
2.968750	+2.47260737E+02	+2.47802343E+02	+7.99297722E-02	+9.34948246E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
3.000000	+2.47369371E+02	+2.47912565E+02	+8.28583572E-02	+9.39628653E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
3.031250	+2.47478169E+02	+2.48022964E+02	+8.58024513E-02	+9.45006735E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
3.062500	+2.47587115E+02	+2.48133526E+02	+8.87646493E-02	+9.51326327E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
3.093750	+2.47696191E+02	+2.48244236E+02	+9.17482408E-02	+9.58172254E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.781250	+2.41183886E+02	+2.41661734E+02	-4.53163323E-02	+1.72952298E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.796875	+2.41207612E+02	+2.41685592E+02	-4.50390679E-02	+1.81946055E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.812500	+2.41231752E+02	+2.41709872E+02	-4.47477508E-02	+1.91026377E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.828125	+2.41256304E+02	+2.41734569E+02	-4.44421105E-02	+2.00231637E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.843750	+2.41281264E+02	+2.41759682E+02	-4.41220270E-02	+2.09469700E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.859375	+2.41306630E+02	+2.41785208E+02	-4.37875177E-02	+2.18660887E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.875000	+2.41332399E+02	+2.41811144E+02	-4.34387117E-02	+2.27744709E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.890625	+2.41358568E+02	+2.41837487E+02	-4.30758155E-02	+2.36684064E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.906250	+2.41385135E+02	+2.41864235E+02	-4.26990740E-02	+2.45466658E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.921875	+2.41412097E+02	+2.41891384E+02	-4.23087321E-02	+2.54103689E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.937500	+2.41439452E+02	+2.41918932E+02	-4.19050000E-02	+2.62626130E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.953125	+2.41467195E+02	+2.41946876E+02	-4.14880255E-02	+2.71079184E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.968750	+2.41495326E+02	+2.41975213E+02	-4.10578775E-02	+2.79515603E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.984375	+2.41523840E+02	+2.42003940E+02	-4.06145392E-02	+2.87988669E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.000000	+2.41552736E+02	+2.42033055E+02	-4.01579129E-02	+2.96545550E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.015625	+2.41582009E+02	+2.42062553E+02	-3.96878344E-02	+3.05221692E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.031250	+2.41611657E+02	+2.42092434E+02	-3.92040951E-02	+3.14036745E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.046875	+2.41641677E+02	+2.42122693E+02	-3.87064696E-02	+3.22992255E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.062500	+2.41672066E+02	+2.42153328E+02	-3.81947443E-02	+3.32071264E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.078125	+2.41702820E+02	+2.42184336E+02	-3.76687469E-02	+3.41239634E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.093750	+2.41733938E+02	+2.42215714E+02	-3.71283705E-02	+3.50448822E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.109375	+2.41765416E+02	+2.42247459E+02	-3.65735943E-02	+3.59639712E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.125000	+2.41797251E+02	+2.42279569E+02	-3.60044964E-02	+3.68746991E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.140625	+2.41829440E+02	+2.42312039E+02	-3.54212599E-02	+3.77703602E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.156250	+2.41861981E+02	+2.42344868E+02	-3.48241726E-02	+3.86444851E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.171875	+2.41894870E+02	+2.42378052E+02	-3.42136198E-02	+3.94911796E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.187500	+2.41928105E+02	+2.42411589E+02	-3.35900733E-02	+4.03053705E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.203125	+2.41961684E+02	+2.42445475E+02	-3.29540770E-02	+4.10829487E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.218750	+2.41995603E+02	+2.42479708E+02	-3.23062311E-02	+4.18208112E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.234375	+2.42029860E+02	+2.42514284E+02	-3.16471766E-02	+4.25168159E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.250000	+2.42064452E+02	+2.42549201E+02	-3.09775806E-02	+4.31696716E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.265625	+2.42099377E+02	+2.42584455E+02	-3.02981244E-02	+4.37787874E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.281250	+2.42134632E+02	+2.42620044E+02	-2.96094935E-02	+4.43441099E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.296875	+2.42170214E+02	+2.42655965E+02	-2.89123709E-02	+4.48659700E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.312500	+2.42206120E+02	+2.42692214E+02	-2.82074319E-02	+4.53449605E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.328125	+2.42242349E+02	+2.42728788E+02	-2.74953409E-02	+4.57818558E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.343750	+2.42278896E+02	+2.42765685E+02	-2.67767490E-02	+4.61775767E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.359375	+2.42315759E+02	+2.42802901E+02	-2.60522917E-02	+4.65331981E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.375000	+2.42352936E+02	+2.42840434E+02	-2.53225865E-02	+4.68499923E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.390625	+2.42390424E+02	+2.42878280E+02	-2.45882294E-02	+4.71294915E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.406250	+2.42428220E+02	+2.42916436E+02	-2.38497899E-02	+4.73735563E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.421875	+2.42466321E+02	+2.42954899E+02	-2.31078058E-02	+4.75844354E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.437500	+2.42504724E+02	+2.42993667E+02	-2.23627763E-02	+4.77648019E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.453125	+2.42543427E+02	+2.43032735E+02	-2.16151557E-02	+4.79177595E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.468750	+2.42582426E+02	+2.43072101E+02	-2.08653463E-02	+4.80468127E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.484375	+2.42621719E+02	+2.43111763E+02	-2.01136928E-02	+4.81558026E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.500000	+2.42661303E+02	+2.43151716E+02	-1.93604775E-02	+4.82488134E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.515625	+2.42701175E+02	+2.43191958E+02	-1.86059174E-02	+4.83300568E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.531250	+2.42741332E+02	+2.43232486E+02	-1.78501632E-02	+4.84037469E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
1.546875	+2.42781771E+02	+2.43273297E+02	-1.70933003E-02	+4.84747060E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.390625	+2.40732686E+02	+2.41208973E+02	-4.85871711E-02	-7.71869443E-04	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.398438	+2.40738927E+02	+2.41215212E+02	-4.85917767E-02	-4.07162002E-04	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.406250	+2.40745285E+02	+2.41221569E+02	-4.85935330E-02	-4.47563327E-05	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.414062	+2.40751760E+02	+2.41228045E+02	-4.85924760E-02	+3.14472911E-04	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.421875	+2.40758352E+02	+2.41234639E+02	-4.85886194E-02	+6.73184842E-04	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.429688	+2.40765061E+02	+2.41241351E+02	-4.85819575E-02	+1.03363030E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.437500	+2.40771887E+02	+2.41248181E+02	-4.85724689E-02	+1.39762156E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.445312	+2.40778829E+02	+2.41255129E+02	-4.85601197E-02	+1.76651628E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.453125	+2.40785886E+02	+2.41262193E+02	-4.85448671E-02	+2.14121558E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.460938	+2.40793060E+02	+2.41269376E+02	-4.85266632E-02	+2.52217556E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.468750	+2.40800349E+02	+2.41276675E+02	-4.85054581E-02	+2.90943018E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.476562	+2.40807753E+02	+2.41284090E+02	-4.84812033E-02	+3.30262593E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.484375	+2.40815272E+02	+2.41291623E+02	-4.84538546E-02	+3.70106452E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.492188	+2.40822906E+02	+2.41299271E+02	-4.84233742E-02	+4.10375408E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.500000	+2.40830654E+02	+2.41307035E+02	-4.83897334E-02	+4.50946702E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.507812	+2.40838517E+02	+2.41314916E+02	-4.83529138E-02	+4.91679906E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.515625	+2.40846494E+02	+2.41322912E+02	-4.83129084E-02	+5.32423286E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.523438	+2.40854584E+02	+2.41331023E+02	-4.82697226E-02	+5.73020042E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.531250	+2.40862789E+02	+2.41339249E+02	-4.82233740E-02	+6.13314506E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.539062	+2.40871106E+02	+2.41347590E+02	-4.81738922E-02	+6.53157796E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.546875	+2.40879537E+02	+2.41356046E+02	-4.81213181E-02	+6.92413273E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.554688	+2.40888081E+02	+2.41364616E+02	-4.80657027E-02	+7.30961164E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.562500	+2.40896737E+02	+2.41373301E+02	-4.80071055E-02	+7.68702464E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.570312	+2.40905506E+02	+2.41382099E+02	-4.79455929E-02	+8.05562438E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.578125	+2.40914387E+02	+2.41391011E+02	-4.78812363E-02	+8.41492578E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.585938	+2.40923380E+02	+2.41400036E+02	-4.78141097E-02	+8.76472289E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.593750	+2.40932486E+02	+2.41409174E+02	-4.77442875E-02	+9.10509402E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.601562	+2.40941702E+02	+2.41418426E+02	-4.76718426E-02	+9.43639797E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.609375	+2.40951031E+02	+2.41427790E+02	-4.75968438E-02	+9.75926390E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.617188	+2.40960470E+02	+2.41437266E+02	-4.75193541E-02	+1.00745706E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.625000	+2.40970020E+02	+2.41446854E+02	-4.74394286E-02	+1.03834210E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.632812	+2.40979681E+02	+2.41456555E+02	-4.73571132E-02	+1.06871110E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.640625	+2.40989453E+02	+2.41466367E+02	-4.72724425E-02	+1.09870931E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.648438	+2.40999334E+02	+2.41476290E+02	-4.71854398E-02	+1.12849334E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.656250	+2.41009326E+02	+2.41486324E+02	-4.70961155E-02	+1.15822728E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.664062	+2.41019427E+02	+2.41496469E+02	-4.70044668E-02	+1.18807811E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.671875	+2.41029638E+02	+2.41506724E+02	-4.69104782E-02	+1.21821139E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.679688	+2.41039957E+02	+2.41517090E+02	-4.68141213E-02	+1.24878719E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.687500	+2.41050386E+02	+2.41527565E+02	-4.67153552E-02	+1.27995595E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.695312	+2.41060923E+02	+2.41538150E+02	-4.66141282E-02	+1.31185508E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.703125	+2.41071567E+02	+2.41548845E+02	-4.65103779E-02	+1.34460564E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.710938	+2.41082320E+02	+2.41559648E+02	-4.64040335E-02	+1.37830984E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.718750	+2.41093180E+02	+2.41570560E+02	-4.62950170E-02	+1.41304895E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.726562	+2.41104147E+02	+2.41581581E+02	-4.61832446E-02	+1.44888180E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.734375	+2.41115221E+02	+2.41592709E+02	-4.60686292E-02	+1.48584392E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.742188	+2.41126401E+02	+2.41603946E+02	-4.59510815E-02	+1.52394750E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.750000	+2.41137688E+02	+2.41615290E+02	-4.58305124E-02	+1.56318172E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.757812	+2.41149080E+02	+2.41626741E+02	-4.57068344E-02	+1.60351368E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.765625	+2.41160577E+02	+2.41638299E+02	-4.55799634E-02	+1.64489010E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.773438	+2.41172179E+02	+2.41649963E+02	-4.54498203E-02	+1.68677300E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.195312	+2.40615173E+02	+2.41092212E+02	-4.70101259E-02	-1.77882885E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.199219	+2.40616792E+02	+2.41093798E+02	-4.70788696E-02	-1.74085054E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.203125	+2.40618440E+02	+2.41095414E+02	-4.71461298E-02	-1.70221739E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.207031	+2.40620119E+02	+2.41097062E+02	-4.72118553E-02	-1.66234818E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.210938	+2.40621828E+02	+2.41098741E+02	-4.72760008E-02	-1.62138931E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.214844	+2.40623568E+02	+2.41100450E+02	-4.73385264E-02	-1.57948524E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.218750	+2.40625337E+02	+2.41102190E+02	-4.73993980E-02	-1.53677804E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.222656	+2.40627136E+02	+2.41103961E+02	-4.74585872E-02	-1.49340660E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.226562	+2.40628966E+02	+2.41105763E+02	-4.75160704E-02	-1.44950642E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.230469	+2.40630825E+02	+2.41107596E+02	-4.75718298E-02	-1.40520912E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.234375	+2.40632715E+02	+2.41109460E+02	-4.76258524E-02	-1.36064191E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.238281	+2.40634634E+02	+2.41111354E+02	-4.76781300E-02	-1.31592713E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.242188	+2.40636583E+02	+2.41113280E+02	-4.77286592E-02	-1.27118195E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.246094	+2.40638563E+02	+2.41115235E+02	-4.77774411E-02	-1.22651814E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.250000	+2.40640572E+02	+2.41117222E+02	-4.78244809E-02	-1.18204149E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.253906	+2.40642610E+02	+2.41119239E+02	-4.78697881E-02	-1.13785173E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.257812	+2.40644679E+02	+2.41121287E+02	-4.79133756E-02	-1.09404234E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.261719	+2.40646778E+02	+2.41123366E+02	-4.79552601E-02	-1.05070026E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.265625	+2.40648906E+02	+2.41125475E+02	-4.79954616E-02	-1.00790566E-02	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.269531	+2.40651064E+02	+2.41127615E+02	-4.80340028E-02	-9.65731986E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.273438	+2.40653252E+02	+2.41129785E+02	-4.80709094E-02	-9.24245881E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.277344	+2.40655470E+02	+2.41131986E+02	-4.81062095E-02	-8.83506929E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.281250	+2.40657717E+02	+2.41134217E+02	-4.81399333E-02	-8.43567830E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.285156	+2.40659994E+02	+2.41136479E+02	-4.81721132E-02	-8.04474384E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.289062	+2.40662301E+02	+2.41138772E+02	-4.82027829E-02	-7.66265596E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.292969	+2.40664638E+02	+2.41141094E+02	-4.82319777E-02	-7.28973705E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.296875	+2.40667004E+02	+2.41143447E+02	-4.82597340E-02	-6.92624230E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.300781	+2.40669400E+02	+2.41145831E+02	-4.82860890E-02	-6.57236392E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.304688	+2.40671826E+02	+2.41148245E+02	-4.83110806E-02	-6.22823050E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.308594	+2.40674281E+02	+2.41150689E+02	-4.83347470E-02	-5.89390933E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.312500	+2.40676767E+02	+2.41153163E+02	-4.83571267E-02	-5.56941063E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.316406	+2.40679281E+02	+2.41155668E+02	-4.83782580E-02	-5.25468946E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.320312	+2.40681826E+02	+2.41158203E+02	-4.83981790E-02	-4.94964664E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.324219	+2.40684400E+02	+2.41160768E+02	-4.84169272E-02	-4.65413354E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.328125	+2.40687004E+02	+2.41163363E+02	-4.84345394E-02	-4.36795673E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.332031	+2.40689637E+02	+2.41165989E+02	-4.84510518E-02	-4.09087750E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.335938	+2.40692300E+02	+2.41168645E+02	-4.84664994E-02	-3.82261790E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.339844	+2.40694993E+02	+2.41171330E+02	-4.84809160E-02	-3.56286547E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.343750	+2.40697715E+02	+2.41174046E+02	-4.84943343E-02	-3.31127364E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.347656	+2.40700467E+02	+2.41176792E+02	-4.85067853E-02	-3.06746742E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.351562	+2.40703248E+02	+2.41179568E+02	-4.85182989E-02	-2.83104720E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.355469	+2.40706059E+02	+2.41182374E+02	-4.85289029E-02	-2.60159106E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.359375	+2.40708900E+02	+2.41185210E+02	-4.85386238E-02	-2.37866149E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.363281	+2.40711770E+02	+2.41188076E+02	-4.85474862E-02	-2.16180507E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.367188	+2.40714669E+02	+2.41190972E+02	-4.85555129E-02	-1.95055893E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.371094	+2.40717598E+02	+2.41193897E+02	-4.85627249E-02	-1.74445460E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.375000	+2.40720557E+02	+2.41196853E+02	-4.85691415E-02	-1.54301817E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.378906	+2.40723545E+02	+2.41199838E+02	-4.85747798E-02	-1.34577844E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.382812	+2.40726563E+02	+2.41202853E+02	-4.85796553E-02	-1.15226622E-03	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01
0.386719	+2.40729610E+02	+2.41205898E+02	-4.85837818E-02	-9.60500310E-04	+1.60134800E+02	+4.83388278E+02	+3.31275720E-01	+1.00000000E+00	+0.00000000E+00	+1.25374673E+02	+4.83255159E+02	+2.59437836E-01


==> anc/otoc_to_plot_supersymmetric_M500_L1.5164_n150_beta1.5000.dat <==
100.000000	+8.71735291E+01	+9.63293277E+01	+2.90753458E+00	+9.85945542E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
102.000000	+8.73008828E+01	+9.66374360E+01	+2.92708433E+00	+9.69029780E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
104.000000	+8.72886708E+01	+9.68063267E+01	+2.94629577E+00	+1.01999802E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
106.000000	+8.71437949E+01	+9.68691565E+01	+2.96788425E+00	+1.04857735E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
108.000000	+8.69186219E+01	+9.68439679E+01	+2.98823886E+00	+1.07599579E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
110.000000	+8.65862405E+01	+9.67393185E+01	+3.01092408E+00	+1.08139390E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
112.000000	+8.61809350E+01	+9.65450301E+01	+3.03149462E+00	+1.00302548E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
114.000000	+8.56721074E+01	+9.62408192E+01	+3.05104510E+00	+8.79876742E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
116.000000	+8.50799778E+01	+9.58153329E+01	+3.06668969E+00	+7.29551397E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
118.000000	+8.43940034E+01	+9.52756762E+01	+3.08022716E+00	+6.53957488E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
120.000000	+8.36285624E+01	+9.46484413E+01	+3.09284799E+00	+6.82650044E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
122.000000	+8.27896708E+01	+9.39725725E+01	+3.10753316E+00	+7.08932220E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
124.000000	+8.19694982E+01	+9.33063438E+01	+3.12120528E+00	+7.09847187E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
126.000000	+8.12284576E+01	+9.27334362E+01	+3.13592705E+00	+7.84761878E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
128.000000	+8.06179982E+01	+9.23163571E+01	+3.15259575E+00	+8.90538244E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
130.000000	+8.01706542E+01	+9.20928445E+01	+3.17154858E+00	+9.52534240E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
132.000000	+7.99414735E+01	+9.20941562E+01	+3.19069712E+00	+8.90401707E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
134.000000	+7.99713644E+01	+9.23258286E+01	+3.20716465E+00	+7.00657822E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
136.000000	+8.02317872E+01	+9.27298824E+01	+3.21872343E+00	+4.64486948E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
138.000000	+8.06123005E+01	+9.31984498E+01	+3.22574412E+00	+2.99248792E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
140.000000	+8.09944046E+01	+9.36430004E+01	+3.23069339E+00	+2.59714744E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
142.000000	+8.13036204E+01	+9.40212035E+01	+3.23613271E+00	+2.95658420E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
144.000000	+8.15245141E+01	+9.43235845E+01	+3.24251972E+00	+4.28913893E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
146.000000	+8.16145956E+01	+9.45522510E+01	+3.25328927E+00	+5.79576987E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
148.000000	+8.16123172E+01	+9.47115757E+01	+3.26570280E+00	+6.76933503E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
150.000000	+8.15412678E+01	+9.48340265E+01	+3.28036661E+00	+7.27681920E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
152.000000	+8.14935133E+01	+9.49796588E+01	+3.29481008E+00	+6.56936904E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
154.000000	+8.15526578E+01	+9.51993464E+01	+3.30664408E+00	+5.05778081E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
156.000000	+8.17525040E+01	+9.55142680E+01	+3.31504120E+00	+4.01740971E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
158.000000	+8.20447372E+01	+9.59124948E+01	+3.32271372E+00	+4.35836292E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
160.000000	+8.23308812E+01	+9.63346637E+01	+3.33247465E+00	+5.56368719E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
162.000000	+8.25417420E+01	+9.67215828E+01	+3.34496847E+00	+7.15528865E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
164.000000	+8.26205283E+01	+9.70309061E+01	+3.36109581E+00	+8.72243631E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
166.000000	+8.25436583E+01	+9.72269619E+01	+3.37985822E+00	+9.75666805E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
168.000000	+8.22930679E+01	+9.72769531E+01	+3.40012248E+00	+9.98689436E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
170.000000	+8.18858142E+01	+9.71675537E+01	+3.41980580E+00	+9.05406298E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
172.000000	+8.13559961E+01	+9.68924876E+01	+3.43633873E+00	+7.66559388E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
174.000000	+8.07243924E+01	+9.64819640E+01	+3.45046817E+00	+6.50514496E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
176.000000	+8.00267565E+01	+9.59728221E+01	+3.46235931E+00	+5.65615562E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
178.000000	+7.92969493E+01	+9.54150936E+01	+3.47309279E+00	+5.46062091E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
180.000000	+7.85527491E+01	+9.48509482E+01	+3.48420180E+00	+5.54553154E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
182.000000	+7.78117388E+01	+9.42914128E+01	+3.49527492E+00	+5.55291374E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
184.000000	+7.70904745E+01	+9.37547339E+01	+3.50641345E+00	+5.37401639E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
186.000000	+7.64083462E+01	+9.32461032E+01	+3.51677098E+00	+4.97457874E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
188.000000	+7.57773291E+01	+9.27765002E+01	+3.52631177E+00	+4.62596249E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
190.000000	+7.51957600E+01	+9.23479808E+01	+3.53527483E+00	+4.75080755E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
192.000000	+7.46122947E+01	+9.19375939E+01	+3.54531500E+00	+4.98818685E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
194.000000	+7.40171753E+01	+9.15150670E+01	+3.55522758E+00	+4.81907573E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
196.000000	+7.34256102E+01	+9.10881168E+01	+3.56459130E+00	+4.67477813E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
198.000000	+7.28338270E+01	+9.06619921E+01	+3.57392669E+00	+4.66061737E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
50.000000	+3.52066490E+01	+4.03479451E+01	+2.33045237E+00	+7.97447516E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
51.000000	+3.43151856E+01	+3.95043318E+01	+2.33971636E+00	+1.05534983E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
52.000000	+3.36257308E+01	+3.88766975E+01	+2.35155937E+00	+1.23801970E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
53.000000	+3.31534692E+01	+3.84727046E+01	+2.36447675E+00	+1.30998712E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
54.000000	+3.29089608E+01	+3.82993195E+01	+2.37775911E+00	+1.35778394E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
55.000000	+3.28967162E+01	+3.83623782E+01	+2.39163243E+00	+1.39072888E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
56.000000	+3.31242617E+01	+3.86666556E+01	+2.40557369E+00	+1.27887263E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
57.000000	+3.36026703E+01	+3.92099332E+01	+2.41720989E+00	+9.77501004E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
58.000000	+3.43281298E+01	+3.99799436E+01	+2.42512371E+00	+6.43964100E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
59.000000	+3.52755924E+01	+4.09555399E+01	+2.43008917E+00	+3.45422902E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
60.000000	+3.64156932E+01	+4.21066876E+01	+2.43203217E+00	+6.52362159E-04	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
61.000000	+3.77146667E+01	+4.34020298E+01	+2.43139389E+00	-4.93742713E-04	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
62.000000	+3.91306137E+01	+4.48159911E+01	+2.43104468E+00	+2.62360048E-04	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
63.000000	+4.06380015E+01	+4.63283497E+01	+2.43191861E+00	+1.60848581E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
64.000000	+4.22190745E+01	+4.79227710E+01	+2.43426165E+00	+3.07085080E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
65.000000	+4.38566783E+01	+4.95820824E+01	+2.43806031E+00	+4.70141236E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
66.000000	+4.55303771E+01	+5.12879574E+01	+2.44366448E+00	+6.15588996E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
67.000000	+4.72261822E+01	+5.30225120E+01	+2.45037209E+00	+7.89567380E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
68.000000	+4.89215754E+01	+5.47707973E+01	+2.45945583E+00	+9.55999059E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
69.000000	+5.06126047E+01	+5.65208264E+01	+2.46949207E+00	+1.11365978E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
70.000000	+5.22822663E+01	+5.82632308E+01	+2.48172902E+00	+1.25609152E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
71.000000	+5.39322325E+01	+5.99907596E+01	+2.49461391E+00	+1.40624857E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
72.000000	+5.55460004E+01	+6.16975672E+01	+2.50985399E+00	+1.58195014E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
73.000000	+5.71261900E+01	+6.33794675E+01	+2.52625291E+00	+1.62850325E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
74.000000	+5.86822260E+01	+6.50374482E+01	+2.54242406E+00	+1.69239679E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
75.000000	+6.02100145E+01	+6.66785755E+01	+2.56010084E+00	+1.61722794E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
76.000000	+6.17493385E+01	+6.83134781E+01	+2.57476862E+00	+1.47336450E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
77.000000	+6.32913275E+01	+6.99533356E+01	+2.58956813E+00	+1.28747363E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
78.000000	+6.48730062E+01	+7.16083638E+01	+2.60051809E+00	+1.03615045E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
79.000000	+6.64823620E+01	+7.32838673E+01	+2.61029114E+00	+9.62517524E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
80.000000	+6.81095466E+01	+7.49758182E+01	+2.61976844E+00	+8.87152259E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
81.000000	+6.97506909E+01	+7.66739526E+01	+2.62803419E+00	+9.06085997E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
82.000000	+7.13719899E+01	+7.83638245E+01	+2.63789016E+00	+1.07345204E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
83.000000	+7.29576048E+01	+8.00311093E+01	+2.64950323E+00	+1.21296142E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
84.000000	+7.45003539E+01	+8.16638791E+01	+2.66214939E+00	+1.30869651E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
85.000000	+7.59899501E+01	+8.32510402E+01	+2.67567716E+00	+1.37814418E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
86.000000	+7.74181630E+01	+8.47818819E+01	+2.68971227E+00	+1.44551989E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
87.000000	+7.87721947E+01	+8.62462698E+01	+2.70458756E+00	+1.53611646E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
88.000000	+8.00412050E+01	+8.76346656E+01	+2.72043460E+00	+1.62679968E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
89.000000	+8.12155684E+01	+8.89368192E+01	+2.73712355E+00	+1.73169521E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
90.000000	+8.22814527E+01	+9.01425117E+01	+2.75506851E+00	+1.83352270E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
91.000000	+8.32333632E+01	+9.12430113E+01	+2.77379400E+00	+1.87839140E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
92.000000	+8.40694647E+01	+9.22314640E+01	+2.79263633E+00	+1.89517447E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
93.000000	+8.47839390E+01	+9.31030077E+01	+2.81169749E+00	+1.85460104E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
94.000000	+8.53866043E+01	+9.38570334E+01	+2.82972836E+00	+1.72373874E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
95.000000	+8.58864383E+01	+9.44973059E+01	+2.84617227E+00	+1.57834205E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
96.000000	+8.62887807E+01	+9.50308595E+01	+2.86129520E+00	+1.41922093E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
97.000000	+8.66097673E+01	+9.54685512E+01	+2.87455669E+00	+1.25556960E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
98.000000	+8.68585895E+01	+9.58229736E+01	+2.88640659E+00	+1.12436725E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
99.000000	+8.70455953E+01	+9.61058465E+01	+2.89704403E+00	+1.00312165E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
25.000000	+1.21706690E+02	+1.24784903E+02	+1.81749637E+00	+5.62159281E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
25.500000	+1.19010241E+02	+1.22175084E+02	+1.84525035E+00	+5.48000161E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
26.000000	+1.16315313E+02	+1.19566919E+02	+1.87229638E+00	+5.32992280E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
26.500000	+1.13627827E+02	+1.16965929E+02	+1.89854958E+00	+5.18178743E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
27.000000	+1.10952714E+02	+1.14377254E+02	+1.92411426E+00	+5.00007112E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
27.500000	+1.08296357E+02	+1.11805610E+02	+1.94855029E+00	+4.83248560E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
28.000000	+1.05661253E+02	+1.09255347E+02	+1.97243911E+00	+4.65708023E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
28.500000	+1.03053825E+02	+1.06730371E+02	+1.99512109E+00	+4.44765076E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
29.000000	+1.00476619E+02	+1.04234173E+02	+2.01691562E+00	+4.24287967E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
29.500000	+9.79340233E+01	+1.01769918E+02	+2.03754989E+00	+4.02511708E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
30.000000	+9.54284822E+01	+9.93403682E+01	+2.05716679E+00	+3.85238876E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
30.500000	+9.29614578E+01	+9.69480094E+01	+2.07607378E+00	+3.66994578E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
31.000000	+9.05369634E+01	+9.45950804E+01	+2.09386625E+00	+3.50993315E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
31.500000	+8.81545048E+01	+9.22834663E+01	+2.11117311E+00	+3.37336052E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
32.000000	+8.58173986E+01	+9.00147456E+01	+2.12759985E+00	+3.26812562E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
32.500000	+8.35242089E+01	+8.77903393E+01	+2.14385437E+00	+3.19215350E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
33.000000	+8.12777694E+01	+8.56112637E+01	+2.15952139E+00	+2.94188393E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
33.500000	+7.90849372E+01	+8.34784365E+01	+2.17327320E+00	+2.61509411E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
34.000000	+7.69442934E+01	+8.13926074E+01	+2.18567233E+00	+2.37239024E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
34.500000	+7.48553298E+01	+7.93543063E+01	+2.19699711E+00	+2.15717596E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
35.000000	+7.28188102E+01	+7.73641247E+01	+2.20724409E+00	+2.06857497E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
35.500000	+7.08293763E+01	+7.54223868E+01	+2.21768286E+00	+2.19304124E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
36.000000	+6.88833003E+01	+7.35293964E+01	+2.22917450E+00	+2.26306830E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
36.500000	+6.69871943E+01	+7.16853328E+01	+2.24031354E+00	+2.03085691E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
37.000000	+6.51486861E+01	+6.98901024E+01	+2.24948307E+00	+1.59857158E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
37.500000	+6.33696394E+01	+6.81434845E+01	+2.25629926E+00	+1.20462365E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
38.000000	+6.16464086E+01	+6.64452866E+01	+2.26152931E+00	+9.31612324E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
38.500000	+5.99769636E+01	+6.47954903E+01	+2.26561538E+00	+8.99582806E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
39.000000	+5.83518181E+01	+6.31940607E+01	+2.27052514E+00	+1.00293302E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
39.500000	+5.67736810E+01	+6.16407774E+01	+2.27564471E+00	+9.08609056E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
40.000000	+5.52489906E+01	+6.01354307E+01	+2.27961123E+00	+6.51431962E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
40.500000	+5.37789461E+01	+5.86778518E+01	+2.28215903E+00	+3.57953209E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
41.000000	+5.23639146E+01	+5.72678772E+01	+2.28319076E+00	+1.59690436E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
41.500000	+5.09988252E+01	+5.59055602E+01	+2.28375593E+00	+2.40251677E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
42.000000	+4.96750643E+01	+5.45908229E+01	+2.28559327E+00	+4.47525969E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
42.500000	+4.83949469E+01	+5.33236900E+01	+2.28823119E+00	+4.29531057E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
43.000000	+4.71674003E+01	+5.21043191E+01	+2.28988859E+00	+3.88225411E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
43.500000	+4.59851784E+01	+5.09330933E+01	+2.29211345E+00	+4.59026454E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
44.000000	+4.48510079E+01	+4.98106405E+01	+2.29447885E+00	+4.39802878E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
44.500000	+4.37677753E+01	+4.87374992E+01	+2.29651148E+00	+3.45702959E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
45.000000	+4.27376273E+01	+4.77144352E+01	+2.29793588E+00	+3.25821199E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
45.500000	+4.17563320E+01	+4.67422747E+01	+2.29976969E+00	+4.93630388E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
46.000000	+4.08203066E+01	+4.58217422E+01	+2.30287218E+00	+6.14083293E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
46.500000	+3.99367294E+01	+4.49533842E+01	+2.30591052E+00	+5.61740734E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
47.000000	+3.91079140E+01	+4.41375238E+01	+2.30848959E+00	+5.75100628E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
47.500000	+3.83288759E+01	+4.33744647E+01	+2.31166153E+00	+6.61616627E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
48.000000	+3.76012897E+01	+4.26642866E+01	+2.31510576E+00	+6.81041909E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
48.500000	+3.69266830E+01	+4.20067516E+01	+2.31847195E+00	+6.73766056E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
49.000000	+3.63043896E+01	+4.14016145E+01	+2.32184342E+00	+7.34778934E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
49.500000	+3.57311633E+01	+4.08486966E+01	+2.32581974E+00	+8.55748038E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
12.500000	+1.67732812E+02	+1.68835432E+02	+7.90836305E-01	+9.79473885E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
12.750000	+1.67513990E+02	+1.68643853E+02	+8.15244285E-01	+9.73164501E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
13.000000	+1.67264256E+02	+1.68421855E+02	+8.39494530E-01	+9.63129606E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
13.250000	+1.66983429E+02	+1.68169035E+02	+8.63400765E-01	+9.60606606E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
13.500000	+1.66670456E+02	+1.67885011E+02	+8.87524860E-01	+9.69094720E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
13.750000	+1.66324993E+02	+1.67569461E+02	+9.11855501E-01	+9.72208478E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
14.000000	+1.65947068E+02	+1.67222121E+02	+9.36135284E-01	+9.69786211E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
14.250000	+1.65536440E+02	+1.66842739E+02	+9.60344812E-01	+9.64182894E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
14.500000	+1.65093087E+02	+1.66431116E+02	+9.84344429E-01	+9.60701634E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
14.750000	+1.64616532E+02	+1.65987110E+02	+1.00837989E+00	+9.67959921E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
15.000000	+1.64106223E+02	+1.65510602E+02	+1.03274243E+00	+9.76844377E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
15.250000	+1.63562358E+02	+1.65001540E+02	+1.05722211E+00	+9.75286659E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
15.500000	+1.62985362E+02	+1.64459922E+02	+1.08150676E+00	+9.69163925E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
15.750000	+1.62375129E+02	+1.63885768E+02	+1.10568031E+00	+9.69025015E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
16.000000	+1.61731369E+02	+1.63279132E+02	+1.12995801E+00	+9.73739022E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
16.250000	+1.61054094E+02	+1.62640102E+02	+1.15436726E+00	+9.80350593E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
16.500000	+1.60343288E+02	+1.61968809E+02	+1.17897554E+00	+9.83035167E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
16.750000	+1.59599506E+02	+1.61265417E+02	+1.20351902E+00	+9.74973524E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
17.000000	+1.58823407E+02	+1.60530133E+02	+1.22772421E+00	+9.66644235E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
17.250000	+1.58014822E+02	+1.59763228E+02	+1.25185123E+00	+9.61796101E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
17.500000	+1.57174248E+02	+1.58965056E+02	+1.27581402E+00	+9.49427093E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
17.750000	+1.56302669E+02	+1.58136075E+02	+1.29932258E+00	+9.30159618E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
18.000000	+1.55400753E+02	+1.57276815E+02	+1.32232200E+00	+9.07745917E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
18.250000	+1.54469362E+02	+1.56387898E+02	+1.34470988E+00	+8.85056273E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
18.500000	+1.53509085E+02	+1.55470032E+02	+1.36657481E+00	+8.68338339E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
18.750000	+1.52520314E+02	+1.54523982E+02	+1.38812680E+00	+8.54868725E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
19.000000	+1.51504020E+02	+1.53550602E+02	+1.40931825E+00	+8.36830092E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
19.250000	+1.50461531E+02	+1.52550814E+02	+1.42996830E+00	+8.16243459E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
19.500000	+1.49393735E+02	+1.51525570E+02	+1.45013042E+00	+7.99998798E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
19.750000	+1.48301302E+02	+1.50475851E+02	+1.46996824E+00	+7.87065148E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
20.000000	+1.47185270E+02	+1.49402672E+02	+1.48948368E+00	+7.75621311E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
20.250000	+1.46046546E+02	+1.48307083E+02	+1.50874931E+00	+7.63964299E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
20.500000	+1.44886421E+02	+1.47190163E+02	+1.52768190E+00	+7.47381965E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
20.750000	+1.43706437E+02	+1.46053046E+02	+1.54611841E+00	+7.31119771E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
21.000000	+1.42507405E+02	+1.44896920E+02	+1.56423788E+00	+7.18896683E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
21.250000	+1.41290531E+02	+1.43723023E+02	+1.58206324E+00	+7.05207177E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
21.500000	+1.40057359E+02	+1.42532633E+02	+1.59949824E+00	+6.90264900E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
21.750000	+1.38809116E+02	+1.41327027E+02	+1.61657648E+00	+6.76280567E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
22.000000	+1.37547055E+02	+1.40107459E+02	+1.63331227E+00	+6.62981384E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
22.250000	+1.36272372E+02	+1.38875147E+02	+1.64972555E+00	+6.53172569E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
22.500000	+1.34985842E+02	+1.37631245E+02	+1.66597090E+00	+6.47133543E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
22.750000	+1.33688507E+02	+1.36376877E+02	+1.68208223E+00	+6.38716010E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
23.000000	+1.32381883E+02	+1.35113133E+02	+1.69790670E+00	+6.28278137E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
23.250000	+1.31066898E+02	+1.33841061E+02	+1.71349614E+00	+6.20362146E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
23.500000	+1.29744383E+02	+1.32561679E+02	+1.72892481E+00	+6.12995047E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
23.750000	+1.28415472E+02	+1.31275979E+02	+1.74414589E+00	+6.06458548E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
24.000000	+1.27080885E+02	+1.29984919E+02	+1.75924774E+00	+6.00936758E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
24.250000	+1.25741652E+02	+1.28689412E+02	+1.77419273E+00	+5.91004189E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
24.500000	+1.24399216E+02	+1.27390344E+02	+1.78879794E+00	+5.80441348E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
24.750000	+1.23054005E+02	+1.26088569E+02	+1.80321480E+00	+5.72906700E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
6.250000	+1.64608284E+02	+1.65227449E+02	+2.13763635E-01	+7.95452200E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
6.375000	+1.64800911E+02	+1.65426303E+02	+2.23770169E-01	+8.05593279E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
6.500000	+1.64989727E+02	+1.65621488E+02	+2.33903467E-01	+8.13398070E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
6.625000	+1.65174639E+02	+1.65812878E+02	+2.44105121E-01	+8.16241560E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
6.750000	+1.65355565E+02	+1.66000350E+02	+2.54309506E-01	+8.16213931E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
6.875000	+1.65532391E+02	+1.66183787E+02	+2.64510469E-01	+8.19268204E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
7.000000	+1.65704950E+02	+1.66363077E+02	+2.74791211E-01	+8.30642962E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
7.125000	+1.65873047E+02	+1.66538112E+02	+2.85276543E-01	+8.50478928E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
7.250000	+1.66036513E+02	+1.66708784E+02	+2.96053184E-01	+8.73797363E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
7.375000	+1.66195242E+02	+1.66874995E+02	+3.07121477E-01	+8.93834385E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
7.500000	+1.66349188E+02	+1.67036651E+02	+3.18399044E-01	+9.05790926E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
7.625000	+1.66498336E+02	+1.67193658E+02	+3.29766251E-01	+9.09138672E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
7.750000	+1.66642658E+02	+1.67345924E+02	+3.41127511E-01	+9.07086166E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
7.875000	+1.66782087E+02	+1.67493356E+02	+3.52443405E-01	+9.03753685E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
8.000000	+1.66916525E+02	+1.67635861E+02	+3.63721353E-01	+9.02090494E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
8.125000	+1.67045860E+02	+1.67773353E+02	+3.74995667E-01	+9.03459592E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
8.250000	+1.67169978E+02	+1.67905747E+02	+3.86307843E-01	+9.07748907E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
8.375000	+1.67288770E+02	+1.68032960E+02	+3.97689390E-01	+9.14163123E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
8.500000	+1.67402129E+02	+1.68154907E+02	+4.09161921E-01	+9.22286669E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
8.625000	+1.67509954E+02	+1.68271503E+02	+4.20746557E-01	+9.31824601E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
8.750000	+1.67612146E+02	+1.68382666E+02	+4.32457536E-01	+9.41100915E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
8.875000	+1.67708642E+02	+1.68488321E+02	+4.44274079E-01	+9.46473713E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
9.000000	+1.67799425E+02	+1.68588394E+02	+4.56119379E-01	+9.44573850E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
9.125000	+1.67884505E+02	+1.68682815E+02	+4.67888426E-01	+9.36063459E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
9.250000	+1.67963858E+02	+1.68771508E+02	+4.79520965E-01	+9.26727183E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
9.375000	+1.68037376E+02	+1.68854397E+02	+4.91056605E-01	+9.23621828E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
9.500000	+1.68104887E+02	+1.68931403E+02	+5.02611511E-01	+9.29302152E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
9.625000	+1.68166224E+02	+1.69002448E+02	+5.14289159E-01	+9.39928663E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
9.750000	+1.68221290E+02	+1.69067458E+02	+5.26109727E-01	+9.49319249E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
9.875000	+1.68270058E+02	+1.69126366E+02	+5.38022140E-01	+9.54407151E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
10.000000	+1.68312506E+02	+1.69179106E+02	+5.49969906E-01	+9.56505092E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
10.125000	+1.68348583E+02	+1.69225615E+02	+5.61934768E-01	+9.58018125E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
10.250000	+1.68378215E+02	+1.69265821E+02	+5.73920359E-01	+9.58874573E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
10.375000	+1.68401344E+02	+1.69299654E+02	+5.85906632E-01	+9.56965583E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
10.500000	+1.68417943E+02	+1.69327040E+02	+5.97844499E-01	+9.52043780E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
10.625000	+1.68427967E+02	+1.69347914E+02	+6.09707726E-01	+9.47734179E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
10.750000	+1.68431315E+02	+1.69362210E+02	+6.21537853E-01	+9.48787712E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
10.875000	+1.68427833E+02	+1.69369861E+02	+6.33427419E-01	+9.56755655E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
11.000000	+1.68417372E+02	+1.69370801E+02	+6.45456745E-01	+9.68570803E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
11.125000	+1.68399843E+02	+1.69364961E+02	+6.57641689E-01	+9.78900848E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
11.250000	+1.68375227E+02	+1.69352276E+02	+6.69929266E-01	+9.83649145E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
11.375000	+1.68343541E+02	+1.69332686E+02	+6.82232918E-01	+9.81906602E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
11.500000	+1.68304799E+02	+1.69306129E+02	+6.94476931E-01	+9.75633664E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
11.625000	+1.68258974E+02	+1.69272542E+02	+7.06623759E-01	+9.68048439E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
11.750000	+1.68206003E+02	+1.69231863E+02	+7.18678142E-01	+9.62039907E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
11.875000	+1.68145788E+02	+1.69184029E+02	+7.30674757E-01	+9.59103116E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
12.000000	+1.68078226E+02	+1.69128980E+02	+7.42655720E-01	+9.58984193E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
12.125000	+1.68003223E+02	+1.69066656E+02	+7.54649362E-01	+9.60473113E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
12.250000	+1.67920705E+02	+1.68996995E+02	+7.66667548E-01	+9.62920397E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
12.375000	+1.67830596E+02	+1.68919939E+02	+7.78722372E-01	+9.65851477E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
3.125000	+1.59054582E+02	+1.59561351E+02	+1.34475652E-02	+4.44224394E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
3.187500	+1.59167182E+02	+1.59675371E+02	+1.62464831E-02	+4.51429329E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
3.250000	+1.59280369E+02	+1.59790006E+02	+1.90904318E-02	+4.59123782E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
3.312500	+1.59394088E+02	+1.59905202E+02	+2.19855304E-02	+4.67977576E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
3.375000	+1.59508280E+02	+1.60020907E+02	+2.49401515E-02	+4.78292415E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
3.437500	+1.59622891E+02	+1.60137071E+02	+2.79641856E-02	+4.90164369E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
3.500000	+1.59737867E+02	+1.60253645E+02	+3.10672061E-02	+5.03328073E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
3.562500	+1.59853158E+02	+1.60370582E+02	+3.42557865E-02	+5.17098631E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
3.625000	+1.59968717E+02	+1.60487839E+02	+3.75309390E-02	+5.30495921E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
3.687500	+1.60084503E+02	+1.60605370E+02	+4.08869855E-02	+5.42543487E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
3.750000	+1.60200479E+02	+1.60723133E+02	+4.43127326E-02	+5.52616907E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
3.812500	+1.60316609E+02	+1.60841086E+02	+4.77946968E-02	+5.60655759E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
3.875000	+1.60432857E+02	+1.60959187E+02	+5.13209296E-02	+5.67112109E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
3.937500	+1.60549185E+02	+1.61077393E+02	+5.48835982E-02	+5.72667200E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
4.000000	+1.60665553E+02	+1.61195665E+02	+5.84792696E-02	+5.77896408E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
4.062500	+1.60781921E+02	+1.61313960E+02	+6.21073033E-02	+5.83084155E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
4.125000	+1.60898250E+02	+1.61432240E+02	+6.57678215E-02	+5.88268786E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
4.187500	+1.61014501E+02	+1.61550466E+02	+6.94606631E-02	+5.93433467E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
4.250000	+1.61130638E+02	+1.61668603E+02	+7.31857399E-02	+5.98679015E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
4.312500	+1.61246624E+02	+1.61786615E+02	+7.69441508E-02	+6.04262134E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
4.375000	+1.61362425E+02	+1.61904468E+02	+8.07390165E-02	+6.10498920E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
4.437500	+1.61478003E+02	+1.62022131E+02	+8.45753873E-02	+6.17623844E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
4.500000	+1.61593325E+02	+1.62139570E+02	+8.84593146E-02	+6.25704388E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
4.562500	+1.61708354E+02	+1.62256754E+02	+9.23966922E-02	+6.34652482E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
4.625000	+1.61823057E+02	+1.62373653E+02	+9.63924706E-02	+6.44299239E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
4.687500	+1.61937401E+02	+1.62490235E+02	+1.00450433E-01	+6.54462436E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
4.750000	+1.62051353E+02	+1.62606471E+02	+1.04573251E-01	+6.64956328E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
4.812500	+1.62164883E+02	+1.62722332E+02	+1.08762387E-01	+6.75547103E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
4.875000	+1.62277962E+02	+1.62837788E+02	+1.13017590E-01	+6.85899318E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
4.937500	+1.62390564E+02	+1.62952813E+02	+1.17336128E-01	+6.95560301E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
5.000000	+1.62502665E+02	+1.63067380E+02	+1.21712094E-01	+7.04000355E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
5.062500	+1.62614245E+02	+1.63181463E+02	+1.26136133E-01	+7.10698640E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
5.125000	+1.62725285E+02	+1.63295039E+02	+1.30595827E-01	+7.15256135E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
5.187500	+1.62835770E+02	+1.63408083E+02	+1.35076834E-01	+7.17517191E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
5.250000	+1.62945685E+02	+1.63520572E+02	+1.39564791E-01	+7.17671417E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
5.312500	+1.63055014E+02	+1.63632484E+02	+1.44047727E-01	+7.16292414E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
5.375000	+1.63163740E+02	+1.63743797E+02	+1.48518447E-01	+7.14274551E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
5.437500	+1.63271840E+02	+1.63854489E+02	+1.52976159E-01	+7.12666482E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
5.500000	+1.63379290E+02	+1.63964537E+02	+1.57426778E-01	+7.12448733E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
5.562500	+1.63486061E+02	+1.64073922E+02	+1.61881768E-01	+7.14326431E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
5.625000	+1.63592124E+02	+1.64182620E+02	+1.66355858E-01	+7.18594627E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
5.687500	+1.63697446E+02	+1.64290611E+02	+1.70864201E-01	+7.25102563E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
5.750000	+1.63802000E+02	+1.64397873E+02	+1.75419640E-01	+7.33318314E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
5.812500	+1.63905759E+02	+1.64504386E+02	+1.80030680E-01	+7.42478559E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
5.875000	+1.64008700E+02	+1.64610130E+02	+1.84700622E-01	+7.51789114E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
5.937500	+1.64110806E+02	+1.64715085E+02	+1.89428044E-01	+7.60620877E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
6.000000	+1.64212061E+02	+1.64819236E+02	+1.94208383E-01	+7.68639132E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
6.062500	+1.64312450E+02	+1.64922563E+02	+1.99036033E-01	+7.75824389E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
6.125000	+1.64411960E+02	+1.65025051E+02	+2.03906188E-01	+7.82384040E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
6.187500	+1.64510576E+02	+1.65126685E+02	+2.08815833E-01	+7.88702519E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.562500	+1.56608076E+02	+1.57090143E+02	-3.65233782E-02	+2.21683622E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.593750	+1.56646520E+02	+1.57128923E+02	-3.58288124E-02	+2.22838513E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.625000	+1.56685540E+02	+1.57168279E+02	-3.51306375E-02	+2.23984104E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.656250	+1.56725126E+02	+1.57208204E+02	-3.44289117E-02	+2.25137639E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.687500	+1.56765269E+02	+1.57248688E+02	-3.37235272E-02	+2.26348909E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.718750	+1.56805960E+02	+1.57289723E+02	-3.30142310E-02	+2.27661304E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.750000	+1.56847190E+02	+1.57331298E+02	-3.23006441E-02	+2.29112226E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.781250	+1.56888950E+02	+1.57373405E+02	-3.15822796E-02	+2.30733524E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.812500	+1.56931229E+02	+1.57416036E+02	-3.08585596E-02	+2.32551886E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.843750	+1.56974019E+02	+1.57459179E+02	-3.01288303E-02	+2.34589349E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.875000	+1.57017310E+02	+1.57502828E+02	-2.93923761E-02	+2.36864098E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.906250	+1.57061092E+02	+1.57546971E+02	-2.86484297E-02	+2.39391555E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.937500	+1.57105356E+02	+1.57591600E+02	-2.78961789E-02	+2.42185620E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.968750	+1.57150091E+02	+1.57636706E+02	-2.71347696E-02	+2.45259742E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
2.000000	+1.57195289E+02	+1.57682280E+02	-2.63633055E-02	+2.48627531E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
2.031250	+1.57240940E+02	+1.57728312E+02	-2.55808475E-02	+2.52302757E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
2.062500	+1.57287034E+02	+1.57774793E+02	-2.47864133E-02	+2.56298820E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
2.093750	+1.57333561E+02	+1.57821714E+02	-2.39789799E-02	+2.60627901E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
2.125000	+1.57380511E+02	+1.57869066E+02	-2.31574889E-02	+2.65300081E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
2.156250	+1.57427876E+02	+1.57916840E+02	-2.23208544E-02	+2.70322615E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
2.187500	+1.57475646E+02	+1.57965027E+02	-2.14679726E-02	+2.75699354E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
2.218750	+1.57523811E+02	+1.58013618E+02	-2.05977334E-02	+2.81430171E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
2.250000	+1.57572362E+02	+1.58062604E+02	-1.97090340E-02	+2.87510182E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
2.281250	+1.57621290E+02	+1.58111977E+02	-1.88007948E-02	+2.93928626E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
2.312500	+1.57670585E+02	+1.58161729E+02	-1.78719801E-02	+3.00667455E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
2.343750	+1.57720240E+02	+1.58211850E+02	-1.69216232E-02	+3.07699852E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
2.375000	+1.57770244E+02	+1.58262332E+02	-1.59488560E-02	+3.14989051E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
2.406250	+1.57820589E+02	+1.58313168E+02	-1.49529416E-02	+3.22487811E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
2.437500	+1.57871266E+02	+1.58364348E+02	-1.39333072E-02	+3.30138795E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
2.468750	+1.57922268E+02	+1.58415865E+02	-1.28895742E-02	+3.37875943E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
2.500000	+1.57973586E+02	+1.58467710E+02	-1.18215826E-02	+3.45626739E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
2.531250	+1.58025211E+02	+1.58519875E+02	-1.07294071E-02	+3.53315137E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
2.562500	+1.58077136E+02	+1.58572352E+02	-9.61336296E-03	+3.60864907E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
2.593750	+1.58129353E+02	+1.58625134E+02	-8.47400138E-03	+3.68203137E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
2.625000	+1.58181854E+02	+1.58678212E+02	-7.31209335E-03	+3.75263654E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
2.656250	+1.58234632E+02	+1.58731577E+02	-6.12860354E-03	+3.81990201E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
2.687500	+1.58287680E+02	+1.58785223E+02	-4.92465460E-03	+3.88339128E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
2.718750	+1.58340989E+02	+1.58839142E+02	-3.70148399E-03	+3.94281424E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
2.750000	+1.58394553E+02	+1.58893324E+02	-2.46039570E-03	+3.99803882E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
2.781250	+1.58448365E+02	+1.58947764E+02	-1.20270973E-03	+4.04909251E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
2.812500	+1.58502417E+02	+1.59002452E+02	+7.02871194E-05	+4.09615338E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
2.843750	+1.58556702E+02	+1.59057381E+02	+1.35738613E-03	+4.13953143E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
2.875000	+1.58611214E+02	+1.59112544E+02	+2.65749427E-03	+4.17964236E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
2.906250	+1.58665944E+02	+1.59167933E+02	+3.96966260E-03	+4.21697665E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
2.937500	+1.58720886E+02	+1.59223540E+02	+5.29310467E-03	+4.25206781E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
2.968750	+1.58776033E+02	+1.59279357E+02	+6.62720498E-03	+4.28546294E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
3.000000	+1.58831377E+02	+1.59335378E+02	+7.97151901E-03	+4.31769883E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
3.031250	+1.58886911E+02	+1.59391596E+02	+9.32576675E-03	+4.34928578E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
3.062500	+1.58942628E+02	+1.59448002E+02	+1.06898226E-02	+4.38070051E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
3.093750	+1.58998521E+02	+1.59504589E+02	+1.20637046E-02	+4.41214395E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.781250	+1.55857712E+02	+1.56333409E+02	-4.98267874E-02	+8.55140153E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.796875	+1.55868350E+02	+1.56344112E+02	-4.96900046E-02	+8.95679405E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.812500	+1.55879180E+02	+1.56355010E+02	-4.95468876E-02	+9.36226042E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.828125	+1.55890202E+02	+1.56366103E+02	-4.93974339E-02	+9.76760205E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.843750	+1.55901415E+02	+1.56377391E+02	-4.92416500E-02	+1.01722486E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.859375	+1.55912819E+02	+1.56388871E+02	-4.90795512E-02	+1.05756108E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.875000	+1.55924412E+02	+1.56400545E+02	-4.89111622E-02	+1.09771381E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.890625	+1.55936194E+02	+1.56412410E+02	-4.87365156E-02	+1.13763647E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.906250	+1.55948163E+02	+1.56424465E+02	-4.85556508E-02	+1.17729361E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.921875	+1.55960320E+02	+1.56436711E+02	-4.83686114E-02	+1.21666183E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.937500	+1.55972662E+02	+1.56449145E+02	-4.81754439E-02	+1.25572899E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.953125	+1.55985189E+02	+1.56461768E+02	-4.79761961E-02	+1.29449175E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.968750	+1.55997901E+02	+1.56474577E+02	-4.77709153E-02	+1.33295209E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.984375	+1.56010796E+02	+1.56487573E+02	-4.75596485E-02	+1.37111315E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.000000	+1.56023873E+02	+1.56500754E+02	-4.73424424E-02	+1.40897495E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.015625	+1.56037132E+02	+1.56514119E+02	-4.71193438E-02	+1.44653038E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.031250	+1.56050571E+02	+1.56527667E+02	-4.68904017E-02	+1.48376204E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.046875	+1.56064189E+02	+1.56541397E+02	-4.66556682E-02	+1.52064007E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.062500	+1.56077987E+02	+1.56555309E+02	-4.64152016E-02	+1.55712114E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.078125	+1.56091962E+02	+1.56569402E+02	-4.61690679E-02	+1.59314873E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.093750	+1.56106113E+02	+1.56583673E+02	-4.59173427E-02	+1.62865458E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.109375	+1.56120440E+02	+1.56598124E+02	-4.56601133E-02	+1.66356096E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.125000	+1.56134942E+02	+1.56612751E+02	-4.53974799E-02	+1.69778370E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.140625	+1.56149618E+02	+1.56627555E+02	-4.51295559E-02	+1.73123547E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.156250	+1.56164467E+02	+1.56642534E+02	-4.48564688E-02	+1.76382918E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.171875	+1.56179488E+02	+1.56657688E+02	-4.45783593E-02	+1.79548115E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.187500	+1.56194679E+02	+1.56673015E+02	-4.42953809E-02	+1.82611380E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.203125	+1.56210041E+02	+1.56688514E+02	-4.40076987E-02	+1.85565774E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.218750	+1.56225572E+02	+1.56704185E+02	-4.37154879E-02	+1.88405325E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.234375	+1.56241271E+02	+1.56720026E+02	-4.34189321E-02	+1.91125118E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.250000	+1.56257137E+02	+1.56736036E+02	-4.31182219E-02	+1.93721313E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.265625	+1.56273170E+02	+1.56752215E+02	-4.28135530E-02	+1.96191137E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.281250	+1.56289367E+02	+1.56768560E+02	-4.25051246E-02	+1.98532839E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.296875	+1.56305729E+02	+1.56785072E+02	-4.21931378E-02	+2.00745619E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.312500	+1.56322255E+02	+1.56801748E+02	-4.18777945E-02	+2.02829581E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.328125	+1.56338943E+02	+1.56818589E+02	-4.15592954E-02	+2.04785667E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.343750	+1.56355792E+02	+1.56835593E+02	-4.12378393E-02	+2.06615614E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.359375	+1.56372802E+02	+1.56852758E+02	-4.09136216E-02	+2.08321927E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.375000	+1.56389971E+02	+1.56870084E+02	-4.05868333E-02	+2.09907867E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.390625	+1.56407299E+02	+1.56887570E+02	-4.02576595E-02	+2.11377436E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.406250	+1.56424785E+02	+1.56905215E+02	-3.99262788E-02	+2.12735364E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.421875	+1.56442426E+02	+1.56923017E+02	-3.95928615E-02	+2.13987106E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.437500	+1.56460224E+02	+1.56940975E+02	-3.92575691E-02	+2.15138800E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.453125	+1.56478175E+02	+1.56959089E+02	-3.89205528E-02	+2.16197223E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.468750	+1.56496281E+02	+1.56977357E+02	-3.85819528E-02	+2.17169723E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.484375	+1.56514538E+02	+1.56995778E+02	-3.82418974E-02	+2.18064130E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.500000	+1.56532947E+02	+1.57014352E+02	-3.79005024E-02	+2.18888648E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.515625	+1.56551506E+02	+1.57033076E+02	-3.75578704E-02	+2.19651735E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.531250	+1.56570215E+02	+1.57051950E+02	-3.72140907E-02	+2.20361985E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
1.546875	+1.56589072E+02	+1.57070973E+02	-3.68692391E-02	+2.21047974E-02	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.390625	+1.55656613E+02	+1.56131726E+02	-5.10556896E-02	-3.00857572E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.398438	+1.55659381E+02	+1.56134483E+02	-5.10781192E-02	-2.73341179E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.406250	+1.55662201E+02	+1.56137294E+02	-5.10983991E-02	-2.45882194E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.414062	+1.55665074E+02	+1.56140158E+02	-5.11165383E-02	-2.18543154E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.421875	+1.55667998E+02	+1.56143075E+02	-5.11325465E-02	-1.91333460E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.429688	+1.55670975E+02	+1.56146045E+02	-5.11464341E-02	-1.64260934E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.437500	+1.55674004E+02	+1.56149068E+02	-5.11582122E-02	-1.37332432E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.445312	+1.55677084E+02	+1.56152144E+02	-5.11678923E-02	-1.10554449E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.453125	+1.55680217E+02	+1.56155273E+02	-5.11754864E-02	-8.39333467E-04	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.460938	+1.55683401E+02	+1.56158455E+02	-5.11810069E-02	-5.74757353E-04	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.468750	+1.55686637E+02	+1.56161689E+02	-5.11844670E-02	-3.11888104E-04	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.476562	+1.55689925E+02	+1.56164976E+02	-5.11858802E-02	-5.08034298E-05	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.484375	+1.55693265E+02	+1.56168316E+02	-5.11852608E-02	+2.08413618E-04	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.492188	+1.55696656E+02	+1.56171708E+02	-5.11826237E-02	+4.65673728E-04	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.500000	+1.55700098E+02	+1.56175153E+02	-5.11779846E-02	+7.20883143E-04	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.507812	+1.55703592E+02	+1.56178650E+02	-5.11713599E-02	+9.73945950E-04	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.515625	+1.55707138E+02	+1.56182200E+02	-5.11627667E-02	+1.22476591E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.523438	+1.55710734E+02	+1.56185801E+02	-5.11522229E-02	+1.47324895E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.531250	+1.55714382E+02	+1.56189455E+02	-5.11397472E-02	+1.71930660E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.539062	+1.55718081E+02	+1.56193161E+02	-5.11253588E-02	+1.96285868E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.546875	+1.55721831E+02	+1.56196919E+02	-5.11090775E-02	+2.20383580E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.554688	+1.55725632E+02	+1.56200728E+02	-5.10909238E-02	+2.44218263E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.562500	+1.55729484E+02	+1.56204590E+02	-5.10709184E-02	+2.67785992E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.570312	+1.55733387E+02	+1.56208503E+02	-5.10490823E-02	+2.91084696E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.578125	+1.55737341E+02	+1.56212468E+02	-5.10254364E-02	+3.14114292E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.585938	+1.55741345E+02	+1.56216485E+02	-5.10000019E-02	+3.36876804E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.593750	+1.55745400E+02	+1.56220553E+02	-5.09727994E-02	+3.59376450E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.601562	+1.55749506E+02	+1.56224672E+02	-5.09438493E-02	+3.81619650E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.609375	+1.55753662E+02	+1.56228843E+02	-5.09131714E-02	+4.03614962E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.617188	+1.55757869E+02	+1.56233065E+02	-5.08807845E-02	+4.25372937E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.625000	+1.55762126E+02	+1.56237338E+02	-5.08467069E-02	+4.46906115E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.632812	+1.55766434E+02	+1.56241663E+02	-5.08109554E-02	+4.68228680E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.640625	+1.55770791E+02	+1.56246038E+02	-5.07735461E-02	+4.89356226E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.648438	+1.55775199E+02	+1.56250464E+02	-5.07344935E-02	+5.10305642E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.656250	+1.55779656E+02	+1.56254941E+02	-5.06938109E-02	+5.31094644E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.664062	+1.55784164E+02	+1.56259469E+02	-5.06515100E-02	+5.51741522E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.671875	+1.55788722E+02	+1.56264047E+02	-5.06076012E-02	+5.72264850E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.679688	+1.55793329E+02	+1.56268676E+02	-5.05620936E-02	+5.92683102E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.687500	+1.55797986E+02	+1.56273356E+02	-5.05149945E-02	+6.13014345E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.695312	+1.55802693E+02	+1.56278086E+02	-5.04663101E-02	+6.33275986E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.703125	+1.55807449E+02	+1.56282866E+02	-5.04160451E-02	+6.53484437E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.710938	+1.55812254E+02	+1.56287696E+02	-5.03642032E-02	+6.73654869E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.718750	+1.55817109E+02	+1.56292576E+02	-5.03107866E-02	+6.93800998E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.726562	+1.55822013E+02	+1.56297506E+02	-5.02557968E-02	+7.13934916E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.734375	+1.55826967E+02	+1.56302487E+02	-5.01992342E-02	+7.34066951E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.742188	+1.55831969E+02	+1.56307516E+02	-5.01410988E-02	+7.54205552E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.750000	+1.55837020E+02	+1.56312596E+02	-5.00813896E-02	+7.74357248E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.757812	+1.55842120E+02	+1.56317725E+02	-5.00201055E-02	+7.94526657E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.765625	+1.55847269E+02	+1.56322904E+02	-4.99572448E-02	+8.14716528E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01
0.773438	+1.55852466E+02	+1.56328132E+02	-4.98928060E-02	+8.34917086E-03	+1.16942146E+02	+4.69258323E+02	+2.49206334E-01	+1.00000000E+00	+0.00000000E+00	+7.98138702E+01	+4.69061465E+02	+1.70156528E-01


==> anc/otoc_to_plot_supersymmetric_M500_L1.5164_n150_beta10.0000.dat <==
400.000000	+6.36842334E+00	+1.16619573E+01	+2.35963324E+00	+2.36274656E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
408.000000	+6.25015619E+00	+1.16437433E+01	+2.37835785E+00	+2.31840536E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
416.000000	+6.13337907E+00	+1.16269613E+01	+2.39672773E+00	+2.28570200E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
424.000000	+6.02286445E+00	+1.16173529E+01	+2.41492908E+00	+2.50504593E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
432.000000	+5.91447308E+00	+1.16327143E+01	+2.43680846E+00	+2.94789446E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
440.000000	+5.78242086E+00	+1.16471026E+01	+2.46209539E+00	+2.97613614E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
448.000000	+5.66984747E+00	+1.16669681E+01	+2.48442664E+00	+2.38257429E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
456.000000	+5.58567627E+00	+1.16782427E+01	+2.50021658E+00	+1.78474185E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
464.000000	+5.50552001E+00	+1.16763622E+01	+2.51298251E+00	+1.75628943E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
472.000000	+5.42463701E+00	+1.16908365E+01	+2.52831721E+00	+2.44027323E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
480.000000	+5.31125896E+00	+1.17278033E+01	+2.55202688E+00	+2.42565947E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
488.000000	+5.21075226E+00	+1.17249273E+01	+2.56712777E+00	+1.09389213E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
496.000000	+5.12886670E+00	+1.16587037E+01	+2.56952916E+00	+6.60692998E-04	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
504.000000	+5.02139254E+00	+1.16047948E+01	+2.57769885E+00	+1.88656314E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
512.000000	+4.90258692E+00	+1.16325320E+01	+2.59971417E+00	+2.40158976E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
520.000000	+4.83424736E+00	+1.16755428E+01	+2.61612429E+00	+1.93714929E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
528.000000	+4.80107309E+00	+1.17428750E+01	+2.63070856E+00	+1.78404354E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
536.000000	+4.73520535E+00	+1.17745974E+01	+2.64466899E+00	+8.85707428E-04	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
544.000000	+4.64613372E+00	+1.16870104E+01	+2.64487988E+00	-3.69859520E-04	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
552.000000	+4.55386068E+00	+1.15517183E+01	+2.63875123E+00	-1.12659907E-05	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
560.000000	+4.49954133E+00	+1.15391490E+01	+2.64469962E+00	+1.41585265E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
568.000000	+4.48492461E+00	+1.16431185E+01	+2.66140488E+00	+1.92013037E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
576.000000	+4.42236392E+00	+1.16815995E+01	+2.67542171E+00	+1.15310205E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
584.000000	+4.32855612E+00	+1.16200418E+01	+2.67985451E+00	+1.02484506E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
592.000000	+4.26636940E+00	+1.16456197E+01	+2.69181923E+00	+2.14792839E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
600.000000	+4.20553514E+00	+1.17519620E+01	+2.71422136E+00	+2.20945226E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
608.000000	+4.10270231E+00	+1.17474840E+01	+2.72717046E+00	+1.12462459E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
616.000000	+4.01233578E+00	+1.16957820E+01	+2.73221536E+00	+7.47676184E-04	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
624.000000	+3.96565106E+00	+1.17024351E+01	+2.73913328E+00	+7.85481132E-04	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
632.000000	+3.93680654E+00	+1.17174254E+01	+2.74478305E+00	+6.82758654E-04	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
640.000000	+3.91368554E+00	+1.17354506E+01	+2.75005742E+00	+6.80929142E-04	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
648.000000	+3.86817081E+00	+1.17340219E+01	+2.75567792E+00	+6.84010066E-04	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
656.000000	+3.77105281E+00	+1.16788907E+01	+2.76100158E+00	+5.89504529E-04	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
664.000000	+3.66201224E+00	+1.16024056E+01	+2.76510999E+00	+6.61248321E-04	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
672.000000	+3.57174600E+00	+1.15636927E+01	+2.77158155E+00	+1.06973488E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
680.000000	+3.50923876E+00	+1.15867077E+01	+2.78222575E+00	+1.41386356E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
688.000000	+3.45197511E+00	+1.16267746E+01	+2.79420337E+00	+1.49509050E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
696.000000	+3.37456758E+00	+1.16475909E+01	+2.80614720E+00	+1.34963985E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
704.000000	+3.29875349E+00	+1.16520013E+01	+2.81579761E+00	+1.37817270E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
712.000000	+3.25347826E+00	+1.17109542E+01	+2.82819796E+00	+1.44726509E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
720.000000	+3.19534546E+00	+1.17442801E+01	+2.83895385E+00	+9.44973919E-04	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
728.000000	+3.11018038E+00	+1.16965015E+01	+2.84331755E+00	+4.67931971E-04	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
736.000000	+3.03980234E+00	+1.16529823E+01	+2.84644076E+00	+2.85253471E-04	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
744.000000	+2.95780979E+00	+1.15834089E+01	+2.84788160E+00	+3.35415313E-04	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
752.000000	+2.88003080E+00	+1.15395589E+01	+2.85180741E+00	+8.30780862E-04	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
760.000000	+2.81393964E+00	+1.15549599E+01	+2.86117410E+00	+1.29086204E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
768.000000	+2.74435627E+00	+1.15845962E+01	+2.87246120E+00	+1.44602538E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
776.000000	+2.66348116E+00	+1.16090948E+01	+2.88431050E+00	+1.16609220E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
784.000000	+2.59478134E+00	+1.16015061E+01	+2.89111867E+00	+5.29084814E-04	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
792.000000	+2.53270947E+00	+1.15543724E+01	+2.89277586E+00	-1.14788813E-04	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
200.000000	+7.90872993E+00	+9.89685533E+00	+1.38033936E+00	+1.12460967E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
204.000000	+8.07387237E+00	+1.01521531E+01	+1.42468815E+00	+1.09282957E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
208.000000	+8.22129123E+00	+1.03910555E+01	+1.46776573E+00	+1.06162524E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
212.000000	+8.35017466E+00	+1.06126760E+01	+1.50961817E+00	+1.03079481E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
216.000000	+8.45863080E+00	+1.08149062E+01	+1.55022931E+00	+9.96572181E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
220.000000	+8.54917653E+00	+1.09994430E+01	+1.58934394E+00	+9.60705906E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
224.000000	+8.62282436E+00	+1.11673357E+01	+1.62708579E+00	+9.06785428E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
228.000000	+8.68328477E+00	+1.13179065E+01	+1.66188678E+00	+8.36479387E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
232.000000	+8.72984894E+00	+1.14504612E+01	+1.69400414E+00	+7.70084686E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
236.000000	+8.76124073E+00	+1.15632769E+01	+1.72349355E+00	+7.22879341E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
240.000000	+8.77631167E+00	+1.16588962E+01	+1.75183449E+00	+6.99303891E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
244.000000	+8.77520051E+00	+1.17384625E+01	+1.77943786E+00	+6.63912990E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
248.000000	+8.76424845E+00	+1.18040747E+01	+1.80494752E+00	+6.23405521E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
252.000000	+8.74390314E+00	+1.18586975E+01	+1.82931030E+00	+6.07225993E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
256.000000	+8.71148748E+00	+1.19026281E+01	+1.85352560E+00	+5.83487112E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
260.000000	+8.67232810E+00	+1.19359647E+01	+1.87598927E+00	+5.41660748E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
264.000000	+8.63089169E+00	+1.19633534E+01	+1.89685846E+00	+5.16029617E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
268.000000	+8.58310198E+00	+1.19842889E+01	+1.91727164E+00	+4.91698548E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
272.000000	+8.52656234E+00	+1.19927217E+01	+1.93619435E+00	+4.60552997E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
276.000000	+8.46575725E+00	+1.19945955E+01	+1.95411588E+00	+4.56238165E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
280.000000	+8.39963262E+00	+1.19946406E+01	+1.97269340E+00	+4.56227461E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
284.000000	+8.32572489E+00	+1.19857386E+01	+1.99061408E+00	+4.37804229E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
288.000000	+8.24980562E+00	+1.19729574E+01	+2.00771774E+00	+4.29940785E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
292.000000	+8.17639770E+00	+1.19644886E+01	+2.02500934E+00	+4.28058420E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
296.000000	+8.10404790E+00	+1.19569060E+01	+2.04196241E+00	+4.21020889E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
300.000000	+8.03187594E+00	+1.19497291E+01	+2.05869101E+00	+4.09457516E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
304.000000	+7.96132245E+00	+1.19424769E+01	+2.07471901E+00	+3.79710491E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
308.000000	+7.89298451E+00	+1.19316757E+01	+2.08906785E+00	+3.48286465E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
312.000000	+7.82298659E+00	+1.19166274E+01	+2.10258193E+00	+3.42107407E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
316.000000	+7.74907213E+00	+1.18998231E+01	+2.11643645E+00	+3.57277860E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
320.000000	+7.66842669E+00	+1.18807611E+01	+2.13116416E+00	+3.62517214E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
324.000000	+7.58519816E+00	+1.18580891E+01	+2.14543782E+00	+3.27275823E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
328.000000	+7.50943488E+00	+1.18335133E+01	+2.15734623E+00	+2.88184143E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
332.000000	+7.43941308E+00	+1.18119588E+01	+2.16849255E+00	+2.95512215E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
336.000000	+7.37313581E+00	+1.18006576E+01	+2.18098720E+00	+3.31739118E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
340.000000	+7.30767314E+00	+1.17978159E+01	+2.19503168E+00	+3.39973706E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
344.000000	+7.23946175E+00	+1.17890554E+01	+2.20818510E+00	+2.96297351E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
348.000000	+7.16895591E+00	+1.17668036E+01	+2.21873547E+00	+2.53233827E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
352.000000	+7.10059809E+00	+1.17433006E+01	+2.22844381E+00	+2.65256661E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
356.000000	+7.03807761E+00	+1.17345366E+01	+2.23995600E+00	+3.02125774E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
360.000000	+6.98151516E+00	+1.17377991E+01	+2.25261387E+00	+3.08563856E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
364.000000	+6.92364314E+00	+1.17374775E+01	+2.26464111E+00	+2.82088775E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
368.000000	+6.85727170E+00	+1.17221115E+01	+2.27518097E+00	+2.50500734E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
372.000000	+6.78741969E+00	+1.16986967E+01	+2.28468117E+00	+2.42699353E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
376.000000	+6.72617641E+00	+1.16863946E+01	+2.29459692E+00	+2.72374724E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
380.000000	+6.67326354E+00	+1.16927316E+01	+2.30647115E+00	+3.06113595E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
384.000000	+6.61783293E+00	+1.17010220E+01	+2.31908601E+00	+2.95209391E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
388.000000	+6.55726321E+00	+1.16966857E+01	+2.33008790E+00	+2.59772345E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
392.000000	+6.49579668E+00	+1.16857288E+01	+2.33986779E+00	+2.46589970E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
396.000000	+6.43324123E+00	+1.16750568E+01	+2.34981510E+00	+2.50775282E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
100.000000	+6.14932315E+00	+6.96434618E+00	+4.88608272E-01	+3.01299647E-04	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
102.000000	+5.90682061E+00	+6.72254715E+00	+4.89471076E-01	+5.61503971E-04	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
104.000000	+5.68351990E+00	+6.50037554E+00	+4.90854288E-01	+7.73385957E-04	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
106.000000	+5.47952702E+00	+6.29778095E+00	+4.92564619E-01	+8.65213401E-04	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
108.000000	+5.29501879E+00	+6.11470635E+00	+4.94315141E-01	+9.92833939E-04	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
110.000000	+5.12947741E+00	+5.95098736E+00	+4.96535955E-01	+1.23081315E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
112.000000	+4.98259841E+00	+5.80633145E+00	+4.99238394E-01	+1.42357197E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
114.000000	+4.85416959E+00	+5.68037080E+00	+5.02230243E-01	+1.70256699E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
116.000000	+4.74335606E+00	+5.57271808E+00	+5.06048662E-01	+2.18443295E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
118.000000	+4.64956893E+00	+5.48302090E+00	+5.10967975E-01	+2.65822855E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
120.000000	+4.57272549E+00	+5.41095310E+00	+5.16681576E-01	+3.06844389E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
122.000000	+4.51241648E+00	+5.35616109E+00	+5.23241750E-01	+3.58717745E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
124.000000	+4.46786311E+00	+5.31820490E+00	+5.31030286E-01	+4.23981711E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
126.000000	+4.43834353E+00	+5.29651945E+00	+5.40201019E-01	+4.94966449E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
128.000000	+4.42309175E+00	+5.29043694E+00	+5.50828944E-01	+5.66376972E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
130.000000	+4.42149063E+00	+5.29933050E+00	+5.62856098E-01	+6.29539118E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
132.000000	+4.43311480E+00	+5.32257842E+00	+5.76010509E-01	+6.82555425E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
134.000000	+4.45737162E+00	+5.35950864E+00	+5.90158315E-01	+7.33600337E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
136.000000	+4.49350854E+00	+5.40945931E+00	+6.05354522E-01	+7.92282090E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
138.000000	+4.54060349E+00	+5.47178824E+00	+6.21849598E-01	+8.53397105E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
140.000000	+4.59813595E+00	+5.54589329E+00	+6.39490406E-01	+9.05984636E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
142.000000	+4.66554316E+00	+5.63109238E+00	+6.58088984E-01	+9.49846504E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
144.000000	+4.74213690E+00	+5.72659601E+00	+6.77484266E-01	+9.96014783E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
146.000000	+4.82688167E+00	+5.83167552E+00	+6.97929575E-01	+1.05564669E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
148.000000	+4.91873940E+00	+5.94565829E+00	+7.19710134E-01	+1.11662019E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
150.000000	+5.01703342E+00	+6.06772354E+00	+7.42594383E-01	+1.16617255E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
152.000000	+5.12101005E+00	+6.19696636E+00	+7.66357036E-01	+1.19874950E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
154.000000	+5.23027937E+00	+6.33257747E+00	+7.90544363E-01	+1.21378964E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
156.000000	+5.34435955E+00	+6.47384417E+00	+8.14908622E-01	+1.22270076E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
158.000000	+5.46253037E+00	+6.62007980E+00	+8.39452393E-01	+1.23304298E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
160.000000	+5.58409770E+00	+6.77068712E+00	+8.64230341E-01	+1.25361919E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
162.000000	+5.70811390E+00	+6.92518834E+00	+8.89597161E-01	+1.28673040E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
164.000000	+5.83375620E+00	+7.08301745E+00	+9.15699557E-01	+1.31364542E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
166.000000	+5.96080991E+00	+7.24354655E+00	+9.42142977E-01	+1.32784205E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
168.000000	+6.08880088E+00	+7.40620874E+00	+9.68813239E-01	+1.34210470E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
170.000000	+6.21704787E+00	+7.57052913E+00	+9.95827166E-01	+1.35311103E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
172.000000	+6.34537445E+00	+7.73605120E+00	+1.02293768E+00	+1.35494913E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
174.000000	+6.47324662E+00	+7.90210808E+00	+1.05002513E+00	+1.35379504E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
176.000000	+6.59988872E+00	+8.06794946E+00	+1.07708948E+00	+1.35450653E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
178.000000	+6.72456872E+00	+8.23298188E+00	+1.10420539E+00	+1.35257253E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
180.000000	+6.84721313E+00	+8.39688808E+00	+1.13119238E+00	+1.34608170E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
182.000000	+6.96761383E+00	+8.55947118E+00	+1.15804866E+00	+1.34021195E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
184.000000	+7.08529769E+00	+8.72031547E+00	+1.18480086E+00	+1.32474658E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
186.000000	+7.20034782E+00	+8.87883238E+00	+1.21103852E+00	+1.29248646E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
188.000000	+7.31281626E+00	+9.03458679E+00	+1.23650032E+00	+1.25908564E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
190.000000	+7.42210867E+00	+9.18729238E+00	+1.26140195E+00	+1.23847698E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
192.000000	+7.52746863E+00	+9.33668212E+00	+1.28603940E+00	+1.22417471E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
194.000000	+7.62882382E+00	+9.48259447E+00	+1.31036894E+00	+1.20432630E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
196.000000	+7.72633202E+00	+9.62483424E+00	+1.33421245E+00	+1.18000394E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
198.000000	+7.81963266E+00	+9.76299943E+00	+1.35756909E+00	+1.15566042E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
50.000000	+1.76626613E+01	+1.83130465E+01	+2.62956762E-01	+1.29460094E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
51.000000	+1.73989641E+01	+1.80577110E+01	+2.75731329E-01	+1.26031249E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
52.000000	+1.71304231E+01	+1.77974105E+01	+2.88163012E-01	+1.22166701E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
53.000000	+1.68577314E+01	+1.75327719E+01	+3.00164670E-01	+1.17734018E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
54.000000	+1.65815261E+01	+1.72644053E+01	+3.11709816E-01	+1.13414994E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
55.000000	+1.63023776E+01	+1.69929050E+01	+3.22847668E-01	+1.09578220E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
56.000000	+1.60208411E+01	+1.67188512E+01	+3.33625460E-01	+1.05865048E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
57.000000	+1.57375014E+01	+1.64428053E+01	+3.44020678E-01	+1.01659615E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
58.000000	+1.54529568E+01	+1.61653040E+01	+3.53957383E-01	+9.67957281E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
59.000000	+1.51677637E+01	+1.58868547E+01	+3.63379824E-01	+9.17370649E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
60.000000	+1.48823982E+01	+1.56079358E+01	+3.72304796E-01	+8.71398195E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
61.000000	+1.45972686E+01	+1.53290017E+01	+3.80807788E-01	+8.32932202E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
62.000000	+1.43127589E+01	+1.50504842E+01	+3.88963440E-01	+7.99234953E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
63.000000	+1.40292693E+01	+1.47727929E+01	+3.96792487E-01	+7.64509786E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
64.000000	+1.37472199E+01	+1.44963119E+01	+4.04253635E-01	+7.24272499E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
65.000000	+1.34670238E+01	+1.42213961E+01	+4.11277937E-01	+6.78164688E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
66.000000	+1.31890495E+01	+1.39483708E+01	+4.17816929E-01	+6.29814855E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
67.000000	+1.29135989E+01	+1.36775336E+01	+4.23874234E-01	+5.84655531E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
68.000000	+1.26409058E+01	+1.34091580E+01	+4.29510040E-01	+5.46732732E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
69.000000	+1.23711639E+01	+1.31434979E+01	+4.34808888E-01	+5.16712821E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
70.000000	+1.21045571E+01	+1.28807898E+01	+4.39844296E-01	+4.92101898E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
71.000000	+1.18412806E+01	+1.26212534E+01	+4.44650926E-01	+4.68771683E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
72.000000	+1.15815455E+01	+1.23650900E+01	+4.49219730E-01	+4.42964857E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
73.000000	+1.13255690E+01	+1.21124825E+01	+4.53510223E-01	+4.12323138E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
74.000000	+1.10735620E+01	+1.18635947E+01	+4.57466193E-01	+3.77072688E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
75.000000	+1.08256993E+01	+1.16185697E+01	+4.61051677E-01	+3.38242029E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
76.000000	+1.05821381E+01	+1.13775333E+01	+4.64231033E-01	+3.00157360E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
77.000000	+1.03429510E+01	+1.11405955E+01	+4.67054824E-01	+2.65741667E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
78.000000	+1.01082218E+01	+1.09078557E+01	+4.69545866E-01	+2.36409053E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
79.000000	+9.87797885E+00	+1.06794036E+01	+4.71783005E-01	+2.15451841E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
80.000000	+9.65223438E+00	+1.04553213E+01	+4.73854903E-01	+1.99868015E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
81.000000	+9.43105015E+00	+1.02356849E+01	+4.75780366E-01	+1.87277124E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
82.000000	+9.21446404E+00	+1.00205646E+01	+4.77600446E-01	+1.77225019E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
83.000000	+9.00253395E+00	+9.81002580E+00	+4.79324866E-01	+1.67426140E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
84.000000	+8.79532074E+00	+9.60412511E+00	+4.80948969E-01	+1.56244769E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
85.000000	+8.59289223E+00	+9.40291136E+00	+4.82449761E-01	+1.41408691E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
86.000000	+8.39533220E+00	+9.20642724E+00	+4.83777142E-01	+1.23817715E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
87.000000	+8.20268057E+00	+9.01470808E+00	+4.84926116E-01	+1.06252697E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
88.000000	+8.01496311E+00	+8.82778361E+00	+4.85902196E-01	+8.60269894E-04	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
89.000000	+7.83225461E+00	+8.64568044E+00	+4.86646656E-01	+6.14229690E-04	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
90.000000	+7.65459953E+00	+8.46841916E+00	+4.87130656E-01	+3.93620741E-04	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
91.000000	+7.48194573E+00	+8.29601218E+00	+4.87433897E-01	+2.53836636E-04	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
92.000000	+7.31423433E+00	+8.12846722E+00	+4.87638329E-01	+1.56584867E-04	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
93.000000	+7.15147009E+00	+7.96579152E+00	+4.87747067E-01	+6.27187638E-05	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
94.000000	+6.99365888E+00	+7.80799391E+00	+4.87763767E-01	+4.96039876E-06	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
95.000000	+6.84075663E+00	+7.65508614E+00	+4.87756988E-01	+1.85238822E-05	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
96.000000	+6.69271790E+00	+7.50708310E+00	+4.87800814E-01	+7.80955767E-05	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
97.000000	+6.54954310E+00	+7.36399981E+00	+4.87913179E-01	+1.40945745E-04	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
98.000000	+6.41125249E+00	+7.22584728E+00	+4.88082706E-01	+1.98730129E-04	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
99.000000	+6.27784954E+00	+7.09263003E+00	+4.88310639E-01	+2.57136359E-04	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
25.000000	+2.11309692E+01	+2.16165867E+01	-2.91868915E-02	+6.74041644E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
25.500000	+2.11320569E+01	+2.16193356E+01	-2.57717168E-02	+6.92028204E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
26.000000	+2.11305256E+01	+2.16195153E+01	-2.22666094E-02	+7.10402401E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
26.500000	+2.11263298E+01	+2.16170826E+01	-1.86676928E-02	+7.29579745E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
27.000000	+2.11194248E+01	+2.16119952E+01	-1.49708120E-02	+7.49609161E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
27.500000	+2.11097666E+01	+2.16042119E+01	-1.11716012E-02	+7.70528829E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
28.000000	+2.10973122E+01	+2.15936926E+01	-7.26552368E-03	+7.92366341E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
28.500000	+2.10820199E+01	+2.15803986E+01	-3.24793780E-03	+8.15132226E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
29.000000	+2.10638492E+01	+2.15642923E+01	+8.85798580E-04	+8.38814858E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
29.500000	+2.10427613E+01	+2.15453380E+01	+5.14021078E-03	+8.63388939E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
30.000000	+2.10187193E+01	+2.15235019E+01	+9.51968797E-03	+8.88802860E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
30.500000	+2.09916885E+01	+2.14987520E+01	+1.40282394E-02	+9.14973425E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
31.000000	+2.09616367E+01	+2.14710591E+01	+1.86694222E-02	+9.41824024E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
31.500000	+2.09285343E+01	+2.14403961E+01	+2.34464796E-02	+9.69231635E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
32.000000	+2.08923552E+01	+2.14067391E+01	+2.83617386E-02	+9.97044573E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
32.500000	+2.08530764E+01	+2.13700672E+01	+3.34169254E-02	+1.02516631E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
33.000000	+2.08106785E+01	+2.13303628E+01	+3.86134017E-02	+1.05341999E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
33.500000	+2.07651463E+01	+2.12876119E+01	+4.39511252E-02	+1.08157808E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
34.000000	+2.07164687E+01	+2.12418043E+01	+4.94291825E-02	+1.10954199E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
34.500000	+2.06646388E+01	+2.11929337E+01	+5.50465451E-02	+1.13717464E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
35.000000	+2.06096541E+01	+2.11409978E+01	+6.08009289E-02	+1.16419704E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
35.500000	+2.05515175E+01	+2.10859987E+01	+6.66885155E-02	+1.19044147E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
36.000000	+2.04902360E+01	+2.10279428E+01	+7.27053436E-02	+1.21586021E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
36.500000	+2.04258212E+01	+2.09668407E+01	+7.88471177E-02	+1.24024067E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
37.000000	+2.03582903E+01	+2.09027075E+01	+8.51077503E-02	+1.26333620E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
37.500000	+2.02876652E+01	+2.08355629E+01	+9.14804796E-02	+1.28515169E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
38.000000	+2.02139719E+01	+2.07654308E+01	+9.79592672E-02	+1.30563645E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
38.500000	+2.01372415E+01	+2.06923396E+01	+1.04536844E-01	+1.32442740E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
39.000000	+2.00575106E+01	+2.06163218E+01	+1.11203541E-01	+1.34135553E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
39.500000	+1.99748198E+01	+2.05374139E+01	+1.17950399E-01	+1.35677177E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
40.000000	+1.98892123E+01	+2.04556569E+01	+1.24771259E-01	+1.37085817E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
40.500000	+1.98007360E+01	+2.03710956E+01	+1.31658981E-01	+1.38304685E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
41.000000	+1.97094452E+01	+2.02837784E+01	+1.38601727E-01	+1.39271612E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
41.500000	+1.96153986E+01	+2.01937573E+01	+1.45586142E-01	+1.40015184E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
42.000000	+1.95186559E+01	+2.01010873E+01	+1.52603246E-01	+1.40625971E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
42.500000	+1.94192775E+01	+2.00058268E+01	+1.59648739E-01	+1.41141587E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
43.000000	+1.93173275E+01	+1.99080376E+01	+1.66717405E-01	+1.41500995E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
43.500000	+1.92128760E+01	+1.98077841E+01	+1.73798839E-01	+1.41614330E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
44.000000	+1.91059982E+01	+1.97051332E+01	+1.80878838E-01	+1.41453411E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
44.500000	+1.89967706E+01	+1.96001537E+01	+1.87944180E-01	+1.41077377E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
45.000000	+1.88852690E+01	+1.94929163E+01	+1.94986575E-01	+1.40587466E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
45.500000	+1.87715681E+01	+1.93834939E+01	+2.02002927E-01	+1.40054841E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
46.000000	+1.86557432E+01	+1.92719608E+01	+2.08992059E-01	+1.39471999E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
46.500000	+1.85378732E+01	+1.91583935E+01	+2.15950126E-01	+1.38758232E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
47.000000	+1.84180416E+01	+1.90428693E+01	+2.22867883E-01	+1.37818514E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
47.500000	+1.82963354E+01	+1.89254668E+01	+2.29731978E-01	+1.36612392E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
48.000000	+1.81728423E+01	+1.88062646E+01	+2.36529122E-01	+1.35184909E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
48.500000	+1.80476478E+01	+1.86853419E+01	+2.43250469E-01	+1.33644654E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
49.000000	+1.79208337E+01	+1.85627781E+01	+2.49893587E-01	+1.32105854E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
49.500000	+1.77924787E+01	+1.84386529E+01	+2.56461054E-01	+1.30592819E-02	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
12.500000	+2.04082266E+01	+2.08632721E+01	-9.42106583E-02	+4.38430028E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
12.750000	+2.04323149E+01	+2.08878594E+01	-9.31148042E-02	+4.38253282E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
13.000000	+2.04561878E+01	+2.09122315E+01	-9.20193919E-02	+4.38199572E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
13.250000	+2.04798299E+01	+2.09363735E+01	-9.09238063E-02	+4.38392625E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
13.500000	+2.05032265E+01	+2.09602710E+01	-8.98274288E-02	+4.38834447E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
13.750000	+2.05263636E+01	+2.09839100E+01	-8.87296341E-02	+4.39528761E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
14.000000	+2.05492272E+01	+2.10072772E+01	-8.76297850E-02	+4.40479517E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
14.250000	+2.05718042E+01	+2.10303595E+01	-8.65272365E-02	+4.41687356E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
14.500000	+2.05940817E+01	+2.10531444E+01	-8.54213482E-02	+4.43149119E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
14.750000	+2.06160472E+01	+2.10756196E+01	-8.43114909E-02	+4.44861059E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
15.000000	+2.06376886E+01	+2.10977735E+01	-8.31970429E-02	+4.46821379E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
15.250000	+2.06589943E+01	+2.11195946E+01	-8.20773840E-02	+4.49028827E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
15.500000	+2.06799529E+01	+2.11410719E+01	-8.09518988E-02	+4.51479609E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
15.750000	+2.07005533E+01	+2.11621946E+01	-7.98199860E-02	+4.54167050E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
16.000000	+2.07207850E+01	+2.11829523E+01	-7.86810635E-02	+4.57084541E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
16.250000	+2.07406375E+01	+2.12033350E+01	-7.75345633E-02	+4.60227716E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
16.500000	+2.07601006E+01	+2.12233327E+01	-7.63799249E-02	+4.63592979E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
16.750000	+2.07791645E+01	+2.12429358E+01	-7.52165984E-02	+4.67174580E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
17.000000	+2.07978197E+01	+2.12621351E+01	-7.40440520E-02	+4.70964412E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
17.250000	+2.08160567E+01	+2.12809214E+01	-7.28617763E-02	+4.74954805E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
17.500000	+2.08338665E+01	+2.12992859E+01	-7.16692780E-02	+4.79140471E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
17.750000	+2.08512402E+01	+2.13172199E+01	-7.04660740E-02	+4.83517049E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
18.000000	+2.08681690E+01	+2.13347149E+01	-6.92516928E-02	+4.88078464E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
18.250000	+2.08846445E+01	+2.13517627E+01	-6.80256816E-02	+4.92816802E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
18.500000	+2.09006583E+01	+2.13683552E+01	-6.67876087E-02	+4.97724847E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
18.750000	+2.09162023E+01	+2.13844845E+01	-6.55370574E-02	+5.02797791E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
19.000000	+2.09312685E+01	+2.14001427E+01	-6.42736198E-02	+5.08031844E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
19.250000	+2.09458492E+01	+2.14153224E+01	-6.29968982E-02	+5.13421768E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
19.500000	+2.09599366E+01	+2.14300159E+01	-6.17065110E-02	+5.18960770E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
19.750000	+2.09735231E+01	+2.14442161E+01	-6.04020943E-02	+5.24642886E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
20.000000	+2.09866015E+01	+2.14579157E+01	-5.90832965E-02	+5.30464554E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
20.250000	+2.09991645E+01	+2.14711076E+01	-5.77497716E-02	+5.36423307E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
20.500000	+2.10112049E+01	+2.14837848E+01	-5.64011800E-02	+5.42515566E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
20.750000	+2.10227156E+01	+2.14959406E+01	-5.50371937E-02	+5.48736682E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
21.000000	+2.10336897E+01	+2.15075681E+01	-5.36574966E-02	+5.55083197E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
21.250000	+2.10441205E+01	+2.15186607E+01	-5.22617777E-02	+5.61554248E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
21.500000	+2.10540011E+01	+2.15292118E+01	-5.08497253E-02	+5.68150288E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
21.750000	+2.10633249E+01	+2.15392151E+01	-4.94210263E-02	+5.74870973E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
22.000000	+2.10720854E+01	+2.15486640E+01	-4.79753705E-02	+5.81715091E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
22.250000	+2.10802759E+01	+2.15575523E+01	-4.65124508E-02	+5.88682528E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
22.500000	+2.10878903E+01	+2.15658737E+01	-4.50319578E-02	+5.95775488E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
22.750000	+2.10949220E+01	+2.15736222E+01	-4.35335734E-02	+6.02997274E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
23.000000	+2.11013647E+01	+2.15807915E+01	-4.20169715E-02	+6.10350325E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
23.250000	+2.11072123E+01	+2.15873756E+01	-4.04818218E-02	+6.17836210E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
23.500000	+2.11124586E+01	+2.15933687E+01	-3.89277904E-02	+6.25457544E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
23.750000	+2.11170975E+01	+2.15987647E+01	-3.73545341E-02	+6.33219136E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
24.000000	+2.11211228E+01	+2.16035579E+01	-3.57616947E-02	+6.41126838E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
24.250000	+2.11245286E+01	+2.16077424E+01	-3.41488999E-02	+6.49185724E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
24.500000	+2.11273089E+01	+2.16113125E+01	-3.25157661E-02	+6.57400052E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
24.750000	+2.11294577E+01	+2.16142624E+01	-3.08618996E-02	+6.65693144E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
6.250000	+1.97942443E+01	+2.02365909E+01	-1.22514285E-01	+4.48928470E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
6.375000	+1.98054322E+01	+2.02480277E+01	-1.21951707E-01	+4.51197293E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
6.500000	+1.98167262E+01	+2.02595721E+01	-1.21386292E-01	+4.53341315E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
6.625000	+1.98281218E+01	+2.02712193E+01	-1.20818353E-01	+4.55241588E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
6.750000	+1.98396146E+01	+2.02829648E+01	-1.20248188E-01	+4.56909314E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
6.875000	+1.98512001E+01	+2.02948040E+01	-1.19676080E-01	+4.58354850E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
7.000000	+1.98628741E+01	+2.03067326E+01	-1.19102301E-01	+4.59588121E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
7.125000	+1.98746321E+01	+2.03187460E+01	-1.18527110E-01	+4.60619089E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
7.250000	+1.98864700E+01	+2.03308399E+01	-1.17950753E-01	+4.61458112E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
7.375000	+1.98983836E+01	+2.03430101E+01	-1.17373465E-01	+4.62116091E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
7.500000	+1.99103687E+01	+2.03552523E+01	-1.16795463E-01	+4.62604378E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
7.625000	+1.99224214E+01	+2.03675624E+01	-1.16216954E-01	+4.62934498E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
7.750000	+1.99345375E+01	+2.03799362E+01	-1.15638127E-01	+4.63117801E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
7.875000	+1.99467131E+01	+2.03923698E+01	-1.15059159E-01	+4.63165180E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
8.000000	+1.99589443E+01	+2.04048591E+01	-1.14480214E-01	+4.63086936E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
8.125000	+1.99712274E+01	+2.04174003E+01	-1.13901442E-01	+4.62892821E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
8.250000	+1.99835585E+01	+2.04299896E+01	-1.13322982E-01	+4.62592198E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
8.375000	+1.99959339E+01	+2.04426231E+01	-1.12744961E-01	+4.62194251E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
8.500000	+2.00083499E+01	+2.04552972E+01	-1.12167496E-01	+4.61708118E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
8.625000	+2.00208030E+01	+2.04680082E+01	-1.11590691E-01	+4.61142902E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
8.750000	+2.00332897E+01	+2.04807525E+01	-1.11014639E-01	+4.60507544E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
8.875000	+2.00458064E+01	+2.04935267E+01	-1.10439422E-01	+4.59810604E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
9.000000	+2.00583497E+01	+2.05063272E+01	-1.09865112E-01	+4.59060056E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
9.125000	+2.00709163E+01	+2.05191507E+01	-1.09291772E-01	+4.58263167E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
9.250000	+2.00835029E+01	+2.05319939E+01	-1.08719455E-01	+4.57426533E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
9.375000	+2.00961062E+01	+2.05448535E+01	-1.08148206E-01	+4.56556261E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
9.500000	+2.01087230E+01	+2.05577263E+01	-1.07578064E-01	+4.55658231E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
9.625000	+2.01213503E+01	+2.05706091E+01	-1.07009060E-01	+4.54738353E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
9.750000	+2.01339849E+01	+2.05834989E+01	-1.06441218E-01	+4.53802713E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
9.875000	+2.01466238E+01	+2.05963926E+01	-1.05874553E-01	+4.52857550E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
10.000000	+2.01592641E+01	+2.06092872E+01	-1.05309074E-01	+4.51909094E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
10.125000	+2.01719028E+01	+2.06221800E+01	-1.04744781E-01	+4.50963297E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
10.250000	+2.01845371E+01	+2.06350679E+01	-1.04181666E-01	+4.50025582E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
10.375000	+2.01971641E+01	+2.06479481E+01	-1.03619717E-01	+4.49100692E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
10.500000	+2.02097811E+01	+2.06608180E+01	-1.03058914E-01	+4.48192697E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
10.625000	+2.02223855E+01	+2.06736749E+01	-1.02499235E-01	+4.47305147E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
10.750000	+2.02349744E+01	+2.06865160E+01	-1.01940651E-01	+4.46441313E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
10.875000	+2.02475454E+01	+2.06993388E+01	-1.01383132E-01	+4.45604428E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
11.000000	+2.02600958E+01	+2.07121407E+01	-1.00826640E-01	+4.44797837E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
11.125000	+2.02726232E+01	+2.07249193E+01	-1.00271137E-01	+4.44025011E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
11.250000	+2.02851251E+01	+2.07376720E+01	-9.97165777E-02	+4.43289424E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
11.375000	+2.02975990E+01	+2.07503965E+01	-9.91629135E-02	+4.42594361E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
11.500000	+2.03100425E+01	+2.07630905E+01	-9.86100918E-02	+4.41942725E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
11.625000	+2.03224534E+01	+2.07757515E+01	-9.80580567E-02	+4.41336927E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
11.750000	+2.03348293E+01	+2.07883774E+01	-9.75067495E-02	+4.40778903E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
11.875000	+2.03471679E+01	+2.08009658E+01	-9.69561094E-02	+4.40270244E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
12.000000	+2.03594671E+01	+2.08135147E+01	-9.64060738E-02	+4.39812399E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
12.125000	+2.03717247E+01	+2.08260219E+01	-9.58565784E-02	+4.39406855E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
12.250000	+2.03839386E+01	+2.08384852E+01	-9.53075567E-02	+4.39055251E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
12.375000	+2.03961066E+01	+2.08509026E+01	-9.47589403E-02	+4.38731048E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.125000	+1.95629376E+01	+2.00000261E+01	-1.34472222E-01	+2.78374608E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.187500	+1.95663991E+01	+2.00035645E+01	-1.34296482E-01	+2.83993759E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.250000	+1.95699178E+01	+2.00071616E+01	-1.34117230E-01	+2.89573563E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.312500	+1.95734931E+01	+2.00108167E+01	-1.33934515E-01	+2.95072854E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.375000	+1.95771243E+01	+2.00145293E+01	-1.33748388E-01	+3.00488174E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.437500	+1.95808109E+01	+2.00182988E+01	-1.33558904E-01	+3.05816448E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.500000	+1.95845523E+01	+2.00221246E+01	-1.33366118E-01	+3.11055002E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.562500	+1.95883479E+01	+2.00260060E+01	-1.33170086E-01	+3.16201579E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.625000	+1.95921971E+01	+2.00299424E+01	-1.32970866E-01	+3.21254335E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.687500	+1.95960994E+01	+2.00339333E+01	-1.32768518E-01	+3.26211819E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.750000	+1.96000541E+01	+2.00379779E+01	-1.32563101E-01	+3.31072947E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.812500	+1.96040607E+01	+2.00420758E+01	-1.32354677E-01	+3.35836963E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.875000	+1.96081185E+01	+2.00462262E+01	-1.32143305E-01	+3.40503391E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.937500	+1.96122269E+01	+2.00504285E+01	-1.31929047E-01	+3.45071996E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
4.000000	+1.96163854E+01	+2.00546821E+01	-1.31711965E-01	+3.49542727E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
4.062500	+1.96205933E+01	+2.00589863E+01	-1.31492119E-01	+3.53915678E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
4.125000	+1.96248500E+01	+2.00633406E+01	-1.31269570E-01	+3.58191049E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
4.187500	+1.96291549E+01	+2.00677443E+01	-1.31044380E-01	+3.62369107E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
4.250000	+1.96335074E+01	+2.00721967E+01	-1.30816609E-01	+3.66450162E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
4.312500	+1.96379069E+01	+2.00766972E+01	-1.30586317E-01	+3.70434550E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
4.375000	+1.96423527E+01	+2.00812452E+01	-1.30353566E-01	+3.74322617E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
4.437500	+1.96468443E+01	+2.00858400E+01	-1.30118414E-01	+3.78114714E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
4.500000	+1.96513810E+01	+2.00904810E+01	-1.29880922E-01	+3.81811196E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
4.562500	+1.96559622E+01	+2.00951675E+01	-1.29641150E-01	+3.85412427E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
4.625000	+1.96605874E+01	+2.00998990E+01	-1.29399157E-01	+3.88918778E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
4.687500	+1.96652558E+01	+2.01046746E+01	-1.29155002E-01	+3.92330640E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
4.750000	+1.96699669E+01	+2.01094939E+01	-1.28908744E-01	+3.95648424E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
4.812500	+1.96747200E+01	+2.01143562E+01	-1.28660441E-01	+3.98872572E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
4.875000	+1.96795145E+01	+2.01192608E+01	-1.28410153E-01	+4.02003553E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
4.937500	+1.96843499E+01	+2.01242071E+01	-1.28157937E-01	+4.05041870E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
5.000000	+1.96892255E+01	+2.01291945E+01	-1.27903851E-01	+4.07988062E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
5.062500	+1.96941406E+01	+2.01342222E+01	-1.27647952E-01	+4.10842701E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
5.125000	+1.96990947E+01	+2.01392897E+01	-1.27390297E-01	+4.13606397E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
5.187500	+1.97040872E+01	+2.01443964E+01	-1.27130944E-01	+4.16279797E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
5.250000	+1.97091175E+01	+2.01495416E+01	-1.26869947E-01	+4.18863587E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
5.312500	+1.97141849E+01	+2.01547246E+01	-1.26607364E-01	+4.21358500E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
5.375000	+1.97192888E+01	+2.01599449E+01	-1.26343249E-01	+4.23765320E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
5.437500	+1.97244287E+01	+2.01652018E+01	-1.26077658E-01	+4.26084888E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
5.500000	+1.97296038E+01	+2.01704947E+01	-1.25810643E-01	+4.28318114E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
5.562500	+1.97348137E+01	+2.01758230E+01	-1.25542260E-01	+4.30465984E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
5.625000	+1.97400578E+01	+2.01811860E+01	-1.25272561E-01	+4.32529570E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
5.687500	+1.97453353E+01	+2.01865831E+01	-1.25001598E-01	+4.34510034E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
5.750000	+1.97506458E+01	+2.01920136E+01	-1.24729423E-01	+4.36408637E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
5.812500	+1.97559886E+01	+2.01974771E+01	-1.24456087E-01	+4.38226740E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
5.875000	+1.97613632E+01	+2.02029729E+01	-1.24181640E-01	+4.39965795E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
5.937500	+1.97667689E+01	+2.02085003E+01	-1.23906130E-01	+4.41627345E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
6.000000	+1.97722052E+01	+2.02140587E+01	-1.23629606E-01	+4.43213008E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
6.062500	+1.97776714E+01	+2.02196476E+01	-1.23352114E-01	+4.44724465E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
6.125000	+1.97831671E+01	+2.02252663E+01	-1.23073700E-01	+4.46163438E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
6.187500	+1.97886916E+01	+2.02309143E+01	-1.22794409E-01	+4.47566604E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
1.562500	+1.94965239E+01	+1.99322327E+01	-1.37633925E-01	+1.24092928E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
1.593750	+1.94974475E+01	+1.99331734E+01	-1.37594659E-01	+1.27211083E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
1.625000	+1.94983884E+01	+1.99341318E+01	-1.37554418E-01	+1.30333676E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
1.656250	+1.94993466E+01	+1.99351081E+01	-1.37513200E-01	+1.33464654E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
1.687500	+1.95003222E+01	+1.99361020E+01	-1.37471003E-01	+1.36603053E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
1.718750	+1.95013150E+01	+1.99371136E+01	-1.37427823E-01	+1.39747950E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
1.750000	+1.95023250E+01	+1.99381429E+01	-1.37383660E-01	+1.42898460E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
1.781250	+1.95033522E+01	+1.99391897E+01	-1.37338512E-01	+1.46053744E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
1.812500	+1.95043964E+01	+1.99402541E+01	-1.37292376E-01	+1.49212998E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
1.843750	+1.95054577E+01	+1.99413359E+01	-1.37245253E-01	+1.52375461E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
1.875000	+1.95065360E+01	+1.99424352E+01	-1.37197142E-01	+1.55540411E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
1.906250	+1.95076313E+01	+1.99435519E+01	-1.37148041E-01	+1.58707161E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
1.937500	+1.95087434E+01	+1.99446858E+01	-1.37097950E-01	+1.61875062E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
1.968750	+1.95098724E+01	+1.99458371E+01	-1.37046869E-01	+1.65043500E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.000000	+1.95110181E+01	+1.99470055E+01	-1.36994798E-01	+1.68211891E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.031250	+1.95121806E+01	+1.99481911E+01	-1.36941736E-01	+1.71379682E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.062500	+1.95133598E+01	+1.99493938E+01	-1.36887685E-01	+1.74546346E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.093750	+1.95145555E+01	+1.99506136E+01	-1.36832645E-01	+1.77711383E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.125000	+1.95157678E+01	+1.99518503E+01	-1.36776616E-01	+1.80874313E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.156250	+1.95169966E+01	+1.99531040E+01	-1.36719598E-01	+1.84034675E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.187500	+1.95182419E+01	+1.99543746E+01	-1.36661594E-01	+1.87192028E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.218750	+1.95195035E+01	+1.99556620E+01	-1.36602603E-01	+1.90345940E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.250000	+1.95207815E+01	+1.99569661E+01	-1.36542628E-01	+1.93495992E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.281250	+1.95220757E+01	+1.99582869E+01	-1.36481668E-01	+1.96641774E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.312500	+1.95233862E+01	+1.99596244E+01	-1.36419727E-01	+1.99782879E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.343750	+1.95247128E+01	+1.99609784E+01	-1.36356804E-01	+2.02918903E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.375000	+1.95260554E+01	+1.99623489E+01	-1.36292902E-01	+2.06049441E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.406250	+1.95274141E+01	+1.99637359E+01	-1.36228023E-01	+2.09174090E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.437500	+1.95287887E+01	+1.99651393E+01	-1.36162169E-01	+2.12292440E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.468750	+1.95301793E+01	+1.99665590E+01	-1.36095340E-01	+2.15404072E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.500000	+1.95315857E+01	+1.99679950E+01	-1.36027541E-01	+2.18508561E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.531250	+1.95330078E+01	+1.99694471E+01	-1.35958773E-01	+2.21605474E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.562500	+1.95344457E+01	+1.99709154E+01	-1.35889038E-01	+2.24694366E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.593750	+1.95358992E+01	+1.99723998E+01	-1.35818339E-01	+2.27774777E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.625000	+1.95373682E+01	+1.99739001E+01	-1.35746678E-01	+2.30846241E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.656250	+1.95388528E+01	+1.99754164E+01	-1.35674060E-01	+2.33908272E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.687500	+1.95403528E+01	+1.99769485E+01	-1.35600486E-01	+2.36960377E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.718750	+1.95418683E+01	+1.99784965E+01	-1.35525960E-01	+2.40002049E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.750000	+1.95433990E+01	+1.99800602E+01	-1.35450484E-01	+2.43032765E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.781250	+1.95449449E+01	+1.99816395E+01	-1.35374064E-01	+2.46051996E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.812500	+1.95465061E+01	+1.99832345E+01	-1.35296702E-01	+2.49059198E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.843750	+1.95480824E+01	+1.99848449E+01	-1.35218402E-01	+2.52053822E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.875000	+1.95496737E+01	+1.99864708E+01	-1.35139168E-01	+2.55035311E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.906250	+1.95512800E+01	+1.99881122E+01	-1.35059005E-01	+2.58003097E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.937500	+1.95529012E+01	+1.99897688E+01	-1.34977916E-01	+2.60956615E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.968750	+1.95545372E+01	+1.99914406E+01	-1.34895907E-01	+2.63895295E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.000000	+1.95561880E+01	+1.99931277E+01	-1.34812982E-01	+2.66818566E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.031250	+1.95578535E+01	+1.99948298E+01	-1.34729145E-01	+2.69725863E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.062500	+1.95595337E+01	+1.99965470E+01	-1.34644403E-01	+2.72616622E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.093750	+1.95612284E+01	+1.99982791E+01	-1.34558760E-01	+2.75498971E-03	+4.71443938E+01	+4.01035411E+02	+1.17556686E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02


==> anc/otoc_to_plot_supersymmetric_M500_L1.5164_n150_beta15.0000.dat <==
500.000000	+3.15546271E+00	+7.49755379E+00	+2.16150323E+00	+1.59056008E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
510.000000	+3.06409079E+00	+7.48602079E+00	+2.17972343E+00	+2.05348109E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
520.000000	+3.00898645E+00	+7.53311814E+00	+2.20257285E+00	+2.10663739E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
530.000000	+2.97828117E+00	+7.59049977E+00	+2.22185618E+00	+1.37866491E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
540.000000	+2.91268497E+00	+7.56329763E+00	+2.23014615E+00	+1.14935737E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
550.000000	+2.83539537E+00	+7.45822834E+00	+2.22415489E+00	-9.26632815E-05	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
560.000000	+2.79239053E+00	+7.43439235E+00	+2.22829288E+00	+1.25564054E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
570.000000	+2.76580239E+00	+7.50619768E+00	+2.24926771E+00	+1.89216607E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
580.000000	+2.70743938E+00	+7.52847624E+00	+2.26613620E+00	+1.40366308E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
590.000000	+2.65492261E+00	+7.53028182E+00	+2.27734097E+00	+1.54960393E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
600.000000	+2.60135089E+00	+7.57414114E+00	+2.29712828E+00	+1.77633224E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
610.000000	+2.52338154E+00	+7.57505937E+00	+2.31286761E+00	+1.21038060E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
620.000000	+2.45709079E+00	+7.55172929E+00	+2.32133589E+00	+8.61970666E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
630.000000	+2.42517243E+00	+7.56469322E+00	+2.33010703E+00	+8.28366202E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
640.000000	+2.40098660E+00	+7.58073268E+00	+2.33790322E+00	+5.88441770E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
650.000000	+2.35597876E+00	+7.55634306E+00	+2.34187586E+00	+4.42285016E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
660.000000	+2.27855441E+00	+7.50432222E+00	+2.34674892E+00	+5.66121677E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
670.000000	+2.19818273E+00	+7.45776240E+00	+2.35319829E+00	+9.52572337E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
680.000000	+2.13309933E+00	+7.45938000E+00	+2.36580036E+00	+1.47472251E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
690.000000	+2.07893016E+00	+7.49594861E+00	+2.38269274E+00	+1.62468838E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
700.000000	+2.01401451E+00	+7.51620867E+00	+2.39829413E+00	+1.44415460E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
710.000000	+1.95781007E+00	+7.53357021E+00	+2.41157584E+00	+1.32617307E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
720.000000	+1.90342693E+00	+7.55351092E+00	+2.42481759E+00	+9.89108410E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
730.000000	+1.83800052E+00	+7.52515951E+00	+2.43135800E+00	+4.86061309E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
740.000000	+1.77719278E+00	+7.48247036E+00	+2.43453882E+00	+3.24823371E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
750.000000	+1.71949496E+00	+7.44372066E+00	+2.43785447E+00	+6.39638441E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
760.000000	+1.66944191E+00	+7.44817464E+00	+2.44733159E+00	+1.07111233E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
770.000000	+1.61114225E+00	+7.45931661E+00	+2.45927672E+00	+1.03480411E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
780.000000	+1.54910299E+00	+7.44867903E+00	+2.46802767E+00	+5.13441516E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
790.000000	+1.50518566E+00	+7.41372333E+00	+2.46954555E+00	-2.23491501E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
800.000000	+1.48485474E+00	+7.35811952E+00	+2.46355784E+00	-4.80613737E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
810.000000	+1.48293061E+00	+7.33494588E+00	+2.45993327E+00	-1.03980431E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
820.000000	+1.46557013E+00	+7.32663351E+00	+2.46147823E+00	+1.63534063E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
830.000000	+1.44037925E+00	+7.31156593E+00	+2.46320396E+00	+2.06665764E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
840.000000	+1.41834601E+00	+7.30368515E+00	+2.46561155E+00	+6.75458564E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
850.000000	+1.39416886E+00	+7.34520857E+00	+2.47671313E+00	+1.69113925E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
860.000000	+1.33963879E+00	+7.42744112E+00	+2.49943433E+00	+2.40608209E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
870.000000	+1.26224032E+00	+7.50665609E+00	+2.52483477E+00	+2.32564888E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
880.000000	+1.19030381E+00	+7.56795660E+00	+2.54594731E+00	+1.96011873E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
890.000000	+1.11714959E+00	+7.61122290E+00	+2.56403714E+00	+1.42944381E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
900.000000	+1.05406690E+00	+7.61668094E+00	+2.57453619E+00	+4.89645455E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
910.000000	+1.01484898E+00	+7.57283057E+00	+2.57383005E+00	-5.19029156E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
920.000000	+9.94785348E-01	+7.48962798E+00	+2.56415560E+00	-1.05499202E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
930.000000	+9.94613134E-01	+7.41567197E+00	+2.55273021E+00	-4.15814235E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
940.000000	+9.85573791E-01	+7.42662744E+00	+2.55583932E+00	+9.66608365E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
950.000000	+9.72844260E-01	+7.51924373E+00	+2.57206238E+00	+1.37991887E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
960.000000	+9.69192322E-01	+7.59048430E+00	+2.58343769E+00	+6.02760359E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
970.000000	+9.80152463E-01	+7.60594774E+00	+2.58411759E+00	-5.21873892E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
980.000000	+1.00168089E+00	+7.55422270E+00	+2.57300022E+00	-1.75287958E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
990.000000	+1.03189236E+00	+7.42942771E+00	+2.54905999E+00	-3.03516484E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
250.000000	+4.87444505E+00	+6.65929534E+00	+1.27248172E+00	+8.87395478E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
255.000000	+4.93955282E+00	+6.80311884E+00	+1.31563905E+00	+8.38897737E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
260.000000	+4.99358271E+00	+6.93462349E+00	+1.35637149E+00	+7.89588507E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
265.000000	+5.03910984E+00	+7.05578606E+00	+1.39459790E+00	+7.45948039E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
270.000000	+5.07233109E+00	+7.16370060E+00	+1.43096630E+00	+7.00296856E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
275.000000	+5.09358208E+00	+7.25654803E+00	+1.46462759E+00	+6.62531560E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
280.000000	+5.10312755E+00	+7.33774996E+00	+1.49721945E+00	+6.46448404E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
285.000000	+5.09924195E+00	+7.40665094E+00	+1.52927243E+00	+6.30684542E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
290.000000	+5.08759226E+00	+7.46768803E+00	+1.56028791E+00	+6.11304206E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
295.000000	+5.07141719E+00	+7.52427959E+00	+1.59040285E+00	+5.87976361E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
300.000000	+5.04988164E+00	+7.57411744E+00	+1.61908554E+00	+5.46529399E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
305.000000	+5.02447252E+00	+7.61512200E+00	+1.64505579E+00	+4.89553562E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
310.000000	+4.99476594E+00	+7.64565140E+00	+1.66804090E+00	+4.54791452E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
315.000000	+4.95585454E+00	+7.66704480E+00	+1.69053493E+00	+4.54289595E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
320.000000	+4.90629332E+00	+7.68038308E+00	+1.71346986E+00	+4.41480483E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
325.000000	+4.85192777E+00	+7.68549323E+00	+1.73468298E+00	+3.93251475E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
330.000000	+4.80085517E+00	+7.68620984E+00	+1.75279501E+00	+3.60093743E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
335.000000	+4.75166949E+00	+7.68912924E+00	+1.77069236E+00	+3.67190999E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
340.000000	+4.70009226E+00	+7.69336373E+00	+1.78951411E+00	+3.60134289E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
345.000000	+4.64372656E+00	+7.68890227E+00	+1.80670578E+00	+3.14270360E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
350.000000	+4.58602953E+00	+7.67486442E+00	+1.82094114E+00	+2.79996127E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
355.000000	+4.53320809E+00	+7.66485244E+00	+1.83470540E+00	+2.92108192E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
360.000000	+4.48288122E+00	+7.66327424E+00	+1.85015196E+00	+3.07944094E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
365.000000	+4.42807217E+00	+7.65765388E+00	+1.86549981E+00	+2.87860710E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
370.000000	+4.36799907E+00	+7.64127355E+00	+1.87893803E+00	+2.59599936E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
375.000000	+4.31074640E+00	+7.62526574E+00	+1.89145980E+00	+2.60964270E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
380.000000	+4.25954127E+00	+7.61936086E+00	+1.90503446E+00	+2.77759835E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
385.000000	+4.20851689E+00	+7.61639078E+00	+1.91923578E+00	+2.69080473E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
390.000000	+4.15468805E+00	+7.60614113E+00	+1.93194251E+00	+2.43324905E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
395.000000	+4.09787848E+00	+7.58969151E+00	+1.94356827E+00	+2.29363238E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
400.000000	+4.04051413E+00	+7.57204570E+00	+1.95487883E+00	+2.24241701E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
405.000000	+3.98551107E+00	+7.55650963E+00	+1.96599244E+00	+2.19111602E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
410.000000	+3.93289499E+00	+7.54266048E+00	+1.97678999E+00	+2.12041621E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
415.000000	+3.88138966E+00	+7.52891674E+00	+1.98719661E+00	+2.08794600E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
420.000000	+3.83141429E+00	+7.51734209E+00	+1.99766945E+00	+2.20232419E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
425.000000	+3.78341459E+00	+7.51216314E+00	+2.00921985E+00	+2.54359387E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
430.000000	+3.73349797E+00	+7.51438335E+00	+2.02310539E+00	+2.98511370E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
435.000000	+3.67812844E+00	+7.51986235E+00	+2.03907098E+00	+3.21917309E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
440.000000	+3.62254729E+00	+7.52712618E+00	+2.05529712E+00	+3.02589961E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
445.000000	+3.57419126E+00	+7.53394882E+00	+2.06932998E+00	+2.46646280E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
450.000000	+3.53594638E+00	+7.53802775E+00	+2.07996175E+00	+1.86650971E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
455.000000	+3.50365415E+00	+7.53801504E+00	+2.08799508E+00	+1.49698589E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
460.000000	+3.47360185E+00	+7.53604448E+00	+2.09493161E+00	+1.43623186E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
465.000000	+3.44416959E+00	+7.53689135E+00	+2.10235740E+00	+1.76120254E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
470.000000	+3.41134966E+00	+7.54597390E+00	+2.11254363E+00	+2.42633859E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
475.000000	+3.36998031E+00	+7.56321988E+00	+2.12662078E+00	+2.92042268E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
480.000000	+3.32185452E+00	+7.57900774E+00	+2.14174786E+00	+2.59523582E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
485.000000	+3.27740053E+00	+7.58088898E+00	+2.15257314E+00	+1.60155691E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
490.000000	+3.23736915E+00	+7.56325200E+00	+2.15776343E+00	+6.81773416E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
495.000000	+3.19801476E+00	+7.53094349E+00	+2.15939087E+00	-3.07949645E-05	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
125.000000	+3.59709444E+00	+4.26310303E+00	+2.86694463E-01	-1.07697450E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
127.500000	+3.46049185E+00	+4.12661399E+00	+2.86864943E-01	+2.44081719E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
130.000000	+3.33658009E+00	+4.00340198E+00	+2.87914872E-01	+5.66482795E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
132.500000	+3.22535897E+00	+3.89337051E+00	+2.89697357E-01	+8.34758465E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
135.000000	+3.12682961E+00	+3.79644049E+00	+2.92088664E-01	+1.11973694E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
137.500000	+3.04073909E+00	+3.71250111E+00	+2.95296042E-01	+1.47908553E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
140.000000	+2.96679561E+00	+3.64137691E+00	+2.99484092E-01	+1.83636963E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
142.500000	+2.90483964E+00	+3.58279808E+00	+3.04477890E-01	+2.14480495E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
145.000000	+2.85453888E+00	+3.53639333E+00	+3.10208116E-01	+2.53310122E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
147.500000	+2.81518147E+00	+3.50178120E+00	+3.17143396E-01	+3.08975739E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
150.000000	+2.78607353E+00	+3.47854359E+00	+3.25656903E-01	+3.70686794E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
152.500000	+2.76677485E+00	+3.46621892E+00	+3.35677736E-01	+4.21808029E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
155.000000	+2.75714940E+00	+3.46437902E+00	+3.46747305E-01	+4.60361012E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
157.500000	+2.75687012E+00	+3.47260075E+00	+3.58695787E-01	+4.98843277E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
160.000000	+2.76539005E+00	+3.49048135E+00	+3.71689469E-01	+5.49812505E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
162.500000	+2.78197356E+00	+3.51765303E+00	+3.86186412E-01	+6.12555525E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
165.000000	+2.80600957E+00	+3.55365239E+00	+4.02317245E-01	+6.74847245E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
167.500000	+2.83701252E+00	+3.59793910E+00	+4.19928774E-01	+7.34011770E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
170.000000	+2.87443936E+00	+3.65003084E+00	+4.39017833E-01	+7.89900473E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
172.500000	+2.91786917E+00	+3.70944992E+00	+4.59423798E-01	+8.41749135E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
175.000000	+2.96665487E+00	+3.77558568E+00	+4.81105290E-01	+8.92741970E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
177.500000	+3.02010035E+00	+3.84781543E+00	+5.04060896E-01	+9.40530540E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
180.000000	+3.07778597E+00	+3.92566664E+00	+5.28131817E-01	+9.83892889E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
182.500000	+3.13925837E+00	+4.00871081E+00	+5.53255541E-01	+1.02075412E-02	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
185.000000	+3.20409841E+00	+4.09637630E+00	+5.79169523E-01	+1.04271324E-02	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
187.500000	+3.27206355E+00	+4.18804792E+00	+6.05391203E-01	+1.05598011E-02	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
190.000000	+3.34257790E+00	+4.28323308E+00	+6.31968529E-01	+1.07441707E-02	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
192.500000	+3.41499705E+00	+4.38153460E+00	+6.59112056E-01	+1.09309090E-02	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
195.000000	+3.48902770E+00	+4.48252482E+00	+6.86623074E-01	+1.10356871E-02	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
197.500000	+3.56428169E+00	+4.58565011E+00	+7.14290492E-01	+1.10929370E-02	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
200.000000	+3.64022680E+00	+4.69038474E+00	+7.42087759E-01	+1.11472303E-02	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
202.500000	+3.71653679E+00	+4.79644869E+00	+7.70026643E-01	+1.12195720E-02	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
205.000000	+3.79289646E+00	+4.90364977E+00	+7.98185619E-01	+1.13141713E-02	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
207.500000	+3.86895152E+00	+5.01171601E+00	+8.26597499E-01	+1.14286639E-02	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
210.000000	+3.94416842E+00	+5.12024241E+00	+8.55328938E-01	+1.15484167E-02	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
212.500000	+4.01798337E+00	+5.22867573E+00	+8.84339583E-01	+1.16169216E-02	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
215.000000	+4.09015610E+00	+5.33656479E+00	+9.13413546E-01	+1.16183788E-02	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
217.500000	+4.16070211E+00	+5.44380887E+00	+9.42431477E-01	+1.16107398E-02	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
220.000000	+4.22950176E+00	+5.55041067E+00	+9.71467245E-01	+1.15859078E-02	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
222.500000	+4.29649586E+00	+5.65612753E+00	+1.00036102E+00	+1.14446021E-02	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
225.000000	+4.36181540E+00	+5.76051518E+00	+1.02869026E+00	+1.11265627E-02	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
227.500000	+4.42568788E+00	+5.86310329E+00	+1.05599383E+00	+1.07194362E-02	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
230.000000	+4.48764844E+00	+5.96335995E+00	+1.08228744E+00	+1.03498041E-02	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
232.500000	+4.54700433E+00	+6.06076288E+00	+1.10774285E+00	+1.00263018E-02	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
235.000000	+4.60353952E+00	+6.15511641E+00	+1.13241895E+00	+9.77735248E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
237.500000	+4.65693230E+00	+6.24653233E+00	+1.15662961E+00	+9.65154645E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
240.000000	+4.70679539E+00	+6.33508394E+00	+1.18067668E+00	+9.57971211E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
242.500000	+4.75309292E+00	+6.42068546E+00	+1.20452817E+00	+9.43802897E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
245.000000	+4.79627240E+00	+6.50324201E+00	+1.22786682E+00	+9.18583664E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
247.500000	+4.83679009E+00	+6.58275991E+00	+1.25045736E+00	+8.88658973E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
62.500000	+1.09187920E+01	+1.15035974E+01	+1.56671204E-01	+8.07232917E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
63.750000	+1.07374976E+01	+1.13281158E+01	+1.66561652E-01	+7.75238723E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
65.000000	+1.05537632E+01	+1.11500134E+01	+1.76052172E-01	+7.40941489E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
66.250000	+1.03680616E+01	+1.09697221E+01	+1.85085189E-01	+7.03989683E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
67.500000	+1.01808197E+01	+1.07876566E+01	+1.93651914E-01	+6.68426282E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
68.750000	+9.99241656E+00	+1.06042156E+01	+2.01795846E-01	+6.36991020E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
70.000000	+9.80320498E+00	+1.04197830E+01	+2.09576690E-01	+6.09242250E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
71.250000	+9.61353784E+00	+1.02347266E+01	+2.17026903E-01	+5.82204089E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
72.500000	+9.42377830E+00	+1.00493963E+01	+2.24131792E-01	+5.52564061E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
73.750000	+9.23429054E+00	+9.86412001E+00	+2.30841004E-01	+5.18745607E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
75.000000	+9.04541847E+00	+9.67920268E+00	+2.37100432E-01	+4.81713523E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
76.250000	+8.85746599E+00	+9.49492625E+00	+2.42883842E-01	+4.44431031E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
77.500000	+8.67068643E+00	+9.31155174E+00	+2.48211208E-01	+4.10209312E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
78.750000	+8.48529032E+00	+9.12932152E+00	+2.53139075E-01	+3.81224221E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
80.000000	+8.30145924E+00	+8.94846158E+00	+2.57741814E-01	+3.57585131E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
81.250000	+8.11936926E+00	+8.76918367E+00	+2.62078703E-01	+3.37638557E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
82.500000	+7.93919894E+00	+8.59168571E+00	+2.66182778E-01	+3.18925080E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
83.750000	+7.76113376E+00	+8.41614994E+00	+2.70051830E-01	+2.99073348E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
85.000000	+7.58535681E+00	+8.24274041E+00	+2.73659611E-01	+2.76335355E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
86.250000	+7.41204674E+00	+8.07160369E+00	+2.76960214E-01	+2.50127388E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
87.500000	+7.24136344E+00	+7.90287066E+00	+2.79912796E-01	+2.21138952E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
88.750000	+7.07344536E+00	+7.73665874E+00	+2.82488688E-01	+1.90449904E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
90.000000	+6.90840756E+00	+7.57307189E+00	+2.84674044E-01	+1.60477334E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
91.250000	+6.74631978E+00	+7.41219928E+00	+2.86500621E-01	+1.33995831E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
92.500000	+6.58722316E+00	+7.25411777E+00	+2.88023939E-01	+1.11736924E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
93.750000	+6.43115479E+00	+7.09889697E+00	+2.89294044E-01	+9.38474359E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
95.000000	+6.27814250E+00	+6.94660361E+00	+2.90370125E-01	+8.05628422E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
96.250000	+6.12821532E+00	+6.79730374E+00	+2.91308115E-01	+7.06542544E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
97.500000	+5.98141715E+00	+6.65106004E+00	+2.92136482E-01	+6.24504139E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
98.750000	+5.83779292E+00	+6.50792678E+00	+2.92869376E-01	+5.51882065E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
100.000000	+5.69738015E+00	+6.36794760E+00	+2.93516187E-01	+4.82358038E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
101.250000	+5.56021484E+00	+6.23115729E+00	+2.94075271E-01	+4.10949115E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
102.500000	+5.42632870E+00	+6.09758542E+00	+2.94543560E-01	+3.37242248E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
103.750000	+5.29575245E+00	+5.96726082E+00	+2.94918376E-01	+2.51681587E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
105.000000	+5.16853540E+00	+5.84021461E+00	+2.95172764E-01	+1.35155666E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
106.250000	+5.04474321E+00	+5.71647851E+00	+2.95256266E-01	-1.24667770E-05	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
107.500000	+4.92442060E+00	+5.59607888E+00	+2.95141597E-01	-1.62256461E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
108.750000	+4.80756906E+00	+5.47903193E+00	+2.94850625E-01	-2.89266118E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
110.000000	+4.69417017E+00	+5.36534290E+00	+2.94418431E-01	-3.99584058E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
111.250000	+4.58421645E+00	+5.25500889E+00	+2.93851664E-01	-5.09805982E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
112.500000	+4.47770531E+00	+5.14802317E+00	+2.93143916E-01	-6.11687994E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
113.750000	+4.37461208E+00	+5.04437952E+00	+2.92322444E-01	-6.74529018E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
115.000000	+4.27488839E+00	+4.94407683E+00	+2.91457594E-01	-6.80867640E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
116.250000	+4.17849318E+00	+4.84712153E+00	+2.90620275E-01	-6.46003877E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
117.500000	+4.08541783E+00	+4.75352639E+00	+2.89842584E-01	-6.00983983E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
118.750000	+3.99568256E+00	+4.66330707E+00	+2.89117815E-01	-5.61569339E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
120.000000	+3.90930640E+00	+4.57647765E+00	+2.88438661E-01	-5.19194742E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
121.250000	+3.82628776E+00	+4.49304627E+00	+2.87819828E-01	-4.56312284E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
122.500000	+3.74660247E+00	+4.41301306E+00	+2.87297880E-01	-3.62868812E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
123.750000	+3.67021639E+00	+4.33637031E+00	+2.86912656E-01	-2.53488956E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
31.250000	+1.34411473E+01	+1.38948504E+01	-9.71649167E-02	+4.82536739E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
31.875000	+1.34401066E+01	+1.38952010E+01	-9.41030240E-02	+4.97268935E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
32.500000	+1.34371500E+01	+1.38936821E+01	-9.09490550E-02	+5.12358588E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
33.125000	+1.34322439E+01	+1.38902624E+01	-8.76985417E-02	+5.28166871E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
33.750000	+1.34253552E+01	+1.38849113E+01	-8.43469692E-02	+5.44696193E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
34.375000	+1.34164521E+01	+1.38775997E+01	-8.08898392E-02	+5.61936387E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
35.000000	+1.34055039E+01	+1.38682994E+01	-7.73227643E-02	+5.79858955E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
35.625000	+1.33924814E+01	+1.38569837E+01	-7.36416023E-02	+5.98419560E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
36.250000	+1.33773571E+01	+1.38436274E+01	-6.98425198E-02	+6.17560479E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
36.875000	+1.33601053E+01	+1.38282072E+01	-6.59220963E-02	+6.37203989E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
37.500000	+1.33407027E+01	+1.38107018E+01	-6.18774700E-02	+6.57255989E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
38.125000	+1.33191282E+01	+1.37910917E+01	-5.77063965E-02	+6.77610187E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
38.750000	+1.32953633E+01	+1.37693602E+01	-5.34073426E-02	+6.98148594E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
39.375000	+1.32693925E+01	+1.37454928E+01	-4.89795390E-02	+7.18752566E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
40.000000	+1.32412033E+01	+1.37194779E+01	-4.44229355E-02	+7.39289979E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
40.625000	+1.32107864E+01	+1.36913068E+01	-3.97384143E-02	+7.59593579E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
41.250000	+1.31781361E+01	+1.36609736E+01	-3.49280158E-02	+7.79509778E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
41.875000	+1.31432503E+01	+1.36284757E+01	-2.99945421E-02	+7.98951393E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
42.500000	+1.31061300E+01	+1.35938137E+01	-2.49411234E-02	+8.17827887E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
43.125000	+1.30667803E+01	+1.35569916E+01	-1.97716935E-02	+8.35951697E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
43.750000	+1.30252103E+01	+1.35180167E+01	-1.44917272E-02	+8.53099680E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
44.375000	+1.29814330E+01	+1.34768997E+01	-9.10794750E-03	+8.69164463E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
45.000000	+1.29354650E+01	+1.34336547E+01	-3.62717138E-03	+8.84180748E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
45.625000	+1.28873259E+01	+1.33882990E+01	+1.94431185E-03	+8.98176722E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
46.250000	+1.28370390E+01	+1.33408535E+01	+7.60003765E-03	+9.11021382E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
46.875000	+1.27846317E+01	+1.32913423E+01	+1.33320791E-02	+9.22448470E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
47.500000	+1.27301355E+01	+1.32397929E+01	+1.91306435E-02	+9.32248955E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
48.125000	+1.26735854E+01	+1.31862353E+01	+2.49851911E-02	+9.40444682E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
48.750000	+1.26150189E+01	+1.31307030E+01	+3.08862021E-02	+9.47269540E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
49.375000	+1.25544754E+01	+1.30732316E+01	+3.68260603E-02	+9.52965831E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
50.000000	+1.24919965E+01	+1.30138602E+01	+4.27982749E-02	+9.57566470E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
50.625000	+1.24276271E+01	+1.29526299E+01	+4.87956412E-02	+9.60840047E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
51.250000	+1.23614154E+01	+1.28895847E+01	+5.48087755E-02	+9.62442785E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
51.875000	+1.22934134E+01	+1.28247705E+01	+6.08261760E-02	+9.62167014E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
52.500000	+1.22236751E+01	+1.27582351E+01	+6.68358632E-02	+9.60113296E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
53.125000	+1.21522553E+01	+1.26900279E+01	+7.28275922E-02	+9.56674069E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
53.750000	+1.20792092E+01	+1.26202000E+01	+7.87942891E-02	+9.52342796E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
54.375000	+1.20045915E+01	+1.25488041E+01	+8.47318772E-02	+9.47465190E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
55.000000	+1.19284580E+01	+1.24758941E+01	+9.06376039E-02	+9.42072419E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
55.625000	+1.18508661E+01	+1.24015252E+01	+9.65077824E-02	+9.35880269E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
56.250000	+1.17718761E+01	+1.23257539E+01	+1.02336107E-01	+9.28445676E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
56.875000	+1.16915503E+01	+1.22486373E+01	+1.08113353E-01	+9.19396805E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
57.500000	+1.16099530E+01	+1.21702330E+01	+1.13828567E-01	+9.08627754E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
58.125000	+1.15271484E+01	+1.20905988E+01	+1.19471200E-01	+8.96375411E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
58.750000	+1.14431997E+01	+1.20097927E+01	+1.25033260E-01	+8.83154449E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
59.375000	+1.13581678E+01	+1.19278728E+01	+1.30510631E-01	+8.69586965E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
60.000000	+1.12721117E+01	+1.18448971E+01	+1.35903097E-01	+8.56199069E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
60.625000	+1.11850888E+01	+1.17609238E+01	+1.41213119E-01	+8.43258579E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
61.250000	+1.10971559E+01	+1.16760108E+01	+1.46443829E-01	+8.30705223E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
61.875000	+1.10083706E+01	+1.15902161E+01	+1.51596935E-01	+8.18288447E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
15.625000	+1.29612406E+01	+1.33897457E+01	-1.54305420E-01	+3.09794807E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
15.937500	+1.29777868E+01	+1.34067066E+01	-1.53338050E-01	+3.09322053E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
16.250000	+1.29941801E+01	+1.34235144E+01	-1.52372158E-01	+3.08940877E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
16.562500	+1.30104095E+01	+1.34401583E+01	-1.51407170E-01	+3.08745159E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
16.875000	+1.30264642E+01	+1.34566278E+01	-1.50442500E-01	+3.08738886E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
17.187500	+1.30423341E+01	+1.34729130E+01	-1.49477552E-01	+3.08924864E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
17.500000	+1.30580089E+01	+1.34890039E+01	-1.48511720E-01	+3.09304851E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
17.812500	+1.30734791E+01	+1.35048912E+01	-1.47544396E-01	+3.09879668E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
18.125000	+1.30887352E+01	+1.35205657E+01	-1.46574972E-01	+3.10649296E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
18.437500	+1.31037681E+01	+1.35360186E+01	-1.45602838E-01	+3.11612963E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
18.750000	+1.31185689E+01	+1.35512412E+01	-1.44627391E-01	+3.12769241E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
19.062500	+1.31331290E+01	+1.35662253E+01	-1.43648031E-01	+3.14116135E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
19.375000	+1.31474400E+01	+1.35809626E+01	-1.42664165E-01	+3.15651149E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
19.687500	+1.31614939E+01	+1.35954455E+01	-1.41675211E-01	+3.17371350E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
20.000000	+1.31752828E+01	+1.36096662E+01	-1.40680594E-01	+3.19273443E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
20.312500	+1.31887988E+01	+1.36236172E+01	-1.39679752E-01	+3.21353838E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
20.625000	+1.32020347E+01	+1.36372914E+01	-1.38672133E-01	+3.23608697E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
20.937500	+1.32149829E+01	+1.36506816E+01	-1.37657198E-01	+3.26033987E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
21.250000	+1.32276365E+01	+1.36637810E+01	-1.36634420E-01	+3.28625540E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
21.562500	+1.32399885E+01	+1.36765829E+01	-1.35603288E-01	+3.31379108E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
21.875000	+1.32520320E+01	+1.36890808E+01	-1.34563301E-01	+3.34290401E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
22.187500	+1.32637606E+01	+1.37012682E+01	-1.33513973E-01	+3.37355129E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
22.500000	+1.32751676E+01	+1.37131388E+01	-1.32454831E-01	+3.40569048E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
22.812500	+1.32862468E+01	+1.37246867E+01	-1.31385416E-01	+3.43928006E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
23.125000	+1.32969920E+01	+1.37359057E+01	-1.30305281E-01	+3.47427974E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
23.437500	+1.33073970E+01	+1.37467899E+01	-1.29213992E-01	+3.51065080E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
23.750000	+1.33174560E+01	+1.37573338E+01	-1.28111125E-01	+3.54835663E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
24.062500	+1.33271631E+01	+1.37675315E+01	-1.26996269E-01	+3.58736311E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
24.375000	+1.33365125E+01	+1.37773777E+01	-1.25869023E-01	+3.62763902E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
24.687500	+1.33454987E+01	+1.37868667E+01	-1.24728994E-01	+3.66915644E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
25.000000	+1.33541160E+01	+1.37959934E+01	-1.23575800E-01	+3.71189121E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
25.312500	+1.33623592E+01	+1.38047523E+01	-1.22409062E-01	+3.75582345E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
25.625000	+1.33702227E+01	+1.38131385E+01	-1.21228410E-01	+3.80093781E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
25.937500	+1.33777014E+01	+1.38211467E+01	-1.20033476E-01	+3.84722382E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
26.250000	+1.33847899E+01	+1.38287720E+01	-1.18823895E-01	+3.89467626E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
26.562500	+1.33914833E+01	+1.38360094E+01	-1.17599303E-01	+3.94329535E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
26.875000	+1.33977765E+01	+1.38428541E+01	-1.16359336E-01	+3.99308686E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
27.187500	+1.34036643E+01	+1.38493012E+01	-1.15103624E-01	+4.04406213E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
27.500000	+1.34091420E+01	+1.38553460E+01	-1.13831797E-01	+4.09623798E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
27.812500	+1.34142046E+01	+1.38609838E+01	-1.12543475E-01	+4.14963657E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
28.125000	+1.34188473E+01	+1.38662100E+01	-1.11238274E-01	+4.20428507E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
28.437500	+1.34230653E+01	+1.38710201E+01	-1.09915797E-01	+4.26021518E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
28.750000	+1.34268538E+01	+1.38754093E+01	-1.08575639E-01	+4.31746271E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
29.062500	+1.34302082E+01	+1.38793734E+01	-1.07217383E-01	+4.37606712E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
29.375000	+1.34331239E+01	+1.38829079E+01	-1.05840598E-01	+4.43607075E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
29.687500	+1.34355961E+01	+1.38860084E+01	-1.04444839E-01	+4.49751781E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
30.000000	+1.34376204E+01	+1.38886705E+01	-1.03029649E-01	+4.56045353E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
30.312500	+1.34391921E+01	+1.38908900E+01	-1.01594555E-01	+4.62492360E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
30.625000	+1.34403068E+01	+1.38926626E+01	-1.00139072E-01	+4.69097367E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
30.937500	+1.34409600E+01	+1.38939841E+01	-9.86626968E-02	+4.75782507E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
7.812500	+1.25393772E+01	+1.29571669E+01	-1.79629904E-01	+3.23957694E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
7.968750	+1.25470486E+01	+1.29650504E+01	-1.79122467E-01	+3.25561026E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
8.125000	+1.25547938E+01	+1.29730088E+01	-1.78612525E-01	+3.27071127E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
8.281250	+1.25626098E+01	+1.29810390E+01	-1.78100370E-01	+3.28398790E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
8.437500	+1.25704935E+01	+1.29891379E+01	-1.77586279E-01	+3.29552090E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
8.593750	+1.25784418E+01	+1.29973022E+01	-1.77070520E-01	+3.30539142E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
8.750000	+1.25864519E+01	+1.30055289E+01	-1.76553344E-01	+3.31368062E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
8.906250	+1.25945206E+01	+1.30138149E+01	-1.76034994E-01	+3.32046941E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
9.062500	+1.26026452E+01	+1.30221573E+01	-1.75515698E-01	+3.32583815E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
9.218750	+1.26108228E+01	+1.30305531E+01	-1.74995670E-01	+3.32986640E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
9.375000	+1.26190505E+01	+1.30389993E+01	-1.74475114E-01	+3.33263277E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
9.531250	+1.26273254E+01	+1.30474931E+01	-1.73954222E-01	+3.33421477E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
9.687500	+1.26356449E+01	+1.30560316E+01	-1.73433172E-01	+3.33468862E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
9.843750	+1.26440062E+01	+1.30646120E+01	-1.72912132E-01	+3.33412921E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
10.000000	+1.26524067E+01	+1.30732316E+01	-1.72391257E-01	+3.33260994E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
10.156250	+1.26608436E+01	+1.30818876E+01	-1.71870691E-01	+3.33020255E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
10.312500	+1.26693143E+01	+1.30905774E+01	-1.71350569E-01	+3.32697706E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
10.468750	+1.26778163E+01	+1.30992983E+01	-1.70831011E-01	+3.32300160E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
10.625000	+1.26863470E+01	+1.31080478E+01	-1.70312131E-01	+3.31834236E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
10.781250	+1.26949040E+01	+1.31168233E+01	-1.69794029E-01	+3.31306351E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
10.937500	+1.27034847E+01	+1.31256223E+01	-1.69276798E-01	+3.30722717E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
11.093750	+1.27120868E+01	+1.31344424E+01	-1.68760521E-01	+3.30089341E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
11.250000	+1.27207078E+01	+1.31432811E+01	-1.68245269E-01	+3.29412022E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
11.406250	+1.27293455E+01	+1.31521361E+01	-1.67731108E-01	+3.28696351E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
11.562500	+1.27379975E+01	+1.31610050E+01	-1.67218093E-01	+3.27947708E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
11.718750	+1.27466614E+01	+1.31698855E+01	-1.66706271E-01	+3.27171265E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
11.875000	+1.27553352E+01	+1.31787755E+01	-1.66195683E-01	+3.26371980E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
12.031250	+1.27640166E+01	+1.31876726E+01	-1.65686359E-01	+3.25554609E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
12.187500	+1.27727034E+01	+1.31965747E+01	-1.65178325E-01	+3.24723699E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
12.343750	+1.27813936E+01	+1.32054797E+01	-1.64671597E-01	+3.23883598E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
12.500000	+1.27900849E+01	+1.32143854E+01	-1.64166188E-01	+3.23038454E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
12.656250	+1.27987754E+01	+1.32232898E+01	-1.63662102E-01	+3.22192220E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
12.812500	+1.28074630E+01	+1.32321910E+01	-1.63159338E-01	+3.21348653E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
12.968750	+1.28161458E+01	+1.32410868E+01	-1.62657888E-01	+3.20511319E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
13.125000	+1.28248218E+01	+1.32499754E+01	-1.62157740E-01	+3.19683596E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
13.281250	+1.28334891E+01	+1.32588548E+01	-1.61658877E-01	+3.18868682E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
13.437500	+1.28421458E+01	+1.32677232E+01	-1.61161275E-01	+3.18069599E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
13.593750	+1.28507900E+01	+1.32765786E+01	-1.60664909E-01	+3.17289198E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
13.750000	+1.28594199E+01	+1.32854194E+01	-1.60169747E-01	+3.16530167E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
13.906250	+1.28680337E+01	+1.32942437E+01	-1.59675752E-01	+3.15795033E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
14.062500	+1.28766296E+01	+1.33030498E+01	-1.59182887E-01	+3.15086167E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
14.218750	+1.28852060E+01	+1.33118360E+01	-1.58691108E-01	+3.14405788E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
14.375000	+1.28937611E+01	+1.33206005E+01	-1.58200369E-01	+3.13755966E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
14.531250	+1.29022933E+01	+1.33293417E+01	-1.57710621E-01	+3.13138630E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
14.687500	+1.29108008E+01	+1.33380581E+01	-1.57221811E-01	+3.12555573E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
14.843750	+1.29192821E+01	+1.33467479E+01	-1.56733884E-01	+3.12008457E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
15.000000	+1.29277356E+01	+1.33554097E+01	-1.56246784E-01	+3.11498821E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
15.156250	+1.29361598E+01	+1.33640418E+01	-1.55760451E-01	+3.11028080E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
15.312500	+1.29445530E+01	+1.33726429E+01	-1.55274822E-01	+3.10597537E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
15.468750	+1.29529138E+01	+1.33812113E+01	-1.54789833E-01	+3.10187402E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.906250	+1.23810405E+01	+1.27943359E+01	-1.90445422E-01	+2.03487076E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.984375	+1.23834057E+01	+1.27967675E+01	-1.90284926E-01	+2.07382653E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
4.062500	+1.23858102E+01	+1.27992395E+01	-1.90121386E-01	+2.11252780E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
4.140625	+1.23882534E+01	+1.28017516E+01	-1.89954843E-01	+2.15071149E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
4.218750	+1.23907351E+01	+1.28043034E+01	-1.89785338E-01	+2.18836093E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
4.296875	+1.23932548E+01	+1.28068944E+01	-1.89612912E-01	+2.22546057E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
4.375000	+1.23958121E+01	+1.28095242E+01	-1.89437609E-01	+2.26199590E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
4.453125	+1.23984066E+01	+1.28121925E+01	-1.89259475E-01	+2.29795346E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
4.531250	+1.24010380E+01	+1.28148988E+01	-1.89078554E-01	+2.33332079E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
4.609375	+1.24037058E+01	+1.28176426E+01	-1.88894894E-01	+2.36808642E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
4.687500	+1.24064097E+01	+1.28204236E+01	-1.88708541E-01	+2.40223980E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
4.765625	+1.24091492E+01	+1.28232413E+01	-1.88519544E-01	+2.43577131E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
4.843750	+1.24119239E+01	+1.28260954E+01	-1.88327951E-01	+2.46867222E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
4.921875	+1.24147334E+01	+1.28289853E+01	-1.88133814E-01	+2.50093469E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
5.000000	+1.24175773E+01	+1.28319107E+01	-1.87937180E-01	+2.53255168E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
5.078125	+1.24204553E+01	+1.28348711E+01	-1.87738102E-01	+2.56351703E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
5.156250	+1.24233668E+01	+1.28378661E+01	-1.87536631E-01	+2.59382535E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
5.234375	+1.24263114E+01	+1.28408953E+01	-1.87332817E-01	+2.62347207E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
5.312500	+1.24292889E+01	+1.28439582E+01	-1.87126713E-01	+2.65245339E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
5.390625	+1.24322986E+01	+1.28470544E+01	-1.86918371E-01	+2.68076628E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
5.468750	+1.24353403E+01	+1.28501834E+01	-1.86707844E-01	+2.70840845E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
5.546875	+1.24384135E+01	+1.28533448E+01	-1.86495183E-01	+2.73537834E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
5.625000	+1.24415178E+01	+1.28565382E+01	-1.86280441E-01	+2.76167511E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
5.703125	+1.24446528E+01	+1.28597632E+01	-1.86063671E-01	+2.78729862E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
5.781250	+1.24478181E+01	+1.28630192E+01	-1.85844925E-01	+2.81224939E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
5.859375	+1.24510131E+01	+1.28663059E+01	-1.85624257E-01	+2.83652861E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
5.937500	+1.24542376E+01	+1.28696229E+01	-1.85401718E-01	+2.86013808E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
6.015625	+1.24574912E+01	+1.28729696E+01	-1.85177360E-01	+2.88308022E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
6.093750	+1.24607733E+01	+1.28763457E+01	-1.84951236E-01	+2.90535800E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
6.171875	+1.24640836E+01	+1.28797507E+01	-1.84723398E-01	+2.92697495E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
6.250000	+1.24674216E+01	+1.28831841E+01	-1.84493897E-01	+2.94793511E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
6.328125	+1.24707870E+01	+1.28866456E+01	-1.84262783E-01	+2.96824300E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
6.406250	+1.24741793E+01	+1.28901347E+01	-1.84030109E-01	+2.98790359E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
6.484375	+1.24775981E+01	+1.28936509E+01	-1.83795923E-01	+3.00692228E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
6.562500	+1.24810431E+01	+1.28971939E+01	-1.83560277E-01	+3.02530488E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
6.640625	+1.24845137E+01	+1.29007632E+01	-1.83323219E-01	+3.04305755E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
6.718750	+1.24880095E+01	+1.29043583E+01	-1.83084799E-01	+3.06018680E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
6.796875	+1.24915303E+01	+1.29079789E+01	-1.82845065E-01	+3.07669947E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
6.875000	+1.24950755E+01	+1.29116245E+01	-1.82604065E-01	+3.09260271E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
6.953125	+1.24986447E+01	+1.29152946E+01	-1.82361846E-01	+3.10790397E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
7.031250	+1.25022376E+01	+1.29189889E+01	-1.82118455E-01	+3.12261093E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
7.109375	+1.25058537E+01	+1.29227069E+01	-1.81873938E-01	+3.13673155E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
7.187500	+1.25094926E+01	+1.29264482E+01	-1.81628341E-01	+3.15027403E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
7.265625	+1.25131539E+01	+1.29302124E+01	-1.81381708E-01	+3.16324681E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
7.343750	+1.25168373E+01	+1.29339990E+01	-1.81134083E-01	+3.17565851E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
7.421875	+1.25205422E+01	+1.29378077E+01	-1.80885511E-01	+3.18751796E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
7.500000	+1.25242684E+01	+1.29416380E+01	-1.80636034E-01	+3.19883418E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
7.578125	+1.25280154E+01	+1.29454894E+01	-1.80385693E-01	+3.20961637E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
7.656250	+1.25317828E+01	+1.29493617E+01	-1.80134531E-01	+3.21987386E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
7.734375	+1.25355702E+01	+1.29532543E+01	-1.79882588E-01	+3.22987135E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
1.953125	+1.23356975E+01	+1.27477778E+01	-1.93389863E-01	+9.64976139E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
1.992188	+1.23363274E+01	+1.27484234E+01	-1.93351747E-01	+9.86548591E-04	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.031250	+1.23369692E+01	+1.27490812E+01	-1.93312789E-01	+1.00814821E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.070312	+1.23376228E+01	+1.27497513E+01	-1.93272986E-01	+1.02980030E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.109375	+1.23382883E+01	+1.27504335E+01	-1.93232336E-01	+1.05150108E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.148438	+1.23389656E+01	+1.27511279E+01	-1.93190837E-01	+1.07324676E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.187500	+1.23396546E+01	+1.27518344E+01	-1.93148489E-01	+1.09503349E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.226562	+1.23403553E+01	+1.27525529E+01	-1.93105288E-01	+1.11685736E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.265625	+1.23410678E+01	+1.27532835E+01	-1.93061234E-01	+1.13871447E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.304688	+1.23417919E+01	+1.27540262E+01	-1.93016326E-01	+1.16060086E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.343750	+1.23425276E+01	+1.27547808E+01	-1.92970562E-01	+1.18251258E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.382812	+1.23432750E+01	+1.27555473E+01	-1.92923942E-01	+1.20444562E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.421875	+1.23440338E+01	+1.27563258E+01	-1.92876465E-01	+1.22639597E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.460938	+1.23448042E+01	+1.27571161E+01	-1.92828130E-01	+1.24835963E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.500000	+1.23455861E+01	+1.27579182E+01	-1.92778937E-01	+1.27033254E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.539062	+1.23463794E+01	+1.27587322E+01	-1.92728885E-01	+1.29231069E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.578125	+1.23471842E+01	+1.27595579E+01	-1.92677975E-01	+1.31429003E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.617188	+1.23480002E+01	+1.27603953E+01	-1.92626206E-01	+1.33626650E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.656250	+1.23488277E+01	+1.27612445E+01	-1.92573579E-01	+1.35823608E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.695312	+1.23496664E+01	+1.27621052E+01	-1.92520094E-01	+1.38019473E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.734375	+1.23505163E+01	+1.27629776E+01	-1.92465751E-01	+1.40213842E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.773438	+1.23513775E+01	+1.27638615E+01	-1.92410552E-01	+1.42406314E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.812500	+1.23522498E+01	+1.27647570E+01	-1.92354496E-01	+1.44596488E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.851562	+1.23531333E+01	+1.27656640E+01	-1.92297586E-01	+1.46783967E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.890625	+1.23540279E+01	+1.27665824E+01	-1.92239821E-01	+1.48968354E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.929688	+1.23549335E+01	+1.27675122E+01	-1.92181204E-01	+1.51149254E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.968750	+1.23558501E+01	+1.27684533E+01	-1.92121736E-01	+1.53326277E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.007812	+1.23567777E+01	+1.27694058E+01	-1.92061418E-01	+1.55499034E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.046875	+1.23577163E+01	+1.27703696E+01	-1.92000252E-01	+1.57667140E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.085938	+1.23586657E+01	+1.27713446E+01	-1.91938241E-01	+1.59830213E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.125000	+1.23596259E+01	+1.27723308E+01	-1.91875385E-01	+1.61987876E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.164062	+1.23605970E+01	+1.27733281E+01	-1.91811688E-01	+1.64139754E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.203125	+1.23615788E+01	+1.27743366E+01	-1.91747151E-01	+1.66285479E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.242188	+1.23625713E+01	+1.27753561E+01	-1.91681777E-01	+1.68424686E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.281250	+1.23635745E+01	+1.27763866E+01	-1.91615569E-01	+1.70557016E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.320312	+1.23645883E+01	+1.27774281E+01	-1.91548530E-01	+1.72682114E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.359375	+1.23656128E+01	+1.27784806E+01	-1.91480661E-01	+1.74799632E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.398438	+1.23666477E+01	+1.27795439E+01	-1.91411967E-01	+1.76909227E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.437500	+1.23676931E+01	+1.27806180E+01	-1.91342451E-01	+1.79010561E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.476562	+1.23687490E+01	+1.27817029E+01	-1.91272115E-01	+1.81103305E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.515625	+1.23698153E+01	+1.27827986E+01	-1.91200964E-01	+1.83187134E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.554688	+1.23708920E+01	+1.27839050E+01	-1.91129000E-01	+1.85261730E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.593750	+1.23719790E+01	+1.27850220E+01	-1.91056228E-01	+1.87326781E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.632812	+1.23730762E+01	+1.27861497E+01	-1.90982651E-01	+1.89381984E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.671875	+1.23741837E+01	+1.27872878E+01	-1.90908274E-01	+1.91427042E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.710938	+1.23753013E+01	+1.27884365E+01	-1.90833099E-01	+1.93461662E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.750000	+1.23764291E+01	+1.27895957E+01	-1.90757132E-01	+1.95485563E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.789062	+1.23775669E+01	+1.27907652E+01	-1.90680376E-01	+1.97498469E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.828125	+1.23787148E+01	+1.27919452E+01	-1.90602836E-01	+1.99500110E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.867188	+1.23798727E+01	+1.27931354E+01	-1.90524516E-01	+2.01496052E-03	+4.29751832E+01	+3.86061798E+02	+1.11316850E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02


==> anc/otoc_to_plot_supersymmetric_M500_L1.5164_n150_beta2.0000.dat <==
100.000000	+5.63287173E+01	+6.21174050E+01	+2.44905280E+00	+1.56314802E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
102.000000	+5.73973746E+01	+6.33664148E+01	+2.47973332E+00	+1.50490420E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
104.000000	+5.83423363E+01	+6.44901823E+01	+2.50924897E+00	+1.48298068E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
106.000000	+5.91592347E+01	+6.54930663E+01	+2.53905255E+00	+1.45040816E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
108.000000	+5.98632138E+01	+6.63782848E+01	+2.56726530E+00	+1.43030558E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
110.000000	+6.04424904E+01	+6.71492612E+01	+2.59626477E+00	+1.40778378E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
112.000000	+6.09120993E+01	+6.78045689E+01	+2.62357665E+00	+1.32808034E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
114.000000	+6.12700604E+01	+6.83427498E+01	+2.64938799E+00	+1.21684612E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
116.000000	+6.15262722E+01	+6.87625236E+01	+2.67225049E+00	+1.08507014E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
118.000000	+6.16813898E+01	+6.90678130E+01	+2.69279079E+00	+9.74650069E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
120.000000	+6.17462298E+01	+6.92701651E+01	+2.71123649E+00	+9.30763493E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
122.000000	+6.17176065E+01	+6.93842135E+01	+2.73002133E+00	+9.27550352E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
124.000000	+6.16231648E+01	+6.94314965E+01	+2.74833851E+00	+9.18426370E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
126.000000	+6.14846361E+01	+6.94381291E+01	+2.76675839E+00	+9.42726566E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
128.000000	+6.13146990E+01	+6.94230976E+01	+2.78604757E+00	+9.60713191E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
130.000000	+6.11420659E+01	+6.94071486E+01	+2.80518692E+00	+9.48633057E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
132.000000	+6.09903981E+01	+6.94123845E+01	+2.82399289E+00	+9.02471420E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
134.000000	+6.08812692E+01	+6.94501626E+01	+2.84128577E+00	+8.15246333E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
136.000000	+6.08136731E+01	+6.95148263E+01	+2.85660275E+00	+7.20555937E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
138.000000	+6.07687548E+01	+6.95882164E+01	+2.87010801E+00	+6.58634848E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
140.000000	+6.07202683E+01	+6.96537032E+01	+2.88294814E+00	+6.44342522E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
142.000000	+6.06493584E+01	+6.96990849E+01	+2.89588171E+00	+6.51145830E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
144.000000	+6.05479310E+01	+6.97171012E+01	+2.90899397E+00	+6.93182094E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
146.000000	+6.04050690E+01	+6.97092309E+01	+2.92360899E+00	+7.29895366E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
148.000000	+6.02361231E+01	+6.96769410E+01	+2.93818979E+00	+7.46557689E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
150.000000	+6.00444539E+01	+6.96306497E+01	+2.95347130E+00	+7.52995568E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
152.000000	+5.98575827E+01	+6.95870819E+01	+2.96830961E+00	+7.11031446E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
154.000000	+5.96968855E+01	+6.95596389E+01	+2.98191256E+00	+6.29745009E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
156.000000	+5.95831585E+01	+6.95608548E+01	+2.99349941E+00	+5.54273385E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
158.000000	+5.95132292E+01	+6.95970911E+01	+3.00408350E+00	+5.37766121E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
160.000000	+5.94600903E+01	+6.96547383E+01	+3.01501006E+00	+5.63143145E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
162.000000	+5.94039564E+01	+6.97175422E+01	+3.02660922E+00	+6.23911113E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
164.000000	+5.93204563E+01	+6.97727277E+01	+3.03996650E+00	+6.93390649E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
166.000000	+5.92035191E+01	+6.98071625E+01	+3.05434485E+00	+7.33514458E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
168.000000	+5.90426919E+01	+6.98061824E+01	+3.06930708E+00	+7.58982353E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
170.000000	+5.88309637E+01	+6.97614627E+01	+3.08470414E+00	+7.61291343E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
172.000000	+5.85754173E+01	+6.96717155E+01	+3.09975873E+00	+7.32238021E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
174.000000	+5.82884553E+01	+6.95438381E+01	+3.11399366E+00	+6.83694794E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
176.000000	+5.79813420E+01	+6.93852869E+01	+3.12710653E+00	+6.36993764E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
178.000000	+5.76645173E+01	+6.92103693E+01	+3.13947341E+00	+6.19173532E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
180.000000	+5.73418479E+01	+6.90317604E+01	+3.15187347E+00	+6.09679381E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
182.000000	+5.70217580E+01	+6.88526420E+01	+3.16386059E+00	+6.00498394E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
184.000000	+5.67050339E+01	+6.86791367E+01	+3.17589340E+00	+6.00108394E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
186.000000	+5.63897930E+01	+6.85081056E+01	+3.18786492E+00	+5.84837515E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
188.000000	+5.60846699E+01	+6.83421911E+01	+3.19928690E+00	+5.57784652E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
190.000000	+5.57940540E+01	+6.81857817E+01	+3.21017631E+00	+5.52561467E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
192.000000	+5.55021526E+01	+6.80336113E+01	+3.22138936E+00	+5.43181598E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
194.000000	+5.52099037E+01	+6.78738159E+01	+3.23190357E+00	+5.08484487E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
196.000000	+5.49221390E+01	+6.77110895E+01	+3.24172874E+00	+4.73049152E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
198.000000	+5.46394041E+01	+6.75452240E+01	+3.25082554E+00	+4.36630702E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
50.000000	+3.31642937E+01	+3.64790364E+01	+1.89152718E+00	+4.37766143E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
51.000000	+3.18530144E+01	+3.51839473E+01	+1.89639957E+00	+5.36712787E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
52.000000	+3.06638985E+01	+3.40144141E+01	+1.90226143E+00	+5.94199484E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
53.000000	+2.96027426E+01	+3.29734963E+01	+1.90828356E+00	+6.06668934E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
54.000000	+2.86727413E+01	+3.20641577E+01	+1.91439481E+00	+6.32981274E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
55.000000	+2.78755342E+01	+3.12892317E+01	+1.92094319E+00	+6.73043514E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
56.000000	+2.72140082E+01	+3.06513846E+01	+1.92785568E+00	+6.68531525E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
57.000000	+2.66916267E+01	+3.01512740E+01	+1.93431382E+00	+5.88867305E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
58.000000	+2.63088971E+01	+2.97869960E+01	+1.93963303E+00	+4.80178421E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
59.000000	+2.60610006E+01	+2.95540329E+01	+1.94391739E+00	+3.65399818E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
60.000000	+2.59410892E+01	+2.94446992E+01	+1.94694103E+00	+2.48166034E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
61.000000	+2.59394023E+01	+2.94498147E+01	+1.94888071E+00	+2.30131063E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
62.000000	+2.60407193E+01	+2.95604922E+01	+1.95154365E+00	+3.06432283E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
63.000000	+2.62366596E+01	+2.97686522E+01	+1.95500935E+00	+3.94775483E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
64.000000	+2.65197668E+01	+3.00674401E+01	+1.95943916E+00	+4.87512347E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
65.000000	+2.68837636E+01	+3.04503624E+01	+1.96475960E+00	+5.84438619E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
66.000000	+2.73214586E+01	+3.09108431E+01	+1.97112793E+00	+6.49916584E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
67.000000	+2.78288358E+01	+3.14420970E+01	+1.97775793E+00	+7.40803930E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
68.000000	+2.83945984E+01	+3.20375595E+01	+1.98594401E+00	+8.30569210E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
69.000000	+2.90172789E+01	+3.26910627E+01	+1.99436932E+00	+9.32734212E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
70.000000	+2.96852181E+01	+3.33967753E+01	+2.00459869E+00	+1.03913654E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
71.000000	+3.03981460E+01	+3.41490800E+01	+2.01515205E+00	+1.15230420E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
72.000000	+3.11447151E+01	+3.49428024E+01	+2.02764478E+00	+1.28116746E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
73.000000	+3.19253137E+01	+3.57736011E+01	+2.04077540E+00	+1.31911137E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
74.000000	+3.27390769E+01	+3.66386996E+01	+2.05402700E+00	+1.42203451E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
75.000000	+3.35776480E+01	+3.75369546E+01	+2.06921609E+00	+1.38629627E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
76.000000	+3.44592449E+01	+3.84685012E+01	+2.08175293E+00	+1.34144207E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
77.000000	+3.53669940E+01	+3.94339620E+01	+2.09604493E+00	+1.29145343E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
78.000000	+3.63195114E+01	+4.04336720E+01	+2.10758200E+00	+1.13018545E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
79.000000	+3.73068333E+01	+4.14667766E+01	+2.11864864E+00	+1.14444326E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
80.000000	+3.83205328E+01	+4.25299478E+01	+2.13047086E+00	+1.11697379E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
81.000000	+3.93642290E+01	+4.36181491E+01	+2.14098811E+00	+1.10767196E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
82.000000	+4.04216055E+01	+4.47253141E+01	+2.15262430E+00	+1.23567958E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
83.000000	+4.14848700E+01	+4.58452296E+01	+2.16570170E+00	+1.34789265E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
84.000000	+4.25509856E+01	+4.69722909E+01	+2.17958215E+00	+1.40906254E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
85.000000	+4.36160935E+01	+4.81010813E+01	+2.19388296E+00	+1.45302436E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
86.000000	+4.46746232E+01	+4.92262989E+01	+2.20864264E+00	+1.51846352E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
87.000000	+4.57194421E+01	+5.03427251E+01	+2.22425223E+00	+1.60082216E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
88.000000	+4.67455326E+01	+5.14452947E+01	+2.24065909E+00	+1.65773626E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
89.000000	+4.77497465E+01	+5.25288824E+01	+2.25740695E+00	+1.70720992E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
90.000000	+4.87252891E+01	+5.35882919E+01	+2.27480328E+00	+1.77402227E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
91.000000	+4.96668280E+01	+5.46185738E+01	+2.29288740E+00	+1.83402314E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
92.000000	+5.05703954E+01	+5.56150873E+01	+2.31148375E+00	+1.88257480E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
93.000000	+5.14319061E+01	+5.65736470E+01	+2.33053889E+00	+1.88075709E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
94.000000	+5.22529910E+01	+5.74910536E+01	+2.34909889E+00	+1.81947900E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
95.000000	+5.30331194E+01	+5.83654121E+01	+2.36692847E+00	+1.77363966E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
96.000000	+5.37691135E+01	+5.91963197E+01	+2.38457168E+00	+1.73107408E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
97.000000	+5.44647109E+01	+5.99848484E+01	+2.40154995E+00	+1.66506972E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
98.000000	+5.51219357E+01	+6.07329186E+01	+2.41787308E+00	+1.59656042E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
99.000000	+5.57436705E+01	+6.14429171E+01	+2.43348116E+00	+1.52505696E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
25.000000	+1.00396461E+02	+1.02202539E+02	+1.28430505E+00	+6.16034440E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
25.500000	+9.87585295E+01	+1.00620473E+02	+1.31476792E+00	+6.02480472E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
26.000000	+9.70968855E+01	+9.90151213E+01	+1.34455310E+00	+5.87459339E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
26.500000	+9.54157414E+01	+9.73903430E+01	+1.37351386E+00	+5.72692765E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
27.000000	+9.37185786E+01	+9.57498770E+01	+1.40182237E+00	+5.56347186E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
27.500000	+9.20097381E+01	+9.40973095E+01	+1.42914858E+00	+5.40032669E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
28.000000	+9.02920692E+01	+9.24360804E+01	+1.45582564E+00	+5.22665513E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
28.500000	+8.85698712E+01	+9.07694545E+01	+1.48141513E+00	+5.04235705E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
29.000000	+8.68456235E+01	+8.91005154E+01	+1.50624921E+00	+4.86217850E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
29.500000	+8.51230170E+01	+8.74321907E+01	+1.53003691E+00	+4.67081975E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
30.000000	+8.34044940E+01	+8.57672062E+01	+1.55295741E+00	+4.51173660E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
30.500000	+8.16923768E+01	+8.41081203E+01	+1.57515428E+00	+4.33248909E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
31.000000	+7.99900095E+01	+8.24573358E+01	+1.59628230E+00	+4.17347186E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
31.500000	+7.82983439E+01	+8.08170412E+01	+1.61688900E+00	+4.02238257E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
32.000000	+7.66206719E+01	+7.91892666E+01	+1.63650613E+00	+3.86517066E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
32.500000	+7.49579524E+01	+7.75759075E+01	+1.65554070E+00	+3.74101565E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
33.000000	+7.33121153E+01	+7.59786216E+01	+1.67391628E+00	+3.53233824E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
33.500000	+7.16868756E+01	+7.43989584E+01	+1.69086409E+00	+3.28168972E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
34.000000	+7.00828609E+01	+7.28383253E+01	+1.70673318E+00	+3.07849816E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
34.500000	+6.85010814E+01	+7.12979540E+01	+1.72164907E+00	+2.88129548E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
35.000000	+6.69429780E+01	+6.97789903E+01	+1.73554613E+00	+2.74174411E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
35.500000	+6.54077991E+01	+6.82824158E+01	+1.74906651E+00	+2.71592455E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
36.000000	+6.38950398E+01	+6.68091316E+01	+1.76270538E+00	+2.67586107E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
36.500000	+6.24073409E+01	+6.53599167E+01	+1.77582512E+00	+2.47043841E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
37.000000	+6.09483996E+01	+6.39353789E+01	+1.78740976E+00	+2.13684375E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
37.500000	+5.95196810E+01	+6.25360276E+01	+1.79719356E+00	+1.83282397E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
38.000000	+5.81200896E+01	+6.11623197E+01	+1.80573800E+00	+1.60447340E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
38.500000	+5.67495603E+01	+5.98146937E+01	+1.81323829E+00	+1.49254997E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
39.000000	+5.54055137E+01	+5.84934911E+01	+1.82066350E+00	+1.44441251E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
39.500000	+5.40891915E+01	+5.71989194E+01	+1.82768242E+00	+1.30980864E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
40.000000	+5.28024847E+01	+5.59311748E+01	+1.83376159E+00	+1.10672064E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
40.500000	+5.15461167E+01	+5.46904517E+01	+1.83874962E+00	+8.82893630E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
41.000000	+5.03204737E+01	+5.34769091E+01	+1.84259053E+00	+7.07109031E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
41.500000	+4.91240629E+01	+5.22907106E+01	+1.84582071E+00	+6.74384590E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
42.000000	+4.79541641E+01	+5.11319580E+01	+1.84933437E+00	+7.23654768E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
42.500000	+4.68111439E+01	+5.00007904E+01	+1.85305726E+00	+6.84701468E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
43.000000	+4.56977484E+01	+4.88973753E+01	+1.85618139E+00	+6.44616314E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
43.500000	+4.46116315E+01	+4.78219053E+01	+1.85950342E+00	+6.56718309E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
44.000000	+4.35539047E+01	+4.67746133E+01	+1.86274857E+00	+6.07026374E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
44.500000	+4.25258628E+01	+4.57556831E+01	+1.86557369E+00	+5.10517449E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
45.000000	+4.15281486E+01	+4.47653415E+01	+1.86785374E+00	+4.50749241E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
45.500000	+4.05594067E+01	+4.38038183E+01	+1.87008118E+00	+4.93426681E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
46.000000	+3.96181258E+01	+4.28713313E+01	+1.87278801E+00	+5.34004596E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
46.500000	+3.87063139E+01	+4.19680971E+01	+1.87542123E+00	+4.88833379E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
47.000000	+3.78251511E+01	+4.10942983E+01	+1.87767634E+00	+4.66859847E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
47.500000	+3.69730843E+01	+4.02501311E+01	+1.88008982E+00	+4.81170014E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
48.000000	+3.61508490E+01	+3.94357643E+01	+1.88248805E+00	+4.58061509E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
48.500000	+3.53592238E+01	+3.86513159E+01	+1.88467044E+00	+4.23556225E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
49.000000	+3.45980697E+01	+3.78969279E+01	+1.88672361E+00	+4.28979484E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
49.500000	+3.38665232E+01	+3.71727680E+01	+1.88896023E+00	+4.65671199E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
12.500000	+1.23230735E+02	+1.23996394E+02	+4.26128348E-01	+6.30793623E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
12.750000	+1.23200054E+02	+1.23977911E+02	+4.41934120E-01	+6.33668117E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
13.000000	+1.23153366E+02	+1.23943672E+02	+4.57811754E-01	+6.34348866E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
13.250000	+1.23090498E+02	+1.23893422E+02	+4.73651563E-01	+6.36584659E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
13.500000	+1.23011045E+02	+1.23826910E+02	+4.89640987E-01	+6.43866698E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
13.750000	+1.22914704E+02	+1.23743897E+02	+5.05844898E-01	+6.50858835E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
14.000000	+1.22801301E+02	+1.23644154E+02	+5.22183928E-01	+6.55283422E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
14.250000	+1.22670642E+02	+1.23527453E+02	+5.38609069E-01	+6.57345784E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
14.500000	+1.22522563E+02	+1.23393578E+02	+5.55051218E-01	+6.59497292E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
14.750000	+1.22356789E+02	+1.23242324E+02	+5.71583933E-01	+6.65967976E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
15.000000	+1.22172984E+02	+1.23073491E+02	+5.88349616E-01	+6.74357802E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
15.250000	+1.21970993E+02	+1.22886895E+02	+6.05301824E-01	+6.79345001E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
15.500000	+1.21750747E+02	+1.22682367E+02	+6.22316866E-01	+6.81934512E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
15.750000	+1.21512077E+02	+1.22459747E+02	+6.39398549E-01	+6.85895221E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
16.000000	+1.21254758E+02	+1.22218882E+02	+6.56611628E-01	+6.92647769E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
16.250000	+1.20978568E+02	+1.21959634E+02	+6.74030938E-01	+7.02262072E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
16.500000	+1.20683298E+02	+1.21681877E+02	+6.91724731E-01	+7.11065633E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
16.750000	+1.20368928E+02	+1.21385501E+02	+7.09584219E-01	+7.15319715E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
17.000000	+1.20035471E+02	+1.21070411E+02	+7.27490717E-01	+7.19364333E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
17.250000	+1.19682731E+02	+1.20736534E+02	+7.45552436E-01	+7.25944289E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
17.500000	+1.19310633E+02	+1.20383828E+02	+7.63787931E-01	+7.30713904E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
17.750000	+1.18919269E+02	+1.20012285E+02	+7.82088131E-01	+7.32279361E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
18.000000	+1.18508710E+02	+1.19621928E+02	+8.00401899E-01	+7.31455482E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
18.250000	+1.18079087E+02	+1.19212818E+02	+8.18660905E-01	+7.29163960E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
18.500000	+1.17630500E+02	+1.18785052E+02	+8.36860097E-01	+7.28680137E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
18.750000	+1.17162966E+02	+1.18338765E+02	+8.55094912E-01	+7.29971133E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
19.000000	+1.16676660E+02	+1.17874130E+02	+8.73358654E-01	+7.29192430E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
19.250000	+1.16171904E+02	+1.17391363E+02	+8.91554534E-01	+7.26129807E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
19.500000	+1.15648965E+02	+1.16890710E+02	+9.09665144E-01	+7.23541387E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
19.750000	+1.15108064E+02	+1.16372447E+02	+9.27731603E-01	+7.22273529E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
20.000000	+1.14549474E+02	+1.15836883E+02	+9.45778821E-01	+7.22105754E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
20.250000	+1.13973493E+02	+1.15284362E+02	+9.63836891E-01	+7.21312392E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
20.500000	+1.13380573E+02	+1.14715261E+02	+9.81844440E-01	+7.17353803E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
20.750000	+1.12771255E+02	+1.14129994E+02	+9.99704581E-01	+7.12481000E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
21.000000	+1.12145922E+02	+1.13529013E+02	+1.01746849E+00	+7.09073311E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
21.250000	+1.11505025E+02	+1.12912801E+02	+1.03515825E+00	+7.05214906E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
21.500000	+1.10849140E+02	+1.12281870E+02	+1.05272924E+00	+7.00329084E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
21.750000	+1.10178805E+02	+1.11636749E+02	+1.07017470E+00	+6.94975514E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
22.000000	+1.09494587E+02	+1.10977978E+02	+1.08747801E+00	+6.88696127E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
22.250000	+1.08797074E+02	+1.10306097E+02	+1.10460951E+00	+6.83200079E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
22.500000	+1.08086704E+02	+1.09621643E+02	+1.12163802E+00	+6.79734151E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
22.750000	+1.07363961E+02	+1.08925152E+02	+1.13859621E+00	+6.75183110E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
23.000000	+1.06629517E+02	+1.08217159E+02	+1.15539717E+00	+6.68907007E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
23.250000	+1.05883909E+02	+1.07498198E+02	+1.17204156E+00	+6.62891111E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
23.500000	+1.05127652E+02	+1.06768797E+02	+1.18854173E+00	+6.56721675E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
23.750000	+1.04361312E+02	+1.06029487E+02	+1.20487765E+00	+6.51309949E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
24.000000	+1.03585324E+02	+1.05280794E+02	+1.22110722E+00	+6.46493706E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
24.250000	+1.02800258E+02	+1.04523237E+02	+1.23720233E+00	+6.39088782E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
24.500000	+1.02006812E+02	+1.03757335E+02	+1.25306166E+00	+6.31016238E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
24.750000	+1.01205391E+02	+1.02983599E+02	+1.26875315E+00	+6.24302388E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
6.250000	+1.19636726E+02	+1.20183938E+02	+9.02284682E-02	+4.17037130E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
6.375000	+1.19772345E+02	+1.20322441E+02	+9.54841696E-02	+4.23875095E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
6.500000	+1.19906281E+02	+1.20459323E+02	+1.00825346E-01	+4.29921439E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
6.625000	+1.20038464E+02	+1.20594504E+02	+1.06232206E-01	+4.34253062E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
6.750000	+1.20168829E+02	+1.20727907E+02	+1.11681672E-01	+4.37352145E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
6.875000	+1.20297305E+02	+1.20859458E+02	+1.17166009E-01	+4.40848048E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
7.000000	+1.20423812E+02	+1.20989086E+02	+1.22702873E-01	+4.46396489E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
7.125000	+1.20548259E+02	+1.21116721E+02	+1.28325921E-01	+4.54451938E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
7.250000	+1.20670565E+02	+1.21242298E+02	+1.34064172E-01	+4.63977615E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
7.375000	+1.20790659E+02	+1.21365753E+02	+1.39925362E-01	+4.73128224E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
7.500000	+1.20908491E+02	+1.21487026E+02	+1.45892377E-01	+4.80357449E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
7.625000	+1.21024016E+02	+1.21606058E+02	+1.51934298E-01	+4.85286310E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
7.750000	+1.21137193E+02	+1.21722790E+02	+1.58024535E-01	+4.88684984E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
7.875000	+1.21247970E+02	+1.21837167E+02	+1.64151423E-01	+4.91656806E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
8.000000	+1.21356293E+02	+1.21949132E+02	+1.70315955E-01	+4.94941641E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
8.125000	+1.21462102E+02	+1.22058634E+02	+1.76524964E-01	+4.98807436E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
8.250000	+1.21565343E+02	+1.22165622E+02	+1.82786141E-01	+5.03257886E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
8.375000	+1.21665958E+02	+1.22270043E+02	+1.89106411E-01	+5.08316078E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
8.500000	+1.21763893E+02	+1.22371849E+02	+1.95494043E-01	+5.14153005E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
8.625000	+1.21859090E+02	+1.22470990E+02	+2.01960236E-01	+5.20803190E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
8.750000	+1.21951496E+02	+1.22567419E+02	+2.08514123E-01	+5.27672012E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
8.875000	+1.22041065E+02	+1.22661090E+02	+2.15152036E-01	+5.33468921E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
9.000000	+1.22127768E+02	+1.22751961E+02	+2.21850846E-01	+5.36964198E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
9.125000	+1.22211583E+02	+1.22839987E+02	+2.28576141E-01	+5.38103958E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
9.250000	+1.22292480E+02	+1.22925126E+02	+2.35303445E-01	+5.38384892E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
9.375000	+1.22370415E+02	+1.23007335E+02	+2.42035763E-01	+5.39902768E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
9.500000	+1.22445326E+02	+1.23086569E+02	+2.48801014E-01	+5.43802047E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
9.625000	+1.22517149E+02	+1.23162787E+02	+2.55630815E-01	+5.49573638E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
9.750000	+1.22585834E+02	+1.23235948E+02	+2.62540355E-01	+5.55813777E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
9.875000	+1.22651341E+02	+1.23306013E+02	+2.69526159E-01	+5.61511429E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
10.000000	+1.22713638E+02	+1.23372943E+02	+2.76578141E-01	+5.66535075E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
10.125000	+1.22772690E+02	+1.23436700E+02	+2.83689536E-01	+5.71048713E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
10.250000	+1.22828462E+02	+1.23497247E+02	+2.90854358E-01	+5.74759385E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
10.375000	+1.22880924E+02	+1.23554544E+02	+2.98058521E-01	+5.77071425E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
10.500000	+1.22930051E+02	+1.23608554E+02	+3.05281144E-01	+5.78073773E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
10.625000	+1.22975813E+02	+1.23659239E+02	+3.12510365E-01	+5.79044215E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
10.750000	+1.23018167E+02	+1.23706564E+02	+3.19757249E-01	+5.81664465E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
10.875000	+1.23057054E+02	+1.23750491E+02	+3.27051976E-01	+5.86703131E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
11.000000	+1.23092416E+02	+1.23790984E+02	+3.34424828E-01	+5.93422505E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
11.125000	+1.23124207E+02	+1.23828008E+02	+3.41887539E-01	+6.00114630E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
11.250000	+1.23152398E+02	+1.23861526E+02	+3.49427693E-01	+6.05204929E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
11.375000	+1.23176974E+02	+1.23891505E+02	+3.57017662E-01	+6.08103528E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
11.500000	+1.23197919E+02	+1.23917910E+02	+3.64630282E-01	+6.09307996E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
11.625000	+1.23215208E+02	+1.23940706E+02	+3.72250362E-01	+6.09837409E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
11.750000	+1.23228808E+02	+1.23959860E+02	+3.79876217E-01	+6.10534959E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
11.875000	+1.23238681E+02	+1.23975338E+02	+3.87513736E-01	+6.11736843E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
12.000000	+1.23244787E+02	+1.23987105E+02	+3.95169638E-01	+6.13423077E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
12.125000	+1.23247087E+02	+1.23995127E+02	+4.02849313E-01	+6.15617445E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
12.250000	+1.23245541E+02	+1.23999372E+02	+4.10560074E-01	+6.18617135E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
12.375000	+1.23240105E+02	+1.23999805E+02	+4.18314741E-01	+6.22129645E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
3.125000	+1.16022754E+02	+1.16514853E+02	-1.59288698E-02	+2.58465478E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
3.187500	+1.16091515E+02	+1.16584414E+02	-1.43043761E-02	+2.61372524E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
3.250000	+1.16160807E+02	+1.16654516E+02	-1.26617133E-02	+2.64179502E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
3.312500	+1.16230598E+02	+1.16725127E+02	-1.10021323E-02	+2.66911163E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
3.375000	+1.16300860E+02	+1.16796219E+02	-9.32532373E-03	+2.69804142E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
3.437500	+1.16371564E+02	+1.16867763E+02	-7.62958051E-03	+2.73032472E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
3.500000	+1.16442678E+02	+1.16939731E+02	-5.91241783E-03	+2.76646990E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
3.562500	+1.16514176E+02	+1.17012095E+02	-4.17149313E-03	+2.80554438E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
3.625000	+1.16586029E+02	+1.17084827E+02	-2.40548736E-03	+2.84553891E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
3.687500	+1.16658210E+02	+1.17157903E+02	-6.14569493E-04	+2.88420662E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
3.750000	+1.16730694E+02	+1.17231295E+02	+1.19977091E-03	+2.92000422E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
3.812500	+1.16803458E+02	+1.17304978E+02	+3.03543578E-03	+2.95267113E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
3.875000	+1.16876475E+02	+1.17378927E+02	+4.89060982E-03	+2.98316216E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
3.937500	+1.16949723E+02	+1.17453117E+02	+6.76438849E-03	+3.01301537E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
4.000000	+1.17023176E+02	+1.17527524E+02	+8.65687903E-03	+3.04355366E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
4.062500	+1.17096811E+02	+1.17602123E+02	+1.05688306E-02	+3.07537476E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
4.125000	+1.17170603E+02	+1.17676893E+02	+1.25010975E-02	+3.10835098E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
4.187500	+1.17244529E+02	+1.17751809E+02	+1.44542693E-02	+3.14202022E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
4.250000	+1.17318567E+02	+1.17826849E+02	+1.64286228E-02	+3.17604142E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
4.312500	+1.17392695E+02	+1.17901992E+02	+1.84243211E-02	+3.21042748E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
4.375000	+1.17466891E+02	+1.17977217E+02	+2.04416571E-02	+3.24547952E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
4.437500	+1.17541135E+02	+1.18052503E+02	+2.24811705E-02	+3.28155372E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
4.500000	+1.17615406E+02	+1.18127830E+02	+2.45435993E-02	+3.31885901E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
4.562500	+1.17689684E+02	+1.18203178E+02	+2.66297442E-02	+3.35740059E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
4.625000	+1.17763949E+02	+1.18278527E+02	+2.87403500E-02	+3.39704350E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
4.687500	+1.17838180E+02	+1.18353859E+02	+3.08760486E-02	+3.43758422E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
4.750000	+1.17912360E+02	+1.18429155E+02	+3.30373303E-02	+3.47873751E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
4.812500	+1.17986470E+02	+1.18504396E+02	+3.52244705E-02	+3.52003568E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
4.875000	+1.18060492E+02	+1.18579565E+02	+3.74373749E-02	+3.56071841E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
4.937500	+1.18134408E+02	+1.18654645E+02	+3.96753685E-02	+3.59970767E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
5.000000	+1.18208204E+02	+1.18729618E+02	+4.19370095E-02	+3.63571730E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
5.062500	+1.18281862E+02	+1.18804468E+02	+4.42200151E-02	+3.66748599E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
5.125000	+1.18355369E+02	+1.18879179E+02	+4.65213669E-02	+3.69407964E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
5.187500	+1.18428711E+02	+1.18953736E+02	+4.88376147E-02	+3.71518744E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
5.250000	+1.18501875E+02	+1.19028124E+02	+5.11653512E-02	+3.73132334E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
5.312500	+1.18574847E+02	+1.19102327E+02	+5.35017689E-02	+3.74384849E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
5.375000	+1.18647614E+02	+1.19176331E+02	+5.58451618E-02	+3.75477050E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
5.437500	+1.18720161E+02	+1.19250122E+02	+5.81952320E-02	+3.76635425E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
5.500000	+1.18792473E+02	+1.19323685E+02	+6.05531047E-02	+3.78065679E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
5.562500	+1.18864536E+02	+1.19397008E+02	+6.29210530E-02	+3.79912888E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
5.625000	+1.18936335E+02	+1.19470075E+02	+6.53020158E-02	+3.82239068E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
5.687500	+1.19007853E+02	+1.19542875E+02	+6.76990413E-02	+3.85022173E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
5.750000	+1.19079077E+02	+1.19615393E+02	+7.01147929E-02	+3.88174367E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
5.812500	+1.19149992E+02	+1.19687616E+02	+7.25512209E-02	+3.91573492E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
5.875000	+1.19220586E+02	+1.19759533E+02	+7.50094616E-02	+3.95099166E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
5.937500	+1.19290845E+02	+1.19831131E+02	+7.74899605E-02	+3.98663485E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
6.000000	+1.19360759E+02	+1.19902398E+02	+7.99927551E-02	+4.02227137E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
6.062500	+1.19430315E+02	+1.19973324E+02	+8.25177997E-02	+4.05795944E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
6.125000	+1.19499502E+02	+1.20043896E+02	+8.50652044E-02	+4.09399621E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
6.187500	+1.19568309E+02	+1.20114104E+02	+8.76352950E-02	+4.13029354E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.562500	+1.14570718E+02	+1.15048435E+02	-4.55889552E-02	+1.34691171E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.593750	+1.14592886E+02	+1.15070806E+02	-4.51659710E-02	+1.36018714E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.625000	+1.14615408E+02	+1.15093532E+02	-4.47388383E-02	+1.37326969E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.656250	+1.14638279E+02	+1.15116609E+02	-4.43076775E-02	+1.38606957E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.687500	+1.14661494E+02	+1.15140032E+02	-4.38725448E-02	+1.39878635E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.718750	+1.14685050E+02	+1.15163798E+02	-4.34334360E-02	+1.41160524E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.750000	+1.14708941E+02	+1.15187901E+02	-4.29902915E-02	+1.42469548E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.781250	+1.14733164E+02	+1.15212338E+02	-4.25430013E-02	+1.43820917E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.812500	+1.14757713E+02	+1.15237104E+02	-4.20914108E-02	+1.45228078E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.843750	+1.14782584E+02	+1.15262194E+02	-4.16353259E-02	+1.46702713E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.875000	+1.14807773E+02	+1.15287604E+02	-4.11745188E-02	+1.48254803E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.906250	+1.14833274E+02	+1.15313329E+02	-4.07087333E-02	+1.49892739E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.937500	+1.14859084E+02	+1.15339365E+02	-4.02376892E-02	+1.51623486E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.968750	+1.14885197E+02	+1.15365707E+02	-3.97610866E-02	+1.53452753E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
2.000000	+1.14911609E+02	+1.15392350E+02	-3.92786095E-02	+1.55385161E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
2.031250	+1.14938315E+02	+1.15419291E+02	-3.87899293E-02	+1.57424372E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
2.062500	+1.14965310E+02	+1.15446525E+02	-3.82947072E-02	+1.59573187E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
2.093750	+1.14992590E+02	+1.15474046E+02	-3.77925969E-02	+1.61833608E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
2.125000	+1.15020149E+02	+1.15501851E+02	-3.72832471E-02	+1.64206868E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
2.156250	+1.15047984E+02	+1.15529934E+02	-3.67663040E-02	+1.66693447E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
2.187500	+1.15076089E+02	+1.15558293E+02	-3.62414131E-02	+1.69293061E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
2.218750	+1.15104460E+02	+1.15586920E+02	-3.57082223E-02	+1.72004617E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
2.250000	+1.15133091E+02	+1.15615814E+02	-3.51663842E-02	+1.74826129E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
2.281250	+1.15161979E+02	+1.15644968E+02	-3.46155590E-02	+1.77754588E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
2.312500	+1.15191119E+02	+1.15674378E+02	-3.40554180E-02	+1.80785794E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
2.343750	+1.15220507E+02	+1.15704041E+02	-3.34856478E-02	+1.83914177E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
2.375000	+1.15250136E+02	+1.15733951E+02	-3.29059544E-02	+1.87132635E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
2.406250	+1.15280004E+02	+1.15764104E+02	-3.23160688E-02	+1.90432428E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
2.437500	+1.15310105E+02	+1.15794496E+02	-3.17157518E-02	+1.93803151E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
2.468750	+1.15340436E+02	+1.15825123E+02	-3.11047991E-02	+1.97232810E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
2.500000	+1.15370991E+02	+1.15855979E+02	-3.04830467E-02	+2.00707989E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
2.531250	+1.15401766E+02	+1.15887061E+02	-2.98503742E-02	+2.04214112E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
2.562500	+1.15432757E+02	+1.15918365E+02	-2.92067085E-02	+2.07735765E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
2.593750	+1.15463960E+02	+1.15949886E+02	-2.85520257E-02	+2.11257055E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
2.625000	+1.15495370E+02	+1.15981619E+02	-2.78863519E-02	+2.14761980E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
2.656250	+1.15526982E+02	+1.16013561E+02	-2.72097633E-02	+2.18234773E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
2.687500	+1.15558794E+02	+1.16045707E+02	-2.65223846E-02	+2.21660203E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
2.718750	+1.15590800E+02	+1.16078053E+02	-2.58243870E-02	+2.25023800E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
2.750000	+1.15622997E+02	+1.16110595E+02	-2.51159858E-02	+2.28311992E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
2.781250	+1.15655380E+02	+1.16143329E+02	-2.43974371E-02	+2.31512163E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
2.812500	+1.15687945E+02	+1.16176249E+02	-2.36690348E-02	+2.34612634E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
2.843750	+1.15720688E+02	+1.16209353E+02	-2.29311081E-02	+2.37602612E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
2.875000	+1.15753606E+02	+1.16242636E+02	-2.21840185E-02	+2.40472146E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
2.906250	+1.15786694E+02	+1.16276094E+02	-2.14281572E-02	+2.43212148E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
2.937500	+1.15819949E+02	+1.16309723E+02	-2.06639426E-02	+2.45814537E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
2.968750	+1.15853365E+02	+1.16343518E+02	-1.98918164E-02	+2.48272537E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
3.000000	+1.15886941E+02	+1.16377476E+02	-1.91122392E-02	+2.50581147E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
3.031250	+1.15920672E+02	+1.16411592E+02	-1.83256842E-02	+2.52737779E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
3.062500	+1.15954553E+02	+1.16445863E+02	-1.75326281E-02	+2.54743001E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
3.093750	+1.15988582E+02	+1.16480285E+02	-1.67335404E-02	+2.56673105E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.781250	+1.14142572E+02	+1.14616549E+02	-5.34483930E-02	+4.78458533E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.796875	+1.14148576E+02	+1.14622590E+02	-5.33715131E-02	+5.05603489E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.812500	+1.14154692E+02	+1.14628744E+02	-5.32903919E-02	+5.32597529E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.828125	+1.14160918E+02	+1.14635011E+02	-5.32050764E-02	+5.59288066E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.843750	+1.14167254E+02	+1.14641389E+02	-5.31156144E-02	+5.85671157E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.859375	+1.14173700E+02	+1.14647879E+02	-5.30220542E-02	+6.11741738E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.875000	+1.14180255E+02	+1.14654481E+02	-5.29244451E-02	+6.37493900E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.890625	+1.14186919E+02	+1.14661193E+02	-5.28228373E-02	+6.62921190E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.906250	+1.14193691E+02	+1.14668015E+02	-5.27172822E-02	+6.88016861E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.921875	+1.14200572E+02	+1.14674948E+02	-5.26078321E-02	+7.12774021E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.937500	+1.14207561E+02	+1.14681990E+02	-5.24945403E-02	+7.37185693E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.953125	+1.14214657E+02	+1.14689142E+02	-5.23774615E-02	+7.61244813E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.968750	+1.14221860E+02	+1.14696402E+02	-5.22566513E-02	+7.84944127E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.984375	+1.14229169E+02	+1.14703771E+02	-5.21321665E-02	+8.08276056E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.000000	+1.14236585E+02	+1.14711248E+02	-5.20040651E-02	+8.31232538E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.015625	+1.14244107E+02	+1.14718832E+02	-5.18724063E-02	+8.53804830E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.031250	+1.14251734E+02	+1.14726524E+02	-5.17372510E-02	+8.75983408E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.046875	+1.14259467E+02	+1.14734322E+02	-5.15986615E-02	+8.97757871E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.062500	+1.14267304E+02	+1.14742226E+02	-5.14567017E-02	+9.19116945E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.078125	+1.14275245E+02	+1.14750236E+02	-5.13114375E-02	+9.40048538E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.093750	+1.14283290E+02	+1.14758352E+02	-5.11629365E-02	+9.60539883E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.109375	+1.14291438E+02	+1.14766572E+02	-5.10112687E-02	+9.80577773E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.125000	+1.14299689E+02	+1.14774897E+02	-5.08565060E-02	+1.00014881E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.140625	+1.14308043E+02	+1.14783326E+02	-5.06987222E-02	+1.01923976E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.156250	+1.14316499E+02	+1.14791858E+02	-5.05379936E-02	+1.03783783E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.171875	+1.14325056E+02	+1.14800493E+02	-5.03743979E-02	+1.05593109E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.187500	+1.14333715E+02	+1.14809231E+02	-5.02080151E-02	+1.07350871E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.203125	+1.14342475E+02	+1.14818071E+02	-5.00389264E-02	+1.09056130E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.218750	+1.14351335E+02	+1.14827013E+02	-4.98672147E-02	+1.10708116E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.234375	+1.14360295E+02	+1.14836055E+02	-4.96929636E-02	+1.12306250E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.250000	+1.14369354E+02	+1.14845199E+02	-4.95162577E-02	+1.13850156E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.265625	+1.14378512E+02	+1.14854442E+02	-4.93371818E-02	+1.15339676E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.281250	+1.14387769E+02	+1.14863785E+02	-4.91558212E-02	+1.16774876E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.296875	+1.14397124E+02	+1.14873228E+02	-4.89722604E-02	+1.18156051E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.312500	+1.14406577E+02	+1.14882769E+02	-4.87865835E-02	+1.19483722E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.328125	+1.14416127E+02	+1.14892408E+02	-4.85988737E-02	+1.20758640E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.343750	+1.14425773E+02	+1.14902145E+02	-4.84092128E-02	+1.21981778E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.359375	+1.14435516E+02	+1.14911979E+02	-4.82176807E-02	+1.23154329E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.375000	+1.14445355E+02	+1.14921910E+02	-4.80243555E-02	+1.24277691E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.390625	+1.14455289E+02	+1.14931937E+02	-4.78293129E-02	+1.25353474E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.406250	+1.14465318E+02	+1.14942060E+02	-4.76326259E-02	+1.26383476E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.421875	+1.14475441E+02	+1.14952278E+02	-4.74343645E-02	+1.27369674E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.437500	+1.14485659E+02	+1.14962590E+02	-4.72345956E-02	+1.28314217E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.453125	+1.14495969E+02	+1.14972997E+02	-4.70333826E-02	+1.29219401E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.468750	+1.14506373E+02	+1.14983497E+02	-4.68307850E-02	+1.30087662E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.484375	+1.14516869E+02	+1.14994091E+02	-4.66268587E-02	+1.30921545E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.500000	+1.14527457E+02	+1.15004776E+02	-4.64216552E-02	+1.31723695E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.515625	+1.14538136E+02	+1.15015554E+02	-4.62152221E-02	+1.32496829E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.531250	+1.14548906E+02	+1.15026424E+02	-4.60076026E-02	+1.33243716E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
1.546875	+1.14559767E+02	+1.15037384E+02	-4.57988355E-02	+1.33978175E-02	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.390625	+1.14029359E+02	+1.14503139E+02	-5.38653680E-02	-2.75203749E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.398438	+1.14030913E+02	+1.14504683E+02	-5.38863182E-02	-2.61119294E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.406250	+1.14032496E+02	+1.14506257E+02	-5.39061679E-02	-2.46904788E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.414062	+1.14034109E+02	+1.14507861E+02	-5.39248970E-02	-2.32442497E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.421875	+1.14035751E+02	+1.14509495E+02	-5.39424871E-02	-2.17756370E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.429688	+1.14037423E+02	+1.14511159E+02	-5.39589215E-02	-2.02869138E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.437500	+1.14039125E+02	+1.14512853E+02	-5.39741854E-02	-1.87802392E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.445312	+1.14040855E+02	+1.14514577E+02	-5.39882656E-02	-1.72576578E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.453125	+1.14042615E+02	+1.14516331E+02	-5.40011505E-02	-1.57211063E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.460938	+1.14044404E+02	+1.14518114E+02	-5.40128298E-02	-1.41724146E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.468750	+1.14046223E+02	+1.14519928E+02	-5.40232949E-02	-1.26133172E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.476562	+1.14048071E+02	+1.14521771E+02	-5.40325381E-02	-1.10454518E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.484375	+1.14049948E+02	+1.14523645E+02	-5.40405534E-02	-9.47035965E-04	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.492188	+1.14051854E+02	+1.14525547E+02	-5.40473356E-02	-7.88949599E-04	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.500000	+1.14053789E+02	+1.14527480E+02	-5.40528807E-02	-6.30422762E-04	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.507812	+1.14055753E+02	+1.14529442E+02	-5.40571859E-02	-4.71583837E-04	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.515625	+1.14057747E+02	+1.14531434E+02	-5.40602492E-02	-3.12553188E-04	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.523438	+1.14059769E+02	+1.14533456E+02	-5.40620696E-02	-1.53443074E-04	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.531250	+1.14061821E+02	+1.14535507E+02	-5.40626468E-02	+5.64204219E-06	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.539062	+1.14063901E+02	+1.14537588E+02	-5.40619814E-02	+1.64605328E-04	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.546875	+1.14066011E+02	+1.14539698E+02	-5.40600748E-02	+3.23357078E-04	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.554688	+1.14068149E+02	+1.14541838E+02	-5.40569289E-02	+4.81814957E-04	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.562500	+1.14070316E+02	+1.14544007E+02	-5.40525464E-02	+6.39904077E-04	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.570312	+1.14072512E+02	+1.14546206E+02	-5.40469304E-02	+7.97555997E-04	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.578125	+1.14074737E+02	+1.14548434E+02	-5.40400846E-02	+9.54709228E-04	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.585938	+1.14076990E+02	+1.14550691E+02	-5.40320131E-02	+1.11130896E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.593750	+1.14079273E+02	+1.14552978E+02	-5.40227204E-02	+1.26730638E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.601562	+1.14081583E+02	+1.14555294E+02	-5.40122115E-02	+1.42265905E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.609375	+1.14083923E+02	+1.14557639E+02	-5.40004914E-02	+1.57733026E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.617188	+1.14086291E+02	+1.14560013E+02	-5.39875657E-02	+1.73128883E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.625000	+1.14088688E+02	+1.14562417E+02	-5.39734400E-02	+1.88450859E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.632812	+1.14091114E+02	+1.14564849E+02	-5.39581202E-02	+2.03696839E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.640625	+1.14093567E+02	+1.14567311E+02	-5.39416124E-02	+2.18865161E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.648438	+1.14096050E+02	+1.14569802E+02	-5.39239225E-02	+2.33954563E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.656250	+1.14098561E+02	+1.14572322E+02	-5.39050570E-02	+2.48964153E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.664062	+1.14101100E+02	+1.14574870E+02	-5.38850219E-02	+2.63893366E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.671875	+1.14103667E+02	+1.14577448E+02	-5.38638236E-02	+2.78741925E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.679688	+1.14106263E+02	+1.14580055E+02	-5.38414685E-02	+2.93509797E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.687500	+1.14108888E+02	+1.14582690E+02	-5.38179627E-02	+3.08197154E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.695312	+1.14111540E+02	+1.14585354E+02	-5.37933127E-02	+3.22804348E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.703125	+1.14114221E+02	+1.14588047E+02	-5.37675245E-02	+3.37331833E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.710938	+1.14116930E+02	+1.14590769E+02	-5.37406046E-02	+3.51780119E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.718750	+1.14119667E+02	+1.14593519E+02	-5.37125589E-02	+3.66149833E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.726562	+1.14122432E+02	+1.14596298E+02	-5.36833937E-02	+3.80441599E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.734375	+1.14125225E+02	+1.14599106E+02	-5.36531149E-02	+3.94656018E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.742188	+1.14128047E+02	+1.14601942E+02	-5.36217286E-02	+4.08793673E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.750000	+1.14130896E+02	+1.14604806E+02	-5.35892409E-02	+4.22855075E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.757812	+1.14133773E+02	+1.14607700E+02	-5.35556575E-02	+4.36840691E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.765625	+1.14136678E+02	+1.14610621E+02	-5.35209845E-02	+4.50750875E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01
0.773438	+1.14139611E+02	+1.14613571E+02	-5.34852277E-02	+4.64623411E-03	+9.59322698E+01	+4.58903823E+02	+2.09046569E-01	+1.00000000E+00	+0.00000000E+00	+5.80385886E+01	+4.58643740E+02	+1.26543946E-01


==> anc/otoc_to_plot_supersymmetric_M500_L1.5164_n150_beta20.0000.dat <==
500.000000	+2.25406843E+00	+5.50327056E+00	+1.87155665E+00	+1.04506326E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
510.000000	+2.19201699E+00	+5.48820776E+00	+1.88591467E+00	+1.82654138E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
520.000000	+2.15248396E+00	+5.52257681E+00	+1.90808748E+00	+2.08544584E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
530.000000	+2.12249963E+00	+5.55907831E+00	+1.92762359E+00	+1.35488230E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
540.000000	+2.07046325E+00	+5.53312623E+00	+1.93518512E+00	+2.08440395E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
550.000000	+2.01499224E+00	+5.46592726E+00	+1.93179240E+00	+3.68958752E-05	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
560.000000	+1.98332413E+00	+5.44854322E+00	+1.93592304E+00	+1.15772295E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
570.000000	+1.96008469E+00	+5.49185650E+00	+1.95494686E+00	+1.90082200E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
580.000000	+1.92299850E+00	+5.52248897E+00	+1.97393948E+00	+1.58659234E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
590.000000	+1.88740834E+00	+5.53304684E+00	+1.98667870E+00	+1.42349459E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
600.000000	+1.84546068E+00	+5.54890095E+00	+2.00240937E+00	+1.52376781E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
610.000000	+1.79071510E+00	+5.54916600E+00	+2.01715406E+00	+1.21223325E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
620.000000	+1.74237147E+00	+5.53669770E+00	+2.02665404E+00	+9.10708627E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
630.000000	+1.71571343E+00	+5.54324865E+00	+2.03536823E+00	+8.33286976E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
640.000000	+1.69329425E+00	+5.55138561E+00	+2.04331978E+00	+6.11477486E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
650.000000	+1.65819736E+00	+5.53282901E+00	+2.04759778E+00	+4.72923334E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
660.000000	+1.60586905E+00	+5.50062516E+00	+2.05277824E+00	+6.01860170E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
670.000000	+1.54732048E+00	+5.46887370E+00	+2.05963498E+00	+9.16818862E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
680.000000	+1.49553652E+00	+5.46236712E+00	+2.07111462E+00	+1.39292716E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
690.000000	+1.45211136E+00	+5.48444932E+00	+2.08749353E+00	+1.62044287E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
700.000000	+1.40278403E+00	+5.50028102E+00	+2.10352348E+00	+1.47413905E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
710.000000	+1.35522445E+00	+5.50821682E+00	+2.11697631E+00	+1.31679638E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
720.000000	+1.30904886E+00	+5.51589076E+00	+2.12985940E+00	+1.02439954E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
730.000000	+1.26150096E+00	+5.50045741E+00	+2.13746430E+00	+5.49197578E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
740.000000	+1.22054140E+00	+5.47384576E+00	+2.14084336E+00	+3.12176658E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
750.000000	+1.18661030E+00	+5.45211560E+00	+2.14370783E+00	+4.91922582E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
760.000000	+1.15547200E+00	+5.45082881E+00	+2.15068181E+00	+7.77028132E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
770.000000	+1.11628164E+00	+5.44859306E+00	+2.15924839E+00	+6.81917026E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
780.000000	+1.07527565E+00	+5.42961530E+00	+2.16432015E+00	+1.85780389E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
790.000000	+1.04737998E+00	+5.39581851E+00	+2.16296400E+00	-4.79119091E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
800.000000	+1.03916214E+00	+5.35197611E+00	+2.15473777E+00	-7.73210057E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
810.000000	+1.04281979E+00	+5.32453047E+00	+2.14749980E+00	-4.31711828E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
820.000000	+1.03540354E+00	+5.31113996E+00	+2.14610353E+00	+9.55225350E-05	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
830.000000	+1.01603277E+00	+5.30593126E+00	+2.14941025E+00	+5.78846158E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
840.000000	+9.92714210E-01	+5.31823814E+00	+2.15768045E+00	+1.27335252E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
850.000000	+9.64888177E-01	+5.36544077E+00	+2.17487730E+00	+2.19650607E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
860.000000	+9.20851340E-01	+5.44063167E+00	+2.20161057E+00	+2.72572210E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
870.000000	+8.65865579E-01	+5.51297113E+00	+2.22939174E+00	+2.46194319E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
880.000000	+8.16394962E-01	+5.56429422E+00	+2.25084944E+00	+1.82449077E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
890.000000	+7.69897648E-01	+5.58970703E+00	+2.26588156E+00	+1.02942714E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
900.000000	+7.34041173E-01	+5.58070598E+00	+2.27143798E+00	-8.93224189E-06	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
910.000000	+7.14566601E-01	+5.53351502E+00	+2.26570291E+00	-9.61707654E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
920.000000	+7.05528563E-01	+5.45986268E+00	+2.25220383E+00	-1.31782937E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
930.000000	+7.06176736E-01	+5.39977330E+00	+2.23934633E+00	-5.22883852E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
940.000000	+7.00199560E-01	+5.40507346E+00	+2.24174615E+00	+8.46200090E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
950.000000	+6.92259375E-01	+5.46596636E+00	+2.25627033E+00	+1.22153938E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
960.000000	+6.92047020E-01	+5.51328028E+00	+2.26617694E+00	+5.38847832E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
970.000000	+7.01354469E-01	+5.52678570E+00	+2.26704729E+00	-4.10672350E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
980.000000	+7.17432099E-01	+5.49922859E+00	+2.25796349E+00	-1.48474512E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
990.000000	+7.38898657E-01	+5.42314578E+00	+2.23735238E+00	-2.63747650E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
250.000000	+2.89949725E+00	+4.03191383E+00	+8.17501098E-01	+9.78536480E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
255.000000	+2.97403801E+00	+4.16236782E+00	+8.65695980E-01	+9.49258815E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
260.000000	+3.04431333E+00	+4.28949296E+00	+9.12426979E-01	+9.18355437E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
265.000000	+3.11054773E+00	+4.41317648E+00	+9.57531524E-01	+8.86586901E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
270.000000	+3.17038379E+00	+4.53100108E+00	+1.00108567E+00	+8.49557225E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
275.000000	+3.22316125E+00	+4.64129262E+00	+1.04248725E+00	+8.17746971E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
280.000000	+3.26817050E+00	+4.74472773E+00	+1.08286037E+00	+8.07555302E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
285.000000	+3.30428255E+00	+4.84168703E+00	+1.12324278E+00	+8.02292892E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
290.000000	+3.33409700E+00	+4.93399916E+00	+1.16308966E+00	+7.86844015E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
295.000000	+3.35940546E+00	+5.02266623E+00	+1.20192718E+00	+7.59223240E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
300.000000	+3.37965468E+00	+5.10575514E+00	+1.23901198E+00	+7.10764172E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
305.000000	+3.39527881E+00	+5.18106081E+00	+1.27300360E+00	+6.49779122E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
310.000000	+3.40557938E+00	+5.24756239E+00	+1.30398989E+00	+6.11742193E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
315.000000	+3.40730038E+00	+5.30573685E+00	+1.33417781E+00	+6.01073428E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
320.000000	+3.39991227E+00	+5.35600711E+00	+1.36409723E+00	+5.78061041E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
325.000000	+3.38731497E+00	+5.39872652E+00	+1.39198392E+00	+5.29152111E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
330.000000	+3.37388806E+00	+5.43627757E+00	+1.41701245E+00	+4.90219883E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
335.000000	+3.35891723E+00	+5.47138902E+00	+1.44100591E+00	+4.76674566E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
340.000000	+3.33956144E+00	+5.50264055E+00	+1.46467990E+00	+4.54830132E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
345.000000	+3.31505696E+00	+5.52582887E+00	+1.48648892E+00	+4.08464139E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
350.000000	+3.28833350E+00	+5.54159593E+00	+1.50552632E+00	+3.68390403E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
355.000000	+3.26264478E+00	+5.55637814E+00	+1.52332796E+00	+3.62725323E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
360.000000	+3.23574950E+00	+5.57224386E+00	+1.54179885E+00	+3.69102253E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
365.000000	+3.20387626E+00	+5.58385369E+00	+1.56023819E+00	+3.53924936E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
370.000000	+3.16765343E+00	+5.58832294E+00	+1.57719134E+00	+3.25382254E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
375.000000	+3.13155413E+00	+5.59024547E+00	+1.59277641E+00	+3.09421178E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
380.000000	+3.09738547E+00	+5.59412646E+00	+1.60813346E+00	+3.05519741E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
385.000000	+3.06284955E+00	+5.59781803E+00	+1.62332838E+00	+2.92155998E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
390.000000	+3.02566553E+00	+5.59642631E+00	+1.63734906E+00	+2.68882945E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
395.000000	+2.98518131E+00	+5.58923541E+00	+1.65021668E+00	+2.49501121E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
400.000000	+2.94350926E+00	+5.57921766E+00	+1.66229917E+00	+2.36905524E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
405.000000	+2.90242564E+00	+5.56890777E+00	+1.67390723E+00	+2.27090725E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
410.000000	+2.86224582E+00	+5.55849351E+00	+1.68500824E+00	+2.17830093E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
415.000000	+2.82308379E+00	+5.54828717E+00	+1.69569024E+00	+2.16913799E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
420.000000	+2.78453935E+00	+5.53991130E+00	+1.70669962E+00	+2.34116287E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
425.000000	+2.74571622E+00	+5.53547376E+00	+1.71910187E+00	+2.71067558E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
430.000000	+2.70483469E+00	+5.53591734E+00	+1.73380638E+00	+3.11245047E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
435.000000	+2.66155752E+00	+5.53951028E+00	+1.75022637E+00	+3.24498359E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
440.000000	+2.61971385E+00	+5.54417147E+00	+1.76625622E+00	+2.94452264E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
445.000000	+2.58361554E+00	+5.54757023E+00	+1.77967160E+00	+2.33040537E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
450.000000	+2.55480236E+00	+5.54821201E+00	+1.78956027E+00	+1.73062541E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
455.000000	+2.53059866E+00	+5.54629474E+00	+1.79697786E+00	+1.41444139E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
460.000000	+2.50826008E+00	+5.54431061E+00	+1.80370468E+00	+1.46207598E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
465.000000	+2.48563218E+00	+5.54574392E+00	+1.81159861E+00	+1.87510047E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
470.000000	+2.45939370E+00	+5.55291032E+00	+1.82245569E+00	+2.47914251E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
475.000000	+2.42710195E+00	+5.56402645E+00	+1.83639004E+00	+2.80443385E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
480.000000	+2.39070917E+00	+5.57220937E+00	+1.85050003E+00	+2.44811707E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
485.000000	+2.35519899E+00	+5.56986681E+00	+1.86087121E+00	+1.61631038E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
490.000000	+2.32089951E+00	+5.55424045E+00	+1.86666313E+00	+8.37784518E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
495.000000	+2.28731530E+00	+5.52902824E+00	+1.86924906E+00	+1.96585646E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
125.000000	+3.40748053E+00	+3.99105072E+00	+1.54556634E-01	-6.55150029E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
127.500000	+3.26708758E+00	+3.84975326E+00	+1.53005474E-01	-5.85778020E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
130.000000	+3.13403914E+00	+3.71590262E+00	+1.51627744E-01	-5.30113153E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
132.500000	+3.00842935E+00	+3.58955268E+00	+1.50354908E-01	-5.08279969E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
135.000000	+2.89039963E+00	+3.47078624E+00	+1.49086344E-01	-4.96218043E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
137.500000	+2.77998634E+00	+3.35966964E+00	+1.47873818E-01	-4.59385426E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
140.000000	+2.67716437E+00	+3.25621940E+00	+1.46789417E-01	-4.23043097E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
142.500000	+2.58193333E+00	+3.16039177E+00	+1.45758603E-01	-4.05165231E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
145.000000	+2.49420825E+00	+3.07209140E+00	+1.44763591E-01	-3.37363561E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
147.500000	+2.41372973E+00	+2.99121324E+00	+1.44071785E-01	-1.50361578E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
150.000000	+2.34021030E+00	+2.91765915E+00	+1.44011783E-01	+1.19915991E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
152.500000	+2.27351543E+00	+2.85134529E+00	+1.44671365E-01	+3.75335285E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
155.000000	+2.21367543E+00	+2.79220899E+00	+1.45888460E-01	+5.81799605E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
157.500000	+2.16067103E+00	+2.74018424E+00	+1.47580363E-01	+7.99066271E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
160.000000	+2.11434795E+00	+2.69519757E+00	+1.49883791E-01	+1.10300914E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
162.500000	+2.07444527E+00	+2.65716335E+00	+1.53095409E-01	+1.50173542E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
165.000000	+2.04071174E+00	+2.62593918E+00	+1.57392468E-01	+1.94641865E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
167.500000	+2.01291602E+00	+2.60133286E+00	+1.62827502E-01	+2.40859575E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
170.000000	+1.99084128E+00	+2.58315922E+00	+1.69435447E-01	+2.87612613E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
172.500000	+1.97429282E+00	+2.57123259E+00	+1.77208133E-01	+3.35331979E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
175.000000	+1.96299568E+00	+2.56532850E+00	+1.86202046E-01	+3.84964667E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
177.500000	+1.95668028E+00	+2.56522138E+00	+1.96456366E-01	+4.34638881E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
180.000000	+1.95515879E+00	+2.57072474E+00	+2.07933990E-01	+4.83133705E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
182.500000	+1.95822102E+00	+2.58164145E+00	+2.20613051E-01	+5.28444221E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
185.000000	+1.96566573E+00	+2.59771308E+00	+2.34356201E-01	+5.67401015E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
187.500000	+1.97730289E+00	+2.61866307E+00	+2.48983102E-01	+6.03981927E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
190.000000	+1.99283501E+00	+2.64426074E+00	+2.64555297E-01	+6.43336003E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
192.500000	+2.01198342E+00	+2.67430950E+00	+2.81149902E-01	+6.81378353E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
195.000000	+2.03456960E+00	+2.70857109E+00	+2.98624215E-01	+7.13863898E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
197.500000	+2.06034337E+00	+2.74673695E+00	+3.16843097E-01	+7.43349600E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
200.000000	+2.08898639E+00	+2.78851017E+00	+3.35791695E-01	+7.72437388E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
202.500000	+2.12026434E+00	+2.83368631E+00	+3.55464966E-01	+8.02405975E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
205.000000	+2.15394306E+00	+2.88210254E+00	+3.75911994E-01	+8.35824378E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
207.500000	+2.18968707E+00	+2.93355558E+00	+3.97256185E-01	+8.73710320E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
210.000000	+2.22709386E+00	+2.98776841E+00	+4.19597510E-01	+9.12421694E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
212.500000	+2.26582837E+00	+3.04441898E+00	+4.42877270E-01	+9.47140582E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
215.000000	+2.30568392E+00	+3.10324836E+00	+4.66954539E-01	+9.77540375E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
217.500000	+2.34653096E+00	+3.16412211E+00	+4.91754289E-01	+1.00587408E-02	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
220.000000	+2.38822848E+00	+3.22693122E+00	+5.17248243E-01	+1.02897009E-02	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
222.500000	+2.43071285E+00	+3.29146870E+00	+5.43202793E-01	+1.03897031E-02	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
225.000000	+2.47397927E+00	+3.35740291E+00	+5.69196758E-01	+1.03250951E-02	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
227.500000	+2.51796919E+00	+3.42432900E+00	+5.94828269E-01	+1.01629662E-02	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
230.000000	+2.56236489E+00	+3.49183969E+00	+6.20011589E-01	+1.00075394E-02	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
232.500000	+2.60674732E+00	+3.55961311E+00	+6.44865965E-01	+9.89774574E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
235.000000	+2.65085371E+00	+3.62748424E+00	+6.69500317E-01	+9.84967135E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
237.500000	+2.69443677E+00	+3.69540438E+00	+6.94114322E-01	+9.87635170E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
240.000000	+2.73724887E+00	+3.76331777E+00	+7.18882076E-01	+9.93131751E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
242.500000	+2.77916219E+00	+3.83108920E+00	+7.43770910E-01	+9.94045748E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
245.000000	+2.82018823E+00	+3.89854372E+00	+7.68584363E-01	+9.87650664E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
247.500000	+2.86035103E+00	+3.96552887E+00	+7.93153443E-01	+9.77875716E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
62.500000	+8.65348871E+00	+9.15362066E+00	+2.63874536E-04	+7.10755931E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
63.750000	+8.55465692E+00	+9.05920995E+00	+9.06484973E-03	+6.97400101E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
65.000000	+8.45274272E+00	+8.96167093E+00	+1.76988771E-02	+6.82257889E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
66.250000	+8.34799926E+00	+8.86123198E+00	+2.61212970E-02	+6.64335221E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
67.500000	+8.24067203E+00	+8.75812330E+00	+3.43072576E-02	+6.45374042E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
68.750000	+8.13099553E+00	+8.65257609E+00	+4.22556480E-02	+6.26768642E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
70.000000	+8.01919870E+00	+8.54482188E+00	+4.99764736E-02	+6.08658725E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
71.250000	+7.90551323E+00	+8.43509109E+00	+5.74721161E-02	+5.89981487E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
72.500000	+7.79017770E+00	+8.32361104E+00	+6.47260108E-02	+5.69327305E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
73.750000	+7.67343440E+00	+8.21060374E+00	+7.17052988E-02	+5.45942082E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
75.000000	+7.55552054E+00	+8.09628438E+00	+7.83745629E-02	+5.20264105E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
76.250000	+7.43665884E+00	+7.98086057E+00	+8.47119014E-02	+4.93762154E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
77.500000	+7.31705199E+00	+7.86453242E+00	+9.07186167E-02	+4.68242855E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
78.750000	+7.19688318E+00	+7.74749280E+00	+9.64179727E-02	+4.45049833E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
80.000000	+7.07632193E+00	+7.62992778E+00	+1.01844863E-01	+4.24542443E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
81.250000	+6.95553201E+00	+7.51201668E+00	+1.07031534E-01	+4.06064695E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
82.500000	+6.83467717E+00	+7.39393163E+00	+1.11996480E-01	+3.88303976E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
83.750000	+6.71392319E+00	+7.27583630E+00	+1.16739133E-01	+3.69827348E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
85.000000	+6.59343558E+00	+7.15788471E+00	+1.21242164E-01	+3.49530619E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
86.250000	+6.47337599E+00	+7.04022076E+00	+1.25477399E-01	+3.26947579E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
87.500000	+6.35389704E+00	+6.92297871E+00	+1.29415853E-01	+3.02368945E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
88.750000	+6.23513774E+00	+6.80628366E+00	+1.33036622E-01	+2.76689696E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
90.000000	+6.11721989E+00	+6.69025168E+00	+1.36333095E-01	+2.51276180E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
91.250000	+6.00024461E+00	+6.57498971E+00	+1.39318527E-01	+2.27555129E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
92.500000	+5.88429539E+00	+6.46059638E+00	+1.42021974E-01	+2.06457287E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
93.750000	+5.76944460E+00	+6.34716387E+00	+1.44479959E-01	+1.88398705E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
95.000000	+5.65575796E+00	+6.23477971E+00	+1.46731941E-01	+1.73315584E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
96.250000	+5.54329982E+00	+6.12352772E+00	+1.48812849E-01	+1.60587655E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
97.500000	+5.43213607E+00	+6.01348708E+00	+1.50746633E-01	+1.49400180E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
98.750000	+5.32233134E+00	+5.90473044E+00	+1.52547853E-01	+1.39048295E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
100.000000	+5.21394726E+00	+5.79732269E+00	+1.54222840E-01	+1.28809587E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
101.250000	+5.10704382E+00	+5.69132141E+00	+1.55768093E-01	+1.18016022E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
102.500000	+5.00167920E+00	+5.58677836E+00	+1.57173241E-01	+1.06238118E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
103.750000	+4.89791004E+00	+5.48374150E+00	+1.58424046E-01	+9.30454981E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
105.000000	+4.79579462E+00	+5.38225639E+00	+1.59499378E-01	+7.79370502E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
106.250000	+4.69539173E+00	+5.28236575E+00	+1.60372472E-01	+6.09672260E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
107.500000	+4.59675111E+00	+5.18410743E+00	+1.61023559E-01	+4.30979178E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
108.750000	+4.49990559E+00	+5.08751239E+00	+1.61449920E-01	+2.54757940E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
110.000000	+4.40487374E+00	+4.99260426E+00	+1.61660454E-01	+8.60508505E-05	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
111.250000	+4.31166733E+00	+4.89940055E+00	+1.61665047E-01	-7.39642057E-05	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
112.500000	+4.22029306E+00	+4.80791492E+00	+1.61475543E-01	-2.19877896E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
113.750000	+4.13074969E+00	+4.71815993E+00	+1.61115352E-01	-3.41868705E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
115.000000	+4.04302993E+00	+4.63014978E+00	+1.60620871E-01	-4.34408183E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
116.250000	+3.95712913E+00	+4.54390178E+00	+1.60029332E-01	-5.02032085E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
117.500000	+3.87305262E+00	+4.45943605E+00	+1.59365791E-01	-5.54894813E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
118.750000	+3.79081446E+00	+4.37677368E+00	+1.58642095E-01	-5.99695820E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
120.000000	+3.71042923E+00	+4.29593419E+00	+1.57866552E-01	-6.35948967E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
121.250000	+3.63190504E+00	+4.21693340E+00	+1.57052222E-01	-6.59720353E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
122.500000	+3.55524226E+00	+4.13978234E+00	+1.56217251E-01	-6.68859164E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
123.750000	+3.48043639E+00	+4.06448731E+00	+1.55380074E-01	-6.70622727E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
31.250000	+9.67945457E+00	+1.00984952E+01	-1.76640114E-01	+3.08557788E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
31.875000	+9.68710906E+00	+1.01069684E+01	-1.74688335E-01	+3.16011464E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
32.500000	+9.69380656E+00	+1.01145058E+01	-1.72689971E-01	+3.23644350E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
33.125000	+9.69952692E+00	+1.01210883E+01	-1.70642781E-01	+3.31643023E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
33.750000	+9.70425033E+00	+1.01266972E+01	-1.68544433E-01	+3.40022873E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
34.375000	+9.70795731E+00	+1.01313142E+01	-1.66392495E-01	+3.48800028E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
35.000000	+9.71062866E+00	+1.01349214E+01	-1.64184432E-01	+3.57990192E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
35.625000	+9.71224553E+00	+1.01375012E+01	-1.61917617E-01	+3.67607563E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
36.250000	+9.71278935E+00	+1.01390363E+01	-1.59589338E-01	+3.77663657E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
36.875000	+9.71224193E+00	+1.01395099E+01	-1.57196822E-01	+3.88165905E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
37.500000	+9.71058544E+00	+1.01389055E+01	-1.54737264E-01	+3.99116623E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
38.125000	+9.70780250E+00	+1.01372074E+01	-1.52207864E-01	+4.10512398E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
38.750000	+9.70387622E+00	+1.01343999E+01	-1.49605859E-01	+4.22343315E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
39.375000	+9.69879029E+00	+1.01304681E+01	-1.46928572E-01	+4.34591887E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
40.000000	+9.69252904E+00	+1.01253978E+01	-1.44173461E-01	+4.47232007E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
40.625000	+9.68507754E+00	+1.01191754E+01	-1.41338172E-01	+4.60229422E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
41.250000	+9.67642168E+00	+1.01117879E+01	-1.38420593E-01	+4.73544445E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
41.875000	+9.66654829E+00	+1.01032233E+01	-1.35418867E-01	+4.87132718E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
42.500000	+9.65544518E+00	+1.00934705E+01	-1.32331434E-01	+5.00940569E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
43.125000	+9.64310130E+00	+1.00825192E+01	-1.29157110E-01	+5.14901599E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
43.750000	+9.62950682E+00	+1.00703605E+01	-1.25895164E-01	+5.28943434E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
44.375000	+9.61465321E+00	+1.00569861E+01	-1.22545317E-01	+5.42999593E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
45.000000	+9.59853329E+00	+1.00423894E+01	-1.19107669E-01	+5.57010858E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
45.625000	+9.58114130E+00	+1.00265648E+01	-1.15582681E-01	+5.70911545E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
46.250000	+9.56247296E+00	+1.00095079E+01	-1.11971275E-01	+5.84615875E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
46.875000	+9.54252567E+00	+9.99121607E+00	-1.08274983E-01	+5.98023227E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
47.500000	+9.52129852E+00	+9.97168773E+00	-1.04495984E-01	+6.11042499E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
48.125000	+9.49879223E+00	+9.95092286E+00	-1.00636951E-01	+6.23614588E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
48.750000	+9.47500913E+00	+9.92892292E+00	-9.67008019E-02	+6.35710461E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
49.375000	+9.44995310E+00	+9.90569085E+00	-9.26905705E-02	+6.47302948E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
50.000000	+9.42362968E+00	+9.88123112E+00	-8.86095151E-02	+6.58334098E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
50.625000	+9.39604615E+00	+9.85554972E+00	-8.44613943E-02	+6.68705738E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
51.250000	+9.36721170E+00	+9.82865418E+00	-8.02506933E-02	+6.78304204E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
51.875000	+9.33713733E+00	+9.80055350E+00	-7.59825917E-02	+6.87044800E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
52.500000	+9.30583568E+00	+9.77125812E+00	-7.16626333E-02	+6.94906525E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
53.125000	+9.27332080E+00	+9.74077989E+00	-6.72962602E-02	+7.01933104E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
53.750000	+9.23960795E+00	+9.70913205E+00	-6.28884695E-02	+7.08197366E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
54.375000	+9.20471362E+00	+9.67632925E+00	-5.84437931E-02	+7.13748254E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
55.000000	+9.16865558E+00	+9.64238745E+00	-5.39666164E-02	+7.18569736E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
55.625000	+9.13145315E+00	+9.60732397E+00	-4.94616714E-02	+7.22574090E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
56.250000	+9.09312726E+00	+9.57115734E+00	-4.49344402E-02	+7.25633785E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
56.875000	+9.05370045E+00	+9.53390725E+00	-4.03912491E-02	+7.27636983E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
57.500000	+9.01319664E+00	+9.49559445E+00	-3.58389779E-02	+7.28541059E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
58.125000	+8.97164077E+00	+9.45624067E+00	-3.12844858E-02	+7.28400442E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
58.750000	+8.92905842E+00	+9.41586853E+00	-2.67339724E-02	+7.27357098E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
59.375000	+8.88547554E+00	+9.37450151E+00	-2.21925221E-02	+7.25597832E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
60.000000	+8.84091837E+00	+9.33216392E+00	-1.76639995E-02	+7.23295108E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
60.625000	+8.79541348E+00	+9.28888087E+00	-1.31513332E-02	+7.20553076E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
61.250000	+8.74898806E+00	+9.24467820E+00	-8.65708608E-03	+7.17377215E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
61.875000	+8.70167011E+00	+9.19958243E+00	-4.18411806E-03	+7.13972550E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
15.625000	+9.24966506E+00	+9.65219441E+00	-2.16840069E-01	+2.47179435E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
15.937500	+9.26107829E+00	+9.66391803E+00	-2.16069277E-01	+2.46127639E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
16.250000	+9.27246174E+00	+9.67561079E+00	-2.15301771E-01	+2.45099340E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
16.562500	+9.28380839E+00	+9.68726571E+00	-2.14537406E-01	+2.44122911E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
16.875000	+9.29511140E+00	+9.69887602E+00	-2.13776003E-01	+2.43207613E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
17.187500	+9.30636410E+00	+9.71043515E+00	-2.13017358E-01	+2.42361761E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
17.500000	+9.31756002E+00	+9.72193671E+00	-2.12261242E-01	+2.41592773E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
17.812500	+9.32869286E+00	+9.73337450E+00	-2.11507403E-01	+2.40907224E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
18.125000	+9.33975648E+00	+9.74474249E+00	-2.10755572E-01	+2.40310895E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
18.437500	+9.35074492E+00	+9.75603483E+00	-2.10005460E-01	+2.39808823E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
18.750000	+9.36165237E+00	+9.76724583E+00	-2.09256767E-01	+2.39405351E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
19.062500	+9.37247316E+00	+9.77836996E+00	-2.08509177E-01	+2.39104177E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
19.375000	+9.38320180E+00	+9.78940183E+00	-2.07762366E-01	+2.38908398E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
19.687500	+9.39383290E+00	+9.80033622E+00	-2.07015999E-01	+2.38820553E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
20.000000	+9.40436124E+00	+9.81116803E+00	-2.06269737E-01	+2.38842671E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
20.312500	+9.41478173E+00	+9.82189232E+00	-2.05523233E-01	+2.38976307E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
20.625000	+9.42508940E+00	+9.83250426E+00	-2.04776135E-01	+2.39222585E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
20.937500	+9.43527941E+00	+9.84299914E+00	-2.04028091E-01	+2.39582229E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
21.250000	+9.44534703E+00	+9.85337240E+00	-2.03278746E-01	+2.40055606E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
21.562500	+9.45528766E+00	+9.86361957E+00	-2.02527744E-01	+2.40642753E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
21.875000	+9.46509679E+00	+9.87373630E+00	-2.01774729E-01	+2.41343411E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
22.187500	+9.47477005E+00	+9.88371835E+00	-2.01019348E-01	+2.42157057E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
22.500000	+9.48430313E+00	+9.89356157E+00	-2.00261247E-01	+2.43082929E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
22.812500	+9.49369185E+00	+9.90326193E+00	-1.99500079E-01	+2.44120055E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
23.125000	+9.50293212E+00	+9.91281547E+00	-1.98735497E-01	+2.45267276E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
23.437500	+9.51201993E+00	+9.92221833E+00	-1.97967159E-01	+2.46523275E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
23.750000	+9.52095137E+00	+9.93146674E+00	-1.97194727E-01	+2.47886596E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
24.062500	+9.52972260E+00	+9.94055701E+00	-1.96417868E-01	+2.49355670E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
24.375000	+9.53832988E+00	+9.94948553E+00	-1.95636254E-01	+2.50928833E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
24.687500	+9.54676954E+00	+9.95824877E+00	-1.94849562E-01	+2.52604352E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
25.000000	+9.55503797E+00	+9.96684325E+00	-1.94057477E-01	+2.54380441E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
25.312500	+9.56313165E+00	+9.97526560E+00	-1.93259685E-01	+2.56255288E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
25.625000	+9.57104712E+00	+9.98351248E+00	-1.92455881E-01	+2.58227070E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
25.937500	+9.57878100E+00	+9.99158063E+00	-1.91645765E-01	+2.60293976E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
26.250000	+9.58632995E+00	+9.99946686E+00	-1.90829044E-01	+2.62454228E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
26.562500	+9.59369070E+00	+1.00071680E+01	-1.90005427E-01	+2.64706101E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
26.875000	+9.60086006E+00	+1.00146810E+01	-1.89174631E-01	+2.67047945E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
27.187500	+9.60783485E+00	+1.00220029E+01	-1.88336377E-01	+2.69478203E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
27.500000	+9.61461200E+00	+1.00291305E+01	-1.87490392E-01	+2.71995432E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
27.812500	+9.62118843E+00	+1.00360611E+01	-1.86636405E-01	+2.74598321E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
28.125000	+9.62756116E+00	+1.00427917E+01	-1.85774152E-01	+2.77285711E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
28.437500	+9.63372722E+00	+1.00493195E+01	-1.84903370E-01	+2.80056610E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
28.750000	+9.63968371E+00	+1.00556417E+01	-1.84023798E-01	+2.82910210E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
29.062500	+9.64542776E+00	+1.00617556E+01	-1.83135181E-01	+2.85845899E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
29.375000	+9.65095654E+00	+1.00676583E+01	-1.82237262E-01	+2.88863273E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
29.687500	+9.65626725E+00	+1.00733474E+01	-1.81329785E-01	+2.91962145E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
30.000000	+9.66135715E+00	+1.00788200E+01	-1.80412498E-01	+2.95142550E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
30.312500	+9.66622350E+00	+1.00840737E+01	-1.79485145E-01	+2.98404752E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
30.625000	+9.67086362E+00	+1.00891058E+01	-1.78547468E-01	+3.01749239E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
30.937500	+9.67527486E+00	+1.00939138E+01	-1.77599212E-01	+3.05135021E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
7.812500	+8.97957497E+00	+9.37424264E+00	-2.36564027E-01	+2.34494290E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
7.968750	+8.98416994E+00	+9.37898292E+00	-2.36195913E-01	+2.36691641E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
8.125000	+8.98882040E+00	+9.38378010E+00	-2.35824366E-01	+2.38822917E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
8.281250	+8.99352482E+00	+9.38863257E+00	-2.35449591E-01	+2.40823290E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
8.437500	+8.99828167E+00	+9.39353872E+00	-2.35071793E-01	+2.42695346E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
8.593750	+9.00308942E+00	+9.39849694E+00	-2.34691169E-01	+2.44441846E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
8.750000	+9.00794657E+00	+9.40350566E+00	-2.34307912E-01	+2.46065709E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
8.906250	+9.01285161E+00	+9.40856329E+00	-2.33922213E-01	+2.47569992E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
9.062500	+9.01780304E+00	+9.41366827E+00	-2.33534256E-01	+2.48957873E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
9.218750	+9.02279937E+00	+9.41881904E+00	-2.33144220E-01	+2.50232640E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
9.375000	+9.02783914E+00	+9.42401406E+00	-2.32752279E-01	+2.51397669E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
9.531250	+9.03292088E+00	+9.42925179E+00	-2.32358602E-01	+2.52456413E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
9.687500	+9.03804312E+00	+9.43453071E+00	-2.31963353E-01	+2.53412387E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
9.843750	+9.04320443E+00	+9.43984933E+00	-2.31566688E-01	+2.54269159E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
10.000000	+9.04840338E+00	+9.44520614E+00	-2.31168762E-01	+2.55030332E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
10.156250	+9.05363855E+00	+9.45059968E+00	-2.30769719E-01	+2.55699536E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
10.312500	+9.05890852E+00	+9.45602848E+00	-2.30369701E-01	+2.56280419E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
10.468750	+9.06421191E+00	+9.46149109E+00	-2.29968842E-01	+2.56776631E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
10.625000	+9.06954734E+00	+9.46698609E+00	-2.29567274E-01	+2.57191824E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
10.781250	+9.07491344E+00	+9.47251205E+00	-2.29165118E-01	+2.57529634E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
10.937500	+9.08030884E+00	+9.47806757E+00	-2.28762493E-01	+2.57793678E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
11.093750	+9.08573223E+00	+9.48365127E+00	-2.28359513E-01	+2.57987546E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
11.250000	+9.09118225E+00	+9.48926178E+00	-2.27956282E-01	+2.58114796E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
11.406250	+9.09665761E+00	+9.49489775E+00	-2.27552904E-01	+2.58178944E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
11.562500	+9.10215701E+00	+9.50055784E+00	-2.27149473E-01	+2.58183461E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
11.718750	+9.10767915E+00	+9.50624073E+00	-2.26746081E-01	+2.58131769E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
11.875000	+9.11322278E+00	+9.51194512E+00	-2.26342811E-01	+2.58027232E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
12.031250	+9.11878663E+00	+9.51766971E+00	-2.25939745E-01	+2.57873158E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
12.187500	+9.12436946E+00	+9.52341324E+00	-2.25536958E-01	+2.57672791E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
12.343750	+9.12997005E+00	+9.52917446E+00	-2.25134518E-01	+2.57429309E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
12.500000	+9.13558719E+00	+9.53495212E+00	-2.24732491E-01	+2.57145822E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
12.656250	+9.14121968E+00	+9.54074500E+00	-2.24330937E-01	+2.56825368E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
12.812500	+9.14686632E+00	+9.54655190E+00	-2.23929912E-01	+2.56470914E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
12.968750	+9.15252597E+00	+9.55237163E+00	-2.23529466E-01	+2.56085348E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
13.125000	+9.15819746E+00	+9.55820302E+00	-2.23129645E-01	+2.55671487E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
13.281250	+9.16387965E+00	+9.56404490E+00	-2.22730492E-01	+2.55232066E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
13.437500	+9.16957141E+00	+9.56989615E+00	-2.22332045E-01	+2.54769745E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
13.593750	+9.17527164E+00	+9.57575562E+00	-2.21934337E-01	+2.54287102E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
13.750000	+9.18097925E+00	+9.58162222E+00	-2.21537398E-01	+2.53786638E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
13.906250	+9.18669313E+00	+9.58749486E+00	-2.21141254E-01	+2.53270774E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
14.062500	+9.19241224E+00	+9.59337244E+00	-2.20745927E-01	+2.52741852E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
14.218750	+9.19813551E+00	+9.59925392E+00	-2.20351435E-01	+2.52202135E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
14.375000	+9.20386190E+00	+9.60513824E+00	-2.19957795E-01	+2.51653805E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
14.531250	+9.20959039E+00	+9.61102437E+00	-2.19565017E-01	+2.51098968E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
14.687500	+9.21531996E+00	+9.61691130E+00	-2.19173111E-01	+2.50539653E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
14.843750	+9.22104962E+00	+9.62279802E+00	-2.18782081E-01	+2.49977811E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
15.000000	+9.22677837E+00	+9.62868354E+00	-2.18391930E-01	+2.49415316E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
15.156250	+9.23250524E+00	+9.63456689E+00	-2.18002658E-01	+2.48853970E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
15.312500	+9.23822928E+00	+9.64044712E+00	-2.17614261E-01	+2.48295500E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
15.468750	+9.24394953E+00	+9.64632327E+00	-2.17226734E-01	+2.47738890E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.906250	+8.88724741E+00	+9.27898301E+00	-2.44020954E-01	+1.33988140E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.984375	+8.88859042E+00	+9.28036745E+00	-2.43915224E-01	+1.36679020E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
4.062500	+8.88995686E+00	+9.28177614E+00	-2.43807393E-01	+1.39361266E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
4.140625	+8.89134656E+00	+9.28320891E+00	-2.43697472E-01	+1.42025709E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
4.218750	+8.89275936E+00	+9.28466560E+00	-2.43585478E-01	+1.44671293E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
4.296875	+8.89419508E+00	+9.28614602E+00	-2.43471424E-01	+1.47296990E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
4.375000	+8.89565355E+00	+9.28765000E+00	-2.43355326E-01	+1.49901802E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
4.453125	+8.89713461E+00	+9.28917736E+00	-2.43237202E-01	+1.52484758E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
4.531250	+8.89863808E+00	+9.29072793E+00	-2.43117069E-01	+1.55044922E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
4.609375	+8.90016378E+00	+9.29230152E+00	-2.42994944E-01	+1.57581385E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
4.687500	+8.90171153E+00	+9.29389794E+00	-2.42870848E-01	+1.60093274E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
4.765625	+8.90328117E+00	+9.29551701E+00	-2.42744799E-01	+1.62579747E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
4.843750	+8.90487251E+00	+9.29715855E+00	-2.42616817E-01	+1.65039996E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
4.921875	+8.90648537E+00	+9.29882237E+00	-2.42486924E-01	+1.67473247E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
5.000000	+8.90811957E+00	+9.30050828E+00	-2.42355140E-01	+1.69878759E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
5.078125	+8.90977492E+00	+9.30221608E+00	-2.42221488E-01	+1.72255826E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
5.156250	+8.91145126E+00	+9.30394559E+00	-2.42085990E-01	+1.74603776E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
5.234375	+8.91314838E+00	+9.30569662E+00	-2.41948670E-01	+1.76921972E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
5.312500	+8.91486612E+00	+9.30746897E+00	-2.41809550E-01	+1.79209810E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
5.390625	+8.91660427E+00	+9.30926244E+00	-2.41668654E-01	+1.81466721E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
5.468750	+8.91836265E+00	+9.31107684E+00	-2.41526008E-01	+1.83692169E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
5.546875	+8.92014109E+00	+9.31291198E+00	-2.41381635E-01	+1.85885654E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
5.625000	+8.92193938E+00	+9.31476764E+00	-2.41235562E-01	+1.88046707E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
5.703125	+8.92375734E+00	+9.31664365E+00	-2.41087812E-01	+1.90174894E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
5.781250	+8.92559478E+00	+9.31853979E+00	-2.40938413E-01	+1.92269812E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
5.859375	+8.92745151E+00	+9.32045587E+00	-2.40787391E-01	+1.94331091E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
5.937500	+8.92932734E+00	+9.32239168E+00	-2.40634771E-01	+1.96358395E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
6.015625	+8.93122207E+00	+9.32434703E+00	-2.40480581E-01	+1.98351416E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
6.093750	+8.93313553E+00	+9.32632171E+00	-2.40324847E-01	+2.00309879E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
6.171875	+8.93506750E+00	+9.32831552E+00	-2.40167597E-01	+2.02233539E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
6.250000	+8.93701781E+00	+9.33032826E+00	-2.40008857E-01	+2.04122180E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
6.328125	+8.93898626E+00	+9.33235972E+00	-2.39848656E-01	+2.05975616E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
6.406250	+8.94097265E+00	+9.33440970E+00	-2.39687020E-01	+2.07793689E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
6.484375	+8.94297679E+00	+9.33647799E+00	-2.39523978E-01	+2.09576269E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
6.562500	+8.94499849E+00	+9.33856440E+00	-2.39359557E-01	+2.11323251E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
6.640625	+8.94703756E+00	+9.34066871E+00	-2.39193785E-01	+2.13034562E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
6.718750	+8.94909379E+00	+9.34279072E+00	-2.39026691E-01	+2.14710147E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
6.796875	+8.95116700E+00	+9.34493023E+00	-2.38858301E-01	+2.16349984E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
6.875000	+8.95325699E+00	+9.34708703E+00	-2.38688644E-01	+2.17954068E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
6.953125	+8.95536356E+00	+9.34926092E+00	-2.38517748E-01	+2.19522423E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
7.031250	+8.95748653E+00	+9.35145168E+00	-2.38345640E-01	+2.21055094E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
7.109375	+8.95962569E+00	+9.35365912E+00	-2.38172349E-01	+2.22552147E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
7.187500	+8.96178086E+00	+9.35588303E+00	-2.37997902E-01	+2.24013672E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
7.265625	+8.96395183E+00	+9.35812321E+00	-2.37822328E-01	+2.25439777E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
7.343750	+8.96613842E+00	+9.36037944E+00	-2.37645653E-01	+2.26830593E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
7.421875	+8.96834043E+00	+9.36265153E+00	-2.37467905E-01	+2.28186268E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
7.500000	+8.97055766E+00	+9.36493927E+00	-2.37289112E-01	+2.29506969E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
7.578125	+8.97278993E+00	+9.36724245E+00	-2.37109300E-01	+2.30792883E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
7.656250	+8.97503703E+00	+9.36956088E+00	-2.36928498E-01	+2.32044212E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
7.734375	+8.97729877E+00	+9.37189434E+00	-2.36746731E-01	+2.33278301E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
1.953125	+8.86173039E+00	+9.25270710E+00	-2.45960108E-01	+6.44926059E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
1.992188	+8.86208175E+00	+9.25306841E+00	-2.45934648E-01	+6.58624226E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.031250	+8.86243983E+00	+9.25343666E+00	-2.45908653E-01	+6.72336332E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.070312	+8.86280463E+00	+9.25381183E+00	-2.45882122E-01	+6.86075870E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.109375	+8.86317614E+00	+9.25419392E+00	-2.45855053E-01	+6.99841920E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.148438	+8.86355433E+00	+9.25458291E+00	-2.45827447E-01	+7.13633520E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.187500	+8.86393921E+00	+9.25497879E+00	-2.45799301E-01	+7.27449673E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.226562	+8.86433074E+00	+9.25538155E+00	-2.45770615E-01	+7.41289340E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.265625	+8.86472893E+00	+9.25579116E+00	-2.45741387E-01	+7.55151444E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.304688	+8.86513375E+00	+9.25620762E+00	-2.45711618E-01	+7.69034872E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.343750	+8.86554519E+00	+9.25663092E+00	-2.45681307E-01	+7.82938479E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.382812	+8.86596324E+00	+9.25706104E+00	-2.45650451E-01	+7.96861082E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.421875	+8.86638788E+00	+9.25749796E+00	-2.45619052E-01	+8.10801472E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.460938	+8.86681910E+00	+9.25794167E+00	-2.45587107E-01	+8.24758407E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.500000	+8.86725688E+00	+9.25839216E+00	-2.45554618E-01	+8.38730618E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.539062	+8.86770121E+00	+9.25884941E+00	-2.45521582E-01	+8.52716811E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.578125	+8.86815207E+00	+9.25931340E+00	-2.45487999E-01	+8.66715660E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.617188	+8.86860944E+00	+9.25978413E+00	-2.45453869E-01	+8.80725828E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.656250	+8.86907332E+00	+9.26026157E+00	-2.45419192E-01	+8.94745941E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.695312	+8.86954368E+00	+9.26074571E+00	-2.45383967E-01	+9.08774611E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.734375	+8.87002051E+00	+9.26123654E+00	-2.45348194E-01	+9.22810435E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.773438	+8.87050380E+00	+9.26173403E+00	-2.45311873E-01	+9.36851988E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.812500	+8.87099351E+00	+9.26223818E+00	-2.45275003E-01	+9.50897831E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.851562	+8.87148965E+00	+9.26274895E+00	-2.45237584E-01	+9.64946500E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.890625	+8.87199219E+00	+9.26326635E+00	-2.45199616E-01	+9.78996533E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.929688	+8.87250112E+00	+9.26379035E+00	-2.45161100E-01	+9.93046445E-04	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.968750	+8.87301642E+00	+9.26432093E+00	-2.45122035E-01	+1.00709474E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.007812	+8.87353807E+00	+9.26485808E+00	-2.45082421E-01	+1.02113993E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.046875	+8.87406605E+00	+9.26540178E+00	-2.45042258E-01	+1.03518049E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.085938	+8.87460035E+00	+9.26595201E+00	-2.45001547E-01	+1.04921491E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.125000	+8.87514095E+00	+9.26650876E+00	-2.44960288E-01	+1.06324167E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.164062	+8.87568783E+00	+9.26707200E+00	-2.44918481E-01	+1.07725923E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.203125	+8.87624097E+00	+9.26764172E+00	-2.44876127E-01	+1.09126608E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.242188	+8.87680036E+00	+9.26821790E+00	-2.44833226E-01	+1.10526066E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.281250	+8.87736598E+00	+9.26880053E+00	-2.44789779E-01	+1.11924146E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.320312	+8.87793781E+00	+9.26938958E+00	-2.44745785E-01	+1.13320694E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.359375	+8.87851582E+00	+9.26998503E+00	-2.44701247E-01	+1.14715557E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.398438	+8.87910001E+00	+9.27058687E+00	-2.44656164E-01	+1.16108581E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.437500	+8.87969035E+00	+9.27119507E+00	-2.44610537E-01	+1.17499614E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.476562	+8.88028683E+00	+9.27180962E+00	-2.44564367E-01	+1.18888504E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.515625	+8.88088942E+00	+9.27243050E+00	-2.44517656E-01	+1.20275099E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.554688	+8.88149811E+00	+9.27305769E+00	-2.44470402E-01	+1.21659248E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.593750	+8.88211288E+00	+9.27369117E+00	-2.44422609E-01	+1.23040801E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.632812	+8.88273370E+00	+9.27433092E+00	-2.44374277E-01	+1.24419608E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.671875	+8.88336056E+00	+9.27497692E+00	-2.44325406E-01	+1.25795520E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.710938	+8.88399344E+00	+9.27562915E+00	-2.44275999E-01	+1.27168390E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.750000	+8.88463231E+00	+9.27628759E+00	-2.44226056E-01	+1.28538070E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.789062	+8.88527717E+00	+9.27695221E+00	-2.44175579E-01	+1.29904416E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.828125	+8.88592798E+00	+9.27762300E+00	-2.44124568E-01	+1.31267282E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.867188	+8.88658474E+00	+9.27829995E+00	-2.44073026E-01	+1.32628372E-03	+4.07791524E+01	+3.75052161E+02	+1.08729283E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02


==> anc/otoc_to_plot_supersymmetric_M500_L1.5164_n150_beta3.5000.dat <==
300.000000	+2.54198541E+01	+3.66321669E+01	+3.11015971E+00	+4.45173634E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
306.000000	+2.51691530E+01	+3.66669829E+01	+3.13530549E+00	+3.93018935E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
312.000000	+2.49234699E+01	+3.66772489E+01	+3.15732199E+00	+3.41591158E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
318.000000	+2.46969711E+01	+3.66759008E+01	+3.17629643E+00	+3.32738268E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
324.000000	+2.44179341E+01	+3.66505204E+01	+3.19725058E+00	+3.29720852E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
330.000000	+2.41559136E+01	+3.66183091E+01	+3.21586293E+00	+3.05333680E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
336.000000	+2.38932269E+01	+3.65823280E+01	+3.23389062E+00	+3.26465272E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
342.000000	+2.36538678E+01	+3.66141775E+01	+3.25503877E+00	+3.29558961E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
348.000000	+2.33928627E+01	+3.65938353E+01	+3.27343770E+00	+2.93179979E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
354.000000	+2.31273676E+01	+3.65517574E+01	+3.29022036E+00	+3.01826784E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
360.000000	+2.28817901E+01	+3.65696559E+01	+3.30965691E+00	+2.96863436E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
366.000000	+2.26697709E+01	+3.65810060E+01	+3.32584397E+00	+2.76301036E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
372.000000	+2.23970884E+01	+3.65463983E+01	+3.34281303E+00	+2.74496885E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
378.000000	+2.21560260E+01	+3.65331226E+01	+3.35878360E+00	+3.06078620E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
384.000000	+2.19492532E+01	+3.66279213E+01	+3.37954247E+00	+3.03214978E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
390.000000	+2.16733528E+01	+3.65832050E+01	+3.39516940E+00	+2.65228576E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
396.000000	+2.14602610E+01	+3.66136275E+01	+3.41136990E+00	+2.47675843E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
402.000000	+2.11804220E+01	+3.65400625E+01	+3.42489050E+00	+2.31268208E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
408.000000	+2.09510725E+01	+3.65308678E+01	+3.43912208E+00	+2.42780128E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
414.000000	+2.06950035E+01	+3.65087080E+01	+3.45402412E+00	+2.48688514E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
420.000000	+2.04323982E+01	+3.64841425E+01	+3.46896470E+00	+2.60530362E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
426.000000	+2.01931180E+01	+3.65090259E+01	+3.48528776E+00	+2.68522327E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
432.000000	+1.99862979E+01	+3.65636959E+01	+3.50118738E+00	+2.46634286E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
438.000000	+1.96967772E+01	+3.65027894E+01	+3.51488387E+00	+2.59652178E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
444.000000	+1.94505222E+01	+3.65525743E+01	+3.53234564E+00	+2.80144988E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
450.000000	+1.91963920E+01	+3.65769824E+01	+3.54850127E+00	+2.62940431E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
456.000000	+1.90013354E+01	+3.66516095E+01	+3.56389850E+00	+2.41768015E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
462.000000	+1.87796465E+01	+3.66718713E+01	+3.57751343E+00	+2.15375028E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
468.000000	+1.85584480E+01	+3.66708396E+01	+3.58974350E+00	+1.93166593E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
474.000000	+1.83670777E+01	+3.66788884E+01	+3.60069342E+00	+2.11366967E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
480.000000	+1.81325118E+01	+3.67101824E+01	+3.61510754E+00	+2.38583896E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
486.000000	+1.78429524E+01	+3.66866085E+01	+3.62932349E+00	+1.86265062E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
492.000000	+1.76561280E+01	+3.66537187E+01	+3.63745934E+00	+1.13866007E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
498.000000	+1.74528451E+01	+3.65557465E+01	+3.64298741E+00	+1.13021069E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
504.000000	+1.72344041E+01	+3.64914052E+01	+3.65102187E+00	+2.03792333E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
510.000000	+1.69728567E+01	+3.65486803E+01	+3.66744249E+00	+2.64178186E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
516.000000	+1.67203861E+01	+3.65976403E+01	+3.68272325E+00	+1.91981992E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
522.000000	+1.65823786E+01	+3.66144218E+01	+3.69048033E+00	+1.40758798E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
528.000000	+1.64425275E+01	+3.66583811E+01	+3.69961431E+00	+2.10926497E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
534.000000	+1.62342153E+01	+3.67797645E+01	+3.71579151E+00	+2.02483483E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
540.000000	+1.60537104E+01	+3.67667854E+01	+3.72391233E+00	+5.09556032E-04	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
546.000000	+1.59197206E+01	+3.65912839E+01	+3.72190618E+00	+4.83717166E-04	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
552.000000	+1.56547370E+01	+3.64883929E+01	+3.72971693E+00	+1.28276001E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
558.000000	+1.54531765E+01	+3.64454014E+01	+3.73729930E+00	+9.56907114E-04	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
564.000000	+1.53785220E+01	+3.64527872E+01	+3.74119982E+00	+1.50849483E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
570.000000	+1.52748473E+01	+3.66505323E+01	+3.75540124E+00	+1.51849303E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
576.000000	+1.51755799E+01	+3.66373787E+01	+3.75942174E+00	+1.66072075E-04	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
582.000000	+1.49841430E+01	+3.64024693E+01	+3.75739411E+00	+2.26784003E-04	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
588.000000	+1.47426513E+01	+3.62629360E+01	+3.76214314E+00	+1.42768932E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
594.000000	+1.46258291E+01	+3.64142614E+01	+3.77452638E+00	+2.70005582E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
150.000000	+3.20780909E+01	+3.70155765E+01	+2.29000340E+00	+1.12488496E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
153.000000	+3.21996069E+01	+3.72990970E+01	+2.32228774E+00	+1.02740468E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
156.000000	+3.22669169E+01	+3.75183473E+01	+2.35164768E+00	+9.34006730E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
159.000000	+3.22913636E+01	+3.76847904E+01	+2.37832814E+00	+8.62053876E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
162.000000	+3.22748274E+01	+3.78050260E+01	+2.40337091E+00	+8.27703412E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
165.000000	+3.22180516E+01	+3.78860904E+01	+2.42799035E+00	+8.04330733E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
168.000000	+3.21311554E+01	+3.79347853E+01	+2.45163075E+00	+7.81317247E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
171.000000	+3.20154049E+01	+3.79554825E+01	+2.47486938E+00	+7.69612177E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
174.000000	+3.18769994E+01	+3.79549058E+01	+2.49780748E+00	+7.43564996E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
177.000000	+3.17208778E+01	+3.79319659E+01	+2.51948328E+00	+7.12954335E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
180.000000	+3.15451779E+01	+3.78887217E+01	+2.54058474E+00	+6.85247812E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
183.000000	+3.13617495E+01	+3.78335281E+01	+2.56059815E+00	+6.61260961E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
186.000000	+3.11700788E+01	+3.77703664E+01	+2.58026040E+00	+6.30000434E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
189.000000	+3.09795390E+01	+3.77006334E+01	+2.59839818E+00	+5.99408682E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
192.000000	+3.07869924E+01	+3.76289764E+01	+2.61622492E+00	+5.87416600E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
195.000000	+3.05906035E+01	+3.75528068E+01	+2.63364317E+00	+5.64603590E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
198.000000	+3.03961427E+01	+3.74738778E+01	+2.65010114E+00	+5.27053190E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
201.000000	+3.02078378E+01	+3.73937264E+01	+2.66526637E+00	+5.13113523E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
204.000000	+3.00234040E+01	+3.73224290E+01	+2.68088795E+00	+5.33593175E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
207.000000	+2.98425975E+01	+3.72622689E+01	+2.69728196E+00	+5.39227578E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
210.000000	+2.96681508E+01	+3.72071875E+01	+2.71324160E+00	+5.35437818E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
213.000000	+2.94951129E+01	+3.71570210E+01	+2.72940822E+00	+5.38931038E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
216.000000	+2.93228556E+01	+3.71096579E+01	+2.74557747E+00	+5.34596960E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
219.000000	+2.91561865E+01	+3.70678405E+01	+2.76148404E+00	+5.35626627E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
222.000000	+2.89902366E+01	+3.70313527E+01	+2.77771506E+00	+5.26733694E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
225.000000	+2.88283696E+01	+3.69940568E+01	+2.79308806E+00	+5.04738312E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
228.000000	+2.86757491E+01	+3.69641096E+01	+2.80799936E+00	+5.00100078E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
231.000000	+2.85293293E+01	+3.69437492E+01	+2.82309407E+00	+4.84880929E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
234.000000	+2.83872998E+01	+3.69203342E+01	+2.83709222E+00	+4.65520787E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
237.000000	+2.82519473E+01	+3.69047054E+01	+2.85102532E+00	+4.54846397E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
240.000000	+2.81139896E+01	+3.68831040E+01	+2.86438300E+00	+4.31909815E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
243.000000	+2.79741200E+01	+3.68540415E+01	+2.87693990E+00	+4.18012330E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
246.000000	+2.78333811E+01	+3.68252126E+01	+2.88946374E+00	+4.09061630E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
249.000000	+2.76969397E+01	+3.67975040E+01	+2.90148360E+00	+4.15187464E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
252.000000	+2.75599607E+01	+3.67786033E+01	+2.91437499E+00	+4.43620013E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
255.000000	+2.74179743E+01	+3.67640227E+01	+2.92810080E+00	+4.64226310E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
258.000000	+2.72658257E+01	+3.67448500E+01	+2.94222857E+00	+4.49222252E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
261.000000	+2.71278264E+01	+3.67292075E+01	+2.95505414E+00	+4.23849897E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
264.000000	+2.69949309E+01	+3.67181076E+01	+2.96765956E+00	+4.27725869E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
267.000000	+2.68669682E+01	+3.67179439E+01	+2.98071769E+00	+4.26249037E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
270.000000	+2.67327472E+01	+3.67078006E+01	+2.99323450E+00	+3.92559725E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
273.000000	+2.65958520E+01	+3.66816076E+01	+3.00427127E+00	+3.93856712E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
276.000000	+2.64551630E+01	+3.66687483E+01	+3.01686591E+00	+4.34070179E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
279.000000	+2.63218873E+01	+3.66737689E+01	+3.03031548E+00	+4.23481596E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
282.000000	+2.61920911E+01	+3.66685175E+01	+3.04227480E+00	+3.80022822E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
285.000000	+2.60517053E+01	+3.66423356E+01	+3.05311685E+00	+3.58187581E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
288.000000	+2.59168209E+01	+3.66208356E+01	+3.06376606E+00	+3.68518079E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
291.000000	+2.57954318E+01	+3.66228404E+01	+3.07522794E+00	+3.85247994E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
294.000000	+2.56670414E+01	+3.66213599E+01	+3.08688094E+00	+3.75662230E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
297.000000	+2.55397108E+01	+3.66139375E+01	+3.09776767E+00	+3.50120158E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
75.000000	+1.47166194E+01	+1.64812694E+01	+1.26109954E+00	+4.84074295E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
76.500000	+1.45459029E+01	+1.63245149E+01	+1.26898046E+00	+5.66715176E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
78.000000	+1.44493206E+01	+1.62442287E+01	+1.27810100E+00	+6.06657961E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
79.500000	+1.44263248E+01	+1.62376034E+01	+1.28718020E+00	+6.33754618E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
81.000000	+1.44720581E+01	+1.63014186E+01	+1.29711364E+00	+6.89905978E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
82.500000	+1.45828818E+01	+1.64320394E+01	+1.30787738E+00	+7.84320766E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
84.000000	+1.47526910E+01	+1.66256060E+01	+1.32064326E+00	+8.78646442E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
85.500000	+1.49796504E+01	+1.68781988E+01	+1.33423677E+00	+9.50030473E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
87.000000	+1.52586545E+01	+1.71857173E+01	+1.34914417E+00	+1.05156831E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
88.500000	+1.55845472E+01	+1.75439440E+01	+1.36578382E+00	+1.11185203E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
90.000000	+1.59562014E+01	+1.79486265E+01	+1.38249973E+00	+1.17127160E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
91.500000	+1.63660752E+01	+1.83955455E+01	+1.40092197E+00	+1.27683998E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
93.000000	+1.68100677E+01	+1.88802936E+01	+1.42080493E+00	+1.33608437E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
94.500000	+1.72858211E+01	+1.93982899E+01	+1.44100450E+00	+1.39557681E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
96.000000	+1.77864304E+01	+1.99451711E+01	+1.46267224E+00	+1.48884712E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
97.500000	+1.83080297E+01	+2.05169917E+01	+1.48566992E+00	+1.55648806E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
99.000000	+1.88482127E+01	+2.11101456E+01	+1.50936688E+00	+1.60675168E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
100.500000	+1.94031746E+01	+2.17212222E+01	+1.53387247E+00	+1.66689126E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
102.000000	+1.99685655E+01	+2.23464862E+01	+1.55937362E+00	+1.72479841E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
103.500000	+2.05413906E+01	+2.29825406E+01	+1.58561642E+00	+1.75950522E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
105.000000	+2.11191129E+01	+2.36259244E+01	+1.61215877E+00	+1.76447316E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
106.500000	+2.16994875E+01	+2.42733391E+01	+1.63855061E+00	+1.76117358E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
108.000000	+2.22793149E+01	+2.49221356E+01	+1.66499398E+00	+1.78635174E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
109.500000	+2.28542791E+01	+2.55698277E+01	+1.69214117E+00	+1.82213969E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
111.000000	+2.34224610E+01	+2.62137709E+01	+1.71965817E+00	+1.81393765E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
112.500000	+2.39841325E+01	+2.68515509E+01	+1.74655929E+00	+1.78184731E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
114.000000	+2.45361122E+01	+2.74806928E+01	+1.77311359E+00	+1.77033268E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
115.500000	+2.50746529E+01	+2.80984764E+01	+1.79966928E+00	+1.74820788E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
117.000000	+2.55995052E+01	+2.87026394E+01	+1.82555983E+00	+1.71124377E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
118.500000	+2.61083838E+01	+2.92914960E+01	+1.85100659E+00	+1.66287444E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
120.000000	+2.66019001E+01	+2.98637643E+01	+1.87544606E+00	+1.62123671E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
121.500000	+2.70764485E+01	+3.04182048E+01	+1.89964369E+00	+1.60302651E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
123.000000	+2.75316589E+01	+3.09542219E+01	+1.92353686E+00	+1.59410211E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
124.500000	+2.79659239E+01	+3.14713763E+01	+1.94746675E+00	+1.58050784E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
126.000000	+2.83799993E+01	+3.19687528E+01	+1.97095209E+00	+1.56574800E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
127.500000	+2.87706925E+01	+3.24447330E+01	+1.99443919E+00	+1.54553450E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
129.000000	+2.91396824E+01	+3.28987500E+01	+2.01731813E+00	+1.51303668E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
130.500000	+2.94863794E+01	+3.33310315E+01	+2.03983029E+00	+1.47754217E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
132.000000	+2.98122732E+01	+3.37417143E+01	+2.06164439E+00	+1.43498220E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
133.500000	+3.01164185E+01	+3.41301951E+01	+2.08287976E+00	+1.40490505E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
135.000000	+3.03972979E+01	+3.44958934E+01	+2.10379154E+00	+1.37594043E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
136.500000	+3.06562235E+01	+3.48391486E+01	+2.12415797E+00	+1.34589075E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
138.000000	+3.08931200E+01	+3.51605898E+01	+2.14416826E+00	+1.32349367E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
139.500000	+3.11089962E+01	+3.54613447E+01	+2.16386278E+00	+1.29127439E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
141.000000	+3.13059933E+01	+3.57420210E+01	+2.18290650E+00	+1.25725427E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
142.500000	+3.14826901E+01	+3.60023341E+01	+2.20158041E+00	+1.23552110E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
144.000000	+3.16386723E+01	+3.62422094E+01	+2.21997213E+00	+1.21709130E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
145.500000	+3.17749338E+01	+3.64626521E+01	+2.23809315E+00	+1.19829680E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
147.000000	+3.18924977E+01	+3.66645375E+01	+2.25592103E+00	+1.17218063E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
148.500000	+3.19930354E+01	+3.68485320E+01	+2.27325857E+00	+1.13949072E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
37.500000	+4.68545604E+01	+4.81545690E+01	+9.55518035E-01	+2.66336765E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
38.250000	+4.57706261E+01	+4.70960699E+01	+9.74894523E-01	+2.50369585E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
39.000000	+4.46909361E+01	+4.60406954E+01	+9.93073473E-01	+2.33371647E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
39.750000	+4.36178792E+01	+4.49905428E+01	+1.00990027E+00	+2.17950769E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
40.500000	+4.25529490E+01	+4.39475647E+01	+1.02576609E+00	+2.03393060E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
41.250000	+4.14983785E+01	+4.29135660E+01	+1.04040923E+00	+1.87252932E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
42.000000	+4.04558007E+01	+4.18901436E+01	+1.05385403E+00	+1.74554115E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
42.750000	+3.94260153E+01	+4.08787462E+01	+1.06659235E+00	+1.65548922E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
43.500000	+3.84103090E+01	+3.98807160E+01	+1.07868637E+00	+1.56048132E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
44.250000	+3.74101138E+01	+3.88972502E+01	+1.08999957E+00	+1.44016799E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
45.000000	+3.64268767E+01	+3.79293937E+01	+1.10028889E+00	+1.32037122E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
45.750000	+3.54611866E+01	+3.69780702E+01	+1.10980513E+00	+1.24135634E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
46.500000	+3.45133586E+01	+3.60441150E+01	+1.11890923E+00	+1.17563441E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
47.250000	+3.35844105E+01	+3.51282808E+01	+1.12743965E+00	+1.09413687E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
48.000000	+3.26751344E+01	+3.42312211E+01	+1.13532128E+00	+9.97604202E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
48.750000	+3.17863473E+01	+3.33534939E+01	+1.14240371E+00	+9.01466868E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
49.500000	+3.09183124E+01	+3.24955833E+01	+1.14884329E+00	+8.36673073E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
50.250000	+3.00709877E+01	+3.16579261E+01	+1.15495381E+00	+7.93132640E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
51.000000	+2.92447719E+01	+3.08409197E+01	+1.16074028E+00	+7.51588446E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
51.750000	+2.84399911E+01	+3.00449216E+01	+1.16622764E+00	+6.96651951E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
52.500000	+2.76573265E+01	+2.92702411E+01	+1.17119006E+00	+6.25662381E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
53.250000	+2.68970819E+01	+2.85171455E+01	+1.17561257E+00	+5.57585318E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
54.000000	+2.61594097E+01	+2.77858709E+01	+1.17955384E+00	+5.08043951E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
54.750000	+2.54441751E+01	+2.70766318E+01	+1.18323323E+00	+4.81796326E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
55.500000	+2.47513878E+01	+2.63896460E+01	+1.18678078E+00	+4.69753806E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
56.250000	+2.40811039E+01	+2.57251040E+01	+1.19027954E+00	+4.58151080E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
57.000000	+2.34336059E+01	+2.50831614E+01	+1.19365305E+00	+4.36024280E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
57.750000	+2.28091826E+01	+2.44639703E+01	+1.19681990E+00	+4.02677505E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
58.500000	+2.22080947E+01	+2.38676440E+01	+1.19969321E+00	+3.59316383E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
59.250000	+2.16305084E+01	+2.32942391E+01	+1.20220965E+00	+3.23573931E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
60.000000	+2.10761790E+01	+2.27438026E+01	+1.20454682E+00	+2.97639241E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
60.750000	+2.05451965E+01	+2.22163717E+01	+1.20667424E+00	+2.91050203E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
61.500000	+2.00370392E+01	+2.17119591E+01	+1.20891257E+00	+2.94727421E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
62.250000	+1.95519763E+01	+2.12305559E+01	+1.21109515E+00	+3.05943726E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
63.000000	+1.90895224E+01	+2.07721465E+01	+1.21350173E+00	+3.22634481E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
63.750000	+1.86499821E+01	+2.03367049E+01	+1.21593467E+00	+3.23694562E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
64.500000	+1.82333746E+01	+1.99241884E+01	+1.21835715E+00	+3.24303841E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
65.250000	+1.78395968E+01	+1.95345447E+01	+1.22079922E+00	+3.23622209E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
66.000000	+1.74686427E+01	+1.91676842E+01	+1.22321148E+00	+3.04575184E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
66.750000	+1.71207822E+01	+1.88234914E+01	+1.22536785E+00	+3.04868140E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
67.500000	+1.67949899E+01	+1.85018190E+01	+1.22778450E+00	+3.14015068E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
68.250000	+1.64917674E+01	+1.82025158E+01	+1.23007808E+00	+3.12048890E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
69.000000	+1.62105936E+01	+1.79254306E+01	+1.23246523E+00	+3.48765947E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
69.750000	+1.59506672E+01	+1.76703888E+01	+1.23530957E+00	+3.79753290E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
70.500000	+1.57125366E+01	+1.74371698E+01	+1.23816153E+00	+3.97661334E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
71.250000	+1.54955145E+01	+1.72255247E+01	+1.24127449E+00	+4.49571727E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
72.000000	+1.52988766E+01	+1.70351793E+01	+1.24490511E+00	+4.90421935E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
72.750000	+1.51230715E+01	+1.68658551E+01	+1.24863082E+00	+4.83577601E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
73.500000	+1.49683516E+01	+1.67172945E+01	+1.25215877E+00	+5.24125079E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
74.250000	+1.48326689E+01	+1.65892081E+01	+1.25649269E+00	+6.31586367E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
18.750000	+6.65377261E+01	+6.71789473E+01	+2.48766346E-01	+3.05300407E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
19.125000	+6.64235729E+01	+6.70722966E+01	+2.60398787E-01	+3.15096446E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
19.500000	+6.62958115E+01	+6.69523666E+01	+2.72398580E-01	+3.24675641E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
19.875000	+6.61542957E+01	+6.68190102E+01	+2.84749460E-01	+3.34428324E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
20.250000	+6.59988700E+01	+6.66721012E+01	+2.97480704E-01	+3.44806136E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
20.625000	+6.58294098E+01	+6.65115383E+01	+3.10609921E-01	+3.54915141E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
21.000000	+6.56458555E+01	+6.63372478E+01	+3.24099340E-01	+3.64389344E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
21.375000	+6.54481575E+01	+6.61491851E+01	+3.37939121E-01	+3.73765206E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
21.750000	+6.52362857E+01	+6.59473336E+01	+3.52131730E-01	+3.82731925E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
22.125000	+6.50102639E+01	+6.57317060E+01	+3.66644016E-01	+3.90643624E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
22.500000	+6.47701541E+01	+6.55023427E+01	+3.81430002E-01	+3.97999574E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
22.875000	+6.45160088E+01	+6.52593106E+01	+3.96493984E-01	+4.05015271E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
23.250000	+6.42479333E+01	+6.50027042E+01	+4.11806147E-01	+4.10983994E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
23.625000	+6.39660759E+01	+6.47326458E+01	+4.27317783E-01	+4.16122492E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
24.000000	+6.36705866E+01	+6.44492847E+01	+4.43015334E-01	+4.20956092E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
24.375000	+6.33616383E+01	+6.41527962E+01	+4.58889490E-01	+4.24991775E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
24.750000	+6.30394647E+01	+6.38433832E+01	+4.74889717E-01	+4.28068756E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
25.125000	+6.27043043E+01	+6.35212747E+01	+4.90994647E-01	+4.30598581E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
25.500000	+6.23564203E+01	+6.31867249E+01	+5.07184611E-01	+4.32698790E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
25.875000	+6.19960947E+01	+6.28400126E+01	+5.23447056E-01	+4.33685578E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
26.250000	+6.16236830E+01	+6.24814385E+01	+5.39711029E-01	+4.34027630E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
26.625000	+6.12394826E+01	+6.21113237E+01	+5.55999129E-01	+4.34227709E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
27.000000	+6.08438585E+01	+6.17300084E+01	+5.72278107E-01	+4.33141754E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
27.375000	+6.04372210E+01	+6.13378495E+01	+5.88484760E-01	+4.31684162E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
27.750000	+6.00199098E+01	+6.09352196E+01	+6.04654420E-01	+4.29982872E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
28.125000	+5.95923585E+01	+6.05225045E+01	+6.20733476E-01	+4.26999498E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
28.500000	+5.91550054E+01	+6.01001024E+01	+6.36679382E-01	+4.23991625E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
28.875000	+5.87082218E+01	+5.96684212E+01	+6.52532847E-01	+4.20747090E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
29.250000	+5.82524826E+01	+5.92278786E+01	+6.68235414E-01	+4.16041235E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
29.625000	+5.77882659E+01	+5.87788988E+01	+6.83735940E-01	+4.11525198E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
30.000000	+5.73159398E+01	+5.83219101E+01	+6.99099804E-01	+4.07596567E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
30.375000	+5.68359625E+01	+5.78573464E+01	+7.14305683E-01	+4.01793008E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
30.750000	+5.63488990E+01	+5.73856451E+01	+7.29234279E-01	+3.95481452E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
31.125000	+5.58551088E+01	+5.69072419E+01	+7.43966791E-01	+3.90886732E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
31.500000	+5.53549816E+01	+5.64225714E+01	+7.58550784E-01	+3.85232571E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
31.875000	+5.48490954E+01	+5.59320706E+01	+7.72859234E-01	+3.77685219E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
32.250000	+5.43379107E+01	+5.54361739E+01	+7.86877175E-01	+3.71270162E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
32.625000	+5.38217528E+01	+5.49353075E+01	+8.00704496E-01	+3.65890902E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
33.000000	+5.33010742E+01	+5.44298930E+01	+8.14318993E-01	+3.58786814E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
33.375000	+5.27764242E+01	+5.39203503E+01	+8.27613507E-01	+3.50260537E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
33.750000	+5.22482272E+01	+5.34070926E+01	+8.40588533E-01	+3.42915900E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
34.125000	+5.17167951E+01	+5.28905231E+01	+8.53332200E-01	+3.36252883E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
34.500000	+5.11825740E+01	+5.23710364E+01	+8.65807500E-01	+3.28735631E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
34.875000	+5.06459929E+01	+5.18490190E+01	+8.77987372E-01	+3.20975934E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
35.250000	+5.01074296E+01	+5.13248492E+01	+8.89880695E-01	+3.13481520E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
35.625000	+4.95672510E+01	+5.07988968E+01	+9.01498486E-01	+3.07087315E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
36.000000	+4.90257377E+01	+5.02715217E+01	+9.12912243E-01	+3.01506475E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
36.375000	+4.84832573E+01	+4.97430715E+01	+9.24111472E-01	+2.94274895E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
36.750000	+4.79402964E+01	+4.92138813E+01	+9.34982860E-01	+2.84368942E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
37.125000	+4.73973037E+01	+4.86842754E+01	+9.45439142E-01	+2.73299436E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
9.375000	+6.56390517E+01	+6.61568073E+01	+3.48951753E-02	+1.65832237E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
9.562500	+6.57140017E+01	+6.62333780E+01	+3.80206941E-02	+1.67556429E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
9.750000	+6.57872700E+01	+6.63082890E+01	+4.11785414E-02	+1.69378465E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
9.937500	+6.58588027E+01	+6.63814885E+01	+4.43723865E-02	+1.71523183E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
10.125000	+6.59285453E+01	+6.64529265E+01	+4.76106608E-02	+1.74072350E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
10.312500	+6.59964455E+01	+6.65225544E+01	+5.09000996E-02	+1.76796993E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
10.500000	+6.60624564E+01	+6.65903257E+01	+5.42405480E-02	+1.79352409E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
10.687500	+6.61265360E+01	+6.66561953E+01	+5.76258150E-02	+1.81584924E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
10.875000	+6.61886434E+01	+6.67201194E+01	+6.10499826E-02	+1.83653136E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
11.062500	+6.62487358E+01	+6.67820555E+01	+6.45128075E-02	+1.85850134E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
11.250000	+6.63067687E+01	+6.68419618E+01	+6.80193626E-02	+1.88341769E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
11.437500	+6.63626979E+01	+6.68997976E+01	+7.15756239E-02	+1.91073684E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
11.625000	+6.64164818E+01	+6.69555234E+01	+7.51846258E-02	+1.93844456E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
11.812500	+6.64680824E+01	+6.70091006E+01	+7.88447910E-02	+1.96420810E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
12.000000	+6.65174649E+01	+6.70604916E+01	+8.25504062E-02	+1.98688312E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
12.187500	+6.65645953E+01	+6.71096596E+01	+8.62956027E-02	+2.00797137E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
12.375000	+6.66094373E+01	+6.71565683E+01	+9.00802988E-02	+2.03093969E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
12.562500	+6.66519508E+01	+6.72011822E+01	+9.39116265E-02	+2.05793069E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
12.750000	+6.66920963E+01	+6.72434660E+01	+9.77975389E-02	+2.08725333E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
12.937500	+6.67298383E+01	+6.72833855E+01	+1.01738826E-01	+2.11493336E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
13.125000	+6.67651468E+01	+6.73209069E+01	+1.05728539E-01	+2.13875592E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
13.312500	+6.67979924E+01	+6.73559970E+01	+1.09759161E-01	+2.16017309E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
13.500000	+6.68283429E+01	+6.73886233E+01	+1.13829188E-01	+2.18238579E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
13.687500	+6.68561631E+01	+6.74187532E+01	+1.17943108E-01	+2.20742296E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
13.875000	+6.68814172E+01	+6.74463547E+01	+1.22107024E-01	+2.23503359E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
14.062500	+6.69040709E+01	+6.74713961E+01	+1.26324484E-01	+2.26322561E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
14.250000	+6.69240936E+01	+6.74938461E+01	+1.30594120E-01	+2.28951144E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
14.437500	+6.69414571E+01	+6.75136741E+01	+1.34910152E-01	+2.31271651E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
14.625000	+6.69561342E+01	+6.75308495E+01	+1.39266807E-01	+2.33426050E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
14.812500	+6.69680944E+01	+6.75453422E+01	+1.43663629E-01	+2.35710924E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
15.000000	+6.69773042E+01	+6.75571221E+01	+1.48105967E-01	+2.38306758E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
15.187500	+6.69837297E+01	+6.75661593E+01	+1.52600132E-01	+2.41139705E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
15.375000	+6.69873394E+01	+6.75724242E+01	+1.57148706E-01	+2.43979666E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
15.562500	+6.69881050E+01	+6.75758878E+01	+1.61749370E-01	+2.46612656E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
15.750000	+6.69860003E+01	+6.75765210E+01	+1.66396680E-01	+2.48990921E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
15.937500	+6.69809986E+01	+6.75742953E+01	+1.71086529E-01	+2.51318560E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
16.125000	+6.69730696E+01	+6.75691820E+01	+1.75821126E-01	+2.53935232E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
16.312500	+6.69621792E+01	+6.75611526E+01	+1.80609100E-01	+2.57013334E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
16.500000	+6.69482934E+01	+6.75501789E+01	+1.85459126E-01	+2.60375500E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
16.687500	+6.69313822E+01	+6.75362327E+01	+1.90373182E-01	+2.63671912E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
16.875000	+6.69114201E+01	+6.75192864E+01	+1.95346823E-01	+2.66744999E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
17.062500	+6.68883813E+01	+6.74993124E+01	+2.00376119E-01	+2.69765473E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
17.250000	+6.68622370E+01	+6.74762838E+01	+2.05463028E-01	+2.73011469E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
17.437500	+6.68329556E+01	+6.74501735E+01	+2.10614049E-01	+2.76613937E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
17.625000	+6.68005056E+01	+6.74209551E+01	+2.15836051E-01	+2.80535083E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
17.812500	+6.67648569E+01	+6.73886023E+01	+2.21134115E-01	+2.84647109E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
18.000000	+6.67259817E+01	+6.73530895E+01	+2.26510318E-01	+2.88761246E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
18.187500	+6.66838554E+01	+6.73143917E+01	+2.31962661E-01	+2.92730374E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
18.375000	+6.66384548E+01	+6.72724845E+01	+2.37487707E-01	+2.96635606E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
18.562500	+6.65897546E+01	+6.72273441E+01	+2.43086497E-01	+3.00568672E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.687500	+6.34285347E+01	+6.39125101E+01	-3.25739553E-02	+1.26208763E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.781250	+6.34739030E+01	+6.39584530E+01	-3.13874458E-02	+1.26913257E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.875000	+6.35194927E+01	+6.40046212E+01	-3.01943317E-02	+1.27603068E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.968750	+6.35652821E+01	+6.40509928E+01	-2.89948883E-02	+1.28284053E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
5.062500	+6.36112495E+01	+6.40975463E+01	-2.77890057E-02	+1.28990308E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
5.156250	+6.36573738E+01	+6.41442607E+01	-2.65763200E-02	+1.29739258E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
5.250000	+6.37036345E+01	+6.41911156E+01	-2.53563947E-02	+1.30528139E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
5.343750	+6.37500113E+01	+6.42380912E+01	-2.41289174E-02	+1.31334382E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
5.437500	+6.37964849E+01	+6.42851680E+01	-2.28938750E-02	+1.32120241E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
5.531250	+6.38430366E+01	+6.43323272E+01	-2.16516629E-02	+1.32841830E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
5.625000	+6.38896483E+01	+6.43795501E+01	-2.04030907E-02	+1.33461647E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
5.718750	+6.39363026E+01	+6.44268190E+01	-1.91492570E-02	+1.33961702E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
5.812500	+6.39829824E+01	+6.44741162E+01	-1.78913088E-02	+1.34352764E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
5.906250	+6.40296710E+01	+6.45214247E+01	-1.66301427E-02	+1.34675700E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
6.000000	+6.40763520E+01	+6.45687277E+01	-1.53661394E-02	+1.34993434E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
6.093750	+6.41230089E+01	+6.46160088E+01	-1.40990158E-02	+1.35375636E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
6.187500	+6.41696254E+01	+6.46632524E+01	-1.28278462E-02	+1.35880904E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
6.281250	+6.42161852E+01	+6.47104428E+01	-1.15512489E-02	+1.36541831E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
6.375000	+6.42626727E+01	+6.47575651E+01	-1.02676869E-02	+1.37357081E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
6.468750	+6.43090723E+01	+6.48046045E+01	-8.97580361E-03	+1.38292178E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
6.562500	+6.43553695E+01	+6.48515468E+01	-7.67470855E-03	+1.39288391E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
6.656250	+6.44015502E+01	+6.48983782E+01	-6.36414627E-03	+1.40277142E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
6.750000	+6.44476010E+01	+6.49450851E+01	-5.04451213E-03	+1.41196226E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
6.843750	+6.44935093E+01	+6.49916544E+01	-3.71671704E-03	+1.42003875E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
6.937500	+6.45392629E+01	+6.50380734E+01	-2.38193947E-03	+1.42687412E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
7.031250	+6.45848499E+01	+6.50843295E+01	-1.04132806E-03	+1.43264571E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
7.125000	+6.46302584E+01	+6.51304106E+01	+3.04271229E-04	+1.43777314E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
7.218750	+6.46754769E+01	+6.51763048E+01	+1.65449657E-03	+1.44279966E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
7.312500	+6.47204934E+01	+6.52220005E+01	+3.00952059E-03	+1.44825413E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
7.406250	+6.47652965E+01	+6.52674863E+01	+4.36997307E-03	+1.45453779E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
7.500000	+6.48098745E+01	+6.53127511E+01	+5.73677896E-03	+1.46186468E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
7.593750	+6.48542161E+01	+6.53577843E+01	+7.11096934E-03	+1.47025494E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
7.687500	+6.48983103E+01	+6.54025752E+01	+8.49350697E-03	+1.47955932E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
7.781250	+6.49421464E+01	+6.54471135E+01	+9.88514306E-03	+1.48949542E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
7.875000	+6.49857143E+01	+6.54913894E+01	+1.12863109E-02	+1.49969278E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
7.968750	+6.50290041E+01	+6.55353931E+01	+1.26970670E-02	+1.50975305E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
8.062500	+6.50720065E+01	+6.55791152E+01	+1.41170979E-02	+1.51932603E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
8.156250	+6.51147126E+01	+6.56225463E+01	+1.55458033E-02	+1.52819022E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
8.250000	+6.51571137E+01	+6.56656774E+01	+1.69824545E-02	+1.53631847E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
8.343750	+6.51992011E+01	+6.57084998E+01	+1.84264005E-02	+1.54390587E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
8.437500	+6.52409665E+01	+6.57510046E+01	+1.98772780E-02	+1.55134158E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
8.531250	+6.52824012E+01	+6.57931834E+01	+2.13351659E-02	+1.55912042E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
8.625000	+6.53234967E+01	+6.58350280E+01	+2.28006288E-02	+1.56771247E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
8.718750	+6.53642442E+01	+6.58765300E+01	+2.42746268E-02	+1.57742895E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
8.812500	+6.54046352E+01	+6.59176816E+01	+2.57583081E-02	+1.58832834E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
8.906250	+6.54446613E+01	+6.59584750E+01	+2.72527424E-02	+1.60019412E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
9.000000	+6.54843144E+01	+6.59989025E+01	+2.87586721E-02	+1.61259034E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
9.093750	+6.55235871E+01	+6.60389567E+01	+3.02763493E-02	+1.62497544E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
9.187500	+6.55624720E+01	+6.60786303E+01	+3.18055010E-02	+1.63683933E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
9.281250	+6.56009624E+01	+6.61179162E+01	+3.33454231E-02	+1.64832768E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.343750	+6.24395406E+01	+6.29113101E+01	-5.81174546E-02	+8.01753485E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.390625	+6.24551457E+01	+6.29270941E+01	-5.77384072E-02	+8.15515278E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.437500	+6.24709805E+01	+6.29431109E+01	-5.73529090E-02	+8.29500229E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.484375	+6.24870410E+01	+6.29593565E+01	-5.69607508E-02	+8.43962447E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.531250	+6.25033232E+01	+6.29758273E+01	-5.65616942E-02	+8.58951659E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.578125	+6.25198234E+01	+6.29925194E+01	-5.61554836E-02	+8.74490194E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.625000	+6.25365374E+01	+6.30094290E+01	-5.57418597E-02	+8.90567452E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.671875	+6.25534613E+01	+6.30265522E+01	-5.53205766E-02	+9.07135764E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.718750	+6.25705913E+01	+6.30438853E+01	-5.48914199E-02	+9.24108255E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.765625	+6.25879234E+01	+6.30614244E+01	-5.44542251E-02	+9.41359259E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.812500	+6.26054538E+01	+6.30791656E+01	-5.40088956E-02	+9.58727631E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.859375	+6.26231786E+01	+6.30971053E+01	-5.35554180E-02	+9.76023133E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.906250	+6.26410940E+01	+6.31152395E+01	-5.30938739E-02	+9.93035737E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.953125	+6.26591965E+01	+6.31335646E+01	-5.26244470E-02	+1.00954736E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.000000	+6.26774822E+01	+6.31520767E+01	-5.21474233E-02	+1.02534520E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.046875	+6.26959477E+01	+6.31707720E+01	-5.16631858E-02	+1.04023549E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.093750	+6.27145893E+01	+6.31896468E+01	-5.11722025E-02	+1.05405643E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.140625	+6.27334036E+01	+6.32086973E+01	-5.06750079E-02	+1.06668890E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.187500	+6.27523870E+01	+6.32279199E+01	-5.01721816E-02	+1.07806380E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.234375	+6.27715363E+01	+6.32473106E+01	-4.96643231E-02	+1.08816528E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.281250	+6.27908478E+01	+6.32668660E+01	-4.91520267E-02	+1.09702959E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.328125	+6.28103182E+01	+6.32865821E+01	-4.86358579E-02	+1.10473982E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.375000	+6.28299440E+01	+6.33064555E+01	-4.81163331E-02	+1.11141747E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.421875	+6.28497219E+01	+6.33264823E+01	-4.75939040E-02	+1.11721212E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.468750	+6.28696482E+01	+6.33466590E+01	-4.70689467E-02	+1.12229049E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.515625	+6.28897195E+01	+6.33669819E+01	-4.65417567E-02	+1.12682617E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.562500	+6.29099324E+01	+6.33874474E+01	-4.60125472E-02	+1.13099106E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.609375	+6.29302833E+01	+6.34080519E+01	-4.54814525E-02	+1.13494869E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.656250	+6.29507686E+01	+6.34287919E+01	-4.49485328E-02	+1.13884933E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.703125	+6.29713848E+01	+6.34496639E+01	-4.44137813E-02	+1.14282662E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.750000	+6.29921284E+01	+6.34706642E+01	-4.38771329E-02	+1.14699472E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.796875	+6.30129959E+01	+6.34917895E+01	-4.33384737E-02	+1.15144586E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.843750	+6.30339836E+01	+6.35130363E+01	-4.27976524E-02	+1.15624781E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.890625	+6.30550882E+01	+6.35344011E+01	-4.22544914E-02	+1.16144170E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.937500	+6.30763061E+01	+6.35558806E+01	-4.17088008E-02	+1.16704043E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.984375	+6.30976339E+01	+6.35774715E+01	-4.11603910E-02	+1.17302853E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.031250	+6.31190681E+01	+6.35991703E+01	-4.06090865E-02	+1.17936378E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.078125	+6.31406054E+01	+6.36209738E+01	-4.00547375E-02	+1.18598083E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.125000	+6.31622425E+01	+6.36428788E+01	-3.94972295E-02	+1.19279665E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.171875	+6.31839762E+01	+6.36648821E+01	-3.89364906E-02	+1.19971717E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.218750	+6.32058031E+01	+6.36869803E+01	-3.83724946E-02	+1.20664433E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.265625	+6.32277202E+01	+6.37091705E+01	-3.78052616E-02	+1.21348282E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.312500	+6.32497244E+01	+6.37314494E+01	-3.72348545E-02	+1.22014590E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.359375	+6.32718126E+01	+6.37538139E+01	-3.66613748E-02	+1.22655978E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.406250	+6.32939819E+01	+6.37762610E+01	-3.60849547E-02	+1.23266663E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.453125	+6.33162291E+01	+6.37987877E+01	-3.55057498E-02	+1.23842621E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.500000	+6.33385515E+01	+6.38213909E+01	-3.49239301E-02	+1.24381638E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.546875	+6.33609461E+01	+6.38440677E+01	-3.43396719E-02	+1.24883269E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.593750	+6.33834100E+01	+6.38668151E+01	-3.37531495E-02	+1.25348729E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.640625	+6.34059405E+01	+6.38896302E+01	-3.31645276E-02	+1.25796605E-02	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.171875	+6.21347363E+01	+6.26030964E+01	-6.53708153E-02	+3.82739862E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.195312	+6.21390506E+01	+6.26074534E+01	-6.52796167E-02	+3.95488182E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.218750	+6.21434436E+01	+6.26118904E+01	-6.51854302E-02	+4.08091505E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.242188	+6.21479148E+01	+6.26164072E+01	-6.50883238E-02	+4.20406130E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.265625	+6.21524641E+01	+6.26210033E+01	-6.49883648E-02	+4.32435315E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.289062	+6.21570911E+01	+6.26256784E+01	-6.48856197E-02	+4.44183570E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.312500	+6.21617954E+01	+6.26304321E+01	-6.47801538E-02	+4.55656484E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.335938	+6.21665767E+01	+6.26352642E+01	-6.46720308E-02	+4.66860587E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.359375	+6.21714347E+01	+6.26401741E+01	-6.45613129E-02	+4.77803194E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.382812	+6.21763691E+01	+6.26451615E+01	-6.44480605E-02	+4.88492257E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.406250	+6.21813794E+01	+6.26502260E+01	-6.43323321E-02	+4.98936237E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.429688	+6.21864653E+01	+6.26553674E+01	-6.42141842E-02	+5.09143942E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.453125	+6.21916265E+01	+6.26605851E+01	-6.40936709E-02	+5.19124420E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.476562	+6.21968626E+01	+6.26658787E+01	-6.39708446E-02	+5.28886824E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.500000	+6.22021732E+01	+6.26712480E+01	-6.38457552E-02	+5.38440312E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.523438	+6.22075579E+01	+6.26766925E+01	-6.37184507E-02	+5.47793936E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.546875	+6.22130164E+01	+6.26822117E+01	-6.35889768E-02	+5.56956560E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.570312	+6.22185483E+01	+6.26878054E+01	-6.34573773E-02	+5.65936783E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.593750	+6.22241532E+01	+6.26934730E+01	-6.33236939E-02	+5.74742876E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.617188	+6.22298307E+01	+6.26992142E+01	-6.31879666E-02	+5.83382744E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.640625	+6.22355803E+01	+6.27050285E+01	-6.30502333E-02	+5.91863884E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.664062	+6.22414018E+01	+6.27109156E+01	-6.29105304E-02	+6.00193362E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.687500	+6.22472947E+01	+6.27168749E+01	-6.27688926E-02	+6.08377831E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.710938	+6.22532586E+01	+6.27229062E+01	-6.26253533E-02	+6.16423524E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.734375	+6.22592930E+01	+6.27290090E+01	-6.24799441E-02	+6.24336280E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.757812	+6.22653976E+01	+6.27351827E+01	-6.23326956E-02	+6.32121588E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.781250	+6.22715720E+01	+6.27414271E+01	-6.21836371E-02	+6.39784629E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.804688	+6.22778157E+01	+6.27477417E+01	-6.20327966E-02	+6.47330333E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.828125	+6.22841282E+01	+6.27541260E+01	-6.18802010E-02	+6.54763455E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.851562	+6.22905093E+01	+6.27605796E+01	-6.17258762E-02	+6.62088638E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.875000	+6.22969584E+01	+6.27671020E+01	-6.15698470E-02	+6.69310495E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.898438	+6.23034751E+01	+6.27736928E+01	-6.14121369E-02	+6.76433696E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.921875	+6.23100589E+01	+6.27803517E+01	-6.12527687E-02	+6.83463041E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.945312	+6.23167095E+01	+6.27870780E+01	-6.10917636E-02	+6.90403556E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.968750	+6.23234264E+01	+6.27938713E+01	-6.09291420E-02	+6.97260561E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.992188	+6.23302091E+01	+6.28007313E+01	-6.07649227E-02	+7.04039755E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.015625	+6.23370572E+01	+6.28076575E+01	-6.05991234E-02	+7.10747284E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.039062	+6.23439703E+01	+6.28146493E+01	-6.04317600E-02	+7.17389799E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.062500	+6.23509478E+01	+6.28217063E+01	-6.02628469E-02	+7.23974502E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.085938	+6.23579894E+01	+6.28288282E+01	-6.00923969E-02	+7.30509186E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.109375	+6.23650946E+01	+6.28360143E+01	-5.99204207E-02	+7.37002265E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.132812	+6.23722629E+01	+6.28432643E+01	-5.97469271E-02	+7.43462771E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.156250	+6.23794938E+01	+6.28505777E+01	-5.95719226E-02	+7.49900353E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.179688	+6.23867869E+01	+6.28579540E+01	-5.93954113E-02	+7.56325246E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.203125	+6.23941418E+01	+6.28653927E+01	-5.92173951E-02	+7.62748220E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.226562	+6.24015579E+01	+6.28728934E+01	-5.90378731E-02	+7.69180518E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.250000	+6.24090348E+01	+6.28804556E+01	-5.88568417E-02	+7.75633784E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.273438	+6.24165720E+01	+6.28880789E+01	-5.86742947E-02	+7.82119937E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.296875	+6.24241690E+01	+6.28957627E+01	-5.84902230E-02	+7.88651057E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.320312	+6.24318253E+01	+6.29035066E+01	-5.83046146E-02	+7.95207692E-03	+6.95798363E+01	+4.38711875E+02	+1.58600303E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02


==> anc/otoc_to_plot_supersymmetric_M500_L1.5164_n150_beta5.0000.dat <==
300.000000	+1.70566111E+01	+2.48472636E+01	+2.74607181E+00	+4.28305748E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
306.000000	+1.68762926E+01	+2.48593322E+01	+2.77046643E+00	+3.84848438E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
312.000000	+1.66970082E+01	+2.48558844E+01	+2.79225362E+00	+3.48195514E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
318.000000	+1.65214102E+01	+2.48450756E+01	+2.81224989E+00	+3.46816294E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
324.000000	+1.63141028E+01	+2.48196996E+01	+2.83387157E+00	+3.31376024E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
330.000000	+1.61283636E+01	+2.47896897E+01	+2.85201502E+00	+3.02124829E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
336.000000	+1.59504239E+01	+2.47700491E+01	+2.87012655E+00	+3.33073872E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
342.000000	+1.57851598E+01	+2.47996806E+01	+2.89198388E+00	+3.32547423E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
348.000000	+1.56053002E+01	+2.47839954E+01	+2.91003224E+00	+2.90263905E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
354.000000	+1.54176765E+01	+2.47517205E+01	+2.92681555E+00	+3.06134831E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
360.000000	+1.52501567E+01	+2.47723122E+01	+2.94676842E+00	+3.06692626E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
366.000000	+1.50989917E+01	+2.47829573E+01	+2.96361867E+00	+2.73876357E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
372.000000	+1.48992185E+01	+2.47395206E+01	+2.97963359E+00	+2.67142713E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
378.000000	+1.47305143E+01	+2.47299495E+01	+2.99567579E+00	+3.05164176E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
384.000000	+1.45819754E+01	+2.47893056E+01	+3.01625329E+00	+3.01345331E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
390.000000	+1.43888106E+01	+2.47564571E+01	+3.03183723E+00	+2.67570811E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
396.000000	+1.42253588E+01	+2.47657494E+01	+3.04836179E+00	+2.56386369E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
402.000000	+1.40288483E+01	+2.47204272E+01	+3.06260359E+00	+2.37107834E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
408.000000	+1.38706936E+01	+2.47152967E+01	+3.07681473E+00	+2.44540125E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
414.000000	+1.36977966E+01	+2.47077667E+01	+3.09194841E+00	+2.43289197E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
420.000000	+1.35168799E+01	+2.46827549E+01	+3.10600943E+00	+2.49093427E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
426.000000	+1.33606943E+01	+2.47047337E+01	+3.12183962E+00	+2.63321289E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
432.000000	+1.32096215E+01	+2.47339556E+01	+3.13760798E+00	+2.62051214E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
438.000000	+1.30098051E+01	+2.47162389E+01	+3.15328577E+00	+2.80217368E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
444.000000	+1.28254942E+01	+2.47439355E+01	+3.17123407E+00	+2.83819141E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
450.000000	+1.26525736E+01	+2.47645759E+01	+3.18734406E+00	+2.51401432E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
456.000000	+1.25196823E+01	+2.48031597E+01	+3.20140224E+00	+2.21988998E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
462.000000	+1.23709998E+01	+2.48099856E+01	+3.21398274E+00	+1.98986614E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
468.000000	+1.22210040E+01	+2.48013211E+01	+3.22528063E+00	+1.91597040E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
474.000000	+1.20902748E+01	+2.48185665E+01	+3.23697439E+00	+2.28360689E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
480.000000	+1.19167578E+01	+2.48465838E+01	+3.25268392E+00	+2.47857295E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
486.000000	+1.17329701E+01	+2.48455239E+01	+3.26671726E+00	+1.71171998E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
492.000000	+1.16114069E+01	+2.48095662E+01	+3.27322456E+00	+8.11394423E-04	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
498.000000	+1.14823449E+01	+2.47231958E+01	+3.27645400E+00	+9.11937140E-04	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
504.000000	+1.13286535E+01	+2.46720367E+01	+3.28416780E+00	+2.14469233E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
510.000000	+1.11357835E+01	+2.47218280E+01	+3.30219030E+00	+2.76835072E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
516.000000	+1.09719997E+01	+2.47660978E+01	+3.31738801E+00	+1.88913389E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
522.000000	+1.08835220E+01	+2.47810743E+01	+3.32485991E+00	+1.43602530E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
528.000000	+1.08032488E+01	+2.48371110E+01	+3.33462031E+00	+2.16044432E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
534.000000	+1.06681279E+01	+2.49306899E+01	+3.35078524E+00	+1.92414656E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
540.000000	+1.05493479E+01	+2.49110184E+01	+3.35771007E+00	+3.09154394E-04	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
546.000000	+1.04412053E+01	+2.47567775E+01	+3.35449510E+00	+3.12483737E-05	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
552.000000	+1.02673839E+01	+2.46344408E+01	+3.35808505E+00	+8.07621976E-04	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
558.000000	+1.01386508E+01	+2.45936364E+01	+3.36418656E+00	+1.01770052E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
564.000000	+1.01044322E+01	+2.46480212E+01	+3.37029746E+00	+1.60655626E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
570.000000	+1.00699833E+01	+2.48063455E+01	+3.38346523E+00	+1.57815974E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
576.000000	+9.99109523E+00	+2.48127341E+01	+3.38923538E+00	+3.49286451E-04	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
582.000000	+9.84354199E+00	+2.46418003E+01	+3.38765667E+00	+2.12904659E-04	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
588.000000	+9.68198770E+00	+2.45415421E+01	+3.39179023E+00	+1.64760539E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
594.000000	+9.60145875E+00	+2.46952088E+01	+3.40742794E+00	+3.56496270E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
150.000000	+1.89156188E+01	+2.19036339E+01	+1.78775650E+00	+1.46928660E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
153.000000	+1.93014774E+01	+2.24201318E+01	+1.83054881E+00	+1.38353377E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
156.000000	+1.96448917E+01	+2.28915341E+01	+1.87076853E+00	+1.29729258E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
159.000000	+1.99474909E+01	+2.33185912E+01	+1.90838636E+00	+1.22029698E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
162.000000	+2.02087208E+01	+2.37019940E+01	+1.94398635E+00	+1.17259082E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
165.000000	+2.04267787E+01	+2.40435967E+01	+1.97874181E+00	+1.13158391E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
168.000000	+2.06070850E+01	+2.43457710E+01	+2.01188138E+00	+1.08608053E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
171.000000	+2.07501468E+01	+2.46105030E+01	+2.04390665E+00	+1.04560456E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
174.000000	+2.08598137E+01	+2.48405646E+01	+2.07461766E+00	+9.93363208E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
177.000000	+2.09377675E+01	+2.50352029E+01	+2.10350844E+00	+9.44906430E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
180.000000	+2.09824895E+01	+2.51954469E+01	+2.13131204E+00	+9.01579472E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
183.000000	+2.10016119E+01	+2.53268017E+01	+2.15760321E+00	+8.59247422E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
186.000000	+2.09959335E+01	+2.54317855E+01	+2.18286689E+00	+8.06519907E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
189.000000	+2.09720730E+01	+2.55117107E+01	+2.20599440E+00	+7.53392519E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
192.000000	+2.09286833E+01	+2.55696527E+01	+2.22807044E+00	+7.24795670E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
195.000000	+2.08660420E+01	+2.56074539E+01	+2.24948214E+00	+6.95699917E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
198.000000	+2.07891481E+01	+2.56279408E+01	+2.26981243E+00	+6.51063701E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
201.000000	+2.07025503E+01	+2.56328451E+01	+2.28854596E+00	+6.21195148E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
204.000000	+2.06063609E+01	+2.56289069E+01	+2.30708414E+00	+6.18367752E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
207.000000	+2.05015557E+01	+2.56182104E+01	+2.32564803E+00	+6.04862090E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
210.000000	+2.03920314E+01	+2.56002021E+01	+2.34337587E+00	+5.89789110E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
213.000000	+2.02747502E+01	+2.55757116E+01	+2.36103537E+00	+5.82548192E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
216.000000	+2.01505097E+01	+2.55439399E+01	+2.37832876E+00	+5.68581760E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
219.000000	+2.00247024E+01	+2.55096256E+01	+2.39515028E+00	+5.64760912E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
222.000000	+1.98965432E+01	+2.54758650E+01	+2.41221442E+00	+5.54010513E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
225.000000	+1.97682094E+01	+2.54385191E+01	+2.42839091E+00	+5.23503378E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
228.000000	+1.96454303E+01	+2.54027811E+01	+2.44362462E+00	+5.07287483E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
231.000000	+1.95243069E+01	+2.53698586E+01	+2.45882816E+00	+4.88103848E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
234.000000	+1.94036852E+01	+2.53321404E+01	+2.47291085E+00	+4.64783913E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
237.000000	+1.92850687E+01	+2.52959298E+01	+2.48671519E+00	+4.55596377E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
240.000000	+1.91641372E+01	+2.52568867E+01	+2.50024663E+00	+4.44947420E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
243.000000	+1.90411141E+01	+2.52146074E+01	+2.51341204E+00	+4.33856077E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
246.000000	+1.89198057E+01	+2.51732401E+01	+2.52627800E+00	+4.15936352E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
249.000000	+1.88050440E+01	+2.51345428E+01	+2.53836822E+00	+4.12982018E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
252.000000	+1.86924496E+01	+2.51027731E+01	+2.55105692E+00	+4.37889263E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
255.000000	+1.85774706E+01	+2.50754704E+01	+2.56464158E+00	+4.56154700E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
258.000000	+1.84596298E+01	+2.50478222E+01	+2.57842620E+00	+4.37505655E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
261.000000	+1.83516553E+01	+2.50224882E+01	+2.59089192E+00	+4.11146066E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
264.000000	+1.82501570E+01	+2.50028932E+01	+2.60309496E+00	+4.15191119E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
267.000000	+1.81514077E+01	+2.49905081E+01	+2.61580338E+00	+4.15637479E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
270.000000	+1.80489027E+01	+2.49721576E+01	+2.62803321E+00	+3.86160080E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
273.000000	+1.79446668E+01	+2.49440765E+01	+2.63897299E+00	+3.85446658E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
276.000000	+1.78403996E+01	+2.49256331E+01	+2.65116001E+00	+4.25399784E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
279.000000	+1.77402388E+01	+2.49206007E+01	+2.66449698E+00	+4.28983914E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
282.000000	+1.76393105E+01	+2.49092783E+01	+2.67689905E+00	+3.92804432E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
285.000000	+1.75327045E+01	+2.48843051E+01	+2.68806524E+00	+3.69940393E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
288.000000	+1.74304662E+01	+2.48636055E+01	+2.69909547E+00	+3.80308617E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
291.000000	+1.73366393E+01	+2.48579211E+01	+2.71088376E+00	+3.93668862E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
294.000000	+1.72410037E+01	+2.48518047E+01	+2.72271560E+00	+3.83954573E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
297.000000	+1.71471183E+01	+2.48436812E+01	+2.73392103E+00	+3.63074166E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
75.000000	+1.25844116E+01	+1.38226453E+01	+9.06833157E-01	+1.75010593E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
76.500000	+1.21150756E+01	+1.33567280E+01	+9.09590286E-01	+1.92606636E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
78.000000	+1.16897324E+01	+1.29351416E+01	+9.12611356E-01	+1.99317038E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
79.500000	+1.13084791E+01	+1.25575782E+01	+9.15569797E-01	+2.16672522E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
81.000000	+1.09700904E+01	+1.22236214E+01	+9.19111532E-01	+2.51718171E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
82.500000	+1.06741274E+01	+1.19326949E+01	+9.23121342E-01	+3.03708638E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
84.000000	+1.04191122E+01	+1.16841167E+01	+9.28222791E-01	+3.59186194E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
85.500000	+1.02049329E+01	+1.14771355E+01	+9.33896928E-01	+4.01589008E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
87.000000	+1.00305354E+01	+1.13108724E+01	+9.40270461E-01	+4.61858847E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
88.500000	+9.89432691E+00	+1.11842796E+01	+9.47752693E-01	+4.96545790E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
90.000000	+9.79665177E+00	+1.10962039E+01	+9.55166835E-01	+5.27981177E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
91.500000	+9.73486855E+00	+1.10454160E+01	+9.63592129E-01	+6.00269351E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
93.000000	+9.70739743E+00	+1.10305639E+01	+9.73174915E-01	+6.51053584E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
94.500000	+9.71378396E+00	+1.10501801E+01	+9.83123736E-01	+7.06313489E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
96.000000	+9.75126464E+00	+1.11027674E+01	+9.94364320E-01	+7.95898847E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
97.500000	+9.81813033E+00	+1.11868196E+01	+1.00700070E+00	+8.73946121E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
99.000000	+9.91341803E+00	+1.13008236E+01	+1.02058270E+00	+9.41233235E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
100.500000	+1.00353127E+01	+1.14432004E+01	+1.03523770E+00	+1.02083844E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
102.000000	+1.01816424E+01	+1.16121949E+01	+1.05120786E+00	+1.10975495E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
103.500000	+1.03505252E+01	+1.18060742E+01	+1.06853035E+00	+1.18696682E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
105.000000	+1.05406485E+01	+1.20230593E+01	+1.08681686E+00	+1.23393919E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
106.500000	+1.07509663E+01	+1.22614068E+01	+1.10554852E+00	+1.27018467E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
108.000000	+1.09795310E+01	+1.25195199E+01	+1.12492240E+00	+1.33242005E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
109.500000	+1.12237688E+01	+1.27958085E+01	+1.14552112E+00	+1.40681030E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
111.000000	+1.14822260E+01	+1.30886001E+01	+1.16712671E+00	+1.44790838E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
112.500000	+1.17544231E+01	+1.33962526E+01	+1.18895838E+00	+1.46707885E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
114.000000	+1.20383778E+01	+1.37170311E+01	+1.21113908E+00	+1.50870759E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
115.500000	+1.23312482E+01	+1.40490963E+01	+1.23421960E+00	+1.55451250E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
117.000000	+1.26319429E+01	+1.43907350E+01	+1.25777445E+00	+1.58124097E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
118.500000	+1.29391149E+01	+1.47404167E+01	+1.28165683E+00	+1.58554357E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
120.000000	+1.32523012E+01	+1.50967741E+01	+1.30534076E+00	+1.58670934E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
121.500000	+1.35694012E+01	+1.54585209E+01	+1.32925811E+00	+1.60747593E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
123.000000	+1.38889328E+01	+1.58245337E+01	+1.35356504E+00	+1.63859911E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
124.500000	+1.42093843E+01	+1.61936896E+01	+1.37841609E+00	+1.66277219E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
126.000000	+1.45300072E+01	+1.65646108E+01	+1.40344820E+00	+1.68069981E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
127.500000	+1.48487783E+01	+1.69356996E+01	+1.42883708E+00	+1.69033555E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
129.000000	+1.51653196E+01	+1.73057589E+01	+1.45415827E+00	+1.69152141E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
130.500000	+1.54783364E+01	+1.76738928E+01	+1.47958272E+00	+1.68264763E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
132.000000	+1.57878497E+01	+1.80391108E+01	+1.50463770E+00	+1.66247573E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
133.500000	+1.60923561E+01	+1.84001910E+01	+1.52945699E+00	+1.65162615E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
135.000000	+1.63903817E+01	+1.87559998E+01	+1.55418648E+00	+1.63866319E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
136.500000	+1.66816632E+01	+1.91057859E+01	+1.57861689E+00	+1.62672835E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
138.000000	+1.69651088E+01	+1.94490367E+01	+1.60298833E+00	+1.61627671E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
139.500000	+1.72408855E+01	+1.97854462E+01	+1.62710519E+00	+1.59304804E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
141.000000	+1.75090299E+01	+2.01145507E+01	+1.65077977E+00	+1.57057401E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
142.500000	+1.77682532E+01	+2.04355759E+01	+1.67422241E+00	+1.55329074E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
144.000000	+1.80179738E+01	+2.07477819E+01	+1.69737850E+00	+1.53625993E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
145.500000	+1.82577852E+01	+2.10509158E+01	+1.72031021E+00	+1.52708214E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
147.000000	+1.84870475E+01	+2.13448237E+01	+1.74319096E+00	+1.51483654E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
148.500000	+1.87062042E+01	+2.16291973E+01	+1.76575531E+00	+1.49374299E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
37.500000	+3.70970495E+01	+3.79644879E+01	+5.50936488E-01	+2.53354831E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
38.250000	+3.65051849E+01	+3.73889997E+01	+5.69639402E-01	+2.45389535E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
39.000000	+3.59044515E+01	+3.68044140E+01	+5.87744918E-01	+2.36498366E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
39.750000	+3.52963868E+01	+3.62121174E+01	+6.05114156E-01	+2.28197003E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
40.500000	+3.46821649E+01	+3.56134659E+01	+6.21974469E-01	+2.20436213E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
41.250000	+3.40632589E+01	+3.50097748E+01	+6.38179588E-01	+2.10700392E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
42.000000	+3.34410855E+01	+3.44022905E+01	+6.53579527E-01	+2.01545288E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
42.750000	+3.28166374E+01	+3.37922050E+01	+6.68411382E-01	+1.94426485E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
43.500000	+3.21910172E+01	+3.31806675E+01	+6.82743500E-01	+1.86749010E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
44.250000	+3.15654811E+01	+3.25687630E+01	+6.96423733E-01	+1.77397096E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
45.000000	+3.09411642E+01	+3.19575022E+01	+7.09353065E-01	+1.68178713E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
45.750000	+3.03189170E+01	+3.13478305E+01	+7.21650540E-01	+1.60913484E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
46.500000	+2.96994746E+01	+3.07406424E+01	+7.33490087E-01	+1.54570134E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
47.250000	+2.90837311E+01	+3.01367792E+01	+7.44836060E-01	+1.47115708E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
48.000000	+2.84726176E+01	+2.95370166E+01	+7.55557443E-01	+1.38308435E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
48.750000	+2.78669380E+01	+2.89420611E+01	+7.65582325E-01	+1.29693680E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
49.500000	+2.72672513E+01	+2.83525598E+01	+7.75011495E-01	+1.22912525E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
50.250000	+2.66739845E+01	+2.77691133E+01	+7.84019204E-01	+1.17660148E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
51.000000	+2.60876470E+01	+2.71922802E+01	+7.92660518E-01	+1.12428162E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
51.750000	+2.55088189E+01	+2.66225729E+01	+8.00883429E-01	+1.05973269E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
52.500000	+2.49381187E+01	+2.60604514E+01	+8.08556508E-01	+9.83514627E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
53.250000	+2.43760178E+01	+2.55063244E+01	+8.15636148E-01	+9.08607918E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
54.000000	+2.38228231E+01	+2.49605570E+01	+8.22185627E-01	+8.47196415E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
54.750000	+2.32787171E+01	+2.44234793E+01	+8.28344094E-01	+8.03105952E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
55.500000	+2.27438750E+01	+2.38953976E+01	+8.34232216E-01	+7.69290943E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
56.250000	+2.22185417E+01	+2.33765903E+01	+8.39883458E-01	+7.34831122E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
57.000000	+2.17030198E+01	+2.28673052E+01	+8.45254683E-01	+6.91599277E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
57.750000	+2.11976414E+01	+2.23677660E+01	+8.50257447E-01	+6.38079094E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
58.500000	+2.07026812E+01	+2.18781637E+01	+8.54825869E-01	+5.79992781E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
59.250000	+2.02183077E+01	+2.13986567E+01	+8.58957339E-01	+5.26984873E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
60.000000	+1.97445784E+01	+2.09293896E+01	+8.62730642E-01	+4.84549289E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
60.750000	+1.92815362E+01	+2.04704955E+01	+8.66225578E-01	+4.56483587E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
61.500000	+1.88291412E+01	+2.00220930E+01	+8.69577896E-01	+4.37519954E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
62.250000	+1.83875026E+01	+1.95842905E+01	+8.72788378E-01	+4.22680995E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
63.000000	+1.79566488E+01	+1.91571882E+01	+8.75918111E-01	+4.07045284E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
63.750000	+1.75367585E+01	+1.87408759E+01	+8.78894057E-01	+3.83093556E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
64.500000	+1.71279720E+01	+1.83354301E+01	+8.81664514E-01	+3.53553112E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
65.250000	+1.67303973E+01	+1.79409175E+01	+8.84197354E-01	+3.20077384E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
66.000000	+1.63441205E+01	+1.75573896E+01	+8.86465675E-01	+2.81519842E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
66.750000	+1.59692445E+01	+1.71848873E+01	+8.88420151E-01	+2.51572212E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
67.500000	+1.56055845E+01	+1.68234407E+01	+8.90239258E-01	+2.29153582E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
68.250000	+1.52532537E+01	+1.64730822E+01	+8.91857455E-01	+2.11663494E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
69.000000	+1.49121184E+01	+1.61338474E+01	+8.93414211E-01	+2.11627434E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
69.750000	+1.45820619E+01	+1.58057688E+01	+8.95031867E-01	+2.12645823E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
70.500000	+1.42632353E+01	+1.54888674E+01	+8.96603898E-01	+2.14034029E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
71.250000	+1.39555128E+01	+1.51831548E+01	+8.98242377E-01	+2.24907461E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
72.000000	+1.36588643E+01	+1.48886382E+01	+8.99977510E-01	+2.30623559E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
72.750000	+1.33734266E+01	+1.46053227E+01	+9.01701730E-01	+2.20840809E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
73.500000	+1.30993689E+01	+1.43332234E+01	+9.03290122E-01	+2.23853030E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
74.250000	+1.28362983E+01	+1.40723378E+01	+9.05059526E-01	+2.47987960E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
18.750000	+4.53481177E+01	+4.58954631E+01	+9.04720104E-02	+1.53558626E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
19.125000	+4.53378074E+01	+4.58883558E+01	+9.63067687E-02	+1.57628487E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
19.500000	+4.53215797E+01	+4.58754343E+01	+1.02294147E-01	+1.61723173E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
19.875000	+4.52993388E+01	+4.58566056E+01	+1.08436007E-01	+1.65960316E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
20.250000	+4.52709868E+01	+4.58317784E+01	+1.14741171E-01	+1.70479184E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
20.625000	+4.52364265E+01	+4.58008642E+01	+1.21221946E-01	+1.75192781E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
21.000000	+4.51955692E+01	+4.57637778E+01	+1.27880629E-01	+1.79981996E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
21.375000	+4.51483290E+01	+4.57204375E+01	+1.34720595E-01	+1.84947160E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
21.750000	+4.50946201E+01	+4.56707653E+01	+1.41751666E-01	+1.90089426E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
22.125000	+4.50343645E+01	+4.56146879E+01	+1.48977302E-01	+1.95255561E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
22.500000	+4.49674924E+01	+4.55521369E+01	+1.56395833E-01	+2.00480284E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
22.875000	+4.48939347E+01	+4.54830497E+01	+1.64013323E-01	+2.05836514E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
23.250000	+4.48136296E+01	+4.54073697E+01	+1.71833572E-01	+2.11189365E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
23.625000	+4.47265269E+01	+4.53250473E+01	+1.79852526E-01	+2.16499000E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
24.000000	+4.46325806E+01	+4.52360402E+01	+1.88070997E-01	+2.21865272E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
24.375000	+4.45317507E+01	+4.51403138E+01	+1.96492421E-01	+2.27213216E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
24.750000	+4.44240108E+01	+4.50378421E+01	+2.05111988E-01	+2.32436119E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
25.125000	+4.43093430E+01	+4.49286080E+01	+2.13925130E-01	+2.37589189E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
25.500000	+4.41877363E+01	+4.48126036E+01	+2.22931177E-01	+2.42680355E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
25.875000	+4.40591913E+01	+4.46898307E+01	+2.32126157E-01	+2.47553282E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
26.250000	+4.39237239E+01	+4.45603011E+01	+2.41497673E-01	+2.52228551E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
26.625000	+4.37813535E+01	+4.44240364E+01	+2.51043298E-01	+2.56773259E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
27.000000	+4.36321130E+01	+4.42810683E+01	+2.60755668E-01	+2.61009943E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
27.375000	+4.34760509E+01	+4.41314387E+01	+2.70619044E-01	+2.64983403E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
27.750000	+4.33132183E+01	+4.39751997E+01	+2.80629423E-01	+2.68725919E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
28.125000	+4.31436826E+01	+4.38124134E+01	+2.90773488E-01	+2.72080272E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
28.500000	+4.29675231E+01	+4.36431517E+01	+3.01035443E-01	+2.75168111E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
28.875000	+4.27848212E+01	+4.34674964E+01	+3.11411096E-01	+2.77951210E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
29.250000	+4.25956779E+01	+4.32855387E+01	+3.21881784E-01	+2.80220565E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
29.625000	+4.24002045E+01	+4.30973790E+01	+3.32427638E-01	+2.82240897E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
30.000000	+4.21985068E+01	+4.29031263E+01	+3.43049851E-01	+2.84073115E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
30.375000	+4.19907107E+01	+4.27028982E+01	+3.53733122E-01	+2.85240869E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
30.750000	+4.17769647E+01	+4.24968205E+01	+3.64442917E-01	+2.85980383E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
31.125000	+4.15573982E+01	+4.22850261E+01	+3.75181651E-01	+2.86801599E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
31.500000	+4.13321467E+01	+4.20676545E+01	+3.85953037E-01	+2.87160266E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
31.875000	+4.11013840E+01	+4.18448528E+01	+3.96718671E-01	+2.86710783E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
32.250000	+4.08652790E+01	+4.16167739E+01	+4.07456345E-01	+2.86170374E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
32.625000	+4.06239769E+01	+4.13835750E+01	+4.18181449E-01	+2.85755682E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
33.000000	+4.03776441E+01	+4.11454187E+01	+4.28888021E-01	+2.84763097E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
33.375000	+4.01264768E+01	+4.09024724E+01	+4.39538681E-01	+2.83049638E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
33.750000	+3.98706598E+01	+4.06549075E+01	+4.50116744E-01	+2.81271197E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
34.125000	+3.96103587E+01	+4.04028980E+01	+4.60634021E-01	+2.79590265E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
34.500000	+3.93457540E+01	+4.01466204E+01	+4.71086014E-01	+2.77599467E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
34.875000	+3.90770405E+01	+3.98862534E+01	+4.81453981E-01	+2.75109320E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
35.250000	+3.88044156E+01	+3.96219781E+01	+4.91719213E-01	+2.72252925E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
35.625000	+3.85280711E+01	+3.93539772E+01	+5.01872950E-01	+2.69479499E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
36.000000	+3.82481795E+01	+3.90824338E+01	+5.11930176E-01	+2.66946704E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
36.375000	+3.79649224E+01	+3.88075306E+01	+5.21893953E-01	+2.64017832E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
36.750000	+3.76785121E+01	+3.85294503E+01	+5.31731513E-01	+2.60210306E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
37.125000	+3.73891616E+01	+3.82483754E+01	+5.41409726E-01	+2.55961052E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
9.375000	+4.40098767E+01	+4.45000344E+01	-1.98809017E-02	+9.11206305E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
9.562500	+4.40596761E+01	+4.45506743E+01	-1.81675427E-02	+9.16376573E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
9.750000	+4.41088916E+01	+4.46007366E+01	-1.64444895E-02	+9.21643783E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
9.937500	+4.41574927E+01	+4.46501909E+01	-1.47113786E-02	+9.27511254E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
10.125000	+4.42054493E+01	+4.46990079E+01	-1.29663223E-02	+9.34529855E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
10.312500	+4.42527319E+01	+4.47471597E+01	-1.12068916E-02	+9.42620086E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
10.500000	+4.42993126E+01	+4.47946190E+01	-9.43149702E-03	+9.51165863E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
10.687500	+4.43451654E+01	+4.48413599E+01	-7.64001962E-03	+9.59537257E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
10.875000	+4.43902653E+01	+4.48873572E+01	-5.83323231E-03	+9.67592761E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
11.062500	+4.44345883E+01	+4.49325865E+01	-4.01154677E-03	+9.75757532E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
11.250000	+4.44781101E+01	+4.49770242E+01	-2.17414156E-03	+9.84637833E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
11.437500	+4.45208070E+01	+4.50206474E+01	-3.19154891E-04	+9.94514491E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
11.625000	+4.45626556E+01	+4.50634339E+01	+1.55528778E-03	+1.00512453E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
11.812500	+4.46036341E+01	+4.51053621E+01	+3.45006211E-03	+1.01587519E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
12.000000	+4.46437216E+01	+4.51464112E+01	+5.36481975E-03	+1.02631198E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
12.187500	+4.46828984E+01	+4.51865611E+01	+7.29873205E-03	+1.03648891E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
12.375000	+4.47211446E+01	+4.52257919E+01	+9.25165315E-03	+1.04693541E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
12.562500	+4.47584403E+01	+4.52640843E+01	+1.12247398E-02	+1.05820676E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
12.750000	+4.47947656E+01	+4.53014195E+01	+1.32199285E-02	+1.07038042E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
12.937500	+4.48301015E+01	+4.53377792E+01	+1.52386664E-02	+1.08296070E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
13.125000	+4.48644299E+01	+4.53731455E+01	+1.72810311E-02	+1.09530320E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
13.312500	+4.48977338E+01	+4.54075010E+01	+1.93460534E-02	+1.10717246E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
13.500000	+4.49299964E+01	+4.54408285E+01	+2.14329278E-02	+1.11891622E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
13.687500	+4.49612008E+01	+4.54731114E+01	+2.35419892E-02	+1.13112548E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
13.875000	+4.49913296E+01	+4.55043332E+01	+2.56746484E-02	+1.14412728E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
14.062500	+4.50203659E+01	+4.55344776E+01	+2.78324666E-02	+1.15774045E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
14.250000	+4.50482933E+01	+4.55635289E+01	+3.00161751E-02	+1.17143810E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
14.437500	+4.50750964E+01	+4.55914715E+01	+3.22253594E-02	+1.18475917E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
14.625000	+4.51007604E+01	+4.56182902E+01	+3.44590220E-02	+1.19766645E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
14.812500	+4.51252705E+01	+4.56439700E+01	+3.67166086E-02	+1.21057347E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
15.000000	+4.51486115E+01	+4.56684961E+01	+3.89986725E-02	+1.22399941E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
15.187500	+4.51707679E+01	+4.56918537E+01	+4.13066064E-02	+1.23813499E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
15.375000	+4.51917246E+01	+4.57140286E+01	+4.36416787E-02	+1.25268618E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
15.562500	+4.52114670E+01	+4.57350064E+01	+4.60041796E-02	+1.26711489E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
15.750000	+4.52299815E+01	+4.57547733E+01	+4.83933596E-02	+1.28107966E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
15.937500	+4.52472547E+01	+4.57733153E+01	+5.08082283E-02	+1.29473010E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
16.125000	+4.52632729E+01	+4.57906188E+01	+5.32485974E-02	+1.30860213E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
16.312500	+4.52780219E+01	+4.58066703E+01	+5.57154863E-02	+1.32317450E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
16.500000	+4.52914873E+01	+4.58214563E+01	+5.82105018E-02	+1.33846213E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
16.687500	+4.53036550E+01	+4.58349635E+01	+6.07347193E-02	+1.35401807E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
16.875000	+4.53145119E+01	+4.58471788E+01	+6.32880696E-02	+1.36934906E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
17.062500	+4.53240453E+01	+4.58580891E+01	+6.58697782E-02	+1.38435703E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
17.250000	+4.53322423E+01	+4.58676816E+01	+6.84794084E-02	+1.39940599E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
17.437500	+4.53390898E+01	+4.58759435E+01	+7.11175507E-02	+1.41499994E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
17.625000	+4.53445741E+01	+4.58828621E+01	+7.37856582E-02	+1.43140263E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
17.812500	+4.53486815E+01	+4.58884246E+01	+7.64853106E-02	+1.44848733E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
18.000000	+4.53513988E+01	+4.58926187E+01	+7.92174857E-02	+1.46586182E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
18.187500	+4.53527136E+01	+4.58954319E+01	+8.19822924E-02	+1.48317580E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
18.375000	+4.53526133E+01	+4.58968518E+01	+8.47793949E-02	+1.50043062E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
18.562500	+4.53510857E+01	+4.58968663E+01	+8.76089072E-02	+1.51771582E-02	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.687500	+4.26965231E+01	+4.31671303E+01	-6.05843704E-02	+8.16915957E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.781250	+4.27212246E+01	+4.31921934E+01	-5.98163439E-02	+8.21540572E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.875000	+4.27461291E+01	+4.32174618E+01	-5.90439818E-02	+8.25965948E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.968750	+4.27712261E+01	+4.32429248E+01	-5.82676577E-02	+8.30047408E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
5.062500	+4.27965049E+01	+4.32685717E+01	-5.74876429E-02	+8.33883842E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
5.156250	+4.28219554E+01	+4.32943922E+01	-5.67041255E-02	+8.37543291E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
5.250000	+4.28475674E+01	+4.33203761E+01	-5.59172493E-02	+8.41047199E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
5.343750	+4.28733309E+01	+4.33465133E+01	-5.51271620E-02	+8.44366218E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
5.437500	+4.28992362E+01	+4.33727940E+01	-5.43340626E-02	+8.47429335E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
5.531250	+4.29252736E+01	+4.33992084E+01	-5.35382320E-02	+8.50144944E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
5.625000	+4.29514338E+01	+4.34257471E+01	-5.27400408E-02	+8.52429191E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
5.718750	+4.29777078E+01	+4.34524007E+01	-5.19399273E-02	+8.54234510E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
5.812500	+4.30040865E+01	+4.34791601E+01	-5.11383511E-02	+8.55570642E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
5.906250	+4.30305611E+01	+4.35060162E+01	-5.03357324E-02	+8.56512133E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
6.000000	+4.30571231E+01	+4.35329602E+01	-4.95323909E-02	+8.57189808E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
6.093750	+4.30837637E+01	+4.35599835E+01	-4.87285015E-02	+8.57768010E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
6.187500	+4.31104744E+01	+4.35870775E+01	-4.79240759E-02	+8.58413048E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
6.281250	+4.31372470E+01	+4.36142340E+01	-4.71189770E-02	+8.59260361E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
6.375000	+4.31640731E+01	+4.36414447E+01	-4.63129627E-02	+8.60387929E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
6.468750	+4.31909446E+01	+4.36687016E+01	-4.55057496E-02	+8.61801880E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
6.562500	+4.32178535E+01	+4.36959971E+01	-4.46970842E-02	+8.63437461E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
6.656250	+4.32447922E+01	+4.37233234E+01	-4.38868044E-02	+8.65175238E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
6.750000	+4.32717531E+01	+4.37506730E+01	-4.30748806E-02	+8.66869126E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
6.843750	+4.32987291E+01	+4.37780386E+01	-4.22614248E-02	+8.68380154E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
6.937500	+4.33257129E+01	+4.38054132E+01	-4.14466678E-02	+8.69608337E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
7.031250	+4.33526979E+01	+4.38327896E+01	-4.06309092E-02	+8.70515204E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
7.125000	+4.33796772E+01	+4.38601610E+01	-3.98144518E-02	+8.71131692E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
7.218750	+4.34066442E+01	+4.38875207E+01	-3.89975372E-02	+8.71549773E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
7.312500	+4.34335924E+01	+4.39148621E+01	-3.81802960E-02	+8.71900451E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
7.406250	+4.34605154E+01	+4.39421787E+01	-3.73627239E-02	+8.72324173E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
7.500000	+4.34874067E+01	+4.39694642E+01	-3.65446881E-02	+8.72941186E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
7.593750	+4.35142601E+01	+4.39967125E+01	-3.57259592E-02	+8.73828647E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
7.687500	+4.35410694E+01	+4.40239174E+01	-3.49062594E-02	+8.75008907E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
7.781250	+4.35678285E+01	+4.40510731E+01	-3.40853175E-02	+8.76450308E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
7.875000	+4.35945316E+01	+4.40781737E+01	-3.32629151E-02	+8.78079054E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
7.968750	+4.36211729E+01	+4.41052137E+01	-3.24389192E-02	+8.79798770E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
8.062500	+4.36477469E+01	+4.41321875E+01	-3.16132924E-02	+8.81513308E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
8.156250	+4.36742482E+01	+4.41590896E+01	-3.07860818E-02	+8.83148334E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
8.250000	+4.37006715E+01	+4.41859149E+01	-2.99573893E-02	+8.84667693E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
8.343750	+4.37270117E+01	+4.42126581E+01	-2.91273299E-02	+8.86081600E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
8.437500	+4.37532639E+01	+4.42393142E+01	-2.82959863E-02	+8.87445048E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
8.531250	+4.37794229E+01	+4.42658781E+01	-2.74633704E-02	+8.88846539E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
8.625000	+4.38054839E+01	+4.42923449E+01	-2.66293990E-02	+8.90389122E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
8.718750	+4.38314421E+01	+4.43187100E+01	-2.57938908E-02	+8.92167491E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
8.812500	+4.38572925E+01	+4.43449686E+01	-2.49565850E-02	+8.94246062E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
8.906250	+4.38830305E+01	+4.43711162E+01	-2.41171794E-02	+8.96643127E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
9.000000	+4.39086515E+01	+4.43971482E+01	-2.32753791E-02	+8.99325124E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
9.093750	+4.39341509E+01	+4.44230603E+01	-2.24309448E-02	+9.02212971E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
9.187500	+4.39595243E+01	+4.44488481E+01	-2.15837298E-02	+9.05199604E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
9.281250	+4.39847676E+01	+4.44745075E+01	-2.07336956E-02	+9.08206773E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.343750	+4.21784214E+01	+4.26414089E+01	-7.69079213E-02	+5.01941738E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.390625	+4.21862883E+01	+4.26493859E+01	-7.66703992E-02	+5.11485537E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.437500	+4.21942814E+01	+4.26574910E+01	-7.64284036E-02	+5.21057235E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.484375	+4.22023990E+01	+4.26657229E+01	-7.61819081E-02	+5.30693183E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.531250	+4.22106398E+01	+4.26740799E+01	-7.59308787E-02	+5.40406830E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.578125	+4.22190021E+01	+4.26825607E+01	-7.56752767E-02	+5.50204228E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.625000	+4.22274844E+01	+4.26911637E+01	-7.54150622E-02	+5.60083196E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.671875	+4.22360852E+01	+4.26998873E+01	-7.51501987E-02	+5.70032806E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.718750	+4.22448029E+01	+4.27087300E+01	-7.48806565E-02	+5.80033267E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.765625	+4.22536360E+01	+4.27176903E+01	-7.46064175E-02	+5.90056248E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.812500	+4.22625829E+01	+4.27267667E+01	-7.43274787E-02	+6.00065645E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.859375	+4.22716421E+01	+4.27359576E+01	-7.40438559E-02	+6.10018807E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.906250	+4.22808120E+01	+4.27452614E+01	-7.37555861E-02	+6.19868155E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.953125	+4.22900912E+01	+4.27546765E+01	-7.34627296E-02	+6.29563127E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.000000	+4.22994780E+01	+4.27642016E+01	-7.31653707E-02	+6.39052349E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.046875	+4.23089710E+01	+4.27738348E+01	-7.28636180E-02	+6.48285904E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.093750	+4.23185687E+01	+4.27835748E+01	-7.25576027E-02	+6.57217561E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.140625	+4.23282696E+01	+4.27934200E+01	-7.22474765E-02	+6.65806842E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.187500	+4.23380722E+01	+4.28033687E+01	-7.19334087E-02	+6.74020776E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.234375	+4.23479750E+01	+4.28134194E+01	-7.16155820E-02	+6.81835275E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.281250	+4.23579766E+01	+4.28235705E+01	-7.12941882E-02	+6.89236044E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.328125	+4.23680753E+01	+4.28338205E+01	-7.09694232E-02	+6.96218955E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.375000	+4.23782699E+01	+4.28441678E+01	-7.06414829E-02	+7.02789930E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.421875	+4.23885587E+01	+4.28546108E+01	-7.03105577E-02	+7.08964335E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.468750	+4.23989403E+01	+4.28651480E+01	-6.99768288E-02	+7.14765948E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.515625	+4.24094132E+01	+4.28757778E+01	-6.96404646E-02	+7.20225559E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.562500	+4.24199759E+01	+4.28864985E+01	-6.93016174E-02	+7.25379321E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.609375	+4.24306270E+01	+4.28973088E+01	-6.89604215E-02	+7.30266920E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.656250	+4.24413648E+01	+4.29082069E+01	-6.86169921E-02	+7.34929690E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.703125	+4.24521879E+01	+4.29191914E+01	-6.82714249E-02	+7.39408736E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.750000	+4.24630948E+01	+4.29302606E+01	-6.79237964E-02	+7.43743159E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.796875	+4.24740840E+01	+4.29414132E+01	-6.75741657E-02	+7.47968506E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.843750	+4.24851539E+01	+4.29526474E+01	-6.72225760E-02	+7.52115450E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.890625	+4.24963030E+01	+4.29639618E+01	-6.68690575E-02	+7.56208788E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.937500	+4.25075298E+01	+4.29753549E+01	-6.65136302E-02	+7.60266812E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.984375	+4.25188328E+01	+4.29868251E+01	-6.61563073E-02	+7.64301044E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.031250	+4.25302105E+01	+4.29983709E+01	-6.57970980E-02	+7.68316347E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.078125	+4.25416614E+01	+4.30099909E+01	-6.54360108E-02	+7.72311377E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.125000	+4.25531841E+01	+4.30216836E+01	-6.50730561E-02	+7.76279345E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.171875	+4.25647769E+01	+4.30334473E+01	-6.47082489E-02	+7.80209021E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.218750	+4.25764385E+01	+4.30452808E+01	-6.43416101E-02	+7.84085900E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.265625	+4.25881674E+01	+4.30571825E+01	-6.39731683E-02	+7.87893453E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.312500	+4.25999622E+01	+4.30691510E+01	-6.36029600E-02	+7.91614380E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.359375	+4.26118215E+01	+4.30811848E+01	-6.32310299E-02	+7.95231809E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.406250	+4.26237438E+01	+4.30932824E+01	-6.28574302E-02	+7.98730362E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.453125	+4.26357277E+01	+4.31054425E+01	-6.24822201E-02	+8.02097052E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.500000	+4.26477718E+01	+4.31176637E+01	-6.21054642E-02	+8.05321965E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.546875	+4.26598748E+01	+4.31299444E+01	-6.17272308E-02	+8.08398741E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.593750	+4.26720352E+01	+4.31422833E+01	-6.13475904E-02	+8.11324791E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.640625	+4.26842518E+01	+4.31546791E+01	-6.09666138E-02	+8.14175312E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.171875	+4.20267823E+01	+4.24877797E+01	-8.12157119E-02	+2.06203452E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.195312	+4.20289020E+01	+4.24899221E+01	-8.11664932E-02	+2.13796200E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.218750	+4.20310611E+01	+4.24921047E+01	-8.11154949E-02	+2.21361805E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.242188	+4.20332595E+01	+4.24943274E+01	-8.10627298E-02	+2.28870658E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.265625	+4.20354971E+01	+4.24965902E+01	-8.10082118E-02	+2.36318109E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.289062	+4.20377739E+01	+4.24988929E+01	-8.09519557E-02	+2.43700079E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.312500	+4.20400896E+01	+4.25012353E+01	-8.08939774E-02	+2.51013018E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.335938	+4.20424441E+01	+4.25036174E+01	-8.08342934E-02	+2.58253872E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.359375	+4.20448374E+01	+4.25060389E+01	-8.07729209E-02	+2.65420043E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.382812	+4.20472692E+01	+4.25084998E+01	-8.07098777E-02	+2.72509360E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.406250	+4.20497395E+01	+4.25110000E+01	-8.06451821E-02	+2.79520037E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.429688	+4.20522482E+01	+4.25135392E+01	-8.05788527E-02	+2.86450640E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.453125	+4.20547950E+01	+4.25161174E+01	-8.05109084E-02	+2.93300063E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.476562	+4.20573799E+01	+4.25187344E+01	-8.04413683E-02	+3.00067488E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.500000	+4.20600027E+01	+4.25213900E+01	-8.03702518E-02	+3.06752361E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.523438	+4.20626634E+01	+4.25240842E+01	-8.02975781E-02	+3.13354376E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.546875	+4.20653616E+01	+4.25268167E+01	-8.02233669E-02	+3.19873438E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.570312	+4.20680974E+01	+4.25295875E+01	-8.01476375E-02	+3.26309652E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.593750	+4.20708706E+01	+4.25323963E+01	-8.00704093E-02	+3.32663304E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.617188	+4.20736810E+01	+4.25352430E+01	-7.99917015E-02	+3.38934850E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.640625	+4.20765285E+01	+4.25381275E+01	-7.99115335E-02	+3.45124897E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.664062	+4.20794129E+01	+4.25410496E+01	-7.98299243E-02	+3.51234203E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.687500	+4.20823341E+01	+4.25440092E+01	-7.97468925E-02	+3.57263673E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.710938	+4.20852920E+01	+4.25470060E+01	-7.96624569E-02	+3.63214342E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.734375	+4.20882864E+01	+4.25500400E+01	-7.95766358E-02	+3.69087383E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.757812	+4.20913171E+01	+4.25531109E+01	-7.94894472E-02	+3.74884110E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.781250	+4.20943839E+01	+4.25562187E+01	-7.94009089E-02	+3.80605984E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.804688	+4.20974868E+01	+4.25593631E+01	-7.93110381E-02	+3.86254594E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.828125	+4.21006256E+01	+4.25625440E+01	-7.92198520E-02	+3.91831681E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.851562	+4.21038001E+01	+4.25657613E+01	-7.91273670E-02	+3.97339145E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.875000	+4.21070102E+01	+4.25690146E+01	-7.90335993E-02	+4.02779039E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.898438	+4.21102557E+01	+4.25723040E+01	-7.89385644E-02	+4.08153580E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.921875	+4.21135364E+01	+4.25756292E+01	-7.88422773E-02	+4.13465144E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.945312	+4.21168521E+01	+4.25789900E+01	-7.87447526E-02	+4.18716290E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.968750	+4.21202028E+01	+4.25823864E+01	-7.86460040E-02	+4.23909738E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.992188	+4.21235882E+01	+4.25858180E+01	-7.85460449E-02	+4.29048381E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.015625	+4.21270082E+01	+4.25892847E+01	-7.84448876E-02	+4.34135293E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.039062	+4.21304626E+01	+4.25927864E+01	-7.83425440E-02	+4.39173702E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.062500	+4.21339513E+01	+4.25963229E+01	-7.82390249E-02	+4.44167001E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.085938	+4.21374739E+01	+4.25998940E+01	-7.81343407E-02	+4.49118737E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.109375	+4.21410305E+01	+4.26034996E+01	-7.80285005E-02	+4.54032590E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.132812	+4.21446208E+01	+4.26071393E+01	-7.79215129E-02	+4.58912364E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.156250	+4.21482447E+01	+4.26108132E+01	-7.78133854E-02	+4.63761966E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.179688	+4.21519019E+01	+4.26145209E+01	-7.77041245E-02	+4.68585389E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.203125	+4.21555923E+01	+4.26182624E+01	-7.75937360E-02	+4.73386678E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.226562	+4.21593157E+01	+4.26220374E+01	-7.74822245E-02	+4.78169913E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.250000	+4.21630719E+01	+4.26258457E+01	-7.73695938E-02	+4.82939166E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.273438	+4.21668608E+01	+4.26296873E+01	-7.72558468E-02	+4.87698474E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.296875	+4.21706821E+01	+4.26335617E+01	-7.71409852E-02	+4.92451798E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.320312	+4.21745357E+01	+4.26374690E+01	-7.70250100E-02	+4.97203108E-03	+5.92296471E+01	+4.25937833E+02	+1.39057023E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02


==> anc/otoc_to_plot_supersymmetric_M500_L1.5164_n150_beta7.5000.dat <==
400.000000	+8.84829388E+00	+1.59163284E+01	+2.64872962E+00	+2.33540517E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
408.000000	+8.69555170E+00	+1.58979711E+01	+2.66756418E+00	+2.37323531E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
416.000000	+8.54025537E+00	+1.58818363E+01	+2.68670138E+00	+2.37770084E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
424.000000	+8.39251354E+00	+1.58742148E+01	+2.70560739E+00	+2.51665769E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
432.000000	+8.25420767E+00	+1.58974410E+01	+2.72696791E+00	+2.83357625E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
440.000000	+8.07810019E+00	+1.59068078E+01	+2.75094461E+00	+2.92521244E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
448.000000	+7.92258160E+00	+1.59320479E+01	+2.77377131E+00	+2.50698626E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
456.000000	+7.80460103E+00	+1.59537151E+01	+2.79105639E+00	+1.98029398E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
464.000000	+7.68508690E+00	+1.59523940E+01	+2.80545601E+00	+1.81720383E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
472.000000	+7.57320135E+00	+1.59627311E+01	+2.82013166E+00	+2.31600561E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
480.000000	+7.42176486E+00	+1.60011729E+01	+2.84251210E+00	+2.38921957E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
488.000000	+7.28252718E+00	+1.59989767E+01	+2.85835917E+00	+1.19202852E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
496.000000	+7.17772517E+00	+1.59223340E+01	+2.86158456E+00	+7.24219941E-04	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
504.000000	+7.03929168E+00	+1.58573307E+01	+2.86994669E+00	+2.00809957E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
512.000000	+6.87246493E+00	+1.59025968E+01	+2.89371415E+00	+2.43090774E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
520.000000	+6.77326902E+00	+1.59410386E+01	+2.90884121E+00	+1.78226417E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
528.000000	+6.72060190E+00	+1.60119457E+01	+2.92223038E+00	+1.90124675E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
536.000000	+6.62158612E+00	+1.60725240E+01	+2.93926116E+00	+1.10454985E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
544.000000	+6.51355746E+00	+1.59705649E+01	+2.93990317E+00	-1.92802232E-04	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
552.000000	+6.38223586E+00	+1.58040640E+01	+2.93617632E+00	+1.82205725E-04	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
560.000000	+6.29780416E+00	+1.57824217E+01	+2.94281846E+00	+1.38320289E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
568.000000	+6.28596390E+00	+1.59186334E+01	+2.95830757E+00	+1.73604841E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
576.000000	+6.20999905E+00	+1.59617618E+01	+2.97059524E+00	+8.47846639E-04	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
584.000000	+6.07232427E+00	+1.58365565E+01	+2.97187312E+00	+8.96546221E-04	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
592.000000	+5.97845985E+00	+1.58711172E+01	+2.98493998E+00	+2.45303346E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
600.000000	+5.90465930E+00	+1.60597433E+01	+3.01112165E+00	+2.37425317E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
608.000000	+5.75549360E+00	+1.60311830E+01	+3.02292803E+00	+9.35575594E-04	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
616.000000	+5.63731331E+00	+1.59455544E+01	+3.02609086E+00	+6.96121101E-04	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
624.000000	+5.59574904E+00	+1.59865281E+01	+3.03406597E+00	+6.59653760E-04	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
632.000000	+5.55143957E+00	+1.59690548E+01	+3.03664532E+00	+4.98088045E-04	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
640.000000	+5.52266275E+00	+1.59965810E+01	+3.04203538E+00	+9.33997117E-04	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
648.000000	+5.45740043E+00	+1.60318650E+01	+3.05158928E+00	+1.00663309E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
656.000000	+5.31821921E+00	+1.59621976E+01	+3.05814151E+00	+7.27657969E-04	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
664.000000	+5.17056709E+00	+1.58688646E+01	+3.06323180E+00	+6.38575861E-04	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
672.000000	+5.05569566E+00	+1.58089833E+01	+3.06835872E+00	+9.33999195E-04	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
680.000000	+4.98774903E+00	+1.58471224E+01	+3.07817579E+00	+1.26171928E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
688.000000	+4.91744711E+00	+1.58900229E+01	+3.08854623E+00	+1.29925174E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
696.000000	+4.80642074E+00	+1.58939018E+01	+3.09896382E+00	+1.22856899E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
704.000000	+4.70377846E+00	+1.58941771E+01	+3.10820333E+00	+1.43592534E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
712.000000	+4.65608928E+00	+1.60012518E+01	+3.12193862E+00	+1.54078059E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
720.000000	+4.58194091E+00	+1.60516394E+01	+3.13285582E+00	+9.04060992E-04	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
728.000000	+4.45864742E+00	+1.59691101E+01	+3.13640360E+00	+4.59067159E-04	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
736.000000	+4.37377481E+00	+1.59280292E+01	+3.14020090E+00	+3.21288601E-04	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
744.000000	+4.26763167E+00	+1.58374176E+01	+3.14154422E+00	+2.97297554E-04	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
752.000000	+4.15327605E+00	+1.57626222E+01	+3.14495766E+00	+8.10333391E-04	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
760.000000	+4.06855601E+00	+1.57893247E+01	+3.15450955E+00	+1.30740765E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
768.000000	+3.97764325E+00	+1.58323976E+01	+3.16587618E+00	+1.50519675E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
776.000000	+3.87246968E+00	+1.58789379E+01	+3.17859270E+00	+1.30265068E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
784.000000	+3.78235520E+00	+1.58867841E+01	+3.18671859E+00	+7.02546739E-04	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
792.000000	+3.69009646E+00	+1.58322877E+01	+3.18983345E+00	+7.61676400E-05	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
200.000000	+1.24936527E+01	+1.55008264E+01	+1.79414784E+00	+9.14402446E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
204.000000	+1.25830540E+01	+1.57001616E+01	+1.83005272E+00	+8.80841429E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
208.000000	+1.26453280E+01	+1.58720539E+01	+1.86461516E+00	+8.44205232E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
212.000000	+1.26826943E+01	+1.60175918E+01	+1.89758914E+00	+8.09385866E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
216.000000	+1.26934464E+01	+1.61360184E+01	+1.92936603E+00	+7.76478338E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
220.000000	+1.26838286E+01	+1.62324537E+01	+1.95970741E+00	+7.45079013E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
224.000000	+1.26561531E+01	+1.63101630E+01	+1.98897235E+00	+6.98530958E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
228.000000	+1.26173888E+01	+1.63699654E+01	+2.01558988E+00	+6.42089301E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
232.000000	+1.25672462E+01	+1.64138565E+01	+2.04033949E+00	+5.89721739E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
236.000000	+1.25052668E+01	+1.64391241E+01	+2.06276762E+00	+5.51179337E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
240.000000	+1.24301899E+01	+1.64502090E+01	+2.08443384E+00	+5.35563208E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
244.000000	+1.23420009E+01	+1.64480673E+01	+2.10561268E+00	+5.08070348E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
248.000000	+1.22502402E+01	+1.64370216E+01	+2.12507947E+00	+4.79197143E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
252.000000	+1.21558271E+01	+1.64223588E+01	+2.14394845E+00	+4.81243434E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
256.000000	+1.20531231E+01	+1.64042365E+01	+2.16357894E+00	+4.74656388E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
260.000000	+1.19491298E+01	+1.63807878E+01	+2.18192096E+00	+4.41319502E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
264.000000	+1.18510695E+01	+1.63585453E+01	+2.19888450E+00	+4.26937111E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
268.000000	+1.17522076E+01	+1.63378433E+01	+2.21607593E+00	+4.12065342E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
272.000000	+1.16477296E+01	+1.63062717E+01	+2.23184973E+00	+3.91226996E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
276.000000	+1.15431600E+01	+1.62745873E+01	+2.24737409E+00	+4.06418906E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
280.000000	+1.14387561E+01	+1.62512530E+01	+2.26436324E+00	+4.11076563E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
284.000000	+1.13291221E+01	+1.62187344E+01	+2.28026021E+00	+3.87441276E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
288.000000	+1.12210932E+01	+1.61850907E+01	+2.29535854E+00	+3.86521645E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
292.000000	+1.11209064E+01	+1.61640759E+01	+2.31118195E+00	+3.91567037E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
296.000000	+1.10236305E+01	+1.61455881E+01	+2.32668391E+00	+3.90276307E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
300.000000	+1.09293838E+01	+1.61324956E+01	+2.34240405E+00	+3.93689642E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
304.000000	+1.08380492E+01	+1.61238911E+01	+2.35817908E+00	+3.76614783E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
308.000000	+1.07513279E+01	+1.61135907E+01	+2.37253323E+00	+3.48002660E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
312.000000	+1.06632612E+01	+1.60983296E+01	+2.38601929E+00	+3.35947308E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
316.000000	+1.05744062E+01	+1.60827381E+01	+2.39940902E+00	+3.46964513E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
320.000000	+1.04771578E+01	+1.60652016E+01	+2.41377645E+00	+3.59165868E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
324.000000	+1.03748855E+01	+1.60437856E+01	+2.42814229E+00	+3.29417719E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
328.000000	+1.02834761E+01	+1.60207415E+01	+2.44012987E+00	+2.89293702E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
332.000000	+1.01975469E+01	+1.59991751E+01	+2.45128578E+00	+2.95941066E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
336.000000	+1.01165201E+01	+1.59912376E+01	+2.46380515E+00	+3.37608165E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
340.000000	+1.00382696E+01	+1.59987272E+01	+2.47829444E+00	+3.54268167E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
344.000000	+9.95637046E+00	+1.59999678E+01	+2.49214661E+00	+3.07276058E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
348.000000	+9.87084712E+00	+1.59796409E+01	+2.50287652E+00	+2.59450385E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
352.000000	+9.78517856E+00	+1.59555279E+01	+2.51290264E+00	+2.82587853E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
356.000000	+9.70322004E+00	+1.59516884E+01	+2.52548355E+00	+3.20928783E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
360.000000	+9.63280562E+00	+1.59636256E+01	+2.53857694E+00	+3.12960901E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
364.000000	+9.56410772E+00	+1.59709930E+01	+2.55052042E+00	+2.84239613E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
368.000000	+9.48155533E+00	+1.59579821E+01	+2.56131611E+00	+2.56758072E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
372.000000	+9.38983385E+00	+1.59296816E+01	+2.57106107E+00	+2.46683672E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
376.000000	+9.31067911E+00	+1.59161856E+01	+2.58105080E+00	+2.83136202E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
380.000000	+9.24559763E+00	+1.59352692E+01	+2.59371196E+00	+3.23970751E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
384.000000	+9.17480630E+00	+1.59537499E+01	+2.60696846E+00	+3.02799213E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
388.000000	+9.09278469E+00	+1.59464851E+01	+2.61793590E+00	+2.61958710E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
392.000000	+9.01255112E+00	+1.59350581E+01	+2.62792516E+00	+2.57988158E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
396.000000	+8.93429979E+00	+1.59309240E+01	+2.63857495E+00	+2.74501480E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
100.000000	+6.71542893E+00	+7.68106361E+00	+6.58177487E-01	+2.44355503E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
102.000000	+6.54569473E+00	+7.51678638E+00	+6.63812746E-01	+3.19170467E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
104.000000	+6.40666849E+00	+7.38471029E+00	+6.70944305E-01	+3.83421196E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
106.000000	+6.29790146E+00	+7.28400138E+00	+6.79149594E-01	+4.27411036E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
108.000000	+6.21889012E+00	+7.21379671E+00	+6.88040747E-01	+4.81877975E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
110.000000	+6.16781021E+00	+7.17310170E+00	+6.98424713E-01	+5.51094617E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
112.000000	+6.14364783E+00	+7.16072943E+00	+7.10084531E-01	+6.03602746E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
114.000000	+6.14549604E+00	+7.17535477E+00	+7.22568823E-01	+6.64238501E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
116.000000	+6.17106772E+00	+7.21553491E+00	+7.36654072E-01	+7.46791962E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
118.000000	+6.21877744E+00	+7.27986387E+00	+7.52440502E-01	+8.13654554E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
120.000000	+6.28801295E+00	+7.36703279E+00	+7.69200254E-01	+8.66693418E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
122.000000	+6.37726684E+00	+7.47578381E+00	+7.87108238E-01	+9.37758278E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
124.000000	+6.48456147E+00	+7.60482439E+00	+8.06710585E-01	+1.02051578E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
126.000000	+6.60838316E+00	+7.75267011E+00	+8.27928870E-01	+1.10060408E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
128.000000	+6.74693077E+00	+7.91761404E+00	+8.50734748E-01	+1.17418211E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
130.000000	+6.89883098E+00	+8.09814408E+00	+8.74896154E-01	+1.23159970E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
132.000000	+7.06301741E+00	+8.29281741E+00	+8.99998736E-01	+1.27447281E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
134.000000	+7.23800072E+00	+8.50003873E+00	+9.25875067E-01	+1.31282247E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
136.000000	+7.42218424E+00	+8.71829033E+00	+9.52511635E-01	+1.35547734E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
138.000000	+7.61390896E+00	+8.94626253E+00	+9.80094160E-01	+1.39516750E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
140.000000	+7.81234965E+00	+9.18284351E+00	+1.00831833E+00	+1.42275948E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
142.000000	+8.01641720E+00	+9.42679464E+00	+1.03700454E+00	+1.44284929E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
144.000000	+8.22475370E+00	+9.67667124E+00	+1.06603231E+00	+1.46481750E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
146.000000	+8.43579143E+00	+9.93127567E+00	+1.09559724E+00	+1.49786517E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
148.000000	+8.64802092E+00	+1.01895884E+01	+1.12594691E+00	+1.52345754E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
150.000000	+8.86086780E+00	+1.04503183E+01	+1.15653554E+00	+1.53068594E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
152.000000	+9.07306165E+00	+1.07119647E+01	+1.18717435E+00	+1.52509711E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
154.000000	+9.28381395E+00	+1.09732457E+01	+1.21753943E+00	+1.50418269E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
156.000000	+9.49265872E+00	+1.12331971E+01	+1.24734166E+00	+1.47616974E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
158.000000	+9.69874788E+00	+1.14909391E+01	+1.27658621E+00	+1.44943186E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
160.000000	+9.90124964E+00	+1.17456823E+01	+1.30531893E+00	+1.43288881E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
162.000000	+1.00990172E+01	+1.19969297E+01	+1.33390177E+00	+1.43311746E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
164.000000	+1.02908182E+01	+1.22440717E+01	+1.36264363E+00	+1.42916636E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
166.000000	+1.04769219E+01	+1.24864928E+01	+1.39106842E+00	+1.40937704E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
168.000000	+1.06571496E+01	+1.27236810E+01	+1.41901871E+00	+1.39310092E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
170.000000	+1.08304546E+01	+1.29551857E+01	+1.44679246E+00	+1.37772153E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
172.000000	+1.09971222E+01	+1.31807342E+01	+1.47412757E+00	+1.35250020E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
174.000000	+1.11567828E+01	+1.33996281E+01	+1.50089247E+00	+1.32213551E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
176.000000	+1.13088094E+01	+1.36110108E+01	+1.52701299E+00	+1.29748022E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
178.000000	+1.14519809E+01	+1.38143016E+01	+1.55279168E+00	+1.27508724E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
180.000000	+1.15867646E+01	+1.40094324E+01	+1.57801648E+00	+1.24634084E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
182.000000	+1.17136488E+01	+1.41967248E+01	+1.60264531E+00	+1.22204950E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
184.000000	+1.18320331E+01	+1.43760678E+01	+1.62689846E+00	+1.19278260E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
186.000000	+1.19424510E+01	+1.45468695E+01	+1.65035661E+00	+1.14570494E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
188.000000	+1.20455958E+01	+1.47089318E+01	+1.67272666E+00	+1.09756622E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
190.000000	+1.21410255E+01	+1.48623320E+01	+1.69425926E+00	+1.06583638E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
192.000000	+1.22276088E+01	+1.50069472E+01	+1.71536012E+00	+1.04382693E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
194.000000	+1.23056524E+01	+1.51429872E+01	+1.73601234E+00	+1.01795717E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
196.000000	+1.23759336E+01	+1.52707776E+01	+1.75607840E+00	+9.87693711E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
198.000000	+1.24383562E+01	+1.53900315E+01	+1.77552009E+00	+9.56474617E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
50.000000	+2.16322182E+01	+2.24172863E+01	+4.51162287E-01	+1.37034672E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
51.000000	+2.11877658E+01	+2.19834329E+01	+4.64572763E-01	+1.31174841E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
52.000000	+2.07420988E+01	+2.15480356E+01	+4.77397255E-01	+1.24621786E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
53.000000	+2.02963165E+01	+2.11120643E+01	+4.89497120E-01	+1.17339876E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
54.000000	+1.98513448E+01	+2.06764190E+01	+5.00865230E-01	+1.10726136E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
55.000000	+1.94079258E+01	+2.02419400E+01	+5.11642347E-01	+1.05423764E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
56.000000	+1.89667624E+01	+1.98094178E+01	+5.21949983E-01	+1.00617462E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
57.000000	+1.85286215E+01	+1.93795890E+01	+5.31765840E-01	+9.50883837E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
58.000000	+1.80942946E+01	+1.89531287E+01	+5.40967660E-01	+8.85373401E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
59.000000	+1.76644752E+01	+1.85306454E+01	+5.49473308E-01	+8.18125919E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
60.000000	+1.72396839E+01	+1.81126863E+01	+5.57330178E-01	+7.60339723E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
61.000000	+1.68203090E+01	+1.76997515E+01	+5.64680102E-01	+7.16300306E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
62.000000	+1.64067009E+01	+1.72922999E+01	+5.71656184E-01	+6.80817605E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
63.000000	+1.59992532E+01	+1.68907524E+01	+5.78296454E-01	+6.44169138E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
64.000000	+1.55984072E+01	+1.64954896E+01	+5.84539567E-01	+5.99352514E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
65.000000	+1.52045965E+01	+1.61068464E+01	+5.90283504E-01	+5.46194368E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
66.000000	+1.48181780E+01	+1.57251137E+01	+5.95463455E-01	+4.89941539E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
67.000000	+1.44394077E+01	+1.53505421E+01	+6.00082335E-01	+4.39037583E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
68.000000	+1.40684163E+01	+1.49833506E+01	+6.04244206E-01	+3.99211352E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
69.000000	+1.37052998E+01	+1.46237380E+01	+6.08066562E-01	+3.71115716E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
70.000000	+1.33501357E+01	+1.42718863E+01	+6.11666521E-01	+3.50908212E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
71.000000	+1.30030506E+01	+1.39279572E+01	+6.15084727E-01	+3.32794161E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
72.000000	+1.26641886E+01	+1.35920946E+01	+6.18322404E-01	+3.11984271E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
73.000000	+1.23337296E+01	+1.32644254E+01	+6.21324412E-01	+2.84837002E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
74.000000	+1.20118554E+01	+1.29450626E+01	+6.24019144E-01	+2.54103596E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
75.000000	+1.16986558E+01	+1.26340936E+01	+6.26406484E-01	+2.15716326E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
76.000000	+1.13943473E+01	+1.23315894E+01	+6.28333470E-01	+1.80994275E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
77.000000	+1.10987713E+01	+1.20376014E+01	+6.30026369E-01	+1.51881431E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
78.000000	+1.08120877E+01	+1.17521810E+01	+6.31371099E-01	+1.24210519E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
79.000000	+1.05342109E+01	+1.14753761E+01	+6.32510580E-01	+1.14436964E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
80.000000	+1.02649826E+01	+1.12072301E+01	+6.33659838E-01	+1.09882958E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
81.000000	+1.00045458E+01	+1.09477816E+01	+6.34708239E-01	+1.04519638E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
82.000000	+9.75284435E+00	+1.06970635E+01	+6.35750231E-01	+1.06556978E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
83.000000	+9.50985890E+00	+1.04551070E+01	+6.36839378E-01	+1.11441448E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
84.000000	+9.27561067E+00	+1.02219367E+01	+6.37979060E-01	+1.13977282E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
85.000000	+9.05016780E+00	+9.99757313E+00	+6.39118924E-01	+1.09879552E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
86.000000	+8.83362503E+00	+9.78203299E+00	+6.40176651E-01	+1.05536797E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
87.000000	+8.62591369E+00	+9.57532086E+00	+6.41229660E-01	+1.07464831E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
88.000000	+8.42698318E+00	+9.37743175E+00	+6.42325948E-01	+1.02970246E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
89.000000	+8.23699254E+00	+9.18835694E+00	+6.43289065E-01	+8.58786895E-04	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
90.000000	+8.05599740E+00	+9.00807983E+00	+6.44043521E-01	+7.54984938E-04	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
91.000000	+7.88377038E+00	+8.83657239E+00	+6.44799035E-01	+8.31870448E-04	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
92.000000	+7.72013121E+00	+8.67379898E+00	+6.45707262E-01	+9.39766256E-04	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
93.000000	+7.56512663E+00	+8.51972115E+00	+6.46678567E-01	+9.69431314E-04	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
94.000000	+7.41878025E+00	+8.37429885E+00	+6.47646125E-01	+1.03189998E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
95.000000	+7.28092518E+00	+8.23749183E+00	+6.48742367E-01	+1.23921136E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
96.000000	+7.15137012E+00	+8.10925983E+00	+6.50124548E-01	+1.52699472E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
97.000000	+7.03006575E+00	+7.98955821E+00	+6.51796357E-01	+1.78646386E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
98.000000	+6.91701690E+00	+7.87833520E+00	+6.53697475E-01	+2.00911845E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
99.000000	+6.81217321E+00	+7.77552889E+00	+6.55814594E-01	+2.22511822E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
25.000000	+2.89695118E+01	+2.94933639E+01	+4.66013451E-02	+1.09064058E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
25.500000	+2.89392937E+01	+2.94660568E+01	+5.21429230E-02	+1.12599057E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
26.000000	+2.89039407E+01	+2.94337246E+01	+5.78612508E-02	+1.16199977E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
26.500000	+2.88633811E+01	+2.93963009E+01	+6.37629207E-02	+1.19933901E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
27.000000	+2.88175478E+01	+2.93537240E+01	+6.98546408E-02	+1.23789378E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
27.500000	+2.87663797E+01	+2.93059375E+01	+7.61418585E-02	+1.27747825E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
28.000000	+2.87098218E+01	+2.92528914E+01	+8.26294233E-02	+1.31789363E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
28.500000	+2.86478264E+01	+2.91945421E+01	+8.93207948E-02	+1.35889865E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
29.000000	+2.85803536E+01	+2.91308534E+01	+9.62184098E-02	+1.40016232E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
29.500000	+2.85073728E+01	+2.90617972E+01	+1.03322418E-01	+1.44141317E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
30.000000	+2.84288615E+01	+2.89873537E+01	+1.10632542E-01	+1.48237298E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
30.500000	+2.83448078E+01	+2.89075121E+01	+1.18146148E-01	+1.52250562E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
31.000000	+2.82552107E+01	+2.88222710E+01	+1.25857598E-01	+1.56174548E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
31.500000	+2.81600775E+01	+2.87316387E+01	+1.33763603E-01	+1.59969515E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
32.000000	+2.80594290E+01	+2.86356335E+01	+1.41854549E-01	+1.63569463E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
32.500000	+2.79532965E+01	+2.85342836E+01	+1.50120549E-01	+1.67008269E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
33.000000	+2.78417190E+01	+2.84276274E+01	+1.58555376E-01	+1.70238114E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
33.500000	+2.77247510E+01	+2.83157135E+01	+1.67144360E-01	+1.73176291E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
34.000000	+2.76024570E+01	+2.81986003E+01	+1.75873005E-01	+1.75879599E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
34.500000	+2.74749078E+01	+2.80763560E+01	+1.84732320E-01	+1.78348225E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
35.000000	+2.73421873E+01	+2.79490581E+01	+1.93707828E-01	+1.80481252E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
35.500000	+2.72043919E+01	+2.78167937E+01	+2.02780445E-01	+1.82295116E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
36.000000	+2.70616230E+01	+2.76796582E+01	+2.11937339E-01	+1.83873409E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
36.500000	+2.69139889E+01	+2.75377553E+01	+2.21167786E-01	+1.85134027E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
37.000000	+2.67616126E+01	+2.73911963E+01	+2.30450742E-01	+1.85999935E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
37.500000	+2.66046231E+01	+2.72401001E+01	+2.39767780E-01	+1.86623158E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
38.000000	+2.64431488E+01	+2.70845924E+01	+2.49113058E-01	+1.87060663E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
38.500000	+2.62773287E+01	+2.69248048E+01	+2.58473846E-01	+1.87097554E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
39.000000	+2.61073164E+01	+2.67608742E+01	+2.67822813E-01	+1.86673513E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
39.500000	+2.59332657E+01	+2.65929421E+01	+2.77141198E-01	+1.86095595E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
40.000000	+2.57553209E+01	+2.64211549E+01	+2.86432373E-01	+1.85539707E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
40.500000	+2.55736333E+01	+2.62456635E+01	+2.95695168E-01	+1.84703525E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
41.000000	+2.53883750E+01	+2.60666215E+01	+3.04902725E-01	+1.83281826E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
41.500000	+2.51997236E+01	+2.58841845E+01	+3.14023351E-01	+1.81465272E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
42.000000	+2.50078429E+01	+2.56985096E+01	+3.23049252E-01	+1.79699361E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
42.500000	+2.48128842E+01	+2.55097560E+01	+3.31993287E-01	+1.78116858E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
43.000000	+2.46150062E+01	+2.53180850E+01	+3.40860938E-01	+1.76434898E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
43.500000	+2.44143828E+01	+2.51236589E+01	+3.49636777E-01	+1.74331519E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
44.000000	+2.42111962E+01	+2.49266393E+01	+3.58294090E-01	+1.71743038E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
44.500000	+2.40056244E+01	+2.47271870E+01	+3.66811081E-01	+1.68882231E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
45.000000	+2.37978328E+01	+2.45254611E+01	+3.75182313E-01	+1.66063610E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
45.500000	+2.35879751E+01	+2.43216203E+01	+3.83417442E-01	+1.63487928E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
46.000000	+2.33762005E+01	+2.41158225E+01	+3.91531106E-01	+1.61115379E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
46.500000	+2.31626634E+01	+2.39082245E+01	+3.99528980E-01	+1.58684201E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
47.000000	+2.29475294E+01	+2.36989816E+01	+4.07399526E-01	+1.55913471E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
47.500000	+2.27309699E+01	+2.34882464E+01	+4.15120327E-01	+1.52699212E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
48.000000	+2.25131530E+01	+2.32761679E+01	+4.22669447E-01	+1.49167651E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
48.500000	+2.22942343E+01	+2.30628916E+01	+4.30037092E-01	+1.45603342E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
49.000000	+2.20743540E+01	+2.28485599E+01	+4.37229781E-01	+1.42278471E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
49.500000	+2.18536407E+01	+2.26333125E+01	+4.44264939E-01	+1.39127830E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
12.500000	+2.83210575E+01	+2.87958121E+01	-5.18099010E-02	+5.84305258E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
12.750000	+2.83548236E+01	+2.88302745E+01	-5.03444834E-02	+5.88028806E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
13.000000	+2.83880164E+01	+2.88641689E+01	-4.88697569E-02	+5.91951835E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
13.250000	+2.84206127E+01	+2.88974729E+01	-4.73847242E-02	+5.96237473E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
13.500000	+2.84525903E+01	+2.89301645E+01	-4.58885696E-02	+6.00850971E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
13.750000	+2.84839276E+01	+2.89622226E+01	-4.43804693E-02	+6.05823093E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
14.000000	+2.85146038E+01	+2.89936268E+01	-4.28594541E-02	+6.11191429E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
14.250000	+2.85445986E+01	+2.90243575E+01	-4.13245122E-02	+6.16934301E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
14.500000	+2.85738925E+01	+2.90543954E+01	-3.97747826E-02	+6.22987583E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
14.750000	+2.86024666E+01	+2.90837222E+01	-3.82095743E-02	+6.29317309E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
15.000000	+2.86303025E+01	+2.91123197E+01	-3.66281961E-02	+6.35947938E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
15.250000	+2.86573823E+01	+2.91401706E+01	-3.50298346E-02	+6.42909792E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
15.500000	+2.86836887E+01	+2.91672579E+01	-3.34136471E-02	+6.50179637E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
15.750000	+2.87092046E+01	+2.91935650E+01	-3.17789364E-02	+6.57696499E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
16.000000	+2.87339138E+01	+2.92190759E+01	-3.01251646E-02	+6.65429964E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
16.250000	+2.87578002E+01	+2.92437748E+01	-2.84517866E-02	+6.73405729E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
16.500000	+2.87808480E+01	+2.92676463E+01	-2.67581360E-02	+6.81653273E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
16.750000	+2.88030419E+01	+2.92906756E+01	-2.50435202E-02	+6.90149760E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
17.000000	+2.88243668E+01	+2.93128478E+01	-2.33073872E-02	+6.98838899E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
17.250000	+2.88448081E+01	+2.93341487E+01	-2.15493257E-02	+7.07696652E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
17.500000	+2.88643515E+01	+2.93545641E+01	-1.97689039E-02	+7.16751096E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
17.750000	+2.88829829E+01	+2.93740803E+01	-1.79655702E-02	+7.26031925E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
18.000000	+2.89006882E+01	+2.93926835E+01	-1.61387443E-02	+7.35522089E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
18.250000	+2.89174538E+01	+2.94103606E+01	-1.42879598E-02	+7.45176240E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
18.500000	+2.89332664E+01	+2.94270984E+01	-1.24128631E-02	+7.54978865E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
18.750000	+2.89481129E+01	+2.94428839E+01	-1.05130655E-02	+7.64962983E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
19.000000	+2.89619801E+01	+2.94577044E+01	-8.58804815E-03	+7.75163729E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
19.250000	+2.89748551E+01	+2.94715475E+01	-6.63724682E-03	+7.85570786E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
19.500000	+2.89867253E+01	+2.94844006E+01	-4.66019422E-03	+7.96145619E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
19.750000	+2.89975781E+01	+2.94962516E+01	-2.65651873E-03	+8.06878320E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
20.000000	+2.90074012E+01	+2.95070884E+01	-6.25802623E-04	+8.17804226E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
20.250000	+2.90161824E+01	+2.95168992E+01	+1.43250240E-03	+8.28958773E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
20.500000	+2.90239094E+01	+2.95256720E+01	+3.51899124E-03	+8.40335047E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
20.750000	+2.90305702E+01	+2.95333953E+01	+5.63417764E-03	+8.51902598E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
21.000000	+2.90361530E+01	+2.95400574E+01	+7.77850423E-03	+8.63659756E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
21.250000	+2.90406460E+01	+2.95456470E+01	+9.95247642E-03	+8.75646926E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
21.500000	+2.90440374E+01	+2.95501528E+01	+1.21567389E-02	+8.87904642E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
21.750000	+2.90463156E+01	+2.95535636E+01	+1.43919996E-02	+9.00434614E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
22.000000	+2.90474690E+01	+2.95558682E+01	+1.66589119E-02	+9.13214823E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
22.250000	+2.90474862E+01	+2.95570557E+01	+1.89580737E-02	+9.26246811E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
22.500000	+2.90463559E+01	+2.95571151E+01	+2.12901460E-02	+9.39570220E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
22.750000	+2.90440668E+01	+2.95560358E+01	+2.36559248E-02	+9.53223796E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
23.000000	+2.90406077E+01	+2.95538071E+01	+2.60562650E-02	+9.67207303E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
23.250000	+2.90359675E+01	+2.95504184E+01	+2.84919614E-02	+9.81497615E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
23.500000	+2.90301352E+01	+2.95458593E+01	+3.09637530E-02	+9.96094957E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
23.750000	+2.90231002E+01	+2.95401196E+01	+3.34724361E-02	+1.01103465E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
24.000000	+2.90148515E+01	+2.95331892E+01	+3.60189263E-02	+1.02634970E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
24.250000	+2.90053786E+01	+2.95250581E+01	+3.86041846E-02	+1.04203677E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
24.500000	+2.89946712E+01	+2.95157166E+01	+4.12291102E-02	+1.05807119E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
24.750000	+2.89827189E+01	+2.95051550E+01	+4.38945406E-02	+1.07427314E-02	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
6.250000	+2.73824804E+01	+2.78403898E+01	-8.79367242E-02	+5.81509060E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
6.375000	+2.74008525E+01	+2.78590952E+01	-8.72091296E-02	+5.82642407E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
6.500000	+2.74193490E+01	+2.78779259E+01	-8.64801182E-02	+5.83673204E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
6.625000	+2.74379616E+01	+2.78968734E+01	-8.57499466E-02	+5.84503760E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
6.750000	+2.74566819E+01	+2.79159294E+01	-8.50188588E-02	+5.85138162E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
6.875000	+2.74755018E+01	+2.79350854E+01	-8.42871011E-02	+5.85572993E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
7.000000	+2.74944134E+01	+2.79543336E+01	-8.35549263E-02	+5.85805156E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
7.125000	+2.75134088E+01	+2.79736660E+01	-8.28225883E-02	+5.85838914E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
7.250000	+2.75324805E+01	+2.79930749E+01	-8.20903290E-02	+5.85689657E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
7.375000	+2.75516210E+01	+2.80125526E+01	-8.13583641E-02	+5.85383206E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
7.500000	+2.75708228E+01	+2.80320917E+01	-8.06268710E-02	+5.84951254E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
7.625000	+2.75900788E+01	+2.80516850E+01	-7.98959860E-02	+5.84424933E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
7.750000	+2.76093819E+01	+2.80713252E+01	-7.91658087E-02	+5.83829055E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
7.875000	+2.76287251E+01	+2.80910055E+01	-7.84364133E-02	+5.83179123E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
8.000000	+2.76481017E+01	+2.81107190E+01	-7.77078609E-02	+5.82481947E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
8.125000	+2.76675050E+01	+2.81304591E+01	-7.69802085E-02	+5.81739335E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
8.250000	+2.76869285E+01	+2.81502192E+01	-7.62535126E-02	+5.80953189E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
8.375000	+2.77063659E+01	+2.81699929E+01	-7.55278255E-02	+5.80129966E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
8.500000	+2.77258110E+01	+2.81897741E+01	-7.48031876E-02	+5.79282825E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
8.625000	+2.77452576E+01	+2.82095565E+01	-7.40796184E-02	+5.78430682E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
8.750000	+2.77646999E+01	+2.82293343E+01	-7.33571109E-02	+5.77594613E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
8.875000	+2.77841319E+01	+2.82491017E+01	-7.26356319E-02	+5.76793024E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
9.000000	+2.78035480E+01	+2.82688529E+01	-7.19151284E-02	+5.76037525E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
9.125000	+2.78229425E+01	+2.82885824E+01	-7.11955381E-02	+5.75331207E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
9.250000	+2.78423100E+01	+2.83082847E+01	-7.04768004E-02	+5.74670102E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
9.375000	+2.78616452E+01	+2.83279545E+01	-6.97588628E-02	+5.74047365E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
9.500000	+2.78809429E+01	+2.83475867E+01	-6.90416819E-02	+5.73458532E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
9.625000	+2.79001979E+01	+2.83671762E+01	-6.83252165E-02	+5.72905770E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
9.750000	+2.79194053E+01	+2.83867180E+01	-6.76094175E-02	+5.72399379E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
9.875000	+2.79385602E+01	+2.84062073E+01	-6.68942181E-02	+5.71955949E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
10.000000	+2.79576578E+01	+2.84256392E+01	-6.61795276E-02	+5.71593927E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
10.125000	+2.79766935E+01	+2.84450093E+01	-6.54652332E-02	+5.71328387E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
10.250000	+2.79956626E+01	+2.84643130E+01	-6.47512067E-02	+5.71167048E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
10.375000	+2.80145608E+01	+2.84835458E+01	-6.40373156E-02	+5.71109047E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
10.500000	+2.80333834E+01	+2.85027034E+01	-6.33234341E-02	+5.71146830E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
10.625000	+2.80521264E+01	+2.85217816E+01	-6.26094486E-02	+5.71270346E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
10.750000	+2.80707856E+01	+2.85407762E+01	-6.18952582E-02	+5.71471890E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
10.875000	+2.80893567E+01	+2.85596833E+01	-6.11807688E-02	+5.71749732E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
11.000000	+2.81078359E+01	+2.85784988E+01	-6.04658839E-02	+5.72109240E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
11.125000	+2.81262191E+01	+2.85972189E+01	-5.97504957E-02	+5.72561159E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
11.250000	+2.81445026E+01	+2.86158398E+01	-5.90344810E-02	+5.73117803E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
11.375000	+2.81626826E+01	+2.86343577E+01	-5.83177012E-02	+5.73788721E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
11.500000	+2.81807553E+01	+2.86527691E+01	-5.76000092E-02	+5.74577467E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
11.625000	+2.81987172E+01	+2.86710703E+01	-5.68812576E-02	+5.75480700E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
11.750000	+2.82165647E+01	+2.86892580E+01	-5.61613074E-02	+5.76489870E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
11.875000	+2.82342943E+01	+2.87073287E+01	-5.54400329E-02	+5.77594784E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
12.000000	+2.82519026E+01	+2.87252790E+01	-5.47173205E-02	+5.78787688E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
12.125000	+2.82693863E+01	+2.87431056E+01	-5.39930637E-02	+5.80066298E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
12.250000	+2.82867421E+01	+2.87608055E+01	-5.32671547E-02	+5.81434663E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
12.375000	+2.83039669E+01	+2.87783753E+01	-5.25394770E-02	+5.82849682E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.125000	+2.69908409E+01	+2.74413770E+01	-1.04170010E-01	+3.99999815E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.187500	+2.69968819E+01	+2.74475317E+01	-1.03917683E-01	+4.07445307E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.250000	+2.70030165E+01	+2.74537820E+01	-1.03660703E-01	+4.14796215E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.312500	+2.70092432E+01	+2.74601267E+01	-1.03399188E-01	+4.21953585E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.375000	+2.70155609E+01	+2.74665643E+01	-1.03133261E-01	+4.28910059E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.437500	+2.70219684E+01	+2.74730936E+01	-1.02863050E-01	+4.35661094E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.500000	+2.70284642E+01	+2.74797133E+01	-1.02588685E-01	+4.42204971E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.562500	+2.70350473E+01	+2.74864220E+01	-1.02310294E-01	+4.48542643E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.625000	+2.70417162E+01	+2.74932184E+01	-1.02028006E-01	+4.54677415E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.687500	+2.70484698E+01	+2.75001011E+01	-1.01741947E-01	+4.60614507E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.750000	+2.70553067E+01	+2.75070689E+01	-1.01452238E-01	+4.66360539E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.812500	+2.70622257E+01	+2.75141203E+01	-1.01158997E-01	+4.71922975E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.875000	+2.70692254E+01	+2.75212541E+01	-1.00862335E-01	+4.77309578E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.937500	+2.70763046E+01	+2.75284689E+01	-1.00562360E-01	+4.82527911E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
4.000000	+2.70834619E+01	+2.75357634E+01	-1.00259175E-01	+4.87584934E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
4.062500	+2.70906961E+01	+2.75431362E+01	-9.99528785E-02	+4.92486698E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
4.125000	+2.70980059E+01	+2.75505859E+01	-9.96435663E-02	+4.97238164E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
4.187500	+2.71053900E+01	+2.75581113E+01	-9.93313308E-02	+5.01843153E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
4.250000	+2.71128470E+01	+2.75657110E+01	-9.90162624E-02	+5.06304393E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
4.312500	+2.71203758E+01	+2.75733837E+01	-9.86984503E-02	+5.10623669E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
4.375000	+2.71279749E+01	+2.75811281E+01	-9.83779828E-02	+5.14802042E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
4.437500	+2.71356432E+01	+2.75889427E+01	-9.80549477E-02	+5.18840094E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
4.500000	+2.71433792E+01	+2.75968264E+01	-9.77294327E-02	+5.22738186E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
4.562500	+2.71511819E+01	+2.76047777E+01	-9.74015250E-02	+5.26496703E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
4.625000	+2.71590497E+01	+2.76127954E+01	-9.70713118E-02	+5.30116244E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
4.687500	+2.71669816E+01	+2.76208781E+01	-9.67388797E-02	+5.33597756E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
4.750000	+2.71749763E+01	+2.76290246E+01	-9.64043146E-02	+5.36942606E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
4.812500	+2.71830323E+01	+2.76372336E+01	-9.60677014E-02	+5.40152583E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
4.875000	+2.71911487E+01	+2.76455037E+01	-9.57291238E-02	+5.43229829E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
4.937500	+2.71993239E+01	+2.76538337E+01	-9.53886641E-02	+5.46176743E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
5.000000	+2.72075569E+01	+2.76622223E+01	-9.50464029E-02	+5.48995827E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
5.062500	+2.72158464E+01	+2.76706682E+01	-9.47024193E-02	+5.51689545E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
5.125000	+2.72241911E+01	+2.76791701E+01	-9.43567910E-02	+5.54260183E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
5.187500	+2.72325898E+01	+2.76877268E+01	-9.40095941E-02	+5.56709734E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
5.250000	+2.72410413E+01	+2.76963371E+01	-9.36609038E-02	+5.59039848E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
5.312500	+2.72495444E+01	+2.77049996E+01	-9.33107943E-02	+5.61251811E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
5.375000	+2.72580979E+01	+2.77137132E+01	-9.29593391E-02	+5.63346607E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
5.437500	+2.72667006E+01	+2.77224766E+01	-9.26066110E-02	+5.65325029E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
5.500000	+2.72753512E+01	+2.77312886E+01	-9.22526828E-02	+5.67187831E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
5.562500	+2.72840487E+01	+2.77401480E+01	-9.18976263E-02	+5.68935920E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
5.625000	+2.72927918E+01	+2.77490535E+01	-9.15415129E-02	+5.70570550E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
5.687500	+2.73015794E+01	+2.77580040E+01	-9.11844131E-02	+5.72093512E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
5.750000	+2.73104103E+01	+2.77669984E+01	-9.08263960E-02	+5.73507283E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
5.812500	+2.73192833E+01	+2.77760353E+01	-9.04675290E-02	+5.74815129E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
5.875000	+2.73281974E+01	+2.77851137E+01	-9.01078771E-02	+5.76021132E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
5.937500	+2.73371513E+01	+2.77942323E+01	-8.97475025E-02	+5.77130149E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
6.000000	+2.73461441E+01	+2.78033901E+01	-8.93864644E-02	+5.78147697E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
6.062500	+2.73551745E+01	+2.78125859E+01	-8.90248179E-02	+5.79079768E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
6.125000	+2.73642414E+01	+2.78218185E+01	-8.86626147E-02	+5.79932587E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
6.187500	+2.73733437E+01	+2.78310869E+01	-8.82999022E-02	+5.80747351E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
1.562500	+2.68737134E+01	+2.73221857E+01	-1.08761161E-01	+1.79495326E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
1.593750	+2.68753590E+01	+2.73238568E+01	-1.08704305E-01	+1.84380116E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
1.625000	+2.68770350E+01	+2.73255590E+01	-1.08645923E-01	+1.89257225E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
1.656250	+2.68787414E+01	+2.73272922E+01	-1.08586019E-01	+1.94118086E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
1.687500	+2.68804780E+01	+2.73290564E+01	-1.08524599E-01	+1.98961042E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
1.718750	+2.68822447E+01	+2.73308514E+01	-1.08461669E-01	+2.03784681E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
1.750000	+2.68840414E+01	+2.73326770E+01	-1.08397234E-01	+2.08587822E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
1.781250	+2.68858681E+01	+2.73345332E+01	-1.08331301E-01	+2.13369501E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
1.812500	+2.68877245E+01	+2.73364199E+01	-1.08263878E-01	+2.18128971E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
1.843750	+2.68896105E+01	+2.73383368E+01	-1.08194971E-01	+2.22865688E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
1.875000	+2.68915261E+01	+2.73402840E+01	-1.08124587E-01	+2.27579295E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
1.906250	+2.68934711E+01	+2.73422613E+01	-1.08052734E-01	+2.32269614E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
1.937500	+2.68954454E+01	+2.73442685E+01	-1.07979418E-01	+2.36936631E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
1.968750	+2.68974489E+01	+2.73463055E+01	-1.07904648E-01	+2.41580481E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.000000	+2.68994814E+01	+2.73483722E+01	-1.07828431E-01	+2.46201440E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.031250	+2.69015429E+01	+2.73504685E+01	-1.07750772E-01	+2.50799901E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.062500	+2.69036331E+01	+2.73525943E+01	-1.07671681E-01	+2.55376358E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.093750	+2.69057520E+01	+2.73547493E+01	-1.07591162E-01	+2.59931395E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.125000	+2.69078994E+01	+2.73569335E+01	-1.07509223E-01	+2.64465666E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.156250	+2.69100752E+01	+2.73591468E+01	-1.07425871E-01	+2.68979873E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.187500	+2.69122793E+01	+2.73613889E+01	-1.07341111E-01	+2.73474751E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.218750	+2.69145115E+01	+2.73636599E+01	-1.07254949E-01	+2.77951045E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.250000	+2.69167718E+01	+2.73659594E+01	-1.07167392E-01	+2.82409500E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.281250	+2.69190598E+01	+2.73682874E+01	-1.07078443E-01	+2.86850835E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.312500	+2.69213756E+01	+2.73706438E+01	-1.06988110E-01	+2.91275716E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.343750	+2.69237190E+01	+2.73730284E+01	-1.06896396E-01	+2.95684754E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.375000	+2.69260898E+01	+2.73754411E+01	-1.06803307E-01	+3.00078480E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.406250	+2.69284880E+01	+2.73778816E+01	-1.06708847E-01	+3.04457323E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.437500	+2.69309132E+01	+2.73803500E+01	-1.06613021E-01	+3.08821602E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.468750	+2.69333655E+01	+2.73828459E+01	-1.06515834E-01	+3.13171510E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.500000	+2.69358447E+01	+2.73853694E+01	-1.06417289E-01	+3.17507098E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.531250	+2.69383506E+01	+2.73879202E+01	-1.06317392E-01	+3.21828267E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.562500	+2.69408830E+01	+2.73904982E+01	-1.06216146E-01	+3.26134760E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.593750	+2.69434419E+01	+2.73931032E+01	-1.06113557E-01	+3.30426158E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.625000	+2.69460271E+01	+2.73957351E+01	-1.06009630E-01	+3.34701870E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.656250	+2.69486384E+01	+2.73983937E+01	-1.05904369E-01	+3.38961137E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.687500	+2.69512757E+01	+2.74010789E+01	-1.05797779E-01	+3.43203033E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.718750	+2.69539388E+01	+2.74037906E+01	-1.05689867E-01	+3.47426470E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.750000	+2.69566276E+01	+2.74065285E+01	-1.05580638E-01	+3.51630203E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.781250	+2.69593419E+01	+2.74092926E+01	-1.05470098E-01	+3.55812839E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.812500	+2.69620816E+01	+2.74120826E+01	-1.05358255E-01	+3.59972855E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.843750	+2.69648466E+01	+2.74148985E+01	-1.05245115E-01	+3.64108604E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.875000	+2.69676366E+01	+2.74177400E+01	-1.05130687E-01	+3.68218341E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.906250	+2.69704515E+01	+2.74206070E+01	-1.05014978E-01	+3.72300234E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.937500	+2.69732912E+01	+2.74234994E+01	-1.04897999E-01	+3.76352392E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.968750	+2.69761555E+01	+2.74264170E+01	-1.04779758E-01	+3.80372875E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.000000	+2.69790443E+01	+2.74293595E+01	-1.04660266E-01	+3.84359727E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.031250	+2.69819574E+01	+2.74323270E+01	-1.04539533E-01	+3.88310996E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.062500	+2.69848946E+01	+2.74353192E+01	-1.04417572E-01	+3.92224755E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.093750	+2.69878559E+01	+2.74383359E+01	-1.04294393E-01	+3.96119285E-03	+5.11999015E+01	+4.11425543E+02	+1.24445121E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02


==> anc/otoc_to_plot_supersymmetric_M500_L1.5164_n300_beta1.0000.dat <==
50.000000	+4.79981114E+01	+6.01732442E+01	+3.19254275E+00	+1.96968516E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
51.000000	+4.91342497E+01	+6.15742810E+01	+3.21406679E+00	+2.33512129E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
52.000000	+5.05510033E+01	+6.33082311E+01	+3.23924518E+00	+2.53178270E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
53.000000	+5.23060010E+01	+6.53921620E+01	+3.26470244E+00	+2.50261100E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
54.000000	+5.44352204E+01	+6.78472256E+01	+3.28929740E+00	+2.45025120E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
55.000000	+5.69463851E+01	+7.06898068E+01	+3.31370746E+00	+2.35143552E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
56.000000	+5.98741242E+01	+7.39319457E+01	+3.33632611E+00	+1.96237548E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
57.000000	+6.32741323E+01	+7.75676739E+01	+3.35295497E+00	+1.29370272E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
58.000000	+6.71231054E+01	+8.15494062E+01	+3.36220016E+00	+6.37214147E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
59.000000	+7.13135211E+01	+8.57903892E+01	+3.36569926E+00	+1.26510710E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
60.000000	+7.57181990E+01	+9.01810476E+01	+3.36473038E+00	-2.47870456E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
61.000000	+8.02229228E+01	+9.46282008E+01	+3.36074185E+00	-4.34307058E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
62.000000	+8.47446785E+01	+9.90824448E+01	+3.35604424E+00	-4.01865357E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
63.000000	+8.92304022E+01	+1.03520365E+02	+3.35270454E+00	-2.35898966E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
64.000000	+9.36467887E+01	+1.07917069E+02	+3.35132626E+00	-5.66484571E-04	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
65.000000	+9.79459761E+01	+1.12219758E+02	+3.35157157E+00	+1.48169380E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
66.000000	+1.02049022E+02	+1.16361654E+02	+3.35428965E+00	+3.82840219E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
67.000000	+1.05900296E+02	+1.20283789E+02	+3.35922838E+00	+6.12074277E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
68.000000	+1.09458220E+02	+1.23947136E+02	+3.36653113E+00	+8.17752264E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
69.000000	+1.12711164E+02	+1.27331834E+02	+3.37558342E+00	+9.83441690E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
70.000000	+1.15664801E+02	+1.30441518E+02	+3.38619997E+00	+1.05920873E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
71.000000	+1.18363033E+02	+1.33296733E+02	+3.39676760E+00	+1.12548356E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
72.000000	+1.20801782E+02	+1.35914890E+02	+3.40870964E+00	+1.25282403E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
73.000000	+1.22987767E+02	+1.38300380E+02	+3.42182408E+00	+1.25446847E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
74.000000	+1.24972508E+02	+1.40469591E+02	+3.43379901E+00	+1.20001141E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
75.000000	+1.26777807E+02	+1.42462372E+02	+3.44582430E+00	+1.06396712E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
76.000000	+1.28498032E+02	+1.44328416E+02	+3.45507835E+00	+8.11219463E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
77.000000	+1.30177942E+02	+1.46119056E+02	+3.46204869E+00	+4.96097145E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
78.000000	+1.31899853E+02	+1.47888088E+02	+3.46500029E+00	+2.01347124E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
79.000000	+1.33668801E+02	+1.49674237E+02	+3.46607564E+00	+2.28972687E-04	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
80.000000	+1.35484587E+02	+1.51480145E+02	+3.46545824E+00	-9.46562384E-04	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
81.000000	+1.37309891E+02	+1.53285056E+02	+3.46418251E+00	-1.92757092E-04	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
82.000000	+1.39059249E+02	+1.55048642E+02	+3.46507272E+00	+1.98635341E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
83.000000	+1.40693026E+02	+1.56731782E+02	+3.46815522E+00	+3.76806856E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
84.000000	+1.42195667E+02	+1.58306013E+02	+3.47260886E+00	+5.66502717E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
85.000000	+1.43525652E+02	+1.59747161E+02	+3.47948527E+00	+7.23796004E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
86.000000	+1.44685240E+02	+1.61030494E+02	+3.48708478E+00	+8.13427809E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
87.000000	+1.45647775E+02	+1.62135343E+02	+3.49575383E+00	+9.59634787E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
88.000000	+1.46383661E+02	+1.63045655E+02	+3.50627748E+00	+1.14889217E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
89.000000	+1.46868718E+02	+1.63739521E+02	+3.51873167E+00	+1.35148174E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
90.000000	+1.47075776E+02	+1.64194279E+02	+3.53330711E+00	+1.51498705E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
91.000000	+1.47007219E+02	+1.64397026E+02	+3.54903141E+00	+1.56862613E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
92.000000	+1.46678533E+02	+1.64342600E+02	+3.56467963E+00	+1.56140384E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
93.000000	+1.46089688E+02	+1.64031113E+02	+3.58025949E+00	+1.48785460E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
94.000000	+1.45283934E+02	+1.63481531E+02	+3.59443672E+00	+1.33894838E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
95.000000	+1.44297028E+02	+1.62725397E+02	+3.60703846E+00	+1.15555767E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
96.000000	+1.43172448E+02	+1.61795510E+02	+3.61754788E+00	+9.08072179E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
97.000000	+1.41966409E+02	+1.60732522E+02	+3.62519990E+00	+6.62446192E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
98.000000	+1.40707720E+02	+1.59579159E+02	+3.63079680E+00	+4.73692087E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
99.000000	+1.39421529E+02	+1.58366273E+02	+3.63467374E+00	+3.01696102E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
25.000000	+1.49618472E+02	+1.57678788E+02	+2.78009988E+00	+4.10142160E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
25.500000	+1.44952700E+02	+1.53175346E+02	+2.80003925E+00	+3.87432620E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
26.000000	+1.40381129E+02	+1.48759855E+02	+2.81884314E+00	+3.66096498E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
26.500000	+1.35907978E+02	+1.44437230E+02	+2.83664890E+00	+3.44041040E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
27.000000	+1.31539767E+02	+1.40211773E+02	+2.85324725E+00	+3.18214430E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
27.500000	+1.27282090E+02	+1.36087121E+02	+2.86847034E+00	+3.00924491E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
28.000000	+1.23129432E+02	+1.32066365E+02	+2.88333970E+00	+2.85930389E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
28.500000	+1.19091264E+02	+1.28151690E+02	+2.89706338E+00	+2.66273793E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
29.000000	+1.15166422E+02	+1.24344519E+02	+2.90996708E+00	+2.47346632E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
29.500000	+1.11358376E+02	+1.20645703E+02	+2.92179805E+00	+2.27468255E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
30.000000	+1.07666306E+02	+1.17055568E+02	+2.93271390E+00	+2.14356175E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
30.500000	+1.04085970E+02	+1.13574527E+02	+2.94323366E+00	+2.00777005E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
31.000000	+1.00623345E+02	+1.10203027E+02	+2.95279160E+00	+1.88803123E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
31.500000	+9.72717060E+01	+1.06941111E+02	+2.96211398E+00	+1.84152145E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
32.000000	+9.40302880E+01	+1.03788016E+02	+2.97120682E+00	+1.89311578E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
32.500000	+9.08888853E+01	+1.00743087E+02	+2.98104513E+00	+1.95532939E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
33.000000	+8.78548842E+01	+9.78052860E+01	+2.99076011E+00	+1.73046637E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
33.500000	+8.49476582E+01	+9.49738677E+01	+2.99834980E+00	+1.41575950E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
34.000000	+8.21558018E+01	+9.22480793E+01	+3.00491771E+00	+1.25989256E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
34.500000	+7.94739184E+01	+8.96272465E+01	+3.01094872E+00	+1.14812157E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
35.000000	+7.69029245E+01	+8.71117413E+01	+3.01639892E+00	+1.19302006E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
35.500000	+7.44262438E+01	+8.47014286E+01	+3.02287892E+00	+1.53038064E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
36.000000	+7.20301002E+01	+8.23963524E+01	+3.03170273E+00	+1.78183658E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
36.500000	+6.97366520E+01	+8.01965647E+01	+3.04069729E+00	+1.62231812E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
37.000000	+6.75656372E+01	+7.81014346E+01	+3.04792591E+00	+1.23149811E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
37.500000	+6.55202215E+01	+7.61097442E+01	+3.05301227E+00	+8.85272466E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
38.000000	+6.35910791E+01	+7.42205610E+01	+3.05677863E+00	+6.84500105E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
38.500000	+6.17719045E+01	+7.24341611E+01	+3.05985727E+00	+7.93881642E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
39.000000	+6.00374244E+01	+7.07516276E+01	+3.06471745E+00	+1.07369481E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
39.500000	+5.83964971E+01	+6.91738506E+01	+3.07059422E+00	+1.07519931E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
40.000000	+5.68712105E+01	+6.77012344E+01	+3.07546944E+00	+8.48610006E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
40.500000	+5.54644249E+01	+6.63336253E+01	+3.07908032E+00	+5.69470622E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
41.000000	+5.41785471E+01	+6.50704207E+01	+3.08116415E+00	+4.06574986E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
41.500000	+5.29982148E+01	+6.39116966E+01	+3.08314607E+00	+6.10159685E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
42.000000	+5.18982453E+01	+6.28567798E+01	+3.08726575E+00	+9.26595187E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
42.500000	+5.08896876E+01	+6.19047631E+01	+3.09241202E+00	+8.45498786E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
43.000000	+5.00033559E+01	+6.10549375E+01	+3.09572073E+00	+7.07074596E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
43.500000	+4.92144747E+01	+6.03077111E+01	+3.09948277E+00	+7.93274956E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
44.000000	+4.85246900E+01	+5.96642897E+01	+3.10365348E+00	+8.61873722E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
44.500000	+4.79361597E+01	+5.91254189E+01	+3.10810150E+00	+8.49414125E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
45.000000	+4.74581866E+01	+5.86928107E+01	+3.11214762E+00	+9.10703682E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
45.500000	+4.70770403E+01	+5.83686659E+01	+3.11720854E+00	+1.22107310E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
46.000000	+4.67818329E+01	+5.81544809E+01	+3.12435836E+00	+1.41004935E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
46.500000	+4.65982003E+01	+5.80501713E+01	+3.13130904E+00	+1.37778694E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
47.000000	+4.65238521E+01	+5.80542754E+01	+3.13813623E+00	+1.48741697E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
47.500000	+4.65415146E+01	+5.81650972E+01	+3.14618320E+00	+1.68712793E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
48.000000	+4.66530658E+01	+5.83796723E+01	+3.15500750E+00	+1.78807579E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
48.500000	+4.68598755E+01	+5.86931659E+01	+3.16406396E+00	+1.78628204E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
49.000000	+4.71620545E+01	+5.91000134E+01	+3.17287033E+00	+1.82596419E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
49.500000	+4.75434787E+01	+5.95948256E+01	+3.18232360E+00	+1.95534770E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
12.500000	+2.54954961E+02	+2.57503736E+02	+1.62876013E+00	+1.47427702E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
12.750000	+2.53994470E+02	+2.56638030E+02	+1.66527336E+00	+1.44678132E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
13.000000	+2.52961553E+02	+2.55701537E+02	+1.70109920E+00	+1.41392307E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
13.250000	+2.51857114E+02	+2.54694328E+02	+1.73596951E+00	+1.39342261E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
13.500000	+2.50678906E+02	+2.53616595E+02	+1.77077033E+00	+1.38658944E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
13.750000	+2.49427950E+02	+2.52468845E+02	+1.80529899E+00	+1.36705802E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
14.000000	+2.48106384E+02	+2.51251894E+02	+1.83912323E+00	+1.34442726E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
14.250000	+2.46714268E+02	+2.49966603E+02	+1.87252035E+00	+1.32052329E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
14.500000	+2.45253883E+02	+2.48614089E+02	+1.90514939E+00	+1.29960602E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
14.750000	+2.43725010E+02	+2.47195701E+02	+1.93750065E+00	+1.29585459E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
15.000000	+2.42127659E+02	+2.45712789E+02	+1.96994212E+00	+1.29344079E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
15.250000	+2.40464354E+02	+2.44166917E+02	+2.00217269E+00	+1.27648497E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
15.500000	+2.38738313E+02	+2.42559722E+02	+2.03376637E+00	+1.25513862E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
15.750000	+2.36950457E+02	+2.40892829E+02	+2.06492962E+00	+1.24574761E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
16.000000	+2.35100904E+02	+2.39167908E+02	+2.09605375E+00	+1.23983258E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
16.250000	+2.33192180E+02	+2.37386680E+02	+2.12692125E+00	+1.23038891E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
16.500000	+2.31225874E+02	+2.35550934E+02	+2.15757320E+00	+1.21620802E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
16.750000	+2.29204986E+02	+2.33662470E+02	+2.18773165E+00	+1.18555057E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
17.000000	+2.27133964E+02	+2.31723154E+02	+2.21685073E+00	+1.15288921E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
17.250000	+2.25012976E+02	+2.29734959E+02	+2.24537611E+00	+1.12377580E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
17.500000	+2.22845607E+02	+2.27700041E+02	+2.27303952E+00	+1.08202492E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
17.750000	+2.20636318E+02	+2.25620803E+02	+2.29947736E+00	+1.03535572E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
18.000000	+2.18387362E+02	+2.23499717E+02	+2.32480730E+00	+9.90084377E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
18.250000	+2.16101981E+02	+2.21339429E+02	+2.34898157E+00	+9.49040109E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
18.500000	+2.13781935E+02	+2.19142729E+02	+2.37225931E+00	+9.19568609E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
18.750000	+2.11428466E+02	+2.16912346E+02	+2.39496000E+00	+8.95539772E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
19.000000	+2.09044843E+02	+2.14651133E+02	+2.41703630E+00	+8.65980074E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
19.250000	+2.06635421E+02	+2.12361963E+02	+2.43825901E+00	+8.32773505E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
19.500000	+2.04202939E+02	+2.10047596E+02	+2.45867497E+00	+8.06935748E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
19.750000	+2.01748396E+02	+2.07710709E+02	+2.47860580E+00	+7.84420401E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
20.000000	+1.99275442E+02	+2.05353887E+02	+2.49789599E+00	+7.62606674E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
20.250000	+1.96785572E+02	+2.02979621E+02	+2.51673613E+00	+7.43866878E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
20.500000	+1.94281531E+02	+2.00590310E+02	+2.53508933E+00	+7.19210052E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
20.750000	+1.91767568E+02	+1.98188411E+02	+2.55269663E+00	+6.94863377E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
21.000000	+1.89244655E+02	+1.95776473E+02	+2.56983250E+00	+6.75122785E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
21.250000	+1.86715813E+02	+1.93357099E+02	+2.58645277E+00	+6.50826097E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
21.500000	+1.84185131E+02	+1.90932999E+02	+2.60237381E+00	+6.23878318E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
21.750000	+1.81655034E+02	+1.88506752E+02	+2.61764669E+00	+5.98912661E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
22.000000	+1.79127806E+02	+1.86080799E+02	+2.63231944E+00	+5.78084541E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
22.250000	+1.76604769E+02	+1.83657421E+02	+2.64655091E+00	+5.63429336E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
22.500000	+1.74086960E+02	+1.81238615E+02	+2.66049091E+00	+5.50551491E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
22.750000	+1.71576807E+02	+1.78826299E+02	+2.67407849E+00	+5.32944466E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
23.000000	+1.69077515E+02	+1.76422303E+02	+2.68713813E+00	+5.14498614E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
23.250000	+1.66589934E+02	+1.74028337E+02	+2.69980342E+00	+5.02349358E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
23.500000	+1.64114459E+02	+1.71646066E+02	+2.71225560E+00	+4.91162383E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
23.750000	+1.61653725E+02	+1.69277063E+02	+2.72436154E+00	+4.78664719E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
24.000000	+1.59208795E+02	+1.66922832E+02	+2.73618884E+00	+4.68077701E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
24.250000	+1.56780831E+02	+1.64584690E+02	+2.74776542E+00	+4.52912752E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
24.500000	+1.54373181E+02	+1.62263900E+02	+2.75883447E+00	+4.36287762E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
24.750000	+1.51985634E+02	+1.59961599E+02	+2.76957981E+00	+4.23339344E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
6.250000	+2.57514111E+02	+2.58403675E+02	+5.76123429E-01	+1.78788124E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
6.375000	+2.57800998E+02	+2.58710718E+02	+5.98527867E-01	+1.79682876E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
6.500000	+2.58077246E+02	+2.59007681E+02	+6.21044148E-01	+1.80305198E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
6.625000	+2.58342640E+02	+2.59294305E+02	+6.43604166E-01	+1.79852612E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
6.750000	+2.58597099E+02	+2.59570324E+02	+6.66007301E-01	+1.78403383E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
6.875000	+2.58840441E+02	+2.59835511E+02	+6.88205012E-01	+1.77780803E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
7.000000	+2.59072203E+02	+2.60089659E+02	+7.10452502E-01	+1.79558631E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
7.125000	+2.59291792E+02	+2.60332548E+02	+7.33094669E-01	+1.83226835E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
7.250000	+2.59498801E+02	+2.60563947E+02	+7.56259211E-01	+1.87114960E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
7.375000	+2.59693050E+02	+2.60783648E+02	+7.79873410E-01	+1.89837257E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
7.500000	+2.59874559E+02	+2.60991475E+02	+8.03718525E-01	+1.90396908E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
7.625000	+2.60043482E+02	+2.61187247E+02	+8.27472637E-01	+1.88585659E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
7.750000	+2.60199916E+02	+2.61370751E+02	+8.50864940E-01	+1.85383665E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
7.875000	+2.60343755E+02	+2.61541776E+02	+8.73818553E-01	+1.82131455E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
8.000000	+2.60474740E+02	+2.61700120E+02	+8.96397803E-01	+1.79543961E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
8.125000	+2.60592567E+02	+2.61845588E+02	+9.18704543E-01	+1.77820390E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
8.250000	+2.60696914E+02	+2.61977997E+02	+9.40852901E-01	+1.76805427E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
8.375000	+2.60787519E+02	+2.62097167E+02	+9.62905900E-01	+1.76254585E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
8.500000	+2.60864113E+02	+2.62202908E+02	+9.84916547E-01	+1.76096524E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
8.625000	+2.60926423E+02	+2.62295015E+02	+1.00693003E+00	+1.76345975E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
8.750000	+2.60974155E+02	+2.62373293E+02	+1.02900304E+00	+1.76667535E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
8.875000	+2.61007172E+02	+2.62437565E+02	+1.05109691E+00	+1.76303153E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
9.000000	+2.61025494E+02	+2.62487678E+02	+1.07307883E+00	+1.74708596E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
9.125000	+2.61029218E+02	+2.62523471E+02	+1.09477406E+00	+1.71716450E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
9.250000	+2.61018446E+02	+2.62544768E+02	+1.11600794E+00	+1.68191492E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
9.375000	+2.60992965E+02	+2.62551389E+02	+1.13682194E+00	+1.66060625E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
9.500000	+2.60952133E+02	+2.62543154E+02	+1.15752310E+00	+1.66255967E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
9.625000	+2.60895312E+02	+2.62519875E+02	+1.17838593E+00	+1.67342564E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
9.750000	+2.60822378E+02	+2.62481372E+02	+1.19935874E+00	+1.67448479E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
9.875000	+2.60733480E+02	+2.62427494E+02	+1.22024805E+00	+1.66384540E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
10.000000	+2.60628661E+02	+2.62358118E+02	+1.24095487E+00	+1.64975235E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
10.125000	+2.60507768E+02	+2.62273110E+02	+1.26149186E+00	+1.63852923E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
10.250000	+2.60370526E+02	+2.62172298E+02	+1.28191810E+00	+1.62858000E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
10.375000	+2.60216806E+02	+2.62055507E+02	+1.30220636E+00	+1.61530592E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
10.500000	+2.60046559E+02	+2.61922581E+02	+1.32230075E+00	+1.59802573E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
10.625000	+2.59859733E+02	+2.61773378E+02	+1.34215700E+00	+1.58011952E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
10.750000	+2.59656158E+02	+2.61607772E+02	+1.36180374E+00	+1.56944783E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
10.875000	+2.59435415E+02	+2.61425636E+02	+1.38139320E+00	+1.57214067E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
11.000000	+2.59196991E+02	+2.61226837E+02	+1.40110726E+00	+1.58342391E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
11.125000	+2.58940653E+02	+2.61011239E+02	+1.42097879E+00	+1.59003974E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
11.250000	+2.58666565E+02	+2.60778725E+02	+1.44085825E+00	+1.58424517E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
11.375000	+2.58374962E+02	+2.60529201E+02	+1.46058492E+00	+1.56807795E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
11.500000	+2.58065975E+02	+2.60262580E+02	+1.48006020E+00	+1.54638332E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
11.625000	+2.57739609E+02	+2.59978761E+02	+1.49924451E+00	+1.52276356E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
11.750000	+2.57395802E+02	+2.59677642E+02	+1.51812929E+00	+1.50078636E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
11.875000	+2.57034383E+02	+2.59359144E+02	+1.53676417E+00	+1.48555784E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
12.000000	+2.56655024E+02	+2.59023202E+02	+1.55526823E+00	+1.47888106E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
12.125000	+2.56257430E+02	+2.58669750E+02	+1.57373619E+00	+1.47608519E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
12.250000	+2.55841520E+02	+2.58298721E+02	+1.59217036E+00	+1.47084463E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
12.375000	+2.55407386E+02	+2.57910061E+02	+1.61050731E+00	+1.46306626E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
3.125000	+2.47815775E+02	+2.48366946E+02	+9.74358957E-02	+9.95566929E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
3.187500	+2.48034425E+02	+2.48589084E+02	+1.03746852E-01	+1.02393895E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
3.250000	+2.48253317E+02	+2.48811587E+02	+1.10235133E-01	+1.05531348E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
3.312500	+2.48472317E+02	+2.49034342E+02	+1.16938270E-01	+1.09221119E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
3.375000	+2.48691298E+02	+2.49257242E+02	+1.23887772E-01	+1.13362911E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
3.437500	+2.48910142E+02	+2.49480188E+02	+1.31108634E-01	+1.17860481E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
3.500000	+2.49128740E+02	+2.49703084E+02	+1.38620332E-01	+1.22604663E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
3.562500	+2.49346991E+02	+2.49925840E+02	+1.46434217E-01	+1.27403212E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
3.625000	+2.49564808E+02	+2.50148372E+02	+1.54545734E-01	+1.31943676E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
3.687500	+2.49782121E+02	+2.50370596E+02	+1.62927176E-01	+1.35867039E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
3.750000	+2.49998876E+02	+2.50592436E+02	+1.71529114E-01	+1.38925591E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
3.812500	+2.50215028E+02	+2.50813812E+02	+1.80292875E-01	+1.41108266E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
3.875000	+2.50430526E+02	+2.51034648E+02	+1.89167647E-01	+1.42629630E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
3.937500	+2.50645308E+02	+2.51254863E+02	+1.98121579E-01	+1.43783728E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
4.000000	+2.50859297E+02	+2.51474375E+02	+2.07140613E-01	+1.44778212E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
4.062500	+2.51072412E+02	+2.51693099E+02	+2.16218855E-01	+1.45679407E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
4.125000	+2.51284574E+02	+2.51910955E+02	+2.25350539E-01	+1.46479168E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
4.187500	+2.51495710E+02	+2.52127867E+02	+2.34528751E-01	+1.47171730E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
4.250000	+2.51705755E+02	+2.52343765E+02	+2.43747005E-01	+1.47770470E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
4.312500	+2.51914647E+02	+2.52558589E+02	+2.53000060E-01	+1.48328084E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
4.375000	+2.52122329E+02	+2.52772280E+02	+2.62288016E-01	+1.49001606E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
4.437500	+2.52328734E+02	+2.52984781E+02	+2.71625261E-01	+1.50045288E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
4.500000	+2.52533783E+02	+2.53196038E+02	+2.81043677E-01	+1.51644773E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
4.562500	+2.52737391E+02	+2.53405993E+02	+2.90580857E-01	+1.53752919E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
4.625000	+2.52939480E+02	+2.53614586E+02	+3.00262792E-01	+1.56134532E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
4.687500	+2.53139982E+02	+2.53821761E+02	+3.10097674E-01	+1.58559345E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
4.750000	+2.53338840E+02	+2.54027461E+02	+3.20082710E-01	+1.60926579E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
4.812500	+2.53535999E+02	+2.54231631E+02	+3.30213496E-01	+1.63243146E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
4.875000	+2.53731403E+02	+2.54434220E+02	+3.40488103E-01	+1.65524862E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
4.937500	+2.53925001E+02	+2.54635177E+02	+3.50904104E-01	+1.67713165E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
5.000000	+2.54116748E+02	+2.54834454E+02	+3.61452249E-01	+1.69660771E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
5.062500	+2.54306607E+02	+2.55032005E+02	+3.72111701E-01	+1.71155494E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
5.125000	+2.54494557E+02	+2.55227784E+02	+3.82846685E-01	+1.71955611E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
5.187500	+2.54680590E+02	+2.55421749E+02	+3.93606152E-01	+1.71895765E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
5.250000	+2.54864706E+02	+2.55613858E+02	+4.04333656E-01	+1.71033789E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
5.312500	+2.55046899E+02	+2.55804073E+02	+4.14985376E-01	+1.69671217E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
5.375000	+2.55227147E+02	+2.55992357E+02	+4.25542558E-01	+1.68207522E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
5.437500	+2.55405409E+02	+2.56178672E+02	+4.36011316E-01	+1.66982858E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
5.500000	+2.55581631E+02	+2.56362981E+02	+4.46415415E-01	+1.66230337E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
5.562500	+2.55755744E+02	+2.56545242E+02	+4.56790108E-01	+1.66113405E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
5.625000	+2.55927671E+02	+2.56725415E+02	+4.67179591E-01	+1.66736888E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
5.687500	+2.56097329E+02	+2.56903455E+02	+4.77632219E-01	+1.68069715E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
5.750000	+2.56264641E+02	+2.57079322E+02	+4.88188305E-01	+1.69892099E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
5.812500	+2.56429545E+02	+2.57252974E+02	+4.98868731E-01	+1.71887206E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
5.875000	+2.56591998E+02	+2.57424373E+02	+5.09674206E-01	+1.73788729E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
5.937500	+2.56751972E+02	+2.57593484E+02	+5.20592322E-01	+1.75435480E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
6.000000	+2.56909447E+02	+2.57760277E+02	+5.31603641E-01	+1.76730066E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
6.062500	+2.57064411E+02	+2.57924720E+02	+5.42683581E-01	+1.77622542E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
6.125000	+2.57216855E+02	+2.58086786E+02	+5.53806459E-01	+1.78170029E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
6.187500	+2.57366763E+02	+2.58246447E+02	+5.64954834E-01	+1.78577990E-01	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.562500	+2.42832886E+02	+2.43324707E+02	-1.64925317E-02	+4.95248354E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.593750	+2.42915151E+02	+2.43407736E+02	-1.49410053E-02	+4.97728566E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.625000	+2.42998495E+02	+2.43491849E+02	-1.33817282E-02	+5.00427396E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.656250	+2.43082894E+02	+2.43577022E+02	-1.18133340E-02	+5.03626907E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.687500	+2.43168322E+02	+2.43663231E+02	-1.02340600E-02	+5.07423296E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.718750	+2.43254755E+02	+2.43750453E+02	-8.64193843E-03	+5.11851494E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.750000	+2.43342169E+02	+2.43838664E+02	-7.03498815E-03	+5.16891110E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.781250	+2.43430538E+02	+2.43927840E+02	-5.41136899E-03	+5.22481462E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.812500	+2.43519838E+02	+2.44017957E+02	-3.76947901E-03	+5.28540601E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.843750	+2.43610046E+02	+2.44108993E+02	-2.10799023E-03	+5.34984006E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.875000	+2.43701136E+02	+2.44200923E+02	-4.25828968E-04	+5.41740685E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.906250	+2.43793086E+02	+2.44293725E+02	+1.27788905E-03	+5.48765375E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.937500	+2.43885871E+02	+2.44387375E+02	+3.00395462E-03	+5.56046268E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.968750	+2.43979467E+02	+2.44481849E+02	+4.75317822E-03	+5.63608049E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
2.000000	+2.44073851E+02	+2.44577125E+02	+6.52650493E-03	+5.71509511E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
2.031250	+2.44168998E+02	+2.44673178E+02	+8.32511267E-03	+5.79835501E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
2.062500	+2.44264886E+02	+2.44769987E+02	+1.01504768E-02	+5.88685414E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
2.093750	+2.44361489E+02	+2.44867528E+02	+1.20043965E-02	+5.98161911E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
2.125000	+2.44458785E+02	+2.44965778E+02	+1.38889888E-02	+6.08362469E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
2.156250	+2.44556750E+02	+2.45064716E+02	+1.58066619E-02	+6.19374475E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
2.187500	+2.44655360E+02	+2.45164319E+02	+1.77600792E-02	+6.31273410E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
2.218750	+2.44754592E+02	+2.45264566E+02	+1.97521207E-02	+6.44122600E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
2.250000	+2.44854424E+02	+2.45365437E+02	+2.17858455E-02	+6.57971927E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
2.281250	+2.44954833E+02	+2.45466909E+02	+2.38644453E-02	+6.72853228E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
2.312500	+2.45055798E+02	+2.45568964E+02	+2.59911781E-02	+6.88771770E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
2.343750	+2.45157297E+02	+2.45671581E+02	+2.81692689E-02	+7.05694920E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
2.375000	+2.45259308E+02	+2.45774743E+02	+3.04017714E-02	+7.23539967E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
2.406250	+2.45361813E+02	+2.45878429E+02	+3.26913937E-02	+7.42164123E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
2.437500	+2.45464791E+02	+2.45982621E+02	+3.50402972E-02	+7.61360156E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
2.468750	+2.45568222E+02	+2.46087302E+02	+3.74498946E-02	+7.80860029E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
2.500000	+2.45672088E+02	+2.46192453E+02	+3.99206724E-02	+8.00346807E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
2.531250	+2.45776372E+02	+2.46298055E+02	+4.24520622E-02	+8.19473495E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
2.562500	+2.45881056E+02	+2.46404092E+02	+4.50423817E-02	+8.37886671E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
2.593750	+2.45986122E+02	+2.46510544E+02	+4.76888539E-02	+8.55252117E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
2.625000	+2.46091555E+02	+2.46617394E+02	+5.03877074E-02	+8.71279867E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
2.656250	+2.46197338E+02	+2.46724624E+02	+5.31343530E-02	+8.85746936E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
2.687500	+2.46303457E+02	+2.46832216E+02	+5.59236258E-02	+8.98516351E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
2.718750	+2.46409896E+02	+2.46940151E+02	+5.87500802E-02	+9.09550547E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
2.750000	+2.46516640E+02	+2.47048413E+02	+6.16083167E-02	+9.18916507E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
2.781250	+2.46623674E+02	+2.47156983E+02	+6.44933084E-02	+9.26780465E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
2.812500	+2.46730984E+02	+2.47265846E+02	+6.74006946E-02	+9.33391610E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
2.843750	+2.46838553E+02	+2.47374983E+02	+7.03270060E-02	+9.39056719E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
2.875000	+2.46946368E+02	+2.47484378E+02	+7.32697991E-02	+9.44110538E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
2.906250	+2.47054412E+02	+2.47594016E+02	+7.62276968E-02	+9.48888423E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
2.937500	+2.47162669E+02	+2.47703880E+02	+7.92003517E-02	+9.53707064E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
2.968750	+2.47271124E+02	+2.47813954E+02	+8.21883660E-02	+9.58855760E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
3.000000	+2.47379760E+02	+2.47924224E+02	+8.51932002E-02	+9.64596602E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
3.031250	+2.47488560E+02	+2.48034673E+02	+8.82170947E-02	+9.71168902E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
3.062500	+2.47597507E+02	+2.48145286E+02	+9.12630059E-02	+9.78792025E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
3.093750	+2.47706585E+02	+2.48256049E+02	+9.43345449E-02	+9.86992946E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.781250	+2.41194116E+02	+2.41671617E+02	-4.60414047E-02	+1.78796406E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.796875	+2.41217846E+02	+2.41695483E+02	-4.57556787E-02	+1.86932938E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.812500	+2.41241990E+02	+2.41719770E+02	-4.54572393E-02	+1.95153965E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.828125	+2.41266546E+02	+2.41744475E+02	-4.51458225E-02	+2.03543697E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.843750	+2.41291511E+02	+2.41769595E+02	-4.48211652E-02	+2.12099762E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.859375	+2.41316883E+02	+2.41795129E+02	-4.44830108E-02	+2.20816589E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.875000	+2.41342657E+02	+2.41821072E+02	-4.41311134E-02	+2.29686405E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.890625	+2.41368833E+02	+2.41847422E+02	-4.37652408E-02	+2.38700207E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.906250	+2.41395406E+02	+2.41874177E+02	-4.33851753E-02	+2.47848114E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.921875	+2.41422374E+02	+2.41901334E+02	-4.29907154E-02	+2.57118932E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.937500	+2.41449733E+02	+2.41928889E+02	-4.25816786E-02	+2.66499215E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.953125	+2.41477482E+02	+2.41956841E+02	-4.21579054E-02	+2.75972363E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.968750	+2.41505616E+02	+2.41985186E+02	-4.17192650E-02	+2.85518272E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.984375	+2.41534134E+02	+2.42013921E+02	-4.12656608E-02	+2.95113761E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.000000	+2.41563032E+02	+2.42043044E+02	-4.07970345E-02	+3.04733525E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.015625	+2.41592307E+02	+2.42072552E+02	-4.03133685E-02	+3.14351224E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.031250	+2.41621957E+02	+2.42102441E+02	-3.98146869E-02	+3.23940173E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.046875	+2.41651978E+02	+2.42132709E+02	-3.93010555E-02	+3.33473427E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.062500	+2.41682369E+02	+2.42163353E+02	-3.87725824E-02	+3.42923402E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.078125	+2.41713125E+02	+2.42194371E+02	-3.82294198E-02	+3.52261377E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.093750	+2.41744244E+02	+2.42225758E+02	-3.76717656E-02	+3.61457343E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.109375	+2.41775723E+02	+2.42257513E+02	-3.70998656E-02	+3.70480361E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.125000	+2.41807559E+02	+2.42289632E+02	-3.65140145E-02	+3.79299441E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.140625	+2.41839750E+02	+2.42322112E+02	-3.59145549E-02	+3.87884604E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.156250	+2.41872293E+02	+2.42354950E+02	-3.53018751E-02	+3.96207789E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.171875	+2.41905185E+02	+2.42388144E+02	-3.46764055E-02	+4.04243330E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.187500	+2.41938424E+02	+2.42421691E+02	-3.40386147E-02	+4.11967978E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.203125	+2.41972005E+02	+2.42455587E+02	-3.33890056E-02	+4.19360720E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.218750	+2.42005928E+02	+2.42489829E+02	-3.27281125E-02	+4.26402574E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.234375	+2.42040189E+02	+2.42524415E+02	-3.20564976E-02	+4.33076658E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.250000	+2.42074785E+02	+2.42559341E+02	-3.13747479E-02	+4.39368599E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.265625	+2.42109713E+02	+2.42594604E+02	-3.06834707E-02	+4.45267140E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.281250	+2.42144972E+02	+2.42630202E+02	-2.99832881E-02	+4.50764800E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.296875	+2.42180557E+02	+2.42666132E+02	-2.92748307E-02	+4.55858349E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.312500	+2.42216467E+02	+2.42702390E+02	-2.85587307E-02	+4.60548985E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.328125	+2.42252699E+02	+2.42738973E+02	-2.78356151E-02	+4.64842234E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.343750	+2.42289250E+02	+2.42775879E+02	-2.71060988E-02	+4.68747657E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.359375	+2.42326117E+02	+2.42813104E+02	-2.63707787E-02	+4.72278480E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.375000	+2.42363297E+02	+2.42850645E+02	-2.56302285E-02	+4.75451296E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.390625	+2.42400788E+02	+2.42888499E+02	-2.48849934E-02	+4.78285848E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.406250	+2.42438587E+02	+2.42926664E+02	-2.41355852E-02	+4.80804924E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.421875	+2.42476692E+02	+2.42965136E+02	-2.33824780E-02	+4.83034254E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.437500	+2.42515098E+02	+2.43003912E+02	-2.26261032E-02	+4.85002395E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.453125	+2.42553804E+02	+2.43042989E+02	-2.18668455E-02	+4.86740472E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.468750	+2.42592807E+02	+2.43082365E+02	-2.11050392E-02	+4.88281743E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.484375	+2.42632103E+02	+2.43122035E+02	-2.03409651E-02	+4.89661014E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.500000	+2.42671690E+02	+2.43161997E+02	-1.95748485E-02	+4.90913880E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.515625	+2.42711564E+02	+2.43202249E+02	-1.88068592E-02	+4.92075928E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.531250	+2.42751724E+02	+2.43242786E+02	-1.80371113E-02	+4.93181987E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
1.546875	+2.42792166E+02	+2.43283607E+02	-1.72656655E-02	+4.94268623E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.390625	+2.40742827E+02	+2.41218683E+02	-4.94927675E-02	-6.24974370E-04	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.398438	+2.40749069E+02	+2.41224923E+02	-4.94958422E-02	-1.62156046E-04	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.406250	+2.40755427E+02	+2.41231282E+02	-4.94953011E-02	+2.94897373E-04	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.414062	+2.40761903E+02	+2.41237759E+02	-4.94912344E-02	+7.40773951E-04	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.421875	+2.40768495E+02	+2.41244355E+02	-4.94837265E-02	+1.17617405E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.429688	+2.40775203E+02	+2.41251069E+02	-4.94728567E-02	+1.60178325E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.437500	+2.40782028E+02	+2.41257901E+02	-4.94586987E-02	+2.01826765E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.445312	+2.40788970E+02	+2.41264850E+02	-4.94413213E-02	+2.42626232E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.453125	+2.40796027E+02	+2.41271917E+02	-4.94207883E-02	+2.82636876E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.460938	+2.40803200E+02	+2.41279101E+02	-4.93971592E-02	+3.21915178E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.468750	+2.40810489E+02	+2.41286403E+02	-4.93704891E-02	+3.60514479E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.476562	+2.40817893E+02	+2.41293821E+02	-4.93408289E-02	+3.98485685E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.484375	+2.40825412E+02	+2.41301356E+02	-4.93082257E-02	+4.35877392E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.492188	+2.40833046E+02	+2.41309007E+02	-4.92727230E-02	+4.72736957E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.500000	+2.40840795E+02	+2.41316774E+02	-4.92343606E-02	+5.09111037E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.507812	+2.40848659E+02	+2.41324658E+02	-4.91931744E-02	+5.45045656E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.515625	+2.40856637E+02	+2.41332657E+02	-4.91491972E-02	+5.80586894E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.523438	+2.40864730E+02	+2.41340771E+02	-4.91024577E-02	+6.15780396E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.531250	+2.40872936E+02	+2.41349001E+02	-4.90529815E-02	+6.50670893E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.539062	+2.40881256E+02	+2.41357346E+02	-4.90007904E-02	+6.85302298E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.546875	+2.40889689E+02	+2.41365805E+02	-4.89459030E-02	+7.19716477E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.554688	+2.40898235E+02	+2.41374379E+02	-4.88883347E-02	+7.53953319E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.562500	+2.40906895E+02	+2.41383067E+02	-4.88280978E-02	+7.88049909E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.570312	+2.40915667E+02	+2.41391869E+02	-4.87652019E-02	+8.22040286E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.578125	+2.40924552E+02	+2.41400785E+02	-4.86996540E-02	+8.55955947E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.585938	+2.40933549E+02	+2.41409815E+02	-4.86314588E-02	+8.89825504E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.593750	+2.40942657E+02	+2.41418957E+02	-4.85606188E-02	+9.23675317E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.601562	+2.40951878E+02	+2.41428213E+02	-4.84871345E-02	+9.57530373E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.609375	+2.40961210E+02	+2.41437581E+02	-4.84110046E-02	+9.91414564E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.617188	+2.40970653E+02	+2.41447061E+02	-4.83322260E-02	+1.02535143E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.625000	+2.40980207E+02	+2.41456654E+02	-4.82507935E-02	+1.05936463E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.632812	+2.40989871E+02	+2.41466359E+02	-4.81667003E-02	+1.09347812E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.640625	+2.40999646E+02	+2.41476175E+02	-4.80799375E-02	+1.12771650E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.648438	+2.41009531E+02	+2.41486103E+02	-4.79904946E-02	+1.16210477E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.656250	+2.41019526E+02	+2.41496141E+02	-4.78983587E-02	+1.19666764E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.664062	+2.41029630E+02	+2.41506290E+02	-4.78035152E-02	+1.23142961E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.671875	+2.41039843E+02	+2.41516550E+02	-4.77059478E-02	+1.26641410E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.679688	+2.41050165E+02	+2.41526920E+02	-4.76056380E-02	+1.30164292E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.687500	+2.41060596E+02	+2.41537400E+02	-4.75025661E-02	+1.33713625E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.695312	+2.41071135E+02	+2.41547989E+02	-4.73967105E-02	+1.37291191E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.703125	+2.41081782E+02	+2.41558688E+02	-4.72880486E-02	+1.40898562E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.710938	+2.41092536E+02	+2.41569495E+02	-4.71765565E-02	+1.44537108E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.718750	+2.41103398E+02	+2.41580412E+02	-4.70622094E-02	+1.48208027E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.726562	+2.41114366E+02	+2.41591436E+02	-4.69449814E-02	+1.51912380E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.734375	+2.41125442E+02	+2.41602569E+02	-4.68248463E-02	+1.55651149E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.742188	+2.41136624E+02	+2.41613810E+02	-4.67017765E-02	+1.59425273E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.750000	+2.41147911E+02	+2.41625158E+02	-4.65757443E-02	+1.63235674E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.757812	+2.41159305E+02	+2.41636613E+02	-4.64467208E-02	+1.67083297E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.765625	+2.41170804E+02	+2.41648174E+02	-4.63146766E-02	+1.70969094E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.773438	+2.41182407E+02	+2.41659843E+02	-4.61795816E-02	+1.74874220E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.195312	+2.40625280E+02	+2.41101885E+02	-4.79205879E-02	-1.65669476E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.199219	+2.40626898E+02	+2.41103472E+02	-4.79846491E-02	-1.62323407E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.203125	+2.40628545E+02	+2.41105090E+02	-4.80474031E-02	-1.58943504E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.207031	+2.40630224E+02	+2.41106739E+02	-4.81088237E-02	-1.55500538E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.210938	+2.40631932E+02	+2.41108418E+02	-4.81688879E-02	-1.52003490E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.214844	+2.40633670E+02	+2.41110129E+02	-4.82275764E-02	-1.48460856E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.218750	+2.40635439E+02	+2.41111870E+02	-4.82848729E-02	-1.44880651E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.222656	+2.40637238E+02	+2.41113643E+02	-4.83407644E-02	-1.41270385E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.226562	+2.40639067E+02	+2.41115446E+02	-4.83952404E-02	-1.37637128E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.230469	+2.40640927E+02	+2.41117280E+02	-4.84482934E-02	-1.33987470E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.234375	+2.40642816E+02	+2.41119145E+02	-4.84999181E-02	-1.30327527E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.238281	+2.40644735E+02	+2.41121040E+02	-4.85501118E-02	-1.26662994E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.242188	+2.40646685E+02	+2.41122966E+02	-4.85988736E-02	-1.22999148E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.246094	+2.40648664E+02	+2.41124923E+02	-4.86462049E-02	-1.19340852E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.250000	+2.40650673E+02	+2.41126911E+02	-4.86921087E-02	-1.15692514E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.253906	+2.40652713E+02	+2.41128929E+02	-4.87365897E-02	-1.12058201E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.257812	+2.40654782E+02	+2.41130978E+02	-4.87796541E-02	-1.08441626E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.261719	+2.40656881E+02	+2.41133057E+02	-4.88213097E-02	-1.04846082E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.265625	+2.40659011E+02	+2.41135167E+02	-4.88615651E-02	-1.01274581E-02	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.269531	+2.40661170E+02	+2.41137308E+02	-4.89004304E-02	-9.77298031E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.273438	+2.40663359E+02	+2.41139479E+02	-4.89379165E-02	-9.42140998E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.277344	+2.40665577E+02	+2.41141680E+02	-4.89740352E-02	-9.07295834E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.281250	+2.40667826E+02	+2.41143912E+02	-4.90087990E-02	-8.72780562E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.285156	+2.40670104E+02	+2.41146175E+02	-4.90422212E-02	-8.38611180E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.289062	+2.40672413E+02	+2.41148468E+02	-4.90743155E-02	-8.04801203E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.292969	+2.40674751E+02	+2.41150791E+02	-4.91050963E-02	-7.71361998E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.296875	+2.40677118E+02	+2.41153145E+02	-4.91345782E-02	-7.38303143E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.300781	+2.40679516E+02	+2.41155529E+02	-4.91627762E-02	-7.05632403E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.304688	+2.40681943E+02	+2.41157943E+02	-4.91897057E-02	-6.73356033E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.308594	+2.40684400E+02	+2.41160388E+02	-4.92153822E-02	-6.41478872E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.312500	+2.40686887E+02	+2.41162863E+02	-4.92398212E-02	-6.10004283E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.316406	+2.40689403E+02	+2.41165368E+02	-4.92630387E-02	-5.78934767E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.320312	+2.40691949E+02	+2.41167904E+02	-4.92850505E-02	-5.48271597E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.324219	+2.40694524E+02	+2.41170469E+02	-4.93058725E-02	-5.18014924E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.328125	+2.40697130E+02	+2.41173065E+02	-4.93255204E-02	-4.88164379E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.332031	+2.40699765E+02	+2.41175691E+02	-4.93440103E-02	-4.58718662E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.335938	+2.40702429E+02	+2.41178348E+02	-4.93613578E-02	-4.29675910E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.339844	+2.40705123E+02	+2.41181034E+02	-4.93775787E-02	-4.01033362E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.343750	+2.40707846E+02	+2.41183750E+02	-4.93926886E-02	-3.72787640E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.347656	+2.40710600E+02	+2.41186497E+02	-4.94067028E-02	-3.44935273E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.351562	+2.40713382E+02	+2.41189273E+02	-4.94196366E-02	-3.17471818E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.355469	+2.40716194E+02	+2.41192079E+02	-4.94315053E-02	-2.90392276E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.359375	+2.40719036E+02	+2.41194916E+02	-4.94423235E-02	-2.63691655E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.363281	+2.40721907E+02	+2.41197782E+02	-4.94521062E-02	-2.37363994E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.367188	+2.40724807E+02	+2.41200679E+02	-4.94608676E-02	-2.11403117E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.371094	+2.40727737E+02	+2.41203605E+02	-4.94686220E-02	-1.85802668E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.375000	+2.40730697E+02	+2.41206561E+02	-4.94753834E-02	-1.60555649E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.378906	+2.40733685E+02	+2.41209547E+02	-4.94811654E-02	-1.35654775E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.382812	+2.40736703E+02	+2.41212563E+02	-4.94859815E-02	-1.11092462E-03	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01
0.386719	+2.40739751E+02	+2.41215608E+02	-4.94898445E-02	-8.66974100E-04	+3.15291998E+02	+4.83392017E+02	+6.52249079E-01	+1.00000000E+00	+0.00000000E+00	+1.25489244E+02	+4.83255030E+02	+2.59674988E-01


==> anc/otoc_to_plot_supersymmetric_M500_L1.5164_n300_beta1.5000.dat <==
100.000000	+8.71743385E+01	+9.66219062E+01	+2.93890451E+00	+9.58577671E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
102.000000	+8.73016539E+01	+9.69302752E+01	+2.95788722E+00	+9.39693650E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
104.000000	+8.72894036E+01	+9.70988425E+01	+2.97649226E+00	+9.86570510E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
106.000000	+8.71445785E+01	+9.71607693E+01	+2.99735004E+00	+1.01282670E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
108.000000	+8.69192871E+01	+9.71342965E+01	+3.01700532E+00	+1.03936348E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
110.000000	+8.65867583E+01	+9.70281450E+01	+3.03892458E+00	+1.04496277E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
112.000000	+8.61815253E+01	+9.68325559E+01	+3.05880384E+00	+9.70347631E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
114.000000	+8.56727843E+01	+9.65274099E+01	+3.07773849E+00	+8.52327032E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
116.000000	+8.50808792E+01	+9.61012972E+01	+3.09289692E+00	+7.07604702E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
118.000000	+8.43949579E+01	+9.55612041E+01	+3.10604268E+00	+6.34327207E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
120.000000	+8.36298552E+01	+9.49334729E+01	+3.11827001E+00	+6.62616155E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
122.000000	+8.27909975E+01	+9.42571581E+01	+3.13254732E+00	+6.89765428E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
124.000000	+8.19708808E+01	+9.35907145E+01	+3.14586062E+00	+6.92101192E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
126.000000	+8.12299177E+01	+9.30179428E+01	+3.16023137E+00	+7.67737298E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
128.000000	+8.06194059E+01	+9.26016145E+01	+3.17657011E+00	+8.73873221E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
130.000000	+8.01718586E+01	+9.23792195E+01	+3.19518630E+00	+9.35377843E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
132.000000	+7.99424579E+01	+9.23814747E+01	+3.21398523E+00	+8.73705091E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
134.000000	+7.99721394E+01	+9.26136681E+01	+3.23013450E+00	+6.86958487E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
136.000000	+8.02324038E+01	+9.30179635E+01	+3.24146357E+00	+4.54556879E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
138.000000	+8.06127665E+01	+9.34862493E+01	+3.24831678E+00	+2.91226390E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
140.000000	+8.09946386E+01	+9.39300089E+01	+3.25311262E+00	+2.50406884E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
142.000000	+8.13040463E+01	+9.43071214E+01	+3.25833305E+00	+2.84196523E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
144.000000	+8.15249985E+01	+9.46082553E+01	+3.26448048E+00	+4.14629247E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
146.000000	+8.16151834E+01	+9.48357150E+01	+3.27491822E+00	+5.62402873E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
148.000000	+8.16128840E+01	+9.49937987E+01	+3.28697660E+00	+6.58827839E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
150.000000	+8.15418075E+01	+9.51153726E+01	+3.30127134E+00	+7.10801249E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
152.000000	+8.14940016E+01	+9.52608233E+01	+3.31540865E+00	+6.43714782E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
154.000000	+8.15530940E+01	+9.54806977E+01	+3.32701993E+00	+4.96025268E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
156.000000	+8.17529462E+01	+9.57956433E+01	+3.33524966E+00	+3.93716028E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
158.000000	+8.20450942E+01	+9.61937750E+01	+3.34276857E+00	+4.27445936E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
160.000000	+8.23311520E+01	+9.66160132E+01	+3.35234750E+00	+5.46171166E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
162.000000	+8.25421133E+01	+9.70032993E+01	+3.36461542E+00	+7.02462632E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
164.000000	+8.26211264E+01	+9.73130631E+01	+3.38044600E+00	+8.56384690E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
166.000000	+8.25443945E+01	+9.75095364E+01	+3.39887080E+00	+9.57782249E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
168.000000	+8.22940149E+01	+9.75597397E+01	+3.41875729E+00	+9.79831016E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
170.000000	+8.18868998E+01	+9.74502198E+01	+3.43806404E+00	+8.88422246E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
172.000000	+8.13571973E+01	+9.71751731E+01	+3.45429418E+00	+7.53451219E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
174.000000	+8.07254884E+01	+9.67649961E+01	+3.46820209E+00	+6.40685624E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
176.000000	+8.00278439E+01	+9.62564326E+01	+3.47992161E+00	+5.57247687E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
178.000000	+7.92979124E+01	+9.56989536E+01	+3.49049200E+00	+5.36506991E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
180.000000	+7.85535645E+01	+9.51341872E+01	+3.50138189E+00	+5.42642034E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
182.000000	+7.78124429E+01	+9.45733716E+01	+3.51219768E+00	+5.42686617E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
184.000000	+7.70911582E+01	+9.40356391E+01	+3.52308935E+00	+5.26169732E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
186.000000	+7.64091257E+01	+9.35265565E+01	+3.53324447E+00	+4.88732981E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
188.000000	+7.57781609E+01	+9.30571540E+01	+3.54263867E+00	+4.55856592E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
190.000000	+7.51968621E+01	+9.26292797E+01	+3.55147874E+00	+4.68881874E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
192.000000	+7.46134495E+01	+9.22195729E+01	+3.56139395E+00	+4.91771410E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
194.000000	+7.40185407E+01	+9.17972638E+01	+3.57114959E+00	+4.74741347E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
196.000000	+7.34270039E+01	+9.13706562E+01	+3.58038360E+00	+4.61808284E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
198.000000	+7.28350733E+01	+9.09452629E+01	+3.58962192E+00	+4.62024088E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
50.000000	+3.52072290E+01	+4.06316937E+01	+2.38406641E+00	+7.78491475E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
51.000000	+3.43156123E+01	+3.97891029E+01	+2.39306372E+00	+1.02097176E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
52.000000	+3.36261740E+01	+3.91625418E+01	+2.40448584E+00	+1.19253875E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
53.000000	+3.31540252E+01	+3.87596320E+01	+2.41691450E+00	+1.26009022E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
54.000000	+3.29096454E+01	+3.85873128E+01	+2.42968765E+00	+1.30503644E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
55.000000	+3.28975123E+01	+3.86513557E+01	+2.44301523E+00	+1.33581205E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
56.000000	+3.31250810E+01	+3.89564786E+01	+2.45640389E+00	+1.22835097E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
57.000000	+3.36035099E+01	+3.95004587E+01	+2.46758225E+00	+9.40472071E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
58.000000	+3.43289038E+01	+4.02710249E+01	+2.47521333E+00	+6.20599702E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
59.000000	+3.52764608E+01	+4.12470586E+01	+2.47999424E+00	+3.33963115E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
60.000000	+3.64166181E+01	+4.23985610E+01	+2.48189259E+00	+6.74244617E-04	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
61.000000	+3.77155329E+01	+4.36941874E+01	+2.48134273E+00	-4.22841127E-04	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
62.000000	+3.91314934E+01	+4.51083796E+01	+2.48104691E+00	+2.77961199E-04	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
63.000000	+4.06389439E+01	+4.66209231E+01	+2.48189865E+00	+1.55452180E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
64.000000	+4.22199852E+01	+4.82154827E+01	+2.48415595E+00	+2.94310872E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
65.000000	+4.38575948E+01	+4.98748890E+01	+2.48778487E+00	+4.49604825E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
66.000000	+4.55311813E+01	+5.15808340E+01	+2.49314805E+00	+5.87623815E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
67.000000	+4.72270146E+01	+5.33154441E+01	+2.49953735E+00	+7.51840033E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
68.000000	+4.89224493E+01	+5.50637568E+01	+2.50818485E+00	+9.10450057E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
69.000000	+5.06134678E+01	+5.68137771E+01	+2.51774635E+00	+1.06197702E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
70.000000	+5.22830001E+01	+5.85561412E+01	+2.52942439E+00	+1.19866402E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
71.000000	+5.39328760E+01	+6.02836230E+01	+2.54171963E+00	+1.34139341E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
72.000000	+5.55466619E+01	+6.19903759E+01	+2.55625226E+00	+1.50886225E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
73.000000	+5.71268766E+01	+6.36721927E+01	+2.57189687E+00	+1.55501178E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
74.000000	+5.86827887E+01	+6.53300525E+01	+2.58735249E+00	+1.61720762E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
75.000000	+6.02105606E+01	+6.69710402E+01	+2.60424102E+00	+1.54551726E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
76.000000	+6.17498618E+01	+6.86058034E+01	+2.61826284E+00	+1.40953276E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
77.000000	+6.32917465E+01	+7.02455202E+01	+2.63243168E+00	+1.23174172E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
78.000000	+6.48734325E+01	+7.19003666E+01	+2.64289767E+00	+9.90128650E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
79.000000	+6.64827556E+01	+7.35756045E+01	+2.65223425E+00	+9.17802604E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
80.000000	+6.81100763E+01	+7.52671883E+01	+2.66125373E+00	+8.44135339E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
81.000000	+6.97512698E+01	+7.69648817E+01	+2.66911696E+00	+8.61888705E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
82.000000	+7.13727207E+01	+7.86542749E+01	+2.67849150E+00	+1.02366971E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
83.000000	+7.29582647E+01	+8.03210859E+01	+2.68959035E+00	+1.15918971E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
84.000000	+7.45010697E+01	+8.19534100E+01	+2.70167529E+00	+1.25139737E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
85.000000	+7.59907378E+01	+8.35401606E+01	+2.71461830E+00	+1.31923704E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
86.000000	+7.74190513E+01	+8.50706366E+01	+2.72806003E+00	+1.38589267E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
87.000000	+7.87730946E+01	+8.65346983E+01	+2.74233615E+00	+1.47587076E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
88.000000	+8.00420032E+01	+8.79228099E+01	+2.75757745E+00	+1.56478307E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
89.000000	+8.12164112E+01	+8.92247603E+01	+2.77363182E+00	+1.66757209E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
90.000000	+8.22823241E+01	+9.04303992E+01	+2.79092889E+00	+1.76920677E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
91.000000	+8.32342369E+01	+9.15310275E+01	+2.80901595E+00	+1.81645159E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
92.000000	+8.40702534E+01	+9.25197828E+01	+2.82725792E+00	+1.83623863E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
93.000000	+8.47846120E+01	+9.33917645E+01	+2.84574072E+00	+1.79877136E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
94.000000	+8.53872898E+01	+9.41463286E+01	+2.86323335E+00	+1.67335625E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
95.000000	+8.58871329E+01	+9.47872164E+01	+2.87920785E+00	+1.53376566E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
96.000000	+8.62895337E+01	+9.53214222E+01	+2.89390866E+00	+1.38020554E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
97.000000	+8.66105605E+01	+9.57597452E+01	+2.90681196E+00	+1.22197507E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
98.000000	+8.68593867E+01	+9.61147295E+01	+2.91834816E+00	+1.09456325E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
99.000000	+8.70463912E+01	+9.63980715E+01	+2.92870322E+00	+9.76448588E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
25.000000	+1.21707701E+02	+1.24972698E+02	+1.87640584E+00	+5.65003539E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
25.500000	+1.19011162E+02	+1.22368387E+02	+1.90426190E+00	+5.49238666E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
26.000000	+1.16316184E+02	+1.19765523E+02	+1.93132971E+00	+5.32966330E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
26.500000	+1.13628622E+02	+1.17169630E+02	+1.95755853E+00	+5.17027129E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
27.000000	+1.10953481E+02	+1.14585851E+02	+1.98303242E+00	+4.98102751E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
27.500000	+1.08297047E+02	+1.12018900E+02	+2.00736881E+00	+4.80738846E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
28.000000	+1.05661869E+02	+1.09473126E+02	+2.03110631E+00	+4.62340178E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
28.500000	+1.03054467E+02	+1.06952436E+02	+2.05360283E+00	+4.41040962E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
29.000000	+1.00477209E+02	+1.04460320E+02	+2.07521041E+00	+4.20349392E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
29.500000	+9.79346334E+01	+1.01999946E+02	+2.09563776E+00	+3.98495303E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
30.000000	+9.54290374E+01	+9.95740787E+01	+2.11505994E+00	+3.81259948E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
30.500000	+9.29619073E+01	+9.71852063E+01	+2.13376376E+00	+3.62963227E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
31.000000	+9.05373167E+01	+9.48355715E+01	+2.15135626E+00	+3.46592185E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
31.500000	+8.81548221E+01	+9.25270636E+01	+2.16842298E+00	+3.32443534E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
32.000000	+8.58177156E+01	+9.02612648E+01	+2.18460061E+00	+3.21502995E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
32.500000	+8.35245068E+01	+8.80396013E+01	+2.20057328E+00	+3.13384081E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
33.000000	+8.12780866E+01	+8.58630946E+01	+2.21593902E+00	+2.88574879E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
33.500000	+7.90853811E+01	+8.37326679E+01	+2.22943077E+00	+2.56889030E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
34.000000	+7.69447588E+01	+8.16490765E+01	+2.24162792E+00	+2.33539652E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
34.500000	+7.48557594E+01	+7.96128562E+01	+2.25278473E+00	+2.12689016E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
35.000000	+7.28191603E+01	+7.76246053E+01	+2.26289682E+00	+2.03633658E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
35.500000	+7.08296931E+01	+7.56846534E+01	+2.27314810E+00	+2.14622264E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
36.000000	+6.88836179E+01	+7.37933131E+01	+2.28435905E+00	+2.20536440E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
36.500000	+6.69875543E+01	+7.19507735E+01	+2.29520174E+00	+1.98043367E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
37.000000	+6.51490506E+01	+7.01569483E+01	+2.30416339E+00	+1.56700446E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
37.500000	+6.33700207E+01	+6.84116263E+01	+2.31087179E+00	+1.18796655E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
38.000000	+6.16468805E+01	+6.67146252E+01	+2.31604305E+00	+9.23707270E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
38.500000	+5.99775464E+01	+6.50659375E+01	+2.32010886E+00	+8.90252137E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
39.000000	+5.83524744E+01	+6.34655362E+01	+2.32494557E+00	+9.85268136E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
39.500000	+5.67744315E+01	+6.19132046E+01	+2.32996154E+00	+8.93699383E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
40.000000	+5.52497765E+01	+6.04087384E+01	+2.33388257E+00	+6.48452719E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
40.500000	+5.37797706E+01	+5.89519745E+01	+2.33644607E+00	+3.67889925E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
41.000000	+5.23647787E+01	+5.75427550E+01	+2.33756147E+00	+1.78577893E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
41.500000	+5.09996906E+01	+5.61811392E+01	+2.33823185E+00	+2.52519410E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
42.000000	+4.96759858E+01	+5.48670539E+01	+2.34008666E+00	+4.46866766E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
42.500000	+4.83958772E+01	+5.36005318E+01	+2.34270051E+00	+4.28336965E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
43.000000	+4.71683854E+01	+5.23817365E+01	+2.34437003E+00	+3.88318619E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
43.500000	+4.59861514E+01	+5.12110559E+01	+2.34658370E+00	+4.55328532E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
44.000000	+4.48519795E+01	+5.00891226E+01	+2.34892332E+00	+4.36437420E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
44.500000	+4.37687203E+01	+4.90164781E+01	+2.35094807E+00	+3.47174066E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
45.000000	+4.27385367E+01	+4.79938933E+01	+2.35239506E+00	+3.25787416E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
45.500000	+4.17573146E+01	+4.70221968E+01	+2.35420595E+00	+4.84632342E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
46.000000	+4.08212239E+01	+4.61021115E+01	+2.35724138E+00	+5.98399011E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
46.500000	+3.99377014E+01	+4.52341830E+01	+2.36018994E+00	+5.47661226E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
47.000000	+3.91088471E+01	+4.44187355E+01	+2.36271799E+00	+5.62127931E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
47.500000	+3.83297388E+01	+4.36560773E+01	+2.36581122E+00	+6.43569198E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
48.000000	+3.76021247E+01	+4.29462961E+01	+2.36915368E+00	+6.62929506E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
48.500000	+3.69273979E+01	+4.22891635E+01	+2.37244051E+00	+6.56318221E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
49.000000	+3.63050841E+01	+4.16844456E+01	+2.37571687E+00	+7.14176294E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
49.500000	+3.57317766E+01	+4.11319718E+01	+2.37958228E+00	+8.31987030E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
12.500000	+1.67733310E+02	+1.68871192E+02	+8.22316288E-01	+1.01947038E-01	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
12.750000	+1.67514518E+02	+1.68681664E+02	+8.47709196E-01	+1.01196222E-01	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
13.000000	+1.67264836E+02	+1.68461775E+02	+8.72914399E-01	+1.00137569E-01	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
13.250000	+1.66984052E+02	+1.68211124E+02	+8.97777980E-01	+9.98392327E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
13.500000	+1.66671122E+02	+1.67929328E+02	+9.22834015E-01	+1.00589764E-01	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
13.750000	+1.66325699E+02	+1.67616065E+02	+9.48072862E-01	+1.00805063E-01	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
14.000000	+1.65947822E+02	+1.67271070E+02	+9.73236547E-01	+1.00479744E-01	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
14.250000	+1.65537242E+02	+1.66894092E+02	+9.98312734E-01	+9.98466925E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
14.500000	+1.65093946E+02	+1.66484932E+02	+1.02315989E+00	+9.94004527E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
14.750000	+1.64617458E+02	+1.66043447E+02	+1.04801296E+00	+9.99901093E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
15.000000	+1.64107221E+02	+1.65569517E+02	+1.07315495E+00	+1.00748346E-01	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
15.250000	+1.63563427E+02	+1.65063089E+02	+1.09838713E+00	+1.00511942E-01	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
15.500000	+1.62986497E+02	+1.64524160E+02	+1.12341092E+00	+9.98461141E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
15.750000	+1.62376319E+02	+1.63952749E+02	+1.14831019E+00	+9.97604652E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
16.000000	+1.61732600E+02	+1.63348908E+02	+1.17329115E+00	+1.00136669E-01	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
16.250000	+1.61055354E+02	+1.62712723E+02	+1.19837852E+00	+1.00675382E-01	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
16.500000	+1.60344576E+02	+1.62044327E+02	+1.22362884E+00	+1.00831315E-01	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
16.750000	+1.59600814E+02	+1.61343882E+02	+1.24879418E+00	+9.99677011E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
17.000000	+1.58824727E+02	+1.60611597E+02	+1.27361269E+00	+9.90759292E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
17.250000	+1.58016148E+02	+1.59847739E+02	+1.29833215E+00	+9.85048712E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
17.500000	+1.57175585E+02	+1.59052666E+02	+1.32286513E+00	+9.72045561E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
17.750000	+1.56304026E+02	+1.58226835E+02	+1.34693442E+00	+9.52551205E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
18.000000	+1.55402131E+02	+1.57370776E+02	+1.37049269E+00	+9.30231526E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
18.250000	+1.54470757E+02	+1.56485111E+02	+1.39344600E+00	+9.07681046E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
18.500000	+1.53510498E+02	+1.55570547E+02	+1.41587674E+00	+8.90898439E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
18.750000	+1.52521733E+02	+1.54627846E+02	+1.43799092E+00	+8.77309736E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
19.000000	+1.51505435E+02	+1.53657859E+02	+1.45974223E+00	+8.59323929E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
19.250000	+1.50462931E+02	+1.52661507E+02	+1.48095712E+00	+8.38695841E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
19.500000	+1.49395131E+02	+1.51639737E+02	+1.50167702E+00	+8.22103210E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
19.750000	+1.48302692E+02	+1.50593524E+02	+1.52206228E+00	+8.08546105E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
20.000000	+1.47186673E+02	+1.49523881E+02	+1.54210433E+00	+7.96346972E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
20.250000	+1.46047962E+02	+1.48431849E+02	+1.56187963E+00	+7.84090966E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
20.500000	+1.44887846E+02	+1.47318504E+02	+1.58130887E+00	+7.67281560E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
20.750000	+1.43707851E+02	+1.46184971E+02	+1.60024371E+00	+7.50737648E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
21.000000	+1.42508802E+02	+1.45032433E+02	+1.61884576E+00	+7.37843004E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
21.250000	+1.41291906E+02	+1.43862118E+02	+1.63713586E+00	+7.23494581E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
21.500000	+1.40058706E+02	+1.42675300E+02	+1.65502049E+00	+7.07787409E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
21.750000	+1.38810446E+02	+1.41473245E+02	+1.67252523E+00	+6.92863963E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
22.000000	+1.37548373E+02	+1.40257202E+02	+1.68966368E+00	+6.78801231E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
22.250000	+1.36273652E+02	+1.39028378E+02	+1.70646529E+00	+6.68169160E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
22.500000	+1.34987065E+02	+1.37787921E+02	+1.72307214E+00	+6.60737303E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
22.750000	+1.33689691E+02	+1.36536945E+02	+1.73950215E+00	+6.50720032E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
23.000000	+1.32383052E+02	+1.35276535E+02	+1.75560814E+00	+6.38999372E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
23.250000	+1.31068042E+02	+1.34007735E+02	+1.77145212E+00	+6.29912022E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
23.500000	+1.29745495E+02	+1.32731560E+02	+1.78710374E+00	+6.21311523E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
23.750000	+1.28416553E+02	+1.31449002E+02	+1.80251770E+00	+6.13459112E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
24.000000	+1.27081942E+02	+1.30161018E+02	+1.81777670E+00	+6.06602326E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
24.250000	+1.25742693E+02	+1.28868525E+02	+1.83284782E+00	+5.95662729E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
24.500000	+1.24400250E+02	+1.27572410E+02	+1.84755984E+00	+5.84276276E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
24.750000	+1.23055030E+02	+1.26273527E+02	+1.86206163E+00	+5.75867167E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
6.250000	+1.64608299E+02	+1.65231071E+02	+2.19573312E-01	+8.27218344E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
6.375000	+1.64800929E+02	+1.65430218E+02	+2.29982821E-01	+8.38303062E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
6.500000	+1.64989748E+02	+1.65625710E+02	+2.40530888E-01	+8.47078268E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
6.625000	+1.65174664E+02	+1.65817421E+02	+2.51159777E-01	+8.50750398E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
6.750000	+1.65355595E+02	+1.66005228E+02	+2.61799648E-01	+8.51388456E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
6.875000	+1.65532427E+02	+1.66189013E+02	+2.72444489E-01	+8.55319283E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
7.000000	+1.65704991E+02	+1.66368665E+02	+2.83182630E-01	+8.67764360E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
7.125000	+1.65873089E+02	+1.66544074E+02	+2.94138598E-01	+8.88420494E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
7.250000	+1.66036557E+02	+1.66715136E+02	+3.05393143E-01	+9.12271228E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
7.375000	+1.66195286E+02	+1.66881750E+02	+3.16945378E-01	+9.32825287E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
7.500000	+1.66349232E+02	+1.67043822E+02	+3.28713775E-01	+9.45248915E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
7.625000	+1.66498382E+02	+1.67201261E+02	+3.40576601E-01	+9.48841008E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
7.750000	+1.66642709E+02	+1.67353973E+02	+3.52434800E-01	+9.46942159E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
7.875000	+1.66782146E+02	+1.67501864E+02	+3.64250155E-01	+9.44034345E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
8.000000	+1.66916593E+02	+1.67644843E+02	+3.76035659E-01	+9.43070217E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
8.125000	+1.67045935E+02	+1.67782823E+02	+3.87826911E-01	+9.45013441E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
8.250000	+1.67170059E+02	+1.67915719E+02	+3.99660995E-01	+9.49518999E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
8.375000	+1.67288860E+02	+1.68043448E+02	+4.11564886E-01	+9.56067951E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
8.500000	+1.67402230E+02	+1.68165926E+02	+4.23562694E-01	+9.64524293E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
8.625000	+1.67510062E+02	+1.68283068E+02	+4.35677993E-01	+9.74370909E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
8.750000	+1.67612263E+02	+1.68394791E+02	+4.47921966E-01	+9.83713513E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
8.875000	+1.67708768E+02	+1.68501020E+02	+4.60270831E-01	+9.89307469E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
9.000000	+1.67799558E+02	+1.68601682E+02	+4.72654653E-01	+9.88128051E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
9.125000	+1.67884640E+02	+1.68696706E+02	+4.84974032E-01	+9.80196605E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
9.250000	+1.67963995E+02	+1.68786018E+02	+4.97159568E-01	+9.70757722E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
9.375000	+1.68037524E+02	+1.68869539E+02	+5.09242975E-01	+9.67480124E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
9.500000	+1.68105046E+02	+1.68947193E+02	+5.21346571E-01	+9.73405858E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
9.625000	+1.68166389E+02	+1.69018900E+02	+5.33578122E-01	+9.84081772E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
9.750000	+1.68221464E+02	+1.69084587E+02	+5.45948616E-01	+9.93084002E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
9.875000	+1.68270244E+02	+1.69144185E+02	+5.58405222E-01	+9.98086119E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
10.000000	+1.68312701E+02	+1.69197631E+02	+5.70900769E-01	+1.00051060E-01	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
10.125000	+1.68348784E+02	+1.69244861E+02	+5.83417987E-01	+1.00205397E-01	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
10.250000	+1.68378424E+02	+1.69285803E+02	+5.95952118E-01	+1.00243871E-01	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
10.375000	+1.68401568E+02	+1.69320385E+02	+6.08478954E-01	+1.00024264E-01	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
10.500000	+1.68418182E+02	+1.69348538E+02	+6.20958184E-01	+9.95592911E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
10.625000	+1.68428218E+02	+1.69370192E+02	+6.33368777E-01	+9.91487382E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
10.750000	+1.68431578E+02	+1.69385282E+02	+6.45745368E-01	+9.92222360E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
10.875000	+1.68428111E+02	+1.69393743E+02	+6.58174336E-01	+9.99696124E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
11.000000	+1.68417667E+02	+1.69395507E+02	+6.70737771E-01	+1.01113301E-01	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
11.125000	+1.68400154E+02	+1.69390506E+02	+6.83452662E-01	+1.02100071E-01	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
11.250000	+1.68375556E+02	+1.69378676E+02	+6.96262789E-01	+1.02519395E-01	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
11.375000	+1.68343892E+02	+1.69359955E+02	+7.09082510E-01	+1.02318768E-01	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
11.500000	+1.68305171E+02	+1.69334282E+02	+7.21842481E-01	+1.01712461E-01	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
11.625000	+1.68259363E+02	+1.69301594E+02	+7.34510625E-01	+1.00985937E-01	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
11.750000	+1.68206405E+02	+1.69261828E+02	+7.47088965E-01	+1.00378672E-01	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
11.875000	+1.68146207E+02	+1.69214923E+02	+7.59605293E-01	+1.00048293E-01	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
12.000000	+1.68078664E+02	+1.69160818E+02	+7.72101039E-01	+1.00016189E-01	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
12.125000	+1.68003677E+02	+1.69099452E+02	+7.84609341E-01	+1.00163195E-01	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
12.250000	+1.67921170E+02	+1.69030765E+02	+7.97141838E-01	+1.00376631E-01	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
12.375000	+1.67831076E+02	+1.68954697E+02	+8.09703498E-01	+1.00609943E-01	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
3.125000	+1.59054609E+02	+1.59561518E+02	+1.37247822E-02	+4.47457763E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
3.187500	+1.59167208E+02	+1.59675550E+02	+1.65453848E-02	+4.55135096E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
3.250000	+1.59280396E+02	+1.59790197E+02	+1.94139709E-02	+4.63300741E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
3.312500	+1.59394113E+02	+1.59905407E+02	+2.23366441E-02	+4.72604953E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
3.375000	+1.59508305E+02	+1.60021128E+02	+2.53215328E-02	+4.83335916E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
3.437500	+1.59622916E+02	+1.60137308E+02	+2.83783431E-02	+4.95625404E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
3.500000	+1.59737892E+02	+1.60253901E+02	+3.15168503E-02	+5.09274932E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
3.562500	+1.59853182E+02	+1.60370859E+02	+3.47442797E-02	+5.23644564E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
3.625000	+1.59968740E+02	+1.60488138E+02	+3.80624074E-02	+5.37730937E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
3.687500	+1.60084525E+02	+1.60605694E+02	+4.14659164E-02	+5.50472718E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
3.750000	+1.60200499E+02	+1.60723483E+02	+4.49433164E-02	+5.61158947E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
3.812500	+1.60316627E+02	+1.60841464E+02	+4.84804032E-02	+5.69703432E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
3.875000	+1.60432873E+02	+1.60959595E+02	+5.20646092E-02	+5.76604520E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
3.937500	+1.60549201E+02	+1.61077835E+02	+5.56879597E-02	+5.82619868E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
4.000000	+1.60665570E+02	+1.61196141E+02	+5.93473576E-02	+5.88385578E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
4.062500	+1.60781938E+02	+1.61314475E+02	+6.30427795E-02	+5.94219707E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
4.125000	+1.60898267E+02	+1.61432795E+02	+6.67751039E-02	+6.00167567E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
4.187500	+1.61014518E+02	+1.61551064E+02	+7.05448741E-02	+6.06166032E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
4.250000	+1.61130653E+02	+1.61669246E+02	+7.43521793E-02	+6.12197159E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
4.312500	+1.61246638E+02	+1.61787306E+02	+7.81973385E-02	+6.18395647E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
4.375000	+1.61362437E+02	+1.61905210E+02	+8.20821249E-02	+6.25086953E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
4.437500	+1.61478016E+02	+1.62022925E+02	+8.60109254E-02	+6.32684624E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
4.500000	+1.61593339E+02	+1.62140421E+02	+8.99906827E-02	+6.41453337E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
4.562500	+1.61708368E+02	+1.62257664E+02	+9.40290922E-02	+6.51320993E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
4.625000	+1.61823070E+02	+1.62374624E+02	+9.81321951E-02	+6.61927508E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
4.687500	+1.61937412E+02	+1.62491271E+02	+1.02303186E-01	+6.72863628E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
4.750000	+1.62051361E+02	+1.62607574E+02	+1.06542990E-01	+6.83866379E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
4.812500	+1.62164890E+02	+1.62723504E+02	+1.10851516E-01	+6.94811199E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
4.875000	+1.62277969E+02	+1.62839033E+02	+1.15228130E-01	+7.05551186E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
4.937500	+1.62390571E+02	+1.62954134E+02	+1.19670906E-01	+7.15771041E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
5.000000	+1.62502673E+02	+1.63068780E+02	+1.24175268E-01	+7.24963818E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
5.062500	+1.62614252E+02	+1.63182945E+02	+1.28732953E-01	+7.32516127E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
5.125000	+1.62725291E+02	+1.63296606E+02	+1.33331720E-01	+7.37866058E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
5.187500	+1.62835775E+02	+1.63409737E+02	+1.37956279E-01	+7.40728630E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
5.250000	+1.62945688E+02	+1.63522317E+02	+1.42590828E-01	+7.41305372E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
5.312500	+1.63055017E+02	+1.63634323E+02	+1.47222596E-01	+7.40313509E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
5.375000	+1.63163743E+02	+1.63745732E+02	+1.51844747E-01	+7.38789532E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
5.437500	+1.63271843E+02	+1.63856524E+02	+1.56457465E-01	+7.37810891E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
5.500000	+1.63379294E+02	+1.63966676E+02	+1.61067383E-01	+7.38285775E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
5.562500	+1.63486066E+02	+1.64076167E+02	+1.65686038E-01	+7.40829788E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
5.625000	+1.63592128E+02	+1.64184975E+02	+1.70327755E-01	+7.45683537E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
5.687500	+1.63697450E+02	+1.64293078E+02	+1.75007082E-01	+7.52675839E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
5.750000	+1.63802004E+02	+1.64400455E+02	+1.79736203E-01	+7.61285305E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
5.812500	+1.63905764E+02	+1.64507086E+02	+1.84523148E-01	+7.70802213E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
5.875000	+1.64008707E+02	+1.64612952E+02	+1.89371231E-01	+7.80515319E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
5.937500	+1.64110815E+02	+1.64718033E+02	+1.94279590E-01	+7.89853722E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
6.000000	+1.64212071E+02	+1.64822311E+02	+1.99244402E-01	+7.98468357E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
6.062500	+1.64312462E+02	+1.64925771E+02	+2.04260444E-01	+8.06263971E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
6.125000	+1.64411973E+02	+1.65028394E+02	+2.09322702E-01	+8.13373517E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
6.187500	+1.64510590E+02	+1.65130166E+02	+2.14427613E-01	+8.20197954E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.562500	+1.56608101E+02	+1.57090191E+02	-3.64772623E-02	+2.22153152E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.593750	+1.56646545E+02	+1.57128971E+02	-3.57811548E-02	+2.23355643E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.625000	+1.56685565E+02	+1.57168329E+02	-3.50812896E-02	+2.24546634E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.656250	+1.56725151E+02	+1.57208254E+02	-3.43777384E-02	+2.25741339E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.687500	+1.56765294E+02	+1.57248739E+02	-3.36704062E-02	+2.26990068E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.718750	+1.56805985E+02	+1.57289774E+02	-3.29590504E-02	+2.28336776E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.750000	+1.56847215E+02	+1.57331351E+02	-3.22433013E-02	+2.29819061E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.781250	+1.56888974E+02	+1.57373459E+02	-3.15226813E-02	+2.31468624E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.812500	+1.56931254E+02	+1.57416090E+02	-3.07966224E-02	+2.33312057E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.843750	+1.56974043E+02	+1.57459235E+02	-3.00644810E-02	+2.35371783E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.875000	+1.57017334E+02	+1.57502884E+02	-2.93255488E-02	+2.37667010E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.906250	+1.57061116E+02	+1.57547029E+02	-2.85790621E-02	+2.40214607E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.937500	+1.57105380E+02	+1.57591659E+02	-2.78242075E-02	+2.43029824E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.968750	+1.57150115E+02	+1.57636767E+02	-2.70601257E-02	+2.46126826E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
2.000000	+1.57195313E+02	+1.57682341E+02	-2.62859148E-02	+2.49519042E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
2.031250	+1.57240964E+02	+1.57728375E+02	-2.55006317E-02	+2.53219348E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
2.062500	+1.57287057E+02	+1.57774857E+02	-2.47032939E-02	+2.57240058E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
2.093750	+1.57333584E+02	+1.57821780E+02	-2.38928814E-02	+2.61592749E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
2.125000	+1.57380535E+02	+1.57869133E+02	-2.30683392E-02	+2.66287863E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
2.156250	+1.57427900E+02	+1.57916909E+02	-2.22285822E-02	+2.71334084E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
2.187500	+1.57475670E+02	+1.57965097E+02	-2.13725012E-02	+2.76737426E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
2.218750	+1.57523835E+02	+1.58013690E+02	-2.04989733E-02	+2.82500041E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
2.250000	+1.57572386E+02	+1.58062679E+02	-1.96068759E-02	+2.88618818E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
2.281250	+1.57621314E+02	+1.58112054E+02	-1.86951057E-02	+2.95083854E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
2.312500	+1.57670610E+02	+1.58161807E+02	-1.77626019E-02	+3.01876965E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
2.343750	+1.57720264E+02	+1.58211930E+02	-1.68083747E-02	+3.08970438E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
2.375000	+1.57770268E+02	+1.58262415E+02	-1.58315366E-02	+3.16326234E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
2.406250	+1.57820613E+02	+1.58313253E+02	-1.48313357E-02	+3.23895793E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
2.437500	+1.57871291E+02	+1.58364435E+02	-1.38071879E-02	+3.31620594E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
2.468750	+1.57922293E+02	+1.58415954E+02	-1.27587070E-02	+3.39433525E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
2.500000	+1.57973610E+02	+1.58467801E+02	-1.16857284E-02	+3.47261018E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
2.531250	+1.58025235E+02	+1.58519969E+02	-1.05883256E-02	+3.55025863E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
2.562500	+1.58077160E+02	+1.58572449E+02	-9.46681675E-03	+3.62650494E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
2.593750	+1.58129377E+02	+1.58625234E+02	-8.32176003E-03	+3.70060561E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
2.625000	+1.58181878E+02	+1.58678314E+02	-7.15393824E-03	+3.77188496E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
2.656250	+1.58234656E+02	+1.58731683E+02	-5.96433194E-03	+3.83976855E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
2.687500	+1.58287703E+02	+1.58785332E+02	-4.75408290E-03	+3.90381188E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
2.718750	+1.58341013E+02	+1.58839253E+02	-3.52444951E-03	+3.96372218E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
2.750000	+1.58394576E+02	+1.58893439E+02	-2.27675653E-03	+4.01937157E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
2.781250	+1.58448388E+02	+1.58947882E+02	-1.01234228E-03	+4.07080015E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
2.812500	+1.58502440E+02	+1.59002574E+02	+2.67493560E-04	+4.11820826E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
2.843750	+1.58556725E+02	+1.59057507E+02	+1.56153788E-03	+4.16193824E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
2.875000	+1.58611237E+02	+1.59112673E+02	+2.86870496E-03	+4.20244712E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
2.906250	+1.58665967E+02	+1.59168066E+02	+4.18806734E-03	+4.24027294E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
2.937500	+1.58720910E+02	+1.59223677E+02	+5.51887555E-03	+4.27599847E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
2.968750	+1.58776057E+02	+1.59279499E+02	+6.86056638E-03	+4.31021653E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
3.000000	+1.58831401E+02	+1.59335524E+02	+8.21276088E-03	+4.34350084E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
3.031250	+1.58886936E+02	+1.59391746E+02	+9.57525441E-03	+4.37638571E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
3.062500	+1.58942653E+02	+1.59448158E+02	+1.09480019E-02	+4.40935610E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
3.093750	+1.58998547E+02	+1.59504751E+02	+1.23311020E-02	+4.44248404E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.781250	+1.55857738E+02	+1.56333448E+02	-4.98005430E-02	+8.58388615E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.796875	+1.55868375E+02	+1.56344150E+02	-4.96632986E-02	+8.98339791E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.812500	+1.55879205E+02	+1.56355048E+02	-4.95198119E-02	+9.38256087E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.828125	+1.55890227E+02	+1.56366141E+02	-4.93700936E-02	+9.78110107E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.843750	+1.55901440E+02	+1.56377429E+02	-4.92141525E-02	+1.01791351E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.859375	+1.55912844E+02	+1.56388910E+02	-4.90519956E-02	+1.05767151E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.875000	+1.55924437E+02	+1.56400583E+02	-4.88836301E-02	+1.09738293E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.890625	+1.55936219E+02	+1.56412448E+02	-4.87090635E-02	+1.13704009E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.906250	+1.55948189E+02	+1.56424504E+02	-4.85283051E-02	+1.17662895E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.921875	+1.55960345E+02	+1.56436749E+02	-4.83413669E-02	+1.21612905E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.937500	+1.55972688E+02	+1.56449184E+02	-4.81482647E-02	+1.25551371E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.953125	+1.55985215E+02	+1.56461806E+02	-4.79490189E-02	+1.29475024E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.968750	+1.55997927E+02	+1.56474616E+02	-4.77436553E-02	+1.33380014E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.984375	+1.56010822E+02	+1.56487612E+02	-4.75322063E-02	+1.37261945E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.000000	+1.56023899E+02	+1.56500793E+02	-4.73147117E-02	+1.41115913E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.015625	+1.56037158E+02	+1.56514158E+02	-4.70912191E-02	+1.44936560E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.031250	+1.56050597E+02	+1.56527706E+02	-4.68617850E-02	+1.48718123E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.046875	+1.56064215E+02	+1.56541437E+02	-4.66264750E-02	+1.52454505E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.062500	+1.56078012E+02	+1.56555349E+02	-4.63853646E-02	+1.56139332E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.078125	+1.56091987E+02	+1.56569442E+02	-4.61385396E-02	+1.59766014E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.093750	+1.56106138E+02	+1.56583714E+02	-4.58860958E-02	+1.63327852E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.109375	+1.56120465E+02	+1.56598164E+02	-4.56281400E-02	+1.66818090E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.125000	+1.56134967E+02	+1.56612792E+02	-4.53647893E-02	+1.70230003E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.140625	+1.56149643E+02	+1.56627596E+02	-4.50961713E-02	+1.73557016E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.156250	+1.56164492E+02	+1.56642575E+02	-4.48224236E-02	+1.76792754E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.171875	+1.56179512E+02	+1.56657729E+02	-4.45436939E-02	+1.79931157E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.187500	+1.56194704E+02	+1.56673057E+02	-4.42601388E-02	+1.82966555E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.203125	+1.56210066E+02	+1.56688556E+02	-4.39719234E-02	+1.85893752E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.218750	+1.56225597E+02	+1.56704227E+02	-4.36792208E-02	+1.88708110E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.234375	+1.56241296E+02	+1.56720068E+02	-4.33822106E-02	+1.91405602E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.250000	+1.56257162E+02	+1.56736079E+02	-4.30810783E-02	+1.93982891E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.265625	+1.56273194E+02	+1.56752257E+02	-4.27760141E-02	+1.96437380E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.281250	+1.56289392E+02	+1.56768603E+02	-4.24672115E-02	+1.98767266E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.296875	+1.56305754E+02	+1.56785115E+02	-4.21548663E-02	+2.00971562E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.312500	+1.56322280E+02	+1.56801792E+02	-4.18391753E-02	+2.03050132E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.328125	+1.56338968E+02	+1.56818633E+02	-4.15203347E-02	+2.05003703E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.343750	+1.56355817E+02	+1.56835636E+02	-4.11985388E-02	+2.06833860E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.359375	+1.56372827E+02	+1.56852802E+02	-4.08739789E-02	+2.08543035E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.375000	+1.56389996E+02	+1.56870128E+02	-4.05468418E-02	+2.10134485E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.390625	+1.56407324E+02	+1.56887615E+02	-4.02173086E-02	+2.11612254E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.406250	+1.56424810E+02	+1.56905259E+02	-3.98855535E-02	+2.12981119E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.421875	+1.56442451E+02	+1.56923061E+02	-3.95517426E-02	+2.14246544E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.437500	+1.56460249E+02	+1.56941020E+02	-3.92160330E-02	+2.15414618E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.453125	+1.56478201E+02	+1.56959134E+02	-3.88785719E-02	+2.16491972E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.468750	+1.56496306E+02	+1.56977403E+02	-3.85394956E-02	+2.17485697E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.484375	+1.56514563E+02	+1.56995824E+02	-3.81989291E-02	+2.18403274E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.500000	+1.56532972E+02	+1.57014398E+02	-3.78569854E-02	+2.19252478E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.515625	+1.56551532E+02	+1.57033122E+02	-3.75137651E-02	+2.20041282E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.531250	+1.56570240E+02	+1.57051997E+02	-3.71693564E-02	+2.20777781E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
1.546875	+1.56589097E+02	+1.57071020E+02	-3.68238346E-02	+2.21490161E-02	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.390625	+1.55656639E+02	+1.56131762E+02	-5.10352220E-02	-3.01000912E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.398438	+1.55659407E+02	+1.56134519E+02	-5.10576413E-02	-2.72931943E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.406250	+1.55662228E+02	+1.56137330E+02	-5.10778676E-02	-2.44932476E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.414062	+1.55665100E+02	+1.56140194E+02	-5.10959120E-02	-2.17084947E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.421875	+1.55668024E+02	+1.56143111E+02	-5.11117872E-02	-1.89413303E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.429688	+1.55671001E+02	+1.56146081E+02	-5.11255078E-02	-1.61938067E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.437500	+1.55674030E+02	+1.56149104E+02	-5.11370900E-02	-1.34676491E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.445312	+1.55677110E+02	+1.56152180E+02	-5.11465510E-02	-1.07642802E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.453125	+1.55680243E+02	+1.56155309E+02	-5.11539092E-02	-8.08485977E-04	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.460938	+1.55683427E+02	+1.56158491E+02	-5.11591836E-02	-5.43030152E-04	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.468750	+1.55686663E+02	+1.56161725E+02	-5.11623940E-02	-2.80128803E-04	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.476562	+1.55689951E+02	+1.56165012E+02	-5.11635606E-02	-1.98297874E-05	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.484375	+1.55693290E+02	+1.56168352E+02	-5.11627038E-02	+2.37836371E-04	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.492188	+1.55696681E+02	+1.56171744E+02	-5.11598444E-02	+4.92856734E-04	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.500000	+1.55700123E+02	+1.56175189E+02	-5.11550030E-02	+7.45231982E-04	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.507812	+1.55703617E+02	+1.56178686E+02	-5.11482002E-02	+9.94976318E-04	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.515625	+1.55707163E+02	+1.56182236E+02	-5.11394565E-02	+1.24211577E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.523438	+1.55710759E+02	+1.56185837E+02	-5.11287921E-02	+1.48668577E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.531250	+1.55714407E+02	+1.56189491E+02	-5.11162270E-02	+1.72873205E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.539062	+1.55718106E+02	+1.56193197E+02	-5.11017807E-02	+1.96830793E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.546875	+1.55721856E+02	+1.56196955E+02	-5.10854722E-02	+2.20547221E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.554688	+1.55725657E+02	+1.56200765E+02	-5.10673202E-02	+2.44028994E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.562500	+1.55729509E+02	+1.56204626E+02	-5.10473427E-02	+2.67283180E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.570312	+1.55733412E+02	+1.56208540E+02	-5.10255572E-02	+2.90317215E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.578125	+1.55737366E+02	+1.56212505E+02	-5.10019806E-02	+3.13138815E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.585938	+1.55741371E+02	+1.56216521E+02	-5.09766292E-02	+3.35755963E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.593750	+1.55745426E+02	+1.56220589E+02	-5.09495187E-02	+3.58176899E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.601562	+1.55749532E+02	+1.56224709E+02	-5.09206641E-02	+3.80410020E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.609375	+1.55753688E+02	+1.56228880E+02	-5.08900797E-02	+4.02463692E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.617188	+1.55757895E+02	+1.56233102E+02	-5.08577791E-02	+4.24346447E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.625000	+1.55762152E+02	+1.56237375E+02	-5.08237755E-02	+4.46066808E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.632812	+1.55766460E+02	+1.56241700E+02	-5.07880812E-02	+4.67633290E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.640625	+1.55770817E+02	+1.56246075E+02	-5.07507078E-02	+4.89054315E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.648438	+1.55775225E+02	+1.56250501E+02	-5.07116665E-02	+5.10338158E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.656250	+1.55779683E+02	+1.56254978E+02	-5.06709675E-02	+5.31493079E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.664062	+1.55784190E+02	+1.56259506E+02	-5.06286207E-02	+5.52527180E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.671875	+1.55788748E+02	+1.56264085E+02	-5.05846351E-02	+5.73448373E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.679688	+1.55793355E+02	+1.56268714E+02	-5.05390193E-02	+5.94264343E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.687500	+1.55798012E+02	+1.56273393E+02	-5.04917813E-02	+6.14982560E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.695312	+1.55802719E+02	+1.56278123E+02	-5.04429283E-02	+6.35610345E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.703125	+1.55807475E+02	+1.56282903E+02	-5.03924672E-02	+6.56154787E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.710938	+1.55812281E+02	+1.56287733E+02	-5.03404041E-02	+6.76622569E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.718750	+1.55817135E+02	+1.56292614E+02	-5.02867449E-02	+6.97020195E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.726562	+1.55822039E+02	+1.56297544E+02	-5.02314947E-02	+7.17353866E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.734375	+1.55826993E+02	+1.56302524E+02	-5.01746584E-02	+7.37629512E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.742188	+1.55831995E+02	+1.56307554E+02	-5.01162401E-02	+7.57852765E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.750000	+1.55837046E+02	+1.56312634E+02	-5.00562439E-02	+7.78028911E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.757812	+1.55842146E+02	+1.56317763E+02	-4.99946731E-02	+7.98162875E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.765625	+1.55847295E+02	+1.56322942E+02	-4.99315309E-02	+8.18259261E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01
0.773438	+1.55852492E+02	+1.56328170E+02	-4.98668201E-02	+8.38337984E-03	+2.71847468E+02	+4.69262214E+02	+5.79308242E-01	+1.00000000E+00	+0.00000000E+00	+7.98173159E+01	+4.69061465E+02	+1.70163874E-01


==> anc/otoc_to_plot_supersymmetric_M500_L1.5164_n300_beta10.0000.dat <==
400.000000	+6.36842334E+00	+1.16619573E+01	+2.35963324E+00	+2.36274656E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
408.000000	+6.25015619E+00	+1.16437433E+01	+2.37835785E+00	+2.31840536E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
416.000000	+6.13337907E+00	+1.16269613E+01	+2.39672773E+00	+2.28570200E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
424.000000	+6.02286445E+00	+1.16173529E+01	+2.41492908E+00	+2.50504593E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
432.000000	+5.91447308E+00	+1.16327143E+01	+2.43680846E+00	+2.94789446E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
440.000000	+5.78242086E+00	+1.16471026E+01	+2.46209539E+00	+2.97613614E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
448.000000	+5.66984747E+00	+1.16669681E+01	+2.48442664E+00	+2.38257429E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
456.000000	+5.58567627E+00	+1.16782427E+01	+2.50021658E+00	+1.78474185E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
464.000000	+5.50552001E+00	+1.16763622E+01	+2.51298251E+00	+1.75628943E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
472.000000	+5.42463701E+00	+1.16908365E+01	+2.52831721E+00	+2.44027323E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
480.000000	+5.31125896E+00	+1.17278033E+01	+2.55202688E+00	+2.42565947E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
488.000000	+5.21075226E+00	+1.17249273E+01	+2.56712777E+00	+1.09389213E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
496.000000	+5.12886670E+00	+1.16587037E+01	+2.56952916E+00	+6.60692998E-04	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
504.000000	+5.02139254E+00	+1.16047948E+01	+2.57769885E+00	+1.88656314E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
512.000000	+4.90258692E+00	+1.16325320E+01	+2.59971417E+00	+2.40158976E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
520.000000	+4.83424736E+00	+1.16755428E+01	+2.61612429E+00	+1.93714929E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
528.000000	+4.80107309E+00	+1.17428750E+01	+2.63070856E+00	+1.78404354E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
536.000000	+4.73520535E+00	+1.17745974E+01	+2.64466899E+00	+8.85707428E-04	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
544.000000	+4.64613372E+00	+1.16870104E+01	+2.64487988E+00	-3.69859520E-04	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
552.000000	+4.55386068E+00	+1.15517183E+01	+2.63875123E+00	-1.12659907E-05	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
560.000000	+4.49954133E+00	+1.15391490E+01	+2.64469962E+00	+1.41585265E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
568.000000	+4.48492461E+00	+1.16431185E+01	+2.66140488E+00	+1.92013037E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
576.000000	+4.42236392E+00	+1.16815995E+01	+2.67542171E+00	+1.15310205E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
584.000000	+4.32855612E+00	+1.16200418E+01	+2.67985451E+00	+1.02484506E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
592.000000	+4.26636940E+00	+1.16456197E+01	+2.69181923E+00	+2.14792839E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
600.000000	+4.20553514E+00	+1.17519620E+01	+2.71422136E+00	+2.20945226E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
608.000000	+4.10270231E+00	+1.17474840E+01	+2.72717046E+00	+1.12462459E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
616.000000	+4.01233578E+00	+1.16957820E+01	+2.73221536E+00	+7.47676184E-04	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
624.000000	+3.96565106E+00	+1.17024351E+01	+2.73913328E+00	+7.85481132E-04	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
632.000000	+3.93680654E+00	+1.17174254E+01	+2.74478305E+00	+6.82758654E-04	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
640.000000	+3.91368554E+00	+1.17354506E+01	+2.75005742E+00	+6.80929142E-04	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
648.000000	+3.86817081E+00	+1.17340219E+01	+2.75567792E+00	+6.84010066E-04	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
656.000000	+3.77105281E+00	+1.16788907E+01	+2.76100158E+00	+5.89504529E-04	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
664.000000	+3.66201224E+00	+1.16024056E+01	+2.76510999E+00	+6.61248321E-04	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
672.000000	+3.57174600E+00	+1.15636927E+01	+2.77158155E+00	+1.06973488E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
680.000000	+3.50923876E+00	+1.15867077E+01	+2.78222575E+00	+1.41386356E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
688.000000	+3.45197511E+00	+1.16267746E+01	+2.79420337E+00	+1.49509050E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
696.000000	+3.37456758E+00	+1.16475909E+01	+2.80614720E+00	+1.34963985E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
704.000000	+3.29875349E+00	+1.16520013E+01	+2.81579761E+00	+1.37817270E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
712.000000	+3.25347826E+00	+1.17109542E+01	+2.82819796E+00	+1.44726509E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
720.000000	+3.19534546E+00	+1.17442801E+01	+2.83895385E+00	+9.44973919E-04	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
728.000000	+3.11018038E+00	+1.16965015E+01	+2.84331755E+00	+4.67931971E-04	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
736.000000	+3.03980234E+00	+1.16529823E+01	+2.84644076E+00	+2.85253471E-04	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
744.000000	+2.95780979E+00	+1.15834089E+01	+2.84788160E+00	+3.35415313E-04	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
752.000000	+2.88003080E+00	+1.15395589E+01	+2.85180741E+00	+8.30780862E-04	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
760.000000	+2.81393964E+00	+1.15549599E+01	+2.86117410E+00	+1.29086204E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
768.000000	+2.74435627E+00	+1.15845962E+01	+2.87246120E+00	+1.44602538E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
776.000000	+2.66348116E+00	+1.16090948E+01	+2.88431050E+00	+1.16609220E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
784.000000	+2.59478134E+00	+1.16015061E+01	+2.89111867E+00	+5.29084814E-04	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
792.000000	+2.53270947E+00	+1.15543724E+01	+2.89277586E+00	-1.14788813E-04	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
200.000000	+7.90872993E+00	+9.89685533E+00	+1.38033936E+00	+1.12460967E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
204.000000	+8.07387237E+00	+1.01521531E+01	+1.42468815E+00	+1.09282957E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
208.000000	+8.22129123E+00	+1.03910555E+01	+1.46776573E+00	+1.06162524E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
212.000000	+8.35017466E+00	+1.06126760E+01	+1.50961817E+00	+1.03079481E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
216.000000	+8.45863080E+00	+1.08149062E+01	+1.55022931E+00	+9.96572181E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
220.000000	+8.54917653E+00	+1.09994430E+01	+1.58934394E+00	+9.60705906E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
224.000000	+8.62282436E+00	+1.11673357E+01	+1.62708579E+00	+9.06785428E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
228.000000	+8.68328477E+00	+1.13179065E+01	+1.66188678E+00	+8.36479387E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
232.000000	+8.72984894E+00	+1.14504612E+01	+1.69400414E+00	+7.70084686E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
236.000000	+8.76124073E+00	+1.15632769E+01	+1.72349355E+00	+7.22879341E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
240.000000	+8.77631167E+00	+1.16588962E+01	+1.75183449E+00	+6.99303891E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
244.000000	+8.77520051E+00	+1.17384625E+01	+1.77943786E+00	+6.63912990E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
248.000000	+8.76424845E+00	+1.18040747E+01	+1.80494752E+00	+6.23405521E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
252.000000	+8.74390314E+00	+1.18586975E+01	+1.82931030E+00	+6.07225993E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
256.000000	+8.71148748E+00	+1.19026281E+01	+1.85352560E+00	+5.83487112E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
260.000000	+8.67232810E+00	+1.19359647E+01	+1.87598927E+00	+5.41660748E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
264.000000	+8.63089169E+00	+1.19633534E+01	+1.89685846E+00	+5.16029617E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
268.000000	+8.58310198E+00	+1.19842889E+01	+1.91727164E+00	+4.91698548E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
272.000000	+8.52656234E+00	+1.19927217E+01	+1.93619435E+00	+4.60552997E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
276.000000	+8.46575725E+00	+1.19945955E+01	+1.95411588E+00	+4.56238165E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
280.000000	+8.39963262E+00	+1.19946406E+01	+1.97269340E+00	+4.56227461E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
284.000000	+8.32572489E+00	+1.19857386E+01	+1.99061408E+00	+4.37804229E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
288.000000	+8.24980562E+00	+1.19729574E+01	+2.00771774E+00	+4.29940785E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
292.000000	+8.17639770E+00	+1.19644886E+01	+2.02500934E+00	+4.28058420E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
296.000000	+8.10404790E+00	+1.19569060E+01	+2.04196241E+00	+4.21020889E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
300.000000	+8.03187594E+00	+1.19497291E+01	+2.05869101E+00	+4.09457516E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
304.000000	+7.96132245E+00	+1.19424769E+01	+2.07471901E+00	+3.79710491E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
308.000000	+7.89298451E+00	+1.19316757E+01	+2.08906785E+00	+3.48286465E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
312.000000	+7.82298659E+00	+1.19166274E+01	+2.10258193E+00	+3.42107407E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
316.000000	+7.74907213E+00	+1.18998231E+01	+2.11643645E+00	+3.57277860E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
320.000000	+7.66842669E+00	+1.18807611E+01	+2.13116416E+00	+3.62517214E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
324.000000	+7.58519816E+00	+1.18580891E+01	+2.14543782E+00	+3.27275823E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
328.000000	+7.50943488E+00	+1.18335133E+01	+2.15734623E+00	+2.88184143E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
332.000000	+7.43941308E+00	+1.18119588E+01	+2.16849255E+00	+2.95512215E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
336.000000	+7.37313581E+00	+1.18006576E+01	+2.18098720E+00	+3.31739118E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
340.000000	+7.30767314E+00	+1.17978159E+01	+2.19503168E+00	+3.39973706E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
344.000000	+7.23946175E+00	+1.17890554E+01	+2.20818510E+00	+2.96297351E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
348.000000	+7.16895591E+00	+1.17668036E+01	+2.21873547E+00	+2.53233827E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
352.000000	+7.10059809E+00	+1.17433006E+01	+2.22844381E+00	+2.65256661E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
356.000000	+7.03807761E+00	+1.17345366E+01	+2.23995600E+00	+3.02125774E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
360.000000	+6.98151516E+00	+1.17377991E+01	+2.25261387E+00	+3.08563856E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
364.000000	+6.92364314E+00	+1.17374775E+01	+2.26464111E+00	+2.82088775E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
368.000000	+6.85727170E+00	+1.17221115E+01	+2.27518097E+00	+2.50500734E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
372.000000	+6.78741969E+00	+1.16986967E+01	+2.28468117E+00	+2.42699353E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
376.000000	+6.72617641E+00	+1.16863946E+01	+2.29459692E+00	+2.72374724E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
380.000000	+6.67326354E+00	+1.16927316E+01	+2.30647115E+00	+3.06113595E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
384.000000	+6.61783293E+00	+1.17010220E+01	+2.31908601E+00	+2.95209391E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
388.000000	+6.55726321E+00	+1.16966857E+01	+2.33008790E+00	+2.59772345E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
392.000000	+6.49579668E+00	+1.16857288E+01	+2.33986779E+00	+2.46589970E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
396.000000	+6.43324123E+00	+1.16750568E+01	+2.34981510E+00	+2.50775282E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
100.000000	+6.14932315E+00	+6.96434618E+00	+4.88608272E-01	+3.01299647E-04	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
102.000000	+5.90682061E+00	+6.72254715E+00	+4.89471076E-01	+5.61503971E-04	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
104.000000	+5.68351990E+00	+6.50037554E+00	+4.90854288E-01	+7.73385956E-04	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
106.000000	+5.47952702E+00	+6.29778095E+00	+4.92564619E-01	+8.65213401E-04	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
108.000000	+5.29501879E+00	+6.11470635E+00	+4.94315141E-01	+9.92833939E-04	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
110.000000	+5.12947741E+00	+5.95098736E+00	+4.96535955E-01	+1.23081315E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
112.000000	+4.98259841E+00	+5.80633145E+00	+4.99238394E-01	+1.42357197E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
114.000000	+4.85416959E+00	+5.68037080E+00	+5.02230243E-01	+1.70256699E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
116.000000	+4.74335606E+00	+5.57271808E+00	+5.06048662E-01	+2.18443295E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
118.000000	+4.64956893E+00	+5.48302090E+00	+5.10967975E-01	+2.65822855E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
120.000000	+4.57272549E+00	+5.41095310E+00	+5.16681576E-01	+3.06844389E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
122.000000	+4.51241648E+00	+5.35616109E+00	+5.23241750E-01	+3.58717745E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
124.000000	+4.46786311E+00	+5.31820490E+00	+5.31030286E-01	+4.23981711E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
126.000000	+4.43834353E+00	+5.29651945E+00	+5.40201019E-01	+4.94966449E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
128.000000	+4.42309175E+00	+5.29043694E+00	+5.50828944E-01	+5.66376972E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
130.000000	+4.42149063E+00	+5.29933050E+00	+5.62856098E-01	+6.29539118E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
132.000000	+4.43311480E+00	+5.32257842E+00	+5.76010509E-01	+6.82555425E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
134.000000	+4.45737162E+00	+5.35950864E+00	+5.90158315E-01	+7.33600337E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
136.000000	+4.49350854E+00	+5.40945931E+00	+6.05354522E-01	+7.92282090E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
138.000000	+4.54060349E+00	+5.47178824E+00	+6.21849598E-01	+8.53397105E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
140.000000	+4.59813595E+00	+5.54589329E+00	+6.39490406E-01	+9.05984636E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
142.000000	+4.66554316E+00	+5.63109238E+00	+6.58088984E-01	+9.49846504E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
144.000000	+4.74213690E+00	+5.72659601E+00	+6.77484266E-01	+9.96014783E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
146.000000	+4.82688167E+00	+5.83167552E+00	+6.97929575E-01	+1.05564669E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
148.000000	+4.91873940E+00	+5.94565829E+00	+7.19710134E-01	+1.11662019E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
150.000000	+5.01703342E+00	+6.06772354E+00	+7.42594383E-01	+1.16617255E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
152.000000	+5.12101005E+00	+6.19696636E+00	+7.66357036E-01	+1.19874950E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
154.000000	+5.23027937E+00	+6.33257747E+00	+7.90544363E-01	+1.21378964E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
156.000000	+5.34435955E+00	+6.47384417E+00	+8.14908622E-01	+1.22270076E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
158.000000	+5.46253037E+00	+6.62007980E+00	+8.39452393E-01	+1.23304298E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
160.000000	+5.58409770E+00	+6.77068712E+00	+8.64230341E-01	+1.25361919E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
162.000000	+5.70811390E+00	+6.92518834E+00	+8.89597161E-01	+1.28673040E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
164.000000	+5.83375620E+00	+7.08301745E+00	+9.15699557E-01	+1.31364542E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
166.000000	+5.96080991E+00	+7.24354655E+00	+9.42142977E-01	+1.32784205E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
168.000000	+6.08880088E+00	+7.40620874E+00	+9.68813239E-01	+1.34210470E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
170.000000	+6.21704787E+00	+7.57052913E+00	+9.95827166E-01	+1.35311103E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
172.000000	+6.34537445E+00	+7.73605120E+00	+1.02293768E+00	+1.35494913E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
174.000000	+6.47324662E+00	+7.90210808E+00	+1.05002513E+00	+1.35379504E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
176.000000	+6.59988872E+00	+8.06794946E+00	+1.07708948E+00	+1.35450653E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
178.000000	+6.72456872E+00	+8.23298188E+00	+1.10420539E+00	+1.35257253E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
180.000000	+6.84721313E+00	+8.39688808E+00	+1.13119238E+00	+1.34608170E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
182.000000	+6.96761383E+00	+8.55947118E+00	+1.15804866E+00	+1.34021195E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
184.000000	+7.08529769E+00	+8.72031547E+00	+1.18480086E+00	+1.32474658E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
186.000000	+7.20034782E+00	+8.87883238E+00	+1.21103852E+00	+1.29248646E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
188.000000	+7.31281626E+00	+9.03458679E+00	+1.23650032E+00	+1.25908564E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
190.000000	+7.42210867E+00	+9.18729238E+00	+1.26140195E+00	+1.23847698E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
192.000000	+7.52746863E+00	+9.33668212E+00	+1.28603940E+00	+1.22417471E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
194.000000	+7.62882382E+00	+9.48259447E+00	+1.31036894E+00	+1.20432630E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
196.000000	+7.72633202E+00	+9.62483424E+00	+1.33421245E+00	+1.18000394E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
198.000000	+7.81963266E+00	+9.76299943E+00	+1.35756909E+00	+1.15566042E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
50.000000	+1.76626613E+01	+1.83130465E+01	+2.62956762E-01	+1.29460094E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
51.000000	+1.73989641E+01	+1.80577110E+01	+2.75731329E-01	+1.26031249E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
52.000000	+1.71304231E+01	+1.77974105E+01	+2.88163012E-01	+1.22166701E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
53.000000	+1.68577314E+01	+1.75327719E+01	+3.00164670E-01	+1.17734018E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
54.000000	+1.65815261E+01	+1.72644053E+01	+3.11709816E-01	+1.13414994E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
55.000000	+1.63023776E+01	+1.69929050E+01	+3.22847668E-01	+1.09578220E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
56.000000	+1.60208411E+01	+1.67188512E+01	+3.33625460E-01	+1.05865048E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
57.000000	+1.57375014E+01	+1.64428053E+01	+3.44020678E-01	+1.01659615E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
58.000000	+1.54529568E+01	+1.61653040E+01	+3.53957383E-01	+9.67957281E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
59.000000	+1.51677637E+01	+1.58868547E+01	+3.63379824E-01	+9.17370649E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
60.000000	+1.48823982E+01	+1.56079358E+01	+3.72304796E-01	+8.71398195E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
61.000000	+1.45972686E+01	+1.53290017E+01	+3.80807788E-01	+8.32932202E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
62.000000	+1.43127589E+01	+1.50504842E+01	+3.88963440E-01	+7.99234953E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
63.000000	+1.40292693E+01	+1.47727929E+01	+3.96792487E-01	+7.64509786E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
64.000000	+1.37472199E+01	+1.44963119E+01	+4.04253635E-01	+7.24272499E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
65.000000	+1.34670238E+01	+1.42213961E+01	+4.11277937E-01	+6.78164688E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
66.000000	+1.31890495E+01	+1.39483708E+01	+4.17816929E-01	+6.29814855E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
67.000000	+1.29135989E+01	+1.36775336E+01	+4.23874234E-01	+5.84655531E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
68.000000	+1.26409058E+01	+1.34091580E+01	+4.29510040E-01	+5.46732732E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
69.000000	+1.23711639E+01	+1.31434979E+01	+4.34808888E-01	+5.16712821E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
70.000000	+1.21045571E+01	+1.28807898E+01	+4.39844296E-01	+4.92101898E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
71.000000	+1.18412806E+01	+1.26212534E+01	+4.44650926E-01	+4.68771683E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
72.000000	+1.15815455E+01	+1.23650900E+01	+4.49219730E-01	+4.42964857E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
73.000000	+1.13255690E+01	+1.21124825E+01	+4.53510223E-01	+4.12323138E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
74.000000	+1.10735620E+01	+1.18635947E+01	+4.57466193E-01	+3.77072688E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
75.000000	+1.08256993E+01	+1.16185697E+01	+4.61051677E-01	+3.38242029E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
76.000000	+1.05821381E+01	+1.13775333E+01	+4.64231033E-01	+3.00157360E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
77.000000	+1.03429510E+01	+1.11405955E+01	+4.67054824E-01	+2.65741667E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
78.000000	+1.01082218E+01	+1.09078557E+01	+4.69545866E-01	+2.36409053E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
79.000000	+9.87797885E+00	+1.06794036E+01	+4.71783005E-01	+2.15451841E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
80.000000	+9.65223438E+00	+1.04553213E+01	+4.73854903E-01	+1.99868015E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
81.000000	+9.43105015E+00	+1.02356849E+01	+4.75780366E-01	+1.87277124E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
82.000000	+9.21446404E+00	+1.00205646E+01	+4.77600446E-01	+1.77225019E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
83.000000	+9.00253395E+00	+9.81002580E+00	+4.79324866E-01	+1.67426140E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
84.000000	+8.79532074E+00	+9.60412511E+00	+4.80948969E-01	+1.56244769E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
85.000000	+8.59289223E+00	+9.40291136E+00	+4.82449761E-01	+1.41408691E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
86.000000	+8.39533220E+00	+9.20642724E+00	+4.83777142E-01	+1.23817715E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
87.000000	+8.20268057E+00	+9.01470808E+00	+4.84926116E-01	+1.06252697E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
88.000000	+8.01496311E+00	+8.82778361E+00	+4.85902196E-01	+8.60269895E-04	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
89.000000	+7.83225461E+00	+8.64568044E+00	+4.86646656E-01	+6.14229690E-04	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
90.000000	+7.65459953E+00	+8.46841916E+00	+4.87130656E-01	+3.93620741E-04	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
91.000000	+7.48194573E+00	+8.29601218E+00	+4.87433897E-01	+2.53836636E-04	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
92.000000	+7.31423433E+00	+8.12846722E+00	+4.87638329E-01	+1.56584867E-04	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
93.000000	+7.15147009E+00	+7.96579152E+00	+4.87747067E-01	+6.27187638E-05	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
94.000000	+6.99365888E+00	+7.80799391E+00	+4.87763767E-01	+4.96039881E-06	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
95.000000	+6.84075663E+00	+7.65508614E+00	+4.87756988E-01	+1.85238822E-05	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
96.000000	+6.69271790E+00	+7.50708310E+00	+4.87800814E-01	+7.80955767E-05	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
97.000000	+6.54954310E+00	+7.36399981E+00	+4.87913179E-01	+1.40945745E-04	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
98.000000	+6.41125249E+00	+7.22584728E+00	+4.88082706E-01	+1.98730129E-04	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
99.000000	+6.27784954E+00	+7.09263003E+00	+4.88310639E-01	+2.57136359E-04	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
25.000000	+2.11309692E+01	+2.16165867E+01	-2.91868915E-02	+6.74041644E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
25.500000	+2.11320569E+01	+2.16193356E+01	-2.57717168E-02	+6.92028204E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
26.000000	+2.11305256E+01	+2.16195153E+01	-2.22666094E-02	+7.10402401E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
26.500000	+2.11263298E+01	+2.16170826E+01	-1.86676928E-02	+7.29579744E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
27.000000	+2.11194248E+01	+2.16119952E+01	-1.49708120E-02	+7.49609161E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
27.500000	+2.11097666E+01	+2.16042119E+01	-1.11716012E-02	+7.70528829E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
28.000000	+2.10973122E+01	+2.15936926E+01	-7.26552368E-03	+7.92366341E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
28.500000	+2.10820199E+01	+2.15803986E+01	-3.24793780E-03	+8.15132226E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
29.000000	+2.10638492E+01	+2.15642923E+01	+8.85798580E-04	+8.38814858E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
29.500000	+2.10427613E+01	+2.15453380E+01	+5.14021078E-03	+8.63388939E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
30.000000	+2.10187193E+01	+2.15235019E+01	+9.51968797E-03	+8.88802860E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
30.500000	+2.09916885E+01	+2.14987520E+01	+1.40282394E-02	+9.14973425E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
31.000000	+2.09616367E+01	+2.14710591E+01	+1.86694222E-02	+9.41824024E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
31.500000	+2.09285343E+01	+2.14403961E+01	+2.34464796E-02	+9.69231635E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
32.000000	+2.08923552E+01	+2.14067391E+01	+2.83617386E-02	+9.97044573E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
32.500000	+2.08530764E+01	+2.13700672E+01	+3.34169254E-02	+1.02516631E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
33.000000	+2.08106785E+01	+2.13303628E+01	+3.86134017E-02	+1.05341999E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
33.500000	+2.07651463E+01	+2.12876119E+01	+4.39511252E-02	+1.08157808E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
34.000000	+2.07164687E+01	+2.12418043E+01	+4.94291825E-02	+1.10954199E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
34.500000	+2.06646388E+01	+2.11929337E+01	+5.50465451E-02	+1.13717464E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
35.000000	+2.06096541E+01	+2.11409978E+01	+6.08009289E-02	+1.16419704E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
35.500000	+2.05515175E+01	+2.10859987E+01	+6.66885155E-02	+1.19044147E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
36.000000	+2.04902360E+01	+2.10279428E+01	+7.27053436E-02	+1.21586021E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
36.500000	+2.04258212E+01	+2.09668407E+01	+7.88471177E-02	+1.24024067E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
37.000000	+2.03582903E+01	+2.09027075E+01	+8.51077503E-02	+1.26333620E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
37.500000	+2.02876652E+01	+2.08355629E+01	+9.14804796E-02	+1.28515169E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
38.000000	+2.02139719E+01	+2.07654308E+01	+9.79592672E-02	+1.30563645E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
38.500000	+2.01372415E+01	+2.06923396E+01	+1.04536844E-01	+1.32442740E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
39.000000	+2.00575106E+01	+2.06163218E+01	+1.11203541E-01	+1.34135553E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
39.500000	+1.99748198E+01	+2.05374139E+01	+1.17950399E-01	+1.35677177E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
40.000000	+1.98892123E+01	+2.04556569E+01	+1.24771259E-01	+1.37085817E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
40.500000	+1.98007360E+01	+2.03710956E+01	+1.31658981E-01	+1.38304685E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
41.000000	+1.97094452E+01	+2.02837784E+01	+1.38601727E-01	+1.39271612E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
41.500000	+1.96153986E+01	+2.01937573E+01	+1.45586142E-01	+1.40015184E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
42.000000	+1.95186559E+01	+2.01010873E+01	+1.52603246E-01	+1.40625971E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
42.500000	+1.94192775E+01	+2.00058268E+01	+1.59648739E-01	+1.41141587E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
43.000000	+1.93173275E+01	+1.99080376E+01	+1.66717405E-01	+1.41500995E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
43.500000	+1.92128760E+01	+1.98077841E+01	+1.73798839E-01	+1.41614330E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
44.000000	+1.91059982E+01	+1.97051332E+01	+1.80878838E-01	+1.41453411E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
44.500000	+1.89967706E+01	+1.96001537E+01	+1.87944180E-01	+1.41077377E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
45.000000	+1.88852690E+01	+1.94929163E+01	+1.94986575E-01	+1.40587466E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
45.500000	+1.87715681E+01	+1.93834939E+01	+2.02002927E-01	+1.40054841E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
46.000000	+1.86557432E+01	+1.92719608E+01	+2.08992059E-01	+1.39471999E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
46.500000	+1.85378732E+01	+1.91583935E+01	+2.15950126E-01	+1.38758232E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
47.000000	+1.84180416E+01	+1.90428693E+01	+2.22867883E-01	+1.37818514E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
47.500000	+1.82963354E+01	+1.89254668E+01	+2.29731978E-01	+1.36612392E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
48.000000	+1.81728423E+01	+1.88062646E+01	+2.36529122E-01	+1.35184909E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
48.500000	+1.80476478E+01	+1.86853419E+01	+2.43250469E-01	+1.33644654E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
49.000000	+1.79208337E+01	+1.85627781E+01	+2.49893587E-01	+1.32105854E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
49.500000	+1.77924787E+01	+1.84386529E+01	+2.56461054E-01	+1.30592819E-02	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
12.500000	+2.04082266E+01	+2.08632721E+01	-9.42106583E-02	+4.38430027E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
12.750000	+2.04323149E+01	+2.08878594E+01	-9.31148042E-02	+4.38253282E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
13.000000	+2.04561878E+01	+2.09122315E+01	-9.20193919E-02	+4.38199572E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
13.250000	+2.04798299E+01	+2.09363735E+01	-9.09238063E-02	+4.38392625E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
13.500000	+2.05032265E+01	+2.09602710E+01	-8.98274288E-02	+4.38834447E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
13.750000	+2.05263636E+01	+2.09839100E+01	-8.87296341E-02	+4.39528761E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
14.000000	+2.05492272E+01	+2.10072772E+01	-8.76297850E-02	+4.40479517E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
14.250000	+2.05718042E+01	+2.10303595E+01	-8.65272365E-02	+4.41687356E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
14.500000	+2.05940817E+01	+2.10531444E+01	-8.54213482E-02	+4.43149119E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
14.750000	+2.06160472E+01	+2.10756196E+01	-8.43114909E-02	+4.44861059E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
15.000000	+2.06376886E+01	+2.10977735E+01	-8.31970429E-02	+4.46821379E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
15.250000	+2.06589943E+01	+2.11195946E+01	-8.20773840E-02	+4.49028827E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
15.500000	+2.06799529E+01	+2.11410719E+01	-8.09518988E-02	+4.51479609E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
15.750000	+2.07005533E+01	+2.11621946E+01	-7.98199860E-02	+4.54167050E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
16.000000	+2.07207850E+01	+2.11829523E+01	-7.86810635E-02	+4.57084541E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
16.250000	+2.07406375E+01	+2.12033350E+01	-7.75345633E-02	+4.60227716E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
16.500000	+2.07601006E+01	+2.12233327E+01	-7.63799249E-02	+4.63592979E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
16.750000	+2.07791645E+01	+2.12429358E+01	-7.52165984E-02	+4.67174580E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
17.000000	+2.07978197E+01	+2.12621351E+01	-7.40440520E-02	+4.70964412E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
17.250000	+2.08160567E+01	+2.12809214E+01	-7.28617763E-02	+4.74954805E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
17.500000	+2.08338665E+01	+2.12992859E+01	-7.16692780E-02	+4.79140471E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
17.750000	+2.08512402E+01	+2.13172199E+01	-7.04660740E-02	+4.83517049E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
18.000000	+2.08681690E+01	+2.13347149E+01	-6.92516928E-02	+4.88078464E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
18.250000	+2.08846445E+01	+2.13517627E+01	-6.80256816E-02	+4.92816802E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
18.500000	+2.09006583E+01	+2.13683552E+01	-6.67876087E-02	+4.97724847E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
18.750000	+2.09162023E+01	+2.13844845E+01	-6.55370574E-02	+5.02797791E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
19.000000	+2.09312685E+01	+2.14001427E+01	-6.42736198E-02	+5.08031844E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
19.250000	+2.09458492E+01	+2.14153224E+01	-6.29968982E-02	+5.13421768E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
19.500000	+2.09599366E+01	+2.14300159E+01	-6.17065110E-02	+5.18960770E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
19.750000	+2.09735231E+01	+2.14442161E+01	-6.04020943E-02	+5.24642886E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
20.000000	+2.09866015E+01	+2.14579157E+01	-5.90832965E-02	+5.30464554E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
20.250000	+2.09991645E+01	+2.14711076E+01	-5.77497716E-02	+5.36423307E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
20.500000	+2.10112049E+01	+2.14837848E+01	-5.64011800E-02	+5.42515566E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
20.750000	+2.10227156E+01	+2.14959406E+01	-5.50371937E-02	+5.48736682E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
21.000000	+2.10336897E+01	+2.15075681E+01	-5.36574966E-02	+5.55083197E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
21.250000	+2.10441205E+01	+2.15186607E+01	-5.22617777E-02	+5.61554248E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
21.500000	+2.10540011E+01	+2.15292118E+01	-5.08497253E-02	+5.68150288E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
21.750000	+2.10633249E+01	+2.15392151E+01	-4.94210263E-02	+5.74870973E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
22.000000	+2.10720854E+01	+2.15486640E+01	-4.79753705E-02	+5.81715091E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
22.250000	+2.10802759E+01	+2.15575523E+01	-4.65124508E-02	+5.88682528E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
22.500000	+2.10878903E+01	+2.15658737E+01	-4.50319578E-02	+5.95775488E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
22.750000	+2.10949220E+01	+2.15736222E+01	-4.35335734E-02	+6.02997274E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
23.000000	+2.11013647E+01	+2.15807915E+01	-4.20169715E-02	+6.10350325E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
23.250000	+2.11072123E+01	+2.15873756E+01	-4.04818218E-02	+6.17836210E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
23.500000	+2.11124586E+01	+2.15933687E+01	-3.89277904E-02	+6.25457544E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
23.750000	+2.11170975E+01	+2.15987647E+01	-3.73545341E-02	+6.33219136E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
24.000000	+2.11211228E+01	+2.16035579E+01	-3.57616947E-02	+6.41126838E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
24.250000	+2.11245286E+01	+2.16077424E+01	-3.41488999E-02	+6.49185724E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
24.500000	+2.11273089E+01	+2.16113125E+01	-3.25157661E-02	+6.57400052E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
24.750000	+2.11294577E+01	+2.16142624E+01	-3.08618996E-02	+6.65693144E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
6.250000	+1.97942443E+01	+2.02365909E+01	-1.22514285E-01	+4.48928470E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
6.375000	+1.98054322E+01	+2.02480277E+01	-1.21951707E-01	+4.51197293E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
6.500000	+1.98167262E+01	+2.02595721E+01	-1.21386292E-01	+4.53341315E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
6.625000	+1.98281218E+01	+2.02712193E+01	-1.20818353E-01	+4.55241589E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
6.750000	+1.98396146E+01	+2.02829648E+01	-1.20248188E-01	+4.56909314E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
6.875000	+1.98512001E+01	+2.02948040E+01	-1.19676080E-01	+4.58354850E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
7.000000	+1.98628741E+01	+2.03067326E+01	-1.19102301E-01	+4.59588121E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
7.125000	+1.98746321E+01	+2.03187460E+01	-1.18527110E-01	+4.60619089E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
7.250000	+1.98864700E+01	+2.03308399E+01	-1.17950753E-01	+4.61458112E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
7.375000	+1.98983836E+01	+2.03430101E+01	-1.17373465E-01	+4.62116091E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
7.500000	+1.99103687E+01	+2.03552523E+01	-1.16795463E-01	+4.62604378E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
7.625000	+1.99224214E+01	+2.03675624E+01	-1.16216954E-01	+4.62934498E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
7.750000	+1.99345375E+01	+2.03799362E+01	-1.15638127E-01	+4.63117801E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
7.875000	+1.99467131E+01	+2.03923698E+01	-1.15059159E-01	+4.63165180E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
8.000000	+1.99589443E+01	+2.04048591E+01	-1.14480214E-01	+4.63086936E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
8.125000	+1.99712274E+01	+2.04174003E+01	-1.13901442E-01	+4.62892821E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
8.250000	+1.99835585E+01	+2.04299896E+01	-1.13322982E-01	+4.62592198E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
8.375000	+1.99959339E+01	+2.04426231E+01	-1.12744961E-01	+4.62194251E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
8.500000	+2.00083499E+01	+2.04552972E+01	-1.12167496E-01	+4.61708117E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
8.625000	+2.00208030E+01	+2.04680082E+01	-1.11590691E-01	+4.61142902E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
8.750000	+2.00332897E+01	+2.04807525E+01	-1.11014639E-01	+4.60507544E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
8.875000	+2.00458064E+01	+2.04935267E+01	-1.10439422E-01	+4.59810604E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
9.000000	+2.00583497E+01	+2.05063272E+01	-1.09865112E-01	+4.59060056E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
9.125000	+2.00709163E+01	+2.05191507E+01	-1.09291772E-01	+4.58263167E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
9.250000	+2.00835029E+01	+2.05319939E+01	-1.08719455E-01	+4.57426533E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
9.375000	+2.00961062E+01	+2.05448535E+01	-1.08148206E-01	+4.56556261E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
9.500000	+2.01087230E+01	+2.05577263E+01	-1.07578064E-01	+4.55658231E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
9.625000	+2.01213503E+01	+2.05706091E+01	-1.07009060E-01	+4.54738353E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
9.750000	+2.01339849E+01	+2.05834989E+01	-1.06441218E-01	+4.53802713E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
9.875000	+2.01466238E+01	+2.05963926E+01	-1.05874553E-01	+4.52857550E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
10.000000	+2.01592641E+01	+2.06092872E+01	-1.05309074E-01	+4.51909095E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
10.125000	+2.01719028E+01	+2.06221800E+01	-1.04744781E-01	+4.50963297E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
10.250000	+2.01845371E+01	+2.06350679E+01	-1.04181666E-01	+4.50025582E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
10.375000	+2.01971641E+01	+2.06479481E+01	-1.03619717E-01	+4.49100692E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
10.500000	+2.02097811E+01	+2.06608180E+01	-1.03058914E-01	+4.48192697E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
10.625000	+2.02223855E+01	+2.06736749E+01	-1.02499235E-01	+4.47305147E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
10.750000	+2.02349744E+01	+2.06865160E+01	-1.01940651E-01	+4.46441313E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
10.875000	+2.02475454E+01	+2.06993388E+01	-1.01383132E-01	+4.45604428E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
11.000000	+2.02600958E+01	+2.07121407E+01	-1.00826640E-01	+4.44797837E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
11.125000	+2.02726232E+01	+2.07249193E+01	-1.00271137E-01	+4.44025011E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
11.250000	+2.02851251E+01	+2.07376720E+01	-9.97165777E-02	+4.43289424E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
11.375000	+2.02975990E+01	+2.07503965E+01	-9.91629135E-02	+4.42594361E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
11.500000	+2.03100425E+01	+2.07630905E+01	-9.86100918E-02	+4.41942725E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
11.625000	+2.03224534E+01	+2.07757515E+01	-9.80580567E-02	+4.41336928E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
11.750000	+2.03348293E+01	+2.07883774E+01	-9.75067495E-02	+4.40778903E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
11.875000	+2.03471679E+01	+2.08009658E+01	-9.69561094E-02	+4.40270245E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
12.000000	+2.03594671E+01	+2.08135147E+01	-9.64060738E-02	+4.39812399E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
12.125000	+2.03717247E+01	+2.08260219E+01	-9.58565784E-02	+4.39406855E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
12.250000	+2.03839386E+01	+2.08384852E+01	-9.53075567E-02	+4.39055251E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
12.375000	+2.03961066E+01	+2.08509026E+01	-9.47589403E-02	+4.38731049E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.125000	+1.95629376E+01	+2.00000261E+01	-1.34472222E-01	+2.78374607E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.187500	+1.95663991E+01	+2.00035645E+01	-1.34296482E-01	+2.83993759E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.250000	+1.95699178E+01	+2.00071616E+01	-1.34117230E-01	+2.89573563E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.312500	+1.95734931E+01	+2.00108167E+01	-1.33934515E-01	+2.95072853E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.375000	+1.95771243E+01	+2.00145293E+01	-1.33748388E-01	+3.00488174E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.437500	+1.95808109E+01	+2.00182988E+01	-1.33558904E-01	+3.05816448E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.500000	+1.95845523E+01	+2.00221246E+01	-1.33366118E-01	+3.11055002E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.562500	+1.95883479E+01	+2.00260060E+01	-1.33170086E-01	+3.16201579E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.625000	+1.95921971E+01	+2.00299424E+01	-1.32970866E-01	+3.21254335E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.687500	+1.95960994E+01	+2.00339333E+01	-1.32768518E-01	+3.26211819E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.750000	+1.96000541E+01	+2.00379779E+01	-1.32563101E-01	+3.31072947E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.812500	+1.96040607E+01	+2.00420758E+01	-1.32354677E-01	+3.35836963E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.875000	+1.96081185E+01	+2.00462262E+01	-1.32143305E-01	+3.40503391E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.937500	+1.96122269E+01	+2.00504285E+01	-1.31929047E-01	+3.45071996E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
4.000000	+1.96163854E+01	+2.00546821E+01	-1.31711965E-01	+3.49542727E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
4.062500	+1.96205933E+01	+2.00589863E+01	-1.31492119E-01	+3.53915678E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
4.125000	+1.96248500E+01	+2.00633406E+01	-1.31269570E-01	+3.58191049E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
4.187500	+1.96291549E+01	+2.00677443E+01	-1.31044380E-01	+3.62369107E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
4.250000	+1.96335074E+01	+2.00721967E+01	-1.30816609E-01	+3.66450162E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
4.312500	+1.96379069E+01	+2.00766972E+01	-1.30586317E-01	+3.70434550E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
4.375000	+1.96423527E+01	+2.00812452E+01	-1.30353566E-01	+3.74322617E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
4.437500	+1.96468443E+01	+2.00858400E+01	-1.30118414E-01	+3.78114714E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
4.500000	+1.96513810E+01	+2.00904810E+01	-1.29880922E-01	+3.81811196E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
4.562500	+1.96559622E+01	+2.00951675E+01	-1.29641150E-01	+3.85412427E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
4.625000	+1.96605874E+01	+2.00998990E+01	-1.29399157E-01	+3.88918778E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
4.687500	+1.96652558E+01	+2.01046746E+01	-1.29155002E-01	+3.92330640E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
4.750000	+1.96699669E+01	+2.01094939E+01	-1.28908744E-01	+3.95648424E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
4.812500	+1.96747200E+01	+2.01143562E+01	-1.28660441E-01	+3.98872572E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
4.875000	+1.96795145E+01	+2.01192608E+01	-1.28410153E-01	+4.02003553E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
4.937500	+1.96843499E+01	+2.01242071E+01	-1.28157937E-01	+4.05041870E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
5.000000	+1.96892255E+01	+2.01291945E+01	-1.27903851E-01	+4.07988062E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
5.062500	+1.96941406E+01	+2.01342222E+01	-1.27647952E-01	+4.10842701E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
5.125000	+1.96990947E+01	+2.01392897E+01	-1.27390297E-01	+4.13606396E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
5.187500	+1.97040872E+01	+2.01443964E+01	-1.27130944E-01	+4.16279797E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
5.250000	+1.97091175E+01	+2.01495416E+01	-1.26869947E-01	+4.18863588E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
5.312500	+1.97141849E+01	+2.01547246E+01	-1.26607364E-01	+4.21358500E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
5.375000	+1.97192888E+01	+2.01599449E+01	-1.26343249E-01	+4.23765320E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
5.437500	+1.97244287E+01	+2.01652018E+01	-1.26077658E-01	+4.26084888E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
5.500000	+1.97296038E+01	+2.01704947E+01	-1.25810643E-01	+4.28318114E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
5.562500	+1.97348137E+01	+2.01758230E+01	-1.25542260E-01	+4.30465984E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
5.625000	+1.97400578E+01	+2.01811860E+01	-1.25272561E-01	+4.32529570E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
5.687500	+1.97453353E+01	+2.01865831E+01	-1.25001598E-01	+4.34510033E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
5.750000	+1.97506458E+01	+2.01920136E+01	-1.24729423E-01	+4.36408637E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
5.812500	+1.97559886E+01	+2.01974771E+01	-1.24456087E-01	+4.38226741E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
5.875000	+1.97613632E+01	+2.02029729E+01	-1.24181640E-01	+4.39965795E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
5.937500	+1.97667689E+01	+2.02085003E+01	-1.23906130E-01	+4.41627345E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
6.000000	+1.97722052E+01	+2.02140587E+01	-1.23629606E-01	+4.43213008E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
6.062500	+1.97776714E+01	+2.02196476E+01	-1.23352114E-01	+4.44724465E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
6.125000	+1.97831671E+01	+2.02252663E+01	-1.23073700E-01	+4.46163438E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
6.187500	+1.97886916E+01	+2.02309143E+01	-1.22794409E-01	+4.47566605E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
1.562500	+1.94965239E+01	+1.99322327E+01	-1.37633925E-01	+1.24092928E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
1.593750	+1.94974475E+01	+1.99331734E+01	-1.37594659E-01	+1.27211083E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
1.625000	+1.94983884E+01	+1.99341318E+01	-1.37554418E-01	+1.30333676E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
1.656250	+1.94993466E+01	+1.99351081E+01	-1.37513200E-01	+1.33464655E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
1.687500	+1.95003222E+01	+1.99361020E+01	-1.37471003E-01	+1.36603054E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
1.718750	+1.95013150E+01	+1.99371136E+01	-1.37427823E-01	+1.39747951E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
1.750000	+1.95023250E+01	+1.99381429E+01	-1.37383660E-01	+1.42898460E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
1.781250	+1.95033522E+01	+1.99391897E+01	-1.37338512E-01	+1.46053744E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
1.812500	+1.95043964E+01	+1.99402541E+01	-1.37292376E-01	+1.49212998E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
1.843750	+1.95054577E+01	+1.99413359E+01	-1.37245253E-01	+1.52375461E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
1.875000	+1.95065360E+01	+1.99424352E+01	-1.37197142E-01	+1.55540411E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
1.906250	+1.95076313E+01	+1.99435519E+01	-1.37148041E-01	+1.58707161E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
1.937500	+1.95087434E+01	+1.99446858E+01	-1.37097950E-01	+1.61875061E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
1.968750	+1.95098724E+01	+1.99458371E+01	-1.37046869E-01	+1.65043500E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.000000	+1.95110181E+01	+1.99470055E+01	-1.36994798E-01	+1.68211891E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.031250	+1.95121806E+01	+1.99481911E+01	-1.36941736E-01	+1.71379682E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.062500	+1.95133598E+01	+1.99493938E+01	-1.36887685E-01	+1.74546345E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.093750	+1.95145555E+01	+1.99506136E+01	-1.36832645E-01	+1.77711382E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.125000	+1.95157678E+01	+1.99518503E+01	-1.36776616E-01	+1.80874313E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.156250	+1.95169966E+01	+1.99531040E+01	-1.36719598E-01	+1.84034675E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.187500	+1.95182419E+01	+1.99543746E+01	-1.36661594E-01	+1.87192028E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.218750	+1.95195035E+01	+1.99556620E+01	-1.36602603E-01	+1.90345940E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.250000	+1.95207815E+01	+1.99569661E+01	-1.36542628E-01	+1.93495992E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.281250	+1.95220757E+01	+1.99582869E+01	-1.36481668E-01	+1.96641774E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.312500	+1.95233862E+01	+1.99596244E+01	-1.36419727E-01	+1.99782879E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.343750	+1.95247128E+01	+1.99609784E+01	-1.36356804E-01	+2.02918903E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.375000	+1.95260554E+01	+1.99623489E+01	-1.36292902E-01	+2.06049441E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.406250	+1.95274141E+01	+1.99637359E+01	-1.36228023E-01	+2.09174090E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.437500	+1.95287887E+01	+1.99651393E+01	-1.36162169E-01	+2.12292440E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.468750	+1.95301793E+01	+1.99665590E+01	-1.36095340E-01	+2.15404071E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.500000	+1.95315857E+01	+1.99679950E+01	-1.36027541E-01	+2.18508562E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.531250	+1.95330078E+01	+1.99694471E+01	-1.35958773E-01	+2.21605474E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.562500	+1.95344457E+01	+1.99709154E+01	-1.35889038E-01	+2.24694366E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.593750	+1.95358992E+01	+1.99723998E+01	-1.35818339E-01	+2.27774777E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.625000	+1.95373682E+01	+1.99739001E+01	-1.35746678E-01	+2.30846240E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.656250	+1.95388528E+01	+1.99754164E+01	-1.35674060E-01	+2.33908272E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.687500	+1.95403528E+01	+1.99769485E+01	-1.35600486E-01	+2.36960377E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.718750	+1.95418683E+01	+1.99784965E+01	-1.35525960E-01	+2.40002049E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.750000	+1.95433990E+01	+1.99800602E+01	-1.35450484E-01	+2.43032766E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.781250	+1.95449449E+01	+1.99816395E+01	-1.35374064E-01	+2.46051995E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.812500	+1.95465061E+01	+1.99832345E+01	-1.35296702E-01	+2.49059197E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.843750	+1.95480824E+01	+1.99848449E+01	-1.35218402E-01	+2.52053822E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.875000	+1.95496737E+01	+1.99864708E+01	-1.35139168E-01	+2.55035311E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.906250	+1.95512800E+01	+1.99881122E+01	-1.35059005E-01	+2.58003097E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.937500	+1.95529012E+01	+1.99897688E+01	-1.34977916E-01	+2.60956614E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
2.968750	+1.95545372E+01	+1.99914406E+01	-1.34895907E-01	+2.63895296E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.000000	+1.95561880E+01	+1.99931277E+01	-1.34812982E-01	+2.66818566E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.031250	+1.95578535E+01	+1.99948298E+01	-1.34729145E-01	+2.69725862E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.062500	+1.95595337E+01	+1.99965470E+01	-1.34644403E-01	+2.72616623E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02
3.093750	+1.95612284E+01	+1.99982791E+01	-1.34558760E-01	+2.75498970E-03	+1.93282180E+02	+4.01039569E+02	+4.81952893E-01	+1.00000000E+00	+0.00000000E+00	+9.85093070E+00	+3.99780608E+02	+2.46408418E-02


==> anc/otoc_to_plot_supersymmetric_M500_L1.5164_n300_beta15.0000.dat <==
500.000000	+3.15546271E+00	+7.49755379E+00	+2.16150323E+00	+1.59056008E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
510.000000	+3.06409079E+00	+7.48602079E+00	+2.17972343E+00	+2.05348109E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
520.000000	+3.00898645E+00	+7.53311814E+00	+2.20257285E+00	+2.10663739E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
530.000000	+2.97828117E+00	+7.59049977E+00	+2.22185618E+00	+1.37866491E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
540.000000	+2.91268497E+00	+7.56329763E+00	+2.23014615E+00	+1.14935737E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
550.000000	+2.83539537E+00	+7.45822834E+00	+2.22415489E+00	-9.26632815E-05	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
560.000000	+2.79239053E+00	+7.43439235E+00	+2.22829288E+00	+1.25564054E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
570.000000	+2.76580239E+00	+7.50619768E+00	+2.24926771E+00	+1.89216607E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
580.000000	+2.70743938E+00	+7.52847624E+00	+2.26613620E+00	+1.40366308E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
590.000000	+2.65492261E+00	+7.53028182E+00	+2.27734097E+00	+1.54960393E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
600.000000	+2.60135089E+00	+7.57414114E+00	+2.29712828E+00	+1.77633224E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
610.000000	+2.52338154E+00	+7.57505937E+00	+2.31286761E+00	+1.21038060E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
620.000000	+2.45709079E+00	+7.55172929E+00	+2.32133589E+00	+8.61970666E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
630.000000	+2.42517243E+00	+7.56469322E+00	+2.33010703E+00	+8.28366202E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
640.000000	+2.40098660E+00	+7.58073268E+00	+2.33790322E+00	+5.88441770E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
650.000000	+2.35597876E+00	+7.55634306E+00	+2.34187586E+00	+4.42285016E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
660.000000	+2.27855441E+00	+7.50432222E+00	+2.34674892E+00	+5.66121677E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
670.000000	+2.19818273E+00	+7.45776240E+00	+2.35319829E+00	+9.52572337E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
680.000000	+2.13309933E+00	+7.45938000E+00	+2.36580036E+00	+1.47472251E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
690.000000	+2.07893016E+00	+7.49594861E+00	+2.38269274E+00	+1.62468838E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
700.000000	+2.01401451E+00	+7.51620867E+00	+2.39829413E+00	+1.44415460E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
710.000000	+1.95781007E+00	+7.53357021E+00	+2.41157584E+00	+1.32617307E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
720.000000	+1.90342693E+00	+7.55351092E+00	+2.42481759E+00	+9.89108410E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
730.000000	+1.83800052E+00	+7.52515951E+00	+2.43135800E+00	+4.86061309E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
740.000000	+1.77719278E+00	+7.48247036E+00	+2.43453882E+00	+3.24823371E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
750.000000	+1.71949496E+00	+7.44372066E+00	+2.43785447E+00	+6.39638441E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
760.000000	+1.66944191E+00	+7.44817464E+00	+2.44733159E+00	+1.07111233E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
770.000000	+1.61114225E+00	+7.45931661E+00	+2.45927672E+00	+1.03480411E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
780.000000	+1.54910299E+00	+7.44867903E+00	+2.46802767E+00	+5.13441516E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
790.000000	+1.50518566E+00	+7.41372333E+00	+2.46954555E+00	-2.23491501E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
800.000000	+1.48485474E+00	+7.35811952E+00	+2.46355784E+00	-4.80613737E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
810.000000	+1.48293061E+00	+7.33494588E+00	+2.45993327E+00	-1.03980431E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
820.000000	+1.46557013E+00	+7.32663351E+00	+2.46147823E+00	+1.63534063E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
830.000000	+1.44037925E+00	+7.31156593E+00	+2.46320396E+00	+2.06665764E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
840.000000	+1.41834601E+00	+7.30368515E+00	+2.46561155E+00	+6.75458564E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
850.000000	+1.39416886E+00	+7.34520857E+00	+2.47671313E+00	+1.69113925E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
860.000000	+1.33963879E+00	+7.42744112E+00	+2.49943433E+00	+2.40608209E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
870.000000	+1.26224032E+00	+7.50665609E+00	+2.52483477E+00	+2.32564888E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
880.000000	+1.19030381E+00	+7.56795660E+00	+2.54594731E+00	+1.96011873E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
890.000000	+1.11714959E+00	+7.61122290E+00	+2.56403714E+00	+1.42944381E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
900.000000	+1.05406690E+00	+7.61668094E+00	+2.57453619E+00	+4.89645455E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
910.000000	+1.01484898E+00	+7.57283057E+00	+2.57383005E+00	-5.19029156E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
920.000000	+9.94785348E-01	+7.48962798E+00	+2.56415560E+00	-1.05499202E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
930.000000	+9.94613134E-01	+7.41567197E+00	+2.55273021E+00	-4.15814235E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
940.000000	+9.85573791E-01	+7.42662744E+00	+2.55583932E+00	+9.66608365E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
950.000000	+9.72844260E-01	+7.51924373E+00	+2.57206238E+00	+1.37991887E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
960.000000	+9.69192322E-01	+7.59048430E+00	+2.58343769E+00	+6.02760359E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
970.000000	+9.80152463E-01	+7.60594774E+00	+2.58411759E+00	-5.21873892E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
980.000000	+1.00168089E+00	+7.55422270E+00	+2.57300022E+00	-1.75287958E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
990.000000	+1.03189236E+00	+7.42942771E+00	+2.54905999E+00	-3.03516484E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
250.000000	+4.87444505E+00	+6.65929534E+00	+1.27248172E+00	+8.87395478E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
255.000000	+4.93955282E+00	+6.80311884E+00	+1.31563905E+00	+8.38897737E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
260.000000	+4.99358271E+00	+6.93462349E+00	+1.35637149E+00	+7.89588507E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
265.000000	+5.03910984E+00	+7.05578606E+00	+1.39459790E+00	+7.45948039E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
270.000000	+5.07233109E+00	+7.16370060E+00	+1.43096630E+00	+7.00296856E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
275.000000	+5.09358208E+00	+7.25654803E+00	+1.46462759E+00	+6.62531560E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
280.000000	+5.10312755E+00	+7.33774996E+00	+1.49721945E+00	+6.46448404E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
285.000000	+5.09924195E+00	+7.40665094E+00	+1.52927243E+00	+6.30684542E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
290.000000	+5.08759226E+00	+7.46768803E+00	+1.56028791E+00	+6.11304206E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
295.000000	+5.07141719E+00	+7.52427959E+00	+1.59040285E+00	+5.87976361E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
300.000000	+5.04988164E+00	+7.57411744E+00	+1.61908554E+00	+5.46529399E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
305.000000	+5.02447252E+00	+7.61512200E+00	+1.64505579E+00	+4.89553562E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
310.000000	+4.99476594E+00	+7.64565140E+00	+1.66804090E+00	+4.54791452E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
315.000000	+4.95585454E+00	+7.66704480E+00	+1.69053493E+00	+4.54289595E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
320.000000	+4.90629332E+00	+7.68038308E+00	+1.71346986E+00	+4.41480483E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
325.000000	+4.85192777E+00	+7.68549323E+00	+1.73468298E+00	+3.93251475E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
330.000000	+4.80085517E+00	+7.68620984E+00	+1.75279501E+00	+3.60093743E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
335.000000	+4.75166949E+00	+7.68912924E+00	+1.77069236E+00	+3.67190999E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
340.000000	+4.70009226E+00	+7.69336373E+00	+1.78951411E+00	+3.60134289E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
345.000000	+4.64372656E+00	+7.68890227E+00	+1.80670578E+00	+3.14270360E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
350.000000	+4.58602953E+00	+7.67486442E+00	+1.82094114E+00	+2.79996127E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
355.000000	+4.53320809E+00	+7.66485244E+00	+1.83470540E+00	+2.92108192E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
360.000000	+4.48288122E+00	+7.66327424E+00	+1.85015196E+00	+3.07944094E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
365.000000	+4.42807217E+00	+7.65765388E+00	+1.86549981E+00	+2.87860710E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
370.000000	+4.36799907E+00	+7.64127355E+00	+1.87893803E+00	+2.59599936E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
375.000000	+4.31074640E+00	+7.62526574E+00	+1.89145980E+00	+2.60964270E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
380.000000	+4.25954127E+00	+7.61936086E+00	+1.90503446E+00	+2.77759835E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
385.000000	+4.20851689E+00	+7.61639078E+00	+1.91923578E+00	+2.69080473E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
390.000000	+4.15468805E+00	+7.60614113E+00	+1.93194251E+00	+2.43324905E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
395.000000	+4.09787848E+00	+7.58969151E+00	+1.94356827E+00	+2.29363238E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
400.000000	+4.04051413E+00	+7.57204570E+00	+1.95487883E+00	+2.24241701E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
405.000000	+3.98551107E+00	+7.55650963E+00	+1.96599244E+00	+2.19111602E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
410.000000	+3.93289499E+00	+7.54266048E+00	+1.97678999E+00	+2.12041621E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
415.000000	+3.88138966E+00	+7.52891674E+00	+1.98719661E+00	+2.08794600E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
420.000000	+3.83141429E+00	+7.51734209E+00	+1.99766945E+00	+2.20232419E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
425.000000	+3.78341459E+00	+7.51216314E+00	+2.00921985E+00	+2.54359387E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
430.000000	+3.73349797E+00	+7.51438335E+00	+2.02310539E+00	+2.98511370E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
435.000000	+3.67812844E+00	+7.51986235E+00	+2.03907098E+00	+3.21917309E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
440.000000	+3.62254729E+00	+7.52712618E+00	+2.05529712E+00	+3.02589961E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
445.000000	+3.57419126E+00	+7.53394882E+00	+2.06932998E+00	+2.46646280E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
450.000000	+3.53594638E+00	+7.53802775E+00	+2.07996175E+00	+1.86650971E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
455.000000	+3.50365415E+00	+7.53801504E+00	+2.08799508E+00	+1.49698589E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
460.000000	+3.47360185E+00	+7.53604448E+00	+2.09493161E+00	+1.43623186E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
465.000000	+3.44416959E+00	+7.53689135E+00	+2.10235740E+00	+1.76120254E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
470.000000	+3.41134966E+00	+7.54597390E+00	+2.11254363E+00	+2.42633859E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
475.000000	+3.36998031E+00	+7.56321988E+00	+2.12662078E+00	+2.92042268E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
480.000000	+3.32185452E+00	+7.57900774E+00	+2.14174786E+00	+2.59523582E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
485.000000	+3.27740053E+00	+7.58088898E+00	+2.15257314E+00	+1.60155691E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
490.000000	+3.23736915E+00	+7.56325200E+00	+2.15776343E+00	+6.81773416E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
495.000000	+3.19801476E+00	+7.53094349E+00	+2.15939087E+00	-3.07949645E-05	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
125.000000	+3.59709444E+00	+4.26310303E+00	+2.86694463E-01	-1.07697450E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
127.500000	+3.46049185E+00	+4.12661399E+00	+2.86864943E-01	+2.44081719E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
130.000000	+3.33658009E+00	+4.00340198E+00	+2.87914872E-01	+5.66482795E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
132.500000	+3.22535897E+00	+3.89337051E+00	+2.89697357E-01	+8.34758465E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
135.000000	+3.12682961E+00	+3.79644049E+00	+2.92088664E-01	+1.11973694E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
137.500000	+3.04073909E+00	+3.71250111E+00	+2.95296042E-01	+1.47908553E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
140.000000	+2.96679561E+00	+3.64137691E+00	+2.99484092E-01	+1.83636963E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
142.500000	+2.90483964E+00	+3.58279808E+00	+3.04477890E-01	+2.14480495E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
145.000000	+2.85453888E+00	+3.53639333E+00	+3.10208116E-01	+2.53310122E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
147.500000	+2.81518147E+00	+3.50178120E+00	+3.17143396E-01	+3.08975739E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
150.000000	+2.78607353E+00	+3.47854359E+00	+3.25656903E-01	+3.70686794E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
152.500000	+2.76677485E+00	+3.46621892E+00	+3.35677736E-01	+4.21808029E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
155.000000	+2.75714940E+00	+3.46437902E+00	+3.46747305E-01	+4.60361012E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
157.500000	+2.75687012E+00	+3.47260075E+00	+3.58695787E-01	+4.98843277E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
160.000000	+2.76539005E+00	+3.49048135E+00	+3.71689469E-01	+5.49812505E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
162.500000	+2.78197356E+00	+3.51765303E+00	+3.86186412E-01	+6.12555525E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
165.000000	+2.80600957E+00	+3.55365239E+00	+4.02317245E-01	+6.74847245E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
167.500000	+2.83701252E+00	+3.59793910E+00	+4.19928774E-01	+7.34011770E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
170.000000	+2.87443936E+00	+3.65003084E+00	+4.39017833E-01	+7.89900473E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
172.500000	+2.91786917E+00	+3.70944992E+00	+4.59423798E-01	+8.41749135E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
175.000000	+2.96665487E+00	+3.77558568E+00	+4.81105290E-01	+8.92741970E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
177.500000	+3.02010035E+00	+3.84781543E+00	+5.04060896E-01	+9.40530540E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
180.000000	+3.07778597E+00	+3.92566664E+00	+5.28131817E-01	+9.83892889E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
182.500000	+3.13925837E+00	+4.00871081E+00	+5.53255541E-01	+1.02075412E-02	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
185.000000	+3.20409841E+00	+4.09637630E+00	+5.79169523E-01	+1.04271324E-02	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
187.500000	+3.27206355E+00	+4.18804792E+00	+6.05391203E-01	+1.05598011E-02	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
190.000000	+3.34257790E+00	+4.28323308E+00	+6.31968529E-01	+1.07441707E-02	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
192.500000	+3.41499705E+00	+4.38153460E+00	+6.59112056E-01	+1.09309090E-02	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
195.000000	+3.48902770E+00	+4.48252482E+00	+6.86623074E-01	+1.10356871E-02	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
197.500000	+3.56428169E+00	+4.58565011E+00	+7.14290492E-01	+1.10929370E-02	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
200.000000	+3.64022680E+00	+4.69038474E+00	+7.42087759E-01	+1.11472303E-02	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
202.500000	+3.71653679E+00	+4.79644869E+00	+7.70026643E-01	+1.12195720E-02	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
205.000000	+3.79289646E+00	+4.90364977E+00	+7.98185619E-01	+1.13141713E-02	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
207.500000	+3.86895152E+00	+5.01171601E+00	+8.26597499E-01	+1.14286639E-02	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
210.000000	+3.94416842E+00	+5.12024241E+00	+8.55328938E-01	+1.15484167E-02	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
212.500000	+4.01798337E+00	+5.22867573E+00	+8.84339583E-01	+1.16169216E-02	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
215.000000	+4.09015610E+00	+5.33656479E+00	+9.13413546E-01	+1.16183788E-02	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
217.500000	+4.16070211E+00	+5.44380887E+00	+9.42431477E-01	+1.16107398E-02	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
220.000000	+4.22950176E+00	+5.55041067E+00	+9.71467245E-01	+1.15859078E-02	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
222.500000	+4.29649586E+00	+5.65612753E+00	+1.00036102E+00	+1.14446021E-02	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
225.000000	+4.36181540E+00	+5.76051518E+00	+1.02869026E+00	+1.11265627E-02	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
227.500000	+4.42568788E+00	+5.86310329E+00	+1.05599383E+00	+1.07194362E-02	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
230.000000	+4.48764844E+00	+5.96335995E+00	+1.08228744E+00	+1.03498041E-02	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
232.500000	+4.54700433E+00	+6.06076288E+00	+1.10774285E+00	+1.00263018E-02	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
235.000000	+4.60353952E+00	+6.15511641E+00	+1.13241895E+00	+9.77735248E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
237.500000	+4.65693230E+00	+6.24653233E+00	+1.15662961E+00	+9.65154645E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
240.000000	+4.70679539E+00	+6.33508394E+00	+1.18067668E+00	+9.57971211E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
242.500000	+4.75309292E+00	+6.42068546E+00	+1.20452817E+00	+9.43802897E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
245.000000	+4.79627240E+00	+6.50324201E+00	+1.22786682E+00	+9.18583664E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
247.500000	+4.83679009E+00	+6.58275991E+00	+1.25045736E+00	+8.88658973E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
62.500000	+1.09187920E+01	+1.15035974E+01	+1.56671204E-01	+8.07232917E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
63.750000	+1.07374976E+01	+1.13281158E+01	+1.66561652E-01	+7.75238723E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
65.000000	+1.05537632E+01	+1.11500134E+01	+1.76052172E-01	+7.40941489E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
66.250000	+1.03680616E+01	+1.09697221E+01	+1.85085189E-01	+7.03989683E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
67.500000	+1.01808197E+01	+1.07876566E+01	+1.93651914E-01	+6.68426282E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
68.750000	+9.99241656E+00	+1.06042156E+01	+2.01795846E-01	+6.36991020E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
70.000000	+9.80320498E+00	+1.04197830E+01	+2.09576690E-01	+6.09242250E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
71.250000	+9.61353784E+00	+1.02347266E+01	+2.17026903E-01	+5.82204089E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
72.500000	+9.42377830E+00	+1.00493963E+01	+2.24131792E-01	+5.52564061E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
73.750000	+9.23429054E+00	+9.86412001E+00	+2.30841004E-01	+5.18745607E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
75.000000	+9.04541847E+00	+9.67920268E+00	+2.37100432E-01	+4.81713523E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
76.250000	+8.85746599E+00	+9.49492625E+00	+2.42883842E-01	+4.44431031E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
77.500000	+8.67068643E+00	+9.31155174E+00	+2.48211208E-01	+4.10209312E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
78.750000	+8.48529032E+00	+9.12932152E+00	+2.53139075E-01	+3.81224221E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
80.000000	+8.30145924E+00	+8.94846158E+00	+2.57741814E-01	+3.57585131E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
81.250000	+8.11936926E+00	+8.76918367E+00	+2.62078703E-01	+3.37638557E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
82.500000	+7.93919894E+00	+8.59168571E+00	+2.66182778E-01	+3.18925080E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
83.750000	+7.76113376E+00	+8.41614994E+00	+2.70051830E-01	+2.99073348E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
85.000000	+7.58535681E+00	+8.24274041E+00	+2.73659611E-01	+2.76335355E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
86.250000	+7.41204674E+00	+8.07160369E+00	+2.76960214E-01	+2.50127388E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
87.500000	+7.24136344E+00	+7.90287066E+00	+2.79912796E-01	+2.21138952E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
88.750000	+7.07344536E+00	+7.73665874E+00	+2.82488688E-01	+1.90449904E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
90.000000	+6.90840756E+00	+7.57307189E+00	+2.84674044E-01	+1.60477334E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
91.250000	+6.74631978E+00	+7.41219928E+00	+2.86500621E-01	+1.33995831E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
92.500000	+6.58722316E+00	+7.25411777E+00	+2.88023939E-01	+1.11736924E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
93.750000	+6.43115479E+00	+7.09889697E+00	+2.89294044E-01	+9.38474359E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
95.000000	+6.27814250E+00	+6.94660361E+00	+2.90370125E-01	+8.05628422E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
96.250000	+6.12821532E+00	+6.79730374E+00	+2.91308115E-01	+7.06542544E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
97.500000	+5.98141715E+00	+6.65106004E+00	+2.92136482E-01	+6.24504139E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
98.750000	+5.83779292E+00	+6.50792678E+00	+2.92869376E-01	+5.51882065E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
100.000000	+5.69738015E+00	+6.36794760E+00	+2.93516187E-01	+4.82358038E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
101.250000	+5.56021484E+00	+6.23115729E+00	+2.94075271E-01	+4.10949115E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
102.500000	+5.42632870E+00	+6.09758542E+00	+2.94543560E-01	+3.37242248E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
103.750000	+5.29575245E+00	+5.96726082E+00	+2.94918376E-01	+2.51681587E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
105.000000	+5.16853540E+00	+5.84021461E+00	+2.95172764E-01	+1.35155666E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
106.250000	+5.04474321E+00	+5.71647851E+00	+2.95256266E-01	-1.24667770E-05	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
107.500000	+4.92442060E+00	+5.59607888E+00	+2.95141597E-01	-1.62256461E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
108.750000	+4.80756906E+00	+5.47903193E+00	+2.94850625E-01	-2.89266118E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
110.000000	+4.69417017E+00	+5.36534290E+00	+2.94418431E-01	-3.99584058E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
111.250000	+4.58421645E+00	+5.25500889E+00	+2.93851664E-01	-5.09805982E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
112.500000	+4.47770531E+00	+5.14802317E+00	+2.93143916E-01	-6.11687994E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
113.750000	+4.37461208E+00	+5.04437952E+00	+2.92322444E-01	-6.74529018E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
115.000000	+4.27488839E+00	+4.94407683E+00	+2.91457594E-01	-6.80867640E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
116.250000	+4.17849318E+00	+4.84712153E+00	+2.90620275E-01	-6.46003877E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
117.500000	+4.08541783E+00	+4.75352639E+00	+2.89842584E-01	-6.00983983E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
118.750000	+3.99568256E+00	+4.66330707E+00	+2.89117815E-01	-5.61569339E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
120.000000	+3.90930640E+00	+4.57647765E+00	+2.88438661E-01	-5.19194742E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
121.250000	+3.82628776E+00	+4.49304627E+00	+2.87819828E-01	-4.56312284E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
122.500000	+3.74660247E+00	+4.41301306E+00	+2.87297880E-01	-3.62868812E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
123.750000	+3.67021639E+00	+4.33637031E+00	+2.86912656E-01	-2.53488956E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
31.250000	+1.34411473E+01	+1.38948504E+01	-9.71649167E-02	+4.82536739E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
31.875000	+1.34401066E+01	+1.38952010E+01	-9.41030240E-02	+4.97268935E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
32.500000	+1.34371500E+01	+1.38936821E+01	-9.09490550E-02	+5.12358588E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
33.125000	+1.34322439E+01	+1.38902624E+01	-8.76985417E-02	+5.28166871E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
33.750000	+1.34253552E+01	+1.38849113E+01	-8.43469692E-02	+5.44696193E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
34.375000	+1.34164521E+01	+1.38775997E+01	-8.08898392E-02	+5.61936387E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
35.000000	+1.34055039E+01	+1.38682994E+01	-7.73227643E-02	+5.79858955E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
35.625000	+1.33924814E+01	+1.38569837E+01	-7.36416023E-02	+5.98419560E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
36.250000	+1.33773571E+01	+1.38436274E+01	-6.98425198E-02	+6.17560479E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
36.875000	+1.33601053E+01	+1.38282072E+01	-6.59220963E-02	+6.37203989E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
37.500000	+1.33407027E+01	+1.38107018E+01	-6.18774700E-02	+6.57255989E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
38.125000	+1.33191282E+01	+1.37910917E+01	-5.77063965E-02	+6.77610187E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
38.750000	+1.32953633E+01	+1.37693602E+01	-5.34073426E-02	+6.98148594E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
39.375000	+1.32693925E+01	+1.37454928E+01	-4.89795390E-02	+7.18752566E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
40.000000	+1.32412033E+01	+1.37194779E+01	-4.44229355E-02	+7.39289979E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
40.625000	+1.32107864E+01	+1.36913068E+01	-3.97384143E-02	+7.59593579E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
41.250000	+1.31781361E+01	+1.36609736E+01	-3.49280158E-02	+7.79509778E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
41.875000	+1.31432503E+01	+1.36284757E+01	-2.99945421E-02	+7.98951393E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
42.500000	+1.31061300E+01	+1.35938137E+01	-2.49411234E-02	+8.17827887E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
43.125000	+1.30667803E+01	+1.35569916E+01	-1.97716935E-02	+8.35951697E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
43.750000	+1.30252103E+01	+1.35180167E+01	-1.44917272E-02	+8.53099680E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
44.375000	+1.29814330E+01	+1.34768997E+01	-9.10794750E-03	+8.69164463E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
45.000000	+1.29354650E+01	+1.34336547E+01	-3.62717138E-03	+8.84180748E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
45.625000	+1.28873259E+01	+1.33882990E+01	+1.94431185E-03	+8.98176722E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
46.250000	+1.28370390E+01	+1.33408535E+01	+7.60003765E-03	+9.11021382E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
46.875000	+1.27846317E+01	+1.32913423E+01	+1.33320791E-02	+9.22448470E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
47.500000	+1.27301355E+01	+1.32397929E+01	+1.91306435E-02	+9.32248955E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
48.125000	+1.26735854E+01	+1.31862353E+01	+2.49851911E-02	+9.40444682E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
48.750000	+1.26150189E+01	+1.31307030E+01	+3.08862021E-02	+9.47269540E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
49.375000	+1.25544754E+01	+1.30732316E+01	+3.68260603E-02	+9.52965831E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
50.000000	+1.24919965E+01	+1.30138602E+01	+4.27982749E-02	+9.57566470E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
50.625000	+1.24276271E+01	+1.29526299E+01	+4.87956412E-02	+9.60840047E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
51.250000	+1.23614154E+01	+1.28895847E+01	+5.48087755E-02	+9.62442785E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
51.875000	+1.22934134E+01	+1.28247705E+01	+6.08261760E-02	+9.62167014E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
52.500000	+1.22236751E+01	+1.27582351E+01	+6.68358632E-02	+9.60113296E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
53.125000	+1.21522553E+01	+1.26900279E+01	+7.28275922E-02	+9.56674069E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
53.750000	+1.20792092E+01	+1.26202000E+01	+7.87942891E-02	+9.52342796E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
54.375000	+1.20045915E+01	+1.25488041E+01	+8.47318772E-02	+9.47465190E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
55.000000	+1.19284580E+01	+1.24758941E+01	+9.06376039E-02	+9.42072419E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
55.625000	+1.18508661E+01	+1.24015252E+01	+9.65077824E-02	+9.35880269E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
56.250000	+1.17718761E+01	+1.23257539E+01	+1.02336107E-01	+9.28445676E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
56.875000	+1.16915503E+01	+1.22486373E+01	+1.08113353E-01	+9.19396805E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
57.500000	+1.16099530E+01	+1.21702330E+01	+1.13828567E-01	+9.08627754E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
58.125000	+1.15271484E+01	+1.20905988E+01	+1.19471200E-01	+8.96375411E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
58.750000	+1.14431997E+01	+1.20097927E+01	+1.25033260E-01	+8.83154449E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
59.375000	+1.13581678E+01	+1.19278728E+01	+1.30510631E-01	+8.69586965E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
60.000000	+1.12721117E+01	+1.18448971E+01	+1.35903097E-01	+8.56199069E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
60.625000	+1.11850888E+01	+1.17609238E+01	+1.41213119E-01	+8.43258579E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
61.250000	+1.10971559E+01	+1.16760108E+01	+1.46443829E-01	+8.30705223E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
61.875000	+1.10083706E+01	+1.15902161E+01	+1.51596935E-01	+8.18288447E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
15.625000	+1.29612406E+01	+1.33897457E+01	-1.54305420E-01	+3.09794807E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
15.937500	+1.29777868E+01	+1.34067066E+01	-1.53338050E-01	+3.09322053E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
16.250000	+1.29941801E+01	+1.34235144E+01	-1.52372158E-01	+3.08940877E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
16.562500	+1.30104095E+01	+1.34401583E+01	-1.51407170E-01	+3.08745159E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
16.875000	+1.30264642E+01	+1.34566278E+01	-1.50442500E-01	+3.08738886E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
17.187500	+1.30423341E+01	+1.34729130E+01	-1.49477552E-01	+3.08924864E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
17.500000	+1.30580089E+01	+1.34890039E+01	-1.48511720E-01	+3.09304851E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
17.812500	+1.30734791E+01	+1.35048912E+01	-1.47544396E-01	+3.09879668E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
18.125000	+1.30887352E+01	+1.35205657E+01	-1.46574972E-01	+3.10649296E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
18.437500	+1.31037681E+01	+1.35360186E+01	-1.45602838E-01	+3.11612963E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
18.750000	+1.31185689E+01	+1.35512412E+01	-1.44627391E-01	+3.12769241E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
19.062500	+1.31331290E+01	+1.35662253E+01	-1.43648031E-01	+3.14116135E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
19.375000	+1.31474400E+01	+1.35809626E+01	-1.42664165E-01	+3.15651149E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
19.687500	+1.31614939E+01	+1.35954455E+01	-1.41675211E-01	+3.17371350E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
20.000000	+1.31752828E+01	+1.36096662E+01	-1.40680594E-01	+3.19273443E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
20.312500	+1.31887988E+01	+1.36236172E+01	-1.39679752E-01	+3.21353838E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
20.625000	+1.32020347E+01	+1.36372914E+01	-1.38672133E-01	+3.23608697E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
20.937500	+1.32149829E+01	+1.36506816E+01	-1.37657198E-01	+3.26033987E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
21.250000	+1.32276365E+01	+1.36637810E+01	-1.36634420E-01	+3.28625540E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
21.562500	+1.32399885E+01	+1.36765829E+01	-1.35603288E-01	+3.31379108E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
21.875000	+1.32520320E+01	+1.36890808E+01	-1.34563301E-01	+3.34290401E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
22.187500	+1.32637606E+01	+1.37012682E+01	-1.33513973E-01	+3.37355129E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
22.500000	+1.32751676E+01	+1.37131388E+01	-1.32454831E-01	+3.40569048E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
22.812500	+1.32862468E+01	+1.37246867E+01	-1.31385416E-01	+3.43928006E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
23.125000	+1.32969920E+01	+1.37359057E+01	-1.30305281E-01	+3.47427974E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
23.437500	+1.33073970E+01	+1.37467899E+01	-1.29213992E-01	+3.51065080E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
23.750000	+1.33174560E+01	+1.37573338E+01	-1.28111125E-01	+3.54835663E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
24.062500	+1.33271631E+01	+1.37675315E+01	-1.26996269E-01	+3.58736311E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
24.375000	+1.33365125E+01	+1.37773777E+01	-1.25869023E-01	+3.62763902E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
24.687500	+1.33454987E+01	+1.37868667E+01	-1.24728994E-01	+3.66915644E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
25.000000	+1.33541160E+01	+1.37959934E+01	-1.23575800E-01	+3.71189121E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
25.312500	+1.33623592E+01	+1.38047523E+01	-1.22409062E-01	+3.75582345E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
25.625000	+1.33702227E+01	+1.38131385E+01	-1.21228410E-01	+3.80093781E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
25.937500	+1.33777014E+01	+1.38211467E+01	-1.20033476E-01	+3.84722382E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
26.250000	+1.33847899E+01	+1.38287720E+01	-1.18823895E-01	+3.89467626E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
26.562500	+1.33914833E+01	+1.38360094E+01	-1.17599303E-01	+3.94329535E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
26.875000	+1.33977765E+01	+1.38428541E+01	-1.16359336E-01	+3.99308686E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
27.187500	+1.34036643E+01	+1.38493012E+01	-1.15103624E-01	+4.04406213E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
27.500000	+1.34091420E+01	+1.38553460E+01	-1.13831797E-01	+4.09623798E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
27.812500	+1.34142046E+01	+1.38609838E+01	-1.12543475E-01	+4.14963657E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
28.125000	+1.34188473E+01	+1.38662100E+01	-1.11238274E-01	+4.20428507E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
28.437500	+1.34230653E+01	+1.38710201E+01	-1.09915797E-01	+4.26021518E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
28.750000	+1.34268538E+01	+1.38754093E+01	-1.08575639E-01	+4.31746271E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
29.062500	+1.34302082E+01	+1.38793734E+01	-1.07217383E-01	+4.37606712E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
29.375000	+1.34331239E+01	+1.38829079E+01	-1.05840598E-01	+4.43607075E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
29.687500	+1.34355961E+01	+1.38860084E+01	-1.04444839E-01	+4.49751781E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
30.000000	+1.34376204E+01	+1.38886705E+01	-1.03029649E-01	+4.56045353E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
30.312500	+1.34391921E+01	+1.38908900E+01	-1.01594555E-01	+4.62492360E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
30.625000	+1.34403068E+01	+1.38926626E+01	-1.00139072E-01	+4.69097367E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
30.937500	+1.34409600E+01	+1.38939841E+01	-9.86626968E-02	+4.75782507E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
7.812500	+1.25393772E+01	+1.29571669E+01	-1.79629904E-01	+3.23957694E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
7.968750	+1.25470486E+01	+1.29650504E+01	-1.79122467E-01	+3.25561026E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
8.125000	+1.25547938E+01	+1.29730088E+01	-1.78612525E-01	+3.27071127E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
8.281250	+1.25626098E+01	+1.29810390E+01	-1.78100370E-01	+3.28398790E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
8.437500	+1.25704935E+01	+1.29891379E+01	-1.77586279E-01	+3.29552090E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
8.593750	+1.25784418E+01	+1.29973022E+01	-1.77070520E-01	+3.30539142E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
8.750000	+1.25864519E+01	+1.30055289E+01	-1.76553344E-01	+3.31368062E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
8.906250	+1.25945206E+01	+1.30138149E+01	-1.76034994E-01	+3.32046941E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
9.062500	+1.26026452E+01	+1.30221573E+01	-1.75515698E-01	+3.32583815E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
9.218750	+1.26108228E+01	+1.30305531E+01	-1.74995670E-01	+3.32986640E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
9.375000	+1.26190505E+01	+1.30389993E+01	-1.74475114E-01	+3.33263278E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
9.531250	+1.26273254E+01	+1.30474931E+01	-1.73954222E-01	+3.33421477E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
9.687500	+1.26356449E+01	+1.30560316E+01	-1.73433172E-01	+3.33468862E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
9.843750	+1.26440062E+01	+1.30646120E+01	-1.72912132E-01	+3.33412921E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
10.000000	+1.26524067E+01	+1.30732316E+01	-1.72391257E-01	+3.33260994E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
10.156250	+1.26608436E+01	+1.30818876E+01	-1.71870691E-01	+3.33020255E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
10.312500	+1.26693143E+01	+1.30905774E+01	-1.71350569E-01	+3.32697706E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
10.468750	+1.26778163E+01	+1.30992983E+01	-1.70831011E-01	+3.32300160E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
10.625000	+1.26863470E+01	+1.31080478E+01	-1.70312131E-01	+3.31834236E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
10.781250	+1.26949040E+01	+1.31168233E+01	-1.69794029E-01	+3.31306351E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
10.937500	+1.27034847E+01	+1.31256223E+01	-1.69276798E-01	+3.30722717E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
11.093750	+1.27120868E+01	+1.31344424E+01	-1.68760521E-01	+3.30089341E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
11.250000	+1.27207078E+01	+1.31432811E+01	-1.68245269E-01	+3.29412022E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
11.406250	+1.27293455E+01	+1.31521361E+01	-1.67731108E-01	+3.28696351E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
11.562500	+1.27379975E+01	+1.31610050E+01	-1.67218093E-01	+3.27947709E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
11.718750	+1.27466614E+01	+1.31698855E+01	-1.66706271E-01	+3.27171264E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
11.875000	+1.27553352E+01	+1.31787755E+01	-1.66195683E-01	+3.26371980E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
12.031250	+1.27640166E+01	+1.31876726E+01	-1.65686359E-01	+3.25554609E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
12.187500	+1.27727034E+01	+1.31965747E+01	-1.65178325E-01	+3.24723699E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
12.343750	+1.27813936E+01	+1.32054797E+01	-1.64671597E-01	+3.23883598E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
12.500000	+1.27900849E+01	+1.32143854E+01	-1.64166188E-01	+3.23038454E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
12.656250	+1.27987754E+01	+1.32232898E+01	-1.63662102E-01	+3.22192220E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
12.812500	+1.28074630E+01	+1.32321910E+01	-1.63159338E-01	+3.21348653E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
12.968750	+1.28161458E+01	+1.32410868E+01	-1.62657888E-01	+3.20511319E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
13.125000	+1.28248218E+01	+1.32499754E+01	-1.62157740E-01	+3.19683596E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
13.281250	+1.28334891E+01	+1.32588548E+01	-1.61658877E-01	+3.18868682E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
13.437500	+1.28421458E+01	+1.32677232E+01	-1.61161275E-01	+3.18069599E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
13.593750	+1.28507900E+01	+1.32765786E+01	-1.60664909E-01	+3.17289198E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
13.750000	+1.28594199E+01	+1.32854194E+01	-1.60169747E-01	+3.16530167E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
13.906250	+1.28680337E+01	+1.32942437E+01	-1.59675752E-01	+3.15795033E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
14.062500	+1.28766296E+01	+1.33030498E+01	-1.59182887E-01	+3.15086167E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
14.218750	+1.28852060E+01	+1.33118360E+01	-1.58691108E-01	+3.14405788E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
14.375000	+1.28937611E+01	+1.33206005E+01	-1.58200369E-01	+3.13755966E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
14.531250	+1.29022933E+01	+1.33293417E+01	-1.57710621E-01	+3.13138630E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
14.687500	+1.29108008E+01	+1.33380581E+01	-1.57221811E-01	+3.12555573E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
14.843750	+1.29192821E+01	+1.33467479E+01	-1.56733884E-01	+3.12008457E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
15.000000	+1.29277356E+01	+1.33554097E+01	-1.56246784E-01	+3.11498821E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
15.156250	+1.29361598E+01	+1.33640418E+01	-1.55760451E-01	+3.11028080E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
15.312500	+1.29445530E+01	+1.33726429E+01	-1.55274822E-01	+3.10597537E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
15.468750	+1.29529138E+01	+1.33812113E+01	-1.54789833E-01	+3.10187402E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.906250	+1.23810405E+01	+1.27943359E+01	-1.90445422E-01	+2.03487075E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.984375	+1.23834057E+01	+1.27967675E+01	-1.90284926E-01	+2.07382653E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
4.062500	+1.23858102E+01	+1.27992395E+01	-1.90121386E-01	+2.11252780E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
4.140625	+1.23882534E+01	+1.28017516E+01	-1.89954843E-01	+2.15071149E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
4.218750	+1.23907351E+01	+1.28043034E+01	-1.89785338E-01	+2.18836093E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
4.296875	+1.23932548E+01	+1.28068944E+01	-1.89612912E-01	+2.22546057E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
4.375000	+1.23958121E+01	+1.28095242E+01	-1.89437609E-01	+2.26199590E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
4.453125	+1.23984066E+01	+1.28121925E+01	-1.89259475E-01	+2.29795346E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
4.531250	+1.24010380E+01	+1.28148988E+01	-1.89078554E-01	+2.33332079E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
4.609375	+1.24037058E+01	+1.28176426E+01	-1.88894894E-01	+2.36808642E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
4.687500	+1.24064097E+01	+1.28204236E+01	-1.88708541E-01	+2.40223980E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
4.765625	+1.24091492E+01	+1.28232413E+01	-1.88519544E-01	+2.43577131E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
4.843750	+1.24119239E+01	+1.28260954E+01	-1.88327951E-01	+2.46867222E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
4.921875	+1.24147334E+01	+1.28289853E+01	-1.88133814E-01	+2.50093469E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
5.000000	+1.24175773E+01	+1.28319107E+01	-1.87937180E-01	+2.53255168E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
5.078125	+1.24204553E+01	+1.28348711E+01	-1.87738102E-01	+2.56351703E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
5.156250	+1.24233668E+01	+1.28378661E+01	-1.87536631E-01	+2.59382535E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
5.234375	+1.24263114E+01	+1.28408953E+01	-1.87332817E-01	+2.62347207E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
5.312500	+1.24292889E+01	+1.28439582E+01	-1.87126713E-01	+2.65245339E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
5.390625	+1.24322986E+01	+1.28470544E+01	-1.86918371E-01	+2.68076628E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
5.468750	+1.24353403E+01	+1.28501834E+01	-1.86707844E-01	+2.70840845E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
5.546875	+1.24384135E+01	+1.28533448E+01	-1.86495183E-01	+2.73537834E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
5.625000	+1.24415178E+01	+1.28565382E+01	-1.86280441E-01	+2.76167511E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
5.703125	+1.24446528E+01	+1.28597632E+01	-1.86063671E-01	+2.78729862E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
5.781250	+1.24478181E+01	+1.28630192E+01	-1.85844925E-01	+2.81224939E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
5.859375	+1.24510131E+01	+1.28663059E+01	-1.85624257E-01	+2.83652861E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
5.937500	+1.24542376E+01	+1.28696229E+01	-1.85401718E-01	+2.86013808E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
6.015625	+1.24574912E+01	+1.28729696E+01	-1.85177360E-01	+2.88308022E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
6.093750	+1.24607733E+01	+1.28763457E+01	-1.84951236E-01	+2.90535800E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
6.171875	+1.24640836E+01	+1.28797507E+01	-1.84723398E-01	+2.92697495E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
6.250000	+1.24674216E+01	+1.28831841E+01	-1.84493897E-01	+2.94793511E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
6.328125	+1.24707870E+01	+1.28866456E+01	-1.84262783E-01	+2.96824300E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
6.406250	+1.24741793E+01	+1.28901347E+01	-1.84030109E-01	+2.98790359E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
6.484375	+1.24775981E+01	+1.28936509E+01	-1.83795923E-01	+3.00692228E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
6.562500	+1.24810431E+01	+1.28971939E+01	-1.83560277E-01	+3.02530488E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
6.640625	+1.24845137E+01	+1.29007632E+01	-1.83323219E-01	+3.04305755E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
6.718750	+1.24880095E+01	+1.29043583E+01	-1.83084799E-01	+3.06018680E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
6.796875	+1.24915303E+01	+1.29079789E+01	-1.82845065E-01	+3.07669947E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
6.875000	+1.24950755E+01	+1.29116245E+01	-1.82604065E-01	+3.09260271E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
6.953125	+1.24986447E+01	+1.29152946E+01	-1.82361846E-01	+3.10790397E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
7.031250	+1.25022376E+01	+1.29189889E+01	-1.82118455E-01	+3.12261093E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
7.109375	+1.25058537E+01	+1.29227069E+01	-1.81873938E-01	+3.13673155E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
7.187500	+1.25094926E+01	+1.29264482E+01	-1.81628341E-01	+3.15027403E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
7.265625	+1.25131539E+01	+1.29302124E+01	-1.81381708E-01	+3.16324681E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
7.343750	+1.25168373E+01	+1.29339990E+01	-1.81134083E-01	+3.17565851E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
7.421875	+1.25205422E+01	+1.29378077E+01	-1.80885511E-01	+3.18751796E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
7.500000	+1.25242684E+01	+1.29416380E+01	-1.80636034E-01	+3.19883418E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
7.578125	+1.25280154E+01	+1.29454894E+01	-1.80385693E-01	+3.20961637E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
7.656250	+1.25317828E+01	+1.29493617E+01	-1.80134531E-01	+3.21987386E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
7.734375	+1.25355702E+01	+1.29532543E+01	-1.79882588E-01	+3.22987136E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
1.953125	+1.23356975E+01	+1.27477778E+01	-1.93389863E-01	+9.64976143E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
1.992188	+1.23363274E+01	+1.27484234E+01	-1.93351747E-01	+9.86548596E-04	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.031250	+1.23369692E+01	+1.27490812E+01	-1.93312789E-01	+1.00814821E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.070312	+1.23376228E+01	+1.27497513E+01	-1.93272986E-01	+1.02980029E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.109375	+1.23382883E+01	+1.27504335E+01	-1.93232336E-01	+1.05150108E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.148438	+1.23389656E+01	+1.27511279E+01	-1.93190837E-01	+1.07324676E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.187500	+1.23396546E+01	+1.27518344E+01	-1.93148489E-01	+1.09503349E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.226562	+1.23403553E+01	+1.27525529E+01	-1.93105288E-01	+1.11685736E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.265625	+1.23410678E+01	+1.27532835E+01	-1.93061234E-01	+1.13871446E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.304688	+1.23417919E+01	+1.27540262E+01	-1.93016326E-01	+1.16060086E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.343750	+1.23425276E+01	+1.27547808E+01	-1.92970562E-01	+1.18251258E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.382812	+1.23432750E+01	+1.27555473E+01	-1.92923942E-01	+1.20444562E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.421875	+1.23440338E+01	+1.27563258E+01	-1.92876465E-01	+1.22639598E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.460938	+1.23448042E+01	+1.27571161E+01	-1.92828130E-01	+1.24835963E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.500000	+1.23455861E+01	+1.27579182E+01	-1.92778937E-01	+1.27033255E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.539062	+1.23463794E+01	+1.27587322E+01	-1.92728885E-01	+1.29231069E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.578125	+1.23471842E+01	+1.27595579E+01	-1.92677975E-01	+1.31429002E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.617188	+1.23480002E+01	+1.27603953E+01	-1.92626206E-01	+1.33626650E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.656250	+1.23488277E+01	+1.27612445E+01	-1.92573579E-01	+1.35823608E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.695312	+1.23496664E+01	+1.27621052E+01	-1.92520094E-01	+1.38019473E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.734375	+1.23505163E+01	+1.27629776E+01	-1.92465751E-01	+1.40213842E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.773438	+1.23513775E+01	+1.27638615E+01	-1.92410552E-01	+1.42406314E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.812500	+1.23522498E+01	+1.27647570E+01	-1.92354496E-01	+1.44596489E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.851562	+1.23531333E+01	+1.27656640E+01	-1.92297586E-01	+1.46783967E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.890625	+1.23540279E+01	+1.27665824E+01	-1.92239821E-01	+1.48968354E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.929688	+1.23549335E+01	+1.27675122E+01	-1.92181204E-01	+1.51149254E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
2.968750	+1.23558501E+01	+1.27684533E+01	-1.92121736E-01	+1.53326277E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.007812	+1.23567777E+01	+1.27694058E+01	-1.92061418E-01	+1.55499034E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.046875	+1.23577163E+01	+1.27703696E+01	-1.92000252E-01	+1.57667140E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.085938	+1.23586657E+01	+1.27713446E+01	-1.91938241E-01	+1.59830213E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.125000	+1.23596259E+01	+1.27723308E+01	-1.91875385E-01	+1.61987876E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.164062	+1.23605970E+01	+1.27733281E+01	-1.91811688E-01	+1.64139754E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.203125	+1.23615788E+01	+1.27743366E+01	-1.91747151E-01	+1.66285478E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.242188	+1.23625713E+01	+1.27753561E+01	-1.91681777E-01	+1.68424686E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.281250	+1.23635745E+01	+1.27763866E+01	-1.91615569E-01	+1.70557016E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.320312	+1.23645883E+01	+1.27774281E+01	-1.91548530E-01	+1.72682113E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.359375	+1.23656128E+01	+1.27784806E+01	-1.91480661E-01	+1.74799632E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.398438	+1.23666477E+01	+1.27795439E+01	-1.91411967E-01	+1.76909226E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.437500	+1.23676931E+01	+1.27806180E+01	-1.91342451E-01	+1.79010561E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.476562	+1.23687490E+01	+1.27817029E+01	-1.91272115E-01	+1.81103305E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.515625	+1.23698153E+01	+1.27827986E+01	-1.91200964E-01	+1.83187134E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.554688	+1.23708920E+01	+1.27839050E+01	-1.91129000E-01	+1.85261730E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.593750	+1.23719790E+01	+1.27850220E+01	-1.91056228E-01	+1.87326781E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.632812	+1.23730762E+01	+1.27861497E+01	-1.90982651E-01	+1.89381984E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.671875	+1.23741837E+01	+1.27872878E+01	-1.90908274E-01	+1.91427042E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.710938	+1.23753013E+01	+1.27884365E+01	-1.90833099E-01	+1.93461662E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.750000	+1.23764291E+01	+1.27895957E+01	-1.90757132E-01	+1.95485563E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.789062	+1.23775669E+01	+1.27907652E+01	-1.90680376E-01	+1.97498469E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.828125	+1.23787148E+01	+1.27919452E+01	-1.90602836E-01	+1.99500110E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02
3.867188	+1.23798727E+01	+1.27931354E+01	-1.90524516E-01	+2.01496052E-03	+1.86642336E+02	+3.86066037E+02	+4.83446659E-01	+1.00000000E+00	+0.00000000E+00	+6.25797317E+00	+3.84193452E+02	+1.62885993E-02


==> anc/otoc_to_plot_supersymmetric_M500_L1.5164_n300_beta2.0000.dat <==
100.000000	+5.63287493E+01	+6.21646860E+01	+2.45718196E+00	+1.55072776E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
102.000000	+5.73974069E+01	+6.34137134E+01	+2.48762071E+00	+1.49314692E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
104.000000	+5.83423594E+01	+6.45374718E+01	+2.51690784E+00	+1.47133543E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
106.000000	+5.91592632E+01	+6.55402767E+01	+2.54647413E+00	+1.43878877E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
108.000000	+5.98632417E+01	+6.64253518E+01	+2.57445939E+00	+1.41888713E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
110.000000	+6.04425063E+01	+6.71961518E+01	+2.60322961E+00	+1.39688559E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
112.000000	+6.09121181E+01	+6.78513260E+01	+2.63033481E+00	+1.31833806E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
114.000000	+6.12700843E+01	+6.83894309E+01	+2.65596313E+00	+1.20843972E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
116.000000	+6.15263047E+01	+6.88091762E+01	+2.67867240E+00	+1.07792385E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
118.000000	+6.16814242E+01	+6.91144492E+01	+2.69908009E+00	+9.68194791E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
120.000000	+6.17462794E+01	+6.93167332E+01	+2.71740019E+00	+9.24414373E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
122.000000	+6.17176595E+01	+6.94306770E+01	+2.73605666E+00	+9.21198933E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
124.000000	+6.16232226E+01	+6.94778353E+01	+2.75424815E+00	+9.12248750E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
126.000000	+6.14846970E+01	+6.94843601E+01	+2.77254661E+00	+9.36896234E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
128.000000	+6.13147601E+01	+6.94693164E+01	+2.79172400E+00	+9.55499714E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
130.000000	+6.11421180E+01	+6.94534461E+01	+2.81076660E+00	+9.43944336E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
132.000000	+6.09904402E+01	+6.94587810E+01	+2.82948178E+00	+8.98139230E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
134.000000	+6.08813005E+01	+6.94966461E+01	+2.84669217E+00	+8.11381048E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
136.000000	+6.08136958E+01	+6.95613873E+01	+2.86193702E+00	+7.16973256E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
138.000000	+6.07687707E+01	+6.96347723E+01	+2.87537110E+00	+6.54947402E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
140.000000	+6.07202669E+01	+6.97001578E+01	+2.88813491E+00	+6.40343691E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
142.000000	+6.06493675E+01	+6.97453940E+01	+2.90098485E+00	+6.46903161E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
144.000000	+6.05479519E+01	+6.97632401E+01	+2.91401104E+00	+6.88720452E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
146.000000	+6.04050949E+01	+6.97551898E+01	+2.92853367E+00	+7.25328354E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
148.000000	+6.02361392E+01	+6.97227080E+01	+2.94302417E+00	+7.42144516E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
150.000000	+6.00444685E+01	+6.96762892E+01	+2.95821945E+00	+7.49087272E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
152.000000	+5.98576016E+01	+6.96327226E+01	+2.97298766E+00	+7.07909803E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
154.000000	+5.96969047E+01	+6.96053620E+01	+2.98653584E+00	+6.27202885E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
156.000000	+5.95831795E+01	+6.96066421E+01	+2.99807578E+00	+5.52042466E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
158.000000	+5.95132396E+01	+6.96429260E+01	+3.00861754E+00	+5.35668169E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
160.000000	+5.94601001E+01	+6.97006500E+01	+3.01950251E+00	+5.61102168E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
162.000000	+5.94039616E+01	+6.97635701E+01	+3.03106163E+00	+6.21605962E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
164.000000	+5.93204785E+01	+6.98188439E+01	+3.04436675E+00	+6.90551009E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
166.000000	+5.92035470E+01	+6.98532978E+01	+3.05868367E+00	+7.30211475E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
168.000000	+5.90427288E+01	+6.98522574E+01	+3.07357520E+00	+7.55277671E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
170.000000	+5.88309990E+01	+6.98073998E+01	+3.08889477E+00	+7.57476093E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
172.000000	+5.85754658E+01	+6.97175250E+01	+3.10387425E+00	+7.28770386E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
174.000000	+5.82884991E+01	+6.95895803E+01	+3.11804559E+00	+6.80760207E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
176.000000	+5.79813904E+01	+6.94310211E+01	+3.13110466E+00	+6.34406795E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
178.000000	+5.76645539E+01	+6.92560841E+01	+3.14342186E+00	+6.16479604E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
180.000000	+5.73418828E+01	+6.90773620E+01	+3.15576384E+00	+6.06683115E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
182.000000	+5.70217830E+01	+6.88980496E+01	+3.16768918E+00	+5.97540693E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
184.000000	+5.67050517E+01	+6.87244069E+01	+3.17966547E+00	+5.97542751E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
186.000000	+5.63898179E+01	+6.85533671E+01	+3.19159089E+00	+5.82882545E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
188.000000	+5.60846954E+01	+6.83875779E+01	+3.20298077E+00	+5.56380281E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
190.000000	+5.57940928E+01	+6.82313792E+01	+3.21384611E+00	+5.51302039E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
192.000000	+5.55021960E+01	+6.80793962E+01	+3.22503285E+00	+5.41660883E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
194.000000	+5.52099628E+01	+6.79196613E+01	+3.23551254E+00	+5.06797137E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
196.000000	+5.49222016E+01	+6.77569673E+01	+3.24530474E+00	+4.71577573E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
198.000000	+5.46394596E+01	+6.75911779E+01	+3.25437564E+00	+4.35513108E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
50.000000	+3.31643170E+01	+3.65242860E+01	+1.90507894E+00	+4.37205988E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
51.000000	+3.18530294E+01	+3.52293582E+01	+1.90993616E+00	+5.34237027E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
52.000000	+3.06639163E+01	+3.40599782E+01	+1.91576368E+00	+5.90536996E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
53.000000	+2.96027632E+01	+3.30192054E+01	+1.92174690E+00	+6.02585221E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
54.000000	+2.86727668E+01	+3.21100046E+01	+1.92781539E+00	+6.28199488E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
55.000000	+2.78755710E+01	+3.13352081E+01	+1.93431088E+00	+6.67478930E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
56.000000	+2.72140481E+01	+3.06974792E+01	+1.94116496E+00	+6.62911853E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
57.000000	+2.66916641E+01	+3.01974754E+01	+1.94756912E+00	+5.84138210E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
58.000000	+2.63089256E+01	+2.98332916E+01	+1.95284773E+00	+4.76460261E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
59.000000	+2.60610341E+01	+2.96004126E+01	+1.95709833E+00	+3.62779048E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
60.000000	+2.59411255E+01	+2.94911558E+01	+1.96010331E+00	+2.47023999E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
61.000000	+2.59394334E+01	+2.94963414E+01	+1.96203881E+00	+2.29106061E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
62.000000	+2.60407502E+01	+2.96070844E+01	+1.96468543E+00	+3.04184333E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
63.000000	+2.62366937E+01	+2.98153067E+01	+1.96812249E+00	+3.91315434E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
64.000000	+2.65197982E+01	+3.01141532E+01	+1.97251174E+00	+4.82756611E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
65.000000	+2.68837977E+01	+3.04971301E+01	+1.97777763E+00	+5.78495226E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
66.000000	+2.73214809E+01	+3.09576637E+01	+1.98408164E+00	+6.43091118E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
67.000000	+2.78288630E+01	+3.14889696E+01	+1.99063945E+00	+7.32574890E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
68.000000	+2.83946300E+01	+3.20844806E+01	+1.99873314E+00	+8.21187609E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
69.000000	+2.90173110E+01	+3.27380267E+01	+2.00706320E+00	+9.22169844E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
70.000000	+2.96852420E+01	+3.34437774E+01	+2.01717654E+00	+1.02732576E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
71.000000	+3.03981654E+01	+3.41961195E+01	+2.02760972E+00	+1.13909539E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
72.000000	+3.11447341E+01	+3.49898789E+01	+2.03995845E+00	+1.26630938E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
73.000000	+3.19253409E+01	+3.58207111E+01	+2.05293590E+00	+1.30393340E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
74.000000	+3.27390976E+01	+3.66858377E+01	+2.06603711E+00	+1.40579613E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
75.000000	+3.35776705E+01	+3.75841169E+01	+2.08105183E+00	+1.37057390E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
76.000000	+3.44592648E+01	+3.85156872E+01	+2.09344859E+00	+1.32665654E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
77.000000	+3.53669999E+01	+3.94811726E+01	+2.10758496E+00	+1.27729960E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
78.000000	+3.63195208E+01	+4.04809035E+01	+2.11899458E+00	+1.11767868E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
79.000000	+3.73068441E+01	+4.15140189E+01	+2.12993853E+00	+1.13151440E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
80.000000	+3.83205577E+01	+4.25771874E+01	+2.14162487E+00	+1.10425031E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
81.000000	+3.93642512E+01	+4.36653751E+01	+2.15202354E+00	+1.09506896E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
82.000000	+4.04216371E+01	+4.47725213E+01	+2.16352625E+00	+1.22195053E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
83.000000	+4.14848855E+01	+4.58924196E+01	+2.17646255E+00	+1.33327106E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
84.000000	+4.25510046E+01	+4.70194675E+01	+2.19019167E+00	+1.39384680E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
85.000000	+4.36161146E+01	+4.81482458E+01	+2.20433948E+00	+1.43748645E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
86.000000	+4.46746550E+01	+4.92734496E+01	+2.21894140E+00	+1.50239490E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
87.000000	+4.57194775E+01	+5.03898564E+01	+2.23438738E+00	+1.58426783E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
88.000000	+4.67455589E+01	+5.14924010E+01	+2.25062676E+00	+1.64080872E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
89.000000	+4.77497805E+01	+5.25759658E+01	+2.26720356E+00	+1.69013231E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
90.000000	+4.87253249E+01	+5.36353655E+01	+2.28442940E+00	+1.75698004E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
91.000000	+4.96668646E+01	+5.46656550E+01	+2.30234316E+00	+1.81707246E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
92.000000	+5.05704313E+01	+5.56621919E+01	+2.32077085E+00	+1.86584842E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
93.000000	+5.14319307E+01	+5.66207851E+01	+2.33966012E+00	+1.86443026E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
94.000000	+5.22530183E+01	+5.75382279E+01	+2.35805946E+00	+1.80384892E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
95.000000	+5.30331493E+01	+5.84126196E+01	+2.37573710E+00	+1.75860596E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
96.000000	+5.37691439E+01	+5.92435533E+01	+2.39323158E+00	+1.71651874E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
97.000000	+5.44647432E+01	+6.00320995E+01	+2.41006748E+00	+1.65114315E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
98.000000	+5.51219721E+01	+6.07801802E+01	+2.42625444E+00	+1.58339255E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
99.000000	+5.57437038E+01	+6.14901876E+01	+2.44173533E+00	+1.51278502E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
25.000000	+1.00396501E+02	+1.02227218E+02	+1.29785513E+00	+6.17694048E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
25.500000	+9.87585648E+01	+1.00646050E+02	+1.32839268E+00	+6.03808008E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
26.000000	+9.70969188E+01	+9.90415819E+01	+1.35823593E+00	+5.88512515E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
26.500000	+9.54157705E+01	+9.74176706E+01	+1.38724393E+00	+5.73484861E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
27.000000	+9.37186075E+01	+9.57780540E+01	+1.41558441E+00	+5.56926080E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
27.500000	+9.20097630E+01	+9.41263171E+01	+1.44293654E+00	+5.40440874E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
28.000000	+9.02920885E+01	+9.24658983E+01	+1.46962850E+00	+5.22874695E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
28.500000	+8.85698938E+01	+9.08000616E+01	+1.49522401E+00	+5.04304388E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
29.000000	+8.68456422E+01	+8.91318895E+01	+1.52005894E+00	+4.86170167E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
29.500000	+8.51230383E+01	+8.74643091E+01	+1.54384102E+00	+4.66933236E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
30.000000	+8.34045142E+01	+8.58000456E+01	+1.56675226E+00	+4.50936809E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
30.500000	+8.16923930E+01	+8.41416569E+01	+1.58893470E+00	+4.32956111E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
31.000000	+7.99900200E+01	+8.24915453E+01	+1.61004787E+00	+4.16954187E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
31.500000	+7.82983532E+01	+8.08518991E+01	+1.63063012E+00	+4.01736655E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
32.000000	+7.66206813E+01	+7.92247481E+01	+1.65022154E+00	+3.85953179E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
32.500000	+7.49579602E+01	+7.76119876E+01	+1.66922544E+00	+3.73442192E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
33.000000	+7.33121232E+01	+7.60152754E+01	+1.68756576E+00	+3.52573271E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
33.500000	+7.16868904E+01	+7.44361609E+01	+1.70448277E+00	+3.27604064E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
34.000000	+7.00828766E+01	+7.28760517E+01	+1.72032616E+00	+3.07363802E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
34.500000	+6.85010946E+01	+7.13361797E+01	+1.73521915E+00	+2.87707265E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
35.000000	+6.69429871E+01	+6.98176911E+01	+1.74909689E+00	+2.73727518E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
35.500000	+6.54078067E+01	+6.83215678E+01	+1.76259190E+00	+2.70970135E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
36.000000	+6.38950467E+01	+6.68487116E+01	+1.77619390E+00	+2.66815379E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
36.500000	+6.24073512E+01	+6.53999024E+01	+1.78927344E+00	+2.46377580E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
37.000000	+6.09484079E+01	+6.39757483E+01	+1.80083166E+00	+2.13308330E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
37.500000	+5.95196894E+01	+6.25767598E+01	+1.81060427E+00	+1.83134220E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
38.000000	+5.81201023E+01	+6.12033945E+01	+1.81914508E+00	+1.60435402E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
38.500000	+5.67495799E+01	+5.98560921E+01	+1.82664781E+00	+1.49260647E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
39.000000	+5.54055362E+01	+5.85351949E+01	+1.83407115E+00	+1.44386366E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
39.500000	+5.40892196E+01	+5.72409110E+01	+1.84108645E+00	+1.30988315E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
40.000000	+5.28025139E+01	+5.59734372E+01	+1.84716998E+00	+1.10850705E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
40.500000	+5.15461465E+01	+5.47329690E+01	+1.85217152E+00	+8.86510724E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
41.000000	+5.03205071E+01	+5.35196660E+01	+1.85603509E+00	+7.12081837E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
41.500000	+4.91240964E+01	+5.23336927E+01	+1.85929234E+00	+6.78855516E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
42.000000	+4.79542010E+01	+5.11751514E+01	+1.86282364E+00	+7.26673549E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
42.500000	+4.68111776E+01	+5.00441821E+01	+1.86655907E+00	+6.87393699E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
43.000000	+4.56977856E+01	+4.89409528E+01	+1.86969758E+00	+6.47022800E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
43.500000	+4.46116663E+01	+4.78656569E+01	+1.87302930E+00	+6.58272656E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
44.000000	+4.35539412E+01	+4.68185278E+01	+1.87628031E+00	+6.08512515E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
44.500000	+4.25258981E+01	+4.57997500E+01	+1.87911442E+00	+5.12836729E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
45.000000	+4.15281798E+01	+4.48095513E+01	+1.88140867E+00	+4.52973982E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
45.500000	+4.05594470E+01	+4.38481622E+01	+1.88364416E+00	+4.94608228E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
46.000000	+3.96181595E+01	+4.29158012E+01	+1.88635476E+00	+5.34245097E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
46.500000	+3.87063531E+01	+4.20126852E+01	+1.88898661E+00	+4.89089261E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
47.000000	+3.78251875E+01	+4.11389971E+01	+1.89124565E+00	+4.67260114E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
47.500000	+3.69731161E+01	+4.02949335E+01	+1.89365922E+00	+4.80826708E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
48.000000	+3.61508825E+01	+3.94806641E+01	+1.89605392E+00	+4.57758875E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
48.500000	+3.53592499E+01	+3.86963081E+01	+1.89823680E+00	+4.23363123E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
49.000000	+3.45981000E+01	+3.79420086E+01	+1.90028755E+00	+4.28489155E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
49.500000	+3.38665464E+01	+3.72179342E+01	+1.90252170E+00	+4.65170625E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
12.500000	+1.23230749E+02	+1.24000799E+02	+4.31846754E-01	+6.40214037E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
12.750000	+1.23200069E+02	+1.23982570E+02	+4.47886829E-01	+6.42992009E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
13.000000	+1.23153383E+02	+1.23948591E+02	+4.63996354E-01	+6.43650404E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
13.250000	+1.23090517E+02	+1.23898610E+02	+4.80069349E-01	+6.45908599E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
13.500000	+1.23011065E+02	+1.23832374E+02	+4.96291784E-01	+6.53158198E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
13.750000	+1.22914725E+02	+1.23749645E+02	+5.12727259E-01	+6.60081809E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
14.000000	+1.22801323E+02	+1.23650192E+02	+5.29295875E-01	+6.64436879E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
14.250000	+1.22670666E+02	+1.23533789E+02	+5.45949103E-01	+6.66454475E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
14.500000	+1.22522588E+02	+1.23400220E+02	+5.62618598E-01	+6.68525669E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
14.750000	+1.22356817E+02	+1.23249279E+02	+5.79375387E-01	+6.74874437E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
15.000000	+1.22173015E+02	+1.23080766E+02	+5.96362320E-01	+6.83138080E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
15.250000	+1.21971026E+02	+1.22894498E+02	+6.13532291E-01	+6.88025250E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
15.500000	+1.21750783E+02	+1.22690306E+02	+6.30763583E-01	+6.90525718E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
15.750000	+1.21512115E+02	+1.22468028E+02	+6.48058577E-01	+6.94383016E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
16.000000	+1.21254798E+02	+1.22227513E+02	+6.65482733E-01	+7.01009040E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
16.250000	+1.20978609E+02	+1.21968621E+02	+6.83109029E-01	+7.10441299E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
16.500000	+1.20683340E+02	+1.21691229E+02	+7.01004798E-01	+7.19052153E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
16.750000	+1.20368971E+02	+1.21395224E+02	+7.19061636E-01	+7.23162709E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
17.000000	+1.20035514E+02	+1.21080513E+02	+7.37162934E-01	+7.27063706E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
17.250000	+1.19682775E+02	+1.20747022E+02	+7.55414822E-01	+7.33449260E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
17.500000	+1.19310676E+02	+1.20394709E+02	+7.73835397E-01	+7.38018933E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
17.750000	+1.18919314E+02	+1.20023566E+02	+7.92315768E-01	+7.39419679E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
18.000000	+1.18508756E+02	+1.19633616E+02	+8.10806381E-01	+7.38469598E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
18.250000	+1.18079133E+02	+1.19224921E+02	+8.29239248E-01	+7.36051277E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
18.500000	+1.17630547E+02	+1.18797577E+02	+8.47608945E-01	+7.35429788E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
18.750000	+1.17163014E+02	+1.18351718E+02	+8.66010738E-01	+7.36573954E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
19.000000	+1.16676707E+02	+1.17887519E+02	+8.84437642E-01	+7.35664163E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
19.250000	+1.16171951E+02	+1.17405194E+02	+9.02793946E-01	+7.32457587E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
19.500000	+1.15649012E+02	+1.16904989E+02	+9.21060522E-01	+7.29719196E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
19.750000	+1.15108110E+02	+1.16387179E+02	+9.39279905E-01	+7.28267045E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
20.000000	+1.14549522E+02	+1.15852075E+02	+9.57473874E-01	+7.27882730E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
20.250000	+1.13973542E+02	+1.15300019E+02	+9.75674042E-01	+7.26892004E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
20.500000	+1.13380623E+02	+1.14731388E+02	+9.93818474E-01	+7.22787028E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
20.750000	+1.12771304E+02	+1.14146596E+02	+1.01181339E+00	+7.17766300E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
21.000000	+1.12145970E+02	+1.13546092E+02	+1.02970679E+00	+7.14149688E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
21.250000	+1.11505073E+02	+1.12930361E+02	+1.04752088E+00	+7.10084781E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
21.500000	+1.10849187E+02	+1.12299913E+02	+1.06521103E+00	+7.04988865E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
21.750000	+1.10178852E+02	+1.11655276E+02	+1.08277032E+00	+6.99405952E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
22.000000	+1.09494635E+02	+1.10996990E+02	+1.10018133E+00	+6.92931153E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
22.250000	+1.08797120E+02	+1.10325594E+02	+1.11741688E+00	+6.87248091E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
22.500000	+1.08086747E+02	+1.09641624E+02	+1.13454373E+00	+6.83521328E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
22.750000	+1.07364002E+02	+1.08945616E+02	+1.15159295E+00	+6.78673164E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
23.000000	+1.06629559E+02	+1.08238105E+02	+1.16847739E+00	+6.72144953E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
23.250000	+1.05883950E+02	+1.07519621E+02	+1.18520019E+00	+6.65901628E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
23.500000	+1.05127692E+02	+1.06790696E+02	+1.20177247E+00	+6.59501978E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
23.750000	+1.04361352E+02	+1.06051858E+02	+1.21817529E+00	+6.53859786E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
24.000000	+1.03585363E+02	+1.05303633E+02	+1.23446546E+00	+6.48809528E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
24.250000	+1.02800295E+02	+1.04546542E+02	+1.25061577E+00	+6.41197066E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
24.500000	+1.02006850E+02	+1.03781101E+02	+1.26652531E+00	+6.32930262E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
24.750000	+1.01205431E+02	+1.03007823E+02	+1.28226228E+00	+6.26027239E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
6.250000	+1.19636726E+02	+1.20184384E+02	+9.10444549E-02	+4.21821313E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
6.375000	+1.19772345E+02	+1.20322924E+02	+9.63611512E-02	+4.28850091E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
6.500000	+1.19906281E+02	+1.20459843E+02	+1.01765707E-01	+4.35082312E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
6.625000	+1.20038464E+02	+1.20595064E+02	+1.07238209E-01	+4.39574859E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
6.750000	+1.20168829E+02	+1.20728508E+02	+1.12755079E-01	+4.42822688E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
6.875000	+1.20297306E+02	+1.20860102E+02	+1.18308776E-01	+4.46499455E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
7.000000	+1.20423812E+02	+1.20989774E+02	+1.23917565E-01	+4.52244329E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
7.125000	+1.20548260E+02	+1.21117455E+02	+1.29614884E-01	+4.60467179E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
7.250000	+1.20670566E+02	+1.21243080E+02	+1.35429245E-01	+4.70147994E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
7.375000	+1.20790660E+02	+1.21366585E+02	+1.41368584E-01	+4.79467127E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
7.500000	+1.20908491E+02	+1.21487909E+02	+1.47415923E-01	+4.86851164E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
7.625000	+1.21024016E+02	+1.21606993E+02	+1.53539863E-01	+4.91893252E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
7.750000	+1.21137193E+02	+1.21723780E+02	+1.59713254E-01	+4.95389083E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
7.875000	+1.21247971E+02	+1.21838213E+02	+1.65924590E-01	+4.98496063E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
8.000000	+1.21356294E+02	+1.21950237E+02	+1.72175656E-01	+5.01955930E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
8.125000	+1.21462104E+02	+1.22059799E+02	+1.78473489E-01	+5.05974919E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
8.250000	+1.21565344E+02	+1.22166848E+02	+1.84825029E-01	+5.10525505E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
8.375000	+1.21665960E+02	+1.22271333E+02	+1.91236626E-01	+5.15686232E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
8.500000	+1.21763895E+02	+1.22373204E+02	+1.97717184E-01	+5.21665965E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
8.625000	+1.21859092E+02	+1.22472412E+02	+2.04278275E-01	+5.28435012E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
8.750000	+1.21951498E+02	+1.22568910E+02	+2.10928060E-01	+5.35368358E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
8.875000	+1.22041069E+02	+1.22662652E+02	+2.17662484E-01	+5.41272591E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
9.000000	+1.22127772E+02	+1.22753595E+02	+2.24459874E-01	+5.44958248E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
9.125000	+1.22211586E+02	+1.22841696E+02	+2.31286441E-01	+5.46242130E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
9.250000	+1.22292483E+02	+1.22926911E+02	+2.38115928E-01	+5.46554152E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
9.375000	+1.22370418E+02	+1.23009197E+02	+2.44950294E-01	+5.48121573E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
9.500000	+1.22445330E+02	+1.23088511E+02	+2.51818967E-01	+5.52160446E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
9.625000	+1.22517153E+02	+1.23164811E+02	+2.58754306E-01	+5.58032677E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
9.750000	+1.22585838E+02	+1.23238055E+02	+2.65769784E-01	+5.64288112E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
9.875000	+1.22651346E+02	+1.23308205E+02	+2.72861508E-01	+5.70051680E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
10.000000	+1.22713643E+02	+1.23375222E+02	+2.80021076E-01	+5.75217094E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
10.125000	+1.22772695E+02	+1.23439068E+02	+2.87241936E-01	+5.79813407E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
10.250000	+1.22828467E+02	+1.23499705E+02	+2.94516411E-01	+5.83514961E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
10.375000	+1.22880929E+02	+1.23557095E+02	+3.01829810E-01	+5.85852428E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
10.500000	+1.22930057E+02	+1.23611199E+02	+3.09162722E-01	+5.86967512E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
10.625000	+1.22975820E+02	+1.23661981E+02	+3.16503997E-01	+5.88036524E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
10.750000	+1.23018174E+02	+1.23709403E+02	+3.23863635E-01	+5.90684336E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
10.875000	+1.23057061E+02	+1.23753430E+02	+3.31271106E-01	+5.95740487E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
11.000000	+1.23092424E+02	+1.23794025E+02	+3.38757147E-01	+6.02503146E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
11.125000	+1.23124215E+02	+1.23831152E+02	+3.46333685E-01	+6.09220011E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
11.250000	+1.23152407E+02	+1.23864776E+02	+3.53987647E-01	+6.14294684E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
11.375000	+1.23176984E+02	+1.23894862E+02	+3.61691052E-01	+6.17191834E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
11.500000	+1.23197930E+02	+1.23921376E+02	+3.69417443E-01	+6.18464116E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
11.625000	+1.23215220E+02	+1.23944283E+02	+3.77152655E-01	+6.19093765E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
11.750000	+1.23228820E+02	+1.23963550E+02	+3.84894787E-01	+6.19832695E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
11.875000	+1.23238693E+02	+1.23979142E+02	+3.92648472E-01	+6.21015460E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
12.000000	+1.23244800E+02	+1.23991025E+02	+4.00420174E-01	+6.22716964E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
12.125000	+1.23247100E+02	+1.23999167E+02	+4.08216396E-01	+6.24978578E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
12.250000	+1.23245554E+02	+1.24003531E+02	+4.16044638E-01	+6.28003108E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
12.375000	+1.23240119E+02	+1.24004086E+02	+4.23916474E-01	+6.31490561E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
3.125000	+1.16022755E+02	+1.16514871E+02	-1.58937723E-02	+2.58915700E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
3.187500	+1.16091516E+02	+1.16584433E+02	-1.42662810E-02	+2.61881493E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
3.250000	+1.16160807E+02	+1.16654536E+02	-1.26202536E-02	+2.64746147E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
3.312500	+1.16230598E+02	+1.16725150E+02	-1.09569542E-02	+2.67532060E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
3.375000	+1.16300861E+02	+1.16796244E+02	-9.27610286E-03	+2.70476570E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
3.437500	+1.16371564E+02	+1.16867790E+02	-7.57599707E-03	+2.73760169E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
3.500000	+1.16442679E+02	+1.16939760E+02	-5.85410075E-03	+2.77442051E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
3.562500	+1.16514176E+02	+1.17012126E+02	-4.10797143E-03	+2.81432826E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
3.625000	+1.16586029E+02	+1.17084862E+02	-2.33619042E-03	+2.85526815E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
3.687500	+1.16658210E+02	+1.17157940E+02	-5.38886246E-04	+2.89487954E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
3.750000	+1.16730694E+02	+1.17231336E+02	+1.28240899E-03	+2.93151071E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
3.812500	+1.16803457E+02	+1.17305023E+02	+3.12550215E-03	+2.96486559E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
3.875000	+1.16876475E+02	+1.17378975E+02	+4.98849099E-03	+2.99595039E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
3.937500	+1.16949723E+02	+1.17453170E+02	+6.87044013E-03	+3.02640407E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
4.000000	+1.17023176E+02	+1.17527581E+02	+8.77149608E-03	+3.05765284E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
4.062500	+1.17096811E+02	+1.17602186E+02	+1.06925062E-02	+3.09036624E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
4.125000	+1.17170603E+02	+1.17676960E+02	+1.26344539E-02	+3.12442158E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
4.187500	+1.17244529E+02	+1.17751881E+02	+1.45980331E-02	+3.15925736E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
4.250000	+1.17318567E+02	+1.17826927E+02	+1.65835256E-02	+3.19434764E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
4.312500	+1.17392694E+02	+1.17902077E+02	+1.85909677E-02	+3.22955836E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
4.375000	+1.17466891E+02	+1.17977308E+02	+2.06204735E-02	+3.26523416E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
4.437500	+1.17541135E+02	+1.18052601E+02	+2.26725104E-02	+3.30197661E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
4.500000	+1.17615406E+02	+1.18127934E+02	+2.47479443E-02	+3.34024909E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
4.562500	+1.17689684E+02	+1.18203290E+02	+2.68478218E-02	+3.38008635E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
4.625000	+1.17763948E+02	+1.18278647E+02	+2.89730522E-02	+3.42111498E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
4.687500	+1.17838180E+02	+1.18353987E+02	+3.11242155E-02	+3.46281729E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
4.750000	+1.17912360E+02	+1.18429291E+02	+3.33015738E-02	+3.50476082E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
4.812500	+1.17986469E+02	+1.18504541E+02	+3.55051665E-02	+3.54658489E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
4.875000	+1.18060491E+02	+1.18579719E+02	+3.77348050E-02	+3.58778800E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
4.937500	+1.18134408E+02	+1.18654808E+02	+3.99899015E-02	+3.62752901E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
5.000000	+1.18208203E+02	+1.18729791E+02	+4.22692162E-02	+3.66461212E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
5.062500	+1.18281862E+02	+1.18804651E+02	+4.45706667E-02	+3.69768426E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
5.125000	+1.18355369E+02	+1.18879373E+02	+4.68913215E-02	+3.72559249E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
5.187500	+1.18428711E+02	+1.18953941E+02	+4.92276573E-02	+3.74781326E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
5.250000	+1.18501874E+02	+1.19028339E+02	+5.15760881E-02	+3.76479254E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
5.312500	+1.18574846E+02	+1.19102554E+02	+5.39336480E-02	+3.77800063E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
5.375000	+1.18647613E+02	+1.19176570E+02	+5.62985889E-02	+3.78963107E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
5.437500	+1.18720160E+02	+1.19250373E+02	+5.86706868E-02	+3.80207706E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
5.500000	+1.18792473E+02	+1.19323949E+02	+6.10511852E-02	+3.81740495E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
5.562500	+1.18864536E+02	+1.19397285E+02	+6.34424430E-02	+3.83697960E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
5.625000	+1.18936334E+02	+1.19470366E+02	+6.58474097E-02	+3.86130138E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
5.687500	+1.19007852E+02	+1.19543179E+02	+6.82690697E-02	+3.89006055E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
5.750000	+1.19079076E+02	+1.19615711E+02	+7.07099854E-02	+3.92237057E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
5.812500	+1.19149992E+02	+1.19687949E+02	+7.31720329E-02	+3.95709099E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
5.875000	+1.19220585E+02	+1.19759881E+02	+7.56563492E-02	+3.99313560E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
5.937500	+1.19290845E+02	+1.19831494E+02	+7.81634524E-02	+4.02969770E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
6.000000	+1.19360758E+02	+1.19902778E+02	+8.06934713E-02	+4.06636531E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
6.062500	+1.19430314E+02	+1.19973719E+02	+8.32464090E-02	+4.10311102E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
6.125000	+1.19499501E+02	+1.20044308E+02	+8.58223601E-02	+4.14014782E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
6.187500	+1.19568309E+02	+1.20114533E+02	+8.84215938E-02	+4.17740021E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.562500	+1.14570718E+02	+1.15048438E+02	-4.55825901E-02	+1.34730415E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.593750	+1.14592886E+02	+1.15070809E+02	-4.51594748E-02	+1.36063339E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.625000	+1.14615408E+02	+1.15093535E+02	-4.47321942E-02	+1.37377172E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.656250	+1.14638279E+02	+1.15116612E+02	-4.43008675E-02	+1.38663052E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.687500	+1.14661494E+02	+1.15140036E+02	-4.38655501E-02	+1.39940740E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.718750	+1.14685050E+02	+1.15163801E+02	-4.34262379E-02	+1.41228508E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.750000	+1.14708941E+02	+1.15187905E+02	-4.29828719E-02	+1.42542993E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.781250	+1.14733164E+02	+1.15212342E+02	-4.25353442E-02	+1.43899126E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.812500	+1.14757713E+02	+1.15237108E+02	-4.20835024E-02	+1.45310131E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.843750	+1.14782584E+02	+1.15262198E+02	-4.16271558E-02	+1.46787588E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.875000	+1.14807773E+02	+1.15287608E+02	-4.11660800E-02	+1.48341521E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.906250	+1.14833274E+02	+1.15313333E+02	-4.07000213E-02	+1.49980508E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.937500	+1.14859084E+02	+1.15339369E+02	-4.02287018E-02	+1.51711806E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.968750	+1.14885197E+02	+1.15365711E+02	-3.97518226E-02	+1.53541463E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
2.000000	+1.14911609E+02	+1.15392355E+02	-3.92690677E-02	+1.55474442E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
2.031250	+1.14938315E+02	+1.15419296E+02	-3.87801073E-02	+1.57514718E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
2.062500	+1.14965310E+02	+1.15446530E+02	-3.82846007E-02	+1.59665364E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
2.093750	+1.14992590E+02	+1.15474051E+02	-3.77821988E-02	+1.61928614E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
2.125000	+1.15020149E+02	+1.15501856E+02	-3.72725468E-02	+1.64305893E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
2.156250	+1.15047984E+02	+1.15529940E+02	-3.67552869E-02	+1.66797814E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
2.187500	+1.15076089E+02	+1.15558298E+02	-3.62300605E-02	+1.69404140E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
2.218750	+1.15104460E+02	+1.15586926E+02	-3.56965111E-02	+1.72123709E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
2.250000	+1.15133091E+02	+1.15615820E+02	-3.51542873E-02	+1.74954329E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
2.281250	+1.15161980E+02	+1.15644974E+02	-3.46030465E-02	+1.77892662E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
2.312500	+1.15191120E+02	+1.15674385E+02	-3.40424582E-02	+1.80934102E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
2.343750	+1.15220507E+02	+1.15704048E+02	-3.34722084E-02	+1.84072656E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
2.375000	+1.15250136E+02	+1.15733958E+02	-3.28920041E-02	+1.87300871E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
2.406250	+1.15280004E+02	+1.15764111E+02	-3.23015779E-02	+1.90609790E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
2.437500	+1.15310106E+02	+1.15794504E+02	-3.17006929E-02	+1.93988956E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
2.468750	+1.15340436E+02	+1.15825130E+02	-3.10891469E-02	+1.97426487E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
2.500000	+1.15370991E+02	+1.15855987E+02	-3.04667773E-02	+2.00909216E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
2.531250	+1.15401766E+02	+1.15887070E+02	-2.98334643E-02	+2.04422888E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
2.562500	+1.15432757E+02	+1.15918374E+02	-2.91891343E-02	+2.07952401E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
2.593750	+1.15463960E+02	+1.15949895E+02	-2.85337618E-02	+2.11482112E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
2.625000	+1.15495370E+02	+1.15981628E+02	-2.78673711E-02	+2.14996155E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
2.656250	+1.15526982E+02	+1.16013571E+02	-2.71900359E-02	+2.18478750E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
2.687500	+1.15558794E+02	+1.16045717E+02	-2.65018789E-02	+2.21914519E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
2.718750	+1.15590800E+02	+1.16078064E+02	-2.58030701E-02	+2.25288739E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
2.750000	+1.15622997E+02	+1.16110606E+02	-2.50938243E-02	+2.28587543E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
2.781250	+1.15655380E+02	+1.16143340E+02	-2.43743980E-02	+2.31798057E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
2.812500	+1.15687945E+02	+1.16176261E+02	-2.36450864E-02	+2.34908463E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
2.843750	+1.15720688E+02	+1.16209365E+02	-2.29062201E-02	+2.37908008E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
2.875000	+1.15753606E+02	+1.16242649E+02	-2.21581614E-02	+2.40787004E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
2.906250	+1.15786694E+02	+1.16276107E+02	-2.14013013E-02	+2.43536840E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
2.937500	+1.15819949E+02	+1.16309736E+02	-2.06360561E-02	+2.46150064E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
2.968750	+1.15853365E+02	+1.16343532E+02	-1.98628634E-02	+2.48620595E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
3.000000	+1.15886941E+02	+1.16377490E+02	-1.90821774E-02	+2.50944078E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
3.031250	+1.15920672E+02	+1.16411608E+02	-1.82944629E-02	+2.53118407E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
3.062500	+1.15954553E+02	+1.16445879E+02	-1.75001874E-02	+2.55144376E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
3.093750	+1.15988582E+02	+1.16480302E+02	-1.66998106E-02	+2.57096772E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.781250	+1.14142572E+02	+1.14616551E+02	-5.34438971E-02	+4.78803483E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.796875	+1.14148577E+02	+1.14622593E+02	-5.33669651E-02	+5.05926223E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.812500	+1.14154692E+02	+1.14628747E+02	-5.32857951E-02	+5.32891391E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.828125	+1.14160918E+02	+1.14635013E+02	-5.32004365E-02	+5.59541901E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.843750	+1.14167254E+02	+1.14641391E+02	-5.31109383E-02	+5.85878239E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.859375	+1.14173700E+02	+1.14647881E+02	-5.30173496E-02	+6.11900037E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.875000	+1.14180255E+02	+1.14654483E+02	-5.29197195E-02	+6.37605947E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.890625	+1.14186919E+02	+1.14661195E+02	-5.28180977E-02	+6.62993452E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.906250	+1.14193691E+02	+1.14668018E+02	-5.27125341E-02	+6.88058977E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.921875	+1.14200572E+02	+1.14674950E+02	-5.26030793E-02	+7.12797694E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.937500	+1.14207561E+02	+1.14681993E+02	-5.24897848E-02	+7.37203490E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.953125	+1.14214657E+02	+1.14689144E+02	-5.23727032E-02	+7.61269128E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.968750	+1.14221860E+02	+1.14696405E+02	-5.22518882E-02	+7.84986119E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.984375	+1.14229169E+02	+1.14703773E+02	-5.21273950E-02	+8.08344934E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.000000	+1.14236585E+02	+1.14711250E+02	-5.19992804E-02	+8.31334994E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.015625	+1.14244107E+02	+1.14718834E+02	-5.18676028E-02	+8.53944763E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.031250	+1.14251734E+02	+1.14726526E+02	-5.17324227E-02	+8.76162011E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.046875	+1.14259467E+02	+1.14734324E+02	-5.15938022E-02	+8.97973835E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.062500	+1.14267304E+02	+1.14742228E+02	-5.14518058E-02	+9.19366866E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.078125	+1.14275245E+02	+1.14750239E+02	-5.13065001E-02	+9.40327441E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.093750	+1.14283290E+02	+1.14758354E+02	-5.11579535E-02	+9.60841862E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.109375	+1.14291438E+02	+1.14766574E+02	-5.10062370E-02	+9.80896553E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.125000	+1.14299689E+02	+1.14774899E+02	-5.08514233E-02	+1.00047821E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.140625	+1.14308043E+02	+1.14783328E+02	-5.06935875E-02	+1.01957413E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.156250	+1.14316499E+02	+1.14791860E+02	-5.05328064E-02	+1.03817237E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.171875	+1.14325057E+02	+1.14800496E+02	-5.03691587E-02	+1.05626198E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.187500	+1.14333715E+02	+1.14809234E+02	-5.02027246E-02	+1.07383316E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.203125	+1.14342475E+02	+1.14818074E+02	-5.00335858E-02	+1.09087749E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.218750	+1.14351335E+02	+1.14827015E+02	-4.98618254E-02	+1.10738814E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.234375	+1.14360295E+02	+1.14836058E+02	-4.96875270E-02	+1.12336000E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.250000	+1.14369354E+02	+1.14845201E+02	-4.95107754E-02	+1.13878987E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.265625	+1.14378512E+02	+1.14854445E+02	-4.93316552E-02	+1.15367653E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.281250	+1.14387769E+02	+1.14863788E+02	-4.91502514E-02	+1.16802079E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.296875	+1.14397124E+02	+1.14873231E+02	-4.89666487E-02	+1.18182581E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.312500	+1.14406577E+02	+1.14882772E+02	-4.87809309E-02	+1.19509685E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.328125	+1.14416127E+02	+1.14892411E+02	-4.85931809E-02	+1.20784144E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.343750	+1.14425773E+02	+1.14902148E+02	-4.84034804E-02	+1.22006941E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.359375	+1.14435516E+02	+1.14911982E+02	-4.82119092E-02	+1.23179276E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.375000	+1.14445355E+02	+1.14921913E+02	-4.80185452E-02	+1.24302570E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.390625	+1.14455289E+02	+1.14931940E+02	-4.78234637E-02	+1.25378434E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.406250	+1.14465318E+02	+1.14942063E+02	-4.76267376E-02	+1.26408692E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.421875	+1.14475441E+02	+1.14952281E+02	-4.74284365E-02	+1.27395344E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.437500	+1.14485659E+02	+1.14962593E+02	-4.72286271E-02	+1.28340545E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.453125	+1.14495969E+02	+1.14973000E+02	-4.70273723E-02	+1.29246609E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.468750	+1.14506373E+02	+1.14983500E+02	-4.68247315E-02	+1.30115974E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.484375	+1.14516869E+02	+1.14994094E+02	-4.66207599E-02	+1.30951186E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.500000	+1.14527457E+02	+1.15004779E+02	-4.64155090E-02	+1.31754893E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.515625	+1.14538136E+02	+1.15015557E+02	-4.62090259E-02	+1.32529801E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.531250	+1.14548906E+02	+1.15026427E+02	-4.60013534E-02	+1.33278662E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
1.546875	+1.14559767E+02	+1.15037387E+02	-4.57925301E-02	+1.34015187E-02	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.390625	+1.14029359E+02	+1.14503141E+02	-5.38612061E-02	-2.75132570E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.398438	+1.14030913E+02	+1.14504685E+02	-5.38821496E-02	-2.61021072E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.406250	+1.14032496E+02	+1.14506259E+02	-5.39019907E-02	-2.46780010E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.414062	+1.14034109E+02	+1.14507863E+02	-5.39207090E-02	-2.32292632E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.421875	+1.14035752E+02	+1.14509497E+02	-5.39382864E-02	-2.17583841E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.429688	+1.14037423E+02	+1.14511161E+02	-5.39547065E-02	-2.02677158E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.437500	+1.14039125E+02	+1.14512855E+02	-5.39699547E-02	-1.87594865E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.445312	+1.14040855E+02	+1.14514579E+02	-5.39840182E-02	-1.72357969E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.453125	+1.14042615E+02	+1.14516333E+02	-5.39968856E-02	-1.56986264E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.460938	+1.14044404E+02	+1.14518117E+02	-5.40085473E-02	-1.41498372E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.468750	+1.14046223E+02	+1.14519930E+02	-5.40189948E-02	-1.25911722E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.476562	+1.14048071E+02	+1.14521773E+02	-5.40282210E-02	-1.10242596E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.484375	+1.14049948E+02	+1.14523647E+02	-5.40362202E-02	-9.45062291E-04	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.492188	+1.14051854E+02	+1.14525550E+02	-5.40429876E-02	-7.87167769E-04	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.500000	+1.14053789E+02	+1.14527482E+02	-5.40485197E-02	-6.28873620E-04	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.507812	+1.14055754E+02	+1.14529445E+02	-5.40528138E-02	-4.70302989E-04	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.515625	+1.14057747E+02	+1.14531437E+02	-5.40558682E-02	-3.11567906E-04	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.523438	+1.14059769E+02	+1.14533458E+02	-5.40576820E-02	-1.52771776E-04	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.531250	+1.14061821E+02	+1.14535509E+02	-5.40582552E-02	+5.98836898E-06	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.539062	+1.14063901E+02	+1.14537590E+02	-5.40575884E-02	+1.64625205E-04	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.546875	+1.14066011E+02	+1.14539700E+02	-5.40556829E-02	+3.23057982E-04	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.554688	+1.14068149E+02	+1.14541840E+02	-5.40525407E-02	+4.81214133E-04	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.562500	+1.14070316E+02	+1.14544009E+02	-5.40481640E-02	+6.39026334E-04	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.570312	+1.14072512E+02	+1.14546208E+02	-5.40425559E-02	+7.96433226E-04	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.578125	+1.14074737E+02	+1.14548436E+02	-5.40357197E-02	+9.53381744E-04	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.585938	+1.14076990E+02	+1.14550693E+02	-5.40276593E-02	+1.10982225E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.593750	+1.14079273E+02	+1.14552980E+02	-5.40183787E-02	+1.26570990E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.601562	+1.14081584E+02	+1.14555296E+02	-5.40078826E-02	+1.42100556E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.609375	+1.14083923E+02	+1.14557641E+02	-5.39961755E-02	+1.57567488E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.617188	+1.14086291E+02	+1.14560015E+02	-5.39832626E-02	+1.72968667E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.625000	+1.14088688E+02	+1.14562419E+02	-5.39691492E-02	+1.88301406E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.632812	+1.14091114E+02	+1.14564852E+02	-5.39538405E-02	+2.03563329E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.640625	+1.14093568E+02	+1.14567313E+02	-5.39373424E-02	+2.18752405E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.648438	+1.14096050E+02	+1.14569804E+02	-5.39196605E-02	+2.33866935E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.656250	+1.14098561E+02	+1.14572324E+02	-5.39008007E-02	+2.48905404E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.664062	+1.14101100E+02	+1.14574873E+02	-5.38807690E-02	+2.63866589E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.671875	+1.14103668E+02	+1.14577450E+02	-5.38595715E-02	+2.78749475E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.679688	+1.14106264E+02	+1.14580057E+02	-5.38372144E-02	+2.93553304E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.687500	+1.14108888E+02	+1.14582692E+02	-5.38137038E-02	+3.08277448E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.695312	+1.14111540E+02	+1.14585356E+02	-5.37890461E-02	+3.22921392E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.703125	+1.14114221E+02	+1.14588049E+02	-5.37632474E-02	+3.37484813E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.710938	+1.14116930E+02	+1.14590771E+02	-5.37363141E-02	+3.51967482E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.718750	+1.14119667E+02	+1.14593521E+02	-5.37082524E-02	+3.66369361E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.726562	+1.14122432E+02	+1.14596300E+02	-5.36790688E-02	+3.80690394E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.734375	+1.14125225E+02	+1.14599108E+02	-5.36487696E-02	+3.94930614E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.742188	+1.14128047E+02	+1.14601944E+02	-5.36173609E-02	+4.09090182E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.750000	+1.14130896E+02	+1.14604809E+02	-5.35848492E-02	+4.23169261E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.757812	+1.14133773E+02	+1.14607702E+02	-5.35512407E-02	+4.37168080E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.765625	+1.14136678E+02	+1.14610623E+02	-5.35165417E-02	+4.51086755E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01
0.773438	+1.14139611E+02	+1.14613573E+02	-5.34807584E-02	+4.64965352E-03	+2.50048015E+02	+4.58907743E+02	+5.44876435E-01	+1.00000000E+00	+0.00000000E+00	+5.80387146E+01	+4.58643740E+02	+1.26544221E-01


==> anc/otoc_to_plot_supersymmetric_M500_L1.5164_n300_beta20.0000.dat <==
500.000000	+2.25406843E+00	+5.50327056E+00	+1.87155665E+00	+1.04506326E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
510.000000	+2.19201699E+00	+5.48820776E+00	+1.88591467E+00	+1.82654138E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
520.000000	+2.15248396E+00	+5.52257681E+00	+1.90808748E+00	+2.08544584E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
530.000000	+2.12249963E+00	+5.55907831E+00	+1.92762359E+00	+1.35488230E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
540.000000	+2.07046325E+00	+5.53312623E+00	+1.93518512E+00	+2.08440395E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
550.000000	+2.01499224E+00	+5.46592726E+00	+1.93179240E+00	+3.68958752E-05	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
560.000000	+1.98332413E+00	+5.44854322E+00	+1.93592304E+00	+1.15772295E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
570.000000	+1.96008469E+00	+5.49185650E+00	+1.95494686E+00	+1.90082200E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
580.000000	+1.92299850E+00	+5.52248897E+00	+1.97393948E+00	+1.58659234E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
590.000000	+1.88740834E+00	+5.53304684E+00	+1.98667870E+00	+1.42349459E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
600.000000	+1.84546068E+00	+5.54890095E+00	+2.00240937E+00	+1.52376781E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
610.000000	+1.79071510E+00	+5.54916600E+00	+2.01715406E+00	+1.21223325E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
620.000000	+1.74237147E+00	+5.53669770E+00	+2.02665404E+00	+9.10708627E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
630.000000	+1.71571343E+00	+5.54324865E+00	+2.03536823E+00	+8.33286976E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
640.000000	+1.69329425E+00	+5.55138561E+00	+2.04331978E+00	+6.11477486E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
650.000000	+1.65819736E+00	+5.53282901E+00	+2.04759778E+00	+4.72923334E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
660.000000	+1.60586905E+00	+5.50062516E+00	+2.05277824E+00	+6.01860170E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
670.000000	+1.54732048E+00	+5.46887370E+00	+2.05963498E+00	+9.16818862E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
680.000000	+1.49553652E+00	+5.46236712E+00	+2.07111462E+00	+1.39292716E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
690.000000	+1.45211136E+00	+5.48444932E+00	+2.08749353E+00	+1.62044287E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
700.000000	+1.40278403E+00	+5.50028102E+00	+2.10352348E+00	+1.47413905E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
710.000000	+1.35522445E+00	+5.50821682E+00	+2.11697631E+00	+1.31679638E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
720.000000	+1.30904886E+00	+5.51589076E+00	+2.12985940E+00	+1.02439954E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
730.000000	+1.26150096E+00	+5.50045741E+00	+2.13746430E+00	+5.49197578E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
740.000000	+1.22054140E+00	+5.47384576E+00	+2.14084336E+00	+3.12176658E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
750.000000	+1.18661030E+00	+5.45211560E+00	+2.14370783E+00	+4.91922582E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
760.000000	+1.15547200E+00	+5.45082881E+00	+2.15068181E+00	+7.77028132E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
770.000000	+1.11628164E+00	+5.44859306E+00	+2.15924839E+00	+6.81917026E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
780.000000	+1.07527565E+00	+5.42961530E+00	+2.16432015E+00	+1.85780389E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
790.000000	+1.04737998E+00	+5.39581851E+00	+2.16296400E+00	-4.79119091E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
800.000000	+1.03916214E+00	+5.35197611E+00	+2.15473777E+00	-7.73210057E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
810.000000	+1.04281979E+00	+5.32453047E+00	+2.14749980E+00	-4.31711828E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
820.000000	+1.03540354E+00	+5.31113996E+00	+2.14610353E+00	+9.55225350E-05	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
830.000000	+1.01603277E+00	+5.30593126E+00	+2.14941025E+00	+5.78846158E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
840.000000	+9.92714210E-01	+5.31823814E+00	+2.15768045E+00	+1.27335252E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
850.000000	+9.64888177E-01	+5.36544077E+00	+2.17487730E+00	+2.19650607E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
860.000000	+9.20851340E-01	+5.44063167E+00	+2.20161057E+00	+2.72572210E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
870.000000	+8.65865579E-01	+5.51297113E+00	+2.22939174E+00	+2.46194319E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
880.000000	+8.16394962E-01	+5.56429422E+00	+2.25084944E+00	+1.82449077E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
890.000000	+7.69897648E-01	+5.58970703E+00	+2.26588156E+00	+1.02942714E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
900.000000	+7.34041173E-01	+5.58070598E+00	+2.27143798E+00	-8.93224189E-06	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
910.000000	+7.14566601E-01	+5.53351502E+00	+2.26570291E+00	-9.61707654E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
920.000000	+7.05528563E-01	+5.45986268E+00	+2.25220383E+00	-1.31782937E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
930.000000	+7.06176736E-01	+5.39977330E+00	+2.23934633E+00	-5.22883852E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
940.000000	+7.00199560E-01	+5.40507346E+00	+2.24174615E+00	+8.46200090E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
950.000000	+6.92259375E-01	+5.46596636E+00	+2.25627033E+00	+1.22153938E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
960.000000	+6.92047020E-01	+5.51328028E+00	+2.26617694E+00	+5.38847832E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
970.000000	+7.01354469E-01	+5.52678570E+00	+2.26704729E+00	-4.10672350E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
980.000000	+7.17432099E-01	+5.49922859E+00	+2.25796349E+00	-1.48474512E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
990.000000	+7.38898657E-01	+5.42314578E+00	+2.23735238E+00	-2.63747650E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
250.000000	+2.89949725E+00	+4.03191383E+00	+8.17501098E-01	+9.78536480E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
255.000000	+2.97403801E+00	+4.16236782E+00	+8.65695980E-01	+9.49258815E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
260.000000	+3.04431333E+00	+4.28949296E+00	+9.12426979E-01	+9.18355437E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
265.000000	+3.11054773E+00	+4.41317648E+00	+9.57531524E-01	+8.86586901E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
270.000000	+3.17038379E+00	+4.53100108E+00	+1.00108567E+00	+8.49557225E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
275.000000	+3.22316125E+00	+4.64129262E+00	+1.04248725E+00	+8.17746971E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
280.000000	+3.26817050E+00	+4.74472773E+00	+1.08286037E+00	+8.07555302E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
285.000000	+3.30428255E+00	+4.84168703E+00	+1.12324278E+00	+8.02292892E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
290.000000	+3.33409700E+00	+4.93399916E+00	+1.16308966E+00	+7.86844015E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
295.000000	+3.35940546E+00	+5.02266623E+00	+1.20192718E+00	+7.59223240E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
300.000000	+3.37965468E+00	+5.10575514E+00	+1.23901198E+00	+7.10764172E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
305.000000	+3.39527881E+00	+5.18106081E+00	+1.27300360E+00	+6.49779122E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
310.000000	+3.40557938E+00	+5.24756239E+00	+1.30398989E+00	+6.11742193E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
315.000000	+3.40730038E+00	+5.30573685E+00	+1.33417781E+00	+6.01073428E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
320.000000	+3.39991227E+00	+5.35600711E+00	+1.36409723E+00	+5.78061041E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
325.000000	+3.38731497E+00	+5.39872652E+00	+1.39198392E+00	+5.29152111E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
330.000000	+3.37388806E+00	+5.43627757E+00	+1.41701245E+00	+4.90219883E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
335.000000	+3.35891723E+00	+5.47138902E+00	+1.44100591E+00	+4.76674566E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
340.000000	+3.33956144E+00	+5.50264055E+00	+1.46467990E+00	+4.54830132E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
345.000000	+3.31505696E+00	+5.52582887E+00	+1.48648892E+00	+4.08464139E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
350.000000	+3.28833350E+00	+5.54159593E+00	+1.50552632E+00	+3.68390403E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
355.000000	+3.26264478E+00	+5.55637814E+00	+1.52332796E+00	+3.62725323E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
360.000000	+3.23574950E+00	+5.57224386E+00	+1.54179885E+00	+3.69102253E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
365.000000	+3.20387626E+00	+5.58385369E+00	+1.56023819E+00	+3.53924936E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
370.000000	+3.16765343E+00	+5.58832294E+00	+1.57719134E+00	+3.25382254E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
375.000000	+3.13155413E+00	+5.59024547E+00	+1.59277641E+00	+3.09421178E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
380.000000	+3.09738547E+00	+5.59412646E+00	+1.60813346E+00	+3.05519741E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
385.000000	+3.06284955E+00	+5.59781803E+00	+1.62332838E+00	+2.92155998E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
390.000000	+3.02566553E+00	+5.59642631E+00	+1.63734906E+00	+2.68882945E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
395.000000	+2.98518131E+00	+5.58923541E+00	+1.65021668E+00	+2.49501121E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
400.000000	+2.94350926E+00	+5.57921766E+00	+1.66229917E+00	+2.36905524E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
405.000000	+2.90242564E+00	+5.56890777E+00	+1.67390723E+00	+2.27090725E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
410.000000	+2.86224582E+00	+5.55849351E+00	+1.68500824E+00	+2.17830093E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
415.000000	+2.82308379E+00	+5.54828717E+00	+1.69569024E+00	+2.16913799E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
420.000000	+2.78453935E+00	+5.53991130E+00	+1.70669962E+00	+2.34116287E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
425.000000	+2.74571622E+00	+5.53547376E+00	+1.71910187E+00	+2.71067558E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
430.000000	+2.70483469E+00	+5.53591734E+00	+1.73380638E+00	+3.11245047E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
435.000000	+2.66155752E+00	+5.53951028E+00	+1.75022637E+00	+3.24498359E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
440.000000	+2.61971385E+00	+5.54417147E+00	+1.76625622E+00	+2.94452264E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
445.000000	+2.58361554E+00	+5.54757023E+00	+1.77967160E+00	+2.33040537E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
450.000000	+2.55480236E+00	+5.54821201E+00	+1.78956027E+00	+1.73062541E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
455.000000	+2.53059866E+00	+5.54629474E+00	+1.79697786E+00	+1.41444139E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
460.000000	+2.50826008E+00	+5.54431061E+00	+1.80370468E+00	+1.46207598E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
465.000000	+2.48563218E+00	+5.54574392E+00	+1.81159861E+00	+1.87510047E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
470.000000	+2.45939370E+00	+5.55291032E+00	+1.82245569E+00	+2.47914251E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
475.000000	+2.42710195E+00	+5.56402645E+00	+1.83639004E+00	+2.80443385E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
480.000000	+2.39070917E+00	+5.57220937E+00	+1.85050003E+00	+2.44811707E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
485.000000	+2.35519899E+00	+5.56986681E+00	+1.86087121E+00	+1.61631038E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
490.000000	+2.32089951E+00	+5.55424045E+00	+1.86666313E+00	+8.37784518E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
495.000000	+2.28731530E+00	+5.52902824E+00	+1.86924906E+00	+1.96585646E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
125.000000	+3.40748053E+00	+3.99105072E+00	+1.54556634E-01	-6.55150029E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
127.500000	+3.26708758E+00	+3.84975326E+00	+1.53005474E-01	-5.85778020E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
130.000000	+3.13403914E+00	+3.71590262E+00	+1.51627744E-01	-5.30113153E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
132.500000	+3.00842935E+00	+3.58955268E+00	+1.50354908E-01	-5.08279969E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
135.000000	+2.89039963E+00	+3.47078624E+00	+1.49086344E-01	-4.96218043E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
137.500000	+2.77998634E+00	+3.35966964E+00	+1.47873818E-01	-4.59385426E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
140.000000	+2.67716437E+00	+3.25621940E+00	+1.46789417E-01	-4.23043097E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
142.500000	+2.58193333E+00	+3.16039177E+00	+1.45758603E-01	-4.05165231E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
145.000000	+2.49420825E+00	+3.07209140E+00	+1.44763591E-01	-3.37363561E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
147.500000	+2.41372973E+00	+2.99121324E+00	+1.44071785E-01	-1.50361578E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
150.000000	+2.34021030E+00	+2.91765915E+00	+1.44011783E-01	+1.19915991E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
152.500000	+2.27351543E+00	+2.85134529E+00	+1.44671365E-01	+3.75335285E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
155.000000	+2.21367543E+00	+2.79220899E+00	+1.45888460E-01	+5.81799605E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
157.500000	+2.16067103E+00	+2.74018424E+00	+1.47580363E-01	+7.99066271E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
160.000000	+2.11434795E+00	+2.69519757E+00	+1.49883791E-01	+1.10300914E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
162.500000	+2.07444527E+00	+2.65716335E+00	+1.53095409E-01	+1.50173542E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
165.000000	+2.04071174E+00	+2.62593918E+00	+1.57392468E-01	+1.94641865E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
167.500000	+2.01291602E+00	+2.60133286E+00	+1.62827502E-01	+2.40859575E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
170.000000	+1.99084128E+00	+2.58315922E+00	+1.69435447E-01	+2.87612613E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
172.500000	+1.97429282E+00	+2.57123259E+00	+1.77208133E-01	+3.35331979E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
175.000000	+1.96299568E+00	+2.56532850E+00	+1.86202046E-01	+3.84964667E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
177.500000	+1.95668028E+00	+2.56522138E+00	+1.96456366E-01	+4.34638881E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
180.000000	+1.95515879E+00	+2.57072474E+00	+2.07933990E-01	+4.83133705E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
182.500000	+1.95822102E+00	+2.58164145E+00	+2.20613051E-01	+5.28444221E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
185.000000	+1.96566573E+00	+2.59771308E+00	+2.34356201E-01	+5.67401015E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
187.500000	+1.97730289E+00	+2.61866307E+00	+2.48983102E-01	+6.03981927E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
190.000000	+1.99283501E+00	+2.64426074E+00	+2.64555297E-01	+6.43336003E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
192.500000	+2.01198342E+00	+2.67430950E+00	+2.81149902E-01	+6.81378353E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
195.000000	+2.03456960E+00	+2.70857109E+00	+2.98624215E-01	+7.13863898E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
197.500000	+2.06034337E+00	+2.74673695E+00	+3.16843097E-01	+7.43349600E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
200.000000	+2.08898639E+00	+2.78851017E+00	+3.35791695E-01	+7.72437388E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
202.500000	+2.12026434E+00	+2.83368631E+00	+3.55464966E-01	+8.02405975E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
205.000000	+2.15394306E+00	+2.88210254E+00	+3.75911994E-01	+8.35824378E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
207.500000	+2.18968707E+00	+2.93355558E+00	+3.97256185E-01	+8.73710320E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
210.000000	+2.22709386E+00	+2.98776841E+00	+4.19597510E-01	+9.12421694E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
212.500000	+2.26582837E+00	+3.04441898E+00	+4.42877270E-01	+9.47140582E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
215.000000	+2.30568392E+00	+3.10324836E+00	+4.66954539E-01	+9.77540375E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
217.500000	+2.34653096E+00	+3.16412211E+00	+4.91754289E-01	+1.00587408E-02	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
220.000000	+2.38822848E+00	+3.22693122E+00	+5.17248243E-01	+1.02897009E-02	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
222.500000	+2.43071285E+00	+3.29146870E+00	+5.43202793E-01	+1.03897031E-02	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
225.000000	+2.47397927E+00	+3.35740291E+00	+5.69196758E-01	+1.03250951E-02	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
227.500000	+2.51796919E+00	+3.42432900E+00	+5.94828269E-01	+1.01629662E-02	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
230.000000	+2.56236489E+00	+3.49183969E+00	+6.20011589E-01	+1.00075394E-02	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
232.500000	+2.60674732E+00	+3.55961311E+00	+6.44865965E-01	+9.89774574E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
235.000000	+2.65085371E+00	+3.62748424E+00	+6.69500317E-01	+9.84967135E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
237.500000	+2.69443677E+00	+3.69540438E+00	+6.94114322E-01	+9.87635170E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
240.000000	+2.73724887E+00	+3.76331777E+00	+7.18882076E-01	+9.93131751E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
242.500000	+2.77916219E+00	+3.83108920E+00	+7.43770910E-01	+9.94045748E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
245.000000	+2.82018823E+00	+3.89854372E+00	+7.68584363E-01	+9.87650664E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
247.500000	+2.86035103E+00	+3.96552887E+00	+7.93153443E-01	+9.77875716E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
62.500000	+8.65348871E+00	+9.15362066E+00	+2.63874536E-04	+7.10755931E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
63.750000	+8.55465692E+00	+9.05920995E+00	+9.06484973E-03	+6.97400101E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
65.000000	+8.45274272E+00	+8.96167093E+00	+1.76988771E-02	+6.82257889E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
66.250000	+8.34799926E+00	+8.86123198E+00	+2.61212970E-02	+6.64335221E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
67.500000	+8.24067203E+00	+8.75812330E+00	+3.43072576E-02	+6.45374042E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
68.750000	+8.13099553E+00	+8.65257609E+00	+4.22556480E-02	+6.26768642E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
70.000000	+8.01919870E+00	+8.54482188E+00	+4.99764736E-02	+6.08658725E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
71.250000	+7.90551323E+00	+8.43509109E+00	+5.74721161E-02	+5.89981487E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
72.500000	+7.79017770E+00	+8.32361104E+00	+6.47260108E-02	+5.69327305E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
73.750000	+7.67343440E+00	+8.21060374E+00	+7.17052988E-02	+5.45942082E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
75.000000	+7.55552054E+00	+8.09628438E+00	+7.83745629E-02	+5.20264105E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
76.250000	+7.43665884E+00	+7.98086057E+00	+8.47119014E-02	+4.93762154E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
77.500000	+7.31705199E+00	+7.86453242E+00	+9.07186167E-02	+4.68242855E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
78.750000	+7.19688318E+00	+7.74749280E+00	+9.64179727E-02	+4.45049833E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
80.000000	+7.07632193E+00	+7.62992778E+00	+1.01844863E-01	+4.24542443E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
81.250000	+6.95553201E+00	+7.51201668E+00	+1.07031534E-01	+4.06064695E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
82.500000	+6.83467717E+00	+7.39393163E+00	+1.11996480E-01	+3.88303976E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
83.750000	+6.71392319E+00	+7.27583630E+00	+1.16739133E-01	+3.69827348E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
85.000000	+6.59343558E+00	+7.15788471E+00	+1.21242164E-01	+3.49530619E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
86.250000	+6.47337599E+00	+7.04022076E+00	+1.25477399E-01	+3.26947579E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
87.500000	+6.35389704E+00	+6.92297871E+00	+1.29415853E-01	+3.02368945E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
88.750000	+6.23513774E+00	+6.80628366E+00	+1.33036622E-01	+2.76689696E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
90.000000	+6.11721989E+00	+6.69025168E+00	+1.36333095E-01	+2.51276180E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
91.250000	+6.00024461E+00	+6.57498971E+00	+1.39318527E-01	+2.27555129E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
92.500000	+5.88429539E+00	+6.46059638E+00	+1.42021974E-01	+2.06457287E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
93.750000	+5.76944460E+00	+6.34716387E+00	+1.44479959E-01	+1.88398705E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
95.000000	+5.65575796E+00	+6.23477971E+00	+1.46731941E-01	+1.73315584E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
96.250000	+5.54329982E+00	+6.12352772E+00	+1.48812849E-01	+1.60587655E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
97.500000	+5.43213607E+00	+6.01348708E+00	+1.50746633E-01	+1.49400180E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
98.750000	+5.32233134E+00	+5.90473044E+00	+1.52547853E-01	+1.39048295E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
100.000000	+5.21394726E+00	+5.79732269E+00	+1.54222840E-01	+1.28809587E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
101.250000	+5.10704382E+00	+5.69132141E+00	+1.55768093E-01	+1.18016022E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
102.500000	+5.00167920E+00	+5.58677836E+00	+1.57173241E-01	+1.06238118E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
103.750000	+4.89791004E+00	+5.48374150E+00	+1.58424046E-01	+9.30454981E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
105.000000	+4.79579462E+00	+5.38225639E+00	+1.59499378E-01	+7.79370502E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
106.250000	+4.69539173E+00	+5.28236575E+00	+1.60372472E-01	+6.09672260E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
107.500000	+4.59675111E+00	+5.18410743E+00	+1.61023559E-01	+4.30979178E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
108.750000	+4.49990559E+00	+5.08751239E+00	+1.61449920E-01	+2.54757940E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
110.000000	+4.40487374E+00	+4.99260426E+00	+1.61660454E-01	+8.60508506E-05	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
111.250000	+4.31166733E+00	+4.89940055E+00	+1.61665047E-01	-7.39642057E-05	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
112.500000	+4.22029306E+00	+4.80791492E+00	+1.61475543E-01	-2.19877896E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
113.750000	+4.13074969E+00	+4.71815993E+00	+1.61115352E-01	-3.41868705E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
115.000000	+4.04302993E+00	+4.63014978E+00	+1.60620871E-01	-4.34408183E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
116.250000	+3.95712913E+00	+4.54390178E+00	+1.60029332E-01	-5.02032085E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
117.500000	+3.87305262E+00	+4.45943605E+00	+1.59365791E-01	-5.54894813E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
118.750000	+3.79081446E+00	+4.37677368E+00	+1.58642095E-01	-5.99695820E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
120.000000	+3.71042923E+00	+4.29593419E+00	+1.57866552E-01	-6.35948967E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
121.250000	+3.63190504E+00	+4.21693340E+00	+1.57052222E-01	-6.59720353E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
122.500000	+3.55524226E+00	+4.13978234E+00	+1.56217251E-01	-6.68859164E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
123.750000	+3.48043639E+00	+4.06448731E+00	+1.55380074E-01	-6.70622727E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
31.250000	+9.67945457E+00	+1.00984952E+01	-1.76640114E-01	+3.08557788E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
31.875000	+9.68710906E+00	+1.01069684E+01	-1.74688335E-01	+3.16011464E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
32.500000	+9.69380656E+00	+1.01145058E+01	-1.72689971E-01	+3.23644350E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
33.125000	+9.69952692E+00	+1.01210883E+01	-1.70642781E-01	+3.31643023E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
33.750000	+9.70425033E+00	+1.01266972E+01	-1.68544433E-01	+3.40022873E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
34.375000	+9.70795731E+00	+1.01313142E+01	-1.66392495E-01	+3.48800028E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
35.000000	+9.71062866E+00	+1.01349214E+01	-1.64184432E-01	+3.57990192E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
35.625000	+9.71224553E+00	+1.01375012E+01	-1.61917617E-01	+3.67607563E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
36.250000	+9.71278935E+00	+1.01390363E+01	-1.59589338E-01	+3.77663657E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
36.875000	+9.71224193E+00	+1.01395099E+01	-1.57196822E-01	+3.88165905E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
37.500000	+9.71058544E+00	+1.01389055E+01	-1.54737264E-01	+3.99116623E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
38.125000	+9.70780250E+00	+1.01372074E+01	-1.52207864E-01	+4.10512398E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
38.750000	+9.70387622E+00	+1.01343999E+01	-1.49605859E-01	+4.22343315E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
39.375000	+9.69879029E+00	+1.01304681E+01	-1.46928572E-01	+4.34591887E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
40.000000	+9.69252904E+00	+1.01253978E+01	-1.44173461E-01	+4.47232007E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
40.625000	+9.68507754E+00	+1.01191754E+01	-1.41338172E-01	+4.60229422E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
41.250000	+9.67642168E+00	+1.01117879E+01	-1.38420593E-01	+4.73544445E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
41.875000	+9.66654829E+00	+1.01032233E+01	-1.35418867E-01	+4.87132718E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
42.500000	+9.65544518E+00	+1.00934705E+01	-1.32331434E-01	+5.00940569E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
43.125000	+9.64310130E+00	+1.00825192E+01	-1.29157110E-01	+5.14901599E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
43.750000	+9.62950682E+00	+1.00703605E+01	-1.25895164E-01	+5.28943434E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
44.375000	+9.61465321E+00	+1.00569861E+01	-1.22545317E-01	+5.42999593E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
45.000000	+9.59853329E+00	+1.00423894E+01	-1.19107669E-01	+5.57010858E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
45.625000	+9.58114130E+00	+1.00265648E+01	-1.15582681E-01	+5.70911545E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
46.250000	+9.56247296E+00	+1.00095079E+01	-1.11971275E-01	+5.84615875E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
46.875000	+9.54252567E+00	+9.99121607E+00	-1.08274983E-01	+5.98023227E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
47.500000	+9.52129852E+00	+9.97168773E+00	-1.04495984E-01	+6.11042499E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
48.125000	+9.49879223E+00	+9.95092286E+00	-1.00636951E-01	+6.23614588E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
48.750000	+9.47500913E+00	+9.92892292E+00	-9.67008019E-02	+6.35710461E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
49.375000	+9.44995310E+00	+9.90569085E+00	-9.26905705E-02	+6.47302948E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
50.000000	+9.42362968E+00	+9.88123112E+00	-8.86095151E-02	+6.58334098E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
50.625000	+9.39604615E+00	+9.85554972E+00	-8.44613943E-02	+6.68705738E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
51.250000	+9.36721170E+00	+9.82865418E+00	-8.02506933E-02	+6.78304204E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
51.875000	+9.33713733E+00	+9.80055350E+00	-7.59825917E-02	+6.87044800E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
52.500000	+9.30583568E+00	+9.77125812E+00	-7.16626333E-02	+6.94906525E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
53.125000	+9.27332080E+00	+9.74077989E+00	-6.72962602E-02	+7.01933104E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
53.750000	+9.23960795E+00	+9.70913205E+00	-6.28884695E-02	+7.08197366E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
54.375000	+9.20471362E+00	+9.67632925E+00	-5.84437931E-02	+7.13748254E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
55.000000	+9.16865558E+00	+9.64238745E+00	-5.39666164E-02	+7.18569736E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
55.625000	+9.13145315E+00	+9.60732397E+00	-4.94616714E-02	+7.22574090E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
56.250000	+9.09312726E+00	+9.57115734E+00	-4.49344402E-02	+7.25633785E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
56.875000	+9.05370045E+00	+9.53390725E+00	-4.03912491E-02	+7.27636983E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
57.500000	+9.01319664E+00	+9.49559445E+00	-3.58389779E-02	+7.28541059E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
58.125000	+8.97164077E+00	+9.45624067E+00	-3.12844858E-02	+7.28400442E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
58.750000	+8.92905842E+00	+9.41586853E+00	-2.67339724E-02	+7.27357098E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
59.375000	+8.88547554E+00	+9.37450151E+00	-2.21925221E-02	+7.25597832E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
60.000000	+8.84091837E+00	+9.33216392E+00	-1.76639995E-02	+7.23295108E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
60.625000	+8.79541348E+00	+9.28888087E+00	-1.31513332E-02	+7.20553076E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
61.250000	+8.74898806E+00	+9.24467820E+00	-8.65708608E-03	+7.17377215E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
61.875000	+8.70167011E+00	+9.19958243E+00	-4.18411806E-03	+7.13972550E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
15.625000	+9.24966506E+00	+9.65219441E+00	-2.16840069E-01	+2.47179435E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
15.937500	+9.26107829E+00	+9.66391803E+00	-2.16069277E-01	+2.46127639E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
16.250000	+9.27246174E+00	+9.67561079E+00	-2.15301771E-01	+2.45099340E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
16.562500	+9.28380839E+00	+9.68726571E+00	-2.14537406E-01	+2.44122911E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
16.875000	+9.29511140E+00	+9.69887602E+00	-2.13776003E-01	+2.43207613E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
17.187500	+9.30636410E+00	+9.71043515E+00	-2.13017358E-01	+2.42361761E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
17.500000	+9.31756002E+00	+9.72193671E+00	-2.12261242E-01	+2.41592773E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
17.812500	+9.32869286E+00	+9.73337450E+00	-2.11507403E-01	+2.40907224E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
18.125000	+9.33975648E+00	+9.74474249E+00	-2.10755572E-01	+2.40310895E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
18.437500	+9.35074492E+00	+9.75603483E+00	-2.10005460E-01	+2.39808823E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
18.750000	+9.36165237E+00	+9.76724583E+00	-2.09256767E-01	+2.39405351E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
19.062500	+9.37247316E+00	+9.77836996E+00	-2.08509177E-01	+2.39104177E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
19.375000	+9.38320180E+00	+9.78940183E+00	-2.07762366E-01	+2.38908398E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
19.687500	+9.39383290E+00	+9.80033622E+00	-2.07015999E-01	+2.38820553E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
20.000000	+9.40436124E+00	+9.81116803E+00	-2.06269737E-01	+2.38842671E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
20.312500	+9.41478173E+00	+9.82189232E+00	-2.05523233E-01	+2.38976307E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
20.625000	+9.42508940E+00	+9.83250426E+00	-2.04776135E-01	+2.39222585E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
20.937500	+9.43527941E+00	+9.84299914E+00	-2.04028091E-01	+2.39582229E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
21.250000	+9.44534703E+00	+9.85337240E+00	-2.03278746E-01	+2.40055606E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
21.562500	+9.45528766E+00	+9.86361957E+00	-2.02527744E-01	+2.40642753E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
21.875000	+9.46509679E+00	+9.87373630E+00	-2.01774729E-01	+2.41343411E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
22.187500	+9.47477005E+00	+9.88371835E+00	-2.01019348E-01	+2.42157057E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
22.500000	+9.48430313E+00	+9.89356157E+00	-2.00261247E-01	+2.43082929E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
22.812500	+9.49369185E+00	+9.90326193E+00	-1.99500079E-01	+2.44120055E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
23.125000	+9.50293212E+00	+9.91281547E+00	-1.98735497E-01	+2.45267276E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
23.437500	+9.51201993E+00	+9.92221833E+00	-1.97967159E-01	+2.46523275E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
23.750000	+9.52095137E+00	+9.93146674E+00	-1.97194727E-01	+2.47886596E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
24.062500	+9.52972260E+00	+9.94055701E+00	-1.96417868E-01	+2.49355670E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
24.375000	+9.53832988E+00	+9.94948553E+00	-1.95636254E-01	+2.50928833E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
24.687500	+9.54676954E+00	+9.95824877E+00	-1.94849562E-01	+2.52604352E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
25.000000	+9.55503797E+00	+9.96684325E+00	-1.94057477E-01	+2.54380441E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
25.312500	+9.56313165E+00	+9.97526560E+00	-1.93259685E-01	+2.56255288E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
25.625000	+9.57104712E+00	+9.98351248E+00	-1.92455881E-01	+2.58227070E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
25.937500	+9.57878100E+00	+9.99158063E+00	-1.91645765E-01	+2.60293976E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
26.250000	+9.58632995E+00	+9.99946686E+00	-1.90829044E-01	+2.62454228E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
26.562500	+9.59369070E+00	+1.00071680E+01	-1.90005427E-01	+2.64706101E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
26.875000	+9.60086006E+00	+1.00146810E+01	-1.89174631E-01	+2.67047945E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
27.187500	+9.60783485E+00	+1.00220029E+01	-1.88336377E-01	+2.69478203E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
27.500000	+9.61461200E+00	+1.00291305E+01	-1.87490392E-01	+2.71995432E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
27.812500	+9.62118843E+00	+1.00360611E+01	-1.86636405E-01	+2.74598321E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
28.125000	+9.62756116E+00	+1.00427917E+01	-1.85774152E-01	+2.77285711E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
28.437500	+9.63372722E+00	+1.00493195E+01	-1.84903370E-01	+2.80056610E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
28.750000	+9.63968371E+00	+1.00556417E+01	-1.84023798E-01	+2.82910210E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
29.062500	+9.64542776E+00	+1.00617556E+01	-1.83135181E-01	+2.85845899E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
29.375000	+9.65095654E+00	+1.00676583E+01	-1.82237262E-01	+2.88863273E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
29.687500	+9.65626725E+00	+1.00733474E+01	-1.81329785E-01	+2.91962145E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
30.000000	+9.66135715E+00	+1.00788200E+01	-1.80412498E-01	+2.95142550E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
30.312500	+9.66622350E+00	+1.00840737E+01	-1.79485145E-01	+2.98404752E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
30.625000	+9.67086362E+00	+1.00891058E+01	-1.78547468E-01	+3.01749239E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
30.937500	+9.67527486E+00	+1.00939138E+01	-1.77599212E-01	+3.05135021E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
7.812500	+8.97957497E+00	+9.37424264E+00	-2.36564027E-01	+2.34494290E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
7.968750	+8.98416994E+00	+9.37898292E+00	-2.36195913E-01	+2.36691641E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
8.125000	+8.98882040E+00	+9.38378010E+00	-2.35824366E-01	+2.38822917E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
8.281250	+8.99352482E+00	+9.38863257E+00	-2.35449591E-01	+2.40823290E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
8.437500	+8.99828167E+00	+9.39353872E+00	-2.35071793E-01	+2.42695346E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
8.593750	+9.00308942E+00	+9.39849694E+00	-2.34691169E-01	+2.44441846E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
8.750000	+9.00794657E+00	+9.40350566E+00	-2.34307912E-01	+2.46065709E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
8.906250	+9.01285161E+00	+9.40856329E+00	-2.33922213E-01	+2.47569992E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
9.062500	+9.01780304E+00	+9.41366827E+00	-2.33534256E-01	+2.48957873E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
9.218750	+9.02279937E+00	+9.41881904E+00	-2.33144220E-01	+2.50232640E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
9.375000	+9.02783914E+00	+9.42401406E+00	-2.32752279E-01	+2.51397669E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
9.531250	+9.03292088E+00	+9.42925179E+00	-2.32358602E-01	+2.52456413E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
9.687500	+9.03804312E+00	+9.43453071E+00	-2.31963353E-01	+2.53412387E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
9.843750	+9.04320443E+00	+9.43984933E+00	-2.31566688E-01	+2.54269159E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
10.000000	+9.04840338E+00	+9.44520614E+00	-2.31168762E-01	+2.55030332E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
10.156250	+9.05363855E+00	+9.45059968E+00	-2.30769719E-01	+2.55699536E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
10.312500	+9.05890852E+00	+9.45602848E+00	-2.30369701E-01	+2.56280419E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
10.468750	+9.06421191E+00	+9.46149109E+00	-2.29968842E-01	+2.56776632E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
10.625000	+9.06954734E+00	+9.46698609E+00	-2.29567274E-01	+2.57191824E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
10.781250	+9.07491344E+00	+9.47251205E+00	-2.29165118E-01	+2.57529634E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
10.937500	+9.08030884E+00	+9.47806757E+00	-2.28762493E-01	+2.57793678E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
11.093750	+9.08573223E+00	+9.48365127E+00	-2.28359513E-01	+2.57987546E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
11.250000	+9.09118225E+00	+9.48926178E+00	-2.27956282E-01	+2.58114796E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
11.406250	+9.09665761E+00	+9.49489775E+00	-2.27552904E-01	+2.58178944E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
11.562500	+9.10215701E+00	+9.50055784E+00	-2.27149473E-01	+2.58183461E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
11.718750	+9.10767915E+00	+9.50624073E+00	-2.26746081E-01	+2.58131769E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
11.875000	+9.11322278E+00	+9.51194512E+00	-2.26342811E-01	+2.58027232E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
12.031250	+9.11878663E+00	+9.51766971E+00	-2.25939745E-01	+2.57873158E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
12.187500	+9.12436946E+00	+9.52341324E+00	-2.25536958E-01	+2.57672791E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
12.343750	+9.12997005E+00	+9.52917446E+00	-2.25134518E-01	+2.57429309E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
12.500000	+9.13558719E+00	+9.53495212E+00	-2.24732491E-01	+2.57145822E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
12.656250	+9.14121968E+00	+9.54074500E+00	-2.24330937E-01	+2.56825368E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
12.812500	+9.14686632E+00	+9.54655190E+00	-2.23929912E-01	+2.56470914E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
12.968750	+9.15252597E+00	+9.55237163E+00	-2.23529466E-01	+2.56085348E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
13.125000	+9.15819746E+00	+9.55820302E+00	-2.23129645E-01	+2.55671487E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
13.281250	+9.16387965E+00	+9.56404490E+00	-2.22730492E-01	+2.55232066E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
13.437500	+9.16957141E+00	+9.56989615E+00	-2.22332045E-01	+2.54769745E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
13.593750	+9.17527164E+00	+9.57575562E+00	-2.21934337E-01	+2.54287102E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
13.750000	+9.18097925E+00	+9.58162222E+00	-2.21537398E-01	+2.53786638E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
13.906250	+9.18669313E+00	+9.58749486E+00	-2.21141254E-01	+2.53270774E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
14.062500	+9.19241224E+00	+9.59337244E+00	-2.20745927E-01	+2.52741853E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
14.218750	+9.19813551E+00	+9.59925392E+00	-2.20351435E-01	+2.52202135E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
14.375000	+9.20386190E+00	+9.60513824E+00	-2.19957795E-01	+2.51653805E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
14.531250	+9.20959039E+00	+9.61102437E+00	-2.19565017E-01	+2.51098968E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
14.687500	+9.21531996E+00	+9.61691130E+00	-2.19173111E-01	+2.50539653E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
14.843750	+9.22104962E+00	+9.62279802E+00	-2.18782081E-01	+2.49977811E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
15.000000	+9.22677837E+00	+9.62868354E+00	-2.18391930E-01	+2.49415316E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
15.156250	+9.23250524E+00	+9.63456689E+00	-2.18002658E-01	+2.48853970E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
15.312500	+9.23822928E+00	+9.64044712E+00	-2.17614261E-01	+2.48295500E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
15.468750	+9.24394953E+00	+9.64632327E+00	-2.17226734E-01	+2.47738890E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.906250	+8.88724741E+00	+9.27898301E+00	-2.44020954E-01	+1.33988140E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.984375	+8.88859042E+00	+9.28036745E+00	-2.43915224E-01	+1.36679020E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
4.062500	+8.88995686E+00	+9.28177614E+00	-2.43807393E-01	+1.39361266E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
4.140625	+8.89134656E+00	+9.28320891E+00	-2.43697472E-01	+1.42025708E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
4.218750	+8.89275936E+00	+9.28466560E+00	-2.43585478E-01	+1.44671293E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
4.296875	+8.89419508E+00	+9.28614602E+00	-2.43471424E-01	+1.47296990E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
4.375000	+8.89565355E+00	+9.28765000E+00	-2.43355326E-01	+1.49901802E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
4.453125	+8.89713461E+00	+9.28917736E+00	-2.43237202E-01	+1.52484758E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
4.531250	+8.89863808E+00	+9.29072793E+00	-2.43117069E-01	+1.55044922E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
4.609375	+8.90016378E+00	+9.29230152E+00	-2.42994944E-01	+1.57581385E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
4.687500	+8.90171153E+00	+9.29389794E+00	-2.42870848E-01	+1.60093274E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
4.765625	+8.90328117E+00	+9.29551701E+00	-2.42744799E-01	+1.62579747E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
4.843750	+8.90487251E+00	+9.29715855E+00	-2.42616817E-01	+1.65039996E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
4.921875	+8.90648537E+00	+9.29882237E+00	-2.42486924E-01	+1.67473247E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
5.000000	+8.90811957E+00	+9.30050828E+00	-2.42355140E-01	+1.69878759E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
5.078125	+8.90977492E+00	+9.30221608E+00	-2.42221488E-01	+1.72255826E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
5.156250	+8.91145126E+00	+9.30394559E+00	-2.42085990E-01	+1.74603776E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
5.234375	+8.91314838E+00	+9.30569662E+00	-2.41948670E-01	+1.76921972E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
5.312500	+8.91486612E+00	+9.30746897E+00	-2.41809550E-01	+1.79209810E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
5.390625	+8.91660427E+00	+9.30926244E+00	-2.41668654E-01	+1.81466721E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
5.468750	+8.91836265E+00	+9.31107684E+00	-2.41526008E-01	+1.83692169E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
5.546875	+8.92014109E+00	+9.31291198E+00	-2.41381635E-01	+1.85885654E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
5.625000	+8.92193938E+00	+9.31476764E+00	-2.41235562E-01	+1.88046707E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
5.703125	+8.92375734E+00	+9.31664365E+00	-2.41087812E-01	+1.90174894E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
5.781250	+8.92559478E+00	+9.31853979E+00	-2.40938413E-01	+1.92269812E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
5.859375	+8.92745151E+00	+9.32045587E+00	-2.40787391E-01	+1.94331091E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
5.937500	+8.92932734E+00	+9.32239168E+00	-2.40634771E-01	+1.96358395E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
6.015625	+8.93122207E+00	+9.32434703E+00	-2.40480581E-01	+1.98351416E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
6.093750	+8.93313553E+00	+9.32632171E+00	-2.40324847E-01	+2.00309879E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
6.171875	+8.93506750E+00	+9.32831552E+00	-2.40167597E-01	+2.02233539E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
6.250000	+8.93701781E+00	+9.33032826E+00	-2.40008857E-01	+2.04122180E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
6.328125	+8.93898626E+00	+9.33235972E+00	-2.39848656E-01	+2.05975616E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
6.406250	+8.94097265E+00	+9.33440970E+00	-2.39687020E-01	+2.07793689E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
6.484375	+8.94297679E+00	+9.33647799E+00	-2.39523978E-01	+2.09576269E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
6.562500	+8.94499849E+00	+9.33856440E+00	-2.39359557E-01	+2.11323251E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
6.640625	+8.94703756E+00	+9.34066871E+00	-2.39193785E-01	+2.13034562E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
6.718750	+8.94909379E+00	+9.34279072E+00	-2.39026691E-01	+2.14710147E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
6.796875	+8.95116700E+00	+9.34493023E+00	-2.38858301E-01	+2.16349983E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
6.875000	+8.95325699E+00	+9.34708703E+00	-2.38688644E-01	+2.17954068E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
6.953125	+8.95536356E+00	+9.34926092E+00	-2.38517748E-01	+2.19522423E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
7.031250	+8.95748653E+00	+9.35145168E+00	-2.38345640E-01	+2.21055094E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
7.109375	+8.95962569E+00	+9.35365912E+00	-2.38172349E-01	+2.22552147E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
7.187500	+8.96178086E+00	+9.35588303E+00	-2.37997902E-01	+2.24013672E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
7.265625	+8.96395183E+00	+9.35812321E+00	-2.37822328E-01	+2.25439777E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
7.343750	+8.96613842E+00	+9.36037944E+00	-2.37645653E-01	+2.26830593E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
7.421875	+8.96834043E+00	+9.36265153E+00	-2.37467905E-01	+2.28186268E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
7.500000	+8.97055766E+00	+9.36493927E+00	-2.37289112E-01	+2.29506969E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
7.578125	+8.97278993E+00	+9.36724245E+00	-2.37109300E-01	+2.30792883E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
7.656250	+8.97503703E+00	+9.36956088E+00	-2.36928498E-01	+2.32044212E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
7.734375	+8.97729877E+00	+9.37189434E+00	-2.36746731E-01	+2.33278301E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
1.953125	+8.86173039E+00	+9.25270710E+00	-2.45960108E-01	+6.44926060E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
1.992188	+8.86208175E+00	+9.25306841E+00	-2.45934648E-01	+6.58624226E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.031250	+8.86243983E+00	+9.25343666E+00	-2.45908653E-01	+6.72336333E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.070312	+8.86280463E+00	+9.25381183E+00	-2.45882122E-01	+6.86075871E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.109375	+8.86317614E+00	+9.25419392E+00	-2.45855053E-01	+6.99841919E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.148438	+8.86355433E+00	+9.25458291E+00	-2.45827447E-01	+7.13633520E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.187500	+8.86393921E+00	+9.25497879E+00	-2.45799301E-01	+7.27449673E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.226562	+8.86433074E+00	+9.25538155E+00	-2.45770615E-01	+7.41289340E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.265625	+8.86472893E+00	+9.25579116E+00	-2.45741387E-01	+7.55151445E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.304688	+8.86513375E+00	+9.25620762E+00	-2.45711618E-01	+7.69034873E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.343750	+8.86554519E+00	+9.25663092E+00	-2.45681307E-01	+7.82938478E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.382812	+8.86596324E+00	+9.25706104E+00	-2.45650451E-01	+7.96861080E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.421875	+8.86638788E+00	+9.25749796E+00	-2.45619052E-01	+8.10801472E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.460938	+8.86681910E+00	+9.25794167E+00	-2.45587107E-01	+8.24758408E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.500000	+8.86725688E+00	+9.25839216E+00	-2.45554618E-01	+8.38730617E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.539062	+8.86770121E+00	+9.25884941E+00	-2.45521582E-01	+8.52716809E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.578125	+8.86815207E+00	+9.25931340E+00	-2.45487999E-01	+8.66715660E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.617188	+8.86860944E+00	+9.25978413E+00	-2.45453869E-01	+8.80725828E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.656250	+8.86907332E+00	+9.26026157E+00	-2.45419192E-01	+8.94745941E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.695312	+8.86954368E+00	+9.26074571E+00	-2.45383967E-01	+9.08774611E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.734375	+8.87002051E+00	+9.26123654E+00	-2.45348194E-01	+9.22810434E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.773438	+8.87050380E+00	+9.26173403E+00	-2.45311873E-01	+9.36851988E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.812500	+8.87099351E+00	+9.26223818E+00	-2.45275003E-01	+9.50897831E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.851562	+8.87148965E+00	+9.26274895E+00	-2.45237584E-01	+9.64946500E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.890625	+8.87199219E+00	+9.26326635E+00	-2.45199616E-01	+9.78996533E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.929688	+8.87250112E+00	+9.26379035E+00	-2.45161100E-01	+9.93046445E-04	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
2.968750	+8.87301642E+00	+9.26432093E+00	-2.45122035E-01	+1.00709474E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.007812	+8.87353807E+00	+9.26485808E+00	-2.45082421E-01	+1.02113993E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.046875	+8.87406605E+00	+9.26540178E+00	-2.45042258E-01	+1.03518049E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.085938	+8.87460035E+00	+9.26595201E+00	-2.45001547E-01	+1.04921491E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.125000	+8.87514095E+00	+9.26650876E+00	-2.44960288E-01	+1.06324167E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.164062	+8.87568783E+00	+9.26707200E+00	-2.44918481E-01	+1.07725923E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.203125	+8.87624097E+00	+9.26764172E+00	-2.44876127E-01	+1.09126608E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.242188	+8.87680036E+00	+9.26821790E+00	-2.44833226E-01	+1.10526066E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.281250	+8.87736598E+00	+9.26880053E+00	-2.44789779E-01	+1.11924146E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.320312	+8.87793781E+00	+9.26938958E+00	-2.44745785E-01	+1.13320694E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.359375	+8.87851582E+00	+9.26998503E+00	-2.44701247E-01	+1.14715557E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.398438	+8.87910001E+00	+9.27058687E+00	-2.44656164E-01	+1.16108581E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.437500	+8.87969035E+00	+9.27119507E+00	-2.44610537E-01	+1.17499614E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.476562	+8.88028683E+00	+9.27180962E+00	-2.44564367E-01	+1.18888504E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.515625	+8.88088942E+00	+9.27243050E+00	-2.44517656E-01	+1.20275099E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.554688	+8.88149811E+00	+9.27305769E+00	-2.44470402E-01	+1.21659248E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.593750	+8.88211288E+00	+9.27369117E+00	-2.44422609E-01	+1.23040801E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.632812	+8.88273370E+00	+9.27433092E+00	-2.44374277E-01	+1.24419608E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.671875	+8.88336056E+00	+9.27497692E+00	-2.44325406E-01	+1.25795520E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.710938	+8.88399344E+00	+9.27562915E+00	-2.44275999E-01	+1.27168390E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.750000	+8.88463231E+00	+9.27628759E+00	-2.44226056E-01	+1.28538070E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.789062	+8.88527717E+00	+9.27695221E+00	-2.44175579E-01	+1.29904416E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.828125	+8.88592798E+00	+9.27762300E+00	-2.44124568E-01	+1.31267282E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02
3.867188	+8.88658474E+00	+9.27829995E+00	-2.44073026E-01	+1.32628373E-03	+1.82589287E+02	+3.75056464E+02	+4.86831464E-01	+1.00000000E+00	+0.00000000E+00	+4.51713458E+00	+3.72575201E+02	+1.21240881E-02


==> anc/otoc_to_plot_supersymmetric_M500_L1.5164_n300_beta3.5000.dat <==
300.000000	+2.54198540E+01	+3.66324471E+01	+3.11018471E+00	+4.45158412E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
306.000000	+2.51691531E+01	+3.66672603E+01	+3.13532962E+00	+3.93005132E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
312.000000	+2.49234700E+01	+3.66775233E+01	+3.15734533E+00	+3.41578423E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
318.000000	+2.46969711E+01	+3.66761715E+01	+3.17631903E+00	+3.32728319E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
324.000000	+2.44179340E+01	+3.66507912E+01	+3.19727273E+00	+3.29711364E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
330.000000	+2.41559136E+01	+3.66185766E+01	+3.21588439E+00	+3.05323471E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
336.000000	+2.38932269E+01	+3.65825934E+01	+3.23391154E+00	+3.26457342E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
342.000000	+2.36538678E+01	+3.66144432E+01	+3.25505927E+00	+3.29555080E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
348.000000	+2.33928627E+01	+3.65941054E+01	+3.27345815E+00	+2.93179011E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
354.000000	+2.31273676E+01	+3.65520311E+01	+3.29024075E+00	+3.01820702E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
360.000000	+2.28817902E+01	+3.65699260E+01	+3.30967664E+00	+2.96849587E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
366.000000	+2.26697708E+01	+3.65812665E+01	+3.32586270E+00	+2.76287655E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
372.000000	+2.23970885E+01	+3.65466548E+01	+3.34283115E+00	+2.74488643E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
378.000000	+2.21560261E+01	+3.65333776E+01	+3.35880134E+00	+3.06074592E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
384.000000	+2.19492532E+01	+3.66281802E+01	+3.37956011E+00	+3.03216922E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
390.000000	+2.16733527E+01	+3.65834730E+01	+3.39518737E+00	+2.65232227E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
396.000000	+2.14602610E+01	+3.66139014E+01	+3.41138797E+00	+2.47679035E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
402.000000	+2.11804220E+01	+3.65403445E+01	+3.42490886E+00	+2.31274923E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
408.000000	+2.09510724E+01	+3.65311618E+01	+3.43914096E+00	+2.42788117E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
414.000000	+2.06950036E+01	+3.65090135E+01	+3.45404343E+00	+2.48692378E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
420.000000	+2.04323982E+01	+3.64844530E+01	+3.46898405E+00	+2.60524267E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
426.000000	+2.01931180E+01	+3.65093291E+01	+3.48530634E+00	+2.68506473E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
432.000000	+1.99862981E+01	+3.65639853E+01	+3.50120483E+00	+2.46617428E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
438.000000	+1.96967772E+01	+3.65030677E+01	+3.51490043E+00	+2.59638179E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
444.000000	+1.94505222E+01	+3.65528439E+01	+3.53236141E+00	+2.80134952E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
450.000000	+1.91963920E+01	+3.65772493E+01	+3.54851663E+00	+2.62936448E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
456.000000	+1.90013353E+01	+3.66518793E+01	+3.56391378E+00	+2.41770856E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
462.000000	+1.87796465E+01	+3.66721522E+01	+3.57752913E+00	+2.15382478E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
468.000000	+1.85584481E+01	+3.66711326E+01	+3.58975968E+00	+1.93169777E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
474.000000	+1.83670777E+01	+3.66791829E+01	+3.60070950E+00	+2.11364710E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
480.000000	+1.81325118E+01	+3.67104780E+01	+3.61512344E+00	+2.38581981E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
486.000000	+1.78429523E+01	+3.66869071E+01	+3.62933934E+00	+1.86265087E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
492.000000	+1.76561280E+01	+3.66540209E+01	+3.63747525E+00	+1.13869106E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
498.000000	+1.74528450E+01	+3.65560564E+01	+3.64300364E+00	+1.13026057E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
504.000000	+1.72344041E+01	+3.64917231E+01	+3.65103838E+00	+2.03795391E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
510.000000	+1.69728567E+01	+3.65490050E+01	+3.66745908E+00	+2.64175937E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
516.000000	+1.67203861E+01	+3.65979631E+01	+3.68273949E+00	+1.91972727E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
522.000000	+1.65823786E+01	+3.66147318E+01	+3.69049581E+00	+1.40742846E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
528.000000	+1.64425276E+01	+3.66586708E+01	+3.69962863E+00	+2.10907592E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
534.000000	+1.62342153E+01	+3.67800359E+01	+3.71580472E+00	+2.02467396E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
540.000000	+1.60537104E+01	+3.67670422E+01	+3.72392472E+00	+5.09429042E-04	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
546.000000	+1.59197206E+01	+3.65915254E+01	+3.72191787E+00	+4.83601021E-04	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
552.000000	+1.56547370E+01	+3.64886222E+01	+3.72972793E+00	+1.28267031E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
558.000000	+1.54531765E+01	+3.64456240E+01	+3.73730991E+00	+9.56869616E-04	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
564.000000	+1.53785220E+01	+3.64530095E+01	+3.74121037E+00	+1.50849963E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
570.000000	+1.52748473E+01	+3.66507603E+01	+3.75541191E+00	+1.51854747E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
576.000000	+1.51755799E+01	+3.66376191E+01	+3.75943294E+00	+1.66197385E-04	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
582.000000	+1.49841430E+01	+3.64027300E+01	+3.75740628E+00	+2.26915377E-04	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
588.000000	+1.47426514E+01	+3.62632112E+01	+3.76215592E+00	+1.42772300E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
594.000000	+1.46258291E+01	+3.64145353E+01	+3.77453895E+00	+2.69995321E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
150.000000	+3.20780909E+01	+3.70158549E+01	+2.29005978E+00	+1.12481873E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
153.000000	+3.21996069E+01	+3.72993754E+01	+2.32234232E+00	+1.02735095E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
156.000000	+3.22669169E+01	+3.75186265E+01	+2.35170083E+00	+9.33963108E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
159.000000	+3.22913636E+01	+3.76850707E+01	+2.37838011E+00	+8.62018132E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
162.000000	+3.22748274E+01	+3.78053081E+01	+2.40342192E+00	+8.27669874E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
165.000000	+3.22180516E+01	+3.78863736E+01	+2.42804030E+00	+8.04291496E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
168.000000	+3.21311554E+01	+3.79350677E+01	+2.45167941E+00	+7.81272023E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
171.000000	+3.20154049E+01	+3.79557631E+01	+2.47491662E+00	+7.69566237E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
174.000000	+3.18769994E+01	+3.79551849E+01	+2.49785339E+00	+7.43522793E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
177.000000	+3.17208778E+01	+3.79322436E+01	+2.51952799E+00	+7.12914375E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
180.000000	+3.15451780E+01	+3.78889977E+01	+2.54062825E+00	+6.85208662E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
183.000000	+3.13617495E+01	+3.78338023E+01	+2.56064051E+00	+6.61227344E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
186.000000	+3.11700788E+01	+3.77706402E+01	+2.58030189E+00	+6.29977978E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
189.000000	+3.09795390E+01	+3.77009091E+01	+2.59843919E+00	+5.99394208E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
192.000000	+3.07869924E+01	+3.76292543E+01	+2.61626554E+00	+5.87400140E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
195.000000	+3.05906035E+01	+3.75530855E+01	+2.63368320E+00	+5.64583822E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
198.000000	+3.03961427E+01	+3.74741570E+01	+2.65014057E+00	+5.27036622E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
201.000000	+3.02078378E+01	+3.73940069E+01	+2.66530539E+00	+5.13102134E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
204.000000	+3.00234040E+01	+3.73227118E+01	+2.68092670E+00	+5.33582415E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
207.000000	+2.98425975E+01	+3.72625537E+01	+2.69732034E+00	+5.39211122E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
210.000000	+2.96681508E+01	+3.72074722E+01	+2.71327937E+00	+5.35414622E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
213.000000	+2.94951130E+01	+3.71573044E+01	+2.72944522E+00	+5.38904010E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
216.000000	+2.93228556E+01	+3.71099393E+01	+2.74561361E+00	+5.34567202E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
219.000000	+2.91561865E+01	+3.70681191E+01	+2.76151925E+00	+5.35597036E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
222.000000	+2.89902367E+01	+3.70316290E+01	+2.77774943E+00	+5.26707223E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
225.000000	+2.88283697E+01	+3.69943314E+01	+2.79312168E+00	+5.04714466E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
228.000000	+2.86757491E+01	+3.69643826E+01	+2.80803230E+00	+5.00078966E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
231.000000	+2.85293293E+01	+3.69440214E+01	+2.82312642E+00	+4.84862957E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
234.000000	+2.83872997E+01	+3.69206060E+01	+2.83712408E+00	+4.65500799E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
237.000000	+2.82519474E+01	+3.69049752E+01	+2.85105647E+00	+4.54822202E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
240.000000	+2.81139895E+01	+3.68833706E+01	+2.86441341E+00	+4.31887746E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
243.000000	+2.79741200E+01	+3.68543064E+01	+2.87696973E+00	+4.17996449E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
246.000000	+2.78333810E+01	+3.68254774E+01	+2.88949319E+00	+4.09052356E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
249.000000	+2.76969397E+01	+3.67977704E+01	+2.90151287E+00	+4.15185111E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
252.000000	+2.75599607E+01	+3.67788736E+01	+2.91440430E+00	+4.43623166E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
255.000000	+2.74179743E+01	+3.67642980E+01	+2.92813026E+00	+4.64229442E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
258.000000	+2.72658257E+01	+3.67451296E+01	+2.94225807E+00	+4.49217579E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
261.000000	+2.71278264E+01	+3.67294877E+01	+2.95508332E+00	+4.23835027E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
264.000000	+2.69949310E+01	+3.67183858E+01	+2.96768817E+00	+4.27707218E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
267.000000	+2.68669682E+01	+3.67182204E+01	+2.98074575E+00	+4.26233452E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
270.000000	+2.67327472E+01	+3.67080767E+01	+2.99326218E+00	+3.92549076E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
273.000000	+2.65958520E+01	+3.66818842E+01	+3.00429870E+00	+3.93849663E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
276.000000	+2.64551630E+01	+3.66690266E+01	+3.01689316E+00	+4.34065737E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
279.000000	+2.63218873E+01	+3.66740500E+01	+3.03034264E+00	+4.23480512E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
282.000000	+2.61920911E+01	+3.66688023E+01	+3.04230199E+00	+3.80025239E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
285.000000	+2.60517053E+01	+3.66426247E+01	+3.05314416E+00	+3.58187788E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
288.000000	+2.59168209E+01	+3.66211267E+01	+3.06379325E+00	+3.68507959E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
291.000000	+2.57954318E+01	+3.66231295E+01	+3.07525463E+00	+3.85228939E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
294.000000	+2.56670415E+01	+3.66216453E+01	+3.08690699E+00	+3.75642392E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
297.000000	+2.55397108E+01	+3.66142200E+01	+3.09779318E+00	+3.50103379E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
75.000000	+1.47166194E+01	+1.64815489E+01	+1.26125793E+00	+4.84022294E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
76.500000	+1.45459029E+01	+1.63247951E+01	+1.26913797E+00	+5.66649817E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
78.000000	+1.44493206E+01	+1.62445095E+01	+1.27825743E+00	+6.06583429E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
79.500000	+1.44263249E+01	+1.62378848E+01	+1.28733548E+00	+6.33672714E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
81.000000	+1.44720582E+01	+1.63017004E+01	+1.29726761E+00	+6.89815637E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
82.500000	+1.45828818E+01	+1.64323215E+01	+1.30802995E+00	+7.84217301E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
84.000000	+1.47526909E+01	+1.66258886E+01	+1.32079413E+00	+8.78529755E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
85.500000	+1.49796504E+01	+1.68784818E+01	+1.33438584E+00	+9.49902817E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
87.000000	+1.52586545E+01	+1.71860007E+01	+1.34929121E+00	+1.05142444E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
88.500000	+1.55845472E+01	+1.75442276E+01	+1.36592857E+00	+1.11169952E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
90.000000	+1.59562014E+01	+1.79489104E+01	+1.38264220E+00	+1.17111448E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
91.500000	+1.63660753E+01	+1.83958297E+01	+1.40106201E+00	+1.27667500E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
93.000000	+1.68100677E+01	+1.88805784E+01	+1.42094245E+00	+1.33591534E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
94.500000	+1.72858211E+01	+1.93985751E+01	+1.44113947E+00	+1.39539912E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
96.000000	+1.77864304E+01	+1.99454565E+01	+1.46280442E+00	+1.48865399E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
97.500000	+1.83080297E+01	+2.05172771E+01	+1.48579909E+00	+1.55628497E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
99.000000	+1.88482128E+01	+2.11104309E+01	+1.50949297E+00	+1.60654779E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
100.500000	+1.94031746E+01	+2.17215075E+01	+1.53399552E+00	+1.66668989E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
102.000000	+1.99685656E+01	+2.23467717E+01	+1.55949367E+00	+1.72460027E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
103.500000	+2.05413905E+01	+2.29828264E+01	+1.58573353E+00	+1.75930820E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
105.000000	+2.11191129E+01	+2.36262105E+01	+1.61227291E+00	+1.76427500E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
106.500000	+2.16994875E+01	+2.42736252E+01	+1.63866178E+00	+1.76097416E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
108.000000	+2.22793149E+01	+2.49224215E+01	+1.66510214E+00	+1.78614980E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
109.500000	+2.28542791E+01	+2.55701131E+01	+1.69224627E+00	+1.82193824E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
111.000000	+2.34224610E+01	+2.62140559E+01	+1.71976029E+00	+1.81374486E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
112.500000	+2.39841324E+01	+2.68518357E+01	+1.74665862E+00	+1.78166727E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
114.000000	+2.45361122E+01	+2.74809776E+01	+1.77321030E+00	+1.77016364E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
115.500000	+2.50746529E+01	+2.80987614E+01	+1.79976353E+00	+1.74804944E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
117.000000	+2.55995052E+01	+2.87029248E+01	+1.82565179E+00	+1.71109299E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
118.500000	+2.61083838E+01	+2.92917817E+01	+1.85109632E+00	+1.66272786E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
120.000000	+2.66019001E+01	+2.98640499E+01	+1.87553362E+00	+1.62109175E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
121.500000	+2.70764485E+01	+3.04184902E+01	+1.89972907E+00	+1.60288063E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
123.000000	+2.75316589E+01	+3.09545066E+01	+1.92362004E+00	+1.59395551E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
124.500000	+2.79659239E+01	+3.14716602E+01	+1.94754773E+00	+1.58036418E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
126.000000	+2.83799993E+01	+3.19690359E+01	+1.97103097E+00	+1.56561166E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
127.500000	+2.87706925E+01	+3.24450156E+01	+1.99451608E+00	+1.54540838E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
129.000000	+2.91396825E+01	+3.28990324E+01	+2.01739322E+00	+1.51292170E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
130.500000	+2.94863794E+01	+3.33313139E+01	+2.03990374E+00	+1.47743636E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
132.000000	+2.98122732E+01	+3.37419970E+01	+2.06171631E+00	+1.43488453E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
133.500000	+3.01164186E+01	+3.41304781E+01	+2.08295027E+00	+1.40481389E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
135.000000	+3.03972979E+01	+3.44961770E+01	+2.10386073E+00	+1.37585358E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
136.500000	+3.06562234E+01	+3.48394326E+01	+2.12422588E+00	+1.34580435E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
138.000000	+3.08931200E+01	+3.51608739E+01	+2.14423486E+00	+1.32340488E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
139.500000	+3.11089961E+01	+3.54616287E+01	+2.16392803E+00	+1.29118484E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
141.000000	+3.13059933E+01	+3.57423045E+01	+2.18297040E+00	+1.25716548E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
142.500000	+3.14826901E+01	+3.60026170E+01	+2.20164299E+00	+1.23543265E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
144.000000	+3.16386723E+01	+3.62424914E+01	+2.22003338E+00	+1.21700323E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
145.500000	+3.17749338E+01	+3.64629331E+01	+2.23815309E+00	+1.19821040E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
147.000000	+3.18924977E+01	+3.66648175E+01	+2.25597969E+00	+1.17209802E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
148.500000	+3.19930353E+01	+3.68488109E+01	+2.27331603E+00	+1.13941323E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
37.500000	+4.68545604E+01	+4.81547621E+01	+9.55666586E-01	+2.66350021E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
38.250000	+4.57706261E+01	+4.70962681E+01	+9.75044048E-01	+2.50382313E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
39.000000	+4.46909361E+01	+4.60408985E+01	+9.93223933E-01	+2.33383941E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
39.750000	+4.36178792E+01	+4.49907506E+01	+1.01005164E+00	+2.17962432E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
40.500000	+4.25529490E+01	+4.39477770E+01	+1.02591830E+00	+2.03404184E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
41.250000	+4.14983785E+01	+4.29137826E+01	+1.04056227E+00	+1.87263744E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
42.000000	+4.04558007E+01	+4.18903643E+01	+1.05400786E+00	+1.74564342E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
42.750000	+3.94260154E+01	+4.08789708E+01	+1.06674692E+00	+1.65558263E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
43.500000	+3.84103090E+01	+3.98809442E+01	+1.07884160E+00	+1.56056548E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
44.250000	+3.74101138E+01	+3.88974819E+01	+1.09015540E+00	+1.44024853E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
45.000000	+3.64268767E+01	+3.79296287E+01	+1.10044533E+00	+1.32044962E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
45.750000	+3.54611866E+01	+3.69783084E+01	+1.10996214E+00	+1.24142686E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
46.500000	+3.45133586E+01	+3.60443562E+01	+1.11906673E+00	+1.17569626E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
47.250000	+3.35844105E+01	+3.51285247E+01	+1.12759759E+00	+1.09419422E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
48.000000	+3.26751344E+01	+3.42314675E+01	+1.13547964E+00	+9.97660684E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
48.750000	+3.17863473E+01	+3.33537428E+01	+1.14256250E+00	+9.01521869E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
49.500000	+3.09183124E+01	+3.24958344E+01	+1.14900247E+00	+8.36723540E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
50.250000	+3.00709877E+01	+3.16581793E+01	+1.15511335E+00	+7.93176981E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
51.000000	+2.92447719E+01	+3.08411749E+01	+1.16090013E+00	+7.51627860E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
51.750000	+2.84399911E+01	+3.00451786E+01	+1.16638777E+00	+6.96686375E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
52.500000	+2.76573265E+01	+2.92704998E+01	+1.17135042E+00	+6.25695897E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
53.250000	+2.68970820E+01	+2.85174058E+01	+1.17577321E+00	+5.57622782E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
54.000000	+2.61594096E+01	+2.77861327E+01	+1.17971476E+00	+5.08079209E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
54.750000	+2.54441751E+01	+2.70768949E+01	+1.18339440E+00	+4.81824026E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
55.500000	+2.47513878E+01	+2.63899104E+01	+1.18694212E+00	+4.69778720E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
56.250000	+2.40811039E+01	+2.57253696E+01	+1.19044108E+00	+4.58170886E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
57.000000	+2.34336059E+01	+2.50834281E+01	+1.19381469E+00	+4.36036628E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
57.750000	+2.28091826E+01	+2.44642379E+01	+1.19698163E+00	+4.02692477E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
58.500000	+2.22080947E+01	+2.38679126E+01	+1.19985507E+00	+3.59333031E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
59.250000	+2.16305084E+01	+2.32945086E+01	+1.20237162E+00	+3.23588434E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
60.000000	+2.10761790E+01	+2.27440729E+01	+1.20470890E+00	+2.97653684E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
60.750000	+2.05451965E+01	+2.22166428E+01	+1.20683643E+00	+2.91062673E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
61.500000	+2.00370391E+01	+2.17122309E+01	+1.20907484E+00	+2.94732310E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
62.250000	+1.95519763E+01	+2.12308283E+01	+1.21125741E+00	+3.05944258E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
63.000000	+1.90895224E+01	+2.07724196E+01	+1.21366400E+00	+3.22630893E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
63.750000	+1.86499821E+01	+2.03369786E+01	+1.21609688E+00	+3.23686431E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
64.500000	+1.82333746E+01	+1.99244626E+01	+1.21851930E+00	+3.24292911E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
65.250000	+1.78395968E+01	+1.95348194E+01	+1.22096127E+00	+3.23610982E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
66.000000	+1.74686426E+01	+1.91679594E+01	+1.22337347E+00	+3.04562753E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
66.750000	+1.71207822E+01	+1.88237671E+01	+1.22552971E+00	+3.04853593E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
67.500000	+1.67949899E+01	+1.85020951E+01	+1.22794627E+00	+3.14000362E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
68.250000	+1.64917674E+01	+1.82027923E+01	+1.23023972E+00	+3.12029246E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
69.000000	+1.62105936E+01	+1.79257076E+01	+1.23262671E+00	+3.48739151E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
69.750000	+1.59506672E+01	+1.76706661E+01	+1.23547080E+00	+3.79721457E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
70.500000	+1.57125366E+01	+1.74374474E+01	+1.23832253E+00	+3.97621844E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
71.250000	+1.54955146E+01	+1.72258027E+01	+1.24143513E+00	+4.49526290E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
72.000000	+1.52988766E+01	+1.70354576E+01	+1.24506542E+00	+4.90370901E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
72.750000	+1.51230715E+01	+1.68661338E+01	+1.24879069E+00	+4.83522902E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
73.500000	+1.49683516E+01	+1.67175735E+01	+1.25231827E+00	+5.24066592E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
74.250000	+1.48326688E+01	+1.65894874E+01	+1.25665169E+00	+6.31513611E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
18.750000	+6.65377261E+01	+6.71789916E+01	+2.48835372E-01	+3.05375297E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
19.125000	+6.64235729E+01	+6.70723432E+01	+2.60470612E-01	+3.15170806E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
19.500000	+6.62958115E+01	+6.69524156E+01	+2.72473183E-01	+3.24749744E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
19.875000	+6.61542957E+01	+6.68190616E+01	+2.84826843E-01	+3.34502250E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
20.250000	+6.59988700E+01	+6.66721552E+01	+2.97560852E-01	+3.44879340E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
20.625000	+6.58294098E+01	+6.65115948E+01	+3.10692793E-01	+3.54987347E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
21.000000	+6.56458555E+01	+6.63373070E+01	+3.24184903E-01	+3.64460720E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
21.375000	+6.54481575E+01	+6.61492469E+01	+3.38027347E-01	+3.73835640E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
21.750000	+6.52362857E+01	+6.59473982E+01	+3.52222576E-01	+3.82800979E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
22.125000	+6.50102640E+01	+6.57317734E+01	+3.66737421E-01	+3.90711325E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
22.500000	+6.47701541E+01	+6.55024129E+01	+3.81525925E-01	+3.98066030E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
22.875000	+6.45160088E+01	+6.52593837E+01	+3.96592373E-01	+4.05080074E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
23.250000	+6.42479333E+01	+6.50027802E+01	+4.11906930E-01	+4.11046962E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
23.625000	+6.39660760E+01	+6.47327249E+01	+4.27420895E-01	+4.16183906E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
24.000000	+6.36705866E+01	+6.44493668E+01	+4.43120723E-01	+4.21015967E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
24.375000	+6.33616383E+01	+6.41528814E+01	+4.58997092E-01	+4.25049634E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
24.750000	+6.30394647E+01	+6.38434714E+01	+4.74999446E-01	+4.28124599E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
25.125000	+6.27043044E+01	+6.35213660E+01	+4.91106437E-01	+4.30652924E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
25.500000	+6.23564203E+01	+6.31868194E+01	+5.07298415E-01	+4.32751488E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
25.875000	+6.19960947E+01	+6.28401103E+01	+5.23562799E-01	+4.33736126E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
26.250000	+6.16236830E+01	+6.24815394E+01	+5.39828625E-01	+4.34076243E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
26.625000	+6.12394826E+01	+6.21114278E+01	+5.56118517E-01	+4.34274739E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
27.000000	+6.08438585E+01	+6.17301158E+01	+5.72399230E-01	+4.33187142E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
27.375000	+6.04372210E+01	+6.13379601E+01	+5.88607553E-01	+4.31727555E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
27.750000	+6.00199098E+01	+6.09353334E+01	+6.04778797E-01	+4.30024448E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
28.125000	+5.95923585E+01	+6.05226217E+01	+6.20859386E-01	+4.27039593E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
28.500000	+5.91550054E+01	+6.01002228E+01	+6.36806766E-01	+4.24030091E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
28.875000	+5.87082218E+01	+5.96685448E+01	+6.52661643E-01	+4.20783833E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
29.250000	+5.82524826E+01	+5.92280055E+01	+6.68365554E-01	+4.16076445E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
29.625000	+5.77882659E+01	+5.87790290E+01	+6.83867377E-01	+4.11558977E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
30.000000	+5.73159398E+01	+5.83220436E+01	+6.99232477E-01	+4.07628769E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
30.375000	+5.68359625E+01	+5.78574832E+01	+7.14439534E-01	+4.01823922E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
30.750000	+5.63488990E+01	+5.73857851E+01	+7.29369271E-01	+3.95511103E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
31.125000	+5.58551088E+01	+5.69073851E+01	+7.44102867E-01	+3.90914898E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
31.500000	+5.53549816E+01	+5.64227178E+01	+7.58687888E-01	+3.85259448E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
31.875000	+5.48490954E+01	+5.59322201E+01	+7.72997326E-01	+3.77711009E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
32.250000	+5.43379107E+01	+5.54363266E+01	+7.87016214E-01	+3.71294770E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
32.625000	+5.38217528E+01	+5.49354633E+01	+8.00844433E-01	+3.65914206E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
33.000000	+5.33010742E+01	+5.44300520E+01	+8.14459780E-01	+3.58809045E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
33.375000	+5.27764242E+01	+5.39205123E+01	+8.27755112E-01	+3.50281991E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
33.750000	+5.22482272E+01	+5.34072576E+01	+8.40730929E-01	+3.42936397E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
34.125000	+5.17167951E+01	+5.28906911E+01	+8.53475341E-01	+3.36272385E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
34.500000	+5.11825740E+01	+5.23712074E+01	+8.65951358E-01	+3.28754245E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
34.875000	+5.06459929E+01	+5.18491929E+01	+8.78131910E-01	+3.20993775E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
35.250000	+5.01074296E+01	+5.13250259E+01	+8.90025891E-01	+3.13498616E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
35.625000	+4.95672510E+01	+5.07990764E+01	+9.01644306E-01	+3.07103456E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
36.000000	+4.90257377E+01	+5.02717042E+01	+9.13058650E-01	+3.01521638E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
36.375000	+4.84832573E+01	+4.97432567E+01	+9.24258429E-01	+2.94289344E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
36.750000	+4.79402964E+01	+4.92140691E+01	+9.35130351E-01	+2.84383182E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
37.125000	+4.73973037E+01	+4.86844659E+01	+9.45587168E-01	+2.73313713E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
9.375000	+6.56390517E+01	+6.61568132E+01	+3.49066136E-02	+1.65870236E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
9.562500	+6.57140017E+01	+6.62333844E+01	+3.80328601E-02	+1.67596065E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
9.750000	+6.57872700E+01	+6.63082958E+01	+4.11914660E-02	+1.69419148E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
9.937500	+6.58588028E+01	+6.63814957E+01	+4.43860782E-02	+1.71565021E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
10.125000	+6.59285453E+01	+6.64529341E+01	+4.76251543E-02	+1.74115652E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
10.312500	+6.59964455E+01	+6.65225625E+01	+5.09154152E-02	+1.76841144E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
10.500000	+6.60624564E+01	+6.65903342E+01	+5.42566972E-02	+1.79397754E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
10.687500	+6.61265360E+01	+6.66562043E+01	+5.76428309E-02	+1.81631598E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
10.875000	+6.61886434E+01	+6.67201289E+01	+6.10678821E-02	+1.83700721E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
11.062500	+6.62487358E+01	+6.67820655E+01	+6.45316079E-02	+1.85898952E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
11.250000	+6.63067687E+01	+6.68419723E+01	+6.80390928E-02	+1.88391697E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
11.437500	+6.63626979E+01	+6.68998087E+01	+7.15962966E-02	+1.91124418E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
11.625000	+6.64164818E+01	+6.69555350E+01	+7.52062585E-02	+1.93896500E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
11.812500	+6.64680824E+01	+6.70091128E+01	+7.88674153E-02	+1.96473908E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
12.000000	+6.65174649E+01	+6.70605044E+01	+8.25740301E-02	+1.98742164E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
12.187500	+6.65645953E+01	+6.71096730E+01	+8.63202465E-02	+2.00852255E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
12.375000	+6.66094373E+01	+6.71565824E+01	+9.01059896E-02	+2.03149952E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
12.562500	+6.66519508E+01	+6.72011969E+01	+9.39383697E-02	+2.05849939E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
12.750000	+6.66920963E+01	+6.72434813E+01	+9.78253623E-02	+2.08783400E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
12.937500	+6.67298383E+01	+6.72834015E+01	+1.01767747E-01	+2.11551988E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
13.125000	+6.67651468E+01	+6.73209235E+01	+1.05758562E-01	+2.13935150E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
13.312500	+6.67979924E+01	+6.73560144E+01	+1.09790315E-01	+2.16078010E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
13.500000	+6.68283429E+01	+6.73886414E+01	+1.13861487E-01	+2.18299895E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
13.687500	+6.68561631E+01	+6.74187720E+01	+1.17976561E-01	+2.20804570E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
13.875000	+6.68814172E+01	+6.74463743E+01	+1.22141659E-01	+2.23566499E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
14.062500	+6.69040709E+01	+6.74714164E+01	+1.26360305E-01	+2.26386181E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
14.250000	+6.69240936E+01	+6.74938672E+01	+1.30631140E-01	+2.29015812E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
14.437500	+6.69414571E+01	+6.75136960E+01	+1.34948398E-01	+2.31337052E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
14.625000	+6.69561342E+01	+6.75308722E+01	+1.39306280E-01	+2.33491925E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
14.812500	+6.69680944E+01	+6.75453657E+01	+1.43704345E-01	+2.35777787E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
15.000000	+6.69773042E+01	+6.75571464E+01	+1.48147947E-01	+2.38374131E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
15.187500	+6.69837297E+01	+6.75661844E+01	+1.52643375E-01	+2.41207657E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
15.375000	+6.69873394E+01	+6.75724503E+01	+1.57193234E-01	+2.44048507E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
15.562500	+6.69881050E+01	+6.75759147E+01	+1.61795194E-01	+2.46681828E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
15.750000	+6.69860003E+01	+6.75765489E+01	+1.66443803E-01	+2.49060700E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
15.937500	+6.69809986E+01	+6.75743240E+01	+1.71134970E-01	+2.51389113E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
16.125000	+6.69730696E+01	+6.75692116E+01	+1.75870894E-01	+2.54006073E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
16.312500	+6.69621792E+01	+6.75611832E+01	+1.80660198E-01	+2.57084760E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
16.500000	+6.69482934E+01	+6.75502104E+01	+1.85511573E-01	+2.60447475E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
16.687500	+6.69313822E+01	+6.75362653E+01	+1.90426978E-01	+2.63743995E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
16.875000	+6.69114201E+01	+6.75193199E+01	+1.95401973E-01	+2.66817730E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
17.062500	+6.68883813E+01	+6.74993470E+01	+2.00432643E-01	+2.69838639E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
17.250000	+6.68622370E+01	+6.74763193E+01	+2.05520922E-01	+2.73084684E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
17.437500	+6.68329556E+01	+6.74502101E+01	+2.10673319E-01	+2.76687753E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
17.625000	+6.68005056E+01	+6.74209927E+01	+2.15896712E-01	+2.80608969E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
17.812500	+6.67648569E+01	+6.73886410E+01	+2.21196155E-01	+2.84721051E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
18.000000	+6.67259817E+01	+6.73531293E+01	+2.26573752E-01	+2.88835737E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
18.187500	+6.66838554E+01	+6.73144326E+01	+2.32027495E-01	+2.92804701E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
18.375000	+6.66384548E+01	+6.72725265E+01	+2.37553928E-01	+2.96710038E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
18.562500	+6.65897546E+01	+6.72273872E+01	+2.43154122E-01	+3.00643963E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.687500	+6.34285347E+01	+6.39125105E+01	-3.25731533E-02	+1.26217061E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.781250	+6.34739030E+01	+6.39584534E+01	-3.13865648E-02	+1.26921838E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.875000	+6.35194927E+01	+6.40046217E+01	-3.01933689E-02	+1.27611885E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.968750	+6.35652821E+01	+6.40509933E+01	-2.89938419E-02	+1.28293204E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
5.062500	+6.36112495E+01	+6.40975468E+01	-2.77878713E-02	+1.29000105E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
5.156250	+6.36573738E+01	+6.41442613E+01	-2.65750900E-02	+1.29749867E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
5.250000	+6.37036345E+01	+6.41911163E+01	-2.53550613E-02	+1.30539408E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
5.343750	+6.37500113E+01	+6.42380919E+01	-2.41274761E-02	+1.31346051E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
5.437500	+6.37964849E+01	+6.42851688E+01	-2.28923228E-02	+1.32132261E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
5.531250	+6.38430366E+01	+6.43323280E+01	-2.16499962E-02	+1.32854399E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
5.625000	+6.38896483E+01	+6.43795510E+01	-2.04013029E-02	+1.33474952E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
5.718750	+6.39363026E+01	+6.44268200E+01	-1.91473408E-02	+1.33975709E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
5.812500	+6.39829824E+01	+6.44741173E+01	-1.78892583E-02	+1.34367307E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
5.906250	+6.40296710E+01	+6.45214258E+01	-1.66279538E-02	+1.34690706E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
6.000000	+6.40763520E+01	+6.45687288E+01	-1.53638076E-02	+1.35008991E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
6.093750	+6.41230089E+01	+6.46160101E+01	-1.40965352E-02	+1.35391863E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
6.187500	+6.41696254E+01	+6.46632537E+01	-1.28252102E-02	+1.35897818E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
6.281250	+6.42161852E+01	+6.47104442E+01	-1.15484511E-02	+1.36559383E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
6.375000	+6.42626727E+01	+6.47575665E+01	-1.02647217E-02	+1.37375241E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
6.468750	+6.43090723E+01	+6.48046061E+01	-8.97266535E-03	+1.38310954E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
6.562500	+6.43553695E+01	+6.48515485E+01	-7.67139135E-03	+1.39307774E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
6.656250	+6.44015502E+01	+6.48983799E+01	-6.36064459E-03	+1.40297103E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
6.750000	+6.44476010E+01	+6.49450869E+01	-5.04082068E-03	+1.41216777E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
6.843750	+6.44935093E+01	+6.49916564E+01	-3.71283002E-03	+1.42025091E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
6.937500	+6.45392629E+01	+6.50380754E+01	-2.37785022E-03	+1.42709342E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
7.031250	+6.45848499E+01	+6.50843317E+01	-1.03702986E-03	+1.43287160E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
7.125000	+6.46302584E+01	+6.51304129E+01	+3.08784027E-04	+1.43800461E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
7.218750	+6.46754769E+01	+6.51763072E+01	+1.65922877E-03	+1.44303659E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
7.312500	+6.47204934E+01	+6.52220030E+01	+3.01447764E-03	+1.44849767E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
7.406250	+6.47652965E+01	+6.52674889E+01	+4.37516190E-03	+1.45478908E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
7.500000	+6.48098745E+01	+6.53127539E+01	+5.74220717E-03	+1.46212349E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
7.593750	+6.48542161E+01	+6.53577871E+01	+7.11664344E-03	+1.47051970E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
7.687500	+6.48983103E+01	+6.54025781E+01	+8.49943160E-03	+1.47982866E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
7.781250	+6.49421464E+01	+6.54471166E+01	+9.89132217E-03	+1.48976968E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
7.875000	+6.49857143E+01	+6.54913927E+01	+1.12927498E-02	+1.49997386E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
7.968750	+6.50290041E+01	+6.55353965E+01	+1.27037732E-02	+1.51004255E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
8.062500	+6.50720065E+01	+6.55791187E+01	+1.41240795E-02	+1.51962343E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
8.156250	+6.51147126E+01	+6.56225500E+01	+1.55530671E-02	+1.52849325E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
8.250000	+6.51571137E+01	+6.56656813E+01	+1.69900044E-02	+1.53662549E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
8.343750	+6.51992011E+01	+6.57085037E+01	+1.84342399E-02	+1.54421799E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
8.437500	+6.52409665E+01	+6.57510087E+01	+1.98854131E-02	+1.55166169E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
8.531250	+6.52824012E+01	+6.57931878E+01	+2.13436056E-02	+1.55944967E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
8.625000	+6.53234967E+01	+6.58350324E+01	+2.28093812E-02	+1.56804844E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
8.718750	+6.53642442E+01	+6.58765347E+01	+2.42836964E-02	+1.57776820E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
8.812500	+6.54046352E+01	+6.59176864E+01	+2.57676966E-02	+1.58867073E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
8.906250	+6.54446613E+01	+6.59584800E+01	+2.72624540E-02	+1.60054352E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
9.000000	+6.54843144E+01	+6.59989077E+01	+2.87687157E-02	+1.61295024E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
9.093750	+6.55235871E+01	+6.60389621E+01	+3.02867357E-02	+1.62534455E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
9.187500	+6.55624720E+01	+6.60786359E+01	+3.18162367E-02	+1.63721265E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
9.281250	+6.56009624E+01	+6.61179219E+01	+3.33565094E-02	+1.64870240E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.343750	+6.24395406E+01	+6.29113102E+01	-5.81174015E-02	+8.01759588E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.390625	+6.24551457E+01	+6.29270941E+01	-5.77383511E-02	+8.15521799E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.437500	+6.24709805E+01	+6.29431109E+01	-5.73528498E-02	+8.29506970E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.484375	+6.24870410E+01	+6.29593566E+01	-5.69606883E-02	+8.43969076E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.531250	+6.25033232E+01	+6.29758274E+01	-5.65616288E-02	+8.58958033E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.578125	+6.25198234E+01	+6.29925195E+01	-5.61554152E-02	+8.74496399E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.625000	+6.25365374E+01	+6.30094290E+01	-5.57417884E-02	+8.90573751E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.671875	+6.25534613E+01	+6.30265523E+01	-5.53205023E-02	+9.07142522E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.718750	+6.25705913E+01	+6.30438853E+01	-5.48913423E-02	+9.24115831E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.765625	+6.25879234E+01	+6.30614244E+01	-5.44541437E-02	+9.41367908E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.812500	+6.26054538E+01	+6.30791657E+01	-5.40088099E-02	+9.58737455E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.859375	+6.26231786E+01	+6.30971053E+01	-5.35553273E-02	+9.76034092E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.906250	+6.26410940E+01	+6.31152396E+01	-5.30937779E-02	+9.93047709E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.953125	+6.26591965E+01	+6.31335646E+01	-5.26243451E-02	+1.00956021E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.000000	+6.26774822E+01	+6.31520767E+01	-5.21473152E-02	+1.02535882E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.046875	+6.26959477E+01	+6.31707721E+01	-5.16630712E-02	+1.04024987E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.093750	+6.27145893E+01	+6.31896469E+01	-5.11720810E-02	+1.05407162E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.140625	+6.27334036E+01	+6.32086974E+01	-5.06748791E-02	+1.06670500E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.187500	+6.27523870E+01	+6.32279199E+01	-5.01720450E-02	+1.07808092E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.234375	+6.27715363E+01	+6.32473107E+01	-4.96641782E-02	+1.08818350E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.281250	+6.27908478E+01	+6.32668660E+01	-4.91518730E-02	+1.09704895E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.328125	+6.28103182E+01	+6.32865822E+01	-4.86356948E-02	+1.10476038E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.375000	+6.28299440E+01	+6.33064556E+01	-4.81161601E-02	+1.11143930E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.421875	+6.28497219E+01	+6.33264824E+01	-4.75937205E-02	+1.11723534E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.468750	+6.28696482E+01	+6.33466591E+01	-4.70687520E-02	+1.12231526E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.515625	+6.28897195E+01	+6.33669820E+01	-4.65415499E-02	+1.12685270E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.562500	+6.29099324E+01	+6.33874475E+01	-4.60123276E-02	+1.13101952E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.609375	+6.29302833E+01	+6.34080521E+01	-4.54812191E-02	+1.13497916E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.656250	+6.29507686E+01	+6.34287921E+01	-4.49482846E-02	+1.13888181E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.703125	+6.29713848E+01	+6.34496640E+01	-4.44135174E-02	+1.14286098E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.750000	+6.29921284E+01	+6.34706643E+01	-4.38768525E-02	+1.14703075E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.796875	+6.30129959E+01	+6.34917896E+01	-4.33381761E-02	+1.15148335E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.843750	+6.30339836E+01	+6.35130364E+01	-4.27973368E-02	+1.15628662E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.890625	+6.30550882E+01	+6.35344013E+01	-4.22541574E-02	+1.16148181E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.937500	+6.30763061E+01	+6.35558808E+01	-4.17084476E-02	+1.16708202E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
3.984375	+6.30976339E+01	+6.35774716E+01	-4.11600180E-02	+1.17307193E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.031250	+6.31190681E+01	+6.35991705E+01	-4.06086927E-02	+1.17940944E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.078125	+6.31406054E+01	+6.36209740E+01	-4.00543216E-02	+1.18602918E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.125000	+6.31622425E+01	+6.36428790E+01	-3.94967903E-02	+1.19284796E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.171875	+6.31839762E+01	+6.36648823E+01	-3.89360267E-02	+1.19977142E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.218750	+6.32058031E+01	+6.36869806E+01	-3.83720046E-02	+1.20670117E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.265625	+6.32277202E+01	+6.37091707E+01	-3.78047443E-02	+1.21354171E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.312500	+6.32497244E+01	+6.37314496E+01	-3.72343093E-02	+1.22020625E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.359375	+6.32718126E+01	+6.37538142E+01	-3.66608010E-02	+1.22662123E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.406250	+6.32939819E+01	+6.37762613E+01	-3.60843519E-02	+1.23272924E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.453125	+6.33162291E+01	+6.37987880E+01	-3.55051173E-02	+1.23849047E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.500000	+6.33385515E+01	+6.38213912E+01	-3.49232671E-02	+1.24388311E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.546875	+6.33609461E+01	+6.38440680E+01	-3.43389769E-02	+1.24890277E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.593750	+6.33834100E+01	+6.38668155E+01	-3.37524207E-02	+1.25356131E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
4.640625	+6.34059405E+01	+6.38896306E+01	-3.31637632E-02	+1.25804419E-02	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.171875	+6.21347363E+01	+6.26030964E+01	-6.53707844E-02	+3.82740116E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.195312	+6.21390506E+01	+6.26074534E+01	-6.52795857E-02	+3.95488747E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.218750	+6.21434436E+01	+6.26118904E+01	-6.51853991E-02	+4.08092386E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.242188	+6.21479148E+01	+6.26164072E+01	-6.50882924E-02	+4.20407311E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.265625	+6.21524641E+01	+6.26210033E+01	-6.49883332E-02	+4.32436756E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.289062	+6.21570911E+01	+6.26256784E+01	-6.48855877E-02	+4.44185214E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.312500	+6.21617954E+01	+6.26304322E+01	-6.47801213E-02	+4.55658253E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.335938	+6.21665767E+01	+6.26352642E+01	-6.46719979E-02	+4.66862403E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.359375	+6.21714347E+01	+6.26401741E+01	-6.45612796E-02	+4.77804963E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.382812	+6.21763691E+01	+6.26451615E+01	-6.44480268E-02	+4.88493893E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.406250	+6.21813794E+01	+6.26502261E+01	-6.43322981E-02	+4.98937671E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.429688	+6.21864653E+01	+6.26553674E+01	-6.42141498E-02	+5.09145122E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.453125	+6.21916265E+01	+6.26605851E+01	-6.40936363E-02	+5.19125309E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.476562	+6.21968626E+01	+6.26658788E+01	-6.39708098E-02	+5.28887421E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.500000	+6.22021732E+01	+6.26712480E+01	-6.38457203E-02	+5.38440645E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.523438	+6.22075579E+01	+6.26766925E+01	-6.37184157E-02	+5.47794047E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.546875	+6.22130164E+01	+6.26822117E+01	-6.35889419E-02	+5.56956527E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.570312	+6.22185483E+01	+6.26878054E+01	-6.34573424E-02	+5.65936700E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.593750	+6.22241532E+01	+6.26934730E+01	-6.33236590E-02	+5.74742836E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.617188	+6.22298307E+01	+6.26992142E+01	-6.31879317E-02	+5.83382857E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.640625	+6.22355803E+01	+6.27050285E+01	-6.30501983E-02	+5.91864251E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.664062	+6.22414018E+01	+6.27109156E+01	-6.29104953E-02	+6.00194071E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.687500	+6.22472947E+01	+6.27168750E+01	-6.27688573E-02	+6.08378945E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.710938	+6.22532586E+01	+6.27229062E+01	-6.26253177E-02	+6.16425086E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.734375	+6.22592930E+01	+6.27290090E+01	-6.24799081E-02	+6.24338304E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.757812	+6.22653976E+01	+6.27351828E+01	-6.23326591E-02	+6.32124058E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.781250	+6.22715720E+01	+6.27414272E+01	-6.21835999E-02	+6.39787494E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.804688	+6.22778157E+01	+6.27477417E+01	-6.20327587E-02	+6.47333514E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.828125	+6.22841282E+01	+6.27541260E+01	-6.18801623E-02	+6.54766856E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.851562	+6.22905093E+01	+6.27605796E+01	-6.17258367E-02	+6.62092152E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.875000	+6.22969584E+01	+6.27671020E+01	-6.15698066E-02	+6.69314004E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.898438	+6.23034751E+01	+6.27736929E+01	-6.14120958E-02	+6.76437083E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.921875	+6.23100589E+01	+6.27803517E+01	-6.12527268E-02	+6.83466214E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.945312	+6.23167095E+01	+6.27870780E+01	-6.10917210E-02	+6.90406435E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.968750	+6.23234264E+01	+6.27938714E+01	-6.09290988E-02	+6.97263094E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
1.992188	+6.23302091E+01	+6.28007313E+01	-6.07648789E-02	+7.04041925E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.015625	+6.23370572E+01	+6.28076575E+01	-6.05990791E-02	+7.10749111E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.039062	+6.23439703E+01	+6.28146493E+01	-6.04317153E-02	+7.17391327E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.062500	+6.23509478E+01	+6.28217064E+01	-6.02628019E-02	+7.23975802E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.085938	+6.23579894E+01	+6.28288282E+01	-6.00923516E-02	+7.30510375E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.109375	+6.23650946E+01	+6.28360143E+01	-5.99203752E-02	+7.37003469E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.132812	+6.23722629E+01	+6.28432643E+01	-5.97468813E-02	+7.43464118E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.156250	+6.23794938E+01	+6.28505777E+01	-5.95718764E-02	+7.49901972E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.179688	+6.23867869E+01	+6.28579540E+01	-5.93953647E-02	+7.56327253E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.203125	+6.23941418E+01	+6.28653927E+01	-5.92173480E-02	+7.62750721E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.226562	+6.24015579E+01	+6.28728934E+01	-5.90378253E-02	+7.69183598E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.250000	+6.24090348E+01	+6.28804557E+01	-5.88567932E-02	+7.75637477E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.273438	+6.24165720E+01	+6.28880789E+01	-5.86742452E-02	+7.82124250E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.296875	+6.24241690E+01	+6.28957627E+01	-5.84901724E-02	+7.88655974E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02
2.320312	+6.24318253E+01	+6.29035066E+01	-5.83045627E-02	+7.95213198E-03	+2.21364073E+02	+4.38715864E+02	+5.04572757E-01	+1.00000000E+00	+0.00000000E+00	+3.13424782E+01	+4.38263530E+02	+7.15151412E-02


==> anc/otoc_to_plot_supersymmetric_M500_L1.5164_n300_beta5.0000.dat <==
300.000000	+1.70566111E+01	+2.48472658E+01	+2.74607209E+00	+4.28305554E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
306.000000	+1.68762926E+01	+2.48593344E+01	+2.77046670E+00	+3.84848269E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
312.000000	+1.66970082E+01	+2.48558865E+01	+2.79225388E+00	+3.48195375E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
318.000000	+1.65214102E+01	+2.48450777E+01	+2.81225015E+00	+3.46816198E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
324.000000	+1.63141028E+01	+2.48197017E+01	+2.83387182E+00	+3.31375922E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
330.000000	+1.61283636E+01	+2.47896917E+01	+2.85201526E+00	+3.02124699E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
336.000000	+1.59504239E+01	+2.47700511E+01	+2.87012679E+00	+3.33073763E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
342.000000	+1.57851598E+01	+2.47996826E+01	+2.89198411E+00	+3.32547372E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
348.000000	+1.56053002E+01	+2.47839975E+01	+2.91003247E+00	+2.90263884E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
354.000000	+1.54176765E+01	+2.47517226E+01	+2.92681577E+00	+3.06134749E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
360.000000	+1.52501567E+01	+2.47723143E+01	+2.94676864E+00	+3.06692472E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
366.000000	+1.50989917E+01	+2.47829593E+01	+2.96361887E+00	+2.73876222E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
372.000000	+1.48992185E+01	+2.47395225E+01	+2.97963379E+00	+2.67142631E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
378.000000	+1.47305143E+01	+2.47299515E+01	+2.99567599E+00	+3.05164130E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
384.000000	+1.45819754E+01	+2.47893076E+01	+3.01625348E+00	+3.01345339E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
390.000000	+1.43888106E+01	+2.47564592E+01	+3.03183743E+00	+2.67570853E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
396.000000	+1.42253588E+01	+2.47657515E+01	+3.04836199E+00	+2.56386429E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
402.000000	+1.40288483E+01	+2.47204294E+01	+3.06260380E+00	+2.37107933E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
408.000000	+1.38706936E+01	+2.47152990E+01	+3.07681494E+00	+2.44540226E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
414.000000	+1.36977966E+01	+2.47077691E+01	+3.09194863E+00	+2.43289238E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
420.000000	+1.35168799E+01	+2.46827573E+01	+3.10600965E+00	+2.49093356E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
426.000000	+1.33606943E+01	+2.47047360E+01	+3.12183983E+00	+2.63321112E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
432.000000	+1.32096215E+01	+2.47339578E+01	+3.13760818E+00	+2.62051021E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
438.000000	+1.30098051E+01	+2.47162410E+01	+3.15328595E+00	+2.80217205E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
444.000000	+1.28254942E+01	+2.47439376E+01	+3.17123424E+00	+2.83819029E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
450.000000	+1.26525736E+01	+2.47645780E+01	+3.18734423E+00	+2.51401389E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
456.000000	+1.25196822E+01	+2.48031618E+01	+3.20140241E+00	+2.21989023E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
462.000000	+1.23709998E+01	+2.48099878E+01	+3.21398292E+00	+1.98986684E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
468.000000	+1.22210040E+01	+2.48013233E+01	+3.22528081E+00	+1.91597083E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
474.000000	+1.20902748E+01	+2.48185688E+01	+3.23697457E+00	+2.28360692E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
480.000000	+1.19167578E+01	+2.48465861E+01	+3.25268410E+00	+2.47857302E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
486.000000	+1.17329701E+01	+2.48455263E+01	+3.26671744E+00	+1.71172028E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
492.000000	+1.16114069E+01	+2.48095686E+01	+3.27322474E+00	+8.11395020E-04	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
498.000000	+1.14823449E+01	+2.47231983E+01	+3.27645418E+00	+9.11937780E-04	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
504.000000	+1.13286535E+01	+2.46720392E+01	+3.28416799E+00	+2.14469260E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
510.000000	+1.11357835E+01	+2.47218306E+01	+3.30219049E+00	+2.76835032E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
516.000000	+1.09719997E+01	+2.47661004E+01	+3.31738820E+00	+1.88913275E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
522.000000	+1.08835220E+01	+2.47810767E+01	+3.32486009E+00	+1.43602336E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
528.000000	+1.08032488E+01	+2.48371132E+01	+3.33462048E+00	+2.16044192E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
534.000000	+1.06681279E+01	+2.49306920E+01	+3.35078539E+00	+1.92414445E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
540.000000	+1.05493479E+01	+2.49110204E+01	+3.35771021E+00	+3.09152767E-04	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
546.000000	+1.04412053E+01	+2.47567794E+01	+3.35449522E+00	+3.12470199E-05	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
552.000000	+1.02673839E+01	+2.46344426E+01	+3.35808517E+00	+8.07620968E-04	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
558.000000	+1.01386508E+01	+2.45936381E+01	+3.36418668E+00	+1.01770001E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
564.000000	+1.01044322E+01	+2.46480229E+01	+3.37029757E+00	+1.60655619E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
570.000000	+1.00699833E+01	+2.48063472E+01	+3.38346535E+00	+1.57816023E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
576.000000	+9.99109523E+00	+2.48127358E+01	+3.38923550E+00	+3.49287655E-04	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
582.000000	+9.84354199E+00	+2.46418022E+01	+3.38765680E+00	+2.12905975E-04	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
588.000000	+9.68198770E+00	+2.45415441E+01	+3.39179037E+00	+1.64760579E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
594.000000	+9.60145875E+00	+2.46952109E+01	+3.40742807E+00	+3.56496178E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
150.000000	+1.89156188E+01	+2.19036360E+01	+1.78775723E+00	+1.46928547E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
153.000000	+1.93014774E+01	+2.24201339E+01	+1.83054950E+00	+1.38353282E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
156.000000	+1.96448917E+01	+2.28915362E+01	+1.87076920E+00	+1.29729179E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
159.000000	+1.99474909E+01	+2.33185934E+01	+1.90838701E+00	+1.22029632E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
162.000000	+2.02087208E+01	+2.37019961E+01	+1.94398698E+00	+1.17259020E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
165.000000	+2.04267787E+01	+2.40435989E+01	+1.97874242E+00	+1.13158324E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
168.000000	+2.06070850E+01	+2.43457732E+01	+2.01188197E+00	+1.08607982E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
171.000000	+2.07501468E+01	+2.46105052E+01	+2.04390721E+00	+1.04560386E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
174.000000	+2.08598137E+01	+2.48405668E+01	+2.07461820E+00	+9.93362551E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
177.000000	+2.09377675E+01	+2.50352051E+01	+2.10350896E+00	+9.44905807E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
180.000000	+2.09824895E+01	+2.51954490E+01	+2.13131255E+00	+9.01578890E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
183.000000	+2.10016119E+01	+2.53268038E+01	+2.15760370E+00	+8.59246933E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
186.000000	+2.09959335E+01	+2.54317877E+01	+2.18286737E+00	+8.06519553E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
189.000000	+2.09720730E+01	+2.55117129E+01	+2.20599487E+00	+7.53392264E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
192.000000	+2.09286833E+01	+2.55696548E+01	+2.22807090E+00	+7.24795418E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
195.000000	+2.08660420E+01	+2.56074560E+01	+2.24948260E+00	+6.95699647E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
198.000000	+2.07891481E+01	+2.56279430E+01	+2.26981288E+00	+6.51063471E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
201.000000	+2.07025503E+01	+2.56328473E+01	+2.28854640E+00	+6.21194987E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
204.000000	+2.06063609E+01	+2.56289091E+01	+2.30708458E+00	+6.18367608E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
207.000000	+2.05015557E+01	+2.56182126E+01	+2.32564846E+00	+6.04861887E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
210.000000	+2.03920314E+01	+2.56002043E+01	+2.34337629E+00	+5.89788822E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
213.000000	+2.02747502E+01	+2.55757138E+01	+2.36103579E+00	+5.82547855E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
216.000000	+2.01505097E+01	+2.55439421E+01	+2.37832916E+00	+5.68581410E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
219.000000	+2.00247024E+01	+2.55096278E+01	+2.39515067E+00	+5.64760580E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
222.000000	+1.98965432E+01	+2.54758671E+01	+2.41221480E+00	+5.54010210E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
225.000000	+1.97682094E+01	+2.54385212E+01	+2.42839129E+00	+5.23503096E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
228.000000	+1.96454303E+01	+2.54027832E+01	+2.44362499E+00	+5.07287219E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
231.000000	+1.95243069E+01	+2.53698607E+01	+2.45882852E+00	+4.88103607E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
234.000000	+1.94036852E+01	+2.53321425E+01	+2.47291120E+00	+4.64783663E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
237.000000	+1.92850687E+01	+2.52959318E+01	+2.48671554E+00	+4.55596109E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
240.000000	+1.91641372E+01	+2.52568887E+01	+2.50024697E+00	+4.44947180E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
243.000000	+1.90411141E+01	+2.52146095E+01	+2.51341237E+00	+4.33855897E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
246.000000	+1.89198057E+01	+2.51732421E+01	+2.52627832E+00	+4.15936246E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
249.000000	+1.88050440E+01	+2.51345448E+01	+2.53836855E+00	+4.12981993E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
252.000000	+1.86924496E+01	+2.51027752E+01	+2.55105724E+00	+4.37889298E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
255.000000	+1.85774706E+01	+2.50754725E+01	+2.56464190E+00	+4.56154734E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
258.000000	+1.84596298E+01	+2.50478244E+01	+2.57842653E+00	+4.37505616E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
261.000000	+1.83516553E+01	+2.50224904E+01	+2.59089224E+00	+4.11145929E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
264.000000	+1.82501570E+01	+2.50028953E+01	+2.60309528E+00	+4.15190932E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
267.000000	+1.81514077E+01	+2.49905102E+01	+2.61580370E+00	+4.15637310E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
270.000000	+1.80489027E+01	+2.49721598E+01	+2.62803352E+00	+3.86159964E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
273.000000	+1.79446668E+01	+2.49440786E+01	+2.63897329E+00	+3.85446589E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
276.000000	+1.78403996E+01	+2.49256352E+01	+2.65116032E+00	+4.25399751E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
279.000000	+1.77402388E+01	+2.49206029E+01	+2.66449728E+00	+4.28983923E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
282.000000	+1.76393105E+01	+2.49092806E+01	+2.67689935E+00	+3.92804478E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
285.000000	+1.75327045E+01	+2.48843074E+01	+2.68806555E+00	+3.69940408E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
288.000000	+1.74304662E+01	+2.48636078E+01	+2.69909578E+00	+3.80308516E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
291.000000	+1.73366393E+01	+2.48579234E+01	+2.71088406E+00	+3.93668651E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
294.000000	+1.72410037E+01	+2.48518069E+01	+2.72271589E+00	+3.83954333E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
297.000000	+1.71471183E+01	+2.48436834E+01	+2.73392132E+00	+3.63073939E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
75.000000	+1.25844116E+01	+1.38226474E+01	+9.06834857E-01	+1.75010741E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
76.500000	+1.21150756E+01	+1.33567302E+01	+9.09591988E-01	+1.92606708E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
78.000000	+1.16897324E+01	+1.29351437E+01	+9.12613058E-01	+1.99317039E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
79.500000	+1.13084791E+01	+1.25575803E+01	+9.15571499E-01	+2.16672445E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
81.000000	+1.09700904E+01	+1.22236235E+01	+9.19113231E-01	+2.51718018E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
82.500000	+1.06741274E+01	+1.19326970E+01	+9.23123039E-01	+3.03708383E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
84.000000	+1.04191122E+01	+1.16841188E+01	+9.28224483E-01	+3.59185828E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
85.500000	+1.02049329E+01	+1.14771377E+01	+9.33898614E-01	+4.01588554E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
87.000000	+1.00305354E+01	+1.13108745E+01	+9.40272139E-01	+4.61858267E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
88.500000	+9.89432691E+00	+1.11842817E+01	+9.47754362E-01	+4.96545131E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
90.000000	+9.79665177E+00	+1.10962060E+01	+9.55168493E-01	+5.27980471E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
91.500000	+9.73486855E+00	+1.10454182E+01	+9.63593776E-01	+6.00268568E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
93.000000	+9.70739743E+00	+1.10305661E+01	+9.73176550E-01	+6.51052750E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
94.500000	+9.71378396E+00	+1.10501823E+01	+9.83125359E-01	+7.06312544E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
96.000000	+9.75126464E+00	+1.11027696E+01	+9.94365927E-01	+7.95897691E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
97.500000	+9.81813033E+00	+1.11868217E+01	+1.00700229E+00	+8.73944781E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
99.000000	+9.91341803E+00	+1.13008258E+01	+1.02058427E+00	+9.41231809E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
100.500000	+1.00353127E+01	+1.14432026E+01	+1.03523924E+00	+1.02083697E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
102.000000	+1.01816424E+01	+1.16121970E+01	+1.05120938E+00	+1.10975344E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
103.500000	+1.03505252E+01	+1.18060764E+01	+1.06853185E+00	+1.18696523E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
105.000000	+1.05406485E+01	+1.20230615E+01	+1.08681834E+00	+1.23393750E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
106.500000	+1.07509663E+01	+1.22614090E+01	+1.10554997E+00	+1.27018288E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
108.000000	+1.09795310E+01	+1.25195221E+01	+1.12492382E+00	+1.33241814E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
109.500000	+1.12237688E+01	+1.27958107E+01	+1.14552252E+00	+1.40680829E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
111.000000	+1.14822260E+01	+1.30886023E+01	+1.16712807E+00	+1.44790638E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
112.500000	+1.17544231E+01	+1.33962548E+01	+1.18895971E+00	+1.46707691E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
114.000000	+1.20383778E+01	+1.37170333E+01	+1.21114038E+00	+1.50870571E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
115.500000	+1.23312482E+01	+1.40490985E+01	+1.23422088E+00	+1.55451066E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
117.000000	+1.26319429E+01	+1.43907372E+01	+1.25777570E+00	+1.58123915E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
118.500000	+1.29391149E+01	+1.47404189E+01	+1.28165805E+00	+1.58554175E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
120.000000	+1.32523012E+01	+1.50967763E+01	+1.30534195E+00	+1.58670748E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
121.500000	+1.35694012E+01	+1.54585231E+01	+1.32925928E+00	+1.60747400E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
123.000000	+1.38889328E+01	+1.58245359E+01	+1.35356617E+00	+1.63859711E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
124.500000	+1.42093843E+01	+1.61936918E+01	+1.37841719E+00	+1.66277019E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
126.000000	+1.45300072E+01	+1.65646130E+01	+1.40344928E+00	+1.68069786E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
127.500000	+1.48487783E+01	+1.69357018E+01	+1.42883813E+00	+1.69033370E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
129.000000	+1.51653196E+01	+1.73057611E+01	+1.45415929E+00	+1.69151967E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
130.500000	+1.54783364E+01	+1.76738950E+01	+1.47958372E+00	+1.68264601E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
132.000000	+1.57878497E+01	+1.80391129E+01	+1.50463867E+00	+1.66247422E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
133.500000	+1.60923561E+01	+1.84001932E+01	+1.52945794E+00	+1.65162472E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
135.000000	+1.63903817E+01	+1.87560020E+01	+1.55418741E+00	+1.63866181E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
136.500000	+1.66816632E+01	+1.91057881E+01	+1.57861780E+00	+1.62672697E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
138.000000	+1.69651088E+01	+1.94490389E+01	+1.60298922E+00	+1.61627530E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
139.500000	+1.72408855E+01	+1.97854484E+01	+1.62710606E+00	+1.59304662E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
141.000000	+1.75090299E+01	+2.01145529E+01	+1.65078062E+00	+1.57057260E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
142.500000	+1.77682532E+01	+2.04355781E+01	+1.67422324E+00	+1.55328933E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
144.000000	+1.80179738E+01	+2.07477841E+01	+1.69737930E+00	+1.53625852E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
145.500000	+1.82577852E+01	+2.10509179E+01	+1.72031099E+00	+1.52708076E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
147.000000	+1.84870475E+01	+2.13448259E+01	+1.74319172E+00	+1.51483521E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
148.500000	+1.87062042E+01	+2.16291995E+01	+1.76575605E+00	+1.49374173E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
37.500000	+3.70970495E+01	+3.79644891E+01	+5.50937823E-01	+2.53355122E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
38.250000	+3.65051849E+01	+3.73890009E+01	+5.69640758E-01	+2.45389812E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
39.000000	+3.59044515E+01	+3.68044152E+01	+5.87746295E-01	+2.36498629E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
39.750000	+3.52963868E+01	+3.62121187E+01	+6.05115553E-01	+2.28197252E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
40.500000	+3.46821649E+01	+3.56134672E+01	+6.21975883E-01	+2.20436447E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
41.250000	+3.40632589E+01	+3.50097761E+01	+6.38181020E-01	+2.10700616E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
42.000000	+3.34410855E+01	+3.44022918E+01	+6.53580975E-01	+2.01545500E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
42.750000	+3.28166374E+01	+3.37922064E+01	+6.68412845E-01	+1.94426684E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
43.500000	+3.21910172E+01	+3.31806689E+01	+6.82744978E-01	+1.86749196E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
44.250000	+3.15654811E+01	+3.25687645E+01	+6.96425224E-01	+1.77397273E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
45.000000	+3.09411642E+01	+3.19575037E+01	+7.09354569E-01	+1.68178882E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
45.750000	+3.03189170E+01	+3.13478321E+01	+7.21652056E-01	+1.60913642E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
46.500000	+2.96994746E+01	+3.07406440E+01	+7.33491615E-01	+1.54570281E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
47.250000	+2.90837311E+01	+3.01367808E+01	+7.44837599E-01	+1.47115846E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
48.000000	+2.84726176E+01	+2.95370182E+01	+7.55558992E-01	+1.38308568E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
48.750000	+2.78669380E+01	+2.89420628E+01	+7.65583884E-01	+1.29693806E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
49.500000	+2.72672513E+01	+2.83525615E+01	+7.75013063E-01	+1.22912644E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
50.250000	+2.66739845E+01	+2.77691150E+01	+7.84020780E-01	+1.17660258E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
51.000000	+2.60876470E+01	+2.71922820E+01	+7.92662102E-01	+1.12428266E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
51.750000	+2.55088189E+01	+2.66225746E+01	+8.00885020E-01	+1.05973366E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
52.500000	+2.49381187E+01	+2.60604532E+01	+8.08558107E-01	+9.83515548E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
53.250000	+2.43760178E+01	+2.55063262E+01	+8.15637754E-01	+9.08608843E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
54.000000	+2.38228231E+01	+2.49605588E+01	+8.22187239E-01	+8.47197300E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
54.750000	+2.32787171E+01	+2.44234812E+01	+8.28345713E-01	+8.03106751E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
55.500000	+2.27438750E+01	+2.38953995E+01	+8.34233841E-01	+7.69291698E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
56.250000	+2.22185417E+01	+2.33765921E+01	+8.39885088E-01	+7.34831835E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
57.000000	+2.17030198E+01	+2.28673071E+01	+8.45256318E-01	+6.91599904E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
57.750000	+2.11976414E+01	+2.23677680E+01	+8.50259087E-01	+6.38079731E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
58.500000	+2.07026812E+01	+2.18781656E+01	+8.54827514E-01	+5.79993428E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
59.250000	+2.02183077E+01	+2.13986587E+01	+8.58958988E-01	+5.26985481E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
60.000000	+1.97445784E+01	+2.09293916E+01	+8.62732296E-01	+4.84549884E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
60.750000	+1.92815362E+01	+2.04704975E+01	+8.66227237E-01	+4.56484161E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
61.500000	+1.88291412E+01	+2.00220950E+01	+8.69579559E-01	+4.37520454E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
62.250000	+1.83875026E+01	+1.95842925E+01	+8.72790044E-01	+4.22681442E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
63.000000	+1.79566488E+01	+1.91571902E+01	+8.75919780E-01	+4.07045714E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
63.750000	+1.75367585E+01	+1.87408779E+01	+8.78895729E-01	+3.83093940E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
64.500000	+1.71279720E+01	+1.83354321E+01	+8.81666189E-01	+3.53553478E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
65.250000	+1.67303973E+01	+1.79409196E+01	+8.84199031E-01	+3.20077780E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
66.000000	+1.63441205E+01	+1.75573917E+01	+8.86467356E-01	+2.81520220E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
66.750000	+1.59692445E+01	+1.71848893E+01	+8.88421835E-01	+2.51572587E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
67.500000	+1.56055845E+01	+1.68234427E+01	+8.90240945E-01	+2.29153979E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
68.250000	+1.52532537E+01	+1.64730843E+01	+8.91859144E-01	+2.11663832E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
69.000000	+1.49121184E+01	+1.61338494E+01	+8.93415902E-01	+2.11627729E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
69.750000	+1.45820619E+01	+1.58057709E+01	+8.95033560E-01	+2.12646100E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
70.500000	+1.42632353E+01	+1.54888695E+01	+8.96605594E-01	+2.14034217E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
71.250000	+1.39555128E+01	+1.51831568E+01	+8.98244074E-01	+2.24907630E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
72.000000	+1.36588643E+01	+1.48886403E+01	+8.99979208E-01	+2.30623705E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
72.750000	+1.33734266E+01	+1.46053248E+01	+9.01703429E-01	+2.20840896E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
73.500000	+1.30993689E+01	+1.43332255E+01	+9.03291822E-01	+2.23853133E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
74.250000	+1.28362983E+01	+1.40723399E+01	+9.05061226E-01	+2.47988049E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
18.750000	+4.53481177E+01	+4.58954634E+01	+9.04724259E-02	+1.53559158E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
19.125000	+4.53378074E+01	+4.58883560E+01	+9.63072044E-02	+1.57629026E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
19.500000	+4.53215797E+01	+4.58754346E+01	+1.02294603E-01	+1.61723720E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
19.875000	+4.52993388E+01	+4.58566058E+01	+1.08436483E-01	+1.65960872E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
20.250000	+4.52709868E+01	+4.58317786E+01	+1.14741668E-01	+1.70479746E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
20.625000	+4.52364265E+01	+4.58008645E+01	+1.21222464E-01	+1.75193347E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
21.000000	+4.51955692E+01	+4.57637782E+01	+1.27881169E-01	+1.79982569E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
21.375000	+4.51483290E+01	+4.57204379E+01	+1.34721157E-01	+1.84947738E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
21.750000	+4.50946201E+01	+4.56707657E+01	+1.41752250E-01	+1.90090006E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
22.125000	+4.50343645E+01	+4.56146882E+01	+1.48977907E-01	+1.95256145E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
22.500000	+4.49674924E+01	+4.55521373E+01	+1.56396461E-01	+2.00480872E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
22.875000	+4.48939347E+01	+4.54830501E+01	+1.64013973E-01	+2.05837102E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
23.250000	+4.48136296E+01	+4.54073701E+01	+1.71834243E-01	+2.11189953E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
23.625000	+4.47265269E+01	+4.53250477E+01	+1.79853219E-01	+2.16499590E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
24.000000	+4.46325806E+01	+4.52360406E+01	+1.88071712E-01	+2.21865862E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
24.375000	+4.45317507E+01	+4.51403142E+01	+1.96493159E-01	+2.27213803E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
24.750000	+4.44240108E+01	+4.50378425E+01	+2.05112748E-01	+2.32436703E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
25.125000	+4.43093430E+01	+4.49286085E+01	+2.13925912E-01	+2.37589772E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
25.500000	+4.41877363E+01	+4.48126041E+01	+2.22931981E-01	+2.42680935E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
25.875000	+4.40591913E+01	+4.46898313E+01	+2.32126982E-01	+2.47553854E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
26.250000	+4.39237239E+01	+4.45603017E+01	+2.41498520E-01	+2.52229118E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
26.625000	+4.37813535E+01	+4.44240369E+01	+2.51044166E-01	+2.56773823E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
27.000000	+4.36321130E+01	+4.42810688E+01	+2.60756556E-01	+2.61010500E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
27.375000	+4.34760509E+01	+4.41314393E+01	+2.70619953E-01	+2.64983951E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
27.750000	+4.33132183E+01	+4.39752003E+01	+2.80630353E-01	+2.68726460E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
28.125000	+4.31436826E+01	+4.38124140E+01	+2.90774438E-01	+2.72080806E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
28.500000	+4.29675231E+01	+4.36431524E+01	+3.01036413E-01	+2.75168636E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
28.875000	+4.27848212E+01	+4.34674971E+01	+3.11412085E-01	+2.77951725E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
29.250000	+4.25956779E+01	+4.32855394E+01	+3.21882793E-01	+2.80221071E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
29.625000	+4.24002045E+01	+4.30973797E+01	+3.32428666E-01	+2.82241395E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
30.000000	+4.21985068E+01	+4.29031270E+01	+3.43050897E-01	+2.84073602E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
30.375000	+4.19907107E+01	+4.27028989E+01	+3.53734186E-01	+2.85241347E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
30.750000	+4.17769647E+01	+4.24968213E+01	+3.64443998E-01	+2.85980851E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
31.125000	+4.15573982E+01	+4.22850269E+01	+3.75182750E-01	+2.86802056E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
31.500000	+4.13321467E+01	+4.20676553E+01	+3.85954152E-01	+2.87160712E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
31.875000	+4.11013840E+01	+4.18448537E+01	+3.96719803E-01	+2.86711220E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
32.250000	+4.08652790E+01	+4.16167747E+01	+4.07457494E-01	+2.86170799E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
32.625000	+4.06239769E+01	+4.13835759E+01	+4.18182613E-01	+2.85756097E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
33.000000	+4.03776441E+01	+4.11454196E+01	+4.28889201E-01	+2.84763502E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
33.375000	+4.01264768E+01	+4.09024733E+01	+4.39539876E-01	+2.83050033E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
33.750000	+3.98706598E+01	+4.06549084E+01	+4.50117954E-01	+2.81271581E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
34.125000	+3.96103587E+01	+4.04028990E+01	+4.60635244E-01	+2.79590639E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
34.500000	+3.93457540E+01	+4.01466214E+01	+4.71087252E-01	+2.77599831E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
34.875000	+3.90770405E+01	+3.98862544E+01	+4.81455232E-01	+2.75109675E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
35.250000	+3.88044156E+01	+3.96219791E+01	+4.91720477E-01	+2.72253271E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
35.625000	+3.85280711E+01	+3.93539783E+01	+5.01874227E-01	+2.69479835E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
36.000000	+3.82481795E+01	+3.90824348E+01	+5.11931465E-01	+2.66947030E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
36.375000	+3.79649224E+01	+3.88075317E+01	+5.21895254E-01	+2.64018149E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
36.750000	+3.76785121E+01	+3.85294515E+01	+5.31732826E-01	+2.60210616E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
37.125000	+3.73891616E+01	+3.82483766E+01	+5.41411050E-01	+2.55961355E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
9.375000	+4.40098767E+01	+4.45000344E+01	-1.98808445E-02	+9.11208338E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
9.562500	+4.40596761E+01	+4.45506744E+01	-1.81674817E-02	+9.16378709E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
9.750000	+4.41088916E+01	+4.46007366E+01	-1.64444244E-02	+9.21645984E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
9.937500	+4.41574927E+01	+4.46501909E+01	-1.47113092E-02	+9.27513528E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
10.125000	+4.42054493E+01	+4.46990080E+01	-1.29662486E-02	+9.34532225E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
10.312500	+4.42527319E+01	+4.47471597E+01	-1.12068134E-02	+9.42622514E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
10.500000	+4.42993126E+01	+4.47946191E+01	-9.43141420E-03	+9.51168370E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
10.687500	+4.43451654E+01	+4.48413600E+01	-7.63993198E-03	+9.59539853E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
10.875000	+4.43902653E+01	+4.48873573E+01	-5.83313975E-03	+9.67595417E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
11.062500	+4.44345883E+01	+4.49325866E+01	-4.01144917E-03	+9.75760273E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
11.250000	+4.44781101E+01	+4.49770243E+01	-2.17403872E-03	+9.84640656E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
11.437500	+4.45208070E+01	+4.50206475E+01	-3.19046713E-04	+9.94517370E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
11.625000	+4.45626556E+01	+4.50634339E+01	+1.55540142E-03	+1.00512750E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
11.812500	+4.46036341E+01	+4.51053621E+01	+3.45018143E-03	+1.01587824E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
12.000000	+4.46437216E+01	+4.51464113E+01	+5.36494481E-03	+1.02631509E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
12.187500	+4.46828984E+01	+4.51865612E+01	+7.29886300E-03	+1.03649210E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
12.375000	+4.47211446E+01	+4.52257919E+01	+9.25179019E-03	+1.04693867E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
12.562500	+4.47584403E+01	+4.52640843E+01	+1.12248830E-02	+1.05821008E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
12.750000	+4.47947656E+01	+4.53014196E+01	+1.32200780E-02	+1.07038384E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
12.937500	+4.48301015E+01	+4.53377793E+01	+1.52388224E-02	+1.08296418E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
13.125000	+4.48644299E+01	+4.53731456E+01	+1.72811937E-02	+1.09530674E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
13.312500	+4.48977338E+01	+4.54075011E+01	+1.93462227E-02	+1.10717609E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
13.500000	+4.49299964E+01	+4.54408286E+01	+2.14331040E-02	+1.11891990E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
13.687500	+4.49612008E+01	+4.54731115E+01	+2.35421723E-02	+1.13112924E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
13.875000	+4.49913296E+01	+4.55043333E+01	+2.56748386E-02	+1.14413112E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
14.062500	+4.50203659E+01	+4.55344777E+01	+2.78326640E-02	+1.15774433E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
14.250000	+4.50482933E+01	+4.55635290E+01	+3.00163799E-02	+1.17144207E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
14.437500	+4.50750964E+01	+4.55914716E+01	+3.22255718E-02	+1.18476321E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
14.625000	+4.51007604E+01	+4.56182903E+01	+3.44592419E-02	+1.19767053E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
14.812500	+4.51252705E+01	+4.56439701E+01	+3.67168362E-02	+1.21057764E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
15.000000	+4.51486115E+01	+4.56684962E+01	+3.89989080E-02	+1.22400363E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
15.187500	+4.51707679E+01	+4.56918539E+01	+4.13068499E-02	+1.23813927E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
15.375000	+4.51917246E+01	+4.57140287E+01	+4.36419303E-02	+1.25269054E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
15.562500	+4.52114670E+01	+4.57350066E+01	+4.60044394E-02	+1.26711929E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
15.750000	+4.52299815E+01	+4.57547734E+01	+4.83936276E-02	+1.28108412E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
15.937500	+4.52472547E+01	+4.57733154E+01	+5.08085048E-02	+1.29473464E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
16.125000	+4.52632729E+01	+4.57906190E+01	+5.32488826E-02	+1.30860671E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
16.312500	+4.52780219E+01	+4.58066705E+01	+5.57157800E-02	+1.32317915E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
16.500000	+4.52914873E+01	+4.58214565E+01	+5.82108044E-02	+1.33846685E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
16.687500	+4.53036550E+01	+4.58349637E+01	+6.07350307E-02	+1.35402281E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
16.875000	+4.53145119E+01	+4.58471789E+01	+6.32883899E-02	+1.36935388E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
17.062500	+4.53240453E+01	+4.58580893E+01	+6.58701077E-02	+1.38436191E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
17.250000	+4.53322423E+01	+4.58676818E+01	+6.84797471E-02	+1.39941090E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
17.437500	+4.53390898E+01	+4.58759437E+01	+7.11178986E-02	+1.41500493E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
17.625000	+4.53445741E+01	+4.58828623E+01	+7.37860156E-02	+1.43140767E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
17.812500	+4.53486815E+01	+4.58884248E+01	+7.64856773E-02	+1.44849239E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
18.000000	+4.53513988E+01	+4.58926189E+01	+7.92178620E-02	+1.46586696E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
18.187500	+4.53527136E+01	+4.58954321E+01	+8.19826785E-02	+1.48318098E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
18.375000	+4.53526133E+01	+4.58968520E+01	+8.47797907E-02	+1.50043583E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
18.562500	+4.53510857E+01	+4.58968665E+01	+8.76093128E-02	+1.51772113E-02	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.687500	+4.26965231E+01	+4.31671303E+01	-6.05843667E-02	+8.16916339E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.781250	+4.27212246E+01	+4.31921934E+01	-5.98163399E-02	+8.21540963E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.875000	+4.27461291E+01	+4.32174618E+01	-5.90439774E-02	+8.25966342E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.968750	+4.27712261E+01	+4.32429248E+01	-5.82676530E-02	+8.30047812E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
5.062500	+4.27965049E+01	+4.32685717E+01	-5.74876378E-02	+8.33884279E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
5.156250	+4.28219554E+01	+4.32943922E+01	-5.67041200E-02	+8.37543777E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
5.250000	+4.28475674E+01	+4.33203761E+01	-5.59172432E-02	+8.41047724E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
5.343750	+4.28733309E+01	+4.33465133E+01	-5.51271555E-02	+8.44366759E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
5.437500	+4.28992362E+01	+4.33727940E+01	-5.43340555E-02	+8.47429884E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
5.531250	+4.29252736E+01	+4.33992084E+01	-5.35382245E-02	+8.50145518E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
5.625000	+4.29514338E+01	+4.34257471E+01	-5.27400327E-02	+8.52429808E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
5.718750	+4.29777078E+01	+4.34524007E+01	-5.19399186E-02	+8.54235172E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
5.812500	+4.30040865E+01	+4.34791601E+01	-5.11383417E-02	+8.55571334E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
5.906250	+4.30305611E+01	+4.35060162E+01	-5.03357223E-02	+8.56512843E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
6.000000	+4.30571231E+01	+4.35329602E+01	-4.95323802E-02	+8.57190540E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
6.093750	+4.30837637E+01	+4.35599835E+01	-4.87284900E-02	+8.57768775E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
6.187500	+4.31104744E+01	+4.35870775E+01	-4.79240637E-02	+8.58413857E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
6.281250	+4.31372470E+01	+4.36142340E+01	-4.71189641E-02	+8.59261210E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
6.375000	+4.31640731E+01	+4.36414447E+01	-4.63129489E-02	+8.60388807E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
6.468750	+4.31909446E+01	+4.36687016E+01	-4.55057351E-02	+8.61802786E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
6.562500	+4.32178535E+01	+4.36959971E+01	-4.46970687E-02	+8.63438397E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
6.656250	+4.32447922E+01	+4.37233234E+01	-4.38867881E-02	+8.65176207E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
6.750000	+4.32717531E+01	+4.37506730E+01	-4.30748633E-02	+8.66870133E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
6.843750	+4.32987291E+01	+4.37780386E+01	-4.22614066E-02	+8.68381202E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
6.937500	+4.33257129E+01	+4.38054132E+01	-4.14466486E-02	+8.69609421E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
7.031250	+4.33526979E+01	+4.38327896E+01	-4.06308889E-02	+8.70516321E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
7.125000	+4.33796772E+01	+4.38601610E+01	-3.98144305E-02	+8.71132838E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
7.218750	+4.34066442E+01	+4.38875207E+01	-3.89975148E-02	+8.71550950E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
7.312500	+4.34335924E+01	+4.39148621E+01	-3.81802724E-02	+8.71901668E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
7.406250	+4.34605154E+01	+4.39421787E+01	-3.73626992E-02	+8.72325437E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
7.500000	+4.34874067E+01	+4.39694643E+01	-3.65446622E-02	+8.72942491E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
7.593750	+4.35142601E+01	+4.39967125E+01	-3.57259320E-02	+8.73829983E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
7.687500	+4.35410694E+01	+4.40239174E+01	-3.49062310E-02	+8.75010270E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
7.781250	+4.35678285E+01	+4.40510731E+01	-3.40852878E-02	+8.76451700E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
7.875000	+4.35945316E+01	+4.40781737E+01	-3.32628841E-02	+8.78080490E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
7.968750	+4.36211729E+01	+4.41052137E+01	-3.24388869E-02	+8.79800258E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
8.062500	+4.36477469E+01	+4.41321875E+01	-3.16132586E-02	+8.81514839E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
8.156250	+4.36742482E+01	+4.41590897E+01	-3.07860465E-02	+8.83149892E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
8.250000	+4.37006715E+01	+4.41859149E+01	-2.99573526E-02	+8.84669273E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
8.343750	+4.37270117E+01	+4.42126581E+01	-2.91272916E-02	+8.86083214E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
8.437500	+4.37532639E+01	+4.42393142E+01	-2.82959465E-02	+8.87446714E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
8.531250	+4.37794229E+01	+4.42658781E+01	-2.74633291E-02	+8.88848262E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
8.625000	+4.38054839E+01	+4.42923450E+01	-2.66293560E-02	+8.90390882E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
8.718750	+4.38314421E+01	+4.43187100E+01	-2.57938461E-02	+8.92169268E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
8.812500	+4.38572925E+01	+4.43449686E+01	-2.49565387E-02	+8.94247859E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
8.906250	+4.38830305E+01	+4.43711162E+01	-2.41171314E-02	+8.96644969E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
9.000000	+4.39086515E+01	+4.43971482E+01	-2.32753294E-02	+8.99327032E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
9.093750	+4.39341509E+01	+4.44230603E+01	-2.24308932E-02	+9.02214933E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
9.187500	+4.39595243E+01	+4.44488481E+01	-2.15836764E-02	+9.05201588E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
9.281250	+4.39847676E+01	+4.44745075E+01	-2.07336402E-02	+9.08208766E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.343750	+4.21784214E+01	+4.26414089E+01	-7.69079209E-02	+5.01941768E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.390625	+4.21862883E+01	+4.26493859E+01	-7.66703989E-02	+5.11485570E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.437500	+4.21942814E+01	+4.26574910E+01	-7.64284032E-02	+5.21057270E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.484375	+4.22023990E+01	+4.26657229E+01	-7.61819077E-02	+5.30693219E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.531250	+4.22106398E+01	+4.26740799E+01	-7.59308783E-02	+5.40406861E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.578125	+4.22190021E+01	+4.26825607E+01	-7.56752762E-02	+5.50204255E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.625000	+4.22274844E+01	+4.26911637E+01	-7.54150618E-02	+5.60083221E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.671875	+4.22360852E+01	+4.26998873E+01	-7.51501982E-02	+5.70032833E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.718750	+4.22448029E+01	+4.27087300E+01	-7.48806560E-02	+5.80033299E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.765625	+4.22536360E+01	+4.27176903E+01	-7.46064170E-02	+5.90056282E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.812500	+4.22625829E+01	+4.27267667E+01	-7.43274783E-02	+6.00065687E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.859375	+4.22716421E+01	+4.27359576E+01	-7.40438554E-02	+6.10018858E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.906250	+4.22808120E+01	+4.27452614E+01	-7.37555856E-02	+6.19868211E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.953125	+4.22900912E+01	+4.27546765E+01	-7.34627290E-02	+6.29563190E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.000000	+4.22994780E+01	+4.27642016E+01	-7.31653701E-02	+6.39052416E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.046875	+4.23089710E+01	+4.27738348E+01	-7.28636173E-02	+6.48285971E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.093750	+4.23185687E+01	+4.27835748E+01	-7.25576020E-02	+6.57217631E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.140625	+4.23282696E+01	+4.27934200E+01	-7.22474758E-02	+6.65806918E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.187500	+4.23380722E+01	+4.28033687E+01	-7.19334080E-02	+6.74020855E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.234375	+4.23479750E+01	+4.28134194E+01	-7.16155813E-02	+6.81835355E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.281250	+4.23579766E+01	+4.28235705E+01	-7.12941874E-02	+6.89236127E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.328125	+4.23680753E+01	+4.28338205E+01	-7.09694224E-02	+6.96219044E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.375000	+4.23782699E+01	+4.28441678E+01	-7.06414820E-02	+7.02790024E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.421875	+4.23885587E+01	+4.28546108E+01	-7.03105567E-02	+7.08964433E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.468750	+4.23989403E+01	+4.28651480E+01	-6.99768278E-02	+7.14766057E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.515625	+4.24094132E+01	+4.28757778E+01	-6.96404636E-02	+7.20225679E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.562500	+4.24199759E+01	+4.28864986E+01	-6.93016163E-02	+7.25379448E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.609375	+4.24306270E+01	+4.28973088E+01	-6.89604203E-02	+7.30267058E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.656250	+4.24413648E+01	+4.29082069E+01	-6.86169909E-02	+7.34929838E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.703125	+4.24521879E+01	+4.29191914E+01	-6.82714236E-02	+7.39408888E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.750000	+4.24630948E+01	+4.29302606E+01	-6.79237951E-02	+7.43743321E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.796875	+4.24740840E+01	+4.29414132E+01	-6.75741642E-02	+7.47968669E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.843750	+4.24851539E+01	+4.29526474E+01	-6.72225744E-02	+7.52115611E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.890625	+4.24963030E+01	+4.29639618E+01	-6.68690559E-02	+7.56208955E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.937500	+4.25075298E+01	+4.29753549E+01	-6.65136285E-02	+7.60266986E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
3.984375	+4.25188328E+01	+4.29868251E+01	-6.61563056E-02	+7.64301228E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.031250	+4.25302105E+01	+4.29983709E+01	-6.57970961E-02	+7.68316544E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.078125	+4.25416614E+01	+4.30099909E+01	-6.54360088E-02	+7.72311591E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.125000	+4.25531841E+01	+4.30216836E+01	-6.50730540E-02	+7.76279577E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.171875	+4.25647769E+01	+4.30334473E+01	-6.47082467E-02	+7.80209267E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.218750	+4.25764385E+01	+4.30452808E+01	-6.43416078E-02	+7.84086157E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.265625	+4.25881674E+01	+4.30571825E+01	-6.39731659E-02	+7.87893716E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.312500	+4.25999622E+01	+4.30691510E+01	-6.36029575E-02	+7.91614645E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.359375	+4.26118215E+01	+4.30811848E+01	-6.32310272E-02	+7.95232075E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.406250	+4.26237438E+01	+4.30932824E+01	-6.28574274E-02	+7.98730629E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.453125	+4.26357277E+01	+4.31054425E+01	-6.24822172E-02	+8.02097325E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.500000	+4.26477718E+01	+4.31176637E+01	-6.21054612E-02	+8.05322252E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.546875	+4.26598748E+01	+4.31299444E+01	-6.17272276E-02	+8.08399044E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.593750	+4.26720352E+01	+4.31422833E+01	-6.13475871E-02	+8.11325118E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
4.640625	+4.26842518E+01	+4.31546791E+01	-6.09666103E-02	+8.14175667E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.171875	+4.20267823E+01	+4.24877797E+01	-8.12157117E-02	+2.06203454E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.195312	+4.20289020E+01	+4.24899221E+01	-8.11664930E-02	+2.13796203E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.218750	+4.20310611E+01	+4.24921047E+01	-8.11154947E-02	+2.21361804E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.242188	+4.20332595E+01	+4.24943274E+01	-8.10627296E-02	+2.28870662E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.265625	+4.20354971E+01	+4.24965902E+01	-8.10082116E-02	+2.36318122E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.289062	+4.20377739E+01	+4.24988929E+01	-8.09519555E-02	+2.43700089E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.312500	+4.20400896E+01	+4.25012353E+01	-8.08939772E-02	+2.51013027E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.335938	+4.20424441E+01	+4.25036174E+01	-8.08342931E-02	+2.58253884E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.359375	+4.20448374E+01	+4.25060389E+01	-8.07729206E-02	+2.65420056E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.382812	+4.20472692E+01	+4.25084998E+01	-8.07098775E-02	+2.72509376E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.406250	+4.20497395E+01	+4.25110000E+01	-8.06451819E-02	+2.79520049E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.429688	+4.20522482E+01	+4.25135392E+01	-8.05788525E-02	+2.86450648E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.453125	+4.20547950E+01	+4.25161174E+01	-8.05109081E-02	+2.93300069E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.476562	+4.20573799E+01	+4.25187344E+01	-8.04413680E-02	+3.00067494E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.500000	+4.20600027E+01	+4.25213900E+01	-8.03702515E-02	+3.06752365E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.523438	+4.20626634E+01	+4.25240842E+01	-8.02975779E-02	+3.13354371E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.546875	+4.20653616E+01	+4.25268167E+01	-8.02233666E-02	+3.19873433E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.570312	+4.20680974E+01	+4.25295875E+01	-8.01476372E-02	+3.26309651E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.593750	+4.20708706E+01	+4.25323963E+01	-8.00704090E-02	+3.32663301E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.617188	+4.20736810E+01	+4.25352430E+01	-7.99917013E-02	+3.38934840E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.640625	+4.20765285E+01	+4.25381275E+01	-7.99115333E-02	+3.45124894E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.664062	+4.20794129E+01	+4.25410496E+01	-7.98299240E-02	+3.51234209E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.687500	+4.20823341E+01	+4.25440092E+01	-7.97468922E-02	+3.57263673E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.710938	+4.20852920E+01	+4.25470060E+01	-7.96624566E-02	+3.63214341E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.734375	+4.20882864E+01	+4.25500400E+01	-7.95766355E-02	+3.69087390E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.757812	+4.20913171E+01	+4.25531109E+01	-7.94894469E-02	+3.74884125E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.781250	+4.20943839E+01	+4.25562187E+01	-7.94009086E-02	+3.80605999E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.804688	+4.20974868E+01	+4.25593631E+01	-7.93110379E-02	+3.86254606E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.828125	+4.21006256E+01	+4.25625440E+01	-7.92198517E-02	+3.91831699E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.851562	+4.21038001E+01	+4.25657613E+01	-7.91273668E-02	+3.97339167E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.875000	+4.21070102E+01	+4.25690146E+01	-7.90335990E-02	+4.02779061E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.898438	+4.21102557E+01	+4.25723040E+01	-7.89385641E-02	+4.08153598E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.921875	+4.21135364E+01	+4.25756292E+01	-7.88422770E-02	+4.13465163E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.945312	+4.21168521E+01	+4.25789900E+01	-7.87447523E-02	+4.18716311E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.968750	+4.21202028E+01	+4.25823864E+01	-7.86460037E-02	+4.23909754E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
1.992188	+4.21235882E+01	+4.25858180E+01	-7.85460446E-02	+4.29048393E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.015625	+4.21270082E+01	+4.25892847E+01	-7.84448873E-02	+4.34135304E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.039062	+4.21304626E+01	+4.25927864E+01	-7.83425437E-02	+4.39173709E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.062500	+4.21339513E+01	+4.25963229E+01	-7.82390246E-02	+4.44167006E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.085938	+4.21374739E+01	+4.25998940E+01	-7.81343404E-02	+4.49118739E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.109375	+4.21410305E+01	+4.26034996E+01	-7.80285002E-02	+4.54032589E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.132812	+4.21446208E+01	+4.26071393E+01	-7.79215126E-02	+4.58912366E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.156250	+4.21482447E+01	+4.26108132E+01	-7.78133850E-02	+4.63761968E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.179688	+4.21519019E+01	+4.26145209E+01	-7.77041242E-02	+4.68585394E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.203125	+4.21555923E+01	+4.26182624E+01	-7.75937356E-02	+4.73386686E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.226562	+4.21593157E+01	+4.26220374E+01	-7.74822242E-02	+4.78169919E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.250000	+4.21630719E+01	+4.26258457E+01	-7.73695935E-02	+4.82939180E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.273438	+4.21668608E+01	+4.26296873E+01	-7.72558464E-02	+4.87698494E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.296875	+4.21706821E+01	+4.26335617E+01	-7.71409848E-02	+4.92451819E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02
2.320312	+4.21745357E+01	+4.26374690E+01	-7.70250096E-02	+4.97203131E-03	+2.09228912E+02	+4.25941874E+02	+4.91214704E-01	+1.00000000E+00	+0.00000000E+00	+2.11827421E+01	+4.25302312E+02	+4.98063178E-02


==> anc/otoc_to_plot_supersymmetric_M500_L1.5164_n300_beta7.5000.dat <==
400.000000	+8.84829388E+00	+1.59163284E+01	+2.64872962E+00	+2.33540517E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
408.000000	+8.69555170E+00	+1.58979711E+01	+2.66756418E+00	+2.37323531E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
416.000000	+8.54025537E+00	+1.58818363E+01	+2.68670138E+00	+2.37770084E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
424.000000	+8.39251354E+00	+1.58742148E+01	+2.70560739E+00	+2.51665769E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
432.000000	+8.25420767E+00	+1.58974410E+01	+2.72696791E+00	+2.83357624E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
440.000000	+8.07810019E+00	+1.59068078E+01	+2.75094461E+00	+2.92521244E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
448.000000	+7.92258160E+00	+1.59320479E+01	+2.77377131E+00	+2.50698626E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
456.000000	+7.80460103E+00	+1.59537151E+01	+2.79105639E+00	+1.98029398E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
464.000000	+7.68508690E+00	+1.59523940E+01	+2.80545601E+00	+1.81720383E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
472.000000	+7.57320135E+00	+1.59627311E+01	+2.82013166E+00	+2.31600561E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
480.000000	+7.42176486E+00	+1.60011729E+01	+2.84251210E+00	+2.38921957E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
488.000000	+7.28252718E+00	+1.59989767E+01	+2.85835917E+00	+1.19202852E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
496.000000	+7.17772517E+00	+1.59223340E+01	+2.86158456E+00	+7.24219941E-04	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
504.000000	+7.03929168E+00	+1.58573307E+01	+2.86994669E+00	+2.00809957E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
512.000000	+6.87246493E+00	+1.59025968E+01	+2.89371415E+00	+2.43090774E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
520.000000	+6.77326902E+00	+1.59410386E+01	+2.90884121E+00	+1.78226417E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
528.000000	+6.72060190E+00	+1.60119457E+01	+2.92223038E+00	+1.90124675E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
536.000000	+6.62158612E+00	+1.60725240E+01	+2.93926116E+00	+1.10454985E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
544.000000	+6.51355746E+00	+1.59705649E+01	+2.93990317E+00	-1.92802232E-04	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
552.000000	+6.38223586E+00	+1.58040640E+01	+2.93617632E+00	+1.82205724E-04	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
560.000000	+6.29780416E+00	+1.57824217E+01	+2.94281846E+00	+1.38320289E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
568.000000	+6.28596390E+00	+1.59186334E+01	+2.95830757E+00	+1.73604841E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
576.000000	+6.20999905E+00	+1.59617618E+01	+2.97059524E+00	+8.47846639E-04	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
584.000000	+6.07232427E+00	+1.58365565E+01	+2.97187312E+00	+8.96546221E-04	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
592.000000	+5.97845985E+00	+1.58711172E+01	+2.98493998E+00	+2.45303346E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
600.000000	+5.90465930E+00	+1.60597433E+01	+3.01112165E+00	+2.37425317E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
608.000000	+5.75549360E+00	+1.60311830E+01	+3.02292803E+00	+9.35575594E-04	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
616.000000	+5.63731331E+00	+1.59455544E+01	+3.02609086E+00	+6.96121101E-04	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
624.000000	+5.59574904E+00	+1.59865281E+01	+3.03406597E+00	+6.59653760E-04	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
632.000000	+5.55143957E+00	+1.59690548E+01	+3.03664532E+00	+4.98088045E-04	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
640.000000	+5.52266275E+00	+1.59965810E+01	+3.04203538E+00	+9.33997117E-04	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
648.000000	+5.45740043E+00	+1.60318650E+01	+3.05158928E+00	+1.00663309E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
656.000000	+5.31821921E+00	+1.59621976E+01	+3.05814151E+00	+7.27657969E-04	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
664.000000	+5.17056709E+00	+1.58688646E+01	+3.06323180E+00	+6.38575861E-04	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
672.000000	+5.05569566E+00	+1.58089833E+01	+3.06835872E+00	+9.33999195E-04	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
680.000000	+4.98774903E+00	+1.58471224E+01	+3.07817579E+00	+1.26171928E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
688.000000	+4.91744711E+00	+1.58900229E+01	+3.08854623E+00	+1.29925174E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
696.000000	+4.80642074E+00	+1.58939018E+01	+3.09896382E+00	+1.22856899E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
704.000000	+4.70377846E+00	+1.58941771E+01	+3.10820333E+00	+1.43592534E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
712.000000	+4.65608928E+00	+1.60012518E+01	+3.12193862E+00	+1.54078059E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
720.000000	+4.58194091E+00	+1.60516394E+01	+3.13285582E+00	+9.04060991E-04	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
728.000000	+4.45864742E+00	+1.59691101E+01	+3.13640360E+00	+4.59067158E-04	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
736.000000	+4.37377481E+00	+1.59280292E+01	+3.14020090E+00	+3.21288601E-04	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
744.000000	+4.26763167E+00	+1.58374176E+01	+3.14154422E+00	+2.97297554E-04	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
752.000000	+4.15327605E+00	+1.57626222E+01	+3.14495766E+00	+8.10333392E-04	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
760.000000	+4.06855601E+00	+1.57893247E+01	+3.15450955E+00	+1.30740765E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
768.000000	+3.97764325E+00	+1.58323976E+01	+3.16587618E+00	+1.50519675E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
776.000000	+3.87246968E+00	+1.58789379E+01	+3.17859270E+00	+1.30265068E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
784.000000	+3.78235520E+00	+1.58867841E+01	+3.18671859E+00	+7.02546739E-04	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
792.000000	+3.69009646E+00	+1.58322877E+01	+3.18983345E+00	+7.61676406E-05	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
200.000000	+1.24936527E+01	+1.55008264E+01	+1.79414784E+00	+9.14402446E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
204.000000	+1.25830540E+01	+1.57001617E+01	+1.83005272E+00	+8.80841428E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
208.000000	+1.26453280E+01	+1.58720539E+01	+1.86461516E+00	+8.44205232E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
212.000000	+1.26826943E+01	+1.60175918E+01	+1.89758914E+00	+8.09385865E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
216.000000	+1.26934464E+01	+1.61360184E+01	+1.92936603E+00	+7.76478338E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
220.000000	+1.26838286E+01	+1.62324537E+01	+1.95970741E+00	+7.45079012E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
224.000000	+1.26561531E+01	+1.63101630E+01	+1.98897235E+00	+6.98530958E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
228.000000	+1.26173888E+01	+1.63699654E+01	+2.01558988E+00	+6.42089301E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
232.000000	+1.25672462E+01	+1.64138565E+01	+2.04033949E+00	+5.89721739E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
236.000000	+1.25052668E+01	+1.64391241E+01	+2.06276762E+00	+5.51179337E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
240.000000	+1.24301899E+01	+1.64502090E+01	+2.08443384E+00	+5.35563207E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
244.000000	+1.23420009E+01	+1.64480673E+01	+2.10561268E+00	+5.08070347E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
248.000000	+1.22502402E+01	+1.64370216E+01	+2.12507947E+00	+4.79197143E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
252.000000	+1.21558271E+01	+1.64223589E+01	+2.14394845E+00	+4.81243434E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
256.000000	+1.20531231E+01	+1.64042365E+01	+2.16357894E+00	+4.74656388E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
260.000000	+1.19491298E+01	+1.63807878E+01	+2.18192096E+00	+4.41319502E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
264.000000	+1.18510695E+01	+1.63585453E+01	+2.19888450E+00	+4.26937111E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
268.000000	+1.17522076E+01	+1.63378433E+01	+2.21607593E+00	+4.12065342E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
272.000000	+1.16477296E+01	+1.63062717E+01	+2.23184973E+00	+3.91226996E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
276.000000	+1.15431600E+01	+1.62745873E+01	+2.24737409E+00	+4.06418906E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
280.000000	+1.14387561E+01	+1.62512530E+01	+2.26436324E+00	+4.11076564E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
284.000000	+1.13291221E+01	+1.62187344E+01	+2.28026021E+00	+3.87441276E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
288.000000	+1.12210932E+01	+1.61850907E+01	+2.29535854E+00	+3.86521645E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
292.000000	+1.11209064E+01	+1.61640759E+01	+2.31118195E+00	+3.91567037E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
296.000000	+1.10236305E+01	+1.61455881E+01	+2.32668391E+00	+3.90276307E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
300.000000	+1.09293838E+01	+1.61324956E+01	+2.34240405E+00	+3.93689642E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
304.000000	+1.08380492E+01	+1.61238911E+01	+2.35817908E+00	+3.76614783E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
308.000000	+1.07513279E+01	+1.61135907E+01	+2.37253323E+00	+3.48002660E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
312.000000	+1.06632612E+01	+1.60983296E+01	+2.38601929E+00	+3.35947308E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
316.000000	+1.05744062E+01	+1.60827381E+01	+2.39940902E+00	+3.46964513E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
320.000000	+1.04771578E+01	+1.60652016E+01	+2.41377645E+00	+3.59165868E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
324.000000	+1.03748855E+01	+1.60437856E+01	+2.42814229E+00	+3.29417719E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
328.000000	+1.02834761E+01	+1.60207415E+01	+2.44012987E+00	+2.89293702E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
332.000000	+1.01975469E+01	+1.59991751E+01	+2.45128578E+00	+2.95941066E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
336.000000	+1.01165201E+01	+1.59912376E+01	+2.46380515E+00	+3.37608165E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
340.000000	+1.00382696E+01	+1.59987272E+01	+2.47829444E+00	+3.54268167E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
344.000000	+9.95637046E+00	+1.59999678E+01	+2.49214661E+00	+3.07276058E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
348.000000	+9.87084712E+00	+1.59796409E+01	+2.50287652E+00	+2.59450385E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
352.000000	+9.78517856E+00	+1.59555279E+01	+2.51290264E+00	+2.82587853E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
356.000000	+9.70322004E+00	+1.59516884E+01	+2.52548355E+00	+3.20928782E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
360.000000	+9.63280562E+00	+1.59636256E+01	+2.53857694E+00	+3.12960901E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
364.000000	+9.56410772E+00	+1.59709930E+01	+2.55052042E+00	+2.84239613E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
368.000000	+9.48155533E+00	+1.59579821E+01	+2.56131611E+00	+2.56758072E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
372.000000	+9.38983385E+00	+1.59296816E+01	+2.57106107E+00	+2.46683672E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
376.000000	+9.31067911E+00	+1.59161856E+01	+2.58105080E+00	+2.83136202E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
380.000000	+9.24559763E+00	+1.59352692E+01	+2.59371196E+00	+3.23970751E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
384.000000	+9.17480630E+00	+1.59537499E+01	+2.60696846E+00	+3.02799213E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
388.000000	+9.09278469E+00	+1.59464852E+01	+2.61793590E+00	+2.61958710E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
392.000000	+9.01255112E+00	+1.59350581E+01	+2.62792516E+00	+2.57988158E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
396.000000	+8.93429979E+00	+1.59309240E+01	+2.63857495E+00	+2.74501481E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
100.000000	+6.71542893E+00	+7.68106361E+00	+6.58177488E-01	+2.44355503E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
102.000000	+6.54569473E+00	+7.51678638E+00	+6.63812747E-01	+3.19170466E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
104.000000	+6.40666849E+00	+7.38471029E+00	+6.70944306E-01	+3.83421196E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
106.000000	+6.29790146E+00	+7.28400139E+00	+6.79149595E-01	+4.27411035E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
108.000000	+6.21889012E+00	+7.21379671E+00	+6.88040748E-01	+4.81877975E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
110.000000	+6.16781021E+00	+7.17310170E+00	+6.98424714E-01	+5.51094617E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
112.000000	+6.14364783E+00	+7.16072943E+00	+7.10084532E-01	+6.03602745E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
114.000000	+6.14549604E+00	+7.17535477E+00	+7.22568824E-01	+6.64238500E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
116.000000	+6.17106772E+00	+7.21553491E+00	+7.36654072E-01	+7.46791961E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
118.000000	+6.21877744E+00	+7.27986387E+00	+7.52440502E-01	+8.13654553E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
120.000000	+6.28801295E+00	+7.36703279E+00	+7.69200254E-01	+8.66693417E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
122.000000	+6.37726684E+00	+7.47578381E+00	+7.87108239E-01	+9.37758277E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
124.000000	+6.48456147E+00	+7.60482439E+00	+8.06710586E-01	+1.02051578E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
126.000000	+6.60838316E+00	+7.75267011E+00	+8.27928870E-01	+1.10060408E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
128.000000	+6.74693077E+00	+7.91761404E+00	+8.50734749E-01	+1.17418211E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
130.000000	+6.89883098E+00	+8.09814408E+00	+8.74896155E-01	+1.23159970E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
132.000000	+7.06301741E+00	+8.29281741E+00	+8.99998737E-01	+1.27447281E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
134.000000	+7.23800072E+00	+8.50003873E+00	+9.25875067E-01	+1.31282247E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
136.000000	+7.42218424E+00	+8.71829033E+00	+9.52511635E-01	+1.35547734E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
138.000000	+7.61390896E+00	+8.94626253E+00	+9.80094161E-01	+1.39516750E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
140.000000	+7.81234965E+00	+9.18284351E+00	+1.00831834E+00	+1.42275948E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
142.000000	+8.01641720E+00	+9.42679464E+00	+1.03700454E+00	+1.44284928E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
144.000000	+8.22475370E+00	+9.67667124E+00	+1.06603231E+00	+1.46481750E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
146.000000	+8.43579143E+00	+9.93127567E+00	+1.09559724E+00	+1.49786516E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
148.000000	+8.64802092E+00	+1.01895884E+01	+1.12594691E+00	+1.52345754E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
150.000000	+8.86086780E+00	+1.04503183E+01	+1.15653554E+00	+1.53068594E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
152.000000	+9.07306165E+00	+1.07119647E+01	+1.18717435E+00	+1.52509710E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
154.000000	+9.28381395E+00	+1.09732457E+01	+1.21753943E+00	+1.50418269E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
156.000000	+9.49265872E+00	+1.12331971E+01	+1.24734166E+00	+1.47616974E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
158.000000	+9.69874788E+00	+1.14909391E+01	+1.27658622E+00	+1.44943186E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
160.000000	+9.90124964E+00	+1.17456823E+01	+1.30531893E+00	+1.43288881E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
162.000000	+1.00990172E+01	+1.19969297E+01	+1.33390177E+00	+1.43311746E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
164.000000	+1.02908182E+01	+1.22440717E+01	+1.36264363E+00	+1.42916636E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
166.000000	+1.04769219E+01	+1.24864928E+01	+1.39106842E+00	+1.40937704E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
168.000000	+1.06571496E+01	+1.27236810E+01	+1.41901871E+00	+1.39310092E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
170.000000	+1.08304546E+01	+1.29551857E+01	+1.44679246E+00	+1.37772153E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
172.000000	+1.09971222E+01	+1.31807342E+01	+1.47412757E+00	+1.35250020E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
174.000000	+1.11567828E+01	+1.33996281E+01	+1.50089247E+00	+1.32213551E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
176.000000	+1.13088094E+01	+1.36110108E+01	+1.52701299E+00	+1.29748022E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
178.000000	+1.14519809E+01	+1.38143016E+01	+1.55279168E+00	+1.27508724E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
180.000000	+1.15867646E+01	+1.40094324E+01	+1.57801648E+00	+1.24634084E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
182.000000	+1.17136488E+01	+1.41967248E+01	+1.60264531E+00	+1.22204950E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
184.000000	+1.18320331E+01	+1.43760678E+01	+1.62689846E+00	+1.19278260E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
186.000000	+1.19424510E+01	+1.45468695E+01	+1.65035661E+00	+1.14570494E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
188.000000	+1.20455958E+01	+1.47089318E+01	+1.67272666E+00	+1.09756622E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
190.000000	+1.21410255E+01	+1.48623320E+01	+1.69425926E+00	+1.06583638E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
192.000000	+1.22276088E+01	+1.50069472E+01	+1.71536012E+00	+1.04382693E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
194.000000	+1.23056524E+01	+1.51429872E+01	+1.73601234E+00	+1.01795717E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
196.000000	+1.23759336E+01	+1.52707776E+01	+1.75607840E+00	+9.87693711E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
198.000000	+1.24383562E+01	+1.53900315E+01	+1.77552009E+00	+9.56474616E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
50.000000	+2.16322182E+01	+2.24172863E+01	+4.51162288E-01	+1.37034672E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
51.000000	+2.11877658E+01	+2.19834329E+01	+4.64572763E-01	+1.31174841E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
52.000000	+2.07420988E+01	+2.15480356E+01	+4.77397256E-01	+1.24621786E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
53.000000	+2.02963165E+01	+2.11120643E+01	+4.89497121E-01	+1.17339876E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
54.000000	+1.98513448E+01	+2.06764190E+01	+5.00865231E-01	+1.10726136E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
55.000000	+1.94079258E+01	+2.02419400E+01	+5.11642348E-01	+1.05423764E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
56.000000	+1.89667624E+01	+1.98094178E+01	+5.21949984E-01	+1.00617462E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
57.000000	+1.85286215E+01	+1.93795890E+01	+5.31765840E-01	+9.50883837E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
58.000000	+1.80942946E+01	+1.89531287E+01	+5.40967661E-01	+8.85373401E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
59.000000	+1.76644752E+01	+1.85306454E+01	+5.49473308E-01	+8.18125919E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
60.000000	+1.72396839E+01	+1.81126863E+01	+5.57330179E-01	+7.60339724E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
61.000000	+1.68203090E+01	+1.76997515E+01	+5.64680103E-01	+7.16300306E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
62.000000	+1.64067009E+01	+1.72922999E+01	+5.71656185E-01	+6.80817606E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
63.000000	+1.59992532E+01	+1.68907524E+01	+5.78296455E-01	+6.44169139E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
64.000000	+1.55984072E+01	+1.64954896E+01	+5.84539568E-01	+5.99352514E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
65.000000	+1.52045965E+01	+1.61068464E+01	+5.90283505E-01	+5.46194368E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
66.000000	+1.48181780E+01	+1.57251137E+01	+5.95463455E-01	+4.89941539E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
67.000000	+1.44394077E+01	+1.53505421E+01	+6.00082336E-01	+4.39037584E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
68.000000	+1.40684163E+01	+1.49833506E+01	+6.04244207E-01	+3.99211352E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
69.000000	+1.37052998E+01	+1.46237380E+01	+6.08066563E-01	+3.71115716E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
70.000000	+1.33501357E+01	+1.42718863E+01	+6.11666521E-01	+3.50908212E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
71.000000	+1.30030506E+01	+1.39279572E+01	+6.15084727E-01	+3.32794161E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
72.000000	+1.26641886E+01	+1.35920946E+01	+6.18322405E-01	+3.11984271E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
73.000000	+1.23337296E+01	+1.32644254E+01	+6.21324413E-01	+2.84837002E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
74.000000	+1.20118554E+01	+1.29450626E+01	+6.24019145E-01	+2.54103596E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
75.000000	+1.16986558E+01	+1.26340936E+01	+6.26406485E-01	+2.15716326E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
76.000000	+1.13943473E+01	+1.23315894E+01	+6.28333471E-01	+1.80994276E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
77.000000	+1.10987713E+01	+1.20376014E+01	+6.30026370E-01	+1.51881431E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
78.000000	+1.08120877E+01	+1.17521810E+01	+6.31371100E-01	+1.24210519E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
79.000000	+1.05342109E+01	+1.14753761E+01	+6.32510581E-01	+1.14436964E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
80.000000	+1.02649826E+01	+1.12072301E+01	+6.33659839E-01	+1.09882958E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
81.000000	+1.00045458E+01	+1.09477816E+01	+6.34708240E-01	+1.04519638E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
82.000000	+9.75284435E+00	+1.06970635E+01	+6.35750232E-01	+1.06556978E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
83.000000	+9.50985890E+00	+1.04551070E+01	+6.36839379E-01	+1.11441448E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
84.000000	+9.27561067E+00	+1.02219367E+01	+6.37979061E-01	+1.13977283E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
85.000000	+9.05016780E+00	+9.99757313E+00	+6.39118925E-01	+1.09879552E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
86.000000	+8.83362503E+00	+9.78203299E+00	+6.40176652E-01	+1.05536797E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
87.000000	+8.62591369E+00	+9.57532086E+00	+6.41229661E-01	+1.07464831E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
88.000000	+8.42698318E+00	+9.37743175E+00	+6.42325948E-01	+1.02970247E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
89.000000	+8.23699254E+00	+9.18835694E+00	+6.43289066E-01	+8.58786896E-04	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
90.000000	+8.05599740E+00	+9.00807983E+00	+6.44043522E-01	+7.54984939E-04	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
91.000000	+7.88377038E+00	+8.83657239E+00	+6.44799036E-01	+8.31870449E-04	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
92.000000	+7.72013121E+00	+8.67379898E+00	+6.45707263E-01	+9.39766257E-04	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
93.000000	+7.56512663E+00	+8.51972116E+00	+6.46678568E-01	+9.69431315E-04	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
94.000000	+7.41878025E+00	+8.37429885E+00	+6.47646126E-01	+1.03189998E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
95.000000	+7.28092518E+00	+8.23749183E+00	+6.48742368E-01	+1.23921136E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
96.000000	+7.15137012E+00	+8.10925983E+00	+6.50124548E-01	+1.52699472E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
97.000000	+7.03006575E+00	+7.98955821E+00	+6.51796358E-01	+1.78646386E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
98.000000	+6.91701690E+00	+7.87833520E+00	+6.53697476E-01	+2.00911845E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
99.000000	+6.81217321E+00	+7.77552889E+00	+6.55814594E-01	+2.22511822E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
25.000000	+2.89695118E+01	+2.94933639E+01	+4.66013453E-02	+1.09064058E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
25.500000	+2.89392937E+01	+2.94660568E+01	+5.21429232E-02	+1.12599057E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
26.000000	+2.89039407E+01	+2.94337246E+01	+5.78612510E-02	+1.16199977E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
26.500000	+2.88633811E+01	+2.93963009E+01	+6.37629209E-02	+1.19933901E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
27.000000	+2.88175478E+01	+2.93537240E+01	+6.98546411E-02	+1.23789378E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
27.500000	+2.87663797E+01	+2.93059375E+01	+7.61418587E-02	+1.27747825E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
28.000000	+2.87098218E+01	+2.92528914E+01	+8.26294236E-02	+1.31789363E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
28.500000	+2.86478264E+01	+2.91945421E+01	+8.93207951E-02	+1.35889865E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
29.000000	+2.85803536E+01	+2.91308534E+01	+9.62184101E-02	+1.40016232E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
29.500000	+2.85073728E+01	+2.90617972E+01	+1.03322418E-01	+1.44141317E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
30.000000	+2.84288615E+01	+2.89873537E+01	+1.10632542E-01	+1.48237298E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
30.500000	+2.83448078E+01	+2.89075121E+01	+1.18146148E-01	+1.52250563E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
31.000000	+2.82552107E+01	+2.88222710E+01	+1.25857598E-01	+1.56174548E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
31.500000	+2.81600775E+01	+2.87316387E+01	+1.33763603E-01	+1.59969516E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
32.000000	+2.80594290E+01	+2.86356335E+01	+1.41854550E-01	+1.63569463E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
32.500000	+2.79532965E+01	+2.85342836E+01	+1.50120549E-01	+1.67008269E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
33.000000	+2.78417190E+01	+2.84276274E+01	+1.58555377E-01	+1.70238115E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
33.500000	+2.77247510E+01	+2.83157135E+01	+1.67144361E-01	+1.73176291E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
34.000000	+2.76024570E+01	+2.81986003E+01	+1.75873006E-01	+1.75879599E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
34.500000	+2.74749078E+01	+2.80763560E+01	+1.84732321E-01	+1.78348225E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
35.000000	+2.73421873E+01	+2.79490581E+01	+1.93707828E-01	+1.80481252E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
35.500000	+2.72043919E+01	+2.78167937E+01	+2.02780446E-01	+1.82295116E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
36.000000	+2.70616230E+01	+2.76796582E+01	+2.11937340E-01	+1.83873409E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
36.500000	+2.69139889E+01	+2.75377553E+01	+2.21167787E-01	+1.85134027E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
37.000000	+2.67616126E+01	+2.73911963E+01	+2.30450742E-01	+1.85999935E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
37.500000	+2.66046231E+01	+2.72401001E+01	+2.39767780E-01	+1.86623158E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
38.000000	+2.64431488E+01	+2.70845924E+01	+2.49113058E-01	+1.87060663E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
38.500000	+2.62773287E+01	+2.69248048E+01	+2.58473847E-01	+1.87097554E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
39.000000	+2.61073164E+01	+2.67608742E+01	+2.67822814E-01	+1.86673513E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
39.500000	+2.59332657E+01	+2.65929421E+01	+2.77141198E-01	+1.86095595E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
40.000000	+2.57553209E+01	+2.64211549E+01	+2.86432373E-01	+1.85539708E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
40.500000	+2.55736333E+01	+2.62456635E+01	+2.95695169E-01	+1.84703525E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
41.000000	+2.53883750E+01	+2.60666215E+01	+3.04902726E-01	+1.83281827E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
41.500000	+2.51997236E+01	+2.58841845E+01	+3.14023351E-01	+1.81465272E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
42.000000	+2.50078429E+01	+2.56985096E+01	+3.23049253E-01	+1.79699361E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
42.500000	+2.48128842E+01	+2.55097560E+01	+3.31993288E-01	+1.78116858E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
43.000000	+2.46150062E+01	+2.53180850E+01	+3.40860939E-01	+1.76434898E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
43.500000	+2.44143828E+01	+2.51236589E+01	+3.49636777E-01	+1.74331519E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
44.000000	+2.42111962E+01	+2.49266393E+01	+3.58294091E-01	+1.71743039E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
44.500000	+2.40056244E+01	+2.47271870E+01	+3.66811081E-01	+1.68882231E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
45.000000	+2.37978328E+01	+2.45254611E+01	+3.75182314E-01	+1.66063610E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
45.500000	+2.35879751E+01	+2.43216203E+01	+3.83417442E-01	+1.63487928E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
46.000000	+2.33762005E+01	+2.41158225E+01	+3.91531106E-01	+1.61115379E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
46.500000	+2.31626634E+01	+2.39082245E+01	+3.99528980E-01	+1.58684201E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
47.000000	+2.29475294E+01	+2.36989816E+01	+4.07399527E-01	+1.55913471E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
47.500000	+2.27309699E+01	+2.34882464E+01	+4.15120327E-01	+1.52699212E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
48.000000	+2.25131530E+01	+2.32761679E+01	+4.22669448E-01	+1.49167651E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
48.500000	+2.22942343E+01	+2.30628916E+01	+4.30037092E-01	+1.45603342E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
49.000000	+2.20743540E+01	+2.28485599E+01	+4.37229782E-01	+1.42278471E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
49.500000	+2.18536407E+01	+2.26333125E+01	+4.44264940E-01	+1.39127830E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
12.500000	+2.83210575E+01	+2.87958121E+01	-5.18099009E-02	+5.84305259E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
12.750000	+2.83548236E+01	+2.88302745E+01	-5.03444833E-02	+5.88028807E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
13.000000	+2.83880164E+01	+2.88641689E+01	-4.88697569E-02	+5.91951836E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
13.250000	+2.84206127E+01	+2.88974729E+01	-4.73847242E-02	+5.96237474E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
13.500000	+2.84525903E+01	+2.89301645E+01	-4.58885695E-02	+6.00850972E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
13.750000	+2.84839276E+01	+2.89622226E+01	-4.43804693E-02	+6.05823094E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
14.000000	+2.85146038E+01	+2.89936268E+01	-4.28594541E-02	+6.11191430E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
14.250000	+2.85445986E+01	+2.90243575E+01	-4.13245122E-02	+6.16934302E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
14.500000	+2.85738925E+01	+2.90543954E+01	-3.97747825E-02	+6.22987584E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
14.750000	+2.86024666E+01	+2.90837222E+01	-3.82095742E-02	+6.29317310E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
15.000000	+2.86303025E+01	+2.91123197E+01	-3.66281960E-02	+6.35947939E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
15.250000	+2.86573823E+01	+2.91401706E+01	-3.50298345E-02	+6.42909793E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
15.500000	+2.86836887E+01	+2.91672579E+01	-3.34136470E-02	+6.50179639E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
15.750000	+2.87092046E+01	+2.91935650E+01	-3.17789363E-02	+6.57696500E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
16.000000	+2.87339138E+01	+2.92190759E+01	-3.01251645E-02	+6.65429966E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
16.250000	+2.87578002E+01	+2.92437748E+01	-2.84517865E-02	+6.73405730E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
16.500000	+2.87808480E+01	+2.92676463E+01	-2.67581359E-02	+6.81653274E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
16.750000	+2.88030419E+01	+2.92906756E+01	-2.50435201E-02	+6.90149761E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
17.000000	+2.88243668E+01	+2.93128478E+01	-2.33073871E-02	+6.98838901E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
17.250000	+2.88448081E+01	+2.93341487E+01	-2.15493256E-02	+7.07696653E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
17.500000	+2.88643515E+01	+2.93545641E+01	-1.97689038E-02	+7.16751098E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
17.750000	+2.88829829E+01	+2.93740803E+01	-1.79655702E-02	+7.26031926E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
18.000000	+2.89006882E+01	+2.93926835E+01	-1.61387442E-02	+7.35522091E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
18.250000	+2.89174538E+01	+2.94103606E+01	-1.42879597E-02	+7.45176242E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
18.500000	+2.89332664E+01	+2.94270984E+01	-1.24128630E-02	+7.54978867E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
18.750000	+2.89481129E+01	+2.94428839E+01	-1.05130654E-02	+7.64962984E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
19.000000	+2.89619801E+01	+2.94577044E+01	-8.58804805E-03	+7.75163730E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
19.250000	+2.89748551E+01	+2.94715475E+01	-6.63724671E-03	+7.85570787E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
19.500000	+2.89867253E+01	+2.94844006E+01	-4.66019411E-03	+7.96145621E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
19.750000	+2.89975781E+01	+2.94962516E+01	-2.65651861E-03	+8.06878322E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
20.000000	+2.90074012E+01	+2.95070884E+01	-6.25802498E-04	+8.17804228E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
20.250000	+2.90161824E+01	+2.95168992E+01	+1.43250253E-03	+8.28958774E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
20.500000	+2.90239094E+01	+2.95256720E+01	+3.51899137E-03	+8.40335048E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
20.750000	+2.90305702E+01	+2.95333953E+01	+5.63417777E-03	+8.51902600E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
21.000000	+2.90361530E+01	+2.95400574E+01	+7.77850437E-03	+8.63659758E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
21.250000	+2.90406460E+01	+2.95456470E+01	+9.95247656E-03	+8.75646927E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
21.500000	+2.90440374E+01	+2.95501528E+01	+1.21567390E-02	+8.87904644E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
21.750000	+2.90463156E+01	+2.95535636E+01	+1.43919998E-02	+9.00434616E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
22.000000	+2.90474690E+01	+2.95558682E+01	+1.66589121E-02	+9.13214825E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
22.250000	+2.90474862E+01	+2.95570557E+01	+1.89580739E-02	+9.26246812E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
22.500000	+2.90463559E+01	+2.95571151E+01	+2.12901461E-02	+9.39570221E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
22.750000	+2.90440668E+01	+2.95560358E+01	+2.36559250E-02	+9.53223798E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
23.000000	+2.90406077E+01	+2.95538071E+01	+2.60562651E-02	+9.67207304E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
23.250000	+2.90359675E+01	+2.95504184E+01	+2.84919615E-02	+9.81497617E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
23.500000	+2.90301352E+01	+2.95458593E+01	+3.09637532E-02	+9.96094959E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
23.750000	+2.90231002E+01	+2.95401196E+01	+3.34724363E-02	+1.01103465E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
24.000000	+2.90148515E+01	+2.95331892E+01	+3.60189265E-02	+1.02634970E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
24.250000	+2.90053786E+01	+2.95250581E+01	+3.86041848E-02	+1.04203677E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
24.500000	+2.89946712E+01	+2.95157166E+01	+4.12291104E-02	+1.05807119E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
24.750000	+2.89827189E+01	+2.95051550E+01	+4.38945408E-02	+1.07427314E-02	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
6.250000	+2.73824804E+01	+2.78403898E+01	-8.79367242E-02	+5.81509060E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
6.375000	+2.74008525E+01	+2.78590952E+01	-8.72091296E-02	+5.82642407E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
6.500000	+2.74193490E+01	+2.78779259E+01	-8.64801182E-02	+5.83673205E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
6.625000	+2.74379616E+01	+2.78968734E+01	-8.57499465E-02	+5.84503760E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
6.750000	+2.74566819E+01	+2.79159294E+01	-8.50188588E-02	+5.85138162E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
6.875000	+2.74755018E+01	+2.79350854E+01	-8.42871011E-02	+5.85572993E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
7.000000	+2.74944134E+01	+2.79543336E+01	-8.35549263E-02	+5.85805156E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
7.125000	+2.75134088E+01	+2.79736660E+01	-8.28225883E-02	+5.85838915E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
7.250000	+2.75324805E+01	+2.79930749E+01	-8.20903290E-02	+5.85689657E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
7.375000	+2.75516210E+01	+2.80125526E+01	-8.13583641E-02	+5.85383206E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
7.500000	+2.75708228E+01	+2.80320917E+01	-8.06268710E-02	+5.84951254E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
7.625000	+2.75900788E+01	+2.80516850E+01	-7.98959860E-02	+5.84424932E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
7.750000	+2.76093819E+01	+2.80713252E+01	-7.91658087E-02	+5.83829056E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
7.875000	+2.76287251E+01	+2.80910055E+01	-7.84364133E-02	+5.83179123E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
8.000000	+2.76481017E+01	+2.81107190E+01	-7.77078609E-02	+5.82481947E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
8.125000	+2.76675050E+01	+2.81304591E+01	-7.69802085E-02	+5.81739336E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
8.250000	+2.76869285E+01	+2.81502192E+01	-7.62535125E-02	+5.80953189E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
8.375000	+2.77063659E+01	+2.81699929E+01	-7.55278255E-02	+5.80129966E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
8.500000	+2.77258110E+01	+2.81897741E+01	-7.48031876E-02	+5.79282825E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
8.625000	+2.77452576E+01	+2.82095565E+01	-7.40796184E-02	+5.78430682E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
8.750000	+2.77646999E+01	+2.82293343E+01	-7.33571109E-02	+5.77594613E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
8.875000	+2.77841319E+01	+2.82491017E+01	-7.26356319E-02	+5.76793024E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
9.000000	+2.78035480E+01	+2.82688529E+01	-7.19151284E-02	+5.76037526E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
9.125000	+2.78229425E+01	+2.82885824E+01	-7.11955381E-02	+5.75331207E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
9.250000	+2.78423100E+01	+2.83082847E+01	-7.04768003E-02	+5.74670103E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
9.375000	+2.78616452E+01	+2.83279545E+01	-6.97588628E-02	+5.74047366E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
9.500000	+2.78809429E+01	+2.83475867E+01	-6.90416819E-02	+5.73458533E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
9.625000	+2.79001979E+01	+2.83671762E+01	-6.83252165E-02	+5.72905770E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
9.750000	+2.79194053E+01	+2.83867180E+01	-6.76094175E-02	+5.72399379E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
9.875000	+2.79385602E+01	+2.84062073E+01	-6.68942180E-02	+5.71955949E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
10.000000	+2.79576578E+01	+2.84256392E+01	-6.61795276E-02	+5.71593928E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
10.125000	+2.79766935E+01	+2.84450093E+01	-6.54652332E-02	+5.71328387E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
10.250000	+2.79956626E+01	+2.84643130E+01	-6.47512067E-02	+5.71167048E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
10.375000	+2.80145608E+01	+2.84835458E+01	-6.40373156E-02	+5.71109048E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
10.500000	+2.80333834E+01	+2.85027034E+01	-6.33234340E-02	+5.71146830E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
10.625000	+2.80521264E+01	+2.85217816E+01	-6.26094485E-02	+5.71270347E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
10.750000	+2.80707856E+01	+2.85407762E+01	-6.18952582E-02	+5.71471891E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
10.875000	+2.80893567E+01	+2.85596833E+01	-6.11807688E-02	+5.71749732E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
11.000000	+2.81078359E+01	+2.85784988E+01	-6.04658838E-02	+5.72109241E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
11.125000	+2.81262191E+01	+2.85972189E+01	-5.97504957E-02	+5.72561159E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
11.250000	+2.81445026E+01	+2.86158398E+01	-5.90344810E-02	+5.73117804E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
11.375000	+2.81626826E+01	+2.86343577E+01	-5.83177012E-02	+5.73788722E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
11.500000	+2.81807553E+01	+2.86527691E+01	-5.76000091E-02	+5.74577468E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
11.625000	+2.81987172E+01	+2.86710703E+01	-5.68812575E-02	+5.75480701E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
11.750000	+2.82165647E+01	+2.86892580E+01	-5.61613074E-02	+5.76489871E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
11.875000	+2.82342943E+01	+2.87073287E+01	-5.54400328E-02	+5.77594785E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
12.000000	+2.82519026E+01	+2.87252790E+01	-5.47173204E-02	+5.78787688E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
12.125000	+2.82693863E+01	+2.87431056E+01	-5.39930636E-02	+5.80066299E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
12.250000	+2.82867421E+01	+2.87608055E+01	-5.32671547E-02	+5.81434664E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
12.375000	+2.83039669E+01	+2.87783753E+01	-5.25394770E-02	+5.82849682E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.125000	+2.69908409E+01	+2.74413770E+01	-1.04170010E-01	+3.99999816E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.187500	+2.69968819E+01	+2.74475317E+01	-1.03917683E-01	+4.07445306E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.250000	+2.70030165E+01	+2.74537820E+01	-1.03660703E-01	+4.14796214E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.312500	+2.70092432E+01	+2.74601267E+01	-1.03399188E-01	+4.21953585E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.375000	+2.70155609E+01	+2.74665643E+01	-1.03133261E-01	+4.28910060E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.437500	+2.70219684E+01	+2.74730936E+01	-1.02863050E-01	+4.35661094E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.500000	+2.70284642E+01	+2.74797133E+01	-1.02588685E-01	+4.42204971E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.562500	+2.70350473E+01	+2.74864220E+01	-1.02310294E-01	+4.48542643E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.625000	+2.70417162E+01	+2.74932184E+01	-1.02028006E-01	+4.54677414E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.687500	+2.70484698E+01	+2.75001011E+01	-1.01741947E-01	+4.60614508E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.750000	+2.70553067E+01	+2.75070689E+01	-1.01452238E-01	+4.66360540E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.812500	+2.70622257E+01	+2.75141203E+01	-1.01158997E-01	+4.71922975E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.875000	+2.70692254E+01	+2.75212541E+01	-1.00862335E-01	+4.77309578E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.937500	+2.70763046E+01	+2.75284689E+01	-1.00562360E-01	+4.82527911E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
4.000000	+2.70834619E+01	+2.75357634E+01	-1.00259175E-01	+4.87584933E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
4.062500	+2.70906961E+01	+2.75431362E+01	-9.99528785E-02	+4.92486698E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
4.125000	+2.70980059E+01	+2.75505859E+01	-9.96435663E-02	+4.97238164E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
4.187500	+2.71053900E+01	+2.75581113E+01	-9.93313308E-02	+5.01843153E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
4.250000	+2.71128470E+01	+2.75657110E+01	-9.90162624E-02	+5.06304393E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
4.312500	+2.71203758E+01	+2.75733837E+01	-9.86984503E-02	+5.10623668E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
4.375000	+2.71279749E+01	+2.75811281E+01	-9.83779828E-02	+5.14802043E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
4.437500	+2.71356432E+01	+2.75889427E+01	-9.80549477E-02	+5.18840094E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
4.500000	+2.71433792E+01	+2.75968264E+01	-9.77294327E-02	+5.22738185E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
4.562500	+2.71511819E+01	+2.76047777E+01	-9.74015250E-02	+5.26496704E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
4.625000	+2.71590497E+01	+2.76127954E+01	-9.70713118E-02	+5.30116244E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
4.687500	+2.71669816E+01	+2.76208781E+01	-9.67388797E-02	+5.33597756E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
4.750000	+2.71749763E+01	+2.76290246E+01	-9.64043146E-02	+5.36942607E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
4.812500	+2.71830323E+01	+2.76372336E+01	-9.60677014E-02	+5.40152583E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
4.875000	+2.71911487E+01	+2.76455037E+01	-9.57291238E-02	+5.43229830E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
4.937500	+2.71993239E+01	+2.76538337E+01	-9.53886641E-02	+5.46176744E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
5.000000	+2.72075569E+01	+2.76622223E+01	-9.50464029E-02	+5.48995827E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
5.062500	+2.72158464E+01	+2.76706682E+01	-9.47024193E-02	+5.51689545E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
5.125000	+2.72241911E+01	+2.76791701E+01	-9.43567910E-02	+5.54260183E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
5.187500	+2.72325898E+01	+2.76877268E+01	-9.40095941E-02	+5.56709734E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
5.250000	+2.72410413E+01	+2.76963371E+01	-9.36609038E-02	+5.59039848E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
5.312500	+2.72495444E+01	+2.77049996E+01	-9.33107943E-02	+5.61251811E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
5.375000	+2.72580979E+01	+2.77137132E+01	-9.29593391E-02	+5.63346607E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
5.437500	+2.72667006E+01	+2.77224766E+01	-9.26066110E-02	+5.65325030E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
5.500000	+2.72753512E+01	+2.77312886E+01	-9.22526828E-02	+5.67187832E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
5.562500	+2.72840487E+01	+2.77401480E+01	-9.18976263E-02	+5.68935919E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
5.625000	+2.72927918E+01	+2.77490535E+01	-9.15415129E-02	+5.70570550E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
5.687500	+2.73015794E+01	+2.77580040E+01	-9.11844131E-02	+5.72093512E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
5.750000	+2.73104103E+01	+2.77669984E+01	-9.08263960E-02	+5.73507283E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
5.812500	+2.73192833E+01	+2.77760353E+01	-9.04675290E-02	+5.74815129E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
5.875000	+2.73281974E+01	+2.77851137E+01	-9.01078771E-02	+5.76021132E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
5.937500	+2.73371513E+01	+2.77942323E+01	-8.97475025E-02	+5.77130149E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
6.000000	+2.73461441E+01	+2.78033901E+01	-8.93864644E-02	+5.78147697E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
6.062500	+2.73551745E+01	+2.78125859E+01	-8.90248179E-02	+5.79079768E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
6.125000	+2.73642414E+01	+2.78218185E+01	-8.86626147E-02	+5.79932588E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
6.187500	+2.73733437E+01	+2.78310869E+01	-8.82999022E-02	+5.80747353E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
1.562500	+2.68737134E+01	+2.73221857E+01	-1.08761161E-01	+1.79495326E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
1.593750	+2.68753590E+01	+2.73238568E+01	-1.08704305E-01	+1.84380115E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
1.625000	+2.68770350E+01	+2.73255590E+01	-1.08645923E-01	+1.89257227E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
1.656250	+2.68787414E+01	+2.73272922E+01	-1.08586019E-01	+1.94118087E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
1.687500	+2.68804780E+01	+2.73290564E+01	-1.08524599E-01	+1.98961042E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
1.718750	+2.68822447E+01	+2.73308514E+01	-1.08461669E-01	+2.03784681E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
1.750000	+2.68840414E+01	+2.73326770E+01	-1.08397234E-01	+2.08587822E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
1.781250	+2.68858681E+01	+2.73345332E+01	-1.08331301E-01	+2.13369501E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
1.812500	+2.68877245E+01	+2.73364199E+01	-1.08263878E-01	+2.18128971E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
1.843750	+2.68896105E+01	+2.73383368E+01	-1.08194971E-01	+2.22865689E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
1.875000	+2.68915261E+01	+2.73402840E+01	-1.08124587E-01	+2.27579294E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
1.906250	+2.68934711E+01	+2.73422613E+01	-1.08052734E-01	+2.32269614E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
1.937500	+2.68954454E+01	+2.73442685E+01	-1.07979418E-01	+2.36936632E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
1.968750	+2.68974489E+01	+2.73463055E+01	-1.07904648E-01	+2.41580481E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.000000	+2.68994814E+01	+2.73483722E+01	-1.07828431E-01	+2.46201440E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.031250	+2.69015429E+01	+2.73504685E+01	-1.07750772E-01	+2.50799901E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.062500	+2.69036331E+01	+2.73525943E+01	-1.07671681E-01	+2.55376359E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.093750	+2.69057520E+01	+2.73547493E+01	-1.07591162E-01	+2.59931394E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.125000	+2.69078994E+01	+2.73569335E+01	-1.07509223E-01	+2.64465665E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.156250	+2.69100752E+01	+2.73591468E+01	-1.07425871E-01	+2.68979874E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.187500	+2.69122793E+01	+2.73613889E+01	-1.07341111E-01	+2.73474750E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.218750	+2.69145115E+01	+2.73636599E+01	-1.07254949E-01	+2.77951044E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.250000	+2.69167718E+01	+2.73659594E+01	-1.07167392E-01	+2.82409501E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.281250	+2.69190598E+01	+2.73682874E+01	-1.07078443E-01	+2.86850835E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.312500	+2.69213756E+01	+2.73706438E+01	-1.06988110E-01	+2.91275717E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.343750	+2.69237190E+01	+2.73730284E+01	-1.06896396E-01	+2.95684753E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.375000	+2.69260898E+01	+2.73754411E+01	-1.06803307E-01	+3.00078481E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.406250	+2.69284880E+01	+2.73778816E+01	-1.06708847E-01	+3.04457324E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.437500	+2.69309132E+01	+2.73803500E+01	-1.06613021E-01	+3.08821601E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.468750	+2.69333655E+01	+2.73828459E+01	-1.06515834E-01	+3.13171510E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.500000	+2.69358447E+01	+2.73853694E+01	-1.06417289E-01	+3.17507098E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.531250	+2.69383506E+01	+2.73879202E+01	-1.06317392E-01	+3.21828268E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.562500	+2.69408830E+01	+2.73904982E+01	-1.06216146E-01	+3.26134759E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.593750	+2.69434419E+01	+2.73931032E+01	-1.06113557E-01	+3.30426158E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.625000	+2.69460271E+01	+2.73957351E+01	-1.06009630E-01	+3.34701870E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.656250	+2.69486384E+01	+2.73983937E+01	-1.05904369E-01	+3.38961137E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.687500	+2.69512757E+01	+2.74010789E+01	-1.05797779E-01	+3.43203032E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.718750	+2.69539388E+01	+2.74037906E+01	-1.05689867E-01	+3.47426468E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.750000	+2.69566276E+01	+2.74065285E+01	-1.05580638E-01	+3.51630204E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.781250	+2.69593419E+01	+2.74092926E+01	-1.05470098E-01	+3.55812840E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.812500	+2.69620816E+01	+2.74120826E+01	-1.05358255E-01	+3.59972853E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.843750	+2.69648466E+01	+2.74148985E+01	-1.05245115E-01	+3.64108605E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.875000	+2.69676366E+01	+2.74177400E+01	-1.05130687E-01	+3.68218342E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.906250	+2.69704515E+01	+2.74206070E+01	-1.05014978E-01	+3.72300235E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.937500	+2.69732912E+01	+2.74234994E+01	-1.04897999E-01	+3.76352390E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
2.968750	+2.69761555E+01	+2.74264170E+01	-1.04779758E-01	+3.80372876E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.000000	+2.69790443E+01	+2.74293595E+01	-1.04660266E-01	+3.84359729E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.031250	+2.69819574E+01	+2.74323270E+01	-1.04539533E-01	+3.88310995E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.062500	+2.69848946E+01	+2.74353192E+01	-1.04417572E-01	+3.92224756E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02
3.093750	+2.69878559E+01	+2.74383359E+01	-1.04294393E-01	+3.96119287E-03	+1.98995940E+02	+4.11429649E+02	+4.83669421E-01	+1.00000000E+00	+0.00000000E+00	+1.35511245E+01	+4.10479586E+02	+3.30129072E-02


==> anc/otoc_to_plot_supersymmetric_M600_L1.5560_n100_beta1.0000.dat <==
50.000000	+5.76489783E+01	+6.34901386E+01	+2.45807663E+00	+1.43785552E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
51.000000	+5.65360367E+01	+6.24642951E+01	+2.47287766E+00	+1.52234920E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
52.000000	+5.59142149E+01	+6.19359560E+01	+2.48852362E+00	+1.65119385E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
53.000000	+5.57812528E+01	+6.19085538E+01	+2.50590154E+00	+1.96225736E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
54.000000	+5.60897127E+01	+6.23524765E+01	+2.52776877E+00	+2.26290253E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
55.000000	+5.67995952E+01	+6.32105769E+01	+2.55115959E+00	+2.53454457E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
56.000000	+5.78442353E+01	+6.44326482E+01	+2.57845966E+00	+2.85844004E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
57.000000	+5.92136840E+01	+6.60018527E+01	+2.60832839E+00	+3.18425342E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
58.000000	+6.09058359E+01	+6.79274810E+01	+2.64214473E+00	+3.48961546E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
59.000000	+6.29406126E+01	+7.02194672E+01	+2.67812070E+00	+3.57944990E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
60.000000	+6.53420217E+01	+7.28847694E+01	+2.71373372E+00	+3.62242340E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
61.000000	+6.81057175E+01	+7.59314863E+01	+2.75056916E+00	+3.68867893E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
62.000000	+7.12392797E+01	+7.93595231E+01	+2.78750730E+00	+3.45631726E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
63.000000	+7.47661773E+01	+8.31520488E+01	+2.81969551E+00	+2.87711193E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
64.000000	+7.86737648E+01	+8.72749702E+01	+2.84504954E+00	+2.18777872E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
65.000000	+8.29112190E+01	+9.16721651E+01	+2.86345108E+00	+1.38929164E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
66.000000	+8.74212413E+01	+9.62647896E+01	+2.87283537E+00	+5.52785755E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
67.000000	+9.21213529E+01	+1.00979695E+02	+2.87450680E+00	-9.45807992E-06	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
68.000000	+9.69276559E+01	+1.05771037E+02	+2.87281646E+00	-1.99227804E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
69.000000	+1.01796508E+02	+1.10619624E+02	+2.87052224E+00	-1.60916139E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
70.000000	+1.06706301E+02	+1.15521267E+02	+2.86959813E+00	+7.33339344E-04	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
71.000000	+1.11618776E+02	+1.20454842E+02	+2.87198892E+00	+4.07830193E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
72.000000	+1.16482312E+02	+1.25369472E+02	+2.87775474E+00	+6.50590086E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
73.000000	+1.21246026E+02	+1.30197817E+02	+2.88500072E+00	+8.62787246E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
74.000000	+1.25840345E+02	+1.34882191E+02	+2.89501048E+00	+1.11741559E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
75.000000	+1.30229297E+02	+1.39383397E+02	+2.90734904E+00	+1.35385491E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
76.000000	+1.34385973E+02	+1.43675990E+02	+2.92208758E+00	+1.52866748E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
77.000000	+1.38303927E+02	+1.47742221E+02	+2.93792238E+00	+1.66393845E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
78.000000	+1.41963894E+02	+1.51568273E+02	+2.95536635E+00	+1.81854226E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
79.000000	+1.45354403E+02	+1.55142295E+02	+2.97429323E+00	+2.02506329E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
80.000000	+1.48453518E+02	+1.58454872E+02	+2.99586762E+00	+2.03859281E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
81.000000	+1.51309476E+02	+1.61504685E+02	+3.01506509E+00	+1.86300307E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
82.000000	+1.53923681E+02	+1.64304715E+02	+3.03312768E+00	+1.73667118E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
83.000000	+1.56322929E+02	+1.66878474E+02	+3.04979851E+00	+1.48579578E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
84.000000	+1.58563169E+02	+1.69257314E+02	+3.06284359E+00	+1.09702296E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
85.000000	+1.60698163E+02	+1.71487861E+02	+3.07173897E+00	+7.22757728E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
86.000000	+1.62781209E+02	+1.73631062E+02	+3.07729875E+00	+4.96910334E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
87.000000	+1.64840478E+02	+1.75737940E+02	+3.08167718E+00	+2.76301875E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
88.000000	+1.66926924E+02	+1.77836900E+02	+3.08282479E+00	+1.13202343E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
89.000000	+1.69008882E+02	+1.79931046E+02	+3.08394122E+00	+1.53886600E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
90.000000	+1.71055058E+02	+1.81998664E+02	+3.08590252E+00	+3.37765968E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
91.000000	+1.73015943E+02	+1.84012139E+02	+3.09069654E+00	+5.79744048E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
92.000000	+1.74871948E+02	+1.85943182E+02	+3.09749740E+00	+8.03494681E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
93.000000	+1.76590409E+02	+1.87764739E+02	+3.10676644E+00	+1.01175598E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
94.000000	+1.78155548E+02	+1.89453092E+02	+3.11773252E+00	+1.15223043E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
95.000000	+1.79554404E+02	+1.90989232E+02	+3.12981104E+00	+1.23697131E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
96.000000	+1.80778129E+02	+1.92358654E+02	+3.14247194E+00	+1.34034393E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
97.000000	+1.81797613E+02	+1.93543119E+02	+3.15661792E+00	+1.49357250E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
98.000000	+1.82588502E+02	+1.94520172E+02	+3.17234339E+00	+1.59182689E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
99.000000	+1.83140020E+02	+1.95265478E+02	+3.18845446E+00	+1.63038627E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
25.000000	+2.20105423E+02	+2.23305175E+02	+1.85622042E+00	+2.77743881E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
25.500000	+2.14560717E+02	+2.17805543E+02	+1.87020890E+00	+2.81795486E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
26.000000	+2.09055221E+02	+2.12346422E+02	+1.88439997E+00	+2.92370978E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
26.500000	+2.03598371E+02	+2.06939467E+02	+1.89944600E+00	+3.06009410E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
27.000000	+1.98201306E+02	+2.01594778E+02	+1.91500091E+00	+3.16455896E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
27.500000	+1.92872560E+02	+1.96321077E+02	+1.93109159E+00	+3.29053925E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
28.000000	+1.87619124E+02	+1.91126117E+02	+1.94790630E+00	+3.38995426E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
28.500000	+1.82449075E+02	+1.86016500E+02	+1.96499113E+00	+3.47942833E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
29.000000	+1.77366731E+02	+1.80997896E+02	+1.98270058E+00	+3.56665025E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
29.500000	+1.72378121E+02	+1.76075079E+02	+2.00065763E+00	+3.62363097E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
30.000000	+1.67486856E+02	+1.71252013E+02	+2.01893689E+00	+3.68378920E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
30.500000	+1.62696179E+02	+1.66531865E+02	+2.03749553E+00	+3.71357444E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
31.000000	+1.58009538E+02	+1.61917146E+02	+2.05607264E+00	+3.73627653E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
31.500000	+1.53427995E+02	+1.57409704E+02	+2.07485829E+00	+3.73137164E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
32.000000	+1.48954681E+02	+1.53010851E+02	+2.09338635E+00	+3.70956045E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
32.500000	+1.44589221E+02	+1.48721408E+02	+2.11195390E+00	+3.67140186E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
33.000000	+1.40333913E+02	+1.44541769E+02	+2.13010037E+00	+3.59449468E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
33.500000	+1.36188751E+02	+1.40472171E+02	+2.14789884E+00	+3.54478080E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
34.000000	+1.32152655E+02	+1.36512346E+02	+2.16554818E+00	+3.43751188E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
34.500000	+1.28228784E+02	+1.32662007E+02	+2.18227396E+00	+3.35284233E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
35.000000	+1.24412223E+02	+1.28920565E+02	+2.19907660E+00	+3.28017666E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
35.500000	+1.20705923E+02	+1.25286974E+02	+2.21507573E+00	+3.08999220E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
36.000000	+1.17110389E+02	+1.21760212E+02	+2.22997653E+00	+2.94057448E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
36.500000	+1.13621040E+02	+1.18338800E+02	+2.24448147E+00	+2.70214378E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
37.000000	+1.10243997E+02	+1.15021179E+02	+2.25699796E+00	+2.36845271E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
37.500000	+1.06975220E+02	+1.11806052E+02	+2.26816600E+00	+2.20603977E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
38.000000	+1.03808423E+02	+1.08692163E+02	+2.27905836E+00	+2.18308007E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
38.500000	+1.00741195E+02	+1.05678648E+02	+2.28999680E+00	+2.30949312E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
39.000000	+9.77669986E+01	+1.02764840E+02	+2.30215329E+00	+2.61280303E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
39.500000	+9.48818378E+01	+9.99499969E+01	+2.31612483E+00	+2.87044328E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
40.000000	+9.20903525E+01	+9.72337330E+01	+2.33085772E+00	+2.76989221E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
40.500000	+8.94047733E+01	+9.46152772E+01	+2.34382375E+00	+2.25282047E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
41.000000	+8.68331478E+01	+9.20937145E+01	+2.35338593E+00	+1.60899619E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
41.500000	+8.43733725E+01	+8.96683914E+01	+2.35991371E+00	+1.18250640E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
42.000000	+8.20155879E+01	+8.73387303E+01	+2.36521099E+00	+1.11503813E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
42.500000	+7.97504536E+01	+8.51048443E+01	+2.37106410E+00	+1.36698043E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
43.000000	+7.75701862E+01	+8.29665946E+01	+2.37888080E+00	+1.70094197E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
43.500000	+7.54776740E+01	+8.09239187E+01	+2.38807352E+00	+1.64896620E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
44.000000	+7.34907167E+01	+7.89768478E+01	+2.39537046E+00	+1.10743815E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
44.500000	+7.16184722E+01	+7.71253660E+01	+2.39914790E+00	+5.34038023E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
45.000000	+6.98549918E+01	+7.53704992E+01	+2.40071084E+00	+4.31264138E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
45.500000	+6.81828574E+01	+7.37135517E+01	+2.40346054E+00	+8.00913997E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
46.000000	+6.65961645E+01	+7.21560238E+01	+2.40871998E+00	+1.04716995E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
46.500000	+6.51103470E+01	+7.06992614E+01	+2.41393224E+00	+9.79563189E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
47.000000	+6.37300657E+01	+6.93446550E+01	+2.41851561E+00	+9.69475087E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
47.500000	+6.24511583E+01	+6.80945193E+01	+2.42362699E+00	+1.17219978E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
48.000000	+6.12703946E+01	+6.69511853E+01	+2.43023761E+00	+1.38547268E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
48.500000	+6.01946177E+01	+6.59167100E+01	+2.43748172E+00	+1.31015199E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
49.000000	+5.92375332E+01	+6.49932405E+01	+2.44333913E+00	+1.24211549E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
49.500000	+5.83897606E+01	+6.41833712E+01	+2.44990287E+00	+1.38338109E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
12.500000	+3.21350039E+02	+3.22635302E+02	+9.44110604E-01	+1.08366548E-01	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
12.750000	+3.20772040E+02	+3.22092144E+02	+9.70857211E-01	+1.05606307E-01	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
13.000000	+3.20127334E+02	+3.21482287E+02	+9.96913758E-01	+1.03146442E-01	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
13.250000	+3.19414783E+02	+3.20804755E+02	+1.02243043E+00	+1.02442340E-01	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
13.500000	+3.18632465E+02	+3.20058628E+02	+1.04813493E+00	+1.03781574E-01	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
13.750000	+3.17779085E+02	+3.19243087E+02	+1.07432122E+00	+1.04659569E-01	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
14.000000	+3.16854609E+02	+3.18357391E+02	+1.10046471E+00	+1.03230332E-01	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
14.250000	+3.15859298E+02	+3.17400849E+02	+1.12593639E+00	+1.00706846E-01	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
14.500000	+3.14792466E+02	+3.16372855E+02	+1.15081814E+00	+9.95813907E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
14.750000	+3.13652692E+02	+3.15272941E+02	+1.17572708E+00	+1.00275035E-01	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
15.000000	+3.12439174E+02	+3.14100819E+02	+1.20095565E+00	+1.00721645E-01	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
15.250000	+3.11152435E+02	+3.12856371E+02	+1.22608790E+00	+9.92441686E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
15.500000	+3.09793478E+02	+3.11539658E+02	+1.25057774E+00	+9.67775361E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
15.750000	+3.08362548E+02	+3.10150962E+02	+1.27447667E+00	+9.55057148E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
16.000000	+3.06859226E+02	+3.08690815E+02	+1.29833059E+00	+9.59270574E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
16.250000	+3.05283721E+02	+3.07160004E+02	+1.32244020E+00	+9.63247492E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
16.500000	+3.03637607E+02	+3.05559567E+02	+1.34649297E+00	+9.51969642E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
16.750000	+3.01923020E+02	+3.03890771E+02	+1.37003868E+00	+9.32728931E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
17.000000	+3.00141377E+02	+3.02155094E+02	+1.39312942E+00	+9.24271099E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
17.250000	+2.98293357E+02	+3.00354180E+02	+1.41625224E+00	+9.31092603E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
17.500000	+2.96380100E+02	+2.98489781E+02	+1.43968405E+00	+9.37866752E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
17.750000	+2.94403962E+02	+2.96563725E+02	+1.46314557E+00	+9.30108238E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
18.000000	+2.92367766E+02	+2.94577876E+02	+1.48618946E+00	+9.12158872E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
18.250000	+2.90273549E+02	+2.92534095E+02	+1.50875352E+00	+8.98711349E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
18.500000	+2.88122506E+02	+2.90434193E+02	+1.53112503E+00	+8.93076256E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
18.750000	+2.85916164E+02	+2.88279940E+02	+1.55340733E+00	+8.82173217E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
19.000000	+2.83657172E+02	+2.86073107E+02	+1.57523369E+00	+8.53906772E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
19.250000	+2.81348642E+02	+2.83815525E+02	+1.59610267E+00	+8.12569125E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
19.500000	+2.78992990E+02	+2.81509102E+02	+1.61586214E+00	+7.72108051E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
19.750000	+2.76591866E+02	+2.79155846E+02	+1.63470807E+00	+7.37959228E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
20.000000	+2.74147228E+02	+2.76757914E+02	+1.65276010E+00	+7.02251830E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
20.250000	+2.71662039E+02	+2.74317647E+02	+1.66982066E+00	+6.57313106E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
20.500000	+2.69139638E+02	+2.71837551E+02	+1.68562576E+00	+6.07887707E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
20.750000	+2.66582653E+02	+2.69320216E+02	+1.70021505E+00	+5.65814976E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
21.000000	+2.63992909E+02	+2.66768238E+02	+1.71391651E+00	+5.35434071E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
21.250000	+2.61372372E+02	+2.64184213E+02	+1.72698675E+00	+5.09398974E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
21.500000	+2.58723807E+02	+2.61570732E+02	+1.73938646E+00	+4.79305803E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
21.750000	+2.56050305E+02	+2.58930347E+02	+1.75095204E+00	+4.46184768E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
22.000000	+2.53354387E+02	+2.56265538E+02	+1.76169569E+00	+4.17589709E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
22.250000	+2.50637924E+02	+2.53578732E+02	+1.77183153E+00	+3.96555961E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
22.500000	+2.47902942E+02	+2.50872390E+02	+1.78152349E+00	+3.77624739E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
22.750000	+2.45152211E+02	+2.48149073E+02	+1.79071276E+00	+3.54550224E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
23.000000	+2.42388863E+02	+2.45411422E+02	+1.79925100E+00	+3.28824257E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
23.250000	+2.39615564E+02	+2.42662105E+02	+1.80715398E+00	+3.07855914E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
23.500000	+2.36834341E+02	+2.39903785E+02	+1.81464380E+00	+2.95736652E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
23.750000	+2.34047182E+02	+2.37139106E+02	+1.82194081E+00	+2.88822502E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
24.000000	+2.31256557E+02	+2.34370649E+02	+1.82908493E+00	+2.81268292E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
24.250000	+2.28465139E+02	+2.31600854E+02	+1.83600422E+00	+2.72671609E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
24.500000	+2.25675133E+02	+2.28831973E+02	+1.84271851E+00	+2.67920760E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
24.750000	+2.22888088E+02	+2.26066091E+02	+1.84940026E+00	+2.66619836E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
6.250000	+3.17030069E+02	+3.17734503E+02	+3.42786058E-01	+7.75453691E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
6.375000	+3.17404278E+02	+3.18115573E+02	+3.52479458E-01	+7.75490178E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
6.500000	+3.17769888E+02	+3.18488112E+02	+3.62173313E-01	+7.70348071E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
6.625000	+3.18126755E+02	+3.18851882E+02	+3.71738159E-01	+7.60228308E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
6.750000	+3.18474641E+02	+3.19206646E+02	+3.81179021E-01	+7.55360522E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
6.875000	+3.18813217E+02	+3.19552167E+02	+3.90622172E-01	+7.63275104E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
7.000000	+3.19142107E+02	+3.19888213E+02	+4.00260898E-01	+7.86394439E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
7.125000	+3.19460939E+02	+3.20214560E+02	+4.10282033E-01	+8.21350746E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
7.250000	+3.19769410E+02	+3.20530995E+02	+4.20794667E-01	+8.60069465E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
7.375000	+3.20067318E+02	+3.20837319E+02	+4.31783770E-01	+8.92607453E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
7.500000	+3.20354573E+02	+3.21133344E+02	+4.43109853E-01	+9.11068771E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
7.625000	+3.20631151E+02	+3.21418891E+02	+4.54560489E-01	+9.12960341E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
7.750000	+3.20897031E+02	+3.21693782E+02	+4.65933862E-01	+9.02244810E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
7.875000	+3.21152127E+02	+3.21957837E+02	+4.77116610E-01	+8.87542089E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
8.000000	+3.21396248E+02	+3.22210875E+02	+4.88122414E-01	+8.78510715E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
8.125000	+3.21629109E+02	+3.22452711E+02	+4.99079377E-01	+8.82167106E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
8.250000	+3.21850365E+02	+3.22683157E+02	+5.10176592E-01	+9.00504830E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
8.375000	+3.22059682E+02	+3.22902036E+02	+5.21591998E-01	+9.29968481E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
8.500000	+3.22256792E+02	+3.23109173E+02	+5.33425804E-01	+9.62780998E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
8.625000	+3.22441532E+02	+3.23304407E+02	+5.45661523E-01	+9.89771874E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
8.750000	+3.22613848E+02	+3.23487584E+02	+5.58170100E-01	+1.00386450E-01	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
8.875000	+3.22773750E+02	+3.23658555E+02	+5.70758136E-01	+1.00287686E-01	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
9.000000	+3.22921250E+02	+3.23817169E+02	+5.83242022E-01	+9.90348155E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
9.125000	+3.23056290E+02	+3.23963274E+02	+5.95516840E-01	+9.73985261E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
9.250000	+3.23178708E+02	+3.24096710E+02	+6.07591653E-01	+9.62507040E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
9.375000	+3.23288243E+02	+3.24217316E+02	+6.19579516E-01	+9.62329348E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
9.500000	+3.23384572E+02	+3.24324928E+02	+6.31649887E-01	+9.75358759E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
9.625000	+3.23467380E+02	+3.24419386E+02	+6.43963485E-01	+9.98511489E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
9.750000	+3.23536415E+02	+3.24500540E+02	+6.56612674E-01	+1.02495732E-01	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
9.875000	+3.23591529E+02	+3.24568244E+02	+6.69587418E-01	+1.04665368E-01	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
10.000000	+3.23632676E+02	+3.24622361E+02	+6.82779016E-01	+1.05735373E-01	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
10.125000	+3.23659878E+02	+3.24662756E+02	+6.96021261E-01	+1.05497966E-01	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
10.250000	+3.23673156E+02	+3.24689291E+02	+7.09153508E-01	+1.04235445E-01	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
10.375000	+3.23672468E+02	+3.24701824E+02	+7.22080122E-01	+1.02595507E-01	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
10.500000	+3.23657673E+02	+3.24700208E+02	+7.34802385E-01	+1.01327359E-01	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
10.625000	+3.23628528E+02	+3.24684292E+02	+7.47411962E-01	+1.00996214E-01	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
10.750000	+3.23584734E+02	+3.24653927E+02	+7.60051438E-01	+1.01787480E-01	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
10.875000	+3.23525990E+02	+3.24608965E+02	+7.72858832E-01	+1.03459615E-01	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
11.000000	+3.23452059E+02	+3.24549267E+02	+7.85916342E-01	+1.05446996E-01	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
11.125000	+3.23362796E+02	+3.24474699E+02	+7.99220581E-01	+1.07072264E-01	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
11.250000	+3.23258157E+02	+3.24385133E+02	+8.12684408E-01	+1.07797635E-01	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
11.375000	+3.23138163E+02	+3.24280439E+02	+8.26169989E-01	+1.07425502E-01	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
11.500000	+3.23002838E+02	+3.24160490E+02	+8.39540783E-01	+1.06167605E-01	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
11.625000	+3.22852148E+02	+3.24025148E+02	+8.52711891E-01	+1.04552215E-01	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
11.750000	+3.22685968E+02	+3.23874278E+02	+8.65678837E-01	+1.03211162E-01	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
11.875000	+3.22504076E+02	+3.23707737E+02	+8.78514681E-01	+1.02639699E-01	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
12.000000	+3.22306192E+02	+3.23525388E+02	+8.91338762E-01	+1.03023394E-01	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
12.125000	+3.22092031E+02	+3.23327095E+02	+9.04270530E-01	+1.04186781E-01	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
12.250000	+3.21861362E+02	+3.23112732E+02	+9.17385457E-01	+1.05669825E-01	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
12.375000	+3.21614047E+02	+3.22882174E+02	+9.30687986E-01	+1.07170634E-01	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
3.125000	+3.05817451E+02	+3.06424606E+02	+1.94176421E-01	+1.73770342E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
3.187500	+3.06051392E+02	+3.06659227E+02	+1.95294207E-01	+1.83921268E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
3.250000	+3.06286295E+02	+3.06894848E+02	+1.96475436E-01	+1.95645118E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
3.312500	+3.06522032E+02	+3.07131355E+02	+1.97739771E-01	+2.10649742E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
3.375000	+3.06758480E+02	+3.07368637E+02	+1.99108558E-01	+2.28946189E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
3.437500	+3.06995518E+02	+3.07606586E+02	+2.00601598E-01	+2.50002188E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
3.500000	+3.07233033E+02	+3.07845100E+02	+2.02233586E-01	+2.72759083E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
3.562500	+3.07470921E+02	+3.08084077E+02	+2.04011087E-01	+2.95780388E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
3.625000	+3.07709086E+02	+3.08323420E+02	+2.05930840E-01	+3.17501623E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
3.687500	+3.07947442E+02	+3.08563036E+02	+2.07979857E-01	+3.36519119E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
3.750000	+3.08185910E+02	+3.08802833E+02	+2.10137329E-01	+3.51843958E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
3.812500	+3.08424415E+02	+3.09042723E+02	+2.12377906E-01	+3.63059479E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
3.875000	+3.08662888E+02	+3.09282618E+02	+2.14675573E-01	+3.70351550E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
3.937500	+3.08901258E+02	+3.09522435E+02	+2.17007301E-01	+3.74418629E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
4.000000	+3.09139453E+02	+3.09762090E+02	+2.19355806E-01	+3.76300403E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
4.062500	+3.09377398E+02	+3.10001503E+02	+2.21711056E-01	+3.77179777E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
4.125000	+3.09615016E+02	+3.10240595E+02	+2.24070553E-01	+3.78209602E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
4.187500	+3.09852225E+02	+3.10479288E+02	+2.26438676E-01	+3.80396414E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
4.250000	+3.10088944E+02	+3.10717505E+02	+2.28825508E-01	+3.84547126E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
4.312500	+3.10325090E+02	+3.10955174E+02	+2.31245515E-01	+3.91261342E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
4.375000	+3.10560579E+02	+3.11192222E+02	+2.33716275E-01	+4.00939761E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
4.437500	+3.10795328E+02	+3.11428578E+02	+2.36257262E-01	+4.13781430E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
4.500000	+3.11029257E+02	+3.11664175E+02	+2.38888543E-01	+4.29756911E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
4.562500	+3.11262287E+02	+3.11898948E+02	+2.41629223E-01	+4.48564011E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
4.625000	+3.11494343E+02	+3.12132832E+02	+2.44495593E-01	+4.69589140E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
4.687500	+3.11725357E+02	+3.12365767E+02	+2.47499088E-01	+4.91903767E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
4.750000	+3.11955267E+02	+3.12597693E+02	+2.50644390E-01	+5.14319117E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
4.812500	+3.12184016E+02	+3.12828556E+02	+2.53928077E-01	+5.35505429E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
4.875000	+3.12411557E+02	+3.13058298E+02	+2.57338208E-01	+5.54161091E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
4.937500	+3.12637850E+02	+3.13286869E+02	+2.60855090E-01	+5.69199429E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
5.000000	+3.12862858E+02	+3.13514217E+02	+2.64453201E-01	+5.79913212E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
5.062500	+3.13086551E+02	+3.13740293E+02	+2.68104005E-01	+5.86081508E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
5.125000	+3.13308898E+02	+3.13965047E+02	+2.71779220E-01	+5.87998414E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
5.187500	+3.13529869E+02	+3.14188433E+02	+2.75453986E-01	+5.86422954E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
5.250000	+3.13749428E+02	+3.14410404E+02	+2.79109506E-01	+5.82467397E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
5.312500	+3.13967538E+02	+3.14630915E+02	+2.82734828E-01	+5.77451982E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
5.375000	+3.14184155E+02	+3.14849919E+02	+2.86327656E-01	+5.72755263E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
5.437500	+3.14399230E+02	+3.15067374E+02	+2.89894269E-01	+5.69682161E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
5.500000	+3.14612711E+02	+3.15283234E+02	+2.93448683E-01	+5.69360242E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
5.562500	+3.14824541E+02	+3.15497456E+02	+2.97011272E-01	+5.72663755E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
5.625000	+3.15034660E+02	+3.15709999E+02	+3.00606980E-01	+5.80158490E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
5.687500	+3.15243008E+02	+3.15920821E+02	+3.04263253E-01	+5.92060469E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
5.750000	+3.15449526E+02	+3.16129882E+02	+3.08007736E-01	+6.08206766E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
5.812500	+3.15654156E+02	+3.16337142E+02	+3.11865838E-01	+6.28044197E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
5.875000	+3.15856845E+02	+3.16542563E+02	+3.15858289E-01	+6.50647157E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
5.937500	+3.16057545E+02	+3.16746108E+02	+3.19998927E-01	+6.74776241E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
6.000000	+3.16256217E+02	+3.16947743E+02	+3.24292992E-01	+6.98983382E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
6.062500	+3.16452827E+02	+3.17147432E+02	+3.28736219E-01	+7.21758486E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
6.125000	+3.16647350E+02	+3.17345144E+02	+3.33314973E-01	+7.41700513E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
6.187500	+3.16839769E+02	+3.17540844E+02	+3.38007476E-01	+7.59900474E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.562500	+3.00675099E+02	+3.01277981E+02	+1.87113742E-01	-1.01242368E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.593750	+3.00756714E+02	+3.01359574E+02	+1.87077224E-01	-1.32477204E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.625000	+3.00839528E+02	+3.01442360E+02	+1.87030944E-01	-1.67463512E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.656250	+3.00923520E+02	+3.01526317E+02	+1.86972559E-01	-2.09378863E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.687500	+3.01008672E+02	+3.01611426E+02	+1.86900082E-01	-2.56964114E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.718750	+3.01094964E+02	+3.01697665E+02	+1.86811956E-01	-3.08736947E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.750000	+3.01182376E+02	+3.01785013E+02	+1.86707122E-01	-3.62995347E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.781250	+3.01270887E+02	+3.01873451E+02	+1.86585084E-01	-4.17832294E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.812500	+3.01360477E+02	+3.01962956E+02	+1.86445976E-01	-4.71165398E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.843750	+3.01451123E+02	+3.02053509E+02	+1.86290606E-01	-5.20783684E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.875000	+3.01542805E+02	+3.02145089E+02	+1.86120487E-01	-5.64411856E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.906250	+3.01635500E+02	+3.02237674E+02	+1.85937848E-01	-5.99790381E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.937500	+3.01729186E+02	+3.02331244E+02	+1.85745618E-01	-6.24767751E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.968750	+3.01823840E+02	+3.02425779E+02	+1.85547369E-01	-6.37399509E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
2.000000	+3.01919439E+02	+3.02521257E+02	+1.85347243E-01	-6.36047316E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
2.031250	+3.02015960E+02	+3.02617659E+02	+1.85149839E-01	-6.19470676E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
2.062500	+3.02113379E+02	+3.02714964E+02	+1.84960074E-01	-5.86903927E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
2.093750	+3.02211674E+02	+3.02813153E+02	+1.84783024E-01	-5.38111743E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
2.125000	+3.02310821E+02	+3.02912203E+02	+1.84623754E-01	-4.73417795E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
2.156250	+3.02410797E+02	+3.03012097E+02	+1.84487138E-01	-3.93703136E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
2.187500	+3.02511579E+02	+3.03112814E+02	+1.84377690E-01	-3.00373123E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
2.218750	+3.02613147E+02	+3.03214335E+02	+1.84299405E-01	-1.95294233E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
2.250000	+3.02715477E+02	+3.03316639E+02	+1.84255631E-01	-8.07045037E-04	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
2.281250	+3.02818550E+02	+3.03419707E+02	+1.84248964E-01	+4.08965987E-04	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
2.312500	+3.02922345E+02	+3.03523522E+02	+1.84281191E-01	+1.66871267E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
2.343750	+3.03026842E+02	+3.03628062E+02	+1.84353259E-01	+2.94570956E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
2.375000	+3.03132022E+02	+3.03733309E+02	+1.84465298E-01	+4.21459720E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
2.406250	+3.03237867E+02	+3.03839246E+02	+1.84616671E-01	+5.45224993E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
2.437500	+3.03344359E+02	+3.03945852E+02	+1.84806063E-01	+6.63868769E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
2.468750	+3.03451481E+02	+3.04053109E+02	+1.85031589E-01	+7.75773907E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
2.500000	+3.03559215E+02	+3.04160999E+02	+1.85290922E-01	+8.79742525E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
2.531250	+3.03667545E+02	+3.04269504E+02	+1.85581428E-01	+9.75005787E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
2.562500	+3.03776455E+02	+3.04378606E+02	+1.85900301E-01	+1.06120682E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
2.593750	+3.03885928E+02	+3.04488286E+02	+1.86244683E-01	+1.13836054E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
2.625000	+3.03995948E+02	+3.04598527E+02	+1.86611776E-01	+1.20679597E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
2.656250	+3.04106498E+02	+3.04709311E+02	+1.86998930E-01	+1.26708755E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
2.687500	+3.04217564E+02	+3.04820621E+02	+1.87403706E-01	+1.31998248E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
2.718750	+3.04329128E+02	+3.04932439E+02	+1.87823919E-01	+1.36633109E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
2.750000	+3.04441175E+02	+3.05044747E+02	+1.88257663E-01	+1.40702585E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
2.781250	+3.04553687E+02	+3.05157529E+02	+1.88703310E-01	+1.44295397E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
2.812500	+3.04666650E+02	+3.05270767E+02	+1.89159509E-01	+1.47496607E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
2.843750	+3.04780046E+02	+3.05384444E+02	+1.89625164E-01	+1.50386198E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
2.875000	+3.04893860E+02	+3.05498544E+02	+1.90099423E-01	+1.53039265E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
2.906250	+3.05008074E+02	+3.05613051E+02	+1.90581660E-01	+1.55527512E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
2.937500	+3.05122674E+02	+3.05727947E+02	+1.91071470E-01	+1.57921657E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
2.968750	+3.05237642E+02	+3.05843216E+02	+1.91568670E-01	+1.60294234E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
3.000000	+3.05352963E+02	+3.05958843E+02	+1.92073309E-01	+1.62722232E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
3.031250	+3.05468620E+02	+3.06074810E+02	+1.92585684E-01	+1.65289067E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
3.062500	+3.05584598E+02	+3.06191104E+02	+1.93106365E-01	+1.68085453E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
3.093750	+3.05700880E+02	+3.06307708E+02	+1.93636218E-01	+1.71020216E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.781250	+2.99076869E+02	+2.99681873E+02	+1.90627500E-01	-7.08661178E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.796875	+2.99099571E+02	+2.99704508E+02	+1.90516416E-01	-7.13213393E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.812500	+2.99122685E+02	+2.99727554E+02	+1.90404621E-01	-7.18460829E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.828125	+2.99146209E+02	+2.99751010E+02	+1.90291897E-01	-7.24835833E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.843750	+2.99170142E+02	+2.99774875E+02	+1.90178110E-01	-7.31819305E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.859375	+2.99194482E+02	+2.99799145E+02	+1.90063203E-01	-7.38909637E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.875000	+2.99219226E+02	+2.99823819E+02	+1.89947200E-01	-7.45630786E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.890625	+2.99244373E+02	+2.99848896E+02	+1.89830194E-01	-7.51539466E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.906250	+2.99269921E+02	+2.99874372E+02	+1.89712344E-01	-7.56231374E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.921875	+2.99295868E+02	+2.99900247E+02	+1.89593872E-01	-7.59346420E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.937500	+2.99322211E+02	+2.99926519E+02	+1.89475048E-01	-7.60572822E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.953125	+2.99348949E+02	+2.99953185E+02	+1.89356193E-01	-7.59650188E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.968750	+2.99376079E+02	+2.99980243E+02	+1.89237658E-01	-7.56371470E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.984375	+2.99403599E+02	+3.00007691E+02	+1.89119826E-01	-7.50583856E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.000000	+2.99431506E+02	+3.00035528E+02	+1.89003100E-01	-7.42188708E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.015625	+2.99459799E+02	+3.00063751E+02	+1.88887892E-01	-7.31140460E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.031250	+2.99488474E+02	+3.00092359E+02	+1.88774619E-01	-7.17444722E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.046875	+2.99517531E+02	+3.00121348E+02	+1.88663691E-01	-7.01155556E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.062500	+2.99546966E+02	+3.00150718E+02	+1.88555508E-01	-6.82372076E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.078125	+2.99576777E+02	+3.00180466E+02	+1.88450450E-01	-6.61234473E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.093750	+2.99606962E+02	+3.00210589E+02	+1.88348872E-01	-6.37919576E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.109375	+2.99637518E+02	+3.00241087E+02	+1.88251100E-01	-6.12636087E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.125000	+2.99668444E+02	+3.00271955E+02	+1.88157423E-01	-5.85619530E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.140625	+2.99699736E+02	+3.00303194E+02	+1.88068094E-01	-5.57127159E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.156250	+2.99731393E+02	+3.00334799E+02	+1.87983321E-01	-5.27432777E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.171875	+2.99763412E+02	+3.00366770E+02	+1.87903271E-01	-4.96821707E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.187500	+2.99795791E+02	+3.00399104E+02	+1.87828064E-01	-4.65585950E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.203125	+2.99828527E+02	+3.00431798E+02	+1.87757775E-01	-4.34019540E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.218750	+2.99861619E+02	+3.00464850E+02	+1.87692433E-01	-4.02414275E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.234375	+2.99895064E+02	+3.00498259E+02	+1.87632021E-01	-3.71055871E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.250000	+2.99928861E+02	+3.00532022E+02	+1.87576478E-01	-3.40220485E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.265625	+2.99963006E+02	+3.00566136E+02	+1.87525702E-01	-3.10171717E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.281250	+2.99997497E+02	+3.00600600E+02	+1.87479550E-01	-2.81158131E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.296875	+3.00032333E+02	+3.00635411E+02	+1.87437840E-01	-2.53411171E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.312500	+3.00067511E+02	+3.00670566E+02	+1.87400359E-01	-2.27143617E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.328125	+3.00103029E+02	+3.00706064E+02	+1.87366858E-01	-2.02548464E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.343750	+3.00138885E+02	+3.00741902E+02	+1.87337062E-01	-1.79798181E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.359375	+3.00175076E+02	+3.00778077E+02	+1.87310671E-01	-1.59044401E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.375000	+3.00211601E+02	+3.00814588E+02	+1.87287361E-01	-1.40417916E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.390625	+3.00248457E+02	+3.00851431E+02	+1.87266790E-01	-1.24028923E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.406250	+3.00285642E+02	+3.00888605E+02	+1.87248602E-01	-1.09967546E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.421875	+3.00323153E+02	+3.00926107E+02	+1.87232425E-01	-9.83044894E-04	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.437500	+3.00360990E+02	+3.00963935E+02	+1.87217882E-01	-8.90918156E-04	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.453125	+3.00399149E+02	+3.01002086E+02	+1.87204584E-01	-8.23638139E-04	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.468750	+3.00437628E+02	+3.01040557E+02	+1.87192143E-01	-7.81378252E-04	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.484375	+3.00476424E+02	+3.01079347E+02	+1.87180166E-01	-7.64150910E-04	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.500000	+3.00515537E+02	+3.01118452E+02	+1.87168263E-01	-7.71815422E-04	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.515625	+3.00554963E+02	+3.01157871E+02	+1.87156047E-01	-8.04084252E-04	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.531250	+3.00594700E+02	+3.01197600E+02	+1.87143136E-01	-8.60528923E-04	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
1.546875	+3.00634746E+02	+3.01237638E+02	+1.87129155E-01	-9.28937133E-04	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.390625	+2.98647269E+02	+2.99254838E+02	+1.94858221E-01	-1.79284287E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.398438	+2.98653196E+02	+2.99260681E+02	+1.94719292E-01	-1.76374149E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.406250	+2.98659234E+02	+2.99266636E+02	+1.94582637E-01	-1.73401925E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.414062	+2.98665383E+02	+2.99272704E+02	+1.94448352E-01	-1.70312326E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.421875	+2.98671644E+02	+2.99278884E+02	+1.94316523E-01	-1.67118960E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.429688	+2.98678016E+02	+2.99285177E+02	+1.94187228E-01	-1.63835412E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.437500	+2.98684498E+02	+2.99291583E+02	+1.94060531E-01	-1.60475199E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.445312	+2.98691091E+02	+2.99298100E+02	+1.93936486E-01	-1.57051725E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.453125	+2.98697794E+02	+2.99304730E+02	+1.93815137E-01	-1.53578225E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.460938	+2.98704608E+02	+2.99311471E+02	+1.93696520E-01	-1.50067727E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.468750	+2.98711531E+02	+2.99318325E+02	+1.93580657E-01	-1.46533003E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.476562	+2.98718564E+02	+2.99325289E+02	+1.93467562E-01	-1.42986525E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.484375	+2.98725707E+02	+2.99332365E+02	+1.93357240E-01	-1.39440429E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.492188	+2.98732959E+02	+2.99339552E+02	+1.93249686E-01	-1.35906475E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.500000	+2.98740321E+02	+2.99346850E+02	+1.93144886E-01	-1.32396005E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.507812	+2.98747792E+02	+2.99354259E+02	+1.93042817E-01	-1.28919913E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.515625	+2.98755372E+02	+2.99361779E+02	+1.92943449E-01	-1.25488615E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.523438	+2.98763060E+02	+2.99369409E+02	+1.92846741E-01	-1.22112015E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.531250	+2.98770858E+02	+2.99377149E+02	+1.92752649E-01	-1.18799481E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.539062	+2.98778763E+02	+2.99384999E+02	+1.92661117E-01	-1.15559825E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.546875	+2.98786777E+02	+2.99392959E+02	+1.92572087E-01	-1.12401270E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.554688	+2.98794900E+02	+2.99401029E+02	+1.92485490E-01	-1.09331442E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.562500	+2.98803130E+02	+2.99409209E+02	+1.92401256E-01	-1.06357355E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.570312	+2.98811469E+02	+2.99417497E+02	+1.92319307E-01	-1.03485391E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.578125	+2.98819915E+02	+2.99425895E+02	+1.92239560E-01	-1.00721295E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.585938	+2.98828469E+02	+2.99434402E+02	+1.92161930E-01	-9.80701639E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.593750	+2.98837130E+02	+2.99443018E+02	+1.92086326E-01	-9.55364489E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.601562	+2.98845899E+02	+2.99451742E+02	+1.92012654E-01	-9.31239503E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.609375	+2.98854775E+02	+2.99460574E+02	+1.91940819E-01	-9.08358191E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.617188	+2.98863758E+02	+2.99469514E+02	+1.91870723E-01	-8.86745590E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.625000	+2.98872847E+02	+2.99478563E+02	+1.91802265E-01	-8.66420367E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.632812	+2.98882044E+02	+2.99487719E+02	+1.91735345E-01	-8.47394923E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.640625	+2.98891347E+02	+2.99496983E+02	+1.91669860E-01	-8.29675439E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.648438	+2.98900757E+02	+2.99506354E+02	+1.91605708E-01	-8.13262090E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.656250	+2.98910274E+02	+2.99515832E+02	+1.91542788E-01	-7.98149203E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.664062	+2.98919896E+02	+2.99525417E+02	+1.91480997E-01	-7.84325365E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.671875	+2.98929624E+02	+2.99535109E+02	+1.91420237E-01	-7.71773752E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.679688	+2.98939459E+02	+2.99544907E+02	+1.91360408E-01	-7.60472266E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.687500	+2.98949399E+02	+2.99554811E+02	+1.91301413E-01	-7.50393736E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.695312	+2.98959445E+02	+2.99564822E+02	+1.91243159E-01	-7.41506333E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.703125	+2.98969596E+02	+2.99574938E+02	+1.91185553E-01	-7.33773669E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.710938	+2.98979852E+02	+2.99585160E+02	+1.91128507E-01	-7.27155156E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.718750	+2.98990214E+02	+2.99595487E+02	+1.91071935E-01	-7.21606383E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.726562	+2.99000680E+02	+2.99605920E+02	+1.91015756E-01	-7.17079229E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.734375	+2.99011252E+02	+2.99616457E+02	+1.90959891E-01	-7.13522352E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.742188	+2.99021927E+02	+2.99627099E+02	+1.90904268E-01	-7.10881439E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.750000	+2.99032708E+02	+2.99637846E+02	+1.90848816E-01	-7.09099492E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.757812	+2.99043592E+02	+2.99648697E+02	+1.90793471E-01	-7.08117269E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.765625	+2.99054580E+02	+2.99659652E+02	+1.90738173E-01	-7.07873476E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.773438	+2.99065673E+02	+2.99670711E+02	+1.90682866E-01	-7.07983340E-03	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.195312	+2.98536049E+02	+2.99145891E+02	+1.98593076E-01	-1.74653937E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.199219	+2.98537564E+02	+2.99147365E+02	+1.98524486E-01	-1.76526417E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.203125	+2.98539109E+02	+2.99148867E+02	+1.98455165E-01	-1.78358869E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.207031	+2.98540683E+02	+2.99150399E+02	+1.98385143E-01	-1.80111134E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.210938	+2.98542286E+02	+2.99151959E+02	+1.98314453E-01	-1.81782965E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.214844	+2.98543919E+02	+2.99153549E+02	+1.98243125E-01	-1.83374172E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.218750	+2.98545581E+02	+2.99155167E+02	+1.98171192E-01	-1.84884638E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.222656	+2.98547273E+02	+2.99156814E+02	+1.98098684E-01	-1.86314300E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.226562	+2.98548994E+02	+2.99158490E+02	+1.98025634E-01	-1.87663146E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.230469	+2.98550744E+02	+2.99160196E+02	+1.97952072E-01	-1.88931231E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.234375	+2.98552523E+02	+2.99161930E+02	+1.97878031E-01	-1.90118670E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.238281	+2.98554331E+02	+2.99163692E+02	+1.97803542E-01	-1.91225633E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.242188	+2.98556168E+02	+2.99165484E+02	+1.97728636E-01	-1.92252345E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.246094	+2.98558035E+02	+2.99167305E+02	+1.97653345E-01	-1.93199092E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.250000	+2.98559931E+02	+2.99169155E+02	+1.97577699E-01	-1.94066219E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.253906	+2.98561855E+02	+2.99171033E+02	+1.97501731E-01	-1.94854121E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.257812	+2.98563809E+02	+2.99172940E+02	+1.97425470E-01	-1.95563249E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.261719	+2.98565792E+02	+2.99174876E+02	+1.97348947E-01	-1.96194116E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.265625	+2.98567803E+02	+2.99176841E+02	+1.97272193E-01	-1.96747282E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.269531	+2.98569844E+02	+2.99178835E+02	+1.97195238E-01	-1.97223365E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.273438	+2.98571913E+02	+2.99180857E+02	+1.97118112E-01	-1.97623028E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.277344	+2.98574011E+02	+2.99182908E+02	+1.97040845E-01	-1.97946993E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.281250	+2.98576138E+02	+2.99184988E+02	+1.96963466E-01	-1.98196033E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.285156	+2.98578294E+02	+2.99187097E+02	+1.96886004E-01	-1.98370960E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.289062	+2.98580479E+02	+2.99189234E+02	+1.96808489E-01	-1.98472645E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.292969	+2.98582692E+02	+2.99191400E+02	+1.96730948E-01	-1.98502009E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.296875	+2.98584934E+02	+2.99193595E+02	+1.96653409E-01	-1.98460006E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.300781	+2.98587205E+02	+2.99195819E+02	+1.96575901E-01	-1.98347648E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.304688	+2.98589504E+02	+2.99198071E+02	+1.96498450E-01	-1.98165986E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.308594	+2.98591832E+02	+2.99200352E+02	+1.96421084E-01	-1.97916112E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.312500	+2.98594189E+02	+2.99202661E+02	+1.96343828E-01	-1.97599159E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.316406	+2.98596574E+02	+2.99204999E+02	+1.96266709E-01	-1.97216309E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.320312	+2.98598987E+02	+2.99207366E+02	+1.96189753E-01	-1.96768775E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.324219	+2.98601429E+02	+2.99209761E+02	+1.96112984E-01	-1.96257806E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.328125	+2.98603899E+02	+2.99212185E+02	+1.96036426E-01	-1.95684700E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.332031	+2.98606398E+02	+2.99214637E+02	+1.95960105E-01	-1.95050772E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.335938	+2.98608925E+02	+2.99217118E+02	+1.95884043E-01	-1.94357380E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.339844	+2.98611481E+02	+2.99219628E+02	+1.95808263E-01	-1.93605920E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.343750	+2.98614065E+02	+2.99222166E+02	+1.95732788E-01	-1.92797808E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.347656	+2.98616677E+02	+2.99224732E+02	+1.95657640E-01	-1.91934491E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.351562	+2.98619317E+02	+2.99227327E+02	+1.95582840E-01	-1.91017447E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.355469	+2.98621986E+02	+2.99229950E+02	+1.95508408E-01	-1.90048181E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.359375	+2.98624683E+02	+2.99232602E+02	+1.95434364E-01	-1.89028219E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.363281	+2.98627408E+02	+2.99235283E+02	+1.95360729E-01	-1.87959107E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.367188	+2.98630161E+02	+2.99237991E+02	+1.95287521E-01	-1.86842422E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.371094	+2.98632942E+02	+2.99240728E+02	+1.95214759E-01	-1.85679752E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.375000	+2.98635752E+02	+2.99243494E+02	+1.95142459E-01	-1.84472704E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.378906	+2.98638589E+02	+2.99246287E+02	+1.95070639E-01	-1.83222906E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.382812	+2.98641454E+02	+2.99249109E+02	+1.94999316E-01	-1.81932002E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01
0.386719	+2.98644348E+02	+2.99251960E+02	+1.94928505E-01	-1.80620957E-02	+1.60130537E+02	+6.08170957E+02	+2.63298559E-01	+1.00000000E+00	+0.00000000E+00	+1.53770648E+02	+6.08043635E+02	+2.52894101E-01


==> anc/otoc_to_plot_supersymmetric_M600_L1.5560_n100_beta1.5000.dat <==
100.000000	+1.02303826E+02	+1.09372112E+02	+2.64876520E+00	+1.91908842E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
102.000000	+1.04473786E+02	+1.11817814E+02	+2.68703456E+00	+1.90784780E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
104.000000	+1.06194847E+02	+1.13823657E+02	+2.72507911E+00	+1.81061406E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
106.000000	+1.07490374E+02	+1.15386023E+02	+2.75945912E+00	+1.56509754E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
108.000000	+1.08424865E+02	+1.16546535E+02	+2.78768301E+00	+1.29539617E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
110.000000	+1.09066632E+02	+1.17382187E+02	+2.81127497E+00	+1.11752727E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
112.000000	+1.09484701E+02	+1.17977655E+02	+2.83238410E+00	+1.02721532E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
114.000000	+1.09735649E+02	+1.18399994E+02	+2.85236358E+00	+1.03333534E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
116.000000	+1.09840771E+02	+1.18692124E+02	+2.87371751E+00	+1.06255927E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
118.000000	+1.09839600E+02	+1.18880138E+02	+2.89486595E+00	+1.06247354E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
120.000000	+1.09743047E+02	+1.18978681E+02	+2.91621645E+00	+1.06321101E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
122.000000	+1.09562978E+02	+1.18996289E+02	+2.93739439E+00	+1.05262888E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
124.000000	+1.09291236E+02	+1.18924041E+02	+2.95832161E+00	+1.03157334E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
126.000000	+1.08900322E+02	+1.18731022E+02	+2.97865732E+00	+9.79863160E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
128.000000	+1.08390737E+02	+1.18408591E+02	+2.99751614E+00	+8.70441106E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
130.000000	+1.07785163E+02	+1.17964173E+02	+3.01347497E+00	+7.60661437E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
132.000000	+1.07085875E+02	+1.17413222E+02	+3.02794259E+00	+7.41725639E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
134.000000	+1.06303651E+02	+1.16789188E+02	+3.04314399E+00	+7.79950479E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
136.000000	+1.05474368E+02	+1.16128986E+02	+3.05914061E+00	+8.08631601E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
138.000000	+1.04658607E+02	+1.15488846E+02	+3.07548926E+00	+8.32089676E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
140.000000	+1.03922601E+02	+1.14937811E+02	+3.09242420E+00	+8.70889073E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
142.000000	+1.03313407E+02	+1.14527571E+02	+3.11032482E+00	+9.35433328E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
144.000000	+1.02839461E+02	+1.14274638E+02	+3.12984153E+00	+9.71597417E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
146.000000	+1.02545414E+02	+1.14203984E+02	+3.14918872E+00	+9.13211954E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
148.000000	+1.02471001E+02	+1.14331611E+02	+3.16637001E+00	+7.80466819E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
150.000000	+1.02601251E+02	+1.14629527E+02	+3.18040739E+00	+5.73255506E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
152.000000	+1.02894921E+02	+1.15030640E+02	+3.18930023E+00	+3.60438172E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
154.000000	+1.03251407E+02	+1.15454357E+02	+3.19482492E+00	+2.74383365E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
156.000000	+1.03577460E+02	+1.15847106E+02	+3.20027557E+00	+2.83747247E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
158.000000	+1.03840457E+02	+1.16182698E+02	+3.20617481E+00	+3.57971361E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
160.000000	+1.04010296E+02	+1.16456892E+02	+3.21459442E+00	+4.62374547E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
162.000000	+1.04094639E+02	+1.16667274E+02	+3.22466979E+00	+5.90454719E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
164.000000	+1.04077330E+02	+1.16821392E+02	+3.23821261E+00	+6.85338909E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
166.000000	+1.04010181E+02	+1.16932244E+02	+3.25208334E+00	+7.30003603E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
168.000000	+1.03911237E+02	+1.17032913E+02	+3.26741275E+00	+7.13056670E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
170.000000	+1.03872826E+02	+1.17168763E+02	+3.28060561E+00	+6.10381418E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
172.000000	+1.03939189E+02	+1.17385178E+02	+3.29182801E+00	+5.14365288E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
174.000000	+1.04123337E+02	+1.17695665E+02	+3.30118022E+00	+4.68600797E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
176.000000	+1.04369598E+02	+1.18069995E+02	+3.31057204E+00	+5.03323603E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
178.000000	+1.04616561E+02	+1.18464910E+02	+3.32131317E+00	+5.83614499E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
180.000000	+1.04809055E+02	+1.18833045E+02	+3.33391662E+00	+6.74322967E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
182.000000	+1.04906718E+02	+1.19133680E+02	+3.34828609E+00	+7.47609889E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
184.000000	+1.04891437E+02	+1.19341140E+02	+3.36382102E+00	+8.30734555E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
186.000000	+1.04731764E+02	+1.19439422E+02	+3.38151547E+00	+9.10351833E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
188.000000	+1.04413612E+02	+1.19399185E+02	+3.40023509E+00	+9.04376777E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
190.000000	+1.03967144E+02	+1.19216593E+02	+3.41769054E+00	+8.28965013E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
192.000000	+1.03407269E+02	+1.18898072E+02	+3.43339369E+00	+7.46139832E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
194.000000	+1.02772076E+02	+1.18483513E+02	+3.44753613E+00	+6.73540660E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
196.000000	+1.02086781E+02	+1.18000605E+02	+3.46033532E+00	+6.22568248E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
198.000000	+1.01377385E+02	+1.17484992E+02	+3.47243886E+00	+5.87786244E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
50.000000	+5.48909795E+01	+5.88523529E+01	+2.06973796E+00	+5.07298930E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
51.000000	+5.26553281E+01	+5.66369490E+01	+2.07483618E+00	+5.12344756E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
52.000000	+5.06323375E+01	+5.46345113E+01	+2.07998486E+00	+5.58659054E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
53.000000	+4.88220761E+01	+5.28484338E+01	+2.08600936E+00	+6.99545206E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
54.000000	+4.72197102E+01	+5.12782716E+01	+2.09397576E+00	+8.13836742E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
55.000000	+4.58278373E+01	+4.99202673E+01	+2.10228610E+00	+9.11939130E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
56.000000	+4.46387387E+01	+4.87720025E+01	+2.11221455E+00	+1.04747808E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
57.000000	+4.36566103E+01	+4.78356793E+01	+2.12323566E+00	+1.21435497E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
58.000000	+4.28820975E+01	+4.71169753E+01	+2.13650164E+00	+1.39467672E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
59.000000	+4.23238833E+01	+4.66211622E+01	+2.15112919E+00	+1.48176519E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
60.000000	+4.19908059E+01	+4.63530637E+01	+2.16613695E+00	+1.53933341E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
61.000000	+4.18861132E+01	+4.63177486E+01	+2.18191586E+00	+1.60045047E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
62.000000	+4.20137835E+01	+4.65179316E+01	+2.19814596E+00	+1.56487097E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
63.000000	+4.23789158E+01	+4.69514432E+01	+2.21321328E+00	+1.39131014E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
64.000000	+4.29793909E+01	+4.76106324E+01	+2.22597216E+00	+1.14218031E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
65.000000	+4.38030237E+01	+4.84812063E+01	+2.23605689E+00	+8.20672545E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
66.000000	+4.48327480E+01	+4.95406314E+01	+2.24238561E+00	+4.77274605E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
67.000000	+4.60404513E+01	+5.07635033E+01	+2.24560238E+00	+2.78529591E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
68.000000	+4.73927837E+01	+5.21269660E+01	+2.24795620E+00	+2.40936627E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
69.000000	+4.88661662E+01	+5.36120323E+01	+2.25042111E+00	+2.78390336E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
70.000000	+5.04438226E+01	+5.52044375E+01	+2.25352401E+00	+3.99550600E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
71.000000	+5.21067886E+01	+5.68907308E+01	+2.25841212E+00	+5.60984197E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
72.000000	+5.38412169E+01	+5.86555451E+01	+2.26474369E+00	+6.72660865E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
73.000000	+5.56329207E+01	+6.04816573E+01	+2.27186534E+00	+7.85668605E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
74.000000	+5.74623694E+01	+6.23529444E+01	+2.28045707E+00	+9.21313794E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
75.000000	+5.93167919E+01	+6.42557008E+01	+2.29029162E+00	+1.05530032E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
76.000000	+6.11833573E+01	+6.61782498E+01	+2.30156307E+00	+1.18012268E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
77.000000	+6.30534463E+01	+6.81103121E+01	+2.31389407E+00	+1.31097673E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
78.000000	+6.49148220E+01	+7.00424102E+01	+2.32778261E+00	+1.44133544E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
79.000000	+6.67613431E+01	+7.19661032E+01	+2.34272078E+00	+1.62586824E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
80.000000	+6.85772885E+01	+7.38743530E+01	+2.36029997E+00	+1.69370253E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
81.000000	+7.03788251E+01	+7.57629116E+01	+2.37659483E+00	+1.70454954E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
82.000000	+7.21508735E+01	+7.76316336E+01	+2.39439096E+00	+1.76924994E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
83.000000	+7.39057394E+01	+7.94837526E+01	+2.41197983E+00	+1.68859144E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
84.000000	+7.56561923E+01	+8.13252086E+01	+2.42816279E+00	+1.56949204E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
85.000000	+7.74085577E+01	+8.31644408E+01	+2.44336967E+00	+1.36974490E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
86.000000	+7.91851269E+01	+8.50115922E+01	+2.45555769E+00	+1.22862290E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
87.000000	+8.09744440E+01	+8.68735154E+01	+2.46794213E+00	+1.10716088E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
88.000000	+8.27947528E+01	+8.87516738E+01	+2.47770091E+00	+9.53085261E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
89.000000	+8.46295115E+01	+9.06421078E+01	+2.48700383E+00	+9.62880992E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
90.000000	+8.64624074E+01	+9.25351562E+01	+2.49695853E+00	+1.06903985E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
91.000000	+8.82771749E+01	+9.44197095E+01	+2.50838463E+00	+1.17288694E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
92.000000	+9.00677990E+01	+9.62846846E+01	+2.52041627E+00	+1.24667741E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
93.000000	+9.18219635E+01	+9.81195786E+01	+2.53331818E+00	+1.36920094E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
94.000000	+9.35252849E+01	+9.99147663E+01	+2.54780028E+00	+1.48392472E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
95.000000	+9.51741294E+01	+1.01661449E+02	+2.56299667E+00	+1.52652227E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
96.000000	+9.67641923E+01	+1.03351756E+02	+2.57833073E+00	+1.57854301E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
97.000000	+9.82818048E+01	+1.04977202E+02	+2.59456753E+00	+1.69700108E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
98.000000	+9.97136644E+01	+1.06528647E+02	+2.61227075E+00	+1.79255466E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
99.000000	+1.01056644E+02	+1.07996433E+02	+2.63041863E+00	+1.83702028E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
25.000000	+1.70736848E+02	+1.72709203E+02	+1.37237574E+00	+5.25676203E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
25.500000	+1.67853193E+02	+1.69877781E+02	+1.39851317E+00	+5.19820914E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
26.000000	+1.64932644E+02	+1.67010238E+02	+1.42435783E+00	+5.16781419E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
26.500000	+1.61981828E+02	+1.64113793E+02	+1.45019131E+00	+5.15151875E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
27.000000	+1.59007815E+02	+1.61195242E+02	+1.47587302E+00	+5.10895612E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
27.500000	+1.56017275E+02	+1.58260991E+02	+1.50128087E+00	+5.07207495E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
28.000000	+1.53015915E+02	+1.55317152E+02	+1.52659377E+00	+5.02085328E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
28.500000	+1.50010224E+02	+1.52369470E+02	+1.55148940E+00	+4.95888352E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
29.000000	+1.47005117E+02	+1.49423346E+02	+1.57618260E+00	+4.89957755E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
29.500000	+1.44006126E+02	+1.46483844E+02	+1.60048518E+00	+4.82352892E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
30.000000	+1.41017944E+02	+1.43555676E+02	+1.62441789E+00	+4.75400778E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
30.500000	+1.38044843E+02	+1.40643197E+02	+1.64802526E+00	+4.67074696E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
31.000000	+1.35091363E+02	+1.37750438E+02	+1.67112536E+00	+4.59075509E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
31.500000	+1.32160661E+02	+1.34881080E+02	+1.69393281E+00	+4.49983094E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
32.000000	+1.29257037E+02	+1.32038499E+02	+1.71612367E+00	+4.40526139E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
32.500000	+1.26382804E+02	+1.29225743E+02	+1.73798542E+00	+4.31284645E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
33.000000	+1.23541520E+02	+1.26445566E+02	+1.75925213E+00	+4.19391267E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
33.500000	+1.20735787E+02	+1.23700491E+02	+1.77992455E+00	+4.10408274E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
34.000000	+1.17966985E+02	+1.20992695E+02	+1.80029296E+00	+3.97843690E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
34.500000	+1.15239164E+02	+1.18324195E+02	+1.81970892E+00	+3.85893194E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
35.000000	+1.12551986E+02	+1.15696738E+02	+1.83888228E+00	+3.76056483E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
35.500000	+1.09908519E+02	+1.13111774E+02	+1.85731456E+00	+3.57952962E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
36.000000	+1.07311304E+02	+1.10570662E+02	+1.87467758E+00	+3.42495949E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
36.500000	+1.04759583E+02	+1.08074448E+02	+1.89156416E+00	+3.22275263E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
37.000000	+1.02257891E+02	+1.05624001E+02	+1.90690510E+00	+2.94180921E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
37.500000	+9.98062980E+01	+1.03220129E+02	+1.92098225E+00	+2.74505410E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
38.000000	+9.74036438E+01	+1.00863436E+02	+1.93435564E+00	+2.60548629E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
38.500000	+9.50505372E+01	+9.85544838E+01	+1.94703711E+00	+2.53400760E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
39.000000	+9.27451445E+01	+9.62937281E+01	+1.95969572E+00	+2.57375573E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
39.500000	+9.04861854E+01	+9.40814856E+01	+1.97277467E+00	+2.62760514E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
40.000000	+8.82750157E+01	+9.19180779E+01	+1.98597177E+00	+2.50290170E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
40.500000	+8.61171539E+01	+8.98035765E+01	+1.99780369E+00	+2.12445611E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
41.000000	+8.40166359E+01	+8.77379213E+01	+2.00721633E+00	+1.67533890E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
41.500000	+8.19723508E+01	+8.57210537E+01	+2.01455708E+00	+1.35640315E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
42.000000	+7.99807766E+01	+8.37528816E+01	+2.02078036E+00	+1.22216109E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
42.500000	+7.80386119E+01	+8.18334111E+01	+2.02677869E+00	+1.23816071E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
43.000000	+7.61433593E+01	+7.99624593E+01	+2.03316197E+00	+1.28436862E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
43.500000	+7.42959763E+01	+7.81398291E+01	+2.03962237E+00	+1.14013074E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
44.000000	+7.25024685E+01	+7.63653604E+01	+2.04456328E+00	+7.50428869E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
44.500000	+7.07660225E+01	+7.46388292E+01	+2.04712666E+00	+3.68221366E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
45.000000	+6.90830864E+01	+7.29602285E+01	+2.04824549E+00	+2.64474748E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
45.500000	+6.74465275E+01	+7.13295904E+01	+2.04977141E+00	+4.09584217E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
46.000000	+6.58539852E+01	+6.97470400E+01	+2.05234134E+00	+4.87032992E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
46.500000	+6.43107125E+01	+6.82127333E+01	+2.05464174E+00	+3.91395442E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
47.000000	+6.28185022E+01	+6.67268241E+01	+2.05625529E+00	+3.29333738E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
47.500000	+6.13748345E+01	+6.52897271E+01	+2.05793508E+00	+3.90785366E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
48.000000	+5.99782571E+01	+6.39018821E+01	+2.06016314E+00	+4.67321440E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
48.500000	+5.86304715E+01	+6.25637020E+01	+2.06260829E+00	+4.31883387E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
49.000000	+5.73350545E+01	+6.12756616E+01	+2.06448198E+00	+4.07880234E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
49.500000	+5.60890106E+01	+6.00383168E+01	+2.06668709E+00	+4.74166629E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
12.500000	+2.11490732E+02	+2.12338300E+02	+5.27763172E-01	+7.09860333E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
12.750000	+2.11418685E+02	+2.12281354E+02	+5.45422716E-01	+7.02903221E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
13.000000	+2.11318650E+02	+2.12196536E+02	+5.62908333E-01	+6.95624533E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
13.250000	+2.11190190E+02	+2.12083392E+02	+5.80203943E-01	+6.94484134E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
13.500000	+2.11032571E+02	+2.11941476E+02	+5.97632539E-01	+7.04061281E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
13.750000	+2.10845156E+02	+2.11770360E+02	+6.15407007E-01	+7.14158533E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
14.000000	+2.10627687E+02	+2.11569634E+02	+6.33340466E-01	+7.13881320E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
14.250000	+2.10380062E+02	+2.11338888E+02	+6.51101073E-01	+7.06341036E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
14.500000	+2.10101914E+02	+2.11077722E+02	+6.68657518E-01	+7.04035944E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
14.750000	+2.09792573E+02	+2.10785753E+02	+6.86302870E-01	+7.11832733E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
15.000000	+2.09451459E+02	+2.10462623E+02	+7.04249154E-01	+7.20841700E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
15.250000	+2.09078375E+02	+2.10108003E+02	+7.22344955E-01	+7.20902897E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
15.500000	+2.08673315E+02	+2.09721591E+02	+7.40294299E-01	+7.14453587E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
15.750000	+2.08236039E+02	+2.09303113E+02	+7.58067634E-01	+7.12863046E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
16.000000	+2.07766018E+02	+2.08852332E+02	+7.75937452E-01	+7.20886969E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
16.250000	+2.07262821E+02	+2.08369059E+02	+7.94111983E-01	+7.30696060E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
16.500000	+2.06726417E+02	+2.07853153E+02	+8.12472255E-01	+7.33044477E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
16.750000	+2.06156983E+02	+2.07304519E+02	+8.30764207E-01	+7.29899689E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
17.000000	+2.05554492E+02	+2.06723108E+02	+8.48967239E-01	+7.31273258E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
17.250000	+2.04918640E+02	+2.06108911E+02	+8.67327869E-01	+7.41284566E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
17.500000	+2.04249215E+02	+2.05461958E+02	+8.86031467E-01	+7.52760553E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
17.750000	+2.03546397E+02	+2.04782320E+02	+9.04965897E-01	+7.57100796E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
18.000000	+2.02810574E+02	+2.04070104E+02	+9.23886507E-01	+7.55375821E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
18.250000	+2.02041947E+02	+2.03325443E+02	+9.42734688E-01	+7.55643261E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
18.500000	+2.01240463E+02	+2.02548492E+02	+9.61668670E-01	+7.61039982E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
18.750000	+2.00406156E+02	+2.01739432E+02	+9.80786687E-01	+7.65286060E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
19.000000	+1.99539436E+02	+2.00898485E+02	+9.99932973E-01	+7.61110307E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
19.250000	+1.98640927E+02	+2.00025920E+02	+1.01884220E+00	+7.49535971E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
19.500000	+1.97711106E+02	+1.99122056E+02	+1.03740977E+00	+7.37661994E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
19.750000	+1.96750239E+02	+1.98187269E+02	+1.05572530E+00	+7.28923226E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
20.000000	+1.95758689E+02	+1.97222011E+02	+1.07385593E+00	+7.19377438E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
20.250000	+1.94737158E+02	+1.96226817E+02	+1.09169417E+00	+7.04251212E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
20.500000	+1.93686536E+02	+1.95202302E+02	+1.10906849E+00	+6.85097371E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
20.750000	+1.92607570E+02	+1.94149141E+02	+1.12594904E+00	+6.68036747E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
21.000000	+1.91500802E+02	+1.93068053E+02	+1.14247033E+00	+6.56178833E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
21.250000	+1.90366817E+02	+1.91959804E+02	+1.15875798E+00	+6.46496738E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
21.500000	+1.89206461E+02	+1.90825201E+02	+1.17479517E+00	+6.34555912E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
21.750000	+1.88020748E+02	+1.89665087E+02	+1.19048578E+00	+6.20242296E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
22.000000	+1.86810599E+02	+1.88480326E+02	+1.20580728E+00	+6.07238258E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
22.250000	+1.85576780E+02	+1.87271810E+02	+1.22084769E+00	+5.97728159E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
22.500000	+1.84320096E+02	+1.86040478E+02	+1.23569369E+00	+5.89599828E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
22.750000	+1.83041589E+02	+1.84787332E+02	+1.25032768E+00	+5.79426092E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
23.000000	+1.81742477E+02	+1.83513430E+02	+1.26466500E+00	+5.66990838E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
23.250000	+1.80423927E+02	+1.82219869E+02	+1.27867723E+00	+5.55574005E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
23.500000	+1.79086937E+02	+1.80907775E+02	+1.29244370E+00	+5.47919836E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
23.750000	+1.77732466E+02	+1.79578290E+02	+1.30607322E+00	+5.43130577E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
24.000000	+1.76361599E+02	+1.78232562E+02	+1.31960022E+00	+5.38180432E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
24.250000	+1.74975547E+02	+1.76871715E+02	+1.33298224E+00	+5.31883884E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
24.500000	+1.73575454E+02	+1.75496841E+02	+1.34619442E+00	+5.26250165E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
24.750000	+1.72162270E+02	+1.74108994E+02	+1.35929475E+00	+5.21776174E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
6.250000	+2.05590826E+02	+2.06168774E+02	+1.44876361E-01	+5.03898705E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
6.375000	+2.05822364E+02	+2.06403973E+02	+1.51191326E-01	+5.06495817E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
6.500000	+2.06050854E+02	+2.06636167E+02	+1.57538756E-01	+5.06974172E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
6.625000	+2.06276194E+02	+2.06865222E+02	+1.63865681E-01	+5.04957421E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
6.750000	+2.06498261E+02	+2.07091010E+02	+1.70162691E-01	+5.03906974E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
6.875000	+2.06716908E+02	+2.07313403E+02	+1.76463355E-01	+5.06668724E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
7.000000	+2.06931975E+02	+2.07532280E+02	+1.82829410E-01	+5.14583868E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
7.125000	+2.07143302E+02	+2.07747520E+02	+1.89327952E-01	+5.27076803E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
7.250000	+2.07350746E+02	+2.07959013E+02	+1.96006330E-01	+5.41768872E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
7.375000	+2.07554194E+02	+2.08166652E+02	+2.02872173E-01	+5.55252034E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
7.500000	+2.07753566E+02	+2.08370336E+02	+2.09887631E-01	+5.64427629E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
7.625000	+2.07948806E+02	+2.08569967E+02	+2.16982864E-01	+5.67857189E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
7.750000	+2.08139864E+02	+2.08765452E+02	+2.24084060E-01	+5.66398270E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
7.875000	+2.08326676E+02	+2.08956696E+02	+2.31142821E-01	+5.62786466E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
8.000000	+2.08509154E+02	+2.09143606E+02	+2.38153722E-01	+5.60454645E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
8.125000	+2.08687180E+02	+2.09326089E+02	+2.45154187E-01	+5.62213877E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
8.250000	+2.08860623E+02	+2.09504056E+02	+2.52209069E-01	+5.69296795E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
8.375000	+2.09029349E+02	+2.09677417E+02	+2.59386607E-01	+5.80973806E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
8.500000	+2.09193241E+02	+2.09846087E+02	+2.66733414E-01	+5.94791758E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
8.625000	+2.09352211E+02	+2.10009987E+02	+2.74256401E-01	+6.07416436E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
8.750000	+2.09506203E+02	+2.10169039E+02	+2.81918825E-01	+6.15883083E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
8.875000	+2.09655185E+02	+2.10323167E+02	+2.89653478E-01	+6.18786538E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
9.000000	+2.09799129E+02	+2.10472298E+02	+2.97388488E-01	+6.16850011E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
9.125000	+2.09937993E+02	+2.10616357E+02	+3.05074728E-01	+6.12588664E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
9.250000	+2.10071710E+02	+2.10755268E+02	+3.12703205E-01	+6.09262977E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
9.375000	+2.10200182E+02	+2.10888957E+02	+3.20306303E-01	+6.09633601E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
9.500000	+2.10323294E+02	+2.11017349E+02	+3.27944045E-01	+6.15005689E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
9.625000	+2.10440925E+02	+2.11140372E+02	+3.35681445E-01	+6.24826885E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
9.750000	+2.10552971E+02	+2.11257954E+02	+3.43564717E-01	+6.36905082E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
9.875000	+2.10659355E+02	+2.11370028E+02	+3.51604072E-01	+6.48186970E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
10.000000	+2.10760030E+02	+2.11476529E+02	+3.59769391E-01	+6.55886433E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
10.125000	+2.10854972E+02	+2.11577393E+02	+3.68001233E-01	+6.58561091E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
10.250000	+2.10944163E+02	+2.11672556E+02	+3.76233419E-01	+6.56669482E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
10.375000	+2.11027574E+02	+2.11761953E+02	+3.84417970E-01	+6.52345747E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
10.500000	+2.11105148E+02	+2.11845518E+02	+3.92542062E-01	+6.48513942E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
10.625000	+2.11176803E+02	+2.11923186E+02	+4.00630818E-01	+6.47762230E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
10.750000	+2.11242432E+02	+2.11994889E+02	+4.08736118E-01	+6.51429134E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
10.875000	+2.11301925E+02	+2.12060563E+02	+4.16916547E-01	+6.59181877E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
11.000000	+2.11355186E+02	+2.12120147E+02	+4.25215665E-01	+6.69169564E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
11.125000	+2.11402141E+02	+2.12173578E+02	+4.33645786E-01	+6.78692653E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
11.250000	+2.11442747E+02	+2.12220797E+02	+4.42182981E-01	+6.85195844E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
11.375000	+2.11476983E+02	+2.12261747E+02	+4.50775682E-01	+6.87242100E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
11.500000	+2.11504835E+02	+2.12296369E+02	+4.59364034E-01	+6.85066134E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
11.625000	+2.11526281E+02	+2.12324602E+02	+4.67902335E-01	+6.80455352E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
11.750000	+2.11541272E+02	+2.12346386E+02	+4.76375418E-01	+6.76020420E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
11.875000	+2.11549733E+02	+2.12361660E+02	+4.84802846E-01	+6.74192542E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
12.000000	+2.11551565E+02	+2.12370364E+02	+4.93230231E-01	+6.76352869E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
12.125000	+2.11546664E+02	+2.12372437E+02	+5.01711667E-01	+6.82378422E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
12.250000	+2.11534935E+02	+2.12367822E+02	+5.10289692E-01	+6.90714484E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
12.375000	+2.11516306E+02	+2.12356462E+02	+5.18979530E-01	+6.99659569E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
3.125000	+1.99344242E+02	+1.99855638E+02	+2.25360433E-02	+2.83002091E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
3.187500	+1.99464476E+02	+1.99976782E+02	+2.43149857E-02	+2.86259470E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
3.250000	+1.99585577E+02	+2.00098806E+02	+2.61142867E-02	+2.89838592E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
3.312500	+1.99707491E+02	+2.00221657E+02	+2.79379681E-02	+2.94211418E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
3.375000	+1.99830162E+02	+2.00345282E+02	+2.97919294E-02	+2.99584720E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
3.437500	+1.99953536E+02	+2.00469631E+02	+3.16827771E-02	+3.05956246E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
3.500000	+2.00077559E+02	+2.00594653E+02	+3.36163825E-02	+3.13100203E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
3.562500	+2.00202181E+02	+2.00720300E+02	+3.55965296E-02	+3.20609348E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
3.625000	+2.00327353E+02	+2.00846524E+02	+3.76239994E-02	+3.27982838E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
3.687500	+2.00453032E+02	+2.00973279E+02	+3.96963151E-02	+3.34735289E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
3.750000	+2.00579173E+02	+2.01100520E+02	+4.18081905E-02	+3.40497166E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
3.812500	+2.00705736E+02	+2.01228202E+02	+4.39525297E-02	+3.45080959E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
3.875000	+2.00832681E+02	+2.01356282E+02	+4.61217024E-02	+3.48499642E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
3.937500	+2.00959970E+02	+2.01484717E+02	+4.83087752E-02	+3.50939120E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
4.000000	+2.01087563E+02	+2.01613466E+02	+5.05084414E-02	+3.52699354E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
4.062500	+2.01215421E+02	+2.01742487E+02	+5.27175171E-02	+3.54125628E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
4.125000	+2.01343503E+02	+2.01871739E+02	+5.49350118E-02	+3.55550257E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
4.187500	+2.01471769E+02	+2.02001183E+02	+5.71618954E-02	+3.57257324E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
4.250000	+2.01600179E+02	+2.02130779E+02	+5.94007284E-02	+3.59472213E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
4.312500	+2.01728693E+02	+2.02260491E+02	+6.16552980E-02	+3.62367998E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
4.375000	+2.01857270E+02	+2.02390279E+02	+6.39303283E-02	+3.66075718E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
4.437500	+2.01985872E+02	+2.02520109E+02	+6.62312445E-02	+3.70686480E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
4.500000	+2.02114459E+02	+2.02649943E+02	+6.85639093E-02	+3.76239471E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
4.562500	+2.02242993E+02	+2.02779748E+02	+7.09342379E-02	+3.82698393E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
4.625000	+2.02371438E+02	+2.02909490E+02	+7.33476392E-02	+3.89926080E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
4.687500	+2.02499759E+02	+2.03039137E+02	+7.58083139E-02	+3.97670274E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
4.750000	+2.02627922E+02	+2.03168656E+02	+7.83185177E-02	+4.05571452E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
4.812500	+2.02755897E+02	+2.03298017E+02	+8.08779570E-02	+4.13197091E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
4.875000	+2.02883656E+02	+2.03427190E+02	+8.34834813E-02	+4.20098209E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
4.937500	+2.03011172E+02	+2.03556145E+02	+8.61291846E-02	+4.25876644E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
5.000000	+2.03138421E+02	+2.03684856E+02	+8.88069393E-02	+4.30247797E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
5.062500	+2.03265381E+02	+2.03813293E+02	+9.15072821E-02	+4.33084729E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
5.125000	+2.03392030E+02	+2.03941431E+02	+9.42204985E-02	+4.34434880E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
5.187500	+2.03518346E+02	+2.04069242E+02	+9.69377181E-02	+4.34508214E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
5.250000	+2.03644308E+02	+2.04196701E+02	+9.96518511E-02	+4.33642682E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
5.312500	+2.03769892E+02	+2.04323782E+02	+1.02358252E-01	+4.32257249E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
5.375000	+2.03895074E+02	+2.04450460E+02	+1.05055067E-01	+4.30803297E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
5.437500	+2.04019830E+02	+2.04576711E+02	+1.07743293E-01	+4.29722418E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
5.500000	+2.04144133E+02	+2.04702510E+02	+1.10426597E-01	+4.29413902E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
5.562500	+2.04267956E+02	+2.04827834E+02	+1.13110967E-01	+4.30210817E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
5.625000	+2.04391271E+02	+2.04952659E+02	+1.15804232E-01	+4.32360991E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
5.687500	+2.04514051E+02	+2.05076963E+02	+1.18515479E-01	+4.36009478E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
5.750000	+2.04636267E+02	+2.05200723E+02	+1.21254351E-01	+4.41181608E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
5.812500	+2.04757893E+02	+2.05323918E+02	+1.24030249E-01	+4.47769290E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
5.875000	+2.04878903E+02	+2.05446528E+02	+1.26851467E-01	+4.55526041E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
5.937500	+2.04999273E+02	+2.05568530E+02	+1.29724325E-01	+4.64076865E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
6.000000	+2.05118980E+02	+2.05689907E+02	+1.32652428E-01	+4.72946993E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
6.062500	+2.05238005E+02	+2.05810638E+02	+1.35636162E-01	+4.81609214E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
6.125000	+2.05356331E+02	+2.05930705E+02	+1.38672543E-01	+4.89544368E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
6.187500	+2.05473942E+02	+2.06050089E+02	+1.41755467E-01	+4.96991274E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.562500	+1.96791823E+02	+1.97287543E+02	-8.59817467E-03	+1.41406780E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.593750	+1.96830989E+02	+1.97326927E+02	-8.15562269E-03	+1.41826482E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.625000	+1.96870772E+02	+1.97366931E+02	-7.71175916E-03	+1.42093275E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.656250	+1.96911167E+02	+1.97407546E+02	-7.26753973E-03	+1.42077246E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.687500	+1.96952165E+02	+1.97448765E+02	-6.82377637E-03	+1.41828253E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.718750	+1.96993758E+02	+1.97490578E+02	-6.38111314E-03	+1.41403907E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.750000	+1.97035939E+02	+1.97532978E+02	-5.94000195E-03	+1.40869436E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.781250	+1.97078700E+02	+1.97575957E+02	-5.50067917E-03	+1.40297168E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.812500	+1.97122031E+02	+1.97619506E+02	-5.06314465E-03	+1.39765475E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.843750	+1.97165925E+02	+1.97663617E+02	-4.62714495E-03	+1.39357088E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.875000	+1.97210373E+02	+1.97708282E+02	-4.19216285E-03	+1.39156793E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.906250	+1.97255367E+02	+1.97753492E+02	-3.75741500E-03	+1.39248544E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.937500	+1.97300898E+02	+1.97799240E+02	-3.32185945E-03	+1.39712142E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.968750	+1.97346956E+02	+1.97845516E+02	-2.88421411E-03	+1.40619685E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
2.000000	+1.97393533E+02	+1.97892313E+02	-2.44298642E-03	+1.42032030E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
2.031250	+1.97440620E+02	+1.97939622E+02	-1.99651392E-03	+1.43995555E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
2.062500	+1.97488206E+02	+1.97987436E+02	-1.54301420E-03	+1.46539477E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
2.093750	+1.97536285E+02	+1.98035745E+02	-1.08064219E-03	+1.49673973E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
2.125000	+1.97584845E+02	+1.98084541E+02	-6.07551867E-04	+1.53389297E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
2.156250	+1.97633878E+02	+1.98133817E+02	-1.21959082E-04	+1.57655994E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
2.187500	+1.97683375E+02	+1.98183564E+02	+3.77798095E-04	+1.62426245E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
2.218750	+1.97733327E+02	+1.98233773E+02	+8.93204951E-04	+1.67636270E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
2.250000	+1.97783725E+02	+1.98284438E+02	+1.42552478E-03	+1.73209631E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
2.281250	+1.97834560E+02	+1.98335549E+02	+1.97576514E-03	+1.79061205E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
2.312500	+1.97885825E+02	+1.98387099E+02	+2.54465732E-03	+1.85101548E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
2.343750	+1.97937511E+02	+1.98439080E+02	+3.13264982E-03	+1.91241315E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
2.375000	+1.97989609E+02	+1.98491483E+02	+3.73991554E-03	+1.97395428E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
2.406250	+1.98042112E+02	+1.98544300E+02	+4.36637124E-03	+2.03486696E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
2.437500	+1.98095012E+02	+1.98597524E+02	+5.01170739E-03	+2.09448652E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
2.468750	+1.98148301E+02	+1.98651147E+02	+5.67542532E-03	+2.15227424E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
2.500000	+1.98201972E+02	+1.98705161E+02	+6.35687879E-03	+2.20782578E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
2.531250	+1.98256017E+02	+1.98759557E+02	+7.05531643E-03	+2.26086929E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
2.562500	+1.98310429E+02	+1.98814329E+02	+7.76992209E-03	+2.31125431E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
2.593750	+1.98365200E+02	+1.98869468E+02	+8.49985037E-03	+2.35893322E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
2.625000	+1.98420323E+02	+1.98924966E+02	+9.24425535E-03	+2.40393753E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
2.656250	+1.98475790E+02	+1.98980817E+02	+1.00023113E-02	+2.44635184E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
2.687500	+1.98531595E+02	+1.99037011E+02	+1.07732253E-02	+2.48628817E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
2.718750	+1.98587730E+02	+1.99093542E+02	+1.15562414E-02	+2.52386329E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
2.750000	+1.98644188E+02	+1.99150401E+02	+1.23506398E-02	+2.55918127E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
2.781250	+1.98700961E+02	+1.99207582E+02	+1.31557297E-02	+2.59232271E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
2.812500	+1.98758042E+02	+1.99265077E+02	+1.39708415E-02	+2.62334151E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
2.843750	+1.98815424E+02	+1.99322877E+02	+1.47953182E-02	+2.65226904E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
2.875000	+1.98873101E+02	+1.99380976E+02	+1.56285097E-02	+2.67912492E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
2.906250	+1.98931063E+02	+1.99439366E+02	+1.64697713E-02	+2.70393282E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
2.937500	+1.98989306E+02	+1.99498041E+02	+1.73184677E-02	+2.72673919E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
2.968750	+1.99047821E+02	+1.99556991E+02	+1.81739832E-02	+2.74763249E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
3.000000	+1.99106602E+02	+1.99616211E+02	+1.90357380E-02	+2.76676045E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
3.031250	+1.99165641E+02	+1.99675692E+02	+1.99032085E-02	+2.78434299E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
3.062500	+1.99224932E+02	+1.99735429E+02	+2.07759523E-02	+2.80067901E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
3.093750	+1.99284468E+02	+1.99795413E+02	+2.16536329E-02	+2.81647657E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.781250	+1.96034105E+02	+1.96525911E+02	-1.65220830E-02	+5.25559804E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.796875	+1.96044741E+02	+1.96536589E+02	-1.64382674E-02	+5.47280655E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.812500	+1.96055573E+02	+1.96547464E+02	-1.63510578E-02	+5.68370787E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.828125	+1.96066602E+02	+1.96558537E+02	-1.62606515E-02	+5.88303337E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.843750	+1.96077826E+02	+1.96569807E+02	-1.61672131E-02	+6.07285719E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.859375	+1.96089244E+02	+1.96581273E+02	-1.60708747E-02	+6.25522798E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.875000	+1.96100857E+02	+1.96592934E+02	-1.59717372E-02	+6.43213232E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.890625	+1.96112663E+02	+1.96604790E+02	-1.58698706E-02	+6.60546165E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.906250	+1.96124661E+02	+1.96616840E+02	-1.57653165E-02	+6.77698258E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.921875	+1.96136852E+02	+1.96629083E+02	-1.56580899E-02	+6.94831200E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.937500	+1.96149233E+02	+1.96641519E+02	-1.55481818E-02	+7.12089628E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.953125	+1.96161805E+02	+1.96654147E+02	-1.54355619E-02	+7.29599477E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.968750	+1.96174567E+02	+1.96666965E+02	-1.53201819E-02	+7.47466831E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.984375	+1.96187517E+02	+1.96679974E+02	-1.52019785E-02	+7.65777179E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.000000	+1.96200656E+02	+1.96693172E+02	-1.50808765E-02	+7.84595114E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.015625	+1.96213981E+02	+1.96706559E+02	-1.49567925E-02	+8.03964474E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.031250	+1.96227494E+02	+1.96720133E+02	-1.48296376E-02	+8.23908806E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.046875	+1.96241191E+02	+1.96733895E+02	-1.46993210E-02	+8.44432213E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.062500	+1.96255074E+02	+1.96747844E+02	-1.45657526E-02	+8.65520509E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.078125	+1.96269140E+02	+1.96761978E+02	-1.44288459E-02	+8.87142597E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.093750	+1.96283390E+02	+1.96776296E+02	-1.42885205E-02	+9.09252120E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.109375	+1.96297822E+02	+1.96790799E+02	-1.41447046E-02	+9.31789212E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.125000	+1.96312435E+02	+1.96805485E+02	-1.39973364E-02	+9.54682439E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.140625	+1.96327229E+02	+1.96820353E+02	-1.38463663E-02	+9.77850744E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.156250	+1.96342202E+02	+1.96835403E+02	-1.36917580E-02	+1.00120546E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.171875	+1.96357354E+02	+1.96850633E+02	-1.35334896E-02	+1.02465234E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.187500	+1.96372685E+02	+1.96866043E+02	-1.33715542E-02	+1.04809340E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.203125	+1.96388192E+02	+1.96881633E+02	-1.32059604E-02	+1.07142885E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.218750	+1.96403876E+02	+1.96897400E+02	-1.30367327E-02	+1.09455881E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.234375	+1.96419735E+02	+1.96913345E+02	-1.28639108E-02	+1.11738483E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.250000	+1.96435769E+02	+1.96929466E+02	-1.26875499E-02	+1.13981137E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.265625	+1.96451977E+02	+1.96945762E+02	-1.25077197E-02	+1.16174704E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.281250	+1.96468358E+02	+1.96962233E+02	-1.23245040E-02	+1.18310562E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.296875	+1.96484911E+02	+1.96978878E+02	-1.21379992E-02	+1.20380694E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.312500	+1.96501635E+02	+1.96995696E+02	-1.19483143E-02	+1.22377759E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.328125	+1.96518530E+02	+1.97012686E+02	-1.17555687E-02	+1.24295142E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.343750	+1.96535594E+02	+1.97029847E+02	-1.15598920E-02	+1.26126983E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.359375	+1.96552827E+02	+1.97047178E+02	-1.13614219E-02	+1.27868199E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.375000	+1.96570228E+02	+1.97064679E+02	-1.11603038E-02	+1.29514489E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.390625	+1.96587796E+02	+1.97082347E+02	-1.09566891E-02	+1.31062323E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.406250	+1.96605530E+02	+1.97100184E+02	-1.07507341E-02	+1.32508930E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.421875	+1.96623430E+02	+1.97118186E+02	-1.05425987E-02	+1.33852268E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.437500	+1.96641494E+02	+1.97136354E+02	-1.03324457E-02	+1.35091000E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.453125	+1.96659722E+02	+1.97154687E+02	-1.01204394E-02	+1.36224454E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.468750	+1.96678112E+02	+1.97173183E+02	-9.90674433E-03	+1.37252595E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.484375	+1.96696664E+02	+1.97191842E+02	-9.69152500E-03	+1.38175989E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.500000	+1.96715378E+02	+1.97210663E+02	-9.47494437E-03	+1.38995769E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.515625	+1.96734251E+02	+1.97229644E+02	-9.25716322E-03	+1.39713605E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.531250	+1.96753284E+02	+1.97248785E+02	-9.03833935E-03	+1.40331688E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
1.546875	+1.96772475E+02	+1.97268085E+02	-8.81862670E-03	+1.40900505E-02	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.390625	+1.95833485E+02	+1.96325236E+02	-1.66359319E-02	-5.97504481E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.398438	+1.95836242E+02	+1.96327971E+02	-1.66817099E-02	-5.74412827E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.406250	+1.95839052E+02	+1.96330759E+02	-1.67256839E-02	-5.50927875E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.414062	+1.95841914E+02	+1.96333600E+02	-1.67677924E-02	-5.26689204E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.421875	+1.95844829E+02	+1.96336495E+02	-1.68079791E-02	-5.01762833E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.429688	+1.95847795E+02	+1.96339442E+02	-1.68461928E-02	-4.76215052E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.437500	+1.95850813E+02	+1.96342443E+02	-1.68823877E-02	-4.50112156E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.445312	+1.95853883E+02	+1.96345496E+02	-1.69165228E-02	-4.23520259E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.453125	+1.95857005E+02	+1.96348603E+02	-1.69485627E-02	-3.96505002E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.460938	+1.95860179E+02	+1.96351762E+02	-1.69784767E-02	-3.69131378E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.468750	+1.95863405E+02	+1.96354973E+02	-1.70062395E-02	-3.41463553E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.476562	+1.95866682E+02	+1.96358238E+02	-1.70318304E-02	-3.13564584E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.484375	+1.95870010E+02	+1.96361555E+02	-1.70552339E-02	-2.85496267E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.492188	+1.95873390E+02	+1.96364925E+02	-1.70764392E-02	-2.57319001E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.500000	+1.95876822E+02	+1.96368347E+02	-1.70954400E-02	-2.29091519E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.507812	+1.95880304E+02	+1.96371821E+02	-1.71122348E-02	-2.00870722E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.515625	+1.95883839E+02	+1.96375348E+02	-1.71268261E-02	-1.72711627E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.523438	+1.95887424E+02	+1.96378927E+02	-1.71392210E-02	-1.44667118E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.531250	+1.95891060E+02	+1.96382559E+02	-1.71494303E-02	-1.16787833E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.539062	+1.95894748E+02	+1.96386242E+02	-1.71574691E-02	-8.91220762E-04	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.546875	+1.95898486E+02	+1.96389978E+02	-1.71633557E-02	-6.17156533E-04	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.554688	+1.95902276E+02	+1.96393766E+02	-1.71671121E-02	-3.46118148E-04	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.562500	+1.95906116E+02	+1.96397605E+02	-1.71687638E-02	-7.85115297E-05	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.570312	+1.95910008E+02	+1.96401497E+02	-1.71683389E-02	+1.85284737E-04	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.578125	+1.95913950E+02	+1.96405440E+02	-1.71658687E-02	+4.44919992E-04	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.585938	+1.95917943E+02	+1.96409435E+02	-1.71613870E-02	+7.00071975E-04	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.593750	+1.95921986E+02	+1.96413482E+02	-1.71549301E-02	+9.50447236E-04	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.601562	+1.95926080E+02	+1.96417580E+02	-1.71465363E-02	+1.19578160E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.609375	+1.95930225E+02	+1.96421730E+02	-1.71362460E-02	+1.43583987E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.617188	+1.95934421E+02	+1.96425931E+02	-1.71241013E-02	+1.67041590E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.625000	+1.95938666E+02	+1.96430184E+02	-1.71101457E-02	+1.89933271E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.632812	+1.95942963E+02	+1.96434488E+02	-1.70944242E-02	+2.12244204E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.640625	+1.95947310E+02	+1.96438844E+02	-1.70769826E-02	+2.33962424E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.648438	+1.95951707E+02	+1.96443250E+02	-1.70578676E-02	+2.55078761E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.656250	+1.95956154E+02	+1.96447707E+02	-1.70371265E-02	+2.75586767E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.664062	+1.95960651E+02	+1.96452216E+02	-1.70148071E-02	+2.95482683E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.671875	+1.95965199E+02	+1.96456775E+02	-1.69909573E-02	+3.14765382E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.679688	+1.95969797E+02	+1.96461386E+02	-1.69656250E-02	+3.33436211E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.687500	+1.95974445E+02	+1.96466047E+02	-1.69388579E-02	+3.51498943E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.695312	+1.95979143E+02	+1.96470759E+02	-1.69107033E-02	+3.68959704E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.703125	+1.95983891E+02	+1.96475521E+02	-1.68812080E-02	+3.85826826E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.710938	+1.95988689E+02	+1.96480334E+02	-1.68504179E-02	+4.02110739E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.718750	+1.95993536E+02	+1.96485197E+02	-1.68183782E-02	+4.17823859E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.726562	+1.95998434E+02	+1.96490111E+02	-1.67851329E-02	+4.32980454E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.734375	+1.96003381E+02	+1.96495075E+02	-1.67507250E-02	+4.47596535E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.742188	+1.96008378E+02	+1.96500090E+02	-1.67151959E-02	+4.61689714E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.750000	+1.96013424E+02	+1.96505154E+02	-1.66785860E-02	+4.75279048E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.757812	+1.96018520E+02	+1.96510269E+02	-1.66409336E-02	+4.88384921E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.765625	+1.96023666E+02	+1.96515433E+02	-1.66022758E-02	+5.01028918E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01
0.773438	+1.96028860E+02	+1.96520647E+02	-1.65626478E-02	+5.13447527E-03	+1.07836136E+02	+5.90627719E+02	+1.82578860E-01	+1.00000000E+00	+0.00000000E+00	+9.99358007E+01	+5.90435390E+02	+1.69257809E-01


==> anc/otoc_to_plot_supersymmetric_M600_L1.5560_n100_beta10.0000.dat <==
400.000000	+9.55518924E+00	+1.48053114E+01	+2.35139852E+00	+2.53739575E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
408.000000	+9.41240785E+00	+1.47675958E+01	+2.37121299E+00	+2.41622182E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
416.000000	+9.28635846E+00	+1.47434223E+01	+2.39005806E+00	+2.63879063E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
424.000000	+9.16679588E+00	+1.47529243E+01	+2.41343364E+00	+2.62063915E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
432.000000	+9.03699320E+00	+1.47277379E+01	+2.43198829E+00	+2.24837202E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
440.000000	+8.90757824E+00	+1.46983201E+01	+2.44940759E+00	+2.38730674E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
448.000000	+8.80044845E+00	+1.47127667E+01	+2.47018520E+00	+2.45046496E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
456.000000	+8.68419448E+00	+1.47064861E+01	+2.48861503E+00	+2.11132790E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
464.000000	+8.55049926E+00	+1.46659548E+01	+2.50396644E+00	+2.16555993E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
472.000000	+8.44748849E+00	+1.46821033E+01	+2.52326399E+00	+2.43742253E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
480.000000	+8.33231703E+00	+1.46909793E+01	+2.54296521E+00	+2.26052214E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
488.000000	+8.21406131E+00	+1.46782994E+01	+2.55943234E+00	+2.06243436E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
496.000000	+8.08719046E+00	+1.46591824E+01	+2.57596416E+00	+1.98034437E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
504.000000	+7.97120863E+00	+1.46435489E+01	+2.59111785E+00	+1.94039391E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
512.000000	+7.85950306E+00	+1.46387314E+01	+2.60701046E+00	+1.89712427E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
520.000000	+7.74088420E+00	+1.46188618E+01	+2.62147184E+00	+1.85264009E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
528.000000	+7.63863364E+00	+1.46218214E+01	+2.63665270E+00	+2.01002976E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
536.000000	+7.53175861E+00	+1.46345306E+01	+2.65363231E+00	+2.26570852E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
544.000000	+7.40005005E+00	+1.46410322E+01	+2.67290404E+00	+2.43233450E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
552.000000	+7.27345670E+00	+1.46580991E+01	+2.69254967E+00	+2.22626442E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
560.000000	+7.17239074E+00	+1.46759471E+01	+2.70852427E+00	+1.79585595E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
568.000000	+7.08797727E+00	+1.46878856E+01	+2.72128336E+00	+1.46558895E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
576.000000	+7.00108822E+00	+1.46826778E+01	+2.73197369E+00	+1.34416826E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
584.000000	+6.92322040E+00	+1.46883479E+01	+2.74279005E+00	+1.74711137E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
592.000000	+6.81991701E+00	+1.47192655E+01	+2.75992747E+00	+2.21380337E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
600.000000	+6.69854487E+00	+1.47436490E+01	+2.77821091E+00	+1.65859123E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
608.000000	+6.61289351E+00	+1.47246770E+01	+2.78646493E+00	+5.88778411E-04	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
616.000000	+6.53495259E+00	+1.46562034E+01	+2.78763136E+00	+3.87853120E-04	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
624.000000	+6.43533038E+00	+1.45976092E+01	+2.79267058E+00	+1.42507770E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
632.000000	+6.30631121E+00	+1.46148639E+01	+2.81043261E+00	+2.07850993E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
640.000000	+6.20722820E+00	+1.46455172E+01	+2.82592674E+00	+1.55813468E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
648.000000	+6.15709128E+00	+1.46753810E+01	+2.83536276E+00	+1.40877662E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
656.000000	+6.11844617E+00	+1.47490976E+01	+2.84846717E+00	+1.72848649E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
664.000000	+6.04900842E+00	+1.48061659E+01	+2.86301854E+00	+1.18734615E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
672.000000	+5.96768624E+00	+1.47638661E+01	+2.86746470E+00	+6.48578071E-05	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
680.000000	+5.86818820E+00	+1.46344379E+01	+2.86405627E+00	-1.82498003E-04	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
688.000000	+5.76867006E+00	+1.45392028E+01	+2.86454474E+00	+4.24064931E-04	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
696.000000	+5.72019333E+00	+1.45461246E+01	+2.87084131E+00	+1.19033996E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
704.000000	+5.71554719E+00	+1.46547194E+01	+2.88359018E+00	+1.44699270E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
712.000000	+5.67622353E+00	+1.47088755E+01	+2.89399319E+00	+7.37985361E-04	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
720.000000	+5.59020000E+00	+1.46355495E+01	+2.89539794E+00	+1.56191102E-04	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
728.000000	+5.50455745E+00	+1.45598108E+01	+2.89649225E+00	+9.19827221E-04	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
736.000000	+5.45893455E+00	+1.46383910E+01	+2.91011518E+00	+2.16585128E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
744.000000	+5.39865042E+00	+1.47732015E+01	+2.93114587E+00	+2.10078063E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
752.000000	+5.28642369E+00	+1.47796686E+01	+2.94372767E+00	+1.11568131E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
760.000000	+5.17370699E+00	+1.47171048E+01	+2.94899677E+00	+7.72729430E-04	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
768.000000	+5.10834295E+00	+1.47196878E+01	+2.95609134E+00	+8.30067411E-04	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
776.000000	+5.06345841E+00	+1.47344483E+01	+2.96227785E+00	+4.91532176E-04	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
784.000000	+5.03036224E+00	+1.47175937E+01	+2.96395585E+00	+3.19988376E-04	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
792.000000	+5.01476120E+00	+1.47353917E+01	+2.96739766E+00	+5.40464193E-04	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
200.000000	+8.66699008E+00	+1.03368510E+01	+1.20588750E+00	+1.17324114E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
204.000000	+8.95327935E+00	+1.07028332E+01	+1.25250797E+00	+1.15778249E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
208.000000	+9.23029859E+00	+1.10622155E+01	+1.29851010E+00	+1.14393238E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
212.000000	+9.49571208E+00	+1.14129305E+01	+1.34402256E+00	+1.12477039E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
216.000000	+9.74841347E+00	+1.17528130E+01	+1.38849173E+00	+1.09707114E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
220.000000	+9.98539164E+00	+1.20784809E+01	+1.43178825E+00	+1.06881235E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
224.000000	+1.02049155E+01	+1.23882418E+01	+1.47399672E+00	+1.04220036E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
228.000000	+1.04071813E+01	+1.26822656E+01	+1.51516428E+00	+1.00561234E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
232.000000	+1.05924805E+01	+1.29587118E+01	+1.55444571E+00	+9.51845482E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
236.000000	+1.07613209E+01	+1.32164142E+01	+1.59131192E+00	+9.06357879E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
240.000000	+1.09106662E+01	+1.34548430E+01	+1.62695434E+00	+8.74340957E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
244.000000	+1.10414834E+01	+1.36744522E+01	+1.66125920E+00	+8.34794575E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
248.000000	+1.11545099E+01	+1.38743979E+01	+1.69373790E+00	+7.93663329E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
252.000000	+1.12505077E+01	+1.40560730E+01	+1.72475226E+00	+7.63744451E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
256.000000	+1.13295941E+01	+1.42208480E+01	+1.75483746E+00	+7.35623568E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
260.000000	+1.13937747E+01	+1.43694023E+01	+1.78360215E+00	+7.10629953E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
264.000000	+1.14413241E+01	+1.45017090E+01	+1.81168785E+00	+6.89816692E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
268.000000	+1.14722226E+01	+1.46166767E+01	+1.83878749E+00	+6.65967573E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
272.000000	+1.14895342E+01	+1.47173901E+01	+1.86496526E+00	+6.47407961E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
276.000000	+1.14943092E+01	+1.48059142E+01	+1.89058012E+00	+6.22051899E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
280.000000	+1.14890757E+01	+1.48816270E+01	+1.91472941E+00	+5.82878839E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
284.000000	+1.14775030E+01	+1.49471860E+01	+1.93721043E+00	+5.45639660E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
288.000000	+1.14565446E+01	+1.50004644E+01	+1.95838058E+00	+5.07882114E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
292.000000	+1.14272969E+01	+1.50408582E+01	+1.97784100E+00	+4.77653663E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
296.000000	+1.13888333E+01	+1.50707951E+01	+1.99659288E+00	+4.65465519E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
300.000000	+1.13401749E+01	+1.50908321E+01	+2.01507824E+00	+4.54648331E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
304.000000	+1.12842806E+01	+1.51026275E+01	+2.03296474E+00	+4.28612815E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
308.000000	+1.12264184E+01	+1.51079122E+01	+2.04936727E+00	+4.05046963E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
312.000000	+1.11653922E+01	+1.51094943E+01	+2.06536850E+00	+4.06393334E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
316.000000	+1.10976971E+01	+1.51074578E+01	+2.08187873E+00	+4.06597267E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
320.000000	+1.10256390E+01	+1.51001433E+01	+2.09789628E+00	+3.83288727E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
324.000000	+1.09550838E+01	+1.50897005E+01	+2.11254183E+00	+3.61558308E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
328.000000	+1.08864490E+01	+1.50805280E+01	+2.12682095E+00	+3.59086121E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
332.000000	+1.08157214E+01	+1.50708353E+01	+2.14126872E+00	+3.48432041E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
336.000000	+1.07405307E+01	+1.50531624E+01	+2.15469551E+00	+3.24344689E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
340.000000	+1.06639983E+01	+1.50309671E+01	+2.16721630E+00	+3.22443757E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
344.000000	+1.05881886E+01	+1.50135141E+01	+2.18049101E+00	+3.37982372E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
348.000000	+1.05099125E+01	+1.49965687E+01	+2.19425488E+00	+3.33161487E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
352.000000	+1.04272113E+01	+1.49720705E+01	+2.20714393E+00	+3.15549866E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
356.000000	+1.03448046E+01	+1.49461636E+01	+2.21949887E+00	+3.13677528E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
360.000000	+1.02671848E+01	+1.49275367E+01	+2.23223813E+00	+3.20015039E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
364.000000	+1.01921484E+01	+1.49128286E+01	+2.24510008E+00	+3.16674395E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
368.000000	+1.01196775E+01	+1.48996027E+01	+2.25757208E+00	+3.16978724E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
372.000000	+1.00480856E+01	+1.48900049E+01	+2.27045838E+00	+3.21489786E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
376.000000	+9.97795653E+00	+1.48824121E+01	+2.28329127E+00	+3.09449295E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
380.000000	+9.91072007E+00	+1.48740017E+01	+2.29521432E+00	+2.87542872E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
384.000000	+9.84381380E+00	+1.48623963E+01	+2.30629470E+00	+2.71165403E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
388.000000	+9.77660417E+00	+1.48487317E+01	+2.31690755E+00	+2.68212745E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
392.000000	+9.70839204E+00	+1.48358219E+01	+2.32775172E+00	+2.81538208E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
396.000000	+9.63403145E+00	+1.48216951E+01	+2.33943061E+00	+3.02406379E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
100.000000	+9.94363814E+00	+1.08364803E+01	+5.79801732E-01	+8.94354789E-04	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
102.000000	+9.54876988E+00	+1.04432003E+01	+5.81578956E-01	+8.82869348E-04	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
104.000000	+9.17340030E+00	+1.00694011E+01	+5.83333209E-01	+8.47484020E-04	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
106.000000	+8.81773520E+00	+9.71520277E+00	+5.84968892E-01	+7.75892365E-04	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
108.000000	+8.48189795E+00	+9.38068387E+00	+5.86436779E-01	+6.83950346E-04	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
110.000000	+8.16596971E+00	+9.06589593E+00	+5.87704693E-01	+5.24780441E-04	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
112.000000	+7.87018371E+00	+8.77085828E+00	+5.88535900E-01	+4.08517971E-04	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
114.000000	+7.59411473E+00	+8.49551270E+00	+5.89338765E-01	+4.06941348E-04	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
116.000000	+7.33761123E+00	+8.23975307E+00	+5.90163666E-01	+4.55316376E-04	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
118.000000	+7.10044503E+00	+8.00348618E+00	+5.91160031E-01	+6.31272644E-04	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
120.000000	+6.88222720E+00	+7.78664991E+00	+5.92688756E-01	+8.88304835E-04	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
122.000000	+6.68291610E+00	+7.58917166E+00	+5.94713250E-01	+1.13805628E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
124.000000	+6.50235360E+00	+7.41090284E+00	+5.97240981E-01	+1.41424363E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
126.000000	+6.34020299E+00	+7.25159975E+00	+6.00370225E-01	+1.75708092E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
128.000000	+6.19601346E+00	+7.11097077E+00	+6.04269305E-01	+2.13697499E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
130.000000	+6.06951140E+00	+6.98873208E+00	+6.08918125E-01	+2.42734749E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
132.000000	+5.96073666E+00	+6.88462091E+00	+6.13978695E-01	+2.64151541E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
134.000000	+5.86936302E+00	+6.79834773E+00	+6.19484186E-01	+2.96400112E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
136.000000	+5.79464044E+00	+6.72954346E+00	+6.25834699E-01	+3.37137276E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
138.000000	+5.73615936E+00	+6.67775674E+00	+6.32969677E-01	+3.68811039E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
140.000000	+5.69367621E+00	+6.64247356E+00	+6.40587141E-01	+3.98324447E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
142.000000	+5.66640103E+00	+6.62312102E+00	+6.48902655E-01	+4.42236113E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
144.000000	+5.65339685E+00	+6.61912723E+00	+6.58276586E-01	+4.94486073E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
146.000000	+5.65410752E+00	+6.62993929E+00	+6.68682098E-01	+5.38140688E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
148.000000	+5.66828679E+00	+6.65503048E+00	+6.79802213E-01	+5.72994068E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
150.000000	+5.69544376E+00	+6.69389963E+00	+6.91601861E-01	+6.13036211E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
152.000000	+5.73480258E+00	+6.74604175E+00	+7.04323662E-01	+6.62520784E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
154.000000	+5.78563820E+00	+6.81090770E+00	+7.18102692E-01	+7.16132011E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
156.000000	+5.84719854E+00	+6.88782382E+00	+7.32968942E-01	+7.69583981E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
158.000000	+5.91872791E+00	+6.97604946E+00	+7.48886051E-01	+8.20778565E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
160.000000	+5.99956791E+00	+7.07492513E+00	+7.65800085E-01	+8.67832890E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
162.000000	+6.08915860E+00	+7.18382776E+00	+7.83599367E-01	+9.05171258E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
164.000000	+6.18706850E+00	+7.30207447E+00	+8.02006935E-01	+9.36542089E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
166.000000	+6.29251206E+00	+7.42896718E+00	+8.21061050E-01	+9.66377245E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
168.000000	+6.40491229E+00	+7.56386278E+00	+8.40662025E-01	+9.97447929E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
170.000000	+6.52344420E+00	+7.70615819E+00	+8.60958968E-01	+1.03075382E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
172.000000	+6.64757590E+00	+7.85530884E+00	+8.81892178E-01	+1.05789324E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
174.000000	+6.77693492E+00	+8.01077030E+00	+9.03274697E-01	+1.07974146E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
176.000000	+6.91088454E+00	+8.17192187E+00	+9.25081836E-01	+1.09741094E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
178.000000	+7.04889184E+00	+8.33809453E+00	+9.47171135E-01	+1.11469992E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
180.000000	+7.19018913E+00	+8.50872595E+00	+9.69669833E-01	+1.14050325E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
182.000000	+7.33396089E+00	+8.68333935E+00	+9.92791265E-01	+1.16808036E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
184.000000	+7.47979277E+00	+8.86139777E+00	+1.01639305E+00	+1.18805627E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
186.000000	+7.62717866E+00	+9.04223074E+00	+1.04031352E+00	+1.20176810E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
188.000000	+7.77550371E+00	+9.22514566E+00	+1.06446377E+00	+1.20694760E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
190.000000	+7.92450345E+00	+9.40954721E+00	+1.08859142E+00	+1.20175176E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
192.000000	+8.07391328E+00	+9.59494165E+00	+1.11253384E+00	+1.18981920E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
194.000000	+8.22341256E+00	+9.78084253E+00	+1.13618419E+00	+1.17677225E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
196.000000	+8.37238643E+00	+9.96672276E+00	+1.15960473E+00	+1.16449819E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
198.000000	+8.52045939E+00	+1.01521504E+01	+1.18276412E+00	+1.15144015E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
50.000000	+2.40227353E+01	+2.46619756E+01	+2.45672371E-01	+1.36167544E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
51.000000	+2.37699272E+01	+2.44178960E+01	+2.59234447E-01	+1.35073982E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
52.000000	+2.35086787E+01	+2.41654233E+01	+2.72687167E-01	+1.33939889E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
53.000000	+2.32395325E+01	+2.39050936E+01	+2.86022425E-01	+1.32587373E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
54.000000	+2.29630662E+01	+2.36374590E+01	+2.99204642E-01	+1.30669525E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
55.000000	+2.26798952E+01	+2.33630794E+01	+3.12156330E-01	+1.28169571E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
56.000000	+2.23906129E+01	+2.30825165E+01	+3.24838556E-01	+1.25569628E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
57.000000	+2.20957746E+01	+2.27963335E+01	+3.37270255E-01	+1.23067637E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
58.000000	+2.17959490E+01	+2.25050941E+01	+3.49452083E-01	+1.20272701E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
59.000000	+2.14917421E+01	+2.22093568E+01	+3.61324795E-01	+1.16865387E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
60.000000	+2.11837526E+01	+2.19096678E+01	+3.72825161E-01	+1.13139608E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
61.000000	+2.08725213E+01	+2.16065593E+01	+3.83952717E-01	+1.09656717E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
62.000000	+2.05585397E+01	+2.13005511E+01	+3.94756504E-01	+1.06556070E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
63.000000	+2.02423025E+01	+2.09921516E+01	+4.05263931E-01	+1.03419570E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
64.000000	+1.99243348E+01	+2.06818537E+01	+4.15440418E-01	+9.97812397E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
65.000000	+1.96051665E+01	+2.03701301E+01	+4.25220179E-01	+9.56428834E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
66.000000	+1.92852815E+01	+2.00574301E+01	+4.34568995E-01	+9.14783202E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
67.000000	+1.89650934E+01	+1.97441814E+01	+4.43515843E-01	+8.77896777E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
68.000000	+1.86449674E+01	+1.94307931E+01	+4.52126930E-01	+8.46830341E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
69.000000	+1.83252621E+01	+1.91176575E+01	+4.60452450E-01	+8.18180977E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
70.000000	+1.80063580E+01	+1.88051485E+01	+4.68490550E-01	+7.87035356E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
71.000000	+1.76886523E+01	+1.84936193E+01	+4.76193157E-01	+7.50656782E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
72.000000	+1.73725261E+01	+1.81833994E+01	+4.83503685E-01	+7.10180219E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
73.000000	+1.70583123E+01	+1.78747943E+01	+4.90396761E-01	+6.69629755E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
74.000000	+1.67462819E+01	+1.75680879E+01	+4.96896281E-01	+6.33428668E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
75.000000	+1.64366542E+01	+1.72635457E+01	+5.03065335E-01	+6.03748219E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
76.000000	+1.61296276E+01	+1.69614171E+01	+5.08971245E-01	+5.79598639E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
77.000000	+1.58254051E+01	+1.66619377E+01	+5.14657307E-01	+5.57654035E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
78.000000	+1.55242091E+01	+1.63653275E+01	+5.20124326E-01	+5.34149428E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
79.000000	+1.52262727E+01	+1.60717898E+01	+5.25340296E-01	+5.06706758E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
80.000000	+1.49318251E+01	+1.57815108E+01	+5.30258461E-01	+4.74674928E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
81.000000	+1.46410774E+01	+1.54946597E+01	+5.34833794E-01	+4.39893983E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
82.000000	+1.43541935E+01	+1.52113877E+01	+5.39056340E-01	+4.05064485E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
83.000000	+1.40713050E+01	+1.49318305E+01	+5.42935084E-01	+3.73447277E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
84.000000	+1.37924907E+01	+1.46561112E+01	+5.46525286E-01	+3.47626159E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
85.000000	+1.35178160E+01	+1.43843451E+01	+5.49887607E-01	+3.27158969E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
86.000000	+1.32473501E+01	+1.41166399E+01	+5.53068465E-01	+3.11666069E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
87.000000	+1.29811476E+01	+1.38530949E+01	+5.56120929E-01	+2.98898867E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
88.000000	+1.27192986E+01	+1.35938006E+01	+5.59046443E-01	+2.85918222E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
89.000000	+1.24618915E+01	+1.33388392E+01	+5.61839293E-01	+2.71192726E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
90.000000	+1.22090294E+01	+1.30882874E+01	+5.64470297E-01	+2.54406703E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
91.000000	+1.19607917E+01	+1.28422128E+01	+5.66927427E-01	+2.34770272E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
92.000000	+1.17172790E+01	+1.26006752E+01	+5.69165703E-01	+2.10969340E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
93.000000	+1.14785770E+01	+1.23637250E+01	+5.71146814E-01	+1.86744959E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
94.000000	+1.12447015E+01	+1.21314032E+01	+5.72900602E-01	+1.64315026E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
95.000000	+1.10156841E+01	+1.19037458E+01	+5.74433115E-01	+1.41625577E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
96.000000	+1.07915688E+01	+1.16807857E+01	+5.75733113E-01	+1.21682001E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
97.000000	+1.05723269E+01	+1.14625524E+01	+5.76866755E-01	+1.08942951E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
98.000000	+1.03579168E+01	+1.12490733E+01	+5.77911972E-01	+1.00963798E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
99.000000	+1.01483494E+01	+1.10403744E+01	+5.78886030E-01	+9.38478166E-04	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
25.000000	+2.67103172E+01	+2.72069539E+01	-6.74944523E-03	+5.67380266E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
25.500000	+2.67248740E+01	+2.72229369E+01	-3.88171168E-03	+5.79713152E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
26.000000	+2.67371012E+01	+2.72366252E+01	-9.52313701E-04	+5.92225712E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
26.500000	+2.67469561E+01	+2.72479774E+01	+2.04054544E-03	+6.05111639E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
27.000000	+2.67543969E+01	+2.72569528E+01	+5.09880269E-03	+6.18397326E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
27.500000	+2.67593822E+01	+2.72635114E+01	+8.22451870E-03	+6.32110805E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
28.000000	+2.67618712E+01	+2.72676139E+01	+1.14199107E-02	+6.46285252E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
28.500000	+2.67618234E+01	+2.72692213E+01	+1.46873712E-02	+6.60954058E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
29.000000	+2.67591990E+01	+2.72682955E+01	+1.80294513E-02	+6.76152323E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
29.500000	+2.67539587E+01	+2.72647990E+01	+2.14488945E-02	+6.91916023E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
30.000000	+2.67460636E+01	+2.72586948E+01	+2.49486115E-02	+7.08278542E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
30.500000	+2.67354756E+01	+2.72499469E+01	+2.85316799E-02	+7.25272296E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
31.000000	+2.67221571E+01	+2.72385198E+01	+3.22013345E-02	+7.42924146E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
31.500000	+2.67060714E+01	+2.72243791E+01	+3.59609213E-02	+7.61252845E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
32.000000	+2.66871828E+01	+2.72074913E+01	+3.98138630E-02	+7.80272202E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
32.500000	+2.66654563E+01	+2.71878240E+01	+4.37636434E-02	+7.99981333E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
33.000000	+2.66408586E+01	+2.71653462E+01	+4.78136763E-02	+8.20368451E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
33.500000	+2.66133574E+01	+2.71400280E+01	+5.19673279E-02	+8.41415111E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
34.000000	+2.65829221E+01	+2.71118414E+01	+5.62278274E-02	+8.63073033E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
34.500000	+2.65495240E+01	+2.70807599E+01	+6.05980582E-02	+8.85300368E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
35.000000	+2.65131362E+01	+2.70467588E+01	+6.50808311E-02	+9.08043501E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
35.500000	+2.64737342E+01	+2.70098159E+01	+6.96784932E-02	+9.31194148E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
36.000000	+2.64312959E+01	+2.69699108E+01	+7.43927726E-02	+9.54689515E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
36.500000	+2.63858017E+01	+2.69270259E+01	+7.92253884E-02	+9.78457946E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
37.000000	+2.63372349E+01	+2.68811458E+01	+8.41773520E-02	+1.00233636E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
37.500000	+2.62855819E+01	+2.68322582E+01	+8.92487520E-02	+1.02623280E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
38.000000	+2.62308322E+01	+2.67803536E+01	+9.44396800E-02	+1.05009918E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
38.500000	+2.61729782E+01	+2.67254254E+01	+9.97497438E-02	+1.07375478E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
39.000000	+2.61120166E+01	+2.66674704E+01	+1.05177228E-01	+1.09702890E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
39.500000	+2.60479473E+01	+2.66064883E+01	+1.10720033E-01	+1.11990834E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
40.000000	+2.59807732E+01	+2.65424825E+01	+1.16376311E-01	+1.14230167E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
40.500000	+2.59105015E+01	+2.64754594E+01	+1.22143050E-01	+1.16396857E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
41.000000	+2.58371435E+01	+2.64054291E+01	+1.28015997E-01	+1.18483556E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
41.500000	+2.57607137E+01	+2.63324052E+01	+1.33991405E-01	+1.20494504E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
42.000000	+2.56812301E+01	+2.62564046E+01	+1.40065447E-01	+1.22409915E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
42.500000	+2.55987150E+01	+2.61774476E+01	+1.46232397E-01	+1.24204574E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
43.000000	+2.55131949E+01	+2.60955579E+01	+1.52485905E-01	+1.25890315E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
43.500000	+2.54246986E+01	+2.60107629E+01	+1.58821428E-01	+1.27486172E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
44.000000	+2.53332581E+01	+2.59230929E+01	+1.65234522E-01	+1.28961133E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
44.500000	+2.52389106E+01	+2.58325818E+01	+1.71717541E-01	+1.30267269E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
45.000000	+2.51416976E+01	+2.57392663E+01	+1.78261249E-01	+1.31417871E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
45.500000	+2.50416615E+01	+2.56431861E+01	+1.84859329E-01	+1.32473024E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
46.000000	+2.49388464E+01	+2.55443840E+01	+1.91508551E-01	+1.33446089E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
46.500000	+2.48333003E+01	+2.54429058E+01	+1.98203937E-01	+1.34273846E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
47.000000	+2.47250765E+01	+2.53387997E+01	+2.04935936E-01	+1.34895232E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
47.500000	+2.46142321E+01	+2.52321166E+01	+2.11693461E-01	+1.35326412E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
48.000000	+2.45008244E+01	+2.51229094E+01	+2.18468577E-01	+1.35642354E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
48.500000	+2.43849104E+01	+2.50112331E+01	+2.25257696E-01	+1.35900125E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
49.000000	+2.42665486E+01	+2.48971454E+01	+2.32058590E-01	+1.36087612E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
49.500000	+2.41458013E+01	+2.47807058E+01	+2.38866457E-01	+1.36227095E-02	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
12.500000	+2.57407033E+01	+2.62094443E+01	-6.45577004E-02	+4.18997563E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
12.750000	+2.57679859E+01	+2.62372175E+01	-6.35114872E-02	+4.17972981E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
13.000000	+2.57951311E+01	+2.62648527E+01	-6.24678354E-02	+4.17028635E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
13.250000	+2.58221229E+01	+2.62923340E+01	-6.14263440E-02	+4.16248081E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
13.500000	+2.58489460E+01	+2.63196463E+01	-6.03865950E-02	+4.15638389E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
13.750000	+2.58755855E+01	+2.63467748E+01	-5.93481521E-02	+4.15207925E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
14.000000	+2.59020269E+01	+2.63737054E+01	-5.83105554E-02	+4.14965052E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
14.250000	+2.59282563E+01	+2.64004243E+01	-5.72733268E-02	+4.14914992E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
14.500000	+2.59542603E+01	+2.64269183E+01	-5.62359805E-02	+4.15059361E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
14.750000	+2.59800258E+01	+2.64531746E+01	-5.51980300E-02	+4.15399037E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
15.000000	+2.60055401E+01	+2.64791808E+01	-5.41589853E-02	+4.15936407E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
15.250000	+2.60307910E+01	+2.65049249E+01	-5.31183480E-02	+4.16674073E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
15.500000	+2.60557667E+01	+2.65303953E+01	-5.20756149E-02	+4.17612109E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
15.750000	+2.60804557E+01	+2.65555806E+01	-5.10302874E-02	+4.18747842E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
16.000000	+2.61048468E+01	+2.65804701E+01	-4.99818757E-02	+4.20078501E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
16.250000	+2.61289291E+01	+2.66050530E+01	-4.89298949E-02	+4.21603051E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
16.500000	+2.61526921E+01	+2.66293191E+01	-4.78738604E-02	+4.23320825E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
16.750000	+2.61761257E+01	+2.66532585E+01	-4.68132908E-02	+4.25229023E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
17.000000	+2.61992198E+01	+2.66768613E+01	-4.57477153E-02	+4.27322643E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
17.250000	+2.62219649E+01	+2.67001182E+01	-4.46766776E-02	+4.29596911E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
17.500000	+2.62443514E+01	+2.67230200E+01	-4.35997308E-02	+4.32048873E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
17.750000	+2.62663703E+01	+2.67455577E+01	-4.25164332E-02	+4.34676080E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
18.000000	+2.62880126E+01	+2.67677226E+01	-4.14263504E-02	+4.37474355E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
18.250000	+2.63092696E+01	+2.67895063E+01	-4.03290614E-02	+4.40437759E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
18.500000	+2.63301328E+01	+2.68109004E+01	-3.92241616E-02	+4.43560754E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
18.750000	+2.63505939E+01	+2.68318968E+01	-3.81112577E-02	+4.46839581E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
19.000000	+2.63706447E+01	+2.68524876E+01	-3.69899637E-02	+4.50271068E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
19.250000	+2.63902775E+01	+2.68726652E+01	-3.58599023E-02	+4.53850624E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
19.500000	+2.64094843E+01	+2.68924219E+01	-3.47207105E-02	+4.57572212E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
19.750000	+2.64282577E+01	+2.69117503E+01	-3.35720413E-02	+4.61430278E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
20.000000	+2.64465902E+01	+2.69306433E+01	-3.24135591E-02	+4.65421007E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
20.250000	+2.64644745E+01	+2.69490936E+01	-3.12449362E-02	+4.69541252E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
20.500000	+2.64819035E+01	+2.69670944E+01	-3.00658529E-02	+4.73786681E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
20.750000	+2.64988702E+01	+2.69846387E+01	-2.88760028E-02	+4.78151711E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
21.000000	+2.65153677E+01	+2.70017199E+01	-2.76750943E-02	+4.82631303E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
21.250000	+2.65313893E+01	+2.70183314E+01	-2.64628463E-02	+4.87222196E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
21.500000	+2.65469283E+01	+2.70344667E+01	-2.52389834E-02	+4.91921954E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
21.750000	+2.65619782E+01	+2.70501194E+01	-2.40032365E-02	+4.96727195E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
22.000000	+2.65765325E+01	+2.70652833E+01	-2.27553474E-02	+5.01633436E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
22.250000	+2.65905850E+01	+2.70799522E+01	-2.14950693E-02	+5.06636751E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
22.500000	+2.66041295E+01	+2.70941199E+01	-2.02221636E-02	+5.11734947E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
22.750000	+2.66171597E+01	+2.71077806E+01	-1.89363946E-02	+5.16926622E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
23.000000	+2.66296696E+01	+2.71209282E+01	-1.76375305E-02	+5.22209420E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
23.250000	+2.66416533E+01	+2.71335569E+01	-1.63253475E-02	+5.27579893E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
23.500000	+2.66531048E+01	+2.71456610E+01	-1.49996311E-02	+5.33035202E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
23.750000	+2.66640184E+01	+2.71572348E+01	-1.36601715E-02	+5.38574345E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
24.000000	+2.66743882E+01	+2.71682726E+01	-1.23067593E-02	+5.44197286E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
24.250000	+2.66842086E+01	+2.71787688E+01	-1.09391851E-02	+5.49903293E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
24.500000	+2.66934740E+01	+2.71887181E+01	-9.55724286E-03	+5.55690888E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
24.750000	+2.67021787E+01	+2.71981149E+01	-8.16073064E-03	+5.61518893E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
6.250000	+2.50740013E+01	+2.55302680E+01	-9.15306083E-02	+4.15715357E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
6.375000	+2.50857215E+01	+2.55422262E+01	-9.10091282E-02	+4.18652799E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
6.500000	+2.50975682E+01	+2.55543127E+01	-9.04839763E-02	+4.21471266E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
6.625000	+2.51095369E+01	+2.55665229E+01	-8.99554500E-02	+4.24055993E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
6.750000	+2.51216235E+01	+2.55788525E+01	-8.94238363E-02	+4.26415042E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
6.875000	+2.51338237E+01	+2.55912970E+01	-8.88894124E-02	+4.28555886E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
7.000000	+2.51461332E+01	+2.56038522E+01	-8.83524466E-02	+4.30485758E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
7.125000	+2.51585479E+01	+2.56165138E+01	-8.78131980E-02	+4.32212045E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
7.250000	+2.51710636E+01	+2.56292776E+01	-8.72719165E-02	+4.33742587E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
7.375000	+2.51836764E+01	+2.56421393E+01	-8.67288415E-02	+4.35085803E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
7.500000	+2.51963822E+01	+2.56550949E+01	-8.61842019E-02	+4.36250605E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
7.625000	+2.52091770E+01	+2.56681402E+01	-8.56382150E-02	+4.37246163E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
7.750000	+2.52220569E+01	+2.56812712E+01	-8.50910865E-02	+4.38081612E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
7.875000	+2.52350179E+01	+2.56944840E+01	-8.45430110E-02	+4.38765803E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
8.000000	+2.52480563E+01	+2.57077746E+01	-8.39941720E-02	+4.39307190E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
8.125000	+2.52611683E+01	+2.57211392E+01	-8.34447430E-02	+4.39713850E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
8.250000	+2.52743500E+01	+2.57345740E+01	-8.28948874E-02	+4.39993626E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
8.375000	+2.52875979E+01	+2.57480751E+01	-8.23447590E-02	+4.40154288E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
8.500000	+2.53009083E+01	+2.57616389E+01	-8.17945017E-02	+4.40203650E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
8.625000	+2.53142775E+01	+2.57752618E+01	-8.12442498E-02	+4.40149569E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
8.750000	+2.53277022E+01	+2.57889401E+01	-8.06941278E-02	+4.39999832E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
8.875000	+2.53411787E+01	+2.58026703E+01	-8.01442502E-02	+4.39761970E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
9.000000	+2.53547037E+01	+2.58164489E+01	-7.95947228E-02	+4.39443079E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
9.125000	+2.53682737E+01	+2.58302726E+01	-7.90456425E-02	+4.39049716E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
9.250000	+2.53818855E+01	+2.58441378E+01	-7.84970985E-02	+4.38587928E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
9.375000	+2.53955357E+01	+2.58580414E+01	-7.79491727E-02	+4.38063396E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
9.500000	+2.54092211E+01	+2.58719800E+01	-7.74019401E-02	+4.37481658E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
9.625000	+2.54229386E+01	+2.58859505E+01	-7.68554686E-02	+4.36848314E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
9.750000	+2.54366851E+01	+2.58999496E+01	-7.63098193E-02	+4.36169146E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
9.875000	+2.54504573E+01	+2.59139743E+01	-7.57650457E-02	+4.35450103E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
10.000000	+2.54642524E+01	+2.59280216E+01	-7.52211940E-02	+4.34697155E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
10.125000	+2.54780674E+01	+2.59420884E+01	-7.46783028E-02	+4.33916075E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
10.250000	+2.54918992E+01	+2.59561718E+01	-7.41364038E-02	+4.33112218E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
10.375000	+2.55057451E+01	+2.59702688E+01	-7.35955223E-02	+4.32290388E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
10.500000	+2.55196022E+01	+2.59843768E+01	-7.30556779E-02	+4.31454829E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
10.625000	+2.55334677E+01	+2.59984928E+01	-7.25168852E-02	+4.30609351E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
10.750000	+2.55473389E+01	+2.60126141E+01	-7.19791545E-02	+4.29757529E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
10.875000	+2.55612131E+01	+2.60267380E+01	-7.14424914E-02	+4.28902908E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
11.000000	+2.55750876E+01	+2.60408619E+01	-7.09068972E-02	+4.28049137E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
11.125000	+2.55889598E+01	+2.60549831E+01	-7.03723685E-02	+4.27199984E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
11.250000	+2.56028272E+01	+2.60690992E+01	-6.98388973E-02	+4.26359235E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
11.375000	+2.56166873E+01	+2.60832076E+01	-6.93064705E-02	+4.25530527E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
11.500000	+2.56305375E+01	+2.60973058E+01	-6.87750709E-02	+4.24717174E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
11.625000	+2.56443755E+01	+2.61113915E+01	-6.82446775E-02	+4.23922063E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
11.750000	+2.56581989E+01	+2.61254622E+01	-6.77152658E-02	+4.23147665E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
11.875000	+2.56720053E+01	+2.61395155E+01	-6.71868084E-02	+4.22396140E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
12.000000	+2.56857924E+01	+2.61535493E+01	-6.66592754E-02	+4.21669513E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
12.125000	+2.56995580E+01	+2.61675613E+01	-6.61326346E-02	+4.20969840E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
12.250000	+2.57132997E+01	+2.61815492E+01	-6.56068508E-02	+4.20299301E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
12.375000	+2.57270156E+01	+2.61955109E+01	-6.50818863E-02	+4.19643893E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.125000	+2.48351165E+01	+2.52864832E+01	-1.02328021E-01	+2.43805952E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.187500	+2.48386418E+01	+2.52900780E+01	-1.02174016E-01	+2.49011688E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.250000	+2.48422268E+01	+2.52937340E+01	-1.02016757E-01	+2.54188906E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.312500	+2.48458711E+01	+2.52974508E+01	-1.01856280E-01	+2.59307395E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.375000	+2.48495742E+01	+2.53012278E+01	-1.01692623E-01	+2.64363927E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.437500	+2.48533355E+01	+2.53050644E+01	-1.01525825E-01	+2.69355586E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.500000	+2.48571546E+01	+2.53089602E+01	-1.01355928E-01	+2.74279795E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.562500	+2.48610308E+01	+2.53129146E+01	-1.01182975E-01	+2.79134322E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.625000	+2.48649637E+01	+2.53169271E+01	-1.01007010E-01	+2.83917282E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.687500	+2.48689528E+01	+2.53209970E+01	-1.00828079E-01	+2.88627120E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.750000	+2.48729975E+01	+2.53251239E+01	-1.00646226E-01	+2.93262584E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.812500	+2.48770972E+01	+2.53293072E+01	-1.00461500E-01	+2.97822698E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.875000	+2.48812515E+01	+2.53335462E+01	-1.00273948E-01	+3.02306723E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.937500	+2.48854597E+01	+2.53378406E+01	-1.00083617E-01	+3.06714112E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
4.000000	+2.48897214E+01	+2.53421896E+01	-9.98905553E-02	+3.11044477E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
4.062500	+2.48940360E+01	+2.53465928E+01	-9.96948113E-02	+3.15297545E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
4.125000	+2.48984029E+01	+2.53510495E+01	-9.94964334E-02	+3.19473130E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
4.187500	+2.49028216E+01	+2.53555591E+01	-9.92954699E-02	+3.23571098E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
4.250000	+2.49072915E+01	+2.53601212E+01	-9.90919695E-02	+3.27591350E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
4.312500	+2.49118121E+01	+2.53647351E+01	-9.88859807E-02	+3.31533805E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
4.375000	+2.49163828E+01	+2.53694002E+01	-9.86775523E-02	+3.35398388E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
4.437500	+2.49210030E+01	+2.53741159E+01	-9.84667328E-02	+3.39185028E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
4.500000	+2.49256722E+01	+2.53788818E+01	-9.82535710E-02	+3.42893657E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
4.562500	+2.49303899E+01	+2.53836971E+01	-9.80381157E-02	+3.46524214E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
4.625000	+2.49351554E+01	+2.53885613E+01	-9.78204157E-02	+3.50076646E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
4.687500	+2.49399682E+01	+2.53934738E+01	-9.76005199E-02	+3.53550917E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
4.750000	+2.49448277E+01	+2.53984340E+01	-9.73784771E-02	+3.56947014E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
4.812500	+2.49497334E+01	+2.54034414E+01	-9.71543361E-02	+3.60264946E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
4.875000	+2.49546847E+01	+2.54084953E+01	-9.69281459E-02	+3.63504752E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
4.937500	+2.49596810E+01	+2.54135952E+01	-9.66999552E-02	+3.66666504E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
5.000000	+2.49647217E+01	+2.54187404E+01	-9.64698127E-02	+3.69750301E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
5.062500	+2.49698064E+01	+2.54239304E+01	-9.62377673E-02	+3.72756279E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
5.125000	+2.49749343E+01	+2.54291646E+01	-9.60038674E-02	+3.75684606E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
5.187500	+2.49801050E+01	+2.54344424E+01	-9.57681615E-02	+3.78535484E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
5.250000	+2.49853179E+01	+2.54397631E+01	-9.55306980E-02	+3.81309154E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
5.312500	+2.49905724E+01	+2.54451264E+01	-9.52915251E-02	+3.84005901E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
5.375000	+2.49958680E+01	+2.54505314E+01	-9.50506907E-02	+3.86626056E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
5.437500	+2.50012040E+01	+2.54559777E+01	-9.48082425E-02	+3.89170007E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
5.500000	+2.50065800E+01	+2.54614646E+01	-9.45642282E-02	+3.91638206E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
5.562500	+2.50119953E+01	+2.54669917E+01	-9.43186948E-02	+3.94031177E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
5.625000	+2.50174494E+01	+2.54725582E+01	-9.40716892E-02	+3.96349524E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
5.687500	+2.50229418E+01	+2.54781636E+01	-9.38232579E-02	+3.98593939E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
5.750000	+2.50284718E+01	+2.54838074E+01	-9.35734468E-02	+4.00765205E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
5.812500	+2.50340389E+01	+2.54894889E+01	-9.33223013E-02	+4.02864195E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
5.875000	+2.50396426E+01	+2.54952075E+01	-9.30698665E-02	+4.04891873E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
5.937500	+2.50452823E+01	+2.55009628E+01	-9.28161865E-02	+4.06849286E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
6.000000	+2.50509574E+01	+2.55067541E+01	-9.25613049E-02	+4.08737553E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
6.062500	+2.50566674E+01	+2.55125808E+01	-9.23052646E-02	+4.10557853E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
6.125000	+2.50624118E+01	+2.55184424E+01	-9.20481076E-02	+4.12311406E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
6.187500	+2.50681899E+01	+2.55243383E+01	-9.17898753E-02	+4.14031896E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
1.562500	+2.47677951E+01	+2.52179283E+01	-1.05064512E-01	+1.05812940E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
1.593750	+2.47687270E+01	+2.52188753E+01	-1.05031021E-01	+1.08528547E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
1.625000	+2.47696766E+01	+2.52198404E+01	-1.04996681E-01	+1.11249366E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
1.656250	+2.47706439E+01	+2.52208234E+01	-1.04961490E-01	+1.13980200E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
1.687500	+2.47716287E+01	+2.52218245E+01	-1.04925444E-01	+1.16720250E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
1.718750	+2.47726311E+01	+2.52228435E+01	-1.04888540E-01	+1.19468749E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
1.750000	+2.47736510E+01	+2.52238804E+01	-1.04850776E-01	+1.22224963E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
1.781250	+2.47746884E+01	+2.52249352E+01	-1.04812149E-01	+1.24988194E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
1.812500	+2.47757432E+01	+2.52260078E+01	-1.04772658E-01	+1.27757776E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
1.843750	+2.47768153E+01	+2.52270981E+01	-1.04732301E-01	+1.30533075E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
1.875000	+2.47779049E+01	+2.52282062E+01	-1.04691075E-01	+1.33313490E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
1.906250	+2.47790117E+01	+2.52293320E+01	-1.04648980E-01	+1.36098450E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
1.937500	+2.47801357E+01	+2.52304753E+01	-1.04606014E-01	+1.38887416E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
1.968750	+2.47812769E+01	+2.52316363E+01	-1.04562175E-01	+1.41679873E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.000000	+2.47824353E+01	+2.52328148E+01	-1.04517464E-01	+1.44475334E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.031250	+2.47836108E+01	+2.52340109E+01	-1.04471878E-01	+1.47273338E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.062500	+2.47848033E+01	+2.52352243E+01	-1.04425418E-01	+1.50073444E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.093750	+2.47860129E+01	+2.52364552E+01	-1.04378082E-01	+1.52875233E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.125000	+2.47872393E+01	+2.52377034E+01	-1.04329871E-01	+1.55678300E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.156250	+2.47884827E+01	+2.52389689E+01	-1.04280783E-01	+1.58482259E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.187500	+2.47897430E+01	+2.52402516E+01	-1.04230819E-01	+1.61286736E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.218750	+2.47910200E+01	+2.52415516E+01	-1.04179979E-01	+1.64091367E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.250000	+2.47923138E+01	+2.52428687E+01	-1.04128262E-01	+1.66895796E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.281250	+2.47936243E+01	+2.52442028E+01	-1.04075669E-01	+1.69699672E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.312500	+2.47949514E+01	+2.52455541E+01	-1.04022200E-01	+1.72502649E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.343750	+2.47962951E+01	+2.52469223E+01	-1.03967855E-01	+1.75304382E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.375000	+2.47976554E+01	+2.52483074E+01	-1.03912635E-01	+1.78104523E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.406250	+2.47990321E+01	+2.52497094E+01	-1.03856540E-01	+1.80902722E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.437500	+2.48004253E+01	+2.52511283E+01	-1.03799571E-01	+1.83698624E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.468750	+2.48018349E+01	+2.52525639E+01	-1.03741728E-01	+1.86491867E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.500000	+2.48032607E+01	+2.52540162E+01	-1.03683013E-01	+1.89282081E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.531250	+2.48047029E+01	+2.52554852E+01	-1.03623427E-01	+1.92068887E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.562500	+2.48061612E+01	+2.52569708E+01	-1.03562970E-01	+1.94851893E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.593750	+2.48076357E+01	+2.52584730E+01	-1.03501644E-01	+1.97630700E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.625000	+2.48091263E+01	+2.52599916E+01	-1.03439451E-01	+2.00404894E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.656250	+2.48106329E+01	+2.52615266E+01	-1.03376391E-01	+2.03174048E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.687500	+2.48121555E+01	+2.52630781E+01	-1.03312467E-01	+2.05937726E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.718750	+2.48136940E+01	+2.52646458E+01	-1.03247680E-01	+2.08695478E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.750000	+2.48152484E+01	+2.52662298E+01	-1.03182032E-01	+2.11446842E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.781250	+2.48168186E+01	+2.52678300E+01	-1.03115526E-01	+2.14191345E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.812500	+2.48184045E+01	+2.52694463E+01	-1.03048163E-01	+2.16928505E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.843750	+2.48200061E+01	+2.52710787E+01	-1.02979946E-01	+2.19657830E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.875000	+2.48216234E+01	+2.52727271E+01	-1.02910877E-01	+2.22378822E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.906250	+2.48232562E+01	+2.52743914E+01	-1.02840959E-01	+2.25090975E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.937500	+2.48249045E+01	+2.52760716E+01	-1.02770195E-01	+2.27793781E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.968750	+2.48265682E+01	+2.52777677E+01	-1.02698588E-01	+2.30486726E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.000000	+2.48282474E+01	+2.52794795E+01	-1.02626141E-01	+2.33169300E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.031250	+2.48299418E+01	+2.52812071E+01	-1.02552857E-01	+2.35840988E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.062500	+2.48316516E+01	+2.52829502E+01	-1.02478740E-01	+2.38501283E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.093750	+2.48333765E+01	+2.52847090E+01	-1.02403794E-01	+2.41155755E-03	+2.18919404E+01	+5.06815952E+02	+4.31950500E-02	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02


==> anc/otoc_to_plot_supersymmetric_M600_L1.5560_n100_beta15.0000.dat <==
500.000000	+5.06363339E+00	+9.47610130E+00	+2.17758133E+00	+1.89001509E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
510.000000	+4.96462283E+00	+9.45861751E+00	+2.19588917E+00	+1.77155359E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
520.000000	+4.86690140E+00	+9.43851039E+00	+2.21301240E+00	+1.77855780E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
530.000000	+4.77829932E+00	+9.43502775E+00	+2.23146033E+00	+2.11875435E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
540.000000	+4.67540520E+00	+9.44489962E+00	+2.25538749E+00	+2.48093987E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
550.000000	+4.56705374E+00	+9.46067193E+00	+2.28107912E+00	+2.24226698E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
560.000000	+4.48585277E+00	+9.47410526E+00	+2.30023283E+00	+1.60852294E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
570.000000	+4.42095176E+00	+9.47455955E+00	+2.31324958E+00	+1.24020466E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
580.000000	+4.36130427E+00	+9.47483310E+00	+2.32503692E+00	+1.59402396E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
590.000000	+4.28621158E+00	+9.50352648E+00	+2.34513006E+00	+2.16108195E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
600.000000	+4.19158580E+00	+9.53097561E+00	+2.36825856E+00	+1.57916426E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
610.000000	+4.11794663E+00	+9.50267123E+00	+2.37671335E+00	+5.02924780E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
620.000000	+4.04157731E+00	+9.43494436E+00	+2.37831705E+00	+7.83657260E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
630.000000	+3.94377951E+00	+9.41356452E+00	+2.39238649E+00	+1.66536065E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
640.000000	+3.86575074E+00	+9.44178093E+00	+2.41162427E+00	+1.76880254E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
650.000000	+3.83009029E+00	+9.49683804E+00	+2.42776254E+00	+1.63920730E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
660.000000	+3.79614851E+00	+9.55801366E+00	+2.44440841E+00	+1.26151782E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
670.000000	+3.72861263E+00	+9.54015335E+00	+2.45299290E+00	+2.25539686E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
680.000000	+3.64461133E+00	+9.43252577E+00	+2.44891921E+00	-2.92087131E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
690.000000	+3.58075833E+00	+9.35844849E+00	+2.44715116E+00	+4.71514380E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
700.000000	+3.55878391E+00	+9.40153822E+00	+2.45834949E+00	+1.38140401E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
710.000000	+3.53054726E+00	+9.47008945E+00	+2.47477924E+00	+1.24823300E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
720.000000	+3.46773723E+00	+9.45818987E+00	+2.48331415E+00	+7.39748678E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
730.000000	+3.41305142E+00	+9.44112225E+00	+2.48957421E+00	+1.15832396E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
740.000000	+3.37162345E+00	+9.50247376E+00	+2.50648063E+00	+1.75796783E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
750.000000	+3.29903916E+00	+9.54282303E+00	+2.52473357E+00	+1.41575835E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
760.000000	+3.21363907E+00	+9.52056650E+00	+2.53479580E+00	+8.83125570E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
770.000000	+3.14872780E+00	+9.50377225E+00	+2.54239608E+00	+7.34618361E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
780.000000	+3.11287277E+00	+9.51314796E+00	+2.54948817E+00	+6.66342046E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
790.000000	+3.09218060E+00	+9.53248457E+00	+2.55572292E+00	+4.98810345E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
800.000000	+3.06692148E+00	+9.53136669E+00	+2.55946438E+00	+3.38881035E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
810.000000	+3.00875609E+00	+9.49285826E+00	+2.56250054E+00	+3.27655311E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
820.000000	+2.92603851E+00	+9.43298502E+00	+2.56601748E+00	+4.23259145E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
830.000000	+2.84588543E+00	+9.38510969E+00	+2.57096572E+00	+7.57528675E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
840.000000	+2.77965465E+00	+9.38593572E+00	+2.58116806E+00	+1.14411506E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
850.000000	+2.72520953E+00	+9.41579139E+00	+2.59384803E+00	+1.35693491E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
860.000000	+2.66831405E+00	+9.45633594E+00	+2.60830675E+00	+1.30992493E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
870.000000	+2.60230187E+00	+9.47048319E+00	+2.62004652E+00	+1.12631821E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
880.000000	+2.55278706E+00	+9.49545366E+00	+2.63083312E+00	+1.09956567E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
890.000000	+2.50794294E+00	+9.52883762E+00	+2.64203784E+00	+8.42815873E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
900.000000	+2.44470170E+00	+9.50538798E+00	+2.64768943E+00	+4.20195085E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
910.000000	+2.38376494E+00	+9.46391115E+00	+2.65044174E+00	+2.10564895E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
920.000000	+2.32069502E+00	+9.41117866E+00	+2.65190073E+00	+1.87890624E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
930.000000	+2.25718244E+00	+9.36398456E+00	+2.65419955E+00	+5.30904187E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
940.000000	+2.20480273E+00	+9.37097484E+00	+2.66251882E+00	+9.74454403E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
950.000000	+2.14913639E+00	+9.39580209E+00	+2.67368864E+00	+1.19483564E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
960.000000	+2.08288726E+00	+9.42236985E+00	+2.68641553E+00	+1.03743365E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
970.000000	+2.01751345E+00	+9.41610856E+00	+2.69443731E+00	+5.39632827E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
980.000000	+1.96407518E+00	+9.38319929E+00	+2.69720819E+00	-3.87853124E-05	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
990.000000	+1.92541940E+00	+9.31827760E+00	+2.69366161E+00	-6.70530566E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
250.000000	+5.60634807E+00	+7.10979704E+00	+1.10090897E+00	+9.50108198E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
255.000000	+5.76354128E+00	+7.33953406E+00	+1.14803259E+00	+9.34836611E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
260.000000	+5.91161020E+00	+7.56238614E+00	+1.19439263E+00	+9.22446205E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
265.000000	+6.04792380E+00	+7.77620956E+00	+1.24027721E+00	+9.07238306E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
270.000000	+6.17176596E+00	+7.97931043E+00	+1.28511646E+00	+8.88474365E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
275.000000	+6.28375066E+00	+8.17261820E+00	+1.32912464E+00	+8.63227821E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
280.000000	+6.38480093E+00	+8.35531027E+00	+1.37143924E+00	+8.16216995E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
285.000000	+6.47663185E+00	+8.52613861E+00	+1.41074634E+00	+7.59049888E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
290.000000	+6.55657756E+00	+8.68248140E+00	+1.44734423E+00	+7.10096015E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
295.000000	+6.62379287E+00	+8.82412599E+00	+1.48175594E+00	+6.80785140E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
300.000000	+6.67652658E+00	+8.95219896E+00	+1.51542274E+00	+6.59055845E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
305.000000	+6.71692001E+00	+9.06715272E+00	+1.54766153E+00	+6.22675886E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
310.000000	+6.74825938E+00	+9.17013708E+00	+1.57769033E+00	+5.93733451E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
315.000000	+6.76811007E+00	+9.26210969E+00	+1.60703487E+00	+5.74424922E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
320.000000	+6.77739689E+00	+9.34246657E+00	+1.63513282E+00	+5.41624049E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
325.000000	+6.78068770E+00	+9.41349344E+00	+1.66119728E+00	+5.10575096E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
330.000000	+6.77794392E+00	+9.47738070E+00	+1.68619033E+00	+4.89169658E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
335.000000	+6.76534041E+00	+9.53013700E+00	+1.71011424E+00	+4.59378897E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
340.000000	+6.74482362E+00	+9.57115925E+00	+1.73212822E+00	+4.34559779E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
345.000000	+6.71804780E+00	+9.60564010E+00	+1.75357022E+00	+4.27731402E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
350.000000	+6.68205530E+00	+9.63190489E+00	+1.77490136E+00	+4.17736190E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
355.000000	+6.63874520E+00	+9.64951762E+00	+1.79534384E+00	+4.05003571E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
360.000000	+6.59353577E+00	+9.66530761E+00	+1.81540172E+00	+3.98562768E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
365.000000	+6.54757564E+00	+9.68076966E+00	+1.83520012E+00	+3.90873955E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
370.000000	+6.50001643E+00	+9.69423326E+00	+1.85448912E+00	+3.78643346E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
375.000000	+6.45088600E+00	+9.70499099E+00	+1.87306445E+00	+3.53383878E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
380.000000	+6.40178104E+00	+9.71089452E+00	+1.88982750E+00	+3.18609709E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
385.000000	+6.35121032E+00	+9.71066359E+00	+1.90492542E+00	+3.00387464E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
390.000000	+6.29602510E+00	+9.70604821E+00	+1.91986625E+00	+3.06861807E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
395.000000	+6.23407691E+00	+9.69821698E+00	+1.93561160E+00	+3.15686970E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
400.000000	+6.16674784E+00	+9.68613814E+00	+1.95143495E+00	+2.96104129E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
405.000000	+6.10181352E+00	+9.67006195E+00	+1.96522202E+00	+2.57877862E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
410.000000	+6.04224293E+00	+9.65357086E+00	+1.97722273E+00	+2.44702551E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
415.000000	+5.98627268E+00	+9.64291414E+00	+1.98969227E+00	+2.64380241E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
420.000000	+5.93127517E+00	+9.63935278E+00	+2.00366076E+00	+2.79239889E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
425.000000	+5.87359562E+00	+9.63378409E+00	+2.01761626E+00	+2.57402544E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
430.000000	+5.81267419E+00	+9.61743768E+00	+2.02940101E+00	+2.17624663E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
435.000000	+5.75216333E+00	+9.59507970E+00	+2.03937873E+00	+2.04389861E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
440.000000	+5.69695699E+00	+9.58028616E+00	+2.04984000E+00	+2.24872012E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
445.000000	+5.64681452E+00	+9.57712627E+00	+2.06186593E+00	+2.44068028E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
450.000000	+5.59649619E+00	+9.57577110E+00	+2.07424680E+00	+2.35766190E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
455.000000	+5.54044553E+00	+9.56452172E+00	+2.08544255E+00	+2.09984270E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
460.000000	+5.48054420E+00	+9.54426109E+00	+2.09524523E+00	+1.94199543E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
465.000000	+5.42490510E+00	+9.52789242E+00	+2.10486250E+00	+2.05617807E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
470.000000	+5.37605886E+00	+9.52419798E+00	+2.11580701E+00	+2.30150349E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
475.000000	+5.32810516E+00	+9.52661792E+00	+2.12787754E+00	+2.33950572E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
480.000000	+5.27762262E+00	+9.52395179E+00	+2.13920207E+00	+2.13002718E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
485.000000	+5.22563968E+00	+9.51454114E+00	+2.14917781E+00	+1.96025329E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
490.000000	+5.17183432E+00	+9.50222350E+00	+2.15880460E+00	+1.91521177E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
495.000000	+5.11664838E+00	+9.48848302E+00	+2.16832993E+00	+1.89491958E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
125.000000	+5.84566744E+00	+6.58579948E+00	+3.92220503E-01	+4.97196442E-05	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
127.500000	+5.60822902E+00	+6.34846988E+00	+3.92367517E-01	+6.78915854E-05	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
130.000000	+5.38426147E+00	+6.12464480E+00	+3.92559961E-01	+4.18465117E-05	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
132.500000	+5.17402417E+00	+5.91441992E+00	+3.92576749E-01	-3.09789467E-05	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
135.000000	+4.97759512E+00	+5.71786377E+00	+3.92405066E-01	-6.44877494E-05	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
137.500000	+4.79478330E+00	+5.53494036E+00	+3.92254311E-01	-7.01138998E-05	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
140.000000	+4.62551690E+00	+5.36552608E+00	+3.92054496E-01	-5.86839202E-05	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
142.500000	+4.46953338E+00	+5.20947329E+00	+3.91960891E-01	+6.52470043E-05	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
145.000000	+4.32642836E+00	+5.06667900E+00	+3.92380731E-01	+2.80378097E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
147.500000	+4.19611494E+00	+4.93709290E+00	+3.93362781E-01	+4.88053726E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
150.000000	+4.07861524E+00	+4.82067449E+00	+3.94821000E-01	+7.10588374E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
152.500000	+3.97371242E+00	+4.71732771E+00	+3.96915723E-01	+1.00774505E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
155.000000	+3.88106022E+00	+4.62686795E+00	+3.99859725E-01	+1.37705906E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
157.500000	+3.80026565E+00	+4.54901862E+00	+4.03801019E-01	+1.78955235E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
160.000000	+3.73097873E+00	+4.48348971E+00	+4.08807487E-01	+2.20180573E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
162.500000	+3.67297160E+00	+4.43001316E+00	+4.14810047E-01	+2.56577798E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
165.000000	+3.62608518E+00	+4.38831223E+00	+4.21636377E-01	+2.88982906E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
167.500000	+3.59005554E+00	+4.35811511E+00	+4.29259193E-01	+3.24526637E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
170.000000	+3.56443674E+00	+4.33913283E+00	+4.37862709E-01	+3.65796371E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
172.500000	+3.54882345E+00	+4.33105993E+00	+4.47549011E-01	+4.06958225E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
175.000000	+3.54292894E+00	+4.33354994E+00	+4.58210620E-01	+4.42498745E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
177.500000	+3.54643705E+00	+4.34617335E+00	+4.69673948E-01	+4.75795605E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
180.000000	+3.55882497E+00	+4.36848019E+00	+4.82000400E-01	+5.17186853E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
182.500000	+3.57937507E+00	+4.40006174E+00	+4.95533291E-01	+5.67779863E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
185.000000	+3.60748416E+00	+4.44045405E+00	+5.10389393E-01	+6.19792103E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
187.500000	+3.64260253E+00	+4.48912013E+00	+5.26522896E-01	+6.64067909E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
190.000000	+3.68445931E+00	+4.54555092E+00	+5.43592789E-01	+6.95062834E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
192.500000	+3.73281780E+00	+4.60927172E+00	+5.61276038E-01	+7.17555038E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
195.000000	+3.78724845E+00	+4.67979498E+00	+5.79470541E-01	+7.38633262E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
197.500000	+3.84723320E+00	+4.75666117E+00	+5.98207701E-01	+7.65952427E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
200.000000	+3.91211013E+00	+4.83950205E+00	+6.17768162E-01	+8.03126859E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
202.500000	+3.98124938E+00	+4.92793981E+00	+6.38364044E-01	+8.40661743E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
205.000000	+4.05431728E+00	+5.02152119E+00	+6.59801249E-01	+8.71182499E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
207.500000	+4.13095504E+00	+5.11979378E+00	+6.81923169E-01	+8.99386669E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
210.000000	+4.21067700E+00	+5.22236822E+00	+7.04770583E-01	+9.25948651E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
212.500000	+4.29318471E+00	+5.32888045E+00	+7.28220601E-01	+9.47283704E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
215.000000	+4.37808642E+00	+5.43884850E+00	+7.52134768E-01	+9.65442358E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
217.500000	+4.46478204E+00	+5.55169935E+00	+7.76492719E-01	+9.83522146E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
220.000000	+4.55269111E+00	+5.66692123E+00	+8.01310875E-01	+9.99469425E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
222.500000	+4.64156450E+00	+5.78417894E+00	+8.26466191E-01	+1.01238384E-02	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
225.000000	+4.73115127E+00	+5.90323471E+00	+8.51930067E-01	+1.02422589E-02	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
227.500000	+4.82108049E+00	+6.02373392E+00	+8.77677485E-01	+1.02882302E-02	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
230.000000	+4.91123527E+00	+6.14518975E+00	+9.03371218E-01	+1.02018964E-02	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
232.500000	+5.00156161E+00	+6.26715334E+00	+9.28686967E-01	+1.00695181E-02	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
235.000000	+5.09160864E+00	+6.38928030E+00	+9.53718809E-01	+1.00053491E-02	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
237.500000	+5.18077497E+00	+6.51129056E+00	+9.78713712E-01	+9.98929785E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
240.000000	+5.26881962E+00	+6.63295133E+00	+1.00366530E+00	+9.94107046E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
242.500000	+5.35566509E+00	+6.75398561E+00	+1.02841906E+00	+9.85027665E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
245.000000	+5.44099157E+00	+6.87399064E+00	+1.05291668E+00	+9.73006346E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
247.500000	+5.52459897E+00	+6.99263020E+00	+1.07706938E+00	+9.59209731E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
62.500000	+1.50293253E+01	+1.56177125E+01	+1.62777171E-01	+9.15285340E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
63.750000	+1.48501446E+01	+1.54452444E+01	+1.74120931E-01	+8.99716351E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
65.000000	+1.46658769E+01	+1.52676486E+01	+1.85270079E-01	+8.81990048E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
66.250000	+1.44769649E+01	+1.50853322E+01	+1.96170682E-01	+8.61687987E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
67.500000	+1.42838282E+01	+1.48987040E+01	+2.06812279E-01	+8.41510511E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
68.750000	+1.40868731E+01	+1.47081747E+01	+2.17208445E-01	+8.21550417E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
70.000000	+1.38865188E+01	+1.45141540E+01	+2.27351039E-01	+7.99417305E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
71.250000	+1.36832035E+01	+1.43170469E+01	+2.37193878E-01	+7.73245710E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
72.500000	+1.34773627E+01	+1.41172489E+01	+2.46682182E-01	+7.44002306E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
73.750000	+1.32694003E+01	+1.39151436E+01	+2.55793935E-01	+7.14818679E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
75.000000	+1.30596795E+01	+1.37111035E+01	+2.64552649E-01	+6.88325194E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
76.250000	+1.28485393E+01	+1.35054908E+01	+2.73002065E-01	+6.64573071E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
77.500000	+1.26363193E+01	+1.32986567E+01	+2.81166976E-01	+6.41214526E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
78.750000	+1.24233723E+01	+1.30909398E+01	+2.89032428E-01	+6.15457254E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
80.000000	+1.22100554E+01	+1.28826626E+01	+2.96553407E-01	+5.86065201E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
81.250000	+1.19967094E+01	+1.26741299E+01	+3.03684058E-01	+5.54148246E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
82.500000	+1.17836383E+01	+1.24656285E+01	+3.10407113E-01	+5.22459166E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
83.750000	+1.15711016E+01	+1.22574282E+01	+3.16745538E-01	+4.93802793E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
85.000000	+1.13593230E+01	+1.20497845E+01	+3.22752183E-01	+4.69528919E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
86.250000	+1.11485092E+01	+1.18429396E+01	+3.28483761E-01	+4.49010485E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
87.500000	+1.09388672E+01	+1.16371230E+01	+3.33977445E-01	+4.30202440E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
88.750000	+1.07306114E+01	+1.14325506E+01	+3.39238821E-01	+4.10650215E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
90.000000	+1.05239629E+01	+1.12294241E+01	+3.44243701E-01	+3.88575443E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
91.250000	+1.03191377E+01	+1.10279291E+01	+3.48953208E-01	+3.63332336E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
92.500000	+1.01163369E+01	+1.08282352E+01	+3.53327009E-01	+3.35578012E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
93.750000	+9.91573368E+00	+1.06304965E+01	+3.57342658E-01	+3.07171891E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
95.000000	+9.71746712E+00	+1.04348534E+01	+3.61006306E-01	+2.80059684E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
96.250000	+9.52164969E+00	+1.02414345E+01	+3.64344150E-01	+2.56132512E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
97.500000	+9.32836275E+00	+1.00503574E+01	+3.67409619E-01	+2.36572505E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
98.750000	+9.13767644E+00	+9.86173086E+00	+3.70258463E-01	+2.20941069E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
100.000000	+8.94966285E+00	+9.67565649E+00	+3.72933146E-01	+2.08265271E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
101.250000	+8.76439577E+00	+9.49222991E+00	+3.75465094E-01	+1.97217928E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
102.500000	+8.58195844E+00	+9.31154038E+00	+3.77863594E-01	+1.86315675E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
103.750000	+8.40243601E+00	+9.13366823E+00	+3.80122986E-01	+1.74509213E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
105.000000	+8.22591211E+00	+8.95868398E+00	+3.82226324E-01	+1.60828213E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
106.250000	+8.05247130E+00	+8.78664951E+00	+3.84143692E-01	+1.45071206E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
107.500000	+7.88218538E+00	+8.61761967E+00	+3.85853105E-01	+1.27854207E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
108.750000	+7.71511556E+00	+8.45164421E+00	+3.87340047E-01	+1.09013994E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
110.000000	+7.55132720E+00	+8.28876855E+00	+3.88578454E-01	+8.85902257E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
111.250000	+7.39086981E+00	+8.12903151E+00	+3.89554802E-01	+6.87788648E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
112.500000	+7.23375286E+00	+7.97246330E+00	+3.90297926E-01	+5.19051351E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
113.750000	+7.07996669E+00	+7.81908686E+00	+3.90852431E-01	+3.79254666E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
115.000000	+6.92951022E+00	+7.66892140E+00	+3.91246063E-01	+2.61404443E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
116.250000	+6.78238259E+00	+7.52198595E+00	+3.91505942E-01	+1.72885205E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
117.500000	+6.63857145E+00	+7.37830227E+00	+3.91678276E-01	+1.20946678E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
118.750000	+6.49806868E+00	+7.23789570E+00	+3.91808309E-01	+9.53514768E-05	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
120.000000	+6.36088568E+00	+7.10079287E+00	+3.91916654E-01	+7.96658450E-05	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
121.250000	+6.22704306E+00	+6.96701745E+00	+3.92007473E-01	+6.75286791E-05	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
122.500000	+6.09655494E+00	+6.83658705E+00	+3.92085476E-01	+5.93285517E-05	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
123.750000	+5.96942840E+00	+6.70951255E+00	+3.92155795E-01	+5.31809251E-05	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
31.250000	+1.70511137E+01	+1.75200795E+01	-6.40781642E-02	+4.02916348E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
31.875000	+1.70594658E+01	+1.75296281E+01	-6.15300267E-02	+4.12487636E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
32.500000	+1.70661220E+01	+1.75375121E+01	-5.89220687E-02	+4.22243409E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
33.125000	+1.70710507E+01	+1.75437012E+01	-5.62519841E-02	+4.32380152E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
33.750000	+1.70742206E+01	+1.75481654E+01	-5.35173168E-02	+4.42923021E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
34.375000	+1.70756008E+01	+1.75508754E+01	-5.07154464E-02	+4.53898914E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
35.000000	+1.70751611E+01	+1.75518025E+01	-4.78435804E-02	+4.65334735E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
35.625000	+1.70728712E+01	+1.75509184E+01	-4.48987622E-02	+4.77255663E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
36.250000	+1.70687019E+01	+1.75481953E+01	-4.18778846E-02	+4.89684007E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
36.875000	+1.70626240E+01	+1.75436062E+01	-3.87777121E-02	+5.02636674E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
37.500000	+1.70546091E+01	+1.75371247E+01	-3.55949262E-02	+5.16124564E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
38.125000	+1.70446296E+01	+1.75287250E+01	-3.23261550E-02	+5.30151501E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
38.750000	+1.70326586E+01	+1.75183823E+01	-2.89680324E-02	+5.44710598E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
39.375000	+1.70186700E+01	+1.75060728E+01	-2.55172726E-02	+5.59787270E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
40.000000	+1.70026391E+01	+1.74917736E+01	-2.19706916E-02	+5.75358608E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
40.625000	+1.69845423E+01	+1.74754631E+01	-1.83252900E-02	+5.91387547E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
41.250000	+1.69643572E+01	+1.74571209E+01	-1.45783472E-02	+6.07828178E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
41.875000	+1.69420634E+01	+1.74367283E+01	-1.07274377E-02	+6.24627062E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
42.500000	+1.69176418E+01	+1.74142680E+01	-6.77050894E-03	+6.41719708E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
43.125000	+1.68910756E+01	+1.73897244E+01	-2.70594139E-03	+6.59037558E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
43.750000	+1.68623498E+01	+1.73630840E+01	+1.46746054E-03	+6.76501017E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
44.375000	+1.68314517E+01	+1.73343352E+01	+5.75032132E-03	+6.94012800E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
45.000000	+1.67983712E+01	+1.73034683E+01	+1.01426205E-02	+7.11489577E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
45.625000	+1.67631004E+01	+1.72704762E+01	+1.46439410E-02	+7.28867532E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
46.250000	+1.67256339E+01	+1.72353539E+01	+1.92534647E-02	+7.46045055E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
46.875000	+1.66859693E+01	+1.71980988E+01	+2.39695042E-02	+7.62877645E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
47.500000	+1.66441071E+01	+1.71587110E+01	+2.87894352E-02	+7.79266231E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
48.125000	+1.66000505E+01	+1.71171930E+01	+3.37103321E-02	+7.95191748E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
48.750000	+1.65538053E+01	+1.70735498E+01	+3.87293321E-02	+8.10620398E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
49.375000	+1.65053801E+01	+1.70277893E+01	+4.38430871E-02	+8.25415017E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
50.000000	+1.64547869E+01	+1.69799218E+01	+4.90470198E-02	+8.39388441E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
50.625000	+1.64020410E+01	+1.69299604E+01	+5.43354426E-02	+8.52443312E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
51.250000	+1.63471603E+01	+1.68779206E+01	+5.97025612E-02	+8.64628845E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
51.875000	+1.62901648E+01	+1.68238208E+01	+6.51433032E-02	+8.76036853E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
52.500000	+1.62310771E+01	+1.67676815E+01	+7.06530219E-02	+8.86641315E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
53.125000	+1.61699229E+01	+1.67095263E+01	+7.62263196E-02	+8.96253302E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
53.750000	+1.61067309E+01	+1.66493808E+01	+8.18561882E-02	+9.04646489E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
54.375000	+1.60415332E+01	+1.65872731E+01	+8.75344007E-02	+9.11739302E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
55.000000	+1.59743639E+01	+1.65232335E+01	+9.32529294E-02	+9.17667492E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
55.625000	+1.59052583E+01	+1.64572944E+01	+9.90052443E-02	+9.22680151E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
56.250000	+1.58342534E+01	+1.63894901E+01	+1.04786431E-01	+9.26941008E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
56.875000	+1.57613877E+01	+1.63198572E+01	+1.10592007E-01	+9.30389773E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
57.500000	+1.56867024E+01	+1.62484341E+01	+1.16416303E-01	+9.32767591E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
58.125000	+1.56102418E+01	+1.61752610E+01	+1.22251602E-01	+9.33788072E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
58.750000	+1.55320526E+01	+1.61003795E+01	+1.28088654E-01	+9.33336639E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
59.375000	+1.54521832E+01	+1.60238329E+01	+1.33918310E-01	+9.31568869E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
60.000000	+1.53706818E+01	+1.59456653E+01	+1.39733265E-01	+9.28849045E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
60.625000	+1.52875967E+01	+1.58659223E+01	+1.45528923E-01	+9.25568847E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
61.250000	+1.52029760E+01	+1.57846505E+01	+1.51302876E-01	+9.21951068E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
61.875000	+1.51168686E+01	+1.57018976E+01	+1.57053311E-01	+9.18188261E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
15.625000	+1.64031208E+01	+1.68487243E+01	-1.15178665E-01	+3.01060669E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
15.937500	+1.64217791E+01	+1.68678011E+01	-1.14239616E-01	+2.99930440E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
16.250000	+1.64403381E+01	+1.68867776E+01	-1.13304100E-01	+2.98860854E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
16.562500	+1.64587865E+01	+1.69056425E+01	-1.12371736E-01	+2.97916496E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
16.875000	+1.64771134E+01	+1.69243850E+01	-1.11442122E-01	+2.97104622E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
17.187500	+1.64953081E+01	+1.69429946E+01	-1.10514832E-01	+2.96431298E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
17.500000	+1.65133602E+01	+1.69614612E+01	-1.09589426E-01	+2.95901506E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
17.812500	+1.65312599E+01	+1.69797751E+01	-1.08665448E-01	+2.95519238E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
18.125000	+1.65489973E+01	+1.69979267E+01	-1.07742431E-01	+2.95287573E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
18.437500	+1.65665632E+01	+1.70159070E+01	-1.06819900E-01	+2.95208756E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
18.750000	+1.65839484E+01	+1.70337069E+01	-1.05897376E-01	+2.95284283E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
19.062500	+1.66011441E+01	+1.70513179E+01	-1.04974374E-01	+2.95514979E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
19.375000	+1.66181417E+01	+1.70687316E+01	-1.04050407E-01	+2.95901054E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
19.687500	+1.66349328E+01	+1.70859399E+01	-1.03124992E-01	+2.96442166E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
20.000000	+1.66515095E+01	+1.71029350E+01	-1.02197644E-01	+2.97137488E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
20.312500	+1.66678638E+01	+1.71197092E+01	-1.01267883E-01	+2.97985764E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
20.625000	+1.66839880E+01	+1.71362551E+01	-1.00335233E-01	+2.98985356E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
20.937500	+1.66998748E+01	+1.71525654E+01	-9.93992242E-02	+3.00134282E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
21.250000	+1.67155169E+01	+1.71686331E+01	-9.84593935E-02	+3.01430273E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
21.562500	+1.67309072E+01	+1.71844515E+01	-9.75152850E-02	+3.02870814E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
21.875000	+1.67460389E+01	+1.72000137E+01	-9.65664509E-02	+3.04453176E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
22.187500	+1.67609053E+01	+1.72153134E+01	-9.56124526E-02	+3.06174443E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
22.500000	+1.67754998E+01	+1.72303441E+01	-9.46528607E-02	+3.08031556E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
22.812500	+1.67898160E+01	+1.72450998E+01	-9.36872554E-02	+3.10021341E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
23.125000	+1.68038478E+01	+1.72595743E+01	-9.27152273E-02	+3.12140529E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
23.437500	+1.68175890E+01	+1.72737618E+01	-9.17363771E-02	+3.14385783E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
23.750000	+1.68310336E+01	+1.72876565E+01	-9.07503162E-02	+3.16753723E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
24.062500	+1.68441759E+01	+1.73012527E+01	-8.97566663E-02	+3.19240959E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
24.375000	+1.68570102E+01	+1.73145450E+01	-8.87550602E-02	+3.21844107E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
24.687500	+1.68695308E+01	+1.73275279E+01	-8.77451407E-02	+3.24559810E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
25.000000	+1.68817323E+01	+1.73401962E+01	-8.67265614E-02	+3.27384769E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
25.312500	+1.68936093E+01	+1.73525445E+01	-8.56989859E-02	+3.30315764E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
25.625000	+1.69051566E+01	+1.73645679E+01	-8.46620878E-02	+3.33349674E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
25.937500	+1.69163689E+01	+1.73762613E+01	-8.36155504E-02	+3.36483489E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
26.250000	+1.69272413E+01	+1.73876198E+01	-8.25590660E-02	+3.39714336E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
26.562500	+1.69377687E+01	+1.73986386E+01	-8.14923358E-02	+3.43039497E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
26.875000	+1.69479463E+01	+1.74093129E+01	-8.04150692E-02	+3.46456422E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
27.187500	+1.69577691E+01	+1.74196380E+01	-7.93269832E-02	+3.49962741E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
27.500000	+1.69672325E+01	+1.74296094E+01	-7.82278020E-02	+3.53556289E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
27.812500	+1.69763318E+01	+1.74392224E+01	-7.71172564E-02	+3.57235125E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
28.125000	+1.69850623E+01	+1.74484727E+01	-7.59950825E-02	+3.60997545E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
28.437500	+1.69934195E+01	+1.74573557E+01	-7.48610217E-02	+3.64842096E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
28.750000	+1.70013990E+01	+1.74658673E+01	-7.37148194E-02	+3.68767601E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
29.062500	+1.70089962E+01	+1.74740029E+01	-7.25562242E-02	+3.72773181E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
29.375000	+1.70162069E+01	+1.74817586E+01	-7.13849870E-02	+3.76858261E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
29.687500	+1.70230266E+01	+1.74891299E+01	-7.02008601E-02	+3.81022592E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
30.000000	+1.70294512E+01	+1.74961129E+01	-6.90035958E-02	+3.85266259E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
30.312500	+1.70354764E+01	+1.75027033E+01	-6.77929460E-02	+3.89589697E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
30.625000	+1.70410979E+01	+1.75088973E+01	-6.65686602E-02	+3.93993690E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
30.937500	+1.70463117E+01	+1.75146906E+01	-6.53304854E-02	+3.98438199E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
7.812500	+1.59465943E+01	+1.63813742E+01	-1.39768349E-01	+3.06655183E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
7.968750	+1.59546175E+01	+1.63896064E+01	-1.39287586E-01	+3.08721920E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
8.125000	+1.59627276E+01	+1.63979271E+01	-1.38803593E-01	+3.10698726E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
8.281250	+1.59709217E+01	+1.64063331E+01	-1.38316653E-01	+3.12498637E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
8.437500	+1.59791968E+01	+1.64148214E+01	-1.37827035E-01	+3.14127651E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
8.593750	+1.59875499E+01	+1.64233890E+01	-1.37335004E-01	+3.15591883E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
8.750000	+1.59959783E+01	+1.64320329E+01	-1.36840811E-01	+3.16897531E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
8.906250	+1.60044791E+01	+1.64407500E+01	-1.36344699E-01	+3.18050854E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
9.062500	+1.60130495E+01	+1.64495376E+01	-1.35846902E-01	+3.19058140E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
9.218750	+1.60216866E+01	+1.64583927E+01	-1.35347642E-01	+3.19925691E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
9.375000	+1.60303876E+01	+1.64673124E+01	-1.34847134E-01	+3.20659800E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
9.531250	+1.60391500E+01	+1.64762939E+01	-1.34345580E-01	+3.21266739E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
9.687500	+1.60479709E+01	+1.64853345E+01	-1.33843175E-01	+3.21752744E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
9.843750	+1.60568476E+01	+1.64944313E+01	-1.33340103E-01	+3.22124004E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
10.000000	+1.60657776E+01	+1.65035817E+01	-1.32836538E-01	+3.22386644E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
10.156250	+1.60747582E+01	+1.65127829E+01	-1.32332645E-01	+3.22546715E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
10.312500	+1.60837868E+01	+1.65220324E+01	-1.31828579E-01	+3.22610176E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
10.468750	+1.60928609E+01	+1.65313275E+01	-1.31324488E-01	+3.22582885E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
10.625000	+1.61019780E+01	+1.65406656E+01	-1.30820508E-01	+3.22470585E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
10.781250	+1.61111356E+01	+1.65500442E+01	-1.30316767E-01	+3.22278900E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
10.937500	+1.61203312E+01	+1.65594609E+01	-1.29813386E-01	+3.22013325E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
11.093750	+1.61295625E+01	+1.65689131E+01	-1.29310476E-01	+3.21679226E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
11.250000	+1.61388271E+01	+1.65783984E+01	-1.28808139E-01	+3.21281832E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
11.406250	+1.61481225E+01	+1.65879144E+01	-1.28306470E-01	+3.20826234E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
11.562500	+1.61574466E+01	+1.65974588E+01	-1.27805557E-01	+3.20317376E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
11.718750	+1.61667970E+01	+1.66070293E+01	-1.27305478E-01	+3.19760061E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
11.875000	+1.61761715E+01	+1.66166237E+01	-1.26806306E-01	+3.19158939E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
12.031250	+1.61855679E+01	+1.66262395E+01	-1.26308106E-01	+3.18518512E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
12.187500	+1.61949840E+01	+1.66358748E+01	-1.25810936E-01	+3.17843132E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
12.343750	+1.62044176E+01	+1.66455272E+01	-1.25314847E-01	+3.17137001E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
12.500000	+1.62138667E+01	+1.66551947E+01	-1.24819883E-01	+3.16404172E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
12.656250	+1.62233292E+01	+1.66648751E+01	-1.24326084E-01	+3.15648548E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
12.812500	+1.62328030E+01	+1.66745665E+01	-1.23833481E-01	+3.14873878E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
12.968750	+1.62422861E+01	+1.66842667E+01	-1.23342103E-01	+3.14083766E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
13.125000	+1.62517766E+01	+1.66939739E+01	-1.22851970E-01	+3.13281664E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
13.281250	+1.62612724E+01	+1.67036859E+01	-1.22363098E-01	+3.12470879E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
13.437500	+1.62707717E+01	+1.67134010E+01	-1.21875498E-01	+3.11654575E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
13.593750	+1.62802725E+01	+1.67231171E+01	-1.21389177E-01	+3.10835777E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
13.750000	+1.62897731E+01	+1.67328326E+01	-1.20904136E-01	+3.10017375E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
13.906250	+1.62992716E+01	+1.67425454E+01	-1.20420373E-01	+3.09202124E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
14.062500	+1.63087661E+01	+1.67522539E+01	-1.19937880E-01	+3.08392644E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
14.218750	+1.63182550E+01	+1.67619562E+01	-1.19456646E-01	+3.07591429E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
14.375000	+1.63277364E+01	+1.67716507E+01	-1.18976656E-01	+3.06800842E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
14.531250	+1.63372087E+01	+1.67813356E+01	-1.18497893E-01	+3.06023123E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
14.687500	+1.63466702E+01	+1.67910092E+01	-1.18020334E-01	+3.05260394E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
14.843750	+1.63561192E+01	+1.68006699E+01	-1.17543954E-01	+3.04514658E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
15.000000	+1.63655541E+01	+1.68103161E+01	-1.17068726E-01	+3.03787807E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
15.156250	+1.63749733E+01	+1.68199462E+01	-1.16594617E-01	+3.03081625E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
15.312500	+1.63843752E+01	+1.68295586E+01	-1.16121596E-01	+3.02397787E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
15.468750	+1.63937582E+01	+1.68391518E+01	-1.15649624E-01	+3.01725527E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.906250	+1.57831581E+01	+1.62136044E+01	-1.49785599E-01	+1.83837105E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.984375	+1.57855683E+01	+1.62160771E+01	-1.49640539E-01	+1.87517198E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
4.062500	+1.57880195E+01	+1.62185919E+01	-1.49492603E-01	+1.91178197E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
4.140625	+1.57905113E+01	+1.62211486E+01	-1.49341823E-01	+1.94800185E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
4.218750	+1.57930433E+01	+1.62237468E+01	-1.49188228E-01	+1.98381563E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
4.296875	+1.57956153E+01	+1.62263861E+01	-1.49031852E-01	+2.01920821E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
4.375000	+1.57982268E+01	+1.62290661E+01	-1.48872727E-01	+2.05416529E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
4.453125	+1.58008774E+01	+1.62317865E+01	-1.48710888E-01	+2.08867342E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
4.531250	+1.58035669E+01	+1.62345469E+01	-1.48546372E-01	+2.12271995E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
4.609375	+1.58062948E+01	+1.62373469E+01	-1.48379213E-01	+2.15629299E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
4.687500	+1.58090609E+01	+1.62401861E+01	-1.48209451E-01	+2.18938144E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
4.765625	+1.58118646E+01	+1.62430642E+01	-1.48037122E-01	+2.22197491E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
4.843750	+1.58147058E+01	+1.62459807E+01	-1.47862267E-01	+2.25406374E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
4.921875	+1.58175839E+01	+1.62489353E+01	-1.47684925E-01	+2.28563897E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
5.000000	+1.58204986E+01	+1.62519276E+01	-1.47505136E-01	+2.31669236E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
5.078125	+1.58234496E+01	+1.62549572E+01	-1.47322942E-01	+2.34721631E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
5.156250	+1.58264365E+01	+1.62580237E+01	-1.47138384E-01	+2.37720391E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
5.234375	+1.58294588E+01	+1.62611267E+01	-1.46951504E-01	+2.40664891E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
5.312500	+1.58325162E+01	+1.62642658E+01	-1.46762345E-01	+2.43554569E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
5.390625	+1.58356084E+01	+1.62674406E+01	-1.46570950E-01	+2.46388930E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
5.468750	+1.58387349E+01	+1.62706508E+01	-1.46377362E-01	+2.49167540E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
5.546875	+1.58418954E+01	+1.62738958E+01	-1.46181625E-01	+2.51890027E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
5.625000	+1.58450895E+01	+1.62771754E+01	-1.45983784E-01	+2.54556081E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
5.703125	+1.58483168E+01	+1.62804891E+01	-1.45783881E-01	+2.57165449E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
5.781250	+1.58515769E+01	+1.62838364E+01	-1.45581963E-01	+2.59717939E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
5.859375	+1.58548695E+01	+1.62872171E+01	-1.45378072E-01	+2.62213415E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
5.937500	+1.58581940E+01	+1.62906307E+01	-1.45172254E-01	+2.64651794E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
6.015625	+1.58615503E+01	+1.62940768E+01	-1.44964554E-01	+2.67033048E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
6.093750	+1.58649378E+01	+1.62975549E+01	-1.44755015E-01	+2.69357198E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
6.171875	+1.58683562E+01	+1.63010648E+01	-1.44543683E-01	+2.71624314E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
6.250000	+1.58718051E+01	+1.63046059E+01	-1.44330602E-01	+2.73834512E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
6.328125	+1.58752841E+01	+1.63081779E+01	-1.44115817E-01	+2.75987952E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
6.406250	+1.58787929E+01	+1.63117803E+01	-1.43899371E-01	+2.78084835E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
6.484375	+1.58823310E+01	+1.63154128E+01	-1.43681309E-01	+2.80125402E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
6.562500	+1.58858980E+01	+1.63190750E+01	-1.43461675E-01	+2.82109930E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
6.640625	+1.58894936E+01	+1.63227664E+01	-1.43240512E-01	+2.84038733E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
6.718750	+1.58931174E+01	+1.63264867E+01	-1.43017865E-01	+2.85912156E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
6.796875	+1.58967690E+01	+1.63302354E+01	-1.42793775E-01	+2.87730578E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
6.875000	+1.59004480E+01	+1.63340121E+01	-1.42568286E-01	+2.89494406E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
6.953125	+1.59041540E+01	+1.63378165E+01	-1.42341440E-01	+2.91204076E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
7.031250	+1.59078866E+01	+1.63416481E+01	-1.42113279E-01	+2.92860053E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
7.109375	+1.59116455E+01	+1.63455066E+01	-1.41883846E-01	+2.94462825E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
7.187500	+1.59154303E+01	+1.63493914E+01	-1.41653181E-01	+2.96012909E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
7.265625	+1.59192406E+01	+1.63533023E+01	-1.41421326E-01	+2.97510842E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
7.343750	+1.59230760E+01	+1.63572389E+01	-1.41188320E-01	+2.98957186E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
7.421875	+1.59269361E+01	+1.63612006E+01	-1.40954205E-01	+3.00352524E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
7.500000	+1.59308206E+01	+1.63651872E+01	-1.40719019E-01	+3.01697461E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
7.578125	+1.59347290E+01	+1.63691983E+01	-1.40482803E-01	+3.02992620E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
7.656250	+1.59386610E+01	+1.63732334E+01	-1.40245593E-01	+3.04238641E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
7.734375	+1.59426163E+01	+1.63772921E+01	-1.40007430E-01	+3.05460257E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
1.953125	+1.57371480E+01	+1.61664600E+01	-1.52424330E-01	+8.57421484E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
1.992188	+1.57377846E+01	+1.61671110E+01	-1.52390459E-01	+8.76799796E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.031250	+1.57384332E+01	+1.61677746E+01	-1.52355830E-01	+8.96208963E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.070312	+1.57390939E+01	+1.61684505E+01	-1.52320442E-01	+9.15678318E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.109375	+1.57397667E+01	+1.61691387E+01	-1.52284293E-01	+9.35204788E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.148438	+1.57404514E+01	+1.61698393E+01	-1.52247380E-01	+9.54785262E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.187500	+1.57411482E+01	+1.61705523E+01	-1.52209700E-01	+9.74416590E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.226562	+1.57418569E+01	+1.61712775E+01	-1.52171253E-01	+9.94095569E-04	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.265625	+1.57425775E+01	+1.61720149E+01	-1.52132037E-01	+1.01381897E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.304688	+1.57433100E+01	+1.61727646E+01	-1.52092049E-01	+1.03358352E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.343750	+1.57440544E+01	+1.61735265E+01	-1.52051288E-01	+1.05338594E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.382812	+1.57448106E+01	+1.61743005E+01	-1.52009753E-01	+1.07322292E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.421875	+1.57455785E+01	+1.61750867E+01	-1.51967442E-01	+1.09309110E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.460938	+1.57463583E+01	+1.61758849E+01	-1.51924355E-01	+1.11298714E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.500000	+1.57471498E+01	+1.61766953E+01	-1.51880490E-01	+1.13290766E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.539062	+1.57479530E+01	+1.61775176E+01	-1.51835847E-01	+1.15284927E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.578125	+1.57487679E+01	+1.61783520E+01	-1.51790424E-01	+1.17280858E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.617188	+1.57495943E+01	+1.61791984E+01	-1.51744221E-01	+1.19278217E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.656250	+1.57504324E+01	+1.61800566E+01	-1.51697238E-01	+1.21276662E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.695312	+1.57512821E+01	+1.61809268E+01	-1.51649474E-01	+1.23275853E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.734375	+1.57521433E+01	+1.61818089E+01	-1.51600929E-01	+1.25275447E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.773438	+1.57530160E+01	+1.61827028E+01	-1.51551602E-01	+1.27275103E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.812500	+1.57539001E+01	+1.61836084E+01	-1.51501495E-01	+1.29274479E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.851562	+1.57547957E+01	+1.61845259E+01	-1.51450607E-01	+1.31273235E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.890625	+1.57557027E+01	+1.61854551E+01	-1.51398938E-01	+1.33271031E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.929688	+1.57566210E+01	+1.61863959E+01	-1.51346489E-01	+1.35267529E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.968750	+1.57575506E+01	+1.61873484E+01	-1.51293260E-01	+1.37262391E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.007812	+1.57584916E+01	+1.61883126E+01	-1.51239252E-01	+1.39255283E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.046875	+1.57594437E+01	+1.61892883E+01	-1.51184467E-01	+1.41245872E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.085938	+1.57604071E+01	+1.61902756E+01	-1.51128904E-01	+1.43233826E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.125000	+1.57613817E+01	+1.61912743E+01	-1.51072565E-01	+1.45218817E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.164062	+1.57623673E+01	+1.61922845E+01	-1.51015452E-01	+1.47200520E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.203125	+1.57633641E+01	+1.61933062E+01	-1.50957565E-01	+1.49178611E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.242188	+1.57643719E+01	+1.61943393E+01	-1.50898906E-01	+1.51152773E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.281250	+1.57653908E+01	+1.61953837E+01	-1.50839477E-01	+1.53122689E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.320312	+1.57664206E+01	+1.61964394E+01	-1.50779279E-01	+1.55088048E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.359375	+1.57674614E+01	+1.61975063E+01	-1.50718314E-01	+1.57048541E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.398438	+1.57685130E+01	+1.61985846E+01	-1.50656585E-01	+1.59003866E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.437500	+1.57695756E+01	+1.61996739E+01	-1.50594092E-01	+1.60953723E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.476562	+1.57706489E+01	+1.62007745E+01	-1.50530840E-01	+1.62897816E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.515625	+1.57717330E+01	+1.62018862E+01	-1.50466829E-01	+1.64835858E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.554688	+1.57728279E+01	+1.62030089E+01	-1.50402062E-01	+1.66767562E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.593750	+1.57739334E+01	+1.62041426E+01	-1.50336541E-01	+1.68692650E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.632812	+1.57750497E+01	+1.62052873E+01	-1.50270270E-01	+1.70610846E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.671875	+1.57761765E+01	+1.62064430E+01	-1.50203252E-01	+1.72521880E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.710938	+1.57773139E+01	+1.62076096E+01	-1.50135488E-01	+1.74425490E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.750000	+1.57784618E+01	+1.62087870E+01	-1.50066982E-01	+1.76321417E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.789062	+1.57796203E+01	+1.62099752E+01	-1.49997737E-01	+1.78209408E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.828125	+1.57807892E+01	+1.62111742E+01	-1.49927756E-01	+1.80089216E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.867188	+1.57819685E+01	+1.62123840E+01	-1.49857042E-01	+1.81964870E-03	+1.72731387E+01	+4.88737232E+02	+3.53423835E-02	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02


==> anc/otoc_to_plot_supersymmetric_M600_L1.5560_n100_beta2.0000.dat <==
100.000000	+6.04364307E+01	+6.51669347E+01	+2.24717894E+00	+1.69940863E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
102.000000	+6.25642916E+01	+6.74615224E+01	+2.28181708E+00	+1.76440613E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
104.000000	+6.45469713E+01	+6.96233999E+01	+2.31775518E+00	+1.77996260E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
106.000000	+6.63731969E+01	+7.16318157E+01	+2.35301559E+00	+1.71049664E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
108.000000	+6.80440872E+01	+7.34800022E+01	+2.38617505E+00	+1.60779931E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
110.000000	+6.95672042E+01	+7.51751269E+01	+2.41732756E+00	+1.52039387E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
112.000000	+7.09543036E+01	+7.67310674E+01	+2.44699080E+00	+1.46931690E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
114.000000	+7.22126304E+01	+7.81600238E+01	+2.47610024E+00	+1.44802058E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
116.000000	+7.33457514E+01	+7.94669899E+01	+2.50491162E+00	+1.41877586E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
118.000000	+7.43595300E+01	+8.06542053E+01	+2.53285127E+00	+1.38694709E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
120.000000	+7.52528354E+01	+8.17232638E+01	+2.56038951E+00	+1.35974875E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
122.000000	+7.60300290E+01	+8.26765532E+01	+2.58724122E+00	+1.32465359E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
124.000000	+7.66919447E+01	+8.35144617E+01	+2.61337565E+00	+1.28392309E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
126.000000	+7.72361358E+01	+8.42329222E+01	+2.63859814E+00	+1.22098673E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
128.000000	+7.76683091E+01	+8.48323052E+01	+2.66221512E+00	+1.12387407E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
130.000000	+7.79961907E+01	+8.53146946E+01	+2.68355311E+00	+1.01730321E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
132.000000	+7.82233050E+01	+8.56848318E+01	+2.70290725E+00	+9.49502609E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
134.000000	+7.83528997E+01	+8.59547070E+01	+2.72153321E+00	+9.40175446E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
136.000000	+7.83906067E+01	+8.61380825E+01	+2.74051427E+00	+9.45605455E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
138.000000	+7.83582616E+01	+8.62531084E+01	+2.75935743E+00	+9.41636731E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
140.000000	+7.82760982E+01	+8.63209516E+01	+2.77817974E+00	+9.33912131E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
142.000000	+7.81651168E+01	+8.63604652E+01	+2.79671391E+00	+9.32528957E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
144.000000	+7.80354336E+01	+8.63860363E+01	+2.81548089E+00	+9.26279189E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
146.000000	+7.79107796E+01	+8.64154707E+01	+2.83376508E+00	+8.85479808E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
148.000000	+7.78116029E+01	+8.64632776E+01	+2.85090009E+00	+8.27253151E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
150.000000	+7.77392792E+01	+8.65300994E+01	+2.86685521E+00	+7.42008449E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
152.000000	+7.76966535E+01	+8.66089615E+01	+2.88058042E+00	+6.58915844E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
154.000000	+7.76610706E+01	+8.66866676E+01	+2.89321184E+00	+6.34137706E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
156.000000	+7.76098765E+01	+8.67511413E+01	+2.90594593E+00	+6.39876779E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
158.000000	+7.75310372E+01	+8.67906268E+01	+2.91880691E+00	+6.56025524E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
160.000000	+7.74185026E+01	+8.68028185E+01	+2.93218695E+00	+6.71165320E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
162.000000	+7.72787456E+01	+8.67902908E+01	+2.94565353E+00	+6.99674694E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
164.000000	+7.71055550E+01	+8.67562194E+01	+2.96017394E+00	+7.15496697E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
166.000000	+7.69162872E+01	+8.67039844E+01	+2.97427339E+00	+7.16803273E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
168.000000	+7.67106408E+01	+8.66420153E+01	+2.98884607E+00	+6.93471104E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
170.000000	+7.65229494E+01	+8.65859467E+01	+3.00201224E+00	+6.40467829E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
172.000000	+7.63665168E+01	+8.65556075E+01	+3.01446479E+00	+5.94118364E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
174.000000	+7.62540192E+01	+8.65590252E+01	+3.02577697E+00	+5.56738900E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
176.000000	+7.61713087E+01	+8.65898513E+01	+3.03673434E+00	+5.54982711E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
178.000000	+7.61010024E+01	+8.66373305E+01	+3.04797628E+00	+5.78167616E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
180.000000	+7.60272030E+01	+8.66894999E+01	+3.05986105E+00	+6.11865053E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
182.000000	+7.59361565E+01	+8.67335386E+01	+3.07245088E+00	+6.35685771E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
184.000000	+7.58247591E+01	+8.67616471E+01	+3.08528848E+00	+6.66951110E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
186.000000	+7.56786615E+01	+8.67679734E+01	+3.09912893E+00	+7.09826623E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
188.000000	+7.54858859E+01	+8.67377561E+01	+3.11368154E+00	+7.15872983E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
190.000000	+7.52524091E+01	+8.66638525E+01	+3.12776385E+00	+6.86361638E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
192.000000	+7.49794061E+01	+8.65444701E+01	+3.14113601E+00	+6.50199318E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
194.000000	+7.46827811E+01	+8.63949062E+01	+3.15377182E+00	+6.13101021E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
196.000000	+7.43720745E+01	+8.62242669E+01	+3.16566005E+00	+5.92309420E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
198.000000	+7.40506196E+01	+8.60435461E+01	+3.17746420E+00	+5.88105330E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
50.000000	+5.34641699E+01	+5.64551519E+01	+1.78874893E+00	+5.57066356E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
51.000000	+5.12695963E+01	+5.42762448E+01	+1.79397317E+00	+4.87781799E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
52.000000	+4.91947283E+01	+5.22150319E+01	+1.79850457E+00	+4.59768358E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
53.000000	+4.72384254E+01	+5.02728486E+01	+1.80316854E+00	+4.93854599E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
54.000000	+4.54004016E+01	+4.84506849E+01	+1.80838166E+00	+5.03098618E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
55.000000	+4.36841069E+01	+4.67492165E+01	+1.81323051E+00	+4.95064669E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
56.000000	+4.20888356E+01	+4.51694707E+01	+1.81828295E+00	+5.13498036E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
57.000000	+4.06164815E+01	+4.37132318E+01	+1.82350047E+00	+5.71229903E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
58.000000	+3.92668274E+01	+4.23828593E+01	+1.82970755E+00	+6.43650099E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
59.000000	+3.80437926E+01	+4.11806651E+01	+1.83637347E+00	+6.70953438E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
60.000000	+3.69508919E+01	+4.01090199E+01	+1.84312662E+00	+6.83661735E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
61.000000	+3.59903941E+01	+3.91704524E+01	+1.85004671E+00	+7.07824364E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
62.000000	+3.51637826E+01	+3.83669365E+01	+1.85728311E+00	+7.26773736E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
63.000000	+3.44725969E+01	+3.76992164E+01	+1.86458218E+00	+7.04697453E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
64.000000	+3.39178086E+01	+3.71664273E+01	+1.87137705E+00	+6.39806056E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
65.000000	+3.34976783E+01	+3.67658514E+01	+1.87737830E+00	+5.33347597E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
66.000000	+3.32086716E+01	+3.64921286E+01	+1.88204401E+00	+4.11675298E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
67.000000	+3.30430103E+01	+3.63382030E+01	+1.88561181E+00	+3.58611744E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
68.000000	+3.29897343E+01	+3.62968257E+01	+1.88921624E+00	+3.78335388E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
69.000000	+3.30406745E+01	+3.63608954E+01	+1.89317852E+00	+4.16890768E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
70.000000	+3.31894132E+01	+3.65241938E+01	+1.89755406E+00	+4.92295413E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
71.000000	+3.34280616E+01	+3.67811346E+01	+1.90302443E+00	+5.77599362E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
72.000000	+3.37526430E+01	+3.71261702E+01	+1.90910604E+00	+6.31920016E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
73.000000	+3.41577286E+01	+3.75534480E+01	+1.91566283E+00	+6.86631934E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
74.000000	+3.46369017E+01	+3.80570760E+01	+1.92283868E+00	+7.52142204E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
75.000000	+3.51841965E+01	+3.86313833E+01	+1.93070567E+00	+8.23256262E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
76.000000	+3.57939411E+01	+3.92708951E+01	+1.93930381E+00	+9.00833504E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
77.000000	+3.64604473E+01	+3.99703038E+01	+1.94872234E+00	+9.96679368E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
78.000000	+3.71773393E+01	+4.07242969E+01	+1.95923740E+00	+1.07621901E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
79.000000	+3.79416008E+01	+4.15278237E+01	+1.97024672E+00	+1.19456590E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
80.000000	+3.87435227E+01	+4.23762421E+01	+1.98312871E+00	+1.23713715E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
81.000000	+3.95896341E+01	+4.32656969E+01	+1.99498946E+00	+1.27624005E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
82.000000	+4.04667475E+01	+4.41933849E+01	+2.00865351E+00	+1.34973671E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
83.000000	+4.13808034E+01	+4.51574520E+01	+2.02198420E+00	+1.30943658E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
84.000000	+4.23315875E+01	+4.61571100E+01	+2.03484225E+00	+1.31542202E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
85.000000	+4.33149190E+01	+4.71922439E+01	+2.04829264E+00	+1.22506719E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
86.000000	+4.43427540E+01	+4.82631646E+01	+2.05934359E+00	+1.16117415E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
87.000000	+4.54009343E+01	+4.93693579E+01	+2.07151612E+00	+1.14798891E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
88.000000	+4.64974625E+01	+5.05089262E+01	+2.08230337E+00	+1.05602817E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
89.000000	+4.76255749E+01	+5.16787052E+01	+2.09263668E+00	+1.06806472E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
90.000000	+4.87759941E+01	+5.28740696E+01	+2.10366466E+00	+1.15809887E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
91.000000	+4.99418650E+01	+5.40899695E+01	+2.11579866E+00	+1.21668117E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
92.000000	+5.11223011E+01	+5.53213208E+01	+2.12799829E+00	+1.23445097E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
93.000000	+5.23113542E+01	+5.65631460E+01	+2.14048768E+00	+1.31971383E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
94.000000	+5.34994091E+01	+5.78107345E+01	+2.15439256E+00	+1.41775551E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
95.000000	+5.46854769E+01	+5.90595543E+01	+2.16884279E+00	+1.43558158E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
96.000000	+5.58683795E+01	+6.03052843E+01	+2.18310419E+00	+1.45690837E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
97.000000	+5.70401014E+01	+6.15435064E+01	+2.19798096E+00	+1.55197566E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
98.000000	+5.81928707E+01	+6.27696545E+01	+2.21414371E+00	+1.63289627E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
99.000000	+5.93260880E+01	+6.39789928E+01	+2.23063888E+00	+1.66613920E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
25.000000	+1.36592235E+02	+1.37955931E+02	+1.00334571E+00	+5.93456784E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
25.500000	+1.34987488E+02	+1.36392064E+02	+1.03288222E+00	+5.88003638E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
26.000000	+1.33336430E+02	+1.34782716E+02	+1.06214608E+00	+5.83072865E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
26.500000	+1.31642703E+02	+1.33131610E+02	+1.09118951E+00	+5.78204601E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
27.000000	+1.29910068E+02	+1.31442443E+02	+1.11996654E+00	+5.71154249E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
27.500000	+1.28142468E+02	+1.29718890E+02	+1.14830494E+00	+5.63572459E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
28.000000	+1.26343393E+02	+1.27964609E+02	+1.17632378E+00	+5.54988272E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
28.500000	+1.24516825E+02	+1.26183210E+02	+1.20380376E+00	+5.45164011E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
29.000000	+1.22666186E+02	+1.24378238E+02	+1.23084018E+00	+5.35364682E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
29.500000	+1.20795135E+02	+1.22553164E+02	+1.25734023E+00	+5.24416271E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
30.000000	+1.18907124E+02	+1.20711355E+02	+1.28328181E+00	+5.13729124E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
30.500000	+1.17005365E+02	+1.18856068E+02	+1.30871314E+00	+5.02252819E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
31.000000	+1.15093279E+02	+1.16990443E+02	+1.33350709E+00	+4.91082140E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
31.500000	+1.13173626E+02	+1.15117483E+02	+1.35782136E+00	+4.79280812E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
32.000000	+1.11249761E+02	+1.13240066E+02	+1.38143517E+00	+4.67438369E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
32.500000	+1.09324040E+02	+1.11360917E+02	+1.40456519E+00	+4.56126057E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
33.000000	+1.07399435E+02	+1.09482625E+02	+1.42704778E+00	+4.42937857E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
33.500000	+1.05478520E+02	+1.07607646E+02	+1.44885898E+00	+4.32216085E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
34.000000	+1.03563060E+02	+1.05738263E+02	+1.47026939E+00	+4.19282883E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
34.500000	+1.01656360E+02	+1.03876655E+02	+1.49078727E+00	+4.06464697E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
35.000000	+9.97593968E+01	+1.02024836E+02	+1.51091586E+00	+3.96113168E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
35.500000	+9.78746553E+01	+1.00184664E+02	+1.53039858E+00	+3.80310281E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
36.000000	+9.60046583E+01	+9.83579138E+01	+1.54894689E+00	+3.66522863E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
36.500000	+9.41499273E+01	+9.65461741E+01	+1.56705087E+00	+3.50953295E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
37.000000	+9.23135994E+01	+9.47509096E+01	+1.58404222E+00	+3.29743150E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
37.500000	+9.04969239E+01	+9.29735025E+01	+1.60002519E+00	+3.12836992E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
38.000000	+8.87004198E+01	+9.12151832E+01	+1.61532592E+00	+2.98498220E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
38.500000	+8.69254714E+01	+8.94770898E+01	+1.62987501E+00	+2.86667093E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
39.000000	+8.51723558E+01	+8.77602524E+01	+1.64399262E+00	+2.80706468E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
39.500000	+8.34413371E+01	+8.60655959E+01	+1.65794566E+00	+2.77457658E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
40.000000	+8.17332722E+01	+8.43939774E+01	+1.67173839E+00	+2.65814081E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
40.500000	+8.00511539E+01	+8.27461045E+01	+1.68452706E+00	+2.39320444E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
41.000000	+7.83974344E+01	+8.11225838E+01	+1.69567043E+00	+2.09303404E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
41.500000	+7.67720177E+01	+7.95239690E+01	+1.70545740E+00	+1.87021221E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
42.000000	+7.51741594E+01	+7.79507545E+01	+1.71437256E+00	+1.73000076E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
42.500000	+7.36034172E+01	+7.64033915E+01	+1.72275741E+00	+1.64795111E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
43.000000	+7.20594724E+01	+7.48822035E+01	+1.73085207E+00	+1.58763681E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
43.500000	+7.05426895E+01	+7.33874719E+01	+1.73863378E+00	+1.45547411E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
44.000000	+6.90553527E+01	+7.19194683E+01	+1.74540681E+00	+1.19879161E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
44.500000	+6.75993078E+01	+7.04783985E+01	+1.75062170E+00	+9.31827713E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
45.000000	+6.61735321E+01	+6.90644611E+01	+1.75472509E+00	+8.11334549E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
45.500000	+6.47752753E+01	+6.76778200E+01	+1.75873504E+00	+8.35433111E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
46.000000	+6.34034724E+01	+6.63186543E+01	+1.76307942E+00	+8.39288050E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
46.500000	+6.20601397E+01	+6.49871477E+01	+1.76712792E+00	+7.47396178E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
47.000000	+6.07463980E+01	+6.36834495E+01	+1.77055338E+00	+6.61239780E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
47.500000	+5.94613193E+01	+6.24077459E+01	+1.77374032E+00	+6.39170799E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
48.000000	+5.82043262E+01	+6.11602106E+01	+1.77694509E+00	+6.33144320E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
48.500000	+5.69758634E+01	+5.99410044E+01	+1.78007176E+00	+5.89700482E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
49.000000	+5.57769352E+01	+5.87503020E+01	+1.78284209E+00	+5.56981422E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
49.500000	+5.46065802E+01	+5.75882826E+01	+1.78564158E+00	+5.62812411E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
12.500000	+1.54933100E+02	+1.55615673E+02	+3.11261726E-01	+4.62786800E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
12.750000	+1.54985123E+02	+1.55675660E+02	+3.22861011E-01	+4.65156041E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
13.000000	+1.55022699E+02	+1.55721334E+02	+3.34519528E-01	+4.66391473E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
13.250000	+1.55045623E+02	+1.55752452E+02	+3.46180585E-01	+4.68245981E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
13.500000	+1.55053589E+02	+1.55768773E+02	+3.57931827E-01	+4.74020802E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
13.750000	+1.55046279E+02	+1.55770060E+02	+3.69881625E-01	+4.81492306E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
14.000000	+1.55023472E+02	+1.55756083E+02	+3.82006442E-01	+4.85935563E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
14.250000	+1.54985029E+02	+1.55726612E+02	+3.94178403E-01	+4.86620232E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
14.500000	+1.54930764E+02	+1.55681418E+02	+4.06337454E-01	+4.87790537E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
14.750000	+1.54860385E+02	+1.55620277E+02	+4.18567930E-01	+4.92845867E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
15.000000	+1.54773585E+02	+1.55542968E+02	+4.30979747E-01	+4.99762379E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
15.250000	+1.54670155E+02	+1.55449275E+02	+4.43556049E-01	+5.03961997E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
15.500000	+1.54549973E+02	+1.55338988E+02	+4.56177847E-01	+5.04699431E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
15.750000	+1.54412871E+02	+1.55211902E+02	+4.68791021E-01	+5.06060800E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
16.000000	+1.54258580E+02	+1.55067815E+02	+4.81480887E-01	+5.11321520E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
16.250000	+1.54086814E+02	+1.54906535E+02	+4.94357097E-01	+5.18574896E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
16.500000	+1.53897389E+02	+1.54727880E+02	+5.07409632E-01	+5.23555844E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
16.750000	+1.53690213E+02	+1.54531677E+02	+5.20534889E-01	+5.25636991E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
17.000000	+1.53465152E+02	+1.54317759E+02	+5.33691481E-01	+5.28614052E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
17.250000	+1.53221971E+02	+1.54085972E+02	+5.46965591E-01	+5.35406342E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
17.500000	+1.52960427E+02	+1.53836168E+02	+5.60461798E-01	+5.44160899E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
17.750000	+1.52680380E+02	+1.53568211E+02	+5.74173636E-01	+5.50956179E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
18.000000	+1.52381779E+02	+1.53281980E+02	+5.88009607E-01	+5.55124012E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
18.250000	+1.52064540E+02	+1.52977360E+02	+6.01929837E-01	+5.59798806E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
18.500000	+1.51728494E+02	+1.52654247E+02	+6.15999548E-01	+5.67269233E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
18.750000	+1.51373470E+02	+1.52312551E+02	+6.30293299E-01	+5.75763563E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
19.000000	+1.50999405E+02	+1.51952196E+02	+6.44787726E-01	+5.81865404E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
19.250000	+1.50606323E+02	+1.51573125E+02	+6.59386569E-01	+5.84930184E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
19.500000	+1.50194233E+02	+1.51175302E+02	+6.74034235E-01	+5.87474245E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
19.750000	+1.49763088E+02	+1.50758710E+02	+6.88760281E-01	+5.91438104E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
20.000000	+1.49312851E+02	+1.50323365E+02	+7.03606140E-01	+5.95679326E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
20.250000	+1.48843589E+02	+1.49869311E+02	+7.18544247E-01	+5.97828088E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
20.500000	+1.48355452E+02	+1.49396628E+02	+7.33497545E-01	+5.97619756E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
20.750000	+1.47848587E+02	+1.48905421E+02	+7.48425235E-01	+5.97224283E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
21.000000	+1.47323089E+02	+1.48395824E+02	+7.63358759E-01	+5.98482237E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
21.250000	+1.46779062E+02	+1.47867999E+02	+7.78349347E-01	+6.00855268E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
21.500000	+1.46216681E+02	+1.47322133E+02	+7.93401522E-01	+6.02472739E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
21.750000	+1.45636204E+02	+1.46758443E+02	+8.08472984E-01	+6.02583227E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
22.000000	+1.45037901E+02	+1.46177166E+02	+8.23530684E-01	+6.02279678E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
22.250000	+1.44422020E+02	+1.45578568E+02	+8.38586968E-01	+6.02866412E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
22.500000	+1.43788815E+02	+1.44962945E+02	+8.53674004E-01	+6.04116294E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
22.750000	+1.43138610E+02	+1.44330626E+02	+8.68792783E-01	+6.04533282E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
23.000000	+1.42471815E+02	+1.43681976E+02	+8.83900668E-01	+6.03206179E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
23.250000	+1.41788873E+02	+1.43017388E+02	+8.98953091E-01	+6.00959774E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
23.500000	+1.41090203E+02	+1.42337279E+02	+9.13948657E-01	+5.99396045E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
23.750000	+1.40376197E+02	+1.41642087E+02	+9.28922894E-01	+5.98982883E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
24.000000	+1.39647276E+02	+1.40932265E+02	+9.43897801E-01	+5.98536777E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
24.250000	+1.38903928E+02	+1.40208275E+02	+9.58849733E-01	+5.96803352E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
24.500000	+1.38146667E+02	+1.39470579E+02	+9.73737969E-01	+5.94157980E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
24.750000	+1.37375964E+02	+1.38719642E+02	+9.88557632E-01	+5.91415047E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
6.250000	+1.49757854E+02	+1.50294872E+02	+7.14234516E-02	+3.02993665E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
6.375000	+1.49915418E+02	+1.50454485E+02	+7.52319575E-02	+3.06367271E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
6.500000	+1.50071764E+02	+1.50612911E+02	+7.90826334E-02	+3.09084718E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
6.625000	+1.50226815E+02	+1.50770064E+02	+8.29590754E-02	+3.10847446E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
6.750000	+1.50380492E+02	+1.50925860E+02	+8.68538196E-02	+3.12433350E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
6.875000	+1.50532710E+02	+1.51080218E+02	+9.07699092E-02	+3.14615163E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
7.000000	+1.50683385E+02	+1.51233060E+02	+9.47191987E-02	+3.17933303E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
7.125000	+1.50832432E+02	+1.51384310E+02	+9.87182418E-02	+3.22521349E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
7.250000	+1.50979771E+02	+1.51533896E+02	+1.02782232E-01	+3.28010083E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
7.375000	+1.51125328E+02	+1.51681750E+02	+1.06918494E-01	+3.33612522E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
7.500000	+1.51269038E+02	+1.51827804E+02	+1.11122545E-01	+3.38435565E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
7.625000	+1.51410846E+02	+1.51971996E+02	+1.15379383E-01	+3.41888314E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
7.750000	+1.51550700E+02	+1.52114262E+02	+1.19669753E-01	+3.43952034E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
7.875000	+1.51688549E+02	+1.52254545E+02	+1.23978184E-01	+3.45166285E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
8.000000	+1.51824337E+02	+1.52392783E+02	+1.28298910E-01	+3.46378846E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
8.125000	+1.51958002E+02	+1.52528920E+02	+1.32637655E-01	+3.48418615E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
8.250000	+1.52089481E+02	+1.52662901E+02	+1.37009376E-01	+3.51818275E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
8.375000	+1.52218708E+02	+1.52794670E+02	+1.41433112E-01	+3.56637008E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
8.500000	+1.52345620E+02	+1.52924175E+02	+1.45925301E-01	+3.62414781E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
8.625000	+1.52470163E+02	+1.53051367E+02	+1.50493481E-01	+3.68303583E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
8.750000	+1.52592289E+02	+1.53176195E+02	+1.55132891E-01	+3.73376075E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
8.875000	+1.52711959E+02	+1.53298613E+02	+1.59827883E-01	+3.77000825E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
9.000000	+1.52829139E+02	+1.53418575E+02	+1.64557911E-01	+3.79100696E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
9.125000	+1.52943794E+02	+1.53536035E+02	+1.69305401E-01	+3.80166545E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
9.250000	+1.53055883E+02	+1.53650948E+02	+1.74062075E-01	+3.81041961E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
9.375000	+1.53165360E+02	+1.53763270E+02	+1.78831450E-01	+3.82602624E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
9.500000	+1.53272172E+02	+1.53872956E+02	+1.83627140E-01	+3.85458552E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
9.625000	+1.53376266E+02	+1.53979966E+02	+1.88467914E-01	+3.89755241E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
9.750000	+1.53477590E+02	+1.54084256E+02	+1.93371021E-01	+3.95116117E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
9.875000	+1.53576096E+02	+1.54185788E+02	+1.98345816E-01	+4.00758447E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
10.000000	+1.53671746E+02	+1.54284522E+02	+2.03389983E-01	+4.05774395E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
10.125000	+1.53764511E+02	+1.54380419E+02	+2.08490176E-01	+4.09483729E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
10.250000	+1.53854362E+02	+1.54473442E+02	+2.13627076E-01	+4.11701344E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
10.375000	+1.53941274E+02	+1.54563554E+02	+2.18782710E-01	+4.12794471E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
10.500000	+1.54025215E+02	+1.54650717E+02	+2.23946938E-01	+4.13518103E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
10.625000	+1.54106148E+02	+1.54734894E+02	+2.29120663E-01	+4.14722354E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
10.750000	+1.54184028E+02	+1.54816049E+02	+2.34314996E-01	+4.17053313E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
10.875000	+1.54258808E+02	+1.54894145E+02	+2.39546995E-01	+4.20735935E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
11.000000	+1.54330443E+02	+1.54969147E+02	+2.44833395E-01	+4.25491955E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
11.125000	+1.54398890E+02	+1.55041021E+02	+2.50184294E-01	+4.30625499E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
11.250000	+1.54464115E+02	+1.55109733E+02	+2.55599032E-01	+4.35270940E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
11.375000	+1.54526092E+02	+1.55175249E+02	+2.61066068E-01	+4.38725038E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
11.500000	+1.54584799E+02	+1.55237536E+02	+2.66567158E-01	+4.40724210E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
11.625000	+1.54640214E+02	+1.55296562E+02	+2.72084173E-01	+4.41541445E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
11.750000	+1.54692311E+02	+1.55352294E+02	+2.77605694E-01	+4.41868523E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
11.875000	+1.54741058E+02	+1.55404697E+02	+2.83130886E-01	+4.42550041E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
12.000000	+1.54786416E+02	+1.55453741E+02	+2.88669445E-01	+4.44280501E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
12.125000	+1.54828340E+02	+1.55499392E+02	+2.94237899E-01	+4.47362450E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
12.250000	+1.54866788E+02	+1.55541618E+02	+2.99853507E-01	+4.51594135E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
12.375000	+1.54901718E+02	+1.55580389E+02	+3.05527752E-01	+4.56285103E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
3.125000	+1.45767830E+02	+1.46264124E+02	-7.43978590E-03	+2.03282486E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
3.187500	+1.45840500E+02	+1.46337427E+02	-6.16363696E-03	+2.05085174E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
3.250000	+1.45913851E+02	+1.46411419E+02	-4.87622123E-03	+2.06800780E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
3.312500	+1.45987855E+02	+1.46486069E+02	-3.57862722E-03	+2.08431056E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
3.375000	+1.46062482E+02	+1.46561348E+02	-2.27083303E-03	+2.10132325E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
3.437500	+1.46137704E+02	+1.46637228E+02	-9.51973150E-04	+2.12005791E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
3.500000	+1.46213492E+02	+1.46713681E+02	+3.79239366E-04	+2.14082339E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
3.562500	+1.46289817E+02	+1.46790680E+02	+1.72405609E-03	+2.16326775E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
3.625000	+1.46366653E+02	+1.46868197E+02	+3.08332406E-03	+2.18658817E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
3.687500	+1.46443972E+02	+1.46946206E+02	+4.45729130E-03	+2.20983234E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
3.750000	+1.46521749E+02	+1.47024680E+02	+5.84561448E-03	+2.23219446E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
3.812500	+1.46599958E+02	+1.47103595E+02	+7.24753437E-03	+2.25322055E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
3.875000	+1.46678574E+02	+1.47182924E+02	+8.66214017E-03	+2.27287592E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
3.937500	+1.46757573E+02	+1.47262643E+02	+1.00886293E-02	+2.29147735E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
4.000000	+1.46836930E+02	+1.47342727E+02	+1.15264869E-02	+2.30953605E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
4.062500	+1.46916622E+02	+1.47423152E+02	+1.29755493E-02	+2.32757980E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
4.125000	+1.46996624E+02	+1.47503894E+02	+1.44359616E-02	+2.34601922E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
4.187500	+1.47076913E+02	+1.47584930E+02	+1.59080733E-02	+2.36509648E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
4.250000	+1.47157465E+02	+1.47666237E+02	+1.73923322E-02	+2.38491782E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
4.312500	+1.47238258E+02	+1.47747793E+02	+1.88892206E-02	+2.40553744E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
4.375000	+1.47319269E+02	+1.47829574E+02	+2.03992540E-02	+2.42704282E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
4.437500	+1.47400477E+02	+1.47911559E+02	+2.19230241E-02	+2.44959494E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
4.500000	+1.47481858E+02	+1.47993728E+02	+2.34612477E-02	+2.47339895E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
4.562500	+1.47563393E+02	+1.48076058E+02	+2.50147728E-02	+2.49861137E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
4.625000	+1.47645059E+02	+1.48158530E+02	+2.65845119E-02	+2.52521782E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
4.687500	+1.47726837E+02	+1.48241123E+02	+2.81712951E-02	+2.55292919E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
4.750000	+1.47808707E+02	+1.48323819E+02	+2.97756734E-02	+2.58113964E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
4.812500	+1.47890649E+02	+1.48406597E+02	+3.13977197E-02	+2.60897010E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
4.875000	+1.47972646E+02	+1.48489440E+02	+3.30368860E-02	+2.63539201E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
4.937500	+1.48054678E+02	+1.48572329E+02	+3.46919597E-02	+2.65940042E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
5.000000	+1.48136731E+02	+1.48655246E+02	+3.63611365E-02	+2.68019075E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
5.062500	+1.48218786E+02	+1.48738173E+02	+3.80421981E-02	+2.69729465E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
5.125000	+1.48300828E+02	+1.48821094E+02	+3.97327548E-02	+2.71064581E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
5.187500	+1.48382842E+02	+1.48903992E+02	+4.14305054E-02	+2.72056926E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
5.250000	+1.48464811E+02	+1.48986850E+02	+4.31334664E-02	+2.72771043E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
5.312500	+1.48546722E+02	+1.49069652E+02	+4.48401434E-02	+2.73293308E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
5.375000	+1.48628557E+02	+1.49152382E+02	+4.65496328E-02	+2.73721713E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
5.437500	+1.48710302E+02	+1.49235025E+02	+4.82616648E-02	+2.74157728E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
5.500000	+1.48791942E+02	+1.49317565E+02	+4.99766044E-02	+2.74700756E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
5.562500	+1.48873460E+02	+1.49399987E+02	+5.16954243E-02	+2.75444240E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
5.625000	+1.48954841E+02	+1.49482277E+02	+5.34196574E-02	+2.76471705E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
5.687500	+1.49036070E+02	+1.49564420E+02	+5.51513206E-02	+2.77851255E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
5.750000	+1.49117131E+02	+1.49646402E+02	+5.68927981E-02	+2.79628139E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
5.812500	+1.49198009E+02	+1.49728209E+02	+5.86466723E-02	+2.81816431E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
5.875000	+1.49278689E+02	+1.49809828E+02	+6.04155034E-02	+2.84392094E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
5.937500	+1.49359157E+02	+1.49891245E+02	+6.22015735E-02	+2.87290096E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
6.000000	+1.49439399E+02	+1.49972449E+02	+6.40066296E-02	+2.90407670E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
6.062500	+1.49519402E+02	+1.50053425E+02	+6.58316694E-02	+2.93614351E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
6.125000	+1.49599153E+02	+1.50134163E+02	+6.76768090E-02	+2.96767626E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
6.187500	+1.49678641E+02	+1.50214649E+02	+6.95412647E-02	+2.99858182E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.562500	+1.44262004E+02	+1.44746828E+02	-3.08213553E-02	+1.07612477E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.593750	+1.44284565E+02	+1.44769553E+02	-3.04832718E-02	+1.08760974E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.625000	+1.44307500E+02	+1.44792654E+02	-3.01415992E-02	+1.09857454E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.656250	+1.44330804E+02	+1.44816126E+02	-2.97966627E-02	+1.10856900E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.687500	+1.44354475E+02	+1.44839965E+02	-2.94487436E-02	+1.11774267E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.718750	+1.44378507E+02	+1.44864168E+02	-2.90980735E-02	+1.12626458E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.750000	+1.44402898E+02	+1.44888730E+02	-2.87448282E-02	+1.13432359E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.781250	+1.44427643E+02	+1.44913648E+02	-2.83891213E-02	+1.14212770E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.812500	+1.44452739E+02	+1.44938918E+02	-2.80309984E-02	+1.14990183E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.843750	+1.44478182E+02	+1.44964536E+02	-2.76704326E-02	+1.15788392E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.875000	+1.44503966E+02	+1.44990497E+02	-2.73073209E-02	+1.16631913E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.906250	+1.44530089E+02	+1.45016798E+02	-2.69414832E-02	+1.17545233E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.937500	+1.44556547E+02	+1.45043435E+02	-2.65726632E-02	+1.18551943E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.968750	+1.44583334E+02	+1.45070404E+02	-2.62005335E-02	+1.19673778E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
2.000000	+1.44610446E+02	+1.45097699E+02	-2.58247021E-02	+1.20929668E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
2.031250	+1.44637881E+02	+1.45125319E+02	-2.54447231E-02	+1.22334859E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
2.062500	+1.44665632E+02	+1.45153257E+02	-2.50601093E-02	+1.23900186E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
2.093750	+1.44693696E+02	+1.45181512E+02	-2.46703469E-02	+1.25631568E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
2.125000	+1.44722068E+02	+1.45210077E+02	-2.42749120E-02	+1.27529768E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
2.156250	+1.44750744E+02	+1.45238949E+02	-2.38732859E-02	+1.29590455E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
2.187500	+1.44779720E+02	+1.45268124E+02	-2.34649716E-02	+1.31804574E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
2.218750	+1.44808992E+02	+1.45297599E+02	-2.30495073E-02	+1.34158985E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
2.250000	+1.44838554E+02	+1.45327368E+02	-2.26264780E-02	+1.36637337E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
2.281250	+1.44868403E+02	+1.45357427E+02	-2.21955239E-02	+1.39221101E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
2.312500	+1.44898535E+02	+1.45387774E+02	-2.17563461E-02	+1.41890679E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
2.343750	+1.44928944E+02	+1.45418403E+02	-2.13087072E-02	+1.44626488E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
2.375000	+1.44959629E+02	+1.45449310E+02	-2.08524305E-02	+1.47409951E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
2.406250	+1.44990583E+02	+1.45480492E+02	-2.03873950E-02	+1.50224289E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
2.437500	+1.45021802E+02	+1.45511944E+02	-1.99135287E-02	+1.53055068E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
2.468750	+1.45053284E+02	+1.45543662E+02	-1.94308008E-02	+1.55890463E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
2.500000	+1.45085023E+02	+1.45575643E+02	-1.89392133E-02	+1.58721228E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
2.531250	+1.45117016E+02	+1.45607882E+02	-1.84387932E-02	+1.61540376E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
2.562500	+1.45149259E+02	+1.45640374E+02	-1.79295860E-02	+1.64342642E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
2.593750	+1.45181747E+02	+1.45673117E+02	-1.74116516E-02	+1.67123768E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
2.625000	+1.45214477E+02	+1.45706105E+02	-1.68850624E-02	+1.69879711E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
2.656250	+1.45247444E+02	+1.45739336E+02	-1.63499034E-02	+1.72605857E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
2.687500	+1.45280645E+02	+1.45772804E+02	-1.58062758E-02	+1.75296336E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
2.718750	+1.45314076E+02	+1.45806507E+02	-1.52543013E-02	+1.77943511E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
2.750000	+1.45347733E+02	+1.45840439E+02	-1.46941289E-02	+1.80537715E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
2.781250	+1.45381611E+02	+1.45874597E+02	-1.41259406E-02	+1.83067262E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
2.812500	+1.45415707E+02	+1.45908978E+02	-1.35499585E-02	+1.85518754E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
2.843750	+1.45450017E+02	+1.45943576E+02	-1.29664484E-02	+1.87877667E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
2.875000	+1.45484538E+02	+1.45978388E+02	-1.23757231E-02	+1.90129158E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
2.906250	+1.45519265E+02	+1.46013410E+02	-1.17781412E-02	+1.92259046E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
2.937500	+1.45554195E+02	+1.46048639E+02	-1.11741040E-02	+1.94254863E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
2.968750	+1.45589324E+02	+1.46084070E+02	-1.05640483E-02	+1.96106887E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
3.000000	+1.45624649E+02	+1.46119699E+02	-9.94843598E-03	+1.97809068E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
3.031250	+1.45660165E+02	+1.46155523E+02	-9.32774161E-03	+1.99359745E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
3.062500	+1.45695870E+02	+1.46191537E+02	-8.70243757E-03	+2.00762097E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
3.093750	+1.45731759E+02	+1.46227739E+02	-8.07297851E-03	+2.02091704E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.781250	+1.43829074E+02	+1.44310930E+02	-3.69624141E-02	+3.85770945E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.796875	+1.43835104E+02	+1.44316990E+02	-3.69004650E-02	+4.07177373E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.812500	+1.43841246E+02	+1.44323164E+02	-3.68351712E-02	+4.28227990E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.828125	+1.43847501E+02	+1.44329451E+02	-3.67666438E-02	+4.48591196E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.843750	+1.43853868E+02	+1.44335853E+02	-3.66949864E-02	+4.68316953E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.859375	+1.43860346E+02	+1.44342367E+02	-3.66202947E-02	+4.87457645E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.875000	+1.43866936E+02	+1.44348995E+02	-3.65426559E-02	+5.06066793E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.890625	+1.43873637E+02	+1.44355735E+02	-3.64621489E-02	+5.24197828E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.906250	+1.43880449E+02	+1.44362587E+02	-3.63788441E-02	+5.41902986E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.921875	+1.43887372E+02	+1.44369551E+02	-3.62928042E-02	+5.59232330E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.937500	+1.43894405E+02	+1.44376627E+02	-3.62040840E-02	+5.76232874E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.953125	+1.43901548E+02	+1.44383814E+02	-3.61127314E-02	+5.92947863E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.968750	+1.43908801E+02	+1.44391112E+02	-3.60187878E-02	+6.09416208E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.984375	+1.43916163E+02	+1.44398521E+02	-3.59222889E-02	+6.25672010E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.000000	+1.43923634E+02	+1.44406039E+02	-3.58232653E-02	+6.41744283E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.015625	+1.43931213E+02	+1.44413668E+02	-3.57217438E-02	+6.57656790E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.031250	+1.43938901E+02	+1.44421406E+02	-3.56177476E-02	+6.73427962E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.046875	+1.43946697E+02	+1.44429253E+02	-3.55112975E-02	+6.89071006E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.062500	+1.43954600E+02	+1.44437209E+02	-3.54024129E-02	+7.04594076E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.078125	+1.43962611E+02	+1.44445273E+02	-3.52911119E-02	+7.20000534E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.093750	+1.43970728E+02	+1.44453445E+02	-3.51774127E-02	+7.35289310E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.109375	+1.43978952E+02	+1.44461725E+02	-3.50613340E-02	+7.50455316E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.125000	+1.43987282E+02	+1.44470112E+02	-3.49428954E-02	+7.65489927E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.140625	+1.43995718E+02	+1.44478606E+02	-3.48221184E-02	+7.80381464E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.156250	+1.44004259E+02	+1.44487207E+02	-3.46990262E-02	+7.95115732E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.171875	+1.44012905E+02	+1.44495913E+02	-3.45736447E-02	+8.09676562E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.187500	+1.44021655E+02	+1.44504725E+02	-3.44460023E-02	+8.24046312E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.203125	+1.44030510E+02	+1.44513643E+02	-3.43161302E-02	+8.38206415E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.218750	+1.44039468E+02	+1.44522665E+02	-3.41840628E-02	+8.52137849E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.234375	+1.44048530E+02	+1.44531792E+02	-3.40498371E-02	+8.65821586E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.250000	+1.44057695E+02	+1.44541022E+02	-3.39134935E-02	+8.79239024E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.265625	+1.44066962E+02	+1.44550357E+02	-3.37750750E-02	+8.92372319E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.281250	+1.44076332E+02	+1.44559794E+02	-3.36346272E-02	+9.05204738E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.296875	+1.44085804E+02	+1.44569335E+02	-3.34921985E-02	+9.17720894E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.312500	+1.44095377E+02	+1.44578978E+02	-3.33478394E-02	+9.29906960E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.328125	+1.44105051E+02	+1.44588722E+02	-3.32016025E-02	+9.41750836E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.343750	+1.44114825E+02	+1.44598569E+02	-3.30535423E-02	+9.53242253E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.359375	+1.44124700E+02	+1.44608516E+02	-3.29037143E-02	+9.64372838E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.375000	+1.44134675E+02	+1.44618564E+02	-3.27521757E-02	+9.75136126E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.390625	+1.44144749E+02	+1.44628712E+02	-3.25989843E-02	+9.85527577E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.406250	+1.44154922E+02	+1.44638960E+02	-3.24441984E-02	+9.95544496E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.421875	+1.44165193E+02	+1.44649307E+02	-3.22878766E-02	+1.00518599E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.437500	+1.44175563E+02	+1.44659754E+02	-3.21300778E-02	+1.01445290E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.453125	+1.44186031E+02	+1.44670298E+02	-3.19708601E-02	+1.02334768E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.468750	+1.44196596E+02	+1.44680941E+02	-3.18102816E-02	+1.03187430E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.484375	+1.44207257E+02	+1.44691681E+02	-3.16483994E-02	+1.04003819E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.500000	+1.44218015E+02	+1.44702518E+02	-3.14852697E-02	+1.04784610E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.515625	+1.44228870E+02	+1.44713452E+02	-3.13209475E-02	+1.05530604E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.531250	+1.44239819E+02	+1.44724482E+02	-3.11554865E-02	+1.06242724E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
1.546875	+1.44250864E+02	+1.44735607E+02	-3.09889390E-02	+1.06938151E-02	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.390625	+1.43715600E+02	+1.44197381E+02	-3.71199346E-02	-3.15299884E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.398438	+1.43717155E+02	+1.44198924E+02	-3.71441331E-02	-3.04183195E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.406250	+1.43718739E+02	+1.44200497E+02	-3.71674632E-02	-2.92822925E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.414062	+1.43720353E+02	+1.44202100E+02	-3.71898867E-02	-2.80988578E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.421875	+1.43721997E+02	+1.44203733E+02	-3.72113677E-02	-2.68706585E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.429688	+1.43723670E+02	+1.44205397E+02	-3.72318721E-02	-2.56003719E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.437500	+1.43725373E+02	+1.44207090E+02	-3.72513683E-02	-2.42906965E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.445312	+1.43727106E+02	+1.44208814E+02	-3.72698263E-02	-2.29443513E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.453125	+1.43728868E+02	+1.44210567E+02	-3.72872188E-02	-2.15640624E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.460938	+1.43730659E+02	+1.44212351E+02	-3.73035202E-02	-2.01525564E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.468750	+1.43732480E+02	+1.44214164E+02	-3.73187072E-02	-1.87125506E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.476562	+1.43734330E+02	+1.44216008E+02	-3.73327586E-02	-1.72467452E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.484375	+1.43736209E+02	+1.44217881E+02	-3.73456552E-02	-1.57578148E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.492188	+1.43738118E+02	+1.44219784E+02	-3.73573801E-02	-1.42484039E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.500000	+1.43740056E+02	+1.44221717E+02	-3.73679184E-02	-1.27211158E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.507812	+1.43742023E+02	+1.44223680E+02	-3.73772569E-02	-1.11785082E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.515625	+1.43744020E+02	+1.44225672E+02	-3.73853848E-02	-9.62308450E-04	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.523438	+1.43746046E+02	+1.44227695E+02	-3.73922930E-02	-8.05728912E-04	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.531250	+1.43748101E+02	+1.44229747E+02	-3.73979743E-02	-6.48350127E-04	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.539062	+1.43750185E+02	+1.44231829E+02	-3.74024234E-02	-4.90402887E-04	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.546875	+1.43752298E+02	+1.44233940E+02	-3.74056368E-02	-3.32110460E-04	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.554688	+1.43754440E+02	+1.44236082E+02	-3.74076127E-02	-1.73687757E-04	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.562500	+1.43756611E+02	+1.44238252E+02	-3.74083507E-02	-1.53415959E-05	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.570312	+1.43758811E+02	+1.44240453E+02	-3.74078524E-02	+1.42730355E-04	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.578125	+1.43761040E+02	+1.44242683E+02	-3.74061205E-02	+3.00339759E-04	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.585938	+1.43763298E+02	+1.44244942E+02	-3.74031596E-02	+4.57307518E-04	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.593750	+1.43765585E+02	+1.44247231E+02	-3.73989751E-02	+6.13464390E-04	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.601562	+1.43767901E+02	+1.44249550E+02	-3.73935742E-02	+7.68651469E-04	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.609375	+1.43770246E+02	+1.44251897E+02	-3.73869649E-02	+9.22719549E-04	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.617188	+1.43772619E+02	+1.44254275E+02	-3.73791567E-02	+1.07552992E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.625000	+1.43775022E+02	+1.44256681E+02	-3.73701598E-02	+1.22695432E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.632812	+1.43777453E+02	+1.44259117E+02	-3.73599855E-02	+1.37687471E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.640625	+1.43779913E+02	+1.44261583E+02	-3.73486461E-02	+1.52518351E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.648438	+1.43782401E+02	+1.44264077E+02	-3.73361545E-02	+1.67178341E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.656250	+1.43784918E+02	+1.44266601E+02	-3.73225245E-02	+1.81658753E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.664062	+1.43787464E+02	+1.44269154E+02	-3.73077703E-02	+1.95951911E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.671875	+1.43790039E+02	+1.44271736E+02	-3.72919070E-02	+2.10051117E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.679688	+1.43792642E+02	+1.44274348E+02	-3.72749499E-02	+2.23950668E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.687500	+1.43795274E+02	+1.44276988E+02	-3.72569147E-02	+2.37645829E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.695312	+1.43797934E+02	+1.44279658E+02	-3.72378177E-02	+2.51132758E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.703125	+1.43800623E+02	+1.44282356E+02	-3.72176752E-02	+2.64408558E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.710938	+1.43803340E+02	+1.44285084E+02	-3.71965039E-02	+2.77471200E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.718750	+1.43806086E+02	+1.44287840E+02	-3.71743203E-02	+2.90319444E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.726562	+1.43808860E+02	+1.44290626E+02	-3.71511414E-02	+3.02952907E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.734375	+1.43811663E+02	+1.44293440E+02	-3.71269840E-02	+3.15371968E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.742188	+1.43814494E+02	+1.44296283E+02	-3.71018646E-02	+3.27577699E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.750000	+1.43817353E+02	+1.44299155E+02	-3.70757999E-02	+3.39571881E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.757812	+1.43820241E+02	+1.44302056E+02	-3.70488065E-02	+3.51356935E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.765625	+1.43823157E+02	+1.44304985E+02	-3.70209004E-02	+3.62935872E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01
0.773438	+1.43826102E+02	+1.44307944E+02	-3.69920977E-02	+3.74412570E-03	+8.15798387E+01	+5.77792171E+02	+1.41192357E-01	+1.00000000E+00	+0.00000000E+00	+7.29529946E+01	+5.77536521E+02	+1.26317543E-01


==> anc/otoc_to_plot_supersymmetric_M600_L1.5560_n100_beta20.0000.dat <==
500.000000	+3.67854612E+00	+6.98878576E+00	+1.89016777E+00	+1.77964971E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
510.000000	+3.59870246E+00	+6.96658683E+00	+1.90743194E+00	+1.67318548E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
520.000000	+3.52283081E+00	+6.94571764E+00	+1.92363148E+00	+1.73290219E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
530.000000	+3.45008655E+00	+6.93674149E+00	+1.94208999E+00	+2.15638168E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
540.000000	+3.36795399E+00	+6.94169136E+00	+1.96675911E+00	+2.49864002E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
550.000000	+3.28658681E+00	+6.95190667E+00	+1.99206279E+00	+2.14464780E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
560.000000	+3.22676278E+00	+6.95712331E+00	+2.00965207E+00	+1.44735350E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
570.000000	+3.18035362E+00	+6.95332433E+00	+2.02100986E+00	+1.16909178E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
580.000000	+3.13710155E+00	+6.95571246E+00	+2.03303390E+00	+1.64771998E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
590.000000	+3.07988568E+00	+6.97926377E+00	+2.05396426E+00	+2.15489382E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
600.000000	+3.01039629E+00	+6.99717912E+00	+2.07613178E+00	+1.56912937E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
610.000000	+2.94888791E+00	+6.97257901E+00	+2.08534685E+00	+5.88967619E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
620.000000	+2.88615457E+00	+6.92017680E+00	+2.08791113E+00	+6.87710039E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
630.000000	+2.81759557E+00	+6.89701167E+00	+2.09910105E+00	+1.45724720E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
640.000000	+2.76496468E+00	+6.91828834E+00	+2.11705608E+00	+1.80342312E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
650.000000	+2.73772905E+00	+6.96696914E+00	+2.13516951E+00	+1.68800821E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
660.000000	+2.70993357E+00	+7.00586785E+00	+2.15081624E+00	+1.13668520E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
670.000000	+2.65732103E+00	+6.98380862E+00	+2.15790321E+00	+1.98732197E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
680.000000	+2.59586537E+00	+6.90890844E+00	+2.15479088E+00	-2.44196397E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
690.000000	+2.55316402E+00	+6.85857287E+00	+2.15301928E+00	+4.16984476E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
700.000000	+2.53354175E+00	+6.88270466E+00	+2.16313057E+00	+1.33185952E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
710.000000	+2.50830940E+00	+6.92994333E+00	+2.17965647E+00	+1.42903545E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
720.000000	+2.46768494E+00	+6.94294338E+00	+2.19171128E+00	+1.02695640E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
730.000000	+2.43191260E+00	+6.94530209E+00	+2.20019560E+00	+1.09227425E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
740.000000	+2.39817857E+00	+6.97227687E+00	+2.21355677E+00	+1.44888848E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
750.000000	+2.34646869E+00	+6.99255956E+00	+2.22917337E+00	+1.32856499E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
760.000000	+2.28682726E+00	+6.98409443E+00	+2.24012807E+00	+9.24662958E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
770.000000	+2.23683144E+00	+6.96964307E+00	+2.24766663E+00	+7.39218223E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
780.000000	+2.20847330E+00	+6.97570248E+00	+2.25491243E+00	+7.24806534E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
790.000000	+2.18965442E+00	+6.99157319E+00	+2.26216276E+00	+5.50796346E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
800.000000	+2.16562885E+00	+6.98566379E+00	+2.26592836E+00	+3.23497153E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
810.000000	+2.12351272E+00	+6.95660036E+00	+2.26863271E+00	+3.13398514E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
820.000000	+2.06762329E+00	+6.91796495E+00	+2.27219633E+00	+4.33836309E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
830.000000	+2.00957429E+00	+6.88477976E+00	+2.27730943E+00	+7.15945855E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
840.000000	+1.95656335E+00	+6.87685627E+00	+2.28651525E+00	+1.08308691E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
850.000000	+1.91261413E+00	+6.89457713E+00	+2.29897117E+00	+1.36335993E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
860.000000	+1.86999144E+00	+6.92629282E+00	+2.31378244E+00	+1.36544437E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
870.000000	+1.82077914E+00	+6.94066874E+00	+2.32628006E+00	+1.15500351E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
880.000000	+1.77794845E+00	+6.95241025E+00	+2.33688251E+00	+1.07086848E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
890.000000	+1.73766751E+00	+6.96839436E+00	+2.34769743E+00	+8.72345816E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
900.000000	+1.69049920E+00	+6.95603154E+00	+2.35432943E+00	+5.11113261E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
910.000000	+1.64459627E+00	+6.92906722E+00	+2.35791969E+00	+2.68200318E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
920.000000	+1.59988854E+00	+6.89374111E+00	+2.35969344E+00	+2.09337916E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
930.000000	+1.55948826E+00	+6.86613040E+00	+2.36210645E+00	+4.63382554E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
940.000000	+1.52431717E+00	+6.86745938E+00	+2.36896109E+00	+8.17214639E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
950.000000	+1.48449155E+00	+6.87857967E+00	+2.37845074E+00	+9.74235747E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
960.000000	+1.43604295E+00	+6.88431565E+00	+2.38844580E+00	+8.01024767E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
970.000000	+1.38998542E+00	+6.87118543E+00	+2.39447124E+00	+3.57669045E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
980.000000	+1.35484827E+00	+6.84223427E+00	+2.39559918E+00	-1.78465661E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
990.000000	+1.33540680E+00	+6.79707757E+00	+2.39090193E+00	-7.60986100E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
250.000000	+3.17516625E+00	+4.13180997E+00	+6.48822938E-01	+8.53291213E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
255.000000	+3.28017863E+00	+4.27906810E+00	+6.92036034E-01	+8.75232629E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
260.000000	+3.38626373E+00	+4.43040941E+00	+7.36346201E-01	+8.97395924E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
265.000000	+3.49132567E+00	+4.58400027E+00	+7.81775627E-01	+9.14199330E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
270.000000	+3.59432893E+00	+4.73842967E+00	+8.27766134E-01	+9.24693015E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
275.000000	+3.69484086E+00	+4.89337319E+00	+8.74244928E-01	+9.23226081E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
280.000000	+3.79293976E+00	+5.04769630E+00	+9.20088742E-01	+8.95345419E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
285.000000	+3.88865674E+00	+5.19944972E+00	+9.63779470E-01	+8.53485527E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
290.000000	+3.97996486E+00	+5.34651595E+00	+1.00543729E+00	+8.18734331E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
295.000000	+4.06554644E+00	+5.48817424E+00	+1.04565290E+00	+8.00374931E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
300.000000	+4.14403997E+00	+5.62446260E+00	+1.08547479E+00	+7.86787004E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
305.000000	+4.21585012E+00	+5.75492949E+00	+1.12433160E+00	+7.60974585E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
310.000000	+4.28182902E+00	+5.87930531E+00	+1.16157225E+00	+7.36138287E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
315.000000	+4.34063142E+00	+5.99728268E+00	+1.19794543E+00	+7.14568034E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
320.000000	+4.39269187E+00	+6.10849603E+00	+1.23302905E+00	+6.84648224E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
325.000000	+4.43982627E+00	+6.21387273E+00	+1.26641025E+00	+6.55362378E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
330.000000	+4.48151154E+00	+6.31352957E+00	+1.29856529E+00	+6.30853090E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
335.000000	+4.51554089E+00	+6.40510918E+00	+1.32949556E+00	+6.00164098E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
340.000000	+4.54255838E+00	+6.48789400E+00	+1.35858170E+00	+5.70728538E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
345.000000	+4.56292830E+00	+6.56347649E+00	+1.38656842E+00	+5.56985759E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
350.000000	+4.57500374E+00	+6.63176613E+00	+1.41428027E+00	+5.48884168E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
355.000000	+4.57981058E+00	+6.69323515E+00	+1.44145683E+00	+5.37675335E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
360.000000	+4.58044884E+00	+6.75082528E+00	+1.46804781E+00	+5.26080023E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
365.000000	+4.57803650E+00	+6.80562065E+00	+1.49406484E+00	+5.12239798E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
370.000000	+4.57205044E+00	+6.85649887E+00	+1.51927179E+00	+4.90167245E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
375.000000	+4.56266009E+00	+6.90215342E+00	+1.54308156E+00	+4.53728242E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
380.000000	+4.55079664E+00	+6.94128440E+00	+1.56464461E+00	+4.13032611E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
385.000000	+4.53532872E+00	+6.97347405E+00	+1.58438482E+00	+3.91806339E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
390.000000	+4.51366299E+00	+6.99967063E+00	+1.60382524E+00	+3.92357719E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
395.000000	+4.48481343E+00	+7.02052277E+00	+1.62362059E+00	+3.90878108E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
400.000000	+4.45067690E+00	+7.03578125E+00	+1.64291306E+00	+3.65630360E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
405.000000	+4.41598954E+00	+7.04612789E+00	+1.66018363E+00	+3.27778014E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
410.000000	+4.38313780E+00	+7.05438019E+00	+1.67569086E+00	+3.09147188E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
415.000000	+4.35098297E+00	+7.06370120E+00	+1.69109835E+00	+3.13876328E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
420.000000	+4.31727605E+00	+7.07369212E+00	+1.70707849E+00	+3.14879186E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
425.000000	+4.28006988E+00	+7.07956500E+00	+1.72258627E+00	+2.91737808E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
430.000000	+4.23974090E+00	+7.07775654E+00	+1.73625227E+00	+2.55270545E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
435.000000	+4.19951386E+00	+7.07139177E+00	+1.74811332E+00	+2.34334361E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
440.000000	+4.16231517E+00	+7.06762061E+00	+1.75968571E+00	+2.41321207E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
445.000000	+4.12666927E+00	+7.06869469E+00	+1.77224544E+00	+2.55729470E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
450.000000	+4.08895562E+00	+7.06951643E+00	+1.78525865E+00	+2.52153795E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
455.000000	+4.04709022E+00	+7.06424313E+00	+1.79746082E+00	+2.31773839E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
460.000000	+4.00314788E+00	+7.05359707E+00	+1.80843604E+00	+2.14596833E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
465.000000	+3.96119818E+00	+7.04379796E+00	+1.81892051E+00	+2.14640154E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
470.000000	+3.92252122E+00	+7.03915304E+00	+1.82990005E+00	+2.25276663E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
475.000000	+3.88482068E+00	+7.03765235E+00	+1.84144817E+00	+2.26331391E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
480.000000	+3.84611695E+00	+7.03409224E+00	+1.85253319E+00	+2.11500211E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
485.000000	+3.80564357E+00	+7.02586786E+00	+1.86259819E+00	+1.95301683E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
490.000000	+3.76324011E+00	+7.01408907E+00	+1.87206336E+00	+1.86161704E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
495.000000	+3.72030999E+00	+7.00104400E+00	+1.88121436E+00	+1.79878429E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
125.000000	+5.50432510E+00	+6.15252218E+00	+2.59586696E-01	+4.57281443E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
127.500000	+5.29941106E+00	+5.94824469E+00	+2.60568232E-01	+3.27947246E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
130.000000	+5.10179382E+00	+5.75105465E+00	+2.61226433E-01	+1.72936628E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
132.500000	+4.91170426E+00	+5.56109917E+00	+2.61432915E-01	-1.99697726E-05	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
135.000000	+4.72930231E+00	+5.37849832E+00	+2.61126584E-01	-2.11771956E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
137.500000	+4.55459905E+00	+5.20330670E+00	+2.60374056E-01	-3.84166248E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
140.000000	+4.38757420E+00	+5.03552441E+00	+2.59205752E-01	-5.24869853E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
142.500000	+4.22813430E+00	+4.87514175E+00	+2.57749706E-01	-5.92990345E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
145.000000	+4.07615224E+00	+4.72218415E+00	+2.56240801E-01	-5.94014655E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
147.500000	+3.93162918E+00	+4.57671782E+00	+2.54779633E-01	-5.73022251E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
150.000000	+3.79463187E+00	+4.43881548E+00	+2.53375689E-01	-5.33711386E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
152.500000	+3.66514568E+00	+4.30851515E+00	+2.52111076E-01	-4.54549640E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
155.000000	+3.54308430E+00	+4.18580551E+00	+2.51102941E-01	-3.31965147E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
157.500000	+3.42833389E+00	+4.07063637E+00	+2.50451250E-01	-1.75955552E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
160.000000	+3.32079982E+00	+3.96295582E+00	+2.50223164E-01	-1.06309695E-05	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
162.500000	+3.22046731E+00	+3.86273565E+00	+2.50398096E-01	+1.32331904E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
165.000000	+3.12738680E+00	+3.76996782E+00	+2.50884823E-01	+2.51662208E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
167.500000	+3.04157601E+00	+3.68465304E+00	+2.51656407E-01	+3.86972536E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
170.000000	+2.96294936E+00	+3.60677490E+00	+2.52819686E-01	+5.61644086E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
172.500000	+2.89140430E+00	+3.53628977E+00	+2.54464627E-01	+7.46327483E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
175.000000	+2.82688630E+00	+3.47311885E+00	+2.56551323E-01	+9.03132498E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
177.500000	+2.76933344E+00	+3.41713758E+00	+2.58980289E-01	+1.05075109E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
180.000000	+2.71856171E+00	+3.36819834E+00	+2.61805079E-01	+1.25749782E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
182.500000	+2.67426837E+00	+3.32615840E+00	+2.65267779E-01	+1.55659185E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
185.000000	+2.63614842E+00	+3.29086087E+00	+2.69588038E-01	+1.91542942E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
187.500000	+2.60397107E+00	+3.26213433E+00	+2.74844926E-01	+2.25972670E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
190.000000	+2.57766767E+00	+3.23981943E+00	+2.80886671E-01	+2.53750528E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
192.500000	+2.55719391E+00	+3.22376084E+00	+2.87532452E-01	+2.76573159E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
195.000000	+2.54241918E+00	+3.21379121E+00	+2.94715329E-01	+2.99452565E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
197.500000	+2.53312644E+00	+3.20974872E+00	+3.02505080E-01	+3.28163385E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
200.000000	+2.52901219E+00	+3.21149108E+00	+3.11123499E-01	+3.64535562E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
202.500000	+2.52978762E+00	+3.21885562E+00	+3.20731858E-01	+4.03730885E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
205.000000	+2.53523496E+00	+3.23163074E+00	+3.31310043E-01	+4.42032221E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
207.500000	+2.54512478E+00	+3.24959184E+00	+3.42833469E-01	+4.80017653E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
210.000000	+2.55922732E+00	+3.27253940E+00	+3.55310925E-01	+5.17080749E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
212.500000	+2.57736132E+00	+3.30027917E+00	+3.68687507E-01	+5.52407289E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
215.000000	+2.59928204E+00	+3.33257067E+00	+3.82931290E-01	+5.87586804E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
217.500000	+2.62466627E+00	+3.36913805E+00	+3.98066847E-01	+6.22968697E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
220.000000	+2.65324263E+00	+3.40973150E+00	+4.14079725E-01	+6.56824592E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
222.500000	+2.68483456E+00	+3.45416161E+00	+4.30908077E-01	+6.89109179E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
225.000000	+2.71924435E+00	+3.50225264E+00	+4.48535184E-01	+7.19558657E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
227.500000	+2.75626322E+00	+3.55377300E+00	+4.66886010E-01	+7.43818086E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
230.000000	+2.79576407E+00	+3.60844143E+00	+4.85726088E-01	+7.59702585E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
232.500000	+2.83760162E+00	+3.66598762E+00	+5.04871139E-01	+7.73111163E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
235.000000	+2.88148461E+00	+3.72619154E+00	+5.24381646E-01	+7.89974764E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
237.500000	+2.92711224E+00	+3.78887325E+00	+5.44369877E-01	+8.08095262E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
240.000000	+2.97431310E+00	+3.85384911E+00	+5.64786409E-01	+8.22450844E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
242.500000	+3.02294893E+00	+3.92088648E+00	+5.85492419E-01	+8.32713246E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
245.000000	+3.07277677E+00	+3.98970589E+00	+6.06422072E-01	+8.40872443E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
247.500000	+3.12356822E+00	+4.06006318E+00	+6.27536041E-01	+8.48245138E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
62.500000	+1.16109671E+01	+1.21197962E+01	+1.75040364E-02	+7.04386659E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
63.750000	+1.15229609E+01	+1.20363023E+01	+2.63329548E-02	+7.08240284E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
65.000000	+1.14306849E+01	+1.19486035E+01	+3.52100435E-02	+7.10557910E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
66.250000	+1.13343105E+01	+1.18568523E+01	+4.40969025E-02	+7.10294586E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
67.500000	+1.12340150E+01	+1.17612126E+01	+5.29674081E-02	+7.08263468E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
68.750000	+1.11299823E+01	+1.16618590E+01	+6.18034892E-02	+7.04556585E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
70.000000	+1.10224092E+01	+1.15589751E+01	+7.05813228E-02	+6.98461394E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
71.250000	+1.09115064E+01	+1.14527520E+01	+7.92650241E-02	+6.89374638E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
72.500000	+1.07974920E+01	+1.13433855E+01	+8.78156887E-02	+6.77663151E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
73.750000	+1.06805814E+01	+1.12310746E+01	+9.62066029E-02	+6.64561819E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
75.000000	+1.05609826E+01	+1.11160213E+01	+1.04429734E-01	+6.51242335E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
76.250000	+1.04389001E+01	+1.09984293E+01	+1.12487661E-01	+6.37936443E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
77.500000	+1.03145423E+01	+1.08785040E+01	+1.20378145E-01	+6.23849539E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
78.750000	+1.01881258E+01	+1.07564500E+01	+1.28083900E-01	+6.07863973E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
80.000000	+1.00598726E+01	+1.06324700E+01	+1.35574745E-01	+5.89435936E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
81.250000	+9.93000196E+00	+1.05067629E+01	+1.42819798E-01	+5.69061912E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
82.500000	+9.79872156E+00	+1.03795233E+01	+1.49801292E-01	+5.48069284E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
83.750000	+9.66622300E+00	+1.02509410E+01	+1.56521530E-01	+5.27922133E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
85.000000	+9.53268368E+00	+1.01212016E+01	+1.62999346E-01	+5.09490188E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
86.250000	+9.39827332E+00	+9.99048662E+00	+1.69258785E-01	+4.92684458E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
87.500000	+9.26316100E+00	+9.85897263E+00	+1.75316457E-01	+4.76593022E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
88.750000	+9.12751931E+00	+9.72683094E+00	+1.81173610E-01	+4.59959003E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
90.000000	+8.99152397E+00	+9.59422636E+00	+1.86815432E-01	+4.41744497E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
91.250000	+8.85534944E+00	+9.46131632E+00	+1.92217223E-01	+4.21534614E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
92.500000	+8.71916286E+00	+9.32825034E+00	+1.97353798E-01	+3.99675556E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
93.750000	+8.58311814E+00	+9.19517012E+00	+2.02209112E-01	+3.77147664E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
95.000000	+8.44735244E+00	+9.06220997E+00	+2.06782489E-01	+3.55197400E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
96.250000	+8.31198614E+00	+8.92949730E+00	+2.11089047E-01	+3.34975583E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
97.500000	+8.17712484E+00	+8.79715305E+00	+2.15156879E-01	+3.17184682E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
98.750000	+8.04286509E+00	+8.66529234E+00	+2.19018664E-01	+3.01869872E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
100.000000	+7.90929999E+00	+8.53402510E+00	+2.22703626E-01	+2.88542924E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
101.250000	+7.77652289E+00	+8.40345631E+00	+2.26232237E-01	+2.76338351E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
102.500000	+7.64462963E+00	+8.27368556E+00	+2.29612084E-01	+2.64279023E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
103.750000	+7.51371682E+00	+8.14480608E+00	+2.32839213E-01	+2.51542088E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
105.000000	+7.38387976E+00	+8.01690401E+00	+2.35900637E-01	+2.37489407E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
106.250000	+7.25521134E+00	+7.89005867E+00	+2.38776448E-01	+2.21820813E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
107.500000	+7.12779881E+00	+7.76434326E+00	+2.41446157E-01	+2.04651128E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
108.750000	+7.00172197E+00	+7.63982568E+00	+2.43892726E-01	+1.86259799E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
110.000000	+6.87705345E+00	+7.51656888E+00	+2.46102652E-01	+1.67156805E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
111.250000	+6.75385436E+00	+7.39463023E+00	+2.48071646E-01	+1.48328813E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
112.500000	+6.63216975E+00	+7.27406105E+00	+2.49810872E-01	+1.30821273E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
113.750000	+6.51203204E+00	+7.15490702E+00	+2.51342178E-01	+1.15166069E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
115.000000	+6.39346760E+00	+7.03720966E+00	+2.52690024E-01	+1.01560852E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
116.250000	+6.27649878E+00	+6.92100811E+00	+2.53881199E-01	+9.02118433E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
117.500000	+6.16114512E+00	+6.80634065E+00	+2.54945320E-01	+8.10837308E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
118.750000	+6.04742823E+00	+6.69324536E+00	+2.55908292E-01	+7.36465192E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
120.000000	+5.93537471E+00	+6.58175924E+00	+2.56786483E-01	+6.72286026E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
121.250000	+5.82501294E+00	+6.47191642E+00	+2.57589007E-01	+6.14220123E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
122.500000	+5.71636881E+00	+6.36374667E+00	+2.58322033E-01	+5.59766154E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
123.750000	+5.60946556E+00	+6.25727497E+00	+2.58988423E-01	+5.06457194E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
31.250000	+1.22778805E+01	+1.27160122E+01	-1.32088430E-01	+2.69257434E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
31.875000	+1.22906814E+01	+1.27295578E+01	-1.30390180E-01	+2.74182293E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
32.500000	+1.23026475E+01	+1.27422834E+01	-1.28661151E-01	+2.79221615E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
33.125000	+1.23137597E+01	+1.27541706E+01	-1.26899910E-01	+2.84488168E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
33.750000	+1.23239995E+01	+1.27652016E+01	-1.25105049E-01	+2.89979695E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
34.375000	+1.23333488E+01	+1.27753590E+01	-1.23275164E-01	+2.95696250E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
35.000000	+1.23417897E+01	+1.27846256E+01	-1.21408846E-01	+3.01640241E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
35.625000	+1.23493047E+01	+1.27929847E+01	-1.19504661E-01	+3.07816377E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
36.250000	+1.23558768E+01	+1.28004199E+01	-1.17561141E-01	+3.14231519E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
36.875000	+1.23614889E+01	+1.28069150E+01	-1.15576767E-01	+3.20894416E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
37.500000	+1.23661244E+01	+1.28124542E+01	-1.13549961E-01	+3.27815364E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
38.125000	+1.23697669E+01	+1.28170220E+01	-1.11479075E-01	+3.35005739E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
38.750000	+1.23724001E+01	+1.28206029E+01	-1.09362389E-01	+3.42477454E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
39.375000	+1.23740081E+01	+1.28231819E+01	-1.07198107E-01	+3.50242463E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
40.000000	+1.23745749E+01	+1.28247442E+01	-1.04984358E-01	+3.58312093E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
40.625000	+1.23740851E+01	+1.28252752E+01	-1.02719206E-01	+3.66696240E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
41.250000	+1.23725232E+01	+1.28247607E+01	-1.00400655E-01	+3.75402857E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
41.875000	+1.23698743E+01	+1.28231866E+01	-9.80266699E-02	+3.84437490E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
42.500000	+1.23661234E+01	+1.28205393E+01	-9.55951866E-02	+3.93802554E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
43.125000	+1.23612562E+01	+1.28168055E+01	-9.31041380E-02	+4.03496686E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
43.750000	+1.23552585E+01	+1.28119722E+01	-9.05514780E-02	+4.13514280E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
44.375000	+1.23481167E+01	+1.28060268E+01	-8.79352095E-02	+4.23845552E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
45.000000	+1.23398176E+01	+1.27989574E+01	-8.52534086E-02	+4.34476971E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
45.625000	+1.23303486E+01	+1.27907524E+01	-8.25042474E-02	+4.45390224E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
46.250000	+1.23196977E+01	+1.27814008E+01	-7.96860308E-02	+4.56560167E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
46.875000	+1.23078534E+01	+1.27708922E+01	-7.67972453E-02	+4.67956136E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
47.500000	+1.22948052E+01	+1.27592169E+01	-7.38365791E-02	+4.79546750E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
48.125000	+1.22805432E+01	+1.27463659E+01	-7.08029109E-02	+4.91300687E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
48.750000	+1.22650584E+01	+1.27323310E+01	-6.76953205E-02	+5.03180064E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
49.375000	+1.22483429E+01	+1.27171048E+01	-6.45131601E-02	+5.15135261E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
50.000000	+1.22303896E+01	+1.27006807E+01	-6.12561298E-02	+5.27110913E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
50.625000	+1.22111925E+01	+1.26830532E+01	-5.79242737E-02	+5.39058856E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
51.250000	+1.21907467E+01	+1.26642175E+01	-5.45178941E-02	+5.50943007E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
51.875000	+1.21690485E+01	+1.26441700E+01	-5.10374861E-02	+5.62728339E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
52.500000	+1.21460952E+01	+1.26229082E+01	-4.74837898E-02	+5.74364047E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
53.125000	+1.21218854E+01	+1.26004304E+01	-4.38579355E-02	+5.85779547E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
53.750000	+1.20964192E+01	+1.25767363E+01	-4.01615455E-02	+5.96900906E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
54.375000	+1.20696977E+01	+1.25518266E+01	-3.63966742E-02	+6.07675293E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
55.000000	+1.20417236E+01	+1.25257031E+01	-3.25656043E-02	+6.18081731E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
55.625000	+1.20125006E+01	+1.24983688E+01	-2.86706525E-02	+6.28116735E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
56.250000	+1.19820335E+01	+1.24698279E+01	-2.47141452E-02	+6.37764164E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
56.875000	+1.19503285E+01	+1.24400856E+01	-2.06986005E-02	+6.46972280E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
57.500000	+1.19173934E+01	+1.24091486E+01	-1.66269916E-02	+6.55656780E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
58.125000	+1.18832371E+01	+1.23770245E+01	-1.25028907E-02	+6.63730269E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
58.750000	+1.18478701E+01	+1.23437222E+01	-8.33036328E-03	+6.71140010E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
59.375000	+1.18113042E+01	+1.23092516E+01	-4.11364061E-03	+6.77889637E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
60.000000	+1.17735520E+01	+1.22736236E+01	+1.43257186E-04	+6.84030216E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
60.625000	+1.17346271E+01	+1.22368504E+01	+4.43673709E-03	+6.89624417E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
61.250000	+1.16945441E+01	+1.21989451E+01	+8.76356240E-03	+6.94703130E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
61.875000	+1.16533185E+01	+1.21599220E+01	+1.31205262E-02	+6.99525288E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
15.625000	+1.17579089E+01	+1.21798099E+01	-1.69837353E-01	+2.46805256E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
15.937500	+1.17703933E+01	+1.21926191E+01	-1.69067905E-01	+2.45641277E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
16.250000	+1.17828787E+01	+1.22054280E+01	-1.68302095E-01	+2.44477675E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
16.562500	+1.17953582E+01	+1.22182296E+01	-1.67539920E-01	+2.43320133E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
16.875000	+1.18078248E+01	+1.22310171E+01	-1.66781344E-01	+2.42178846E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
17.187500	+1.18202717E+01	+1.22437836E+01	-1.66026302E-01	+2.41063184E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
17.500000	+1.18326924E+01	+1.22565228E+01	-1.65274699E-01	+2.39981723E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
17.812500	+1.18450805E+01	+1.22692282E+01	-1.64526416E-01	+2.38942279E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
18.125000	+1.18574299E+01	+1.22818937E+01	-1.63781310E-01	+2.37951947E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
18.437500	+1.18697344E+01	+1.22945133E+01	-1.63039217E-01	+2.37017129E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
18.750000	+1.18819882E+01	+1.23070812E+01	-1.62299953E-01	+2.36143579E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
19.062500	+1.18941855E+01	+1.23195918E+01	-1.61563319E-01	+2.35336431E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
19.375000	+1.19063208E+01	+1.23320395E+01	-1.60829100E-01	+2.34600239E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
19.687500	+1.19183885E+01	+1.23444191E+01	-1.60097068E-01	+2.33939013E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
20.000000	+1.19303835E+01	+1.23567252E+01	-1.59366981E-01	+2.33356246E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
20.312500	+1.19423004E+01	+1.23689528E+01	-1.58638591E-01	+2.32854955E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
20.625000	+1.19541344E+01	+1.23810970E+01	-1.57911638E-01	+2.32437711E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
20.937500	+1.19658804E+01	+1.23931530E+01	-1.57185855E-01	+2.32106667E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
21.250000	+1.19775336E+01	+1.24051161E+01	-1.56460971E-01	+2.31863590E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
21.562500	+1.19890895E+01	+1.24169817E+01	-1.55736708E-01	+2.31709890E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
21.875000	+1.20005434E+01	+1.24287455E+01	-1.55012784E-01	+2.31646647E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
22.187500	+1.20118909E+01	+1.24404031E+01	-1.54288917E-01	+2.31674637E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
22.500000	+1.20231277E+01	+1.24519503E+01	-1.53564818E-01	+2.31794354E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
22.812500	+1.20342495E+01	+1.24633829E+01	-1.52840202E-01	+2.32006037E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
23.125000	+1.20452522E+01	+1.24746970E+01	-1.52114780E-01	+2.32309693E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
23.437500	+1.20561317E+01	+1.24858887E+01	-1.51388266E-01	+2.32705111E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
23.750000	+1.20668841E+01	+1.24969540E+01	-1.50660373E-01	+2.33191890E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
24.062500	+1.20775056E+01	+1.25078893E+01	-1.49930817E-01	+2.33769452E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
24.375000	+1.20879923E+01	+1.25186910E+01	-1.49199314E-01	+2.34437064E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
24.687500	+1.20983406E+01	+1.25293554E+01	-1.48465585E-01	+2.35193849E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
25.000000	+1.21085469E+01	+1.25398792E+01	-1.47729353E-01	+2.36038807E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
25.312500	+1.21186076E+01	+1.25502587E+01	-1.46990343E-01	+2.36970827E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
25.625000	+1.21285193E+01	+1.25604908E+01	-1.46248285E-01	+2.37988702E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
25.937500	+1.21382785E+01	+1.25705722E+01	-1.45502913E-01	+2.39091139E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
26.250000	+1.21478821E+01	+1.25804996E+01	-1.44753965E-01	+2.40276778E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
26.562500	+1.21573266E+01	+1.25902700E+01	-1.44001183E-01	+2.41544197E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
26.875000	+1.21666090E+01	+1.25998802E+01	-1.43244314E-01	+2.42891927E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
27.187500	+1.21757261E+01	+1.26093272E+01	-1.42483109E-01	+2.44318464E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
27.500000	+1.21846748E+01	+1.26186081E+01	-1.41717324E-01	+2.45822274E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
27.812500	+1.21934522E+01	+1.26277199E+01	-1.40946720E-01	+2.47401810E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
28.125000	+1.22020552E+01	+1.26366599E+01	-1.40171062E-01	+2.49055516E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
28.437500	+1.22104809E+01	+1.26454252E+01	-1.39390123E-01	+2.50781841E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
28.750000	+1.22187266E+01	+1.26540130E+01	-1.38603676E-01	+2.52579247E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
29.062500	+1.22267893E+01	+1.26624207E+01	-1.37811502E-01	+2.54446218E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
29.375000	+1.22346664E+01	+1.26706456E+01	-1.37013387E-01	+2.56381273E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
29.687500	+1.22423550E+01	+1.26786851E+01	-1.36209119E-01	+2.58382970E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
30.000000	+1.22498527E+01	+1.26865366E+01	-1.35398494E-01	+2.60449923E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
30.312500	+1.22571566E+01	+1.26941975E+01	-1.34581307E-01	+2.62580806E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
30.625000	+1.22642642E+01	+1.27016654E+01	-1.33757364E-01	+2.64774367E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
30.937500	+1.22711731E+01	+1.27089378E+01	-1.32926468E-01	+2.66998962E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
7.812500	+1.14709146E+01	+1.18847020E+01	-1.89255681E-01	+2.24542110E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
7.968750	+1.14756732E+01	+1.18896066E+01	-1.88902941E-01	+2.26964940E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
8.125000	+1.14804936E+01	+1.18945746E+01	-1.88546416E-01	+2.29327127E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
8.281250	+1.14853742E+01	+1.18996043E+01	-1.88186294E-01	+2.31568780E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
8.437500	+1.14903136E+01	+1.19046944E+01	-1.87822763E-01	+2.33691494E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
8.593750	+1.14953104E+01	+1.19098432E+01	-1.87456008E-01	+2.35697041E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
8.750000	+1.15003632E+01	+1.19150493E+01	-1.87086210E-01	+2.37587354E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
8.906250	+1.15054705E+01	+1.19203111E+01	-1.86713548E-01	+2.39364514E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
9.062500	+1.15106309E+01	+1.19256273E+01	-1.86338196E-01	+2.41030735E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
9.218750	+1.15158429E+01	+1.19309962E+01	-1.85960327E-01	+2.42588352E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
9.375000	+1.15211053E+01	+1.19364164E+01	-1.85580107E-01	+2.44039809E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
9.531250	+1.15264165E+01	+1.19418865E+01	-1.85197702E-01	+2.45387645E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
9.687500	+1.15317752E+01	+1.19474049E+01	-1.84813271E-01	+2.46634482E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
9.843750	+1.15371800E+01	+1.19529703E+01	-1.84426969E-01	+2.47783017E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
10.000000	+1.15426295E+01	+1.19585812E+01	-1.84038949E-01	+2.48836009E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
10.156250	+1.15481224E+01	+1.19642362E+01	-1.83649357E-01	+2.49796271E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
10.312500	+1.15536572E+01	+1.19699338E+01	-1.83258336E-01	+2.50666657E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
10.468750	+1.15592328E+01	+1.19756726E+01	-1.82866024E-01	+2.51450057E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
10.625000	+1.15648476E+01	+1.19814514E+01	-1.82472554E-01	+2.52149387E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
10.781250	+1.15705004E+01	+1.19872686E+01	-1.82078057E-01	+2.52767582E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
10.937500	+1.15761900E+01	+1.19931229E+01	-1.81682656E-01	+2.53307586E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
11.093750	+1.15819148E+01	+1.19990130E+01	-1.81286471E-01	+2.53772347E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
11.250000	+1.15876738E+01	+1.20049375E+01	-1.80889617E-01	+2.54164812E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
11.406250	+1.15934656E+01	+1.20108952E+01	-1.80492206E-01	+2.54487917E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
11.562500	+1.15992889E+01	+1.20168846E+01	-1.80094342E-01	+2.54744585E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
11.718750	+1.16051425E+01	+1.20229045E+01	-1.79696129E-01	+2.54937720E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
11.875000	+1.16110251E+01	+1.20289536E+01	-1.79297662E-01	+2.55070200E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
12.031250	+1.16169356E+01	+1.20350307E+01	-1.78899034E-01	+2.55144876E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
12.187500	+1.16228726E+01	+1.20411345E+01	-1.78500334E-01	+2.55164567E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
12.343750	+1.16288350E+01	+1.20472637E+01	-1.78101645E-01	+2.55132053E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
12.500000	+1.16348216E+01	+1.20534171E+01	-1.77703046E-01	+2.55050076E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
12.656250	+1.16408312E+01	+1.20595935E+01	-1.77304614E-01	+2.54921335E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
12.812500	+1.16468626E+01	+1.20657917E+01	-1.76906417E-01	+2.54748485E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
12.968750	+1.16529147E+01	+1.20720105E+01	-1.76508525E-01	+2.54534132E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
13.125000	+1.16589864E+01	+1.20782488E+01	-1.76110998E-01	+2.54280830E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
13.281250	+1.16650765E+01	+1.20845054E+01	-1.75713897E-01	+2.53991085E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
13.437500	+1.16711838E+01	+1.20907792E+01	-1.75317276E-01	+2.53667347E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
13.593750	+1.16773074E+01	+1.20970690E+01	-1.74921187E-01	+2.53312011E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
13.750000	+1.16834461E+01	+1.21033737E+01	-1.74525676E-01	+2.52927417E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
13.906250	+1.16895988E+01	+1.21096923E+01	-1.74130788E-01	+2.52515846E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
14.062500	+1.16957644E+01	+1.21160236E+01	-1.73736564E-01	+2.52079523E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
14.218750	+1.17019420E+01	+1.21223666E+01	-1.73343040E-01	+2.51620614E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
14.375000	+1.17081305E+01	+1.21287202E+01	-1.72950250E-01	+2.51141225E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
14.531250	+1.17143288E+01	+1.21350834E+01	-1.72558223E-01	+2.50643402E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
14.687500	+1.17205359E+01	+1.21414552E+01	-1.72166989E-01	+2.50129134E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
14.843750	+1.17267508E+01	+1.21478345E+01	-1.71776570E-01	+2.49600349E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
15.000000	+1.17329726E+01	+1.21542204E+01	-1.71386988E-01	+2.49058914E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
15.156250	+1.17392003E+01	+1.21606118E+01	-1.70998261E-01	+2.48506639E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
15.312500	+1.17454328E+01	+1.21670078E+01	-1.70610405E-01	+2.47945274E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
15.468750	+1.17516694E+01	+1.21734075E+01	-1.70223432E-01	+2.47379795E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.906250	+1.13761986E+01	+1.17870854E+01	-1.96290381E-01	+1.24460488E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.984375	+1.13775637E+01	+1.17884909E+01	-1.96192147E-01	+1.27016525E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
4.062500	+1.13789530E+01	+1.17899214E+01	-1.96091917E-01	+1.29566334E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
4.140625	+1.13803664E+01	+1.17913768E+01	-1.95989700E-01	+1.32103209E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
4.218750	+1.13818037E+01	+1.17928569E+01	-1.95885506E-01	+1.34626199E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
4.296875	+1.13832647E+01	+1.17943616E+01	-1.95779347E-01	+1.37134377E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
4.375000	+1.13847494E+01	+1.17958906E+01	-1.95671234E-01	+1.39626835E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
4.453125	+1.13862575E+01	+1.17974440E+01	-1.95561180E-01	+1.42102687E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
4.531250	+1.13877889E+01	+1.17990214E+01	-1.95449198E-01	+1.44561072E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
4.609375	+1.13893434E+01	+1.18006228E+01	-1.95335303E-01	+1.47001152E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
4.687500	+1.13909209E+01	+1.18022479E+01	-1.95219509E-01	+1.49422113E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
4.765625	+1.13925212E+01	+1.18038967E+01	-1.95101831E-01	+1.51823169E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
4.843750	+1.13941442E+01	+1.18055688E+01	-1.94982285E-01	+1.54203556E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
4.921875	+1.13957897E+01	+1.18072642E+01	-1.94860888E-01	+1.56562540E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
5.000000	+1.13974575E+01	+1.18089827E+01	-1.94737656E-01	+1.58899411E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
5.078125	+1.13991474E+01	+1.18107242E+01	-1.94612608E-01	+1.61213487E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
5.156250	+1.14008594E+01	+1.18124883E+01	-1.94485760E-01	+1.63504114E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
5.234375	+1.14025932E+01	+1.18142751E+01	-1.94357132E-01	+1.65770663E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
5.312500	+1.14043486E+01	+1.18160842E+01	-1.94226743E-01	+1.68012534E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
5.390625	+1.14061255E+01	+1.18179155E+01	-1.94094613E-01	+1.70229154E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
5.468750	+1.14079238E+01	+1.18197689E+01	-1.93960760E-01	+1.72419978E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
5.546875	+1.14097432E+01	+1.18216441E+01	-1.93825207E-01	+1.74584487E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
5.625000	+1.14115836E+01	+1.18235410E+01	-1.93687972E-01	+1.76722189E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
5.703125	+1.14134448E+01	+1.18254594E+01	-1.93549078E-01	+1.78832622E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
5.781250	+1.14153266E+01	+1.18273992E+01	-1.93408546E-01	+1.80915347E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
5.859375	+1.14172288E+01	+1.18293600E+01	-1.93266398E-01	+1.82969954E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
5.937500	+1.14191514E+01	+1.18313418E+01	-1.93122656E-01	+1.84996059E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
6.015625	+1.14210941E+01	+1.18333444E+01	-1.92977342E-01	+1.86993304E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
6.093750	+1.14230567E+01	+1.18353675E+01	-1.92830479E-01	+1.88961356E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
6.171875	+1.14250390E+01	+1.18374111E+01	-1.92682089E-01	+1.90899907E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
6.250000	+1.14270410E+01	+1.18394748E+01	-1.92532197E-01	+1.92808675E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
6.328125	+1.14290623E+01	+1.18415586E+01	-1.92380826E-01	+1.94687404E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
6.406250	+1.14311028E+01	+1.18436622E+01	-1.92227998E-01	+1.96535858E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
6.484375	+1.14331624E+01	+1.18457854E+01	-1.92073739E-01	+1.98353828E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
6.562500	+1.14352409E+01	+1.18479281E+01	-1.91918071E-01	+2.00141127E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
6.640625	+1.14373380E+01	+1.18500901E+01	-1.91761018E-01	+2.01897591E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
6.718750	+1.14394537E+01	+1.18522711E+01	-1.91602606E-01	+2.03623079E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
6.796875	+1.14415877E+01	+1.18544711E+01	-1.91442857E-01	+2.05317468E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
6.875000	+1.14437398E+01	+1.18566897E+01	-1.91281797E-01	+2.06980661E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
6.953125	+1.14459099E+01	+1.18589268E+01	-1.91119450E-01	+2.08612579E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
7.031250	+1.14480977E+01	+1.18611822E+01	-1.90955840E-01	+2.10213164E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
7.109375	+1.14503032E+01	+1.18634558E+01	-1.90790992E-01	+2.11782376E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
7.187500	+1.14525261E+01	+1.18657473E+01	-1.90624930E-01	+2.13320197E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
7.265625	+1.14547662E+01	+1.18680566E+01	-1.90457679E-01	+2.14826626E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
7.343750	+1.14570234E+01	+1.18703834E+01	-1.90289263E-01	+2.16301678E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
7.421875	+1.14592974E+01	+1.18727275E+01	-1.90119708E-01	+2.17745390E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
7.500000	+1.14615882E+01	+1.18750888E+01	-1.89949036E-01	+2.19157813E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
7.578125	+1.14638955E+01	+1.18774671E+01	-1.89777273E-01	+2.20539015E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
7.656250	+1.14662191E+01	+1.18798622E+01	-1.89604444E-01	+2.21889080E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
7.734375	+1.14685588E+01	+1.18822739E+01	-1.89430572E-01	+2.23223599E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
1.953125	+1.13503373E+01	+1.17604873E+01	-1.98085030E-01	+5.94920330E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
1.992188	+1.13506924E+01	+1.17608521E+01	-1.98061543E-01	+6.07598979E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.031250	+1.13510543E+01	+1.17612239E+01	-1.98037561E-01	+6.20292181E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.070312	+1.13514231E+01	+1.17616027E+01	-1.98013083E-01	+6.33014161E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.109375	+1.13517987E+01	+1.17619885E+01	-1.97988107E-01	+6.45764214E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.148438	+1.13521810E+01	+1.17623813E+01	-1.97962632E-01	+6.58541577E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.187500	+1.13525702E+01	+1.17627811E+01	-1.97936658E-01	+6.71345458E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.226562	+1.13529661E+01	+1.17631878E+01	-1.97910183E-01	+6.84175036E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.265625	+1.13533687E+01	+1.17636016E+01	-1.97883207E-01	+6.97029451E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.304688	+1.13537782E+01	+1.17640223E+01	-1.97855728E-01	+7.09907807E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.343750	+1.13541943E+01	+1.17644499E+01	-1.97827745E-01	+7.22809180E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.382812	+1.13546172E+01	+1.17648845E+01	-1.97799259E-01	+7.35732612E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.421875	+1.13550468E+01	+1.17653260E+01	-1.97770266E-01	+7.48677123E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.460938	+1.13554831E+01	+1.17657743E+01	-1.97740768E-01	+7.61641698E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.500000	+1.13559260E+01	+1.17662296E+01	-1.97710763E-01	+7.74625297E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.539062	+1.13563757E+01	+1.17666918E+01	-1.97680251E-01	+7.87626856E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.578125	+1.13568319E+01	+1.17671608E+01	-1.97649230E-01	+8.00645289E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.617188	+1.13572949E+01	+1.17676366E+01	-1.97617700E-01	+8.13679484E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.656250	+1.13577644E+01	+1.17681194E+01	-1.97585661E-01	+8.26728308E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.695312	+1.13582406E+01	+1.17686089E+01	-1.97553112E-01	+8.39790614E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.734375	+1.13587234E+01	+1.17691052E+01	-1.97520052E-01	+8.52865227E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.773438	+1.13592127E+01	+1.17696084E+01	-1.97486482E-01	+8.65950955E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.812500	+1.13597087E+01	+1.17701183E+01	-1.97452400E-01	+8.79046596E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.851562	+1.13602111E+01	+1.17706349E+01	-1.97417806E-01	+8.92150930E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.890625	+1.13607202E+01	+1.17711584E+01	-1.97382701E-01	+9.05262724E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.929688	+1.13612357E+01	+1.17716885E+01	-1.97347083E-01	+9.18380730E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.968750	+1.13617578E+01	+1.17722254E+01	-1.97310952E-01	+9.31503684E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.007812	+1.13622863E+01	+1.17727690E+01	-1.97274309E-01	+9.44630318E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.046875	+1.13628214E+01	+1.17733193E+01	-1.97237153E-01	+9.57759356E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.085938	+1.13633629E+01	+1.17738763E+01	-1.97199484E-01	+9.70889508E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.125000	+1.13639108E+01	+1.17744399E+01	-1.97161302E-01	+9.84019478E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.164062	+1.13644652E+01	+1.17750102E+01	-1.97122608E-01	+9.97147964E-04	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.203125	+1.13650260E+01	+1.17755871E+01	-1.97083400E-01	+1.01027366E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.242188	+1.13655932E+01	+1.17761706E+01	-1.97043680E-01	+1.02339525E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.281250	+1.13661668E+01	+1.17767607E+01	-1.97003447E-01	+1.03651143E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.320312	+1.13667467E+01	+1.17773573E+01	-1.96962702E-01	+1.04962087E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.359375	+1.13673330E+01	+1.17779606E+01	-1.96921446E-01	+1.06272226E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.398438	+1.13679257E+01	+1.17785704E+01	-1.96879677E-01	+1.07581427E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.437500	+1.13685246E+01	+1.17791867E+01	-1.96837398E-01	+1.08889560E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.476562	+1.13691299E+01	+1.17798095E+01	-1.96794607E-01	+1.10196491E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.515625	+1.13697414E+01	+1.17804388E+01	-1.96751307E-01	+1.11502089E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.554688	+1.13703592E+01	+1.17810747E+01	-1.96707496E-01	+1.12806224E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.593750	+1.13709833E+01	+1.17817169E+01	-1.96663177E-01	+1.14108764E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.632812	+1.13716136E+01	+1.17823656E+01	-1.96618349E-01	+1.15409578E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.671875	+1.13722501E+01	+1.17830207E+01	-1.96573013E-01	+1.16708537E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.710938	+1.13728928E+01	+1.17836823E+01	-1.96527170E-01	+1.18005511E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.750000	+1.13735417E+01	+1.17843502E+01	-1.96480821E-01	+1.19300371E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.789062	+1.13741967E+01	+1.17850245E+01	-1.96433967E-01	+1.20592988E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.828125	+1.13748579E+01	+1.17857051E+01	-1.96386608E-01	+1.21883237E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.867188	+1.13755252E+01	+1.17863921E+01	-1.96338746E-01	+1.23172269E-03	+1.49869319E+01	+4.75539752E+02	+3.15156238E-02	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02


==> anc/otoc_to_plot_supersymmetric_M600_L1.5560_n100_beta3.5000.dat <==
300.000000	+3.51973050E+01	+4.60770067E+01	+3.08004601E+00	+3.44357358E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
306.000000	+3.49184914E+01	+4.60234834E+01	+3.10054191E+00	+3.38839491E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
312.000000	+3.46577501E+01	+4.59889454E+01	+3.12070675E+00	+3.51174781E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
318.000000	+3.43864170E+01	+4.59693846E+01	+3.14268289E+00	+3.59295723E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
324.000000	+3.41230986E+01	+4.59535290E+01	+3.16382223E+00	+3.50271275E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
330.000000	+3.38781612E+01	+4.59583674E+01	+3.18471544E+00	+3.39679643E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
336.000000	+3.36269293E+01	+4.59495495E+01	+3.20458379E+00	+3.29730033E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
342.000000	+3.33624085E+01	+4.59301818E+01	+3.22428305E+00	+3.40995123E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
348.000000	+3.31152858E+01	+4.59525990E+01	+3.24550321E+00	+3.29439986E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
354.000000	+3.28508653E+01	+4.59254293E+01	+3.26381584E+00	+3.00811507E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
360.000000	+3.26034258E+01	+4.59125976E+01	+3.28160059E+00	+2.99093989E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
366.000000	+3.23461816E+01	+4.58985313E+01	+3.29970712E+00	+3.14803610E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
372.000000	+3.20971866E+01	+4.59187487E+01	+3.31937702E+00	+3.31830966E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
378.000000	+3.18352252E+01	+4.59381140E+01	+3.33952684E+00	+3.30279736E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
384.000000	+3.15787027E+01	+4.59590630E+01	+3.35901059E+00	+2.93580784E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
390.000000	+3.13289001E+01	+4.59374848E+01	+3.37475653E+00	+2.61468731E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
396.000000	+3.10807494E+01	+4.59194646E+01	+3.39038684E+00	+2.77477456E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
402.000000	+3.08008031E+01	+4.59040032E+01	+3.40805383E+00	+2.73112396E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
408.000000	+3.05445255E+01	+4.58776140E+01	+3.42316032E+00	+2.42781586E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
414.000000	+3.02936725E+01	+4.58433583E+01	+3.43718762E+00	+2.49484349E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
420.000000	+3.00605665E+01	+4.58596395E+01	+3.45309845E+00	+2.81016107E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
426.000000	+2.98257016E+01	+4.59086945E+01	+3.47090955E+00	+2.65810747E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
432.000000	+2.95837240E+01	+4.58948680E+01	+3.48499574E+00	+2.32693036E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
438.000000	+2.93308738E+01	+4.58692835E+01	+3.49883271E+00	+2.50981826E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
444.000000	+2.90714474E+01	+4.58813201E+01	+3.51511355E+00	+2.47810151E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
450.000000	+2.88513413E+01	+4.58889428E+01	+3.52856993E+00	+2.36039044E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
456.000000	+2.86124396E+01	+4.59052540E+01	+3.54343824E+00	+2.28767689E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
462.000000	+2.83234628E+01	+4.58352616E+01	+3.55602205E+00	+2.11951853E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
468.000000	+2.80758973E+01	+4.58141821E+01	+3.56887246E+00	+2.48799433E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
474.000000	+2.78655037E+01	+4.59080167E+01	+3.58587799E+00	+2.50885649E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
480.000000	+2.75974061E+01	+4.58778447E+01	+3.59897874E+00	+2.17017865E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
486.000000	+2.73270594E+01	+4.58456097E+01	+3.61192013E+00	+2.25178688E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
492.000000	+2.71260573E+01	+4.59071940E+01	+3.62600018E+00	+2.00173073E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
498.000000	+2.68297374E+01	+4.57985032E+01	+3.63594090E+00	+1.78325386E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
504.000000	+2.66005907E+01	+4.57879568E+01	+3.64739923E+00	+2.04908255E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
510.000000	+2.63879490E+01	+4.58289193E+01	+3.66052989E+00	+1.97555076E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
516.000000	+2.61139882E+01	+4.57616562E+01	+3.67110584E+00	+1.99350529E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
522.000000	+2.58842318E+01	+4.57958776E+01	+3.68445195E+00	+2.12821013E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
528.000000	+2.56472293E+01	+4.58031319E+01	+3.69664436E+00	+2.16877168E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
534.000000	+2.54548276E+01	+4.58914812E+01	+3.71047721E+00	+1.99346696E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
540.000000	+2.51609709E+01	+4.58048483E+01	+3.72056596E+00	+1.93299853E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
546.000000	+2.49089239E+01	+4.58251665E+01	+3.73367320E+00	+2.15865294E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
552.000000	+2.46451897E+01	+4.58308090E+01	+3.74646980E+00	+2.13795551E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
558.000000	+2.43697391E+01	+4.58295405E+01	+3.75932866E+00	+2.16625306E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
564.000000	+2.41809596E+01	+4.59245203E+01	+3.77246484E+00	+2.05718549E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
570.000000	+2.39503009E+01	+4.59464568E+01	+3.78401489E+00	+1.87777845E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
576.000000	+2.37082740E+01	+4.59473516E+01	+3.79499818E+00	+1.72264332E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
582.000000	+2.34919315E+01	+4.59475181E+01	+3.80468661E+00	+1.55258487E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
588.000000	+2.33013944E+01	+4.59586926E+01	+3.81362919E+00	+1.67762140E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
594.000000	+2.30818816E+01	+4.59941129E+01	+3.82481806E+00	+2.05200187E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
150.000000	+3.83961158E+01	+4.27618634E+01	+2.16693662E+00	+1.23249897E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
153.000000	+3.90304438E+01	+4.35586610E+01	+2.20347549E+00	+1.20342514E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
156.000000	+3.95801535E+01	+4.42727918E+01	+2.23914213E+00	+1.17484150E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
159.000000	+4.00428853E+01	+4.49018180E+01	+2.27396598E+00	+1.13268189E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
162.000000	+4.04266042E+01	+4.54492451E+01	+2.30710305E+00	+1.07681376E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
165.000000	+4.07363162E+01	+4.59195421E+01	+2.33857480E+00	+1.02292552E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
168.000000	+4.09736675E+01	+4.63142322E+01	+2.36847858E+00	+9.68617635E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
171.000000	+4.11466396E+01	+4.66400248E+01	+2.39669186E+00	+9.14107454E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
174.000000	+4.12662182E+01	+4.69078753E+01	+2.42332502E+00	+8.64416139E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
177.000000	+4.13368336E+01	+4.71226510E+01	+2.44855683E+00	+8.24717458E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
180.000000	+4.13615133E+01	+4.72893592E+01	+2.47280807E+00	+7.97082253E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
183.000000	+4.13447612E+01	+4.74140084E+01	+2.49638176E+00	+7.72208235E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
186.000000	+4.12942936E+01	+4.75032534E+01	+2.51914057E+00	+7.47799600E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
189.000000	+4.12100294E+01	+4.75577929E+01	+2.54124974E+00	+7.18859346E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
192.000000	+4.10954745E+01	+4.75780958E+01	+2.56227213E+00	+6.80017476E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
195.000000	+4.09604527E+01	+4.75725679E+01	+2.58205079E+00	+6.48269588E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
198.000000	+4.08058546E+01	+4.75455930E+01	+2.60116830E+00	+6.24148780E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
201.000000	+4.06363699E+01	+4.75007967E+01	+2.61949971E+00	+6.10556792E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
204.000000	+4.04515743E+01	+4.74427905E+01	+2.63780171E+00	+6.00437381E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
207.000000	+4.02605974E+01	+4.73768323E+01	+2.65552596E+00	+5.83540425E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
210.000000	+4.00644604E+01	+4.73047916E+01	+2.67281413E+00	+5.79270679E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
213.000000	+3.98656376E+01	+4.72335545E+01	+2.69028220E+00	+5.73136207E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
216.000000	+3.96678822E+01	+4.71615257E+01	+2.70720231E+00	+5.48591523E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
219.000000	+3.94722618E+01	+4.70867328E+01	+2.72319769E+00	+5.26525327E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
222.000000	+3.92725423E+01	+4.70067005E+01	+2.73879383E+00	+5.09770170E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
225.000000	+3.90765419E+01	+4.69275090E+01	+2.75378390E+00	+5.00652181E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
228.000000	+3.88841276E+01	+4.68541378E+01	+2.76883296E+00	+4.94471497E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
231.000000	+3.86943283E+01	+4.67817098E+01	+2.78345219E+00	+4.75382566E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
234.000000	+3.85142316E+01	+4.67148431E+01	+2.79735591E+00	+4.68168758E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
237.000000	+3.83373118E+01	+4.66550897E+01	+2.81154231E+00	+4.71612425E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
240.000000	+3.81602008E+01	+4.65961773E+01	+2.82565266E+00	+4.72459777E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
243.000000	+3.79849684E+01	+4.65419090E+01	+2.83988990E+00	+4.60079844E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
246.000000	+3.78129844E+01	+4.64850782E+01	+2.85325745E+00	+4.37879164E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
249.000000	+3.76467292E+01	+4.64314635E+01	+2.86616265E+00	+4.35956886E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
252.000000	+3.74848012E+01	+4.63867274E+01	+2.87941486E+00	+4.50046774E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
255.000000	+3.73274748E+01	+4.63526533E+01	+2.89316546E+00	+4.54559560E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
258.000000	+3.71748182E+01	+4.63228729E+01	+2.90668843E+00	+4.41022453E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
261.000000	+3.70289409E+01	+4.62961255E+01	+2.91962680E+00	+4.30307300E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
264.000000	+3.68849194E+01	+4.62722380E+01	+2.93250687E+00	+4.32673509E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
267.000000	+3.67397420E+01	+4.62506565E+01	+2.94558722E+00	+4.28842281E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
270.000000	+3.65980999E+01	+4.62300935E+01	+2.95823741E+00	+4.27032182E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
273.000000	+3.64538237E+01	+4.62115749E+01	+2.97120915E+00	+4.33838038E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
276.000000	+3.63103945E+01	+4.61964034E+01	+2.98426769E+00	+4.21936682E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
279.000000	+3.61668384E+01	+4.61747723E+01	+2.99652535E+00	+4.10488239E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
282.000000	+3.60262853E+01	+4.61588028E+01	+3.00889699E+00	+4.17249818E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
285.000000	+3.58896450E+01	+4.61512899E+01	+3.02156034E+00	+4.16202396E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
288.000000	+3.57504392E+01	+4.61391732E+01	+3.03386913E+00	+4.07616886E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
291.000000	+3.56107961E+01	+4.61265044E+01	+3.04601735E+00	+4.04244996E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
294.000000	+3.54755258E+01	+4.61193160E+01	+3.05812383E+00	+3.91115053E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
297.000000	+3.53360541E+01	+4.61014518E+01	+3.06948425E+00	+3.66246485E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
75.000000	+2.16541627E+01	+2.35003832E+01	+1.30628775E+00	+2.94200109E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
76.500000	+2.09494644E+01	+2.28046572E+01	+1.31113577E+00	+3.52202886E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
78.000000	+2.03317408E+01	+2.21975721E+01	+1.31685383E+00	+3.99064560E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
79.500000	+1.98001010E+01	+2.16776375E+01	+1.32310771E+00	+4.24842858E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
81.000000	+1.93534517E+01	+2.12432157E+01	+1.32959912E+00	+4.65803606E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
82.500000	+1.89884875E+01	+2.08924450E+01	+1.33708182E+00	+4.70905543E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
84.000000	+1.87064528E+01	+2.06231033E+01	+1.34372629E+00	+4.76891367E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
85.500000	+1.85015930E+01	+2.04329857E+01	+1.35138856E+00	+5.22246769E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
87.000000	+1.83729868E+01	+2.03199027E+01	+1.35939369E+00	+5.49168370E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
88.500000	+1.83177428E+01	+2.02812189E+01	+1.36786361E+00	+5.80865695E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
90.000000	+1.83328600E+01	+2.03140001E+01	+1.37681966E+00	+6.43390379E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
91.500000	+1.84134561E+01	+2.04151988E+01	+1.38716532E+00	+6.86851115E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
93.000000	+1.85591970E+01	+2.05815830E+01	+1.39742519E+00	+7.39762559E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
94.500000	+1.87629659E+01	+2.08096296E+01	+1.40935820E+00	+7.97167197E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
96.000000	+1.90243800E+01	+2.10957144E+01	+1.42134021E+00	+8.29831171E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
97.500000	+1.93380020E+01	+2.14362568E+01	+1.43425313E+00	+9.07119916E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
99.000000	+1.96991082E+01	+2.18275851E+01	+1.44855381E+00	+9.64576031E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
100.500000	+2.01060277E+01	+2.22658873E+01	+1.46319041E+00	+1.01889864E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
102.000000	+2.05527817E+01	+2.27473241E+01	+1.47912077E+00	+1.10515300E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
103.500000	+2.10354069E+01	+2.32680761E+01	+1.49634500E+00	+1.17617639E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
105.000000	+2.15509825E+01	+2.38243424E+01	+1.51440606E+00	+1.23149003E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
106.500000	+2.20955618E+01	+2.44122589E+01	+1.53328970E+00	+1.30082503E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
108.000000	+2.26642612E+01	+2.50280922E+01	+1.55343081E+00	+1.36727306E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
109.500000	+2.32546209E+01	+2.56683206E+01	+1.57430789E+00	+1.39306424E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
111.000000	+2.38649381E+01	+2.63296515E+01	+1.59522274E+00	+1.41856647E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
112.500000	+2.44904055E+01	+2.70090421E+01	+1.61686489E+00	+1.47141944E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
114.000000	+2.51276379E+01	+2.77035872E+01	+1.63936532E+00	+1.50608228E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
115.500000	+2.57749434E+01	+2.84099882E+01	+1.66204736E+00	+1.51305116E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
117.000000	+2.64295689E+01	+2.91251388E+01	+1.68475685E+00	+1.52541139E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
118.500000	+2.70876799E+01	+2.98461122E+01	+1.70780970E+00	+1.55045648E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
120.000000	+2.77462086E+01	+3.05701212E+01	+1.73127055E+00	+1.56660226E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
121.500000	+2.84037008E+01	+3.12948689E+01	+1.75480777E+00	+1.56944691E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
123.000000	+2.90581456E+01	+3.20181975E+01	+1.77835396E+00	+1.57184883E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
124.500000	+2.97068933E+01	+3.27376613E+01	+1.80196323E+00	+1.57882297E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
126.000000	+3.03472605E+01	+3.34508877E+01	+1.82571865E+00	+1.58664735E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
127.500000	+3.09772038E+01	+3.41557231E+01	+1.84956265E+00	+1.57148968E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
129.000000	+3.15966124E+01	+3.48500630E+01	+1.87286334E+00	+1.54538357E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
130.500000	+3.22025405E+01	+3.55318901E+01	+1.89592416E+00	+1.51773410E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
132.000000	+3.27946082E+01	+3.61996192E+01	+1.91839536E+00	+1.48218982E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
133.500000	+3.33712788E+01	+3.68520110E+01	+1.94038985E+00	+1.46841880E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
135.000000	+3.39295788E+01	+3.74879423E+01	+1.96244792E+00	+1.46511155E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
136.500000	+3.44691530E+01	+3.81062871E+01	+1.98434320E+00	+1.45337746E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
138.000000	+3.49893765E+01	+3.87063214E+01	+2.00604925E+00	+1.43190399E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
139.500000	+3.54905413E+01	+3.92873205E+01	+2.02730032E+00	+1.40594932E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
141.000000	+3.59713119E+01	+3.98483851E+01	+2.04822773E+00	+1.38790171E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
142.500000	+3.64302294E+01	+4.03884326E+01	+2.06893737E+00	+1.37139748E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
144.000000	+3.68670583E+01	+4.09069685E+01	+2.08936965E+00	+1.35243978E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
145.500000	+3.72816253E+01	+4.14037280E+01	+2.10951056E+00	+1.32214676E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
147.000000	+3.76752680E+01	+4.18786392E+01	+2.12903405E+00	+1.28700991E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
148.500000	+3.80470237E+01	+4.23313944E+01	+2.14812086E+00	+1.25789777E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
37.500000	+6.64049529E+01	+6.76144260E+01	+8.83332000E-01	+3.25339634E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
38.250000	+6.52196906E+01	+6.64584740E+01	+9.07276952E-01	+3.13192399E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
39.000000	+6.40232232E+01	+6.52908718E+01	+9.30310860E-01	+3.01409104E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
39.750000	+6.28182716E+01	+6.41143475E+01	+9.52488317E-01	+2.90320555E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
40.500000	+6.16074317E+01	+6.29315036E+01	+9.73858944E-01	+2.76515029E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
41.250000	+6.03938440E+01	+6.17448079E+01	+9.93965572E-01	+2.61844995E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
42.000000	+5.91794972E+01	+6.05566091E+01	+1.01313569E+00	+2.48601654E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
42.750000	+5.79668188E+01	+5.93691116E+01	+1.03125582E+00	+2.34750292E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
43.500000	+5.67578941E+01	+5.81843615E+01	+1.04834824E+00	+2.22462669E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
44.250000	+5.55544183E+01	+5.70042943E+01	+1.06462522E+00	+2.08390516E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
45.000000	+5.43589409E+01	+5.58307019E+01	+1.07960681E+00	+1.93345086E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
45.750000	+5.31726698E+01	+5.46652104E+01	+1.09362698E+00	+1.83705187E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
46.500000	+5.19964645E+01	+5.35093450E+01	+1.10716259E+00	+1.74910151E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
47.250000	+5.08323018E+01	+5.23645197E+01	+1.11986351E+00	+1.63562772E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
48.000000	+4.96815429E+01	+5.12320001E+01	+1.13169701E+00	+1.53329649E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
48.750000	+4.85450648E+01	+5.01129313E+01	+1.14286295E+00	+1.45419019E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
49.500000	+4.74237229E+01	+4.90083715E+01	+1.15350986E+00	+1.38929643E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
50.250000	+4.63184046E+01	+4.79192874E+01	+1.16370240E+00	+1.30631964E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
51.000000	+4.52305325E+01	+4.68465382E+01	+1.17310466E+00	+1.20430677E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
51.750000	+4.41608150E+01	+4.57908799E+01	+1.18176700E+00	+1.12671762E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
52.500000	+4.31094443E+01	+4.47529938E+01	+1.19000542E+00	+1.07245516E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
53.250000	+4.20770035E+01	+4.37335030E+01	+1.19785383E+00	+1.02364495E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
54.000000	+4.10639888E+01	+4.27329692E+01	+1.20536009E+00	+9.60960797E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
54.750000	+4.00713341E+01	+4.17518840E+01	+1.21226824E+00	+8.80426590E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
55.500000	+3.90995069E+01	+4.07906747E+01	+1.21856649E+00	+8.11520055E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
56.250000	+3.81485884E+01	+3.98497203E+01	+1.22444104E+00	+7.62084558E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
57.000000	+3.72187572E+01	+3.89293681E+01	+1.22999776E+00	+7.31338464E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
57.750000	+3.63100423E+01	+3.80299385E+01	+1.23541112E+00	+7.01461309E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
58.500000	+3.54230157E+01	+3.71517206E+01	+1.24051968E+00	+6.57088247E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
59.250000	+3.45580378E+01	+3.62949697E+01	+1.24526744E+00	+6.03310083E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
60.000000	+3.37154914E+01	+3.54599115E+01	+1.24956933E+00	+5.48129535E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
60.750000	+3.28954778E+01	+3.46467495E+01	+1.25348938E+00	+5.09197231E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
61.500000	+3.20978718E+01	+3.38556667E+01	+1.25720729E+00	+4.87997348E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
62.250000	+3.13227024E+01	+3.30868404E+01	+1.26080934E+00	+4.79429491E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
63.000000	+3.05699540E+01	+3.23404355E+01	+1.26439873E+00	+4.70705307E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
63.750000	+2.98399444E+01	+3.16165823E+01	+1.26786992E+00	+4.51758855E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
64.500000	+2.91328843E+01	+3.09154040E+01	+1.27117512E+00	+4.22864690E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
65.250000	+2.84490669E+01	+3.02370097E+01	+1.27421289E+00	+3.87267977E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
66.000000	+2.77885476E+01	+2.95814521E+01	+1.27698414E+00	+3.53175358E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
66.750000	+2.71513215E+01	+2.89487613E+01	+1.27951053E+00	+3.34243183E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
67.500000	+2.65370682E+01	+2.83389843E+01	+1.28199778E+00	+3.23947106E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
68.250000	+2.59459545E+01	+2.77521498E+01	+1.28436973E+00	+3.27908889E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
69.000000	+2.53774560E+01	+2.71882569E+01	+1.28691642E+00	+3.36229509E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
69.750000	+2.48319701E+01	+2.66472978E+01	+1.28941317E+00	+3.38288237E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
70.500000	+2.43092565E+01	+2.61292694E+01	+1.29199074E+00	+3.43637687E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
71.250000	+2.38094497E+01	+2.56341588E+01	+1.29456774E+00	+3.34700472E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
72.000000	+2.33327548E+01	+2.51619280E+01	+1.29701125E+00	+3.21621176E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
72.750000	+2.28789874E+01	+2.47125207E+01	+1.29939206E+00	+3.16486568E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
73.500000	+2.24479783E+01	+2.42858558E+01	+1.30175855E+00	+3.00546581E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
74.250000	+2.20400266E+01	+2.38818445E+01	+1.30390026E+00	+2.70576249E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
18.750000	+8.43278607E+01	+8.49509451E+01	+2.20073933E-01	+2.42066982E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
19.125000	+8.42757972E+01	+8.49046321E+01	+2.29260783E-01	+2.47898356E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
19.500000	+8.42114076E+01	+8.48461850E+01	+2.38666309E-01	+2.53644326E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
19.875000	+8.41345036E+01	+8.47754156E+01	+2.48284107E-01	+2.59713152E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
20.250000	+8.40448779E+01	+8.46921410E+01	+2.58144796E-01	+2.66547795E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
20.625000	+8.39423319E+01	+8.45961854E+01	+2.68275192E-01	+2.73637131E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
21.000000	+8.38266978E+01	+8.44873818E+01	+2.78667581E-01	+2.80794990E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
21.375000	+8.36978039E+01	+8.43655733E+01	+2.89334816E-01	+2.88612227E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
21.750000	+8.35554729E+01	+8.42306139E+01	+3.00313498E-01	+2.96944094E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
22.125000	+8.33995634E+01	+8.40823714E+01	+3.11605623E-01	+3.05181323E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
22.500000	+8.32299575E+01	+8.39207298E+01	+3.23202097E-01	+3.13597501E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
22.875000	+8.30465334E+01	+8.37455913E+01	+3.35125436E-01	+3.22317912E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
23.250000	+8.28492051E+01	+8.35568795E+01	+3.47375940E-01	+3.30559213E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
23.625000	+8.26379351E+01	+8.33545406E+01	+3.59917377E-01	+3.38272731E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
24.000000	+8.24126852E+01	+8.31385432E+01	+3.72746395E-01	+3.46009365E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
24.375000	+8.21734320E+01	+8.29088773E+01	+3.85868079E-01	+3.53280141E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
24.750000	+8.19202071E+01	+8.26655546E+01	+3.99242406E-01	+3.59738378E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
25.125000	+8.16530498E+01	+8.24086078E+01	+4.12848457E-01	+3.66066274E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
25.500000	+8.13719957E+01	+8.21380902E+01	+4.26697376E-01	+3.72120759E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
25.875000	+8.10771340E+01	+8.18540759E+01	+4.40757514E-01	+3.77286580E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
26.250000	+8.07685789E+01	+8.15566607E+01	+4.54993870E-01	+3.82095980E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
26.625000	+8.04464322E+01	+8.12459612E+01	+4.69414713E-01	+3.86729824E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
27.000000	+8.01108409E+01	+8.09221156E+01	+4.83998607E-01	+3.90498617E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
27.375000	+7.97619926E+01	+8.05852840E+01	+4.98702109E-01	+3.93676185E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
27.750000	+7.94000629E+01	+8.02356482E+01	+5.13524320E-01	+3.96662606E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
28.125000	+7.90252587E+01	+7.98734107E+01	+5.28451804E-01	+3.98893744E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
28.500000	+7.86378333E+01	+7.94987945E+01	+5.43441351E-01	+4.00433429E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
28.875000	+7.82380311E+01	+7.91120417E+01	+5.58484312E-01	+4.01727493E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
29.250000	+7.78261162E+01	+7.87134125E+01	+5.73570913E-01	+4.02390052E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
29.625000	+7.74023948E+01	+7.83031843E+01	+5.88663566E-01	+4.02428988E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
30.000000	+7.69671648E+01	+7.78816499E+01	+6.03753087E-01	+4.02211512E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
30.375000	+7.65207398E+01	+7.74491164E+01	+6.18829429E-01	+4.01390418E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
30.750000	+7.60634708E+01	+7.70059044E+01	+6.33857369E-01	+4.00083913E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
31.125000	+7.55956902E+01	+7.65523462E+01	+6.48835722E-01	+3.98653628E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
31.500000	+7.51177478E+01	+7.60887847E+01	+6.63756391E-01	+3.96504709E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
31.875000	+7.46300406E+01	+7.56155727E+01	+6.78573576E-01	+3.93861766E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
32.250000	+7.41329215E+01	+7.51330704E+01	+6.93296023E-01	+3.91504731E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
32.625000	+7.36267460E+01	+7.46416451E+01	+7.07936430E-01	+3.88422038E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
33.000000	+7.31119577E+01	+7.41416711E+01	+7.22427676E-01	+3.84378218E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
33.375000	+7.25889434E+01	+7.36335262E+01	+7.36764797E-01	+3.81066396E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
33.750000	+7.20580239E+01	+7.31175911E+01	+7.51007656E-01	+3.77703182E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
34.125000	+7.15196540E+01	+7.25942506E+01	+7.65092535E-01	+3.72600080E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
34.500000	+7.09742976E+01	+7.20638919E+01	+7.78952662E-01	+3.67782443E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
34.875000	+7.04222496E+01	+7.15269001E+01	+7.92676219E-01	+3.64329230E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
35.250000	+6.98638824E+01	+7.09836601E+01	+8.06277354E-01	+3.59431288E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
35.625000	+6.92997247E+01	+7.04345587E+01	+8.19633565E-01	+3.53061415E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
36.000000	+6.87301553E+01	+6.98799804E+01	+8.32756960E-01	+3.48128691E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
36.375000	+6.81554489E+01	+6.93203032E+01	+8.45743217E-01	+3.43719491E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
36.750000	+6.75760513E+01	+6.87559030E+01	+8.58535922E-01	+3.37453941E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
37.125000	+6.69924422E+01	+6.81871542E+01	+8.71052263E-01	+3.30084228E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
9.375000	+8.22704679E+01	+8.27918203E+01	+4.18180537E-02	+1.43299647E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
9.562500	+8.23614983E+01	+8.28842592E+01	+4.45161609E-02	+1.44498453E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
9.750000	+8.24511545E+01	+8.29753396E+01	+4.72367457E-02	+1.45763843E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
9.937500	+8.25393796E+01	+8.30650058E+01	+4.99823050E-02	+1.47275932E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
10.125000	+8.26261162E+01	+8.31532043E+01	+5.27595931E-02	+1.49129632E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
10.312500	+8.27113094E+01	+8.32398833E+01	+5.55746662E-02	+1.51170477E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
10.500000	+8.27949087E+01	+8.33249933E+01	+5.84284860E-02	+1.53119467E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
10.687500	+8.28768686E+01	+8.34084863E+01	+6.13166462E-02	+1.54801052E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
10.875000	+8.29571455E+01	+8.34903162E+01	+6.42335255E-02	+1.56290393E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
11.062500	+8.30356955E+01	+8.35704381E+01	+6.71775360E-02	+1.57851400E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
11.250000	+8.31124723E+01	+8.36488085E+01	+7.01529530E-02	+1.59710300E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
11.437500	+8.31874299E+01	+8.37253848E+01	+7.31666722E-02	+1.61860399E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
11.625000	+8.32605247E+01	+8.38001261E+01	+7.62227179E-02	+1.64066528E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
11.812500	+8.33317176E+01	+8.38729925E+01	+7.93191670E-02	+1.66062205E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
12.000000	+8.34009731E+01	+8.39439453E+01	+8.24500506E-02	+1.67774950E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
12.187500	+8.34682558E+01	+8.40129469E+01	+8.56107276E-02	+1.69391415E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
12.375000	+8.35335281E+01	+8.40799603E+01	+8.88022287E-02	+1.71200124E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
12.562500	+8.35967502E+01	+8.41449495E+01	+9.20307323E-02	+1.73341801E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
12.750000	+8.36578831E+01	+8.42078789E+01	+9.53025462E-02	+1.75685066E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
12.937500	+8.37168914E+01	+8.42687142E+01	+9.86189223E-02	+1.77934750E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
13.125000	+8.37737436E+01	+8.43274216E+01	+1.01975099E-01	+1.79879018E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
13.312500	+8.38284103E+01	+8.43839680E+01	+1.05364385E-01	+1.81568399E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
13.500000	+8.38808605E+01	+8.44383212E+01	+1.08783914E-01	+1.83274749E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
13.687500	+8.39310600E+01	+8.44904491E+01	+1.12237189E-01	+1.85259873E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
13.875000	+8.39789732E+01	+8.45403202E+01	+1.15731160E-01	+1.87551202E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
14.062500	+8.40245663E+01	+8.45879036E+01	+1.19270359E-01	+1.89918915E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
14.250000	+8.40678095E+01	+8.46331687E+01	+1.22853119E-01	+1.92071125E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
14.437500	+8.41086762E+01	+8.46760857E+01	+1.26473026E-01	+1.93898820E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
14.625000	+8.41471401E+01	+8.47166251E+01	+1.30124325E-01	+1.95565525E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
14.812500	+8.41831719E+01	+8.47547578E+01	+1.33806733E-01	+1.97366589E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
15.000000	+8.42167394E+01	+8.47904550E+01	+1.37525572E-01	+1.99477274E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
15.187500	+8.42478103E+01	+8.48236879E+01	+1.41287131E-01	+2.01806300E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
15.375000	+8.42763547E+01	+8.48544284E+01	+1.45093308E-01	+2.04078077E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
15.562500	+8.43023470E+01	+8.48826487E+01	+1.48940059E-01	+2.06067449E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
15.750000	+8.43257631E+01	+8.49083212E+01	+1.52820837E-01	+2.07786590E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
15.937500	+8.43465775E+01	+8.49314186E+01	+1.56732056E-01	+2.09470397E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
16.125000	+8.43647618E+01	+8.49519140E+01	+1.60675977E-01	+2.11376437E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
16.312500	+8.43802851E+01	+8.49697804E+01	+1.64658672E-01	+2.13571082E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
16.500000	+8.43931175E+01	+8.49849911E+01	+1.68684893E-01	+2.15882551E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
16.687500	+8.44032326E+01	+8.49975196E+01	+1.72754268E-01	+2.18053999E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
16.875000	+8.44106067E+01	+8.50073398E+01	+1.76861918E-01	+2.19960906E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
17.062500	+8.44152165E+01	+8.50144257E+01	+1.81002802E-01	+2.21711982E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
17.250000	+8.44170365E+01	+8.50187516E+01	+1.85176117E-01	+2.23556255E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
17.437500	+8.44160380E+01	+8.50202918E+01	+1.89386161E-01	+2.25679616E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
17.625000	+8.44121914E+01	+8.50190205E+01	+1.93639103E-01	+2.28062145E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
17.812500	+8.44054688E+01	+8.50149125E+01	+1.97938492E-01	+2.30510126E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
18.000000	+8.43958451E+01	+8.50079424E+01	+2.02283232E-01	+2.32826749E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
18.187500	+8.43832973E+01	+8.49980854E+01	+2.06669495E-01	+2.34975851E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
18.375000	+8.43678019E+01	+8.49853166E+01	+2.11094827E-01	+2.37109092E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
18.562500	+8.43493325E+01	+8.49696113E+01	+2.15561086E-01	+2.39291871E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
4.687500	+7.97741636E+01	+8.02652389E+01	-1.80106392E-02	+1.13207832E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
4.781250	+7.98227473E+01	+8.03143456E+01	-1.69460614E-02	+1.13902098E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
4.875000	+7.98716635E+01	+8.03637886E+01	-1.58749749E-02	+1.14586006E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
4.968750	+7.99208902E+01	+8.04135459E+01	-1.47975738E-02	+1.15267806E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
5.062500	+7.99704059E+01	+8.04635958E+01	-1.37137035E-02	+1.15975718E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
5.156250	+8.00201890E+01	+8.05139171E+01	-1.26230291E-02	+1.16718125E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
5.250000	+8.00702187E+01	+8.05644892E+01	-1.15252387E-02	+1.17482220E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
5.343750	+8.01204746E+01	+8.06152916E+01	-1.04202375E-02	+1.18237638E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
5.437500	+8.01709371E+01	+8.06663045E+01	-9.30828298E-03	+1.18944840E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
5.531250	+8.02215869E+01	+8.07175086E+01	-8.19002171E-03	+1.19566629E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
5.625000	+8.02724056E+01	+8.07688848E+01	-7.06640869E-03	+1.20079700E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
5.718750	+8.03233750E+01	+8.08204146E+01	-5.93852733E-03	+1.20482645E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
5.812500	+8.03744775E+01	+8.08720796E+01	-4.80735909E-03	+1.20797807E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
5.906250	+8.04256956E+01	+8.09238622E+01	-3.67356844E-03	+1.21066580E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
6.000000	+8.04770119E+01	+8.09757448E+01	-2.53736071E-03	+1.21339941E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
6.093750	+8.05284092E+01	+8.10277105E+01	-1.39844455E-03	+1.21667246E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
6.187500	+8.05798706E+01	+8.10797425E+01	-2.56099855E-04	+1.22086171E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
6.281250	+8.06313791E+01	+8.11318246E+01	+8.90671145E-04	+1.22615635E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
6.375000	+8.06829184E+01	+8.11839409E+01	+2.04294330E-03	+1.23252493E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
6.468750	+8.07344725E+01	+8.12360758E+01	+3.20165539E-03	+1.23972178E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
6.562500	+8.07860258E+01	+8.12882143E+01	+4.36742164E-03	+1.24733258E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
6.656250	+8.08375637E+01	+8.13403416E+01	+5.54040398E-03	+1.25485559E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
6.750000	+8.08890718E+01	+8.13924432E+01	+6.72027586E-03	+1.26180710E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
6.843750	+8.09405364E+01	+8.14445053E+01	+7.90629230E-03	+1.26782949E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
6.937500	+8.09919445E+01	+8.14965140E+01	+9.09745616E-03	+1.27277382E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
7.031250	+8.10432830E+01	+8.15484559E+01	+1.02927432E-02	+1.27673277E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
7.125000	+8.10945393E+01	+8.16003181E+01	+1.14913301E-02	+1.28001376E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
7.218750	+8.11457008E+01	+8.16520876E+01	+1.26927690E-02	+1.28306099E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
7.312500	+8.11967550E+01	+8.17037520E+01	+1.38970695E-02	+1.28635031E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
7.406250	+8.12476894E+01	+8.17552990E+01	+1.51046758E-02	+1.29028545E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
7.500000	+8.12984917E+01	+8.18067168E+01	+1.63163547E-02	+1.29511910E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
7.593750	+8.13491497E+01	+8.18579935E+01	+1.75330241E-02	+1.30091174E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
7.687500	+8.13996517E+01	+8.19091180E+01	+1.87555642E-02	+1.30753127E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
7.781250	+8.14499861E+01	+8.19600789E+01	+1.99846453E-02	+1.31468995E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
7.875000	+8.15001420E+01	+8.20108657E+01	+2.12206079E-02	+1.32201142E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
7.968750	+8.15501087E+01	+8.20614675E+01	+2.24634167E-02	+1.32911622E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
8.062500	+8.15998763E+01	+8.21118743E+01	+2.37127008E-02	+1.33570978E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
8.156250	+8.16494348E+01	+8.21620759E+01	+2.49678725E-02	+1.34165281E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
8.250000	+8.16987748E+01	+8.22120624E+01	+2.62282998E-02	+1.34699538E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
8.343750	+8.17478868E+01	+8.22618243E+01	+2.74934889E-02	+1.35196418E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
8.437500	+8.17967616E+01	+8.23113521E+01	+2.87632326E-02	+1.35690553E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
8.531250	+8.18453899E+01	+8.23606366E+01	+3.00376867E-02	+1.36219947E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
8.625000	+8.18937623E+01	+8.24096687E+01	+3.13173566E-02	+1.36816819E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
8.718750	+8.19418695E+01	+8.24584397E+01	+3.26030021E-02	+1.37500142E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
8.812500	+8.19897026E+01	+8.25069408E+01	+3.38954843E-02	+1.38271462E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
8.906250	+8.20372525E+01	+8.25551636E+01	+3.51955920E-02	+1.39114659E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
9.000000	+8.20845107E+01	+8.26030999E+01	+3.65038841E-02	+1.39999446E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
9.093750	+8.21314691E+01	+8.26507415E+01	+3.78205816E-02	+1.40887847E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
9.187500	+8.21781197E+01	+8.26980806E+01	+3.91455313E-02	+1.41742397E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
9.281250	+8.22244550E+01	+8.27451094E+01	+4.04782516E-02	+1.42571266E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
2.343750	+7.87387169E+01	+7.92188557E+01	-4.05328941E-02	+6.85334149E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
2.390625	+7.87546947E+01	+7.92349892E+01	-4.02086491E-02	+6.98111508E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
2.437500	+7.87709199E+01	+7.92513730E+01	-3.98784146E-02	+7.11128657E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
2.484375	+7.87873890E+01	+7.92680038E+01	-3.95419659E-02	+7.24649855E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
2.531250	+7.88040984E+01	+7.92848781E+01	-3.91990554E-02	+7.38710873E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
2.578125	+7.88210446E+01	+7.93019924E+01	-3.88494245E-02	+7.53318587E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
2.625000	+7.88382241E+01	+7.93193434E+01	-3.84928192E-02	+7.68446612E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
2.671875	+7.88556332E+01	+7.93369276E+01	-3.81290058E-02	+7.84032782E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
2.718750	+7.88732685E+01	+7.93547416E+01	-3.77577884E-02	+7.99979049E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
2.765625	+7.88911265E+01	+7.93727819E+01	-3.73790254E-02	+8.16154135E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
2.812500	+7.89092035E+01	+7.93910452E+01	-3.69926439E-02	+8.32398996E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
2.859375	+7.89274963E+01	+7.94095278E+01	-3.65986514E-02	+8.48534805E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
2.906250	+7.89460013E+01	+7.94282264E+01	-3.61971426E-02	+8.64372896E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
2.953125	+7.89647152E+01	+7.94471375E+01	-3.57883018E-02	+8.79725784E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
3.000000	+7.89836347E+01	+7.94662576E+01	-3.53723996E-02	+8.94418298E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
3.046875	+7.90027564E+01	+7.94855834E+01	-3.49497846E-02	+9.08297792E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
3.093750	+7.90220771E+01	+7.95051112E+01	-3.45208705E-02	+9.21242565E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
3.140625	+7.90415937E+01	+7.95248378E+01	-3.40861197E-02	+9.33167796E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
3.187500	+7.90613027E+01	+7.95447596E+01	-3.36460257E-02	+9.44028645E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
3.234375	+7.90812011E+01	+7.95648731E+01	-3.32010929E-02	+9.53820504E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
3.281250	+7.91012857E+01	+7.95851750E+01	-3.27518189E-02	+9.62576650E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
3.328125	+7.91215532E+01	+7.96056618E+01	-3.22986773E-02	+9.70363842E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
3.375000	+7.91420003E+01	+7.96263301E+01	-3.18421028E-02	+9.77276494E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
3.421875	+7.91626240E+01	+7.96471764E+01	-3.13824806E-02	+9.83430120E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
3.468750	+7.91834208E+01	+7.96681973E+01	-3.09201371E-02	+9.88954634E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
3.515625	+7.92043875E+01	+7.96893894E+01	-3.04553356E-02	+9.93987976E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
3.562500	+7.92255209E+01	+7.97107494E+01	-2.99882734E-02	+9.98670327E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
3.609375	+7.92468176E+01	+7.97322737E+01	-2.95190822E-02	+1.00313900E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
3.656250	+7.92682742E+01	+7.97539592E+01	-2.90478306E-02	+1.00752395E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
3.703125	+7.92898874E+01	+7.97758024E+01	-2.85745284E-02	+1.01194387E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
3.750000	+7.93116540E+01	+7.97977999E+01	-2.80991332E-02	+1.01650254E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
3.796875	+7.93335704E+01	+7.98199486E+01	-2.76215573E-02	+1.02128569E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
3.843750	+7.93556334E+01	+7.98422451E+01	-2.71416778E-02	+1.02635815E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
3.890625	+7.93778396E+01	+7.98646860E+01	-2.66593466E-02	+1.03176152E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
3.937500	+7.94001857E+01	+7.98872683E+01	-2.61744014E-02	+1.03751269E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
3.984375	+7.94226683E+01	+7.99099886E+01	-2.56866784E-02	+1.04360341E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
4.031250	+7.94452843E+01	+7.99328437E+01	-2.51960232E-02	+1.05000106E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
4.078125	+7.94680304E+01	+7.99558305E+01	-2.47023024E-02	+1.05665101E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
4.125000	+7.94909032E+01	+7.99789458E+01	-2.42054129E-02	+1.06348034E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
4.171875	+7.95138998E+01	+8.00021866E+01	-2.37052896E-02	+1.07040285E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
4.218750	+7.95370170E+01	+8.00255496E+01	-2.32019102E-02	+1.07732504E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
4.265625	+7.95602516E+01	+8.00490318E+01	-2.26952974E-02	+1.08415256E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
4.312500	+7.95836007E+01	+8.00726301E+01	-2.21855172E-02	+1.09079656E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
4.359375	+7.96070613E+01	+8.00963416E+01	-2.16726756E-02	+1.09717946E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
4.406250	+7.96306305E+01	+8.01201631E+01	-2.11569115E-02	+1.10323962E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
4.453125	+7.96543052E+01	+8.01440918E+01	-2.06383885E-02	+1.10893453E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
4.500000	+7.96780828E+01	+8.01681246E+01	-2.01172853E-02	+1.11424244E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
4.546875	+7.97019602E+01	+8.01922586E+01	-1.95937862E-02	+1.11916228E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
4.593750	+7.97259347E+01	+8.02164910E+01	-1.90680707E-02	+1.12371222E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
4.640625	+7.97500034E+01	+8.02408187E+01	-1.85403060E-02	+1.12808402E-02	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.171875	+7.84290918E+01	+7.89063077E+01	-4.66390673E-02	+3.14153201E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.195312	+7.84334406E+01	+7.89106922E+01	-4.65641704E-02	+3.24967122E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.218750	+7.84378696E+01	+7.89151583E+01	-4.64867390E-02	+3.35666215E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.242188	+7.84423788E+01	+7.89197056E+01	-4.64068269E-02	+3.46138197E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.265625	+7.84469678E+01	+7.89243339E+01	-4.63244867E-02	+3.56388540E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.289062	+7.84516364E+01	+7.89290429E+01	-4.62397697E-02	+3.66423399E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.312500	+7.84563842E+01	+7.89338322E+01	-4.61527257E-02	+3.76249457E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.335938	+7.84612110E+01	+7.89387017E+01	-4.60634028E-02	+3.85873781E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.359375	+7.84661164E+01	+7.89436508E+01	-4.59718474E-02	+3.95303679E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.382812	+7.84711002E+01	+7.89486794E+01	-4.58781042E-02	+4.04546573E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.406250	+7.84761621E+01	+7.89537871E+01	-4.57822162E-02	+4.13609863E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.429688	+7.84813017E+01	+7.89589735E+01	-4.56842246E-02	+4.22500813E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.453125	+7.84865188E+01	+7.89642384E+01	-4.55841689E-02	+4.31226451E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.476562	+7.84918130E+01	+7.89695814E+01	-4.54820872E-02	+4.39793477E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.500000	+7.84971841E+01	+7.89750021E+01	-4.53780157E-02	+4.48208193E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.523438	+7.85026316E+01	+7.89805003E+01	-4.52719896E-02	+4.56476444E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.546875	+7.85081553E+01	+7.89860756E+01	-4.51640424E-02	+4.64603583E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.570312	+7.85137548E+01	+7.89917276E+01	-4.50542067E-02	+4.72594459E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.593750	+7.85194298E+01	+7.89974560E+01	-4.49425138E-02	+4.80453419E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.617188	+7.85251799E+01	+7.90032604E+01	-4.48289941E-02	+4.88184321E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.640625	+7.85310049E+01	+7.90091405E+01	-4.47136774E-02	+4.95790592E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.664062	+7.85369043E+01	+7.90150959E+01	-4.45965923E-02	+5.03275270E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.687500	+7.85428779E+01	+7.90211263E+01	-4.44777671E-02	+5.10641082E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.710938	+7.85489252E+01	+7.90272313E+01	-4.43572293E-02	+5.17890524E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.734375	+7.85550459E+01	+7.90334104E+01	-4.42350059E-02	+5.25025943E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.757812	+7.85612397E+01	+7.90396635E+01	-4.41111234E-02	+5.32049643E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.781250	+7.85675061E+01	+7.90459900E+01	-4.39856076E-02	+5.38963976E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.804688	+7.85738449E+01	+7.90523896E+01	-4.38584840E-02	+5.45771435E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.828125	+7.85802556E+01	+7.90588619E+01	-4.37297773E-02	+5.52474746E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.851562	+7.85867379E+01	+7.90654066E+01	-4.35995115E-02	+5.59076958E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.875000	+7.85932915E+01	+7.90720232E+01	-4.34677099E-02	+5.65581526E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.898438	+7.85999158E+01	+7.90787114E+01	-4.33343951E-02	+5.71992367E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.921875	+7.86066106E+01	+7.90854708E+01	-4.31995885E-02	+5.78313919E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.945312	+7.86133755E+01	+7.90923009E+01	-4.30633105E-02	+5.84551212E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.968750	+7.86202101E+01	+7.90992015E+01	-4.29255801E-02	+5.90709874E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
1.992188	+7.86271140E+01	+7.91061720E+01	-4.27864152E-02	+5.96796177E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
2.015625	+7.86340869E+01	+7.91132122E+01	-4.26458319E-02	+6.02817042E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
2.039062	+7.86411282E+01	+7.91203216E+01	-4.25038447E-02	+6.08780044E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
2.062500	+7.86482377E+01	+7.91274998E+01	-4.23604663E-02	+6.14693409E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
2.085938	+7.86554148E+01	+7.91347463E+01	-4.22157072E-02	+6.20565987E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
2.109375	+7.86626594E+01	+7.91420609E+01	-4.20695760E-02	+6.26407230E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
2.132812	+7.86699708E+01	+7.91494430E+01	-4.19220788E-02	+6.32227152E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
2.156250	+7.86773487E+01	+7.91568924E+01	-4.17732195E-02	+6.38036280E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
2.179688	+7.86847928E+01	+7.91644085E+01	-4.16229993E-02	+6.43845594E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
2.203125	+7.86923025E+01	+7.91719909E+01	-4.14714169E-02	+6.49666449E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
2.226562	+7.86998775E+01	+7.91796393E+01	-4.13184682E-02	+6.55510491E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
2.250000	+7.87075174E+01	+7.91873532E+01	-4.11641463E-02	+6.61389560E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
2.273438	+7.87152217E+01	+7.91951322E+01	-4.10084418E-02	+6.67315581E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
2.296875	+7.87229900E+01	+7.92029759E+01	-4.08513422E-02	+6.73300425E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02
2.320312	+7.87308219E+01	+7.92108839E+01	-4.06928322E-02	+6.79317632E-03	+4.88069811E+01	+5.52871414E+02	+8.82790823E-02	+1.00000000E+00	+0.00000000E+00	+3.95096938E+01	+5.52427570E+02	+7.15201340E-02


==> anc/otoc_to_plot_supersymmetric_M600_L1.5560_n100_beta5.0000.dat <==
300.000000	+2.38481022E+01	+3.14187788E+01	+2.71742962E+00	+3.59827075E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
306.000000	+2.36309143E+01	+3.13633670E+01	+2.73857329E+00	+3.44961918E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
312.000000	+2.34302889E+01	+3.13209338E+01	+2.75882505E+00	+3.54367615E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
318.000000	+2.32220438E+01	+3.12904037E+01	+2.78109740E+00	+3.61495427E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
324.000000	+2.30209693E+01	+3.12614388E+01	+2.80220450E+00	+3.47895795E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
330.000000	+2.28372629E+01	+3.12495864E+01	+2.82284490E+00	+3.36406211E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
336.000000	+2.26491846E+01	+3.12291173E+01	+2.84257325E+00	+3.23942991E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
342.000000	+2.24534213E+01	+3.11991976E+01	+2.86171806E+00	+3.38608874E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
348.000000	+2.22669397E+01	+3.12026812E+01	+2.88320631E+00	+3.34603454E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
354.000000	+2.20648013E+01	+3.11688870E+01	+2.90187047E+00	+3.09208775E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
360.000000	+2.18803196E+01	+3.11538503E+01	+2.92031136E+00	+3.08041069E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
366.000000	+2.16977918E+01	+3.11447066E+01	+2.93883540E+00	+3.14868229E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
372.000000	+2.15233430E+01	+3.11539704E+01	+2.95809555E+00	+3.25561720E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
378.000000	+2.13447403E+01	+3.11680257E+01	+2.97790281E+00	+3.22788376E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
384.000000	+2.11679422E+01	+3.11789271E+01	+2.99683016E+00	+2.92862084E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
390.000000	+2.09948140E+01	+3.11694614E+01	+3.01304626E+00	+2.72549168E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
396.000000	+2.08175296E+01	+3.11613458E+01	+3.02953606E+00	+2.86393556E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
402.000000	+2.06143393E+01	+3.11447392E+01	+3.04741348E+00	+2.73835314E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
408.000000	+2.04302130E+01	+3.11195757E+01	+3.06239629E+00	+2.41750795E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
414.000000	+2.02507026E+01	+3.10910647E+01	+3.07642358E+00	+2.52515997E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
420.000000	+2.00869630E+01	+3.11051915E+01	+3.09269821E+00	+2.87767425E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
426.000000	+1.99181642E+01	+3.11394050E+01	+3.11095567E+00	+2.66050874E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
432.000000	+1.97423242E+01	+3.11179973E+01	+3.12462432E+00	+2.27163841E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
438.000000	+1.95545012E+01	+3.10858367E+01	+3.13821533E+00	+2.51570301E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
444.000000	+1.93720737E+01	+3.10963967E+01	+3.15481275E+00	+2.54631906E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
450.000000	+1.92252455E+01	+3.11143688E+01	+3.16877116E+00	+2.37426373E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
456.000000	+1.90590930E+01	+3.11222598E+01	+3.18330392E+00	+2.21775196E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
462.000000	+1.88561923E+01	+3.10659691E+01	+3.19538418E+00	+2.06975673E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
468.000000	+1.86884570E+01	+3.10549894E+01	+3.20814100E+00	+2.48157335E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
474.000000	+1.85473750E+01	+3.11262131E+01	+3.22516306E+00	+2.53823606E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
480.000000	+1.83604659E+01	+3.11094636E+01	+3.23859983E+00	+2.18597373E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
486.000000	+1.81752051E+01	+3.10883731E+01	+3.25139475E+00	+2.25030621E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
492.000000	+1.80210108E+01	+3.11189686E+01	+3.26560351E+00	+2.07355891E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
498.000000	+1.78127218E+01	+3.10512354E+01	+3.27627745E+00	+1.83373692E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
504.000000	+1.76531388E+01	+3.10425096E+01	+3.28760835E+00	+2.05472802E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
510.000000	+1.74985937E+01	+3.10675833E+01	+3.30093419E+00	+2.00860710E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
516.000000	+1.73089936E+01	+3.10250131E+01	+3.31171164E+00	+1.94023504E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
522.000000	+1.71354122E+01	+3.10240326E+01	+3.32421701E+00	+2.06788377E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
528.000000	+1.69779194E+01	+3.10385545E+01	+3.33652624E+00	+2.09726404E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
534.000000	+1.68379688E+01	+3.10805621E+01	+3.34938418E+00	+2.00482394E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
540.000000	+1.66421076E+01	+3.10451138E+01	+3.36058413E+00	+2.06155323E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
546.000000	+1.64586312E+01	+3.10579612E+01	+3.37412282E+00	+2.26444413E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
552.000000	+1.62722066E+01	+3.10719564E+01	+3.38775746E+00	+2.21059443E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
558.000000	+1.60910384E+01	+3.10828291E+01	+3.40064995E+00	+2.08485451E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
564.000000	+1.59591474E+01	+3.11338317E+01	+3.41277571E+00	+1.93202865E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
570.000000	+1.58093854E+01	+3.11528115E+01	+3.42383429E+00	+1.77205930E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
576.000000	+1.56446681E+01	+3.11454930E+01	+3.43404042E+00	+1.59492615E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
582.000000	+1.55021178E+01	+3.11420317E+01	+3.44297341E+00	+1.50752580E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
588.000000	+1.53729561E+01	+3.11567475E+01	+3.45213073E+00	+1.77523034E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
594.000000	+1.52034215E+01	+3.11800829E+01	+3.46427617E+00	+2.27324956E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
150.000000	+2.05483989E+01	+2.30884636E+01	+1.62533672E+00	+1.43064051E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
153.000000	+2.12278499E+01	+2.38790624E+01	+1.66816425E+00	+1.42452825E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
156.000000	+2.18796862E+01	+2.46464027E+01	+1.71080842E+00	+1.41608080E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
159.000000	+2.24975062E+01	+2.53838250E+01	+1.75312910E+00	+1.39459318E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
162.000000	+2.30794251E+01	+2.60876098E+01	+1.79448401E+00	+1.35408758E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
165.000000	+2.36239657E+01	+2.67545735E+01	+1.83437436E+00	+1.30868889E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
168.000000	+2.41267402E+01	+2.73806529E+01	+1.87300534E+00	+1.26626826E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
171.000000	+2.45868094E+01	+2.79645373E+01	+1.91035045E+00	+1.22068765E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
174.000000	+2.50056556E+01	+2.85068334E+01	+1.94624660E+00	+1.17392855E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
177.000000	+2.53825601E+01	+2.90067797E+01	+1.98078617E+00	+1.13129270E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
180.000000	+2.57169603E+01	+2.94640407E+01	+2.01412416E+00	+1.09871134E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
183.000000	+2.60088498E+01	+2.98800387E+01	+2.04670885E+00	+1.06545253E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
186.000000	+2.62616569E+01	+3.02560998E+01	+2.07805131E+00	+1.02366335E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
189.000000	+2.64750297E+01	+3.05914399E+01	+2.10812865E+00	+9.78131160E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
192.000000	+2.66504962E+01	+3.08863800E+01	+2.13673918E+00	+9.23201790E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
195.000000	+2.67933490E+01	+3.11442093E+01	+2.16352075E+00	+8.70183325E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
198.000000	+2.69034704E+01	+3.13663892E+01	+2.18895018E+00	+8.27345778E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
201.000000	+2.69827479E+01	+3.15550386E+01	+2.21316150E+00	+7.98539945E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
204.000000	+2.70311466E+01	+3.17130999E+01	+2.23686258E+00	+7.73357457E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
207.000000	+2.70551167E+01	+3.18445675E+01	+2.25956295E+00	+7.42918098E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
210.000000	+2.70563194E+01	+3.19516925E+01	+2.28143767E+00	+7.23011890E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
213.000000	+2.70366860E+01	+3.20384792E+01	+2.30294366E+00	+7.01409603E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
216.000000	+2.70000029E+01	+3.21057923E+01	+2.32352224E+00	+6.67637611E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
219.000000	+2.69474131E+01	+3.21536366E+01	+2.34300192E+00	+6.40674175E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
222.000000	+2.68765682E+01	+3.21824475E+01	+2.36196269E+00	+6.16540469E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
225.000000	+2.67944971E+01	+3.21969180E+01	+2.37999435E+00	+5.96707999E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
228.000000	+2.67020117E+01	+3.22012962E+01	+2.39776517E+00	+5.80006059E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
231.000000	+2.66004586E+01	+3.21941953E+01	+2.41479471E+00	+5.47166435E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
234.000000	+2.64952361E+01	+3.21780584E+01	+2.43059516E+00	+5.20371576E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
237.000000	+2.63834033E+01	+3.21545444E+01	+2.44601701E+00	+5.10223705E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
240.000000	+2.62635431E+01	+3.21230263E+01	+2.46120858E+00	+5.04464345E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
243.000000	+2.61389423E+01	+3.20874340E+01	+2.47628487E+00	+4.89156827E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
246.000000	+2.60113170E+01	+3.20453210E+01	+2.49055799E+00	+4.63246392E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
249.000000	+2.58840345E+01	+3.20001824E+01	+2.50407965E+00	+4.51497604E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
252.000000	+2.57563262E+01	+3.19560247E+01	+2.51764785E+00	+4.57896970E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
255.000000	+2.56276797E+01	+3.19141911E+01	+2.53155347E+00	+4.58078981E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
258.000000	+2.55000785E+01	+3.18725374E+01	+2.54513259E+00	+4.44705849E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
261.000000	+2.53749920E+01	+3.18315002E+01	+2.55823582E+00	+4.39242139E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
264.000000	+2.52484219E+01	+3.17910565E+01	+2.57148711E+00	+4.40864213E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
267.000000	+2.51199069E+01	+3.17494805E+01	+2.58468767E+00	+4.31942690E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
270.000000	+2.49937890E+01	+3.17082025E+01	+2.59740368E+00	+4.30947428E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
273.000000	+2.48678982E+01	+3.16711271E+01	+2.61054452E+00	+4.38827457E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
276.000000	+2.47438939E+01	+3.16374435E+01	+2.62373332E+00	+4.26535814E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
279.000000	+2.46222830E+01	+3.16018682E+01	+2.63613667E+00	+4.09454401E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
282.000000	+2.45066993E+01	+3.15717020E+01	+2.64830059E+00	+4.09204045E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
285.000000	+2.43951989E+01	+3.15482696E+01	+2.66068891E+00	+4.04967716E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
288.000000	+2.42834988E+01	+3.15222700E+01	+2.67259865E+00	+3.89614360E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
291.000000	+2.41738296E+01	+3.14960865E+01	+2.68406577E+00	+3.83412097E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
294.000000	+2.40664713E+01	+3.14736986E+01	+2.69560338E+00	+3.76907628E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
297.000000	+2.39575518E+01	+3.14472840E+01	+2.70668023E+00	+3.61549209E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
75.000000	+2.01835782E+01	+2.15155232E+01	+9.79787458E-01	+2.64427764E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
76.500000	+1.93799601E+01	+2.07172246E+01	+9.83773332E-01	+2.67022109E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
78.000000	+1.86207061E+01	+1.99633637E+01	+9.87798121E-01	+2.64855906E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
79.500000	+1.79061705E+01	+1.92541029E+01	+9.91719009E-01	+2.50084976E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
81.000000	+1.72368009E+01	+1.85895697E+01	+9.95300671E-01	+2.33800093E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
82.500000	+1.66123784E+01	+1.79697984E+01	+9.98733012E-01	+2.06995962E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
84.000000	+1.60334591E+01	+1.73946546E+01	+1.00151055E+00	+1.92811635E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
85.500000	+1.54987070E+01	+1.68640015E+01	+1.00451736E+00	+2.07592381E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
87.000000	+1.50080180E+01	+1.63777172E+01	+1.00773832E+00	+2.27322199E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
88.500000	+1.45608683E+01	+1.59355055E+01	+1.01133703E+00	+2.47256292E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
90.000000	+1.41570757E+01	+1.55369727E+01	+1.01515601E+00	+2.77016201E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
91.500000	+1.37956070E+01	+1.51817157E+01	+1.01964751E+00	+2.92795302E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
93.000000	+1.34771783E+01	+1.48692494E+01	+1.02393987E+00	+3.09902406E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
94.500000	+1.31998236E+01	+1.45988791E+01	+1.02894459E+00	+3.30834072E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
96.000000	+1.29638426E+01	+1.43697989E+01	+1.03386489E+00	+3.41674822E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
97.500000	+1.27677205E+01	+1.41811905E+01	+1.03919483E+00	+3.86309739E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
99.000000	+1.26098333E+01	+1.40321784E+01	+1.04545418E+00	+4.28310943E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
100.500000	+1.24900298E+01	+1.39217790E+01	+1.05204416E+00	+4.69901533E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
102.000000	+1.24063729E+01	+1.38489109E+01	+1.05955123E+00	+5.33864467E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
103.500000	+1.23575653E+01	+1.38124300E+01	+1.06806009E+00	+5.92000648E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
105.000000	+1.23427619E+01	+1.38111482E+01	+1.07731125E+00	+6.38918559E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
106.500000	+1.23607747E+01	+1.38437945E+01	+1.08722765E+00	+6.98556243E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
108.000000	+1.24095362E+01	+1.39090198E+01	+1.09826794E+00	+7.64278667E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
109.500000	+1.24880185E+01	+1.40054344E+01	+1.11015601E+00	+7.98623709E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
111.000000	+1.25957740E+01	+1.41316171E+01	+1.12222665E+00	+8.30757366E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
112.500000	+1.27304443E+01	+1.42861536E+01	+1.13507873E+00	+8.94996843E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
114.000000	+1.28899598E+01	+1.44675987E+01	+1.14907655E+00	+9.50100867E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
115.500000	+1.30736702E+01	+1.46743599E+01	+1.16358176E+00	+9.80421773E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
117.000000	+1.32801375E+01	+1.49048682E+01	+1.17848921E+00	+1.02325452E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
118.500000	+1.35069855E+01	+1.51575745E+01	+1.19427939E+00	+1.08221629E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
120.000000	+1.37526099E+01	+1.54309555E+01	+1.21095569E+00	+1.13045523E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
121.500000	+1.40160860E+01	+1.57236126E+01	+1.22819305E+00	+1.16758704E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
123.000000	+1.42959845E+01	+1.60341602E+01	+1.24598331E+00	+1.20750664E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
124.500000	+1.45905652E+01	+1.63610813E+01	+1.26441825E+00	+1.25245941E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
126.000000	+1.48981020E+01	+1.67028301E+01	+1.28355709E+00	+1.30088803E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
127.500000	+1.52169100E+01	+1.70578894E+01	+1.30344489E+00	+1.33800804E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
129.000000	+1.55460976E+01	+1.74247415E+01	+1.32369733E+00	+1.36151828E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
130.500000	+1.58841936E+01	+1.78019256E+01	+1.34429044E+00	+1.37488143E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
132.000000	+1.62303437E+01	+1.81880951E+01	+1.36494377E+00	+1.38003772E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
133.500000	+1.65832118E+01	+1.85820066E+01	+1.38569157E+00	+1.40160695E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
135.000000	+1.69406040E+01	+1.89824306E+01	+1.40699198E+00	+1.43123308E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
136.500000	+1.73016554E+01	+1.93881416E+01	+1.42862856E+00	+1.45013431E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
138.000000	+1.76654067E+01	+1.97980214E+01	+1.45049601E+00	+1.45347719E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
139.500000	+1.80314658E+01	+2.02109445E+01	+1.47223288E+00	+1.45101211E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
141.000000	+1.83981691E+01	+2.06256675E+01	+1.49402637E+00	+1.45968724E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
142.500000	+1.87638600E+01	+2.10408999E+01	+1.51602349E+00	+1.47180354E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
144.000000	+1.91274748E+01	+2.14555301E+01	+1.53818048E+00	+1.47942246E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
145.500000	+1.94881494E+01	+2.18685267E+01	+1.56040617E+00	+1.46843067E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
147.000000	+1.98460279E+01	+2.22789334E+01	+1.58223340E+00	+1.44893225E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
148.500000	+2.01997059E+01	+2.26858351E+01	+1.60387414E+00	+1.43649926E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
37.500000	+5.05645270E+01	+5.13860703E+01	+4.96576575E-01	+2.67879454E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
38.250000	+4.99863899E+01	+5.08245020E+01	+5.16543746E-01	+2.64578429E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
39.000000	+4.93911382E+01	+5.02459415E+01	+5.36263339E-01	+2.60812210E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
39.750000	+4.87801086E+01	+4.96516590E+01	+5.55665577E-01	+2.56646172E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
40.500000	+4.81545873E+01	+4.90429396E+01	+5.74760265E-01	+2.51520652E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
41.250000	+4.75160162E+01	+4.84210767E+01	+5.93393675E-01	+2.45905593E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
42.000000	+4.68656347E+01	+4.77873664E+01	+6.11646104E-01	+2.40093618E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
42.750000	+4.62048420E+01	+4.71430914E+01	+6.29407718E-01	+2.33167173E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
43.500000	+4.55349743E+01	+4.64895140E+01	+6.46621180E-01	+2.26851094E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
44.250000	+4.48571558E+01	+4.58278810E+01	+6.63435382E-01	+2.20095413E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
45.000000	+4.41728276E+01	+4.51594068E+01	+6.79635492E-01	+2.11904461E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
45.750000	+4.34831850E+01	+4.44852610E+01	+6.95221051E-01	+2.05192913E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
46.500000	+4.27891672E+01	+4.38065844E+01	+7.10414429E-01	+1.99104629E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
47.250000	+4.20920267E+01	+4.31244819E+01	+7.25086746E-01	+1.91373015E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
48.000000	+4.13929551E+01	+4.24400014E+01	+7.39120381E-01	+1.83576782E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
48.750000	+4.06928607E+01	+4.17541410E+01	+7.52623263E-01	+1.77260288E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
49.500000	+3.99926006E+01	+4.10678603E+01	+7.65709425E-01	+1.71503249E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
50.250000	+3.92931387E+01	+4.03820752E+01	+7.78348750E-01	+1.64543004E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
51.000000	+3.85955171E+01	+3.96976460E+01	+7.90390875E-01	+1.56598110E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
51.750000	+3.79005568E+01	+3.90153749E+01	+8.01838467E-01	+1.49681955E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
52.500000	+3.72088642E+01	+3.83360184E+01	+8.12843168E-01	+1.44299641E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
53.250000	+3.65210828E+01	+3.76602942E+01	+8.23483413E-01	+1.39162316E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
54.000000	+3.58379468E+01	+3.69888768E+01	+8.33717516E-01	+1.32894892E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
54.750000	+3.51602408E+01	+3.63223893E+01	+8.43417647E-01	+1.25612937E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
55.500000	+3.44885811E+01	+3.56614025E+01	+8.52559456E-01	+1.18856350E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
56.250000	+3.38233900E+01	+3.50064436E+01	+8.61246099E-01	+1.13558228E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
57.000000	+3.31650357E+01	+3.43580057E+01	+8.69593190E-01	+1.09425108E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
57.750000	+3.25139178E+01	+3.37165500E+01	+8.77659865E-01	+1.05190806E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
58.500000	+3.18705597E+01	+3.30825024E+01	+8.85371811E-01	+9.98872951E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
59.250000	+3.12354620E+01	+3.24562490E+01	+8.92642960E-01	+9.37143116E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
60.000000	+3.06090371E+01	+3.18381366E+01	+8.99428958E-01	+8.75858867E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
60.750000	+2.99915469E+01	+3.12284783E+01	+9.05780843E-01	+8.25824493E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
61.500000	+2.93831407E+01	+3.06275602E+01	+9.11816325E-01	+7.89524535E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
62.250000	+2.87839814E+01	+3.00356487E+01	+9.17623711E-01	+7.61735847E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
63.000000	+2.81942714E+01	+2.94529912E+01	+9.23242363E-01	+7.33140431E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
63.750000	+2.76143010E+01	+2.88798090E+01	+9.28620817E-01	+6.96835346E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
64.500000	+2.70443566E+01	+2.83163022E+01	+9.33694893E-01	+6.52191822E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
65.250000	+2.64847016E+01	+2.77626507E+01	+9.38403694E-01	+6.03262655E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
66.000000	+2.59354977E+01	+2.72190053E+01	+9.42743833E-01	+5.57631971E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
66.750000	+2.53968155E+01	+2.66854988E+01	+9.46768174E-01	+5.22323858E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
67.500000	+2.48686571E+01	+2.61622604E+01	+9.50578691E-01	+4.96914679E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
68.250000	+2.43510840E+01	+2.56494087E+01	+9.54221894E-01	+4.80411715E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
69.000000	+2.38440889E+01	+2.51470477E+01	+9.57784867E-01	+4.66491476E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
69.750000	+2.33478326E+01	+2.46552740E+01	+9.61219266E-01	+4.49129985E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
70.500000	+2.28624124E+01	+2.41741788E+01	+9.64521817E-01	+4.27906315E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
71.250000	+2.23879822E+01	+2.37038426E+01	+9.67637861E-01	+3.98552901E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
72.000000	+2.19246990E+01	+2.32443310E+01	+9.70500110E-01	+3.65478865E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
72.750000	+2.14726056E+01	+2.27956995E+01	+9.73120044E-01	+3.34635435E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
73.500000	+2.10317213E+01	+2.23579939E+01	+9.75519642E-01	+3.04217362E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
74.250000	+2.06021107E+01	+2.19312560E+01	+9.77683305E-01	+2.72759413E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
18.750000	+5.71793118E+01	+5.77282078E+01	+9.33009488E-02	+1.29190531E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
19.125000	+5.71993708E+01	+5.77509600E+01	+9.81954982E-02	+1.31852103E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
19.500000	+5.72141314E+01	+5.77684824E+01	+1.03189857E-01	+1.34494033E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
19.875000	+5.72235043E+01	+5.77806856E+01	+1.08282551E-01	+1.37174275E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
20.250000	+5.72273980E+01	+5.77874816E+01	+1.13477927E-01	+1.40021484E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
20.625000	+5.72257200E+01	+5.77887834E+01	+1.18784162E-01	+1.42998004E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
21.000000	+5.72183824E+01	+5.77845051E+01	+1.24202778E-01	+1.46029845E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
21.375000	+5.72052980E+01	+5.77745622E+01	+1.29736400E-01	+1.49228332E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
21.750000	+5.71863766E+01	+5.77588710E+01	+1.35394902E-01	+1.52636718E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
22.125000	+5.71615312E+01	+5.77373495E+01	+1.41184154E-01	+1.56145784E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
22.500000	+5.71306789E+01	+5.77099171E+01	+1.47105836E-01	+1.59787513E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
22.875000	+5.70937346E+01	+5.76764951E+01	+1.53168218E-01	+1.63640780E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
23.250000	+5.70506159E+01	+5.76370070E+01	+1.59378895E-01	+1.67588460E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
23.625000	+5.70012474E+01	+5.75913789E+01	+1.65737352E-01	+1.71573598E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
24.000000	+5.69455547E+01	+5.75395402E+01	+1.72246915E-01	+1.75702187E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
24.375000	+5.68834636E+01	+5.74814232E+01	+1.78915016E-01	+1.79923921E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
24.750000	+5.68149085E+01	+5.74169638E+01	+1.85741209E-01	+1.84137259E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
25.125000	+5.67398271E+01	+5.73461019E+01	+1.92725311E-01	+1.88441487E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
25.500000	+5.66581568E+01	+5.72687814E+01	+1.99874320E-01	+1.92855546E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
25.875000	+5.65698429E+01	+5.71849507E+01	+2.07189477E-01	+1.97250791E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
26.250000	+5.64748382E+01	+5.70945634E+01	+2.14668130E-01	+2.01671873E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
26.625000	+5.63730960E+01	+5.69975783E+01	+2.22314867E-01	+2.06178635E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
27.000000	+5.62645772E+01	+5.68939600E+01	+2.30131527E-01	+2.10646240E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
27.375000	+5.61492532E+01	+5.67836797E+01	+2.38113335E-01	+2.15056639E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
27.750000	+5.60270986E+01	+5.66667151E+01	+2.46260775E-01	+2.19480576E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
28.125000	+5.58980948E+01	+5.65430510E+01	+2.54574378E-01	+2.23826902E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
28.500000	+5.57622350E+01	+5.64126795E+01	+2.63047793E-01	+2.28041842E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
28.875000	+5.56195184E+01	+5.62756003E+01	+2.71677516E-01	+2.32181866E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
29.250000	+5.54699506E+01	+5.61318208E+01	+2.80461433E-01	+2.36194678E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
29.625000	+5.53135488E+01	+5.59813565E+01	+2.89392117E-01	+2.40031442E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
30.000000	+5.51503372E+01	+5.58242305E+01	+2.98463791E-01	+2.43721462E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
30.375000	+5.49803475E+01	+5.56604743E+01	+3.07671227E-01	+2.47220513E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
30.750000	+5.48036222E+01	+5.54901272E+01	+3.17005329E-01	+2.50519850E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
31.125000	+5.46202098E+01	+5.53132363E+01	+3.26460216E-01	+2.53641218E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
31.500000	+5.44301676E+01	+5.51298570E+01	+3.36028421E-01	+2.56485589E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
31.875000	+5.42335653E+01	+5.49400522E+01	+3.45696635E-01	+2.59085349E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
32.250000	+5.40304742E+01	+5.47438925E+01	+3.55459822E-01	+2.61549271E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
32.625000	+5.38209734E+01	+5.45414558E+01	+3.65312830E-01	+2.63681340E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
33.000000	+5.36051603E+01	+5.43328276E+01	+3.75235922E-01	+2.65434405E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
33.375000	+5.33831310E+01	+5.41181002E+01	+3.85220411E-01	+2.67126127E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
33.750000	+5.31549795E+01	+5.38973723E+01	+3.95270382E-01	+2.68598889E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
34.125000	+5.29208245E+01	+5.36707497E+01	+4.05365327E-01	+2.69483821E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
34.500000	+5.26807940E+01	+5.34383442E+01	+4.15481669E-01	+2.70188146E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
34.875000	+5.24349962E+01	+5.32002729E+01	+4.25629438E-01	+2.71004615E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
35.250000	+5.21835536E+01	+5.29566588E+01	+4.35807015E-01	+2.71319598E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
35.625000	+5.19266214E+01	+5.27076303E+01	+4.45978408E-01	+2.71008696E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
36.000000	+5.16643408E+01	+5.24533206E+01	+4.56132667E-01	+2.70782342E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
36.375000	+5.13968342E+01	+5.21938665E+01	+4.66287084E-01	+2.70618514E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
36.750000	+5.11242524E+01	+5.19294093E+01	+4.76429056E-01	+2.69871832E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
37.125000	+5.08467654E+01	+5.16600943E+01	+4.86527471E-01	+2.68710337E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
9.375000	+5.52709726E+01	+5.57694450E+01	-3.05977939E-03	+8.38817703E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
9.562500	+5.53284764E+01	+5.58277348E+01	-1.48424484E-03	+8.41752485E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
9.750000	+5.53855673E+01	+5.58856157E+01	+9.67924292E-05	+8.44727878E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
9.937500	+5.54422127E+01	+5.59430551E+01	+1.68348470E-03	+8.48123011E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
10.125000	+5.54983802E+01	+5.60000215E+01	+3.27725372E-03	+8.52428413E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
10.312500	+5.55540386E+01	+5.60564846E+01	+4.88009125E-03	+8.57640105E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
10.500000	+5.56091579E+01	+5.61124151E+01	+6.49340411E-03	+8.63270204E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
10.687500	+5.56637099E+01	+5.61677851E+01	+8.11735452E-03	+8.68755005E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
10.875000	+5.57176679E+01	+5.62225674E+01	+9.75123538E-03	+8.73921111E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
11.062500	+5.57710060E+01	+5.62767359E+01	+1.13945587E-02	+8.79120514E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
11.250000	+5.58236984E+01	+5.63302652E+01	+1.30479373E-02	+8.84923681E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
11.437500	+5.58757198E+01	+5.63831307E+01	+1.47130225E-02	+8.91633505E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
11.625000	+5.59270456E+01	+5.64353089E+01	+1.63915630E-02	+8.99030433E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
11.812500	+5.59776522E+01	+5.64867767E+01	+1.80843866E-02	+9.06559638E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
12.000000	+5.60275179E+01	+5.65375120E+01	+1.97911616E-02	+9.13799446E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
12.187500	+5.60766213E+01	+5.65874933E+01	+2.15111345E-02	+9.20814419E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
12.375000	+5.61249416E+01	+5.66366998E+01	+2.32442157E-02	+9.28093342E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
12.562500	+5.61724579E+01	+5.66851111E+01	+2.49914846E-02	+9.36125696E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
12.750000	+5.62191494E+01	+5.67327073E+01	+2.67546870E-02	+9.44978404E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
12.937500	+5.62649964E+01	+5.67794695E+01	+2.85351536E-02	+9.54231551E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
13.125000	+5.63099798E+01	+5.68253787E+01	+3.03330553E-02	+9.63325455E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
13.312500	+5.63540821E+01	+5.68704170E+01	+3.21476240E-02	+9.72024774E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
13.500000	+5.63972857E+01	+5.69145667E+01	+3.39781482E-02	+9.80607281E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
13.687500	+5.64395731E+01	+5.69578103E+01	+3.58249013E-02	+9.89618532E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
13.875000	+5.64809268E+01	+5.70001310E+01	+3.76892177E-02	+9.99403232E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
14.062500	+5.65213292E+01	+5.70415122E+01	+3.95726635E-02	+1.00981143E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
14.250000	+5.65607637E+01	+5.70819378E+01	+4.14760106E-02	+1.02032401E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
14.437500	+5.65992147E+01	+5.71213919E+01	+4.33988785E-02	+1.03048552E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
14.625000	+5.66366671E+01	+5.71598591E+01	+4.53403313E-02	+1.04027675E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
14.812500	+5.66731060E+01	+5.71973242E+01	+4.72999163E-02	+1.05011512E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
15.000000	+5.67085161E+01	+5.72337724E+01	+4.92782630E-02	+1.06048894E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
15.187500	+5.67428819E+01	+5.72691889E+01	+5.12767498E-02	+1.07154034E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
15.375000	+5.67761883E+01	+5.73035594E+01	+5.32965393E-02	+1.08294783E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
15.562500	+5.68084210E+01	+5.73368698E+01	+5.53378042E-02	+1.09419869E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
15.750000	+5.68395666E+01	+5.73691061E+01	+5.73997844E-02	+1.10501430E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
15.937500	+5.68696117E+01	+5.74002548E+01	+5.94816078E-02	+1.11557030E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
16.125000	+5.68985429E+01	+5.74303024E+01	+6.15831730E-02	+1.12633380E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
16.312500	+5.69263464E+01	+5.74592355E+01	+6.37053596E-02	+1.13766394E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
16.500000	+5.69530082E+01	+5.74870411E+01	+6.58494128E-02	+1.14951468E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
16.687500	+5.69785150E+01	+5.75137063E+01	+6.80160396E-02	+1.16148211E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
16.875000	+5.70028542E+01	+5.75392182E+01	+7.02049707E-02	+1.17314514E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
17.062500	+5.70260135E+01	+5.75635644E+01	+7.24153339E-02	+1.18440931E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
17.250000	+5.70479807E+01	+5.75867323E+01	+7.46465056E-02	+1.19557246E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
17.437500	+5.70687434E+01	+5.76087097E+01	+7.68987306E-02	+1.20706893E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
17.625000	+5.70882886E+01	+5.76294844E+01	+7.91730141E-02	+1.21911367E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
17.812500	+5.71066037E+01	+5.76490443E+01	+8.14704069E-02	+1.23153959E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
18.000000	+5.71236765E+01	+5.76673774E+01	+8.37912876E-02	+1.24395139E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
18.187500	+5.71394951E+01	+5.76844720E+01	+8.61352246E-02	+1.25605797E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
18.375000	+5.71540484E+01	+5.77003163E+01	+8.85015050E-02	+1.26790917E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
18.562500	+5.71673246E+01	+5.77148988E+01	+9.08898840E-02	+1.27969508E-02	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
4.687500	+5.38274565E+01	+5.43074589E+01	-4.08169489E-02	+7.43315516E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
4.781250	+5.38535007E+01	+5.43338389E+01	-4.01174803E-02	+7.48884158E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
4.875000	+5.38797991E+01	+5.43604760E+01	-3.94127911E-02	+7.54264937E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
4.968750	+5.39063417E+01	+5.43873598E+01	-3.87032335E-02	+7.59319675E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
5.062500	+5.39331182E+01	+5.44144799E+01	-3.79890667E-02	+7.64134557E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
5.156250	+5.39601186E+01	+5.44418263E+01	-3.72704812E-02	+7.68760580E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
5.250000	+5.39873329E+01	+5.44693889E+01	-3.65476406E-02	+7.73201916E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
5.343750	+5.40147513E+01	+5.44971580E+01	-3.58207276E-02	+7.77416915E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
5.437500	+5.40423643E+01	+5.45251236E+01	-3.50899839E-02	+7.81331416E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
5.531250	+5.40701625E+01	+5.45532763E+01	-3.43557312E-02	+7.84861043E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
5.625000	+5.40981365E+01	+5.45816067E+01	-3.36183694E-02	+7.87936847E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
5.718750	+5.41262773E+01	+5.46101054E+01	-3.28783496E-02	+7.90527849E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
5.812500	+5.41545759E+01	+5.46387632E+01	-3.21361297E-02	+7.92654866E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
5.906250	+5.41830235E+01	+5.46675712E+01	-3.13921218E-02	+7.94392264E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
6.000000	+5.42116114E+01	+5.46965205E+01	-3.06466442E-02	+7.95857329E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
6.093750	+5.42403309E+01	+5.47256023E+01	-2.98998893E-02	+7.97189767E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
6.187500	+5.42691735E+01	+5.47548079E+01	-2.91519134E-02	+7.98525944E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
6.281250	+5.42981306E+01	+5.47841291E+01	-2.84026531E-02	+7.99973440E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
6.375000	+5.43271939E+01	+5.48135573E+01	-2.76519632E-02	+8.01591281E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
6.468750	+5.43563552E+01	+5.48430846E+01	-2.68996695E-02	+8.03380021E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
6.562500	+5.43856063E+01	+5.48727029E+01	-2.61456257E-02	+8.05283868E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
6.656250	+5.44149394E+01	+5.49024043E+01	-2.53897622E-02	+8.07204525E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
6.750000	+5.44443468E+01	+5.49321812E+01	-2.46321172E-02	+8.09023913E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
6.843750	+5.44738210E+01	+5.49620260E+01	-2.38728424E-02	+8.10630834E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
6.937500	+5.45033548E+01	+5.49919312E+01	-2.31121844E-02	+8.11945715E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
7.031250	+5.45329409E+01	+5.50218897E+01	-2.23504442E-02	+8.12937953E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
7.125000	+5.45625725E+01	+5.50518942E+01	-2.15879257E-02	+8.13632222E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
7.218750	+5.45922425E+01	+5.50819378E+01	-2.08248837E-02	+8.14102684E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
7.312500	+5.46219443E+01	+5.51120135E+01	-2.00614832E-02	+8.14456856E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
7.406250	+5.46516710E+01	+5.51421146E+01	-1.92977771E-02	+8.14813039E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
7.500000	+5.46814160E+01	+5.51722345E+01	-1.85337087E-02	+8.15276410E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
7.593750	+5.47111727E+01	+5.52023666E+01	-1.77691339E-02	+8.15918865E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
7.687500	+5.47409347E+01	+5.52325046E+01	-1.70038608E-02	+8.16766716E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
7.781250	+5.47706956E+01	+5.52626423E+01	-1.62376963E-02	+8.17798599E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
7.875000	+5.48004492E+01	+5.52927735E+01	-1.54704885E-02	+8.18953759E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
7.968750	+5.48301895E+01	+5.53228922E+01	-1.47021580E-02	+8.20148715E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
8.062500	+5.48599106E+01	+5.53529925E+01	-1.39327096E-02	+8.21298486E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
8.156250	+5.48896068E+01	+5.53830688E+01	-1.31622233E-02	+8.22337546E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
8.250000	+5.49192725E+01	+5.54131154E+01	-1.23908267E-02	+8.23235764E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
8.343750	+5.49489024E+01	+5.54431266E+01	-1.16186563E-02	+8.24005766E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
8.437500	+5.49784909E+01	+5.54730973E+01	-1.08458159E-02	+8.24700218E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
8.531250	+5.50080328E+01	+5.55030219E+01	-1.00723434E-02	+8.25399866E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
8.625000	+5.50375228E+01	+5.55328952E+01	-9.29819117E-03	+8.26195276E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
8.718750	+5.50669558E+01	+5.55627123E+01	-8.52322722E-03	+8.27166537E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
8.812500	+5.50963266E+01	+5.55924680E+01	-7.74725391E-03	+8.28365494E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
8.906250	+5.51256303E+01	+5.56221574E+01	-6.97004191E-03	+8.29804433E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
9.000000	+5.51548618E+01	+5.56517757E+01	-6.19137060E-03	+8.31453641E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
9.093750	+5.51840164E+01	+5.56813182E+01	-5.41106634E-03	+8.33248359E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
9.187500	+5.52130894E+01	+5.57107802E+01	-4.62902993E-03	+8.35103609E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
9.281250	+5.52420763E+01	+5.57401573E+01	-3.84524707E-03	+8.36966483E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
2.343750	+5.32905485E+01	+5.37636578E+01	-5.52816500E-02	+4.29137422E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
2.390625	+5.32985630E+01	+5.37717685E+01	-5.50784304E-02	+4.37932706E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
2.437500	+5.33067105E+01	+5.37800141E+01	-5.48710881E-02	+4.46767600E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
2.484375	+5.33149897E+01	+5.37883934E+01	-5.46595858E-02	+4.55689150E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
2.531250	+5.33233992E+01	+5.37969050E+01	-5.44438795E-02	+4.64708824E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
2.578125	+5.33319377E+01	+5.38055477E+01	-5.42239213E-02	+4.73830868E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
2.625000	+5.33406039E+01	+5.38143201E+01	-5.39996630E-02	+4.83051634E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
2.671875	+5.33493963E+01	+5.38232208E+01	-5.37710604E-02	+4.92359276E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
2.718750	+5.33583135E+01	+5.38322484E+01	-5.35380762E-02	+5.01733837E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
2.765625	+5.33673542E+01	+5.38414017E+01	-5.33006849E-02	+5.11147774E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
2.812500	+5.33765171E+01	+5.38506792E+01	-5.30588752E-02	+5.20566875E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
2.859375	+5.33858007E+01	+5.38600795E+01	-5.28126534E-02	+5.29951554E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
2.906250	+5.33952036E+01	+5.38696013E+01	-5.25620456E-02	+5.39258442E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
2.953125	+5.34047246E+01	+5.38792432E+01	-5.23070987E-02	+5.48442200E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
3.000000	+5.34143621E+01	+5.38890038E+01	-5.20478810E-02	+5.57457424E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
3.046875	+5.34241149E+01	+5.38988817E+01	-5.17844823E-02	+5.66260570E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
3.093750	+5.34339817E+01	+5.39088754E+01	-5.15170118E-02	+5.74811761E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
3.140625	+5.34439610E+01	+5.39189837E+01	-5.12455963E-02	+5.83076402E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
3.187500	+5.34540515E+01	+5.39292049E+01	-5.09703776E-02	+5.91026503E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
3.234375	+5.34642519E+01	+5.39395378E+01	-5.06915089E-02	+5.98641669E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
3.281250	+5.34745608E+01	+5.39499809E+01	-5.04091511E-02	+6.05909716E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
3.328125	+5.34849769E+01	+5.39605328E+01	-5.01234686E-02	+6.12826895E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
3.375000	+5.34954987E+01	+5.39711921E+01	-4.98346259E-02	+6.19397731E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
3.421875	+5.35061251E+01	+5.39819573E+01	-4.95427832E-02	+6.25634515E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
3.468750	+5.35168545E+01	+5.39928270E+01	-4.92480935E-02	+6.31556485E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
3.515625	+5.35276857E+01	+5.40037997E+01	-4.89506990E-02	+6.37188734E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
3.562500	+5.35386172E+01	+5.40148741E+01	-4.86507291E-02	+6.42560922E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
3.609375	+5.35496477E+01	+5.40260486E+01	-4.83482981E-02	+6.47705843E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
3.656250	+5.35607758E+01	+5.40373220E+01	-4.80435048E-02	+6.52657914E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
3.703125	+5.35720001E+01	+5.40486926E+01	-4.77364314E-02	+6.57451656E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
3.750000	+5.35833192E+01	+5.40601591E+01	-4.74271439E-02	+6.62120227E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
3.796875	+5.35947316E+01	+5.40717201E+01	-4.71156936E-02	+6.66694074E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
3.843750	+5.36062361E+01	+5.40833742E+01	-4.68021182E-02	+6.71199755E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
3.890625	+5.36178311E+01	+5.40951198E+01	-4.64864439E-02	+6.75659004E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
3.937500	+5.36295153E+01	+5.41069557E+01	-4.61686879E-02	+6.80088045E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
3.984375	+5.36412872E+01	+5.41188804E+01	-4.58488613E-02	+6.84497229E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
4.031250	+5.36531455E+01	+5.41308924E+01	-4.55269717E-02	+6.88890978E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
4.078125	+5.36650887E+01	+5.41429904E+01	-4.52030260E-02	+6.93268044E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
4.125000	+5.36771155E+01	+5.41551730E+01	-4.48770330E-02	+6.97622064E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
4.171875	+5.36892244E+01	+5.41674387E+01	-4.45490053E-02	+7.01942369E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
4.218750	+5.37014141E+01	+5.41797863E+01	-4.42189620E-02	+7.06215002E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
4.265625	+5.37136832E+01	+5.41922143E+01	-4.38869288E-02	+7.10423864E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
4.312500	+5.37260303E+01	+5.42047213E+01	-4.35529396E-02	+7.14551928E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
4.359375	+5.37384542E+01	+5.42173059E+01	-4.32170364E-02	+7.18582438E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
4.406250	+5.37509533E+01	+5.42299669E+01	-4.28792686E-02	+7.22500015E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
4.453125	+5.37635265E+01	+5.42427028E+01	-4.25396926E-02	+7.26291630E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
4.500000	+5.37761724E+01	+5.42555122E+01	-4.21983702E-02	+7.29947344E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
4.546875	+5.37888897E+01	+5.42683939E+01	-4.18553670E-02	+7.33460836E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
4.593750	+5.38016770E+01	+5.42813465E+01	-4.15107506E-02	+7.36829657E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
4.640625	+5.38145330E+01	+5.42943686E+01	-4.11645891E-02	+7.40126023E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.171875	+5.31369512E+01	+5.36083500E+01	-5.89035556E-02	+1.68456623E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.195312	+5.31390861E+01	+5.36105039E+01	-5.88633127E-02	+1.74948805E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.218750	+5.31412611E+01	+5.36126986E+01	-5.88215483E-02	+1.81419984E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.242188	+5.31434761E+01	+5.36149340E+01	-5.87782721E-02	+1.87847242E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.265625	+5.31457310E+01	+5.36172100E+01	-5.87334949E-02	+1.94227008E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.289062	+5.31480258E+01	+5.36195266E+01	-5.86872282E-02	+2.00556212E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.312500	+5.31503602E+01	+5.36218836E+01	-5.86394842E-02	+2.06832240E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.335938	+5.31527343E+01	+5.36242808E+01	-5.85902756E-02	+2.13052903E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.359375	+5.31551478E+01	+5.36267183E+01	-5.85396156E-02	+2.19216382E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.382812	+5.31576008E+01	+5.36291958E+01	-5.84875179E-02	+2.25321202E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.406250	+5.31600930E+01	+5.36317133E+01	-5.84339963E-02	+2.31366189E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.429688	+5.31626244E+01	+5.36342705E+01	-5.83790650E-02	+2.37350429E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.453125	+5.31651948E+01	+5.36368675E+01	-5.83227383E-02	+2.43273240E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.476562	+5.31678042E+01	+5.36395041E+01	-5.82650307E-02	+2.49134143E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.500000	+5.31704524E+01	+5.36421802E+01	-5.82059567E-02	+2.54932830E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.523438	+5.31731392E+01	+5.36448956E+01	-5.81455309E-02	+2.60669143E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.546875	+5.31758647E+01	+5.36476502E+01	-5.80837680E-02	+2.66343047E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.570312	+5.31786286E+01	+5.36504439E+01	-5.80206826E-02	+2.71954623E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.593750	+5.31814309E+01	+5.36532765E+01	-5.79562893E-02	+2.77504048E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.617188	+5.31842714E+01	+5.36561480E+01	-5.78906026E-02	+2.82991590E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.640625	+5.31871500E+01	+5.36590582E+01	-5.78236370E-02	+2.88417597E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.664062	+5.31900665E+01	+5.36620069E+01	-5.77554069E-02	+2.93782502E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.687500	+5.31930209E+01	+5.36649941E+01	-5.76859264E-02	+2.99086814E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.710938	+5.31960130E+01	+5.36680196E+01	-5.76152099E-02	+3.04331128E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.734375	+5.31990427E+01	+5.36710832E+01	-5.75432712E-02	+3.09516136E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.757812	+5.32021098E+01	+5.36741848E+01	-5.74701242E-02	+3.14642624E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.781250	+5.32052142E+01	+5.36773244E+01	-5.73957825E-02	+3.19711486E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.804688	+5.32083558E+01	+5.36805016E+01	-5.73202595E-02	+3.24723743E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.828125	+5.32115345E+01	+5.36837165E+01	-5.72435682E-02	+3.29680543E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.851562	+5.32147501E+01	+5.36869689E+01	-5.71657217E-02	+3.34583181E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.875000	+5.32180025E+01	+5.36902585E+01	-5.70867324E-02	+3.39433107E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.898438	+5.32212914E+01	+5.36935854E+01	-5.70066124E-02	+3.44231941E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.921875	+5.32246169E+01	+5.36969492E+01	-5.69253737E-02	+3.48981480E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.945312	+5.32279788E+01	+5.37003499E+01	-5.68430274E-02	+3.53683702E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.968750	+5.32313768E+01	+5.37037874E+01	-5.67595844E-02	+3.58340785E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
1.992188	+5.32348109E+01	+5.37072614E+01	-5.66750551E-02	+3.62955094E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
2.015625	+5.32382809E+01	+5.37107719E+01	-5.65894492E-02	+3.67529194E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
2.039062	+5.32417868E+01	+5.37143187E+01	-5.65027758E-02	+3.72065847E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
2.062500	+5.32453282E+01	+5.37179016E+01	-5.64150434E-02	+3.76567996E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
2.085938	+5.32489051E+01	+5.37215204E+01	-5.63262596E-02	+3.81038767E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
2.109375	+5.32525173E+01	+5.37251751E+01	-5.62364314E-02	+3.85481452E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
2.132812	+5.32561647E+01	+5.37288655E+01	-5.61455651E-02	+3.89899487E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
2.156250	+5.32598472E+01	+5.37325914E+01	-5.60536660E-02	+3.94296437E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
2.179688	+5.32635645E+01	+5.37363526E+01	-5.59607387E-02	+3.98675977E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
2.203125	+5.32673165E+01	+5.37401490E+01	-5.58667867E-02	+4.03041851E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
2.226562	+5.32711030E+01	+5.37439805E+01	-5.57718128E-02	+4.07397846E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
2.250000	+5.32749240E+01	+5.37478468E+01	-5.56758189E-02	+4.11747765E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
2.273438	+5.32787792E+01	+5.37517479E+01	-5.55788061E-02	+4.16095380E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
2.296875	+5.32826684E+01	+5.37556835E+01	-5.54807742E-02	+4.20444396E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02
2.320312	+5.32865916E+01	+5.37596536E+01	-5.53817227E-02	+4.24795032E-03	+3.61656136E+01	+5.37181424E+02	+6.73247658E-02	+1.00000000E+00	+0.00000000E+00	+2.67430619E+01	+5.36550352E+02	+4.98425950E-02


==> anc/otoc_to_plot_supersymmetric_M600_L1.5560_n100_beta7.5000.dat <==
400.000000	+1.31300224E+01	+2.01037519E+01	+2.63529735E+00	+2.63089645E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
408.000000	+1.29547678E+01	+2.00720732E+01	+2.65567637E+00	+2.46386036E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
416.000000	+1.27954817E+01	+2.00496187E+01	+2.67471911E+00	+2.68453833E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
424.000000	+1.26469243E+01	+2.00765969E+01	+2.69862899E+00	+2.68151402E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
432.000000	+1.24846889E+01	+2.00568322E+01	+2.71762334E+00	+2.33790091E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
440.000000	+1.23142331E+01	+2.00270865E+01	+2.73603540E+00	+2.46281832E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
448.000000	+1.21736263E+01	+2.00501074E+01	+2.75702843E+00	+2.48185204E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
456.000000	+1.20267637E+01	+2.00520541E+01	+2.77574503E+00	+2.13134610E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
464.000000	+1.18486476E+01	+1.99983612E+01	+2.79112997E+00	+2.21841210E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
472.000000	+1.17165346E+01	+2.00317952E+01	+2.81123963E+00	+2.48055907E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
480.000000	+1.15609312E+01	+2.00406029E+01	+2.83081891E+00	+2.28151831E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
488.000000	+1.14052230E+01	+2.00296346E+01	+2.84774392E+00	+2.12153547E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
496.000000	+1.12377885E+01	+2.00102400E+01	+2.86476348E+00	+1.99444281E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
504.000000	+1.10852058E+01	+1.99892700E+01	+2.87965500E+00	+1.96724599E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
512.000000	+1.09387309E+01	+1.99916950E+01	+2.89623941E+00	+1.96399491E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
520.000000	+1.07775297E+01	+1.99658372E+01	+2.91107892E+00	+1.91956635E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
528.000000	+1.06398187E+01	+1.99751410E+01	+2.92695248E+00	+2.02778766E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
536.000000	+1.05012422E+01	+1.99925494E+01	+2.94352353E+00	+2.15573366E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
544.000000	+1.03273142E+01	+1.99902453E+01	+2.96144421E+00	+2.32607157E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
552.000000	+1.01582032E+01	+2.00094053E+01	+2.98074067E+00	+2.23930228E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
560.000000	+1.00151560E+01	+2.00305757E+01	+2.99727305E+00	+1.90877779E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
568.000000	+9.89971911E+00	+2.00564227E+01	+3.01128112E+00	+1.63191935E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
576.000000	+9.76920752E+00	+2.00495809E+01	+3.02338376E+00	+1.44303839E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
584.000000	+9.65822473E+00	+2.00521606E+01	+3.03436973E+00	+1.66687820E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
592.000000	+9.52382512E+00	+2.00820655E+01	+3.05005381E+00	+2.10639436E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
600.000000	+9.35302525E+00	+2.01032306E+01	+3.06807204E+00	+1.69951595E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
608.000000	+9.23629907E+00	+2.00855809E+01	+3.07724607E+00	+7.30454183E-04	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
616.000000	+9.13121882E+00	+2.00078018E+01	+3.07975931E+00	+4.79263508E-04	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
624.000000	+9.00504804E+00	+1.99378443E+01	+3.08491428E+00	+1.49117193E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
632.000000	+8.83001760E+00	+1.99692227E+01	+3.10361806E+00	+2.15920333E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
640.000000	+8.68996892E+00	+2.00070633E+01	+3.11946154E+00	+1.46661983E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
648.000000	+8.61758903E+00	+2.00212768E+01	+3.12708397E+00	+1.25761664E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
656.000000	+8.55406362E+00	+2.01011856E+01	+3.13958340E+00	+1.80854768E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
664.000000	+8.44689446E+00	+2.01853888E+01	+3.15602074E+00	+1.29604501E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
672.000000	+8.34853016E+00	+2.01376015E+01	+3.16032012E+00	+1.59208401E-04	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
680.000000	+8.22084421E+00	+1.99892786E+01	+3.15856807E+00	+1.60636988E-04	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
688.000000	+8.07184075E+00	+1.98912512E+01	+3.16289032E+00	+6.29414219E-04	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
696.000000	+7.99712294E+00	+1.98846716E+01	+3.16863870E+00	+1.16251895E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
704.000000	+7.98618452E+00	+2.00274969E+01	+3.18149062E+00	+1.38631769E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
712.000000	+7.94293139E+00	+2.00971048E+01	+3.19081978E+00	+5.14697610E-04	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
720.000000	+7.83380339E+00	+1.99746874E+01	+3.18972578E+00	-9.80180802E-05	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
728.000000	+7.70674641E+00	+1.98418735E+01	+3.18925149E+00	+8.59128839E-04	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
736.000000	+7.64506077E+00	+1.99539864E+01	+3.20347184E+00	+2.35687234E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
744.000000	+7.57110534E+00	+2.01725854E+01	+3.22696145E+00	+2.23385708E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
752.000000	+7.40693641E+00	+2.01637608E+01	+3.23921355E+00	+1.01517740E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
760.000000	+7.24098598E+00	+2.00488212E+01	+3.24320429E+00	+7.88138402E-04	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
768.000000	+7.17697366E+00	+2.00956829E+01	+3.25182377E+00	+9.07680411E-04	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
776.000000	+7.12982254E+00	+2.01250217E+01	+3.25772718E+00	+2.10583226E-04	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
784.000000	+7.07686768E+00	+2.00391777E+01	+3.25519310E+00	+5.76960299E-05	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
792.000000	+7.06359153E+00	+2.00707926E+01	+3.25865031E+00	+8.06606758E-04	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
200.000000	+1.47495037E+01	+1.73521630E+01	+1.64968093E+00	+1.11048387E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
204.000000	+1.50625191E+01	+1.77810198E+01	+1.69322770E+00	+1.06685471E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
208.000000	+1.53435066E+01	+1.81780535E+01	+1.73502930E+00	+1.02802439E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
212.000000	+1.55917181E+01	+1.85432446E+01	+1.77546965E+00	+9.89430260E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
216.000000	+1.58085229E+01	+1.88765556E+01	+1.81418372E+00	+9.43216908E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
220.000000	+1.59927904E+01	+1.91756493E+01	+1.85092700E+00	+8.99270554E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
224.000000	+1.61439263E+01	+1.94408116E+01	+1.88612537E+00	+8.62013308E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
228.000000	+1.62659730E+01	+1.96760705E+01	+1.91988807E+00	+8.18990590E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
232.000000	+1.63609794E+01	+1.98811077E+01	+1.95164461E+00	+7.62392370E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
236.000000	+1.64325628E+01	+2.00571206E+01	+1.98087945E+00	+7.16121448E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
240.000000	+1.64774407E+01	+2.02051248E+01	+2.00893433E+00	+6.87198406E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
244.000000	+1.64990508E+01	+2.03284509E+01	+2.03585533E+00	+6.49494994E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
248.000000	+1.65009245E+01	+2.04274179E+01	+2.06089393E+00	+6.10692952E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
252.000000	+1.64856274E+01	+2.05067599E+01	+2.08471076E+00	+5.89277848E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
256.000000	+1.64536402E+01	+2.05696696E+01	+2.10803616E+00	+5.67423197E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
260.000000	+1.64094770E+01	+2.06173506E+01	+2.13010462E+00	+5.46353748E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
264.000000	+1.63513267E+01	+2.06512504E+01	+2.15174446E+00	+5.32347825E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
268.000000	+1.62791294E+01	+2.06700779E+01	+2.17269245E+00	+5.15849520E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
272.000000	+1.61979033E+01	+2.06789884E+01	+2.19301242E+00	+5.06703662E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
276.000000	+1.61089392E+01	+2.06815373E+01	+2.21322874E+00	+4.89075448E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
280.000000	+1.60155387E+01	+2.06754261E+01	+2.23213845E+00	+4.60828263E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
284.000000	+1.59228993E+01	+2.06672179E+01	+2.25009500E+00	+4.38813664E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
288.000000	+1.58260856E+01	+2.06524639E+01	+2.26724355E+00	+4.12295155E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
292.000000	+1.57270008E+01	+2.06304135E+01	+2.28307861E+00	+3.91859304E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
296.000000	+1.56240168E+01	+2.06040926E+01	+2.29859229E+00	+3.84457502E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
300.000000	+1.55155297E+01	+2.05720979E+01	+2.31383521E+00	+3.78557623E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
304.000000	+1.54042456E+01	+2.05374480E+01	+2.32887690E+00	+3.60850648E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
308.000000	+1.52972218E+01	+2.05018907E+01	+2.34270326E+00	+3.44895289E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
312.000000	+1.51926033E+01	+2.04694111E+01	+2.35646853E+00	+3.56231088E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
316.000000	+1.50843542E+01	+2.04394820E+01	+2.37120175E+00	+3.68338283E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
320.000000	+1.49737331E+01	+2.04083466E+01	+2.38593559E+00	+3.51300689E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
324.000000	+1.48702177E+01	+2.03779811E+01	+2.39930581E+00	+3.32376353E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
328.000000	+1.47729723E+01	+2.03540312E+01	+2.41252570E+00	+3.37154892E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
332.000000	+1.46765588E+01	+2.03349013E+01	+2.42627820E+00	+3.28497525E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
336.000000	+1.45770826E+01	+2.03067548E+01	+2.43880550E+00	+3.04450082E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
340.000000	+1.44770616E+01	+2.02749109E+01	+2.45063420E+00	+3.15112490E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
344.000000	+1.43799355E+01	+2.02558830E+01	+2.46401450E+00	+3.39614739E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
348.000000	+1.42833788E+01	+2.02409102E+01	+2.47780338E+00	+3.29555366E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
352.000000	+1.41814205E+01	+2.02143442E+01	+2.49037893E+00	+3.06789216E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
356.000000	+1.40804947E+01	+2.01860517E+01	+2.50234652E+00	+3.06992733E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
360.000000	+1.39883562E+01	+2.01712793E+01	+2.51493835E+00	+3.16343505E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
364.000000	+1.38982708E+01	+2.01603159E+01	+2.52765400E+00	+3.10139252E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
368.000000	+1.38116114E+01	+2.01498589E+01	+2.53974949E+00	+3.13032039E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
372.000000	+1.37262170E+01	+2.01470598E+01	+2.55269656E+00	+3.25650884E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
376.000000	+1.36410975E+01	+2.01466392E+01	+2.56580156E+00	+3.18699076E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
380.000000	+1.35600847E+01	+2.01467375E+01	+2.57819249E+00	+3.01133874E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
384.000000	+1.34775345E+01	+2.01417023E+01	+2.58989227E+00	+2.81870234E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
388.000000	+1.33955498E+01	+2.01324165E+01	+2.60074211E+00	+2.71268815E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
392.000000	+1.33157585E+01	+2.01261294E+01	+2.61159377E+00	+2.80386478E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
396.000000	+1.32268815E+01	+2.01165698E+01	+2.62317303E+00	+2.98576279E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
100.000000	+1.04556724E+01	+1.15032890E+01	+7.39664874E-01	+1.00015255E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
102.000000	+1.00575542E+01	+1.11075724E+01	+7.41954689E-01	+1.28966199E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
104.000000	+9.69376612E+00	+1.07468010E+01	+7.44823522E-01	+1.53032725E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
106.000000	+9.36431152E+00	+1.04207769E+01	+7.48075998E-01	+1.74958152E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
108.000000	+9.06878271E+00	+1.01292129E+01	+7.51821848E-01	+1.99218809E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
110.000000	+8.80681149E+00	+9.87172924E+00	+7.56044750E-01	+2.10858443E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
112.000000	+8.57844687E+00	+9.64785891E+00	+7.60256186E-01	+2.30498894E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
114.000000	+8.38222115E+00	+9.45700280E+00	+7.65264706E-01	+2.64421593E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
116.000000	+8.21764546E+00	+9.29842855E+00	+7.70833050E-01	+2.95448941E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
118.000000	+8.08380787E+00	+9.17136660E+00	+7.77082664E-01	+3.43494893E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
120.000000	+7.97930352E+00	+9.07503885E+00	+7.84572846E-01	+3.99600210E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
122.000000	+7.90356860E+00	+9.00865054E+00	+7.93066672E-01	+4.50111817E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
124.000000	+7.85565599E+00	+8.97129812E+00	+8.02577318E-01	+5.05671199E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
126.000000	+7.83423762E+00	+8.96189948E+00	+8.13293520E-01	+5.70215749E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
128.000000	+7.83790353E+00	+8.97928434E+00	+8.25385948E-01	+6.35598601E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
130.000000	+7.86556673E+00	+9.02226576E+00	+8.38717464E-01	+6.84459190E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
132.000000	+7.91663409E+00	+9.08969575E+00	+8.52764316E-01	+7.22570659E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
134.000000	+7.98981683E+00	+9.18043556E+00	+8.67620290E-01	+7.76937913E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
136.000000	+8.08318635E+00	+9.29327625E+00	+8.83841832E-01	+8.38492768E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
138.000000	+8.19571820E+00	+9.42694715E+00	+9.01160001E-01	+8.80881160E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
140.000000	+8.32663964E+00	+9.58012743E+00	+9.19077079E-01	+9.18808055E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
142.000000	+8.47404361E+00	+9.75136490E+00	+9.37912323E-01	+9.71676715E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
144.000000	+8.63604336E+00	+9.93920972E+00	+9.57944147E-01	+1.02655816E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
146.000000	+8.81141492E+00	+1.01422777E+01	+9.78974650E-01	+1.06252655E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
148.000000	+8.99951241E+00	+1.03592586E+01	+1.00044521E+00	+1.08572988E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
150.000000	+9.19902005E+00	+1.05889546E+01	+1.02240385E+00	+1.11720868E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
152.000000	+9.40841193E+00	+1.08303011E+01	+1.04513356E+00	+1.15807424E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
154.000000	+9.62639198E+00	+1.10822270E+01	+1.06872681E+00	+1.19901910E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
156.000000	+9.85167068E+00	+1.13434165E+01	+1.09309432E+00	+1.23586627E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
158.000000	+1.00827921E+01	+1.16124044E+01	+1.11816147E+00	+1.26631845E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
160.000000	+1.03187519E+01	+1.18880051E+01	+1.14374706E+00	+1.29009923E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
162.000000	+1.05585597E+01	+1.21691781E+01	+1.16976543E+00	+1.30175264E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
164.000000	+1.08016162E+01	+1.24547454E+01	+1.19581716E+00	+1.30774587E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
166.000000	+1.10463412E+01	+1.27434534E+01	+1.22207527E+00	+1.31333019E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
168.000000	+1.12919287E+01	+1.30342236E+01	+1.24835037E+00	+1.31692651E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
170.000000	+1.15372520E+01	+1.33261596E+01	+1.27475233E+00	+1.32223570E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
172.000000	+1.17815981E+01	+1.36185225E+01	+1.30123980E+00	+1.32013439E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
174.000000	+1.20246700E+01	+1.39105801E+01	+1.32755771E+00	+1.31319130E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
176.000000	+1.22654749E+01	+1.42014677E+01	+1.35376745E+00	+1.30611471E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
178.000000	+1.25031997E+01	+1.44902576E+01	+1.37980229E+00	+1.29981740E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
180.000000	+1.27369927E+01	+1.47763057E+01	+1.40576015E+00	+1.30119304E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
182.000000	+1.29658870E+01	+1.50591055E+01	+1.43185002E+00	+1.30257014E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
184.000000	+1.31897060E+01	+1.53380896E+01	+1.45786295E+00	+1.29315402E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
186.000000	+1.34081379E+01	+1.56124798E+01	+1.48357618E+00	+1.27868670E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
188.000000	+1.36202614E+01	+1.58813881E+01	+1.50901042E+00	+1.26007840E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
190.000000	+1.38258434E+01	+1.61441387E+01	+1.53397931E+00	+1.23449973E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
192.000000	+1.40247464E+01	+1.64003303E+01	+1.55839041E+00	+1.20179559E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
194.000000	+1.42171894E+01	+1.66496515E+01	+1.58205114E+00	+1.16948047E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
196.000000	+1.44022628E+01	+1.68916148E+01	+1.60516963E+00	+1.13993607E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
198.000000	+1.45798629E+01	+1.71258066E+01	+1.62764858E+00	+1.10795888E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
50.000000	+3.03101795E+01	+3.10785403E+01	+4.29651318E-01	+1.62963055E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
51.000000	+2.98422049E+01	+3.06229930E+01	+4.45695610E-01	+1.57922779E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
52.000000	+2.93666042E+01	+3.01596206E+01	+4.61235874E-01	+1.53275846E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
53.000000	+2.88844270E+01	+2.96895209E+01	+4.76350779E-01	+1.48969694E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
54.000000	+2.83967725E+01	+2.92137715E+01	+4.91029813E-01	+1.43984593E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
55.000000	+2.79047993E+01	+2.87334144E+01	+5.05147698E-01	+1.38237543E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
56.000000	+2.74095440E+01	+2.82494461E+01	+5.18677322E-01	+1.32883680E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
57.000000	+2.69118916E+01	+2.77628238E+01	+5.31724434E-01	+1.28312001E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
58.000000	+2.64127347E+01	+2.72744697E+01	+5.44339722E-01	+1.23542584E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
59.000000	+2.59130425E+01	+2.67852620E+01	+5.56432951E-01	+1.17837064E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
60.000000	+2.54137391E+01	+2.62960242E+01	+5.67907134E-01	+1.11813624E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
61.000000	+2.49155815E+01	+2.58075259E+01	+5.78795676E-01	+1.06591096E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
62.000000	+2.44191963E+01	+2.53204920E+01	+5.89225354E-01	+1.02371057E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
63.000000	+2.39252143E+01	+2.48356088E+01	+5.99269887E-01	+9.82736377E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
64.000000	+2.34343329E+01	+2.43535186E+01	+6.08880081E-01	+9.34040743E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
65.000000	+2.29472530E+01	+2.38748143E+01	+6.17950702E-01	+8.77726808E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
66.000000	+2.24645721E+01	+2.34000361E+01	+6.26434617E-01	+8.22299941E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
67.000000	+2.19867345E+01	+2.29296765E+01	+6.34396701E-01	+7.76297103E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
68.000000	+2.15140913E+01	+2.24641927E+01	+6.41960559E-01	+7.41000621E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
69.000000	+2.10469882E+01	+2.20040087E+01	+6.49216713E-01	+7.10256147E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
70.000000	+2.05858223E+01	+2.15495163E+01	+6.56165682E-01	+6.75996023E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
71.000000	+2.01310267E+01	+2.11010740E+01	+6.62736634E-01	+6.33981890E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
72.000000	+1.96830096E+01	+2.06590007E+01	+6.68845320E-01	+5.86057307E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
73.000000	+1.92420938E+01	+2.02235779E+01	+6.74457780E-01	+5.38300212E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
74.000000	+1.88085002E+01	+1.97950556E+01	+6.79611324E-01	+4.97666670E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
75.000000	+1.83823563E+01	+1.93736583E+01	+6.84411113E-01	+4.67004335E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
76.000000	+1.79637795E+01	+1.89595925E+01	+6.88951411E-01	+4.44735985E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
77.000000	+1.75528907E+01	+1.85530493E+01	+6.93305833E-01	+4.26001678E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
78.000000	+1.71498677E+01	+1.81542013E+01	+6.97471445E-01	+4.05118516E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
79.000000	+1.67549060E+01	+1.77632012E+01	+7.01408203E-01	+3.79839555E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
80.000000	+1.63681927E+01	+1.73801851E+01	+7.05068236E-01	+3.47915483E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
81.000000	+1.59899374E+01	+1.70052732E+01	+7.08366513E-01	+3.13362122E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
82.000000	+1.56202091E+01	+1.66385638E+01	+7.11335478E-01	+2.78356617E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
83.000000	+1.52591319E+01	+1.62801359E+01	+7.13933645E-01	+2.46775313E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
84.000000	+1.49066651E+01	+1.59300584E+01	+7.16270984E-01	+2.25598662E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
85.000000	+1.45627786E+01	+1.55883998E+01	+7.18445618E-01	+2.08721900E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
86.000000	+1.42275540E+01	+1.52552282E+01	+7.20445422E-01	+1.99502639E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
87.000000	+1.39008817E+01	+1.49306033E+01	+7.22435671E-01	+1.96213006E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
88.000000	+1.35828576E+01	+1.46145726E+01	+7.24369683E-01	+1.89608045E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
89.000000	+1.32735438E+01	+1.43071777E+01	+7.26227832E-01	+1.81609965E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
90.000000	+1.29729932E+01	+1.40084625E+01	+7.28001882E-01	+1.75160160E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
91.000000	+1.26812031E+01	+1.37184644E+01	+7.29731035E-01	+1.64847888E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
92.000000	+1.23983287E+01	+1.34372175E+01	+7.31298840E-01	+1.45548873E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
93.000000	+1.21244583E+01	+1.31647434E+01	+7.32642013E-01	+1.29898985E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
94.000000	+1.18594562E+01	+1.29010475E+01	+7.33896819E-01	+1.19781802E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
95.000000	+1.16033505E+01	+1.26461307E+01	+7.35037649E-01	+1.02807524E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
96.000000	+1.13562605E+01	+1.23999957E+01	+7.35952970E-01	+8.76180725E-04	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
97.000000	+1.11180348E+01	+1.21626440E+01	+7.36790010E-01	+8.80050865E-04	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
98.000000	+1.08885030E+01	+1.19340768E+01	+7.37713072E-01	+9.46000442E-04	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
99.000000	+1.06677062E+01	+1.17142937E+01	+7.38682011E-01	+9.91878838E-04	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
25.000000	+3.67216206E+01	+3.72506063E+01	+5.63532321E-02	+8.87876421E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
25.500000	+3.67155885E+01	+3.72469582E+01	+6.08498773E-02	+9.10781677E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
26.000000	+3.67049362E+01	+3.72387617E+01	+6.54610488E-02	+9.34135599E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
26.500000	+3.66895871E+01	+3.72259438E+01	+7.01912333E-02	+9.58479746E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
27.000000	+3.66694661E+01	+3.72084329E+01	+7.50458463E-02	+9.83883071E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
27.500000	+3.66444995E+01	+3.71861593E+01	+8.00300640E-02	+1.01036092E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
28.000000	+3.66146157E+01	+3.71590556E+01	+8.51494555E-02	+1.03795813E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
28.500000	+3.65797453E+01	+3.71270566E+01	+9.04096453E-02	+1.06664756E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
29.000000	+3.65398217E+01	+3.70900999E+01	+9.58159310E-02	+1.09641009E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
29.500000	+3.64947813E+01	+3.70481263E+01	+1.01373746E-01	+1.12720445E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
30.000000	+3.64445643E+01	+3.70010804E+01	+1.07087976E-01	+1.15894738E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
30.500000	+3.63891151E+01	+3.69489105E+01	+1.12963220E-01	+1.19156141E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
31.000000	+3.63283826E+01	+3.68915695E+01	+1.19003590E-01	+1.22493498E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
31.500000	+3.62623207E+01	+3.68290154E+01	+1.25212570E-01	+1.25890256E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
32.000000	+3.61908893E+01	+3.67612111E+01	+1.31592615E-01	+1.29334411E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
32.500000	+3.61140541E+01	+3.66881257E+01	+1.38146011E-01	+1.32805744E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
33.000000	+3.60317877E+01	+3.66097342E+01	+1.44873190E-01	+1.36280130E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
33.500000	+3.59440695E+01	+3.65260181E+01	+1.51774024E-01	+1.39749649E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
34.000000	+3.58508861E+01	+3.64369660E+01	+1.58848154E-01	+1.43173743E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
34.500000	+3.57522331E+01	+3.63425736E+01	+1.66091398E-01	+1.46538428E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
35.000000	+3.56481123E+01	+3.62428438E+01	+1.73501997E-01	+1.49842399E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
35.500000	+3.55385346E+01	+3.61377875E+01	+1.81075638E-01	+1.53017419E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
36.000000	+3.54235212E+01	+3.60274232E+01	+1.88803739E-01	+1.56073088E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
36.500000	+3.53030981E+01	+3.59117771E+01	+1.96682947E-01	+1.59018638E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
37.000000	+3.51773017E+01	+3.57908836E+01	+2.04705603E-01	+1.61768780E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
37.500000	+3.50461793E+01	+3.56647849E+01	+2.12859825E-01	+1.64334045E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
38.000000	+3.49097826E+01	+3.55335310E+01	+2.21139007E-01	+1.66756918E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
38.500000	+3.47681717E+01	+3.53971795E+01	+2.29535517E-01	+1.68962970E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
39.000000	+3.46214185E+01	+3.52557955E+01	+2.38035304E-01	+1.70909084E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
39.500000	+3.44696013E+01	+3.51094518E+01	+2.46626425E-01	+1.72679206E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
40.000000	+3.43128012E+01	+3.49582277E+01	+2.55303225E-01	+1.74265565E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
40.500000	+3.41511107E+01	+3.48022093E+01	+2.64052982E-01	+1.75550752E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
41.000000	+3.39846323E+01	+3.46414893E+01	+2.72858300E-01	+1.76590752E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
41.500000	+3.38134682E+01	+3.44761667E+01	+2.81712057E-01	+1.77503068E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
42.000000	+3.36377253E+01	+3.43063459E+01	+2.90608607E-01	+1.78177712E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
42.500000	+3.34575244E+01	+3.41321365E+01	+2.99529828E-01	+1.78482475E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
43.000000	+3.32729916E+01	+3.39536530E+01	+3.08456855E-01	+1.78580132E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
43.500000	+3.30842470E+01	+3.37710146E+01	+3.17387841E-01	+1.78666066E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
44.000000	+3.28914130E+01	+3.35843448E+01	+3.26323461E-01	+1.78567621E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
44.500000	+3.26946297E+01	+3.33937709E+01	+3.35244603E-01	+1.78018697E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
45.000000	+3.24940451E+01	+3.31994228E+01	+3.44125331E-01	+1.77142604E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
45.500000	+3.22897966E+01	+3.30014329E+01	+3.52958864E-01	+1.76300737E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
46.000000	+3.20820129E+01	+3.27999368E+01	+3.61755405E-01	+1.75560675E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
46.500000	+3.18708325E+01	+3.25950726E+01	+3.70514931E-01	+1.74608628E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
47.000000	+3.16564108E+01	+3.23869803E+01	+3.79216267E-01	+1.73201616E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
47.500000	+3.14389069E+01	+3.21758002E+01	+3.87835093E-01	+1.71454414E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
48.000000	+3.12184699E+01	+3.19616733E+01	+3.96361709E-01	+1.69673525E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
48.500000	+3.09952380E+01	+3.17447411E+01	+4.04802445E-01	+1.68049831E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
49.000000	+3.07693477E+01	+3.15251462E+01	+4.13166692E-01	+1.66516077E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
49.500000	+3.05409435E+01	+3.13030316E+01	+4.21454053E-01	+1.64978364E-02	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
12.500000	+3.56272943E+01	+3.61132925E+01	-2.84032470E-02	+5.41908948E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
12.750000	+3.56670388E+01	+3.61536968E+01	-2.70464076E-02	+5.43562599E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
13.000000	+3.57063385E+01	+3.61936594E+01	-2.56854340E-02	+5.45377834E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
13.250000	+3.57451690E+01	+3.62331559E+01	-2.43195184E-02	+5.47487395E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
13.500000	+3.57835067E+01	+3.62721633E+01	-2.29479970E-02	+5.49866413E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
13.750000	+3.58213288E+01	+3.63106592E+01	-2.15701863E-02	+5.52547888E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
14.000000	+3.58586134E+01	+3.63486219E+01	-2.01852576E-02	+5.55571774E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
14.250000	+3.58953391E+01	+3.63860307E+01	-1.87923275E-02	+5.58924239E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
14.500000	+3.59314856E+01	+3.64228655E+01	-1.73906364E-02	+5.62551774E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
14.750000	+3.59670330E+01	+3.64591067E+01	-1.59795686E-02	+5.66428401E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
15.000000	+3.60019621E+01	+3.64947356E+01	-1.45584944E-02	+5.70581231E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
15.250000	+3.60362543E+01	+3.65297339E+01	-1.31266624E-02	+5.75040571E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
15.500000	+3.60698916E+01	+3.65640839E+01	-1.16832915E-02	+5.79786674E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
15.750000	+3.61028563E+01	+3.65977685E+01	-1.02277291E-02	+5.84767273E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
16.000000	+3.61351317E+01	+3.66307711E+01	-8.75945518E-03	+5.89959209E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
16.250000	+3.61667012E+01	+3.66630754E+01	-7.27793303E-03	+5.95387384E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
16.500000	+3.61975486E+01	+3.66946657E+01	-5.78251826E-03	+6.01076520E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
16.750000	+3.62276584E+01	+3.67255266E+01	-4.27255043E-03	+6.07004807E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
17.000000	+3.62570151E+01	+3.67556432E+01	-2.74749422E-03	+6.13123115E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
17.250000	+3.62856040E+01	+3.67850009E+01	-1.20693486E-03	+6.19410853E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
17.500000	+3.63134106E+01	+3.68135854E+01	+3.49560044E-04	+6.25890746E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
17.750000	+3.63404206E+01	+3.68413827E+01	+1.92251887E-03	+6.32584313E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
18.000000	+3.63666200E+01	+3.68683794E+01	+3.51248161E-03	+6.39471285E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
18.250000	+3.63919954E+01	+3.68945619E+01	+5.11987530E-03	+6.46507830E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
18.500000	+3.64165334E+01	+3.69199173E+01	+6.74502076E-03	+6.53676343E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
18.750000	+3.64402210E+01	+3.69444327E+01	+8.38825701E-03	+6.60998291E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
19.000000	+3.64630453E+01	+3.69680956E+01	+1.00500122E-02	+6.68494622E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
19.250000	+3.64849937E+01	+3.69908936E+01	+1.17307301E-02	+6.76149309E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
19.500000	+3.65060538E+01	+3.70128145E+01	+1.34307588E-02	+6.83924849E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
19.750000	+3.65262135E+01	+3.70338464E+01	+1.51503544E-02	+6.91806867E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
20.000000	+3.65454609E+01	+3.70539775E+01	+1.68897931E-02	+6.99816946E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
20.250000	+3.65637841E+01	+3.70731963E+01	+1.86494391E-02	+7.07977548E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
20.500000	+3.65811714E+01	+3.70914913E+01	+2.04296808E-02	+7.16277490E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
20.750000	+3.65976114E+01	+3.71088513E+01	+2.22308265E-02	+7.24684444E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
21.000000	+3.66130928E+01	+3.71252651E+01	+2.40531031E-02	+7.33186915E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
21.250000	+3.66276044E+01	+3.71407219E+01	+2.58967611E-02	+7.41808946E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
21.500000	+3.66411352E+01	+3.71552107E+01	+2.77621478E-02	+7.50578137E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
21.750000	+3.66536740E+01	+3.71687208E+01	+2.96496518E-02	+7.59490554E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
22.000000	+3.66652103E+01	+3.71812417E+01	+3.15596006E-02	+7.68519951E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
22.250000	+3.66757331E+01	+3.71927628E+01	+3.34922516E-02	+7.77658288E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
22.500000	+3.66852319E+01	+3.72032737E+01	+3.54478920E-02	+7.86931656E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
22.750000	+3.66936962E+01	+3.72127642E+01	+3.74269098E-02	+7.96369102E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
23.000000	+3.67011154E+01	+3.72212241E+01	+3.94297375E-02	+8.05966779E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
23.250000	+3.67074792E+01	+3.72286433E+01	+4.14567437E-02	+8.15697175E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
23.500000	+3.67127774E+01	+3.72350116E+01	+4.35082234E-02	+8.25551458E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
23.750000	+3.67169996E+01	+3.72403194E+01	+4.55845010E-02	+8.35556713E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
24.000000	+3.67201359E+01	+3.72445566E+01	+4.76860069E-02	+8.45744242E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
24.250000	+3.67221761E+01	+3.72477135E+01	+4.98132222E-02	+8.56113492E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
24.500000	+3.67231102E+01	+3.72497805E+01	+5.19665744E-02	+8.66642709E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
24.750000	+3.67229283E+01	+3.72507479E+01	+5.41464358E-02	+8.77246390E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
6.250000	+3.45857837E+01	+3.50554878E+01	-6.25051396E-02	+5.40996351E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
6.375000	+3.46052645E+01	+3.50752870E+01	-6.18275827E-02	+5.43094692E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
6.500000	+3.46249096E+01	+3.50952519E+01	-6.11474029E-02	+5.45077606E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
6.625000	+3.46447105E+01	+3.51153739E+01	-6.04648887E-02	+5.46833045E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
6.750000	+3.46646593E+01	+3.51356450E+01	-5.97803203E-02	+5.48363284E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
6.875000	+3.46847477E+01	+3.51560568E+01	-5.90939805E-02	+5.49664732E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
7.000000	+3.47049681E+01	+3.51766015E+01	-5.84061584E-02	+5.50734411E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
7.125000	+3.47253126E+01	+3.51972710E+01	-5.77171444E-02	+5.51575719E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
7.250000	+3.47457735E+01	+3.52180577E+01	-5.70272191E-02	+5.52201512E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
7.375000	+3.47663435E+01	+3.52389540E+01	-5.63366407E-02	+5.52633561E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
7.500000	+3.47870152E+01	+3.52599523E+01	-5.56456352E-02	+5.52898840E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
7.625000	+3.48077812E+01	+3.52810453E+01	-5.49543936E-02	+5.53024176E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
7.750000	+3.48286344E+01	+3.53022258E+01	-5.42630748E-02	+5.53031349E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
7.875000	+3.48495678E+01	+3.53234868E+01	-5.35718152E-02	+5.52934404E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
8.000000	+3.48705746E+01	+3.53448212E+01	-5.28807388E-02	+5.52740031E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
8.125000	+3.48916480E+01	+3.53662223E+01	-5.21899651E-02	+5.52450648E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
8.250000	+3.49127813E+01	+3.53876833E+01	-5.14996122E-02	+5.52068805E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
8.375000	+3.49339681E+01	+3.54091978E+01	-5.08097931E-02	+5.51601086E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
8.500000	+3.49552020E+01	+3.54307594E+01	-5.01206094E-02	+5.51059952E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
8.625000	+3.49764768E+01	+3.54523617E+01	-4.94321432E-02	+5.50462870E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
8.750000	+3.49977863E+01	+3.54739985E+01	-4.87444523E-02	+5.49829117E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
8.875000	+3.50191244E+01	+3.54956639E+01	-4.80575704E-02	+5.49175625E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
9.000000	+3.50404854E+01	+3.55173519E+01	-4.73715132E-02	+5.48513545E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
9.125000	+3.50618634E+01	+3.55390568E+01	-4.66862866E-02	+5.47846920E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
9.250000	+3.50832527E+01	+3.55607728E+01	-4.60018959E-02	+5.47174020E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
9.375000	+3.51046479E+01	+3.55824945E+01	-4.53183515E-02	+5.46490819E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
9.500000	+3.51260434E+01	+3.56042163E+01	-4.46356689E-02	+5.45795291E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
9.625000	+3.51474339E+01	+3.56259330E+01	-4.39538633E-02	+5.45090833E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
9.750000	+3.51688144E+01	+3.56476393E+01	-4.32729418E-02	+5.44387528E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
9.875000	+3.51901795E+01	+3.56693303E+01	-4.25928945E-02	+5.43700729E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
10.000000	+3.52115245E+01	+3.56910007E+01	-4.19136899E-02	+5.43047537E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
10.125000	+3.52328442E+01	+3.57126459E+01	-4.12352756E-02	+5.42442509E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
10.250000	+3.52541340E+01	+3.57342609E+01	-4.05575837E-02	+5.41894219E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
10.375000	+3.52753891E+01	+3.57558412E+01	-3.98805401E-02	+5.41403990E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
10.500000	+3.52966049E+01	+3.57773821E+01	-3.92040737E-02	+5.40967217E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
10.625000	+3.53177768E+01	+3.57988791E+01	-3.85281220E-02	+5.40576772E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
10.750000	+3.53389005E+01	+3.58203279E+01	-3.78526318E-02	+5.40227155E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
10.875000	+3.53599716E+01	+3.58417241E+01	-3.71775542E-02	+5.39917813E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
11.000000	+3.53809860E+01	+3.58630636E+01	-3.65028372E-02	+5.39654375E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
11.125000	+3.54019393E+01	+3.58843423E+01	-3.58284182E-02	+5.39447392E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
11.250000	+3.54228277E+01	+3.59055560E+01	-3.51542188E-02	+5.39309116E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
11.375000	+3.54436470E+01	+3.59267008E+01	-3.44801454E-02	+5.39249605E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
11.500000	+3.54643934E+01	+3.59477729E+01	-3.38060947E-02	+5.39273693E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
11.625000	+3.54850631E+01	+3.59687685E+01	-3.31319612E-02	+5.39379965E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
11.750000	+3.55056521E+01	+3.59896839E+01	-3.24576448E-02	+5.39562136E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
11.875000	+3.55261570E+01	+3.60105153E+01	-3.17830559E-02	+5.39812239E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
12.000000	+3.55465740E+01	+3.60312594E+01	-3.11081142E-02	+5.40124362E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
12.125000	+3.55668997E+01	+3.60519125E+01	-3.04327449E-02	+5.40497471E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
12.250000	+3.55871305E+01	+3.60724713E+01	-2.97568706E-02	+5.40936215E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
12.375000	+3.56072632E+01	+3.60929324E+01	-2.90804044E-02	+5.41409623E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.125000	+3.41781550E+01	+3.46410153E+01	-7.71829302E-02	+3.48708525E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.187500	+3.41843289E+01	+3.46472911E+01	-7.69627934E-02	+3.55729383E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.250000	+3.41906021E+01	+3.46536683E+01	-7.67382685E-02	+3.62676616E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.312500	+3.41969736E+01	+3.46601457E+01	-7.65094476E-02	+3.69472499E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.375000	+3.42034422E+01	+3.46667222E+01	-7.62764279E-02	+3.76110011E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.437500	+3.42100067E+01	+3.46733966E+01	-7.60393101E-02	+3.82584553E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.500000	+3.42166661E+01	+3.46801677E+01	-7.57981972E-02	+3.88893951E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.562500	+3.42234191E+01	+3.46870343E+01	-7.55531926E-02	+3.95038317E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.625000	+3.42302647E+01	+3.46939953E+01	-7.53043993E-02	+4.01019784E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.687500	+3.42372017E+01	+3.47010493E+01	-7.50519179E-02	+4.06842131E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.750000	+3.42442289E+01	+3.47081953E+01	-7.47958466E-02	+4.12510339E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.812500	+3.42513451E+01	+3.47154320E+01	-7.45362800E-02	+4.18030118E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.875000	+3.42585492E+01	+3.47227582E+01	-7.42733090E-02	+4.23407437E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.937500	+3.42658401E+01	+3.47301726E+01	-7.40070207E-02	+4.28648093E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
4.000000	+3.42732164E+01	+3.47376742E+01	-7.37374988E-02	+4.33757356E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
4.062500	+3.42806771E+01	+3.47452615E+01	-7.34648240E-02	+4.38739699E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
4.125000	+3.42882209E+01	+3.47529334E+01	-7.31890742E-02	+4.43598646E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
4.187500	+3.42958467E+01	+3.47606888E+01	-7.29103257E-02	+4.48336710E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
4.250000	+3.43035532E+01	+3.47685263E+01	-7.26286533E-02	+4.52955450E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
4.312500	+3.43113394E+01	+3.47764447E+01	-7.23441314E-02	+4.57455600E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
4.375000	+3.43192039E+01	+3.47844429E+01	-7.20568338E-02	+4.61837263E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
4.437500	+3.43271456E+01	+3.47925195E+01	-7.17668348E-02	+4.66100143E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
4.500000	+3.43351633E+01	+3.48006735E+01	-7.14742087E-02	+4.70243775E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
4.562500	+3.43432559E+01	+3.48089034E+01	-7.11790301E-02	+4.74267752E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
4.625000	+3.43514221E+01	+3.48172083E+01	-7.08813740E-02	+4.78171891E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
4.687500	+3.43596607E+01	+3.48255867E+01	-7.05813152E-02	+4.81956362E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
4.750000	+3.43679706E+01	+3.48340375E+01	-7.02789285E-02	+4.85621737E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
4.812500	+3.43763507E+01	+3.48425596E+01	-6.99742880E-02	+4.89168985E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
4.875000	+3.43847996E+01	+3.48511516E+01	-6.96674673E-02	+4.92599404E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
4.937500	+3.43933163E+01	+3.48598123E+01	-6.93585388E-02	+4.95914514E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
5.000000	+3.44018996E+01	+3.48685407E+01	-6.90475741E-02	+4.99115921E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
5.062500	+3.44105482E+01	+3.48773354E+01	-6.87346439E-02	+5.02205173E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
5.125000	+3.44192612E+01	+3.48861953E+01	-6.84198177E-02	+5.05183640E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
5.187500	+3.44280372E+01	+3.48951192E+01	-6.81031643E-02	+5.08052418E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
5.250000	+3.44368751E+01	+3.49041059E+01	-6.77847522E-02	+5.10812284E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
5.312500	+3.44457739E+01	+3.49131543E+01	-6.74646490E-02	+5.13463702E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
5.375000	+3.44547323E+01	+3.49222630E+01	-6.71429225E-02	+5.16006886E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
5.437500	+3.44637491E+01	+3.49314311E+01	-6.68196404E-02	+5.18441916E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
5.500000	+3.44728234E+01	+3.49406572E+01	-6.64948701E-02	+5.20768884E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
5.562500	+3.44819538E+01	+3.49499403E+01	-6.61686793E-02	+5.22988067E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
5.625000	+3.44911394E+01	+3.49592792E+01	-6.58411350E-02	+5.25100107E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
5.687500	+3.45003790E+01	+3.49686728E+01	-6.55123041E-02	+5.27106168E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
5.750000	+3.45096715E+01	+3.49781198E+01	-6.51822523E-02	+5.29008054E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
5.812500	+3.45190157E+01	+3.49876193E+01	-6.48510441E-02	+5.30808292E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
5.875000	+3.45284107E+01	+3.49971699E+01	-6.45187420E-02	+5.32510137E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
5.937500	+3.45378552E+01	+3.50067707E+01	-6.41854064E-02	+5.34117523E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
6.000000	+3.45473482E+01	+3.50164206E+01	-6.38510951E-02	+5.35634949E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
6.062500	+3.45568886E+01	+3.50261183E+01	-6.35158627E-02	+5.37067305E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
6.125000	+3.45664754E+01	+3.50358628E+01	-6.31797609E-02	+5.38419667E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
6.187500	+3.45761075E+01	+3.50456530E+01	-6.28428381E-02	+5.39733312E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
1.562500	+3.40592071E+01	+3.45202486E+01	-8.11200334E-02	+1.50500103E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
1.593750	+3.40608680E+01	+3.45219315E+01	-8.10723400E-02	+1.54737356E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
1.625000	+3.40625600E+01	+3.45236460E+01	-8.10233226E-02	+1.58970842E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
1.656250	+3.40642828E+01	+3.45253921E+01	-8.09729833E-02	+1.63196047E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
1.687500	+3.40660366E+01	+3.45271697E+01	-8.09213250E-02	+1.67411584E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
1.718750	+3.40678211E+01	+3.45289787E+01	-8.08683510E-02	+1.71616262E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
1.750000	+3.40696363E+01	+3.45308189E+01	-8.08140649E-02	+1.75809084E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
1.781250	+3.40714820E+01	+3.45326903E+01	-8.07584704E-02	+1.79989236E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
1.812500	+3.40733583E+01	+3.45345927E+01	-8.07015716E-02	+1.84156079E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
1.843750	+3.40752648E+01	+3.45365261E+01	-8.06433728E-02	+1.88309147E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
1.875000	+3.40772017E+01	+3.45384904E+01	-8.05838784E-02	+1.92448129E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
1.906250	+3.40791687E+01	+3.45404855E+01	-8.05230927E-02	+1.96572864E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
1.937500	+3.40811657E+01	+3.45425111E+01	-8.04610203E-02	+2.00683329E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
1.968750	+3.40831927E+01	+3.45445674E+01	-8.03976656E-02	+2.04779633E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.000000	+3.40852495E+01	+3.45466540E+01	-8.03330331E-02	+2.08861996E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.031250	+3.40873361E+01	+3.45487710E+01	-8.02671269E-02	+2.12930743E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.062500	+3.40894522E+01	+3.45509181E+01	-8.01999513E-02	+2.16986291E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.093750	+3.40915979E+01	+3.45530954E+01	-8.01315105E-02	+2.21029128E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.125000	+3.40937730E+01	+3.45553026E+01	-8.00618081E-02	+2.25059807E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.156250	+3.40959773E+01	+3.45575397E+01	-7.99908481E-02	+2.29078926E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.187500	+3.40982108E+01	+3.45598065E+01	-7.99186338E-02	+2.33087108E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.218750	+3.41004733E+01	+3.45621029E+01	-7.98451686E-02	+2.37084993E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.250000	+3.41027647E+01	+3.45644288E+01	-7.97704557E-02	+2.41073215E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.281250	+3.41050850E+01	+3.45667842E+01	-7.96944979E-02	+2.45052385E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.312500	+3.41074339E+01	+3.45691687E+01	-7.96172980E-02	+2.49023079E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.343750	+3.41098114E+01	+3.45715824E+01	-7.95388585E-02	+2.52985815E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.375000	+3.41122173E+01	+3.45740251E+01	-7.94591818E-02	+2.56941041E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.406250	+3.41146515E+01	+3.45764967E+01	-7.93782703E-02	+2.60889120E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.437500	+3.41171139E+01	+3.45789971E+01	-7.92961261E-02	+2.64830315E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.468750	+3.41196044E+01	+3.45815261E+01	-7.92127514E-02	+2.68764770E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.500000	+3.41221228E+01	+3.45840835E+01	-7.91281481E-02	+2.72692512E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.531250	+3.41246690E+01	+3.45866694E+01	-7.90423185E-02	+2.76613429E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.562500	+3.41272429E+01	+3.45892835E+01	-7.89552647E-02	+2.80527268E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.593750	+3.41298443E+01	+3.45919258E+01	-7.88669890E-02	+2.84433629E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.625000	+3.41324732E+01	+3.45945960E+01	-7.87774937E-02	+2.88331960E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.656250	+3.41351293E+01	+3.45972940E+01	-7.86867815E-02	+2.92221559E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.687500	+3.41378126E+01	+3.46000198E+01	-7.85948552E-02	+2.96101571E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.718750	+3.41405230E+01	+3.46027732E+01	-7.85017180E-02	+2.99970999E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.750000	+3.41432602E+01	+3.46055540E+01	-7.84073734E-02	+3.03828704E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.781250	+3.41460241E+01	+3.46083622E+01	-7.83118251E-02	+3.07673416E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.812500	+3.41488147E+01	+3.46111975E+01	-7.82150775E-02	+3.11503748E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.843750	+3.41516318E+01	+3.46140599E+01	-7.81171353E-02	+3.15318205E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.875000	+3.41544753E+01	+3.46169491E+01	-7.80180036E-02	+3.19115201E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.906250	+3.41573449E+01	+3.46198652E+01	-7.79176883E-02	+3.22893077E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.937500	+3.41602406E+01	+3.46228079E+01	-7.78161954E-02	+3.26650115E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.968750	+3.41631623E+01	+3.46257770E+01	-7.77135319E-02	+3.30384564E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.000000	+3.41661098E+01	+3.46287725E+01	-7.76097051E-02	+3.34094652E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.031250	+3.41690829E+01	+3.46317943E+01	-7.75047228E-02	+3.37778608E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.062500	+3.41720816E+01	+3.46348421E+01	-7.73985935E-02	+3.41434687E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.093750	+3.41751057E+01	+3.46379158E+01	-7.72913261E-02	+3.45076395E-03	+2.65835403E+01	+5.19444333E+02	+5.11768800E-02	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02


==> anc/otoc_to_plot_supersymmetric_M600_L1.5560_n200_beta1.0000.dat <==
50.000000	+6.13500909E+01	+7.28364445E+01	+3.13430687E+00	+9.98670550E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
51.000000	+6.05181792E+01	+7.21327903E+01	+3.14541106E+00	+1.22216927E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
52.000000	+6.00943719E+01	+7.18649504E+01	+3.15875025E+00	+1.38965062E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
53.000000	+6.00848165E+01	+7.20267603E+01	+3.17320408E+00	+1.52456833E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
54.000000	+6.04563001E+01	+7.25913074E+01	+3.18924162E+00	+1.66127829E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
55.000000	+6.11706615E+01	+7.35160484E+01	+3.20642964E+00	+1.76310067E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
56.000000	+6.21998350E+01	+7.47703809E+01	+3.22450363E+00	+1.85365531E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
57.000000	+6.35383476E+01	+7.63500060E+01	+3.24350275E+00	+2.04489131E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
58.000000	+6.51717462E+01	+7.82670579E+01	+3.26540146E+00	+2.20105926E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
59.000000	+6.71473128E+01	+8.05355533E+01	+3.28752393E+00	+2.15071511E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
60.000000	+6.94965944E+01	+8.31674820E+01	+3.30841576E+00	+2.17276157E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
61.000000	+7.21941966E+01	+8.61770523E+01	+3.33097917E+00	+2.19077379E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
62.000000	+7.52948590E+01	+8.95780595E+01	+3.35223124E+00	+1.95964409E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
63.000000	+7.88299686E+01	+9.33717338E+01	+3.37017205E+00	+1.53567833E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
64.000000	+8.28001280E+01	+9.75288229E+01	+3.38294480E+00	+1.04592129E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
65.000000	+8.71323429E+01	+1.01981503E+02	+3.39109047E+00	+5.95535067E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
66.000000	+9.17250099E+01	+1.06630183E+02	+3.39485550E+00	+1.93134095E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
67.000000	+9.64747563E+01	+1.11381385E+02	+3.39495316E+00	-7.67331191E-04	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
68.000000	+1.01293001E+02	+1.16175317E+02	+3.39332084E+00	-1.22508084E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
69.000000	+1.06113863E+02	+1.20984012E+02	+3.39250299E+00	-3.68345724E-04	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
70.000000	+1.10922549E+02	+1.25793905E+02	+3.39258415E+00	+1.96095675E-04	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
71.000000	+1.15702105E+02	+1.30578088E+02	+3.39289519E+00	+1.04266229E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
72.000000	+1.20389977E+02	+1.35292377E+02	+3.39466947E+00	+2.40766147E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
73.000000	+1.24933003E+02	+1.39880791E+02	+3.39771051E+00	+4.02023551E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
74.000000	+1.29266616E+02	+1.44289321E+02	+3.40270995E+00	+5.42034551E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
75.000000	+1.33365569E+02	+1.48476283E+02	+3.40855120E+00	+6.81274780E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
76.000000	+1.37189619E+02	+1.52418417E+02	+3.41633544E+00	+7.93715162E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
77.000000	+1.40754928E+02	+1.56107428E+02	+3.42442550E+00	+8.42675472E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
78.000000	+1.44059271E+02	+1.59546903E+02	+3.43318895E+00	+8.84293250E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
79.000000	+1.47125697E+02	+1.62752134E+02	+3.44211137E+00	+9.65565702E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
80.000000	+1.49942697E+02	+1.65732322E+02	+3.45250026E+00	+1.02664253E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
81.000000	+1.52540835E+02	+1.68491445E+02	+3.46264422E+00	+1.02466082E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
82.000000	+1.54930093E+02	+1.71046637E+02	+3.47299348E+00	+1.02363677E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
83.000000	+1.57142910E+02	+1.73423438E+02	+3.48311695E+00	+9.09750205E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
84.000000	+1.59238555E+02	+1.75651023E+02	+3.49118848E+00	+7.18804113E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
85.000000	+1.61250173E+02	+1.77766441E+02	+3.49749304E+00	+5.11055558E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
86.000000	+1.63236876E+02	+1.79817958E+02	+3.50140960E+00	+3.43058228E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
87.000000	+1.65216503E+02	+1.81846482E+02	+3.50435420E+00	+1.49921032E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
88.000000	+1.67244797E+02	+1.83875671E+02	+3.50440802E+00	+1.56014808E-04	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
89.000000	+1.69271984E+02	+1.85907153E+02	+3.50466623E+00	+2.43917653E-04	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
90.000000	+1.71279435E+02	+1.87918424E+02	+3.50489585E+00	+1.15816975E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
91.000000	+1.73209653E+02	+1.89883399E+02	+3.50698257E+00	+2.27115031E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
92.000000	+1.75060367E+02	+1.91775107E+02	+3.50943815E+00	+3.05631601E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
93.000000	+1.76791378E+02	+1.93567357E+02	+3.51309520E+00	+4.50520322E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
94.000000	+1.78371501E+02	+1.95237528E+02	+3.51844856E+00	+5.40835507E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
95.000000	+1.79808347E+02	+1.96766771E+02	+3.52391191E+00	+5.25889571E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
96.000000	+1.81096259E+02	+1.98140616E+02	+3.52896635E+00	+5.67211242E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
97.000000	+1.82191157E+02	+1.99343057E+02	+3.53525614E+00	+7.34580304E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
98.000000	+1.83058875E+02	+2.00355490E+02	+3.54365796E+00	+9.09438443E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
99.000000	+1.83691975E+02	+2.01158701E+02	+3.55344491E+00	+1.04795134E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
25.000000	+2.20727847E+02	+2.27888767E+02	+2.66178558E+00	+4.74891759E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
25.500000	+2.15117779E+02	+2.22446619E+02	+2.68496438E+00	+4.52260034E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
26.000000	+2.09551052E+02	+2.17043266E+02	+2.70701159E+00	+4.35903797E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
26.500000	+2.04035205E+02	+2.11690576E+02	+2.72855476E+00	+4.22419412E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
27.000000	+1.98583192E+02	+2.06398672E+02	+2.74925353E+00	+4.03122577E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
27.500000	+1.93205749E+02	+2.01176031E+02	+2.76886702E+00	+3.83832232E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
28.000000	+1.87908736E+02	+1.96030031E+02	+2.78763675E+00	+3.67129108E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
28.500000	+1.82698771E+02	+1.90967103E+02	+2.80557993E+00	+3.48975207E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
29.000000	+1.77583157E+02	+1.85992868E+02	+2.82253427E+00	+3.26309867E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
29.500000	+1.72569671E+02	+1.81112256E+02	+2.83821091E+00	+3.02945588E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
30.000000	+1.67660869E+02	+1.76329246E+02	+2.85282883E+00	+2.95648035E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
30.500000	+1.62848194E+02	+1.71647110E+02	+2.86777572E+00	+2.94329554E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
31.000000	+1.58141117E+02	+1.67068423E+02	+2.88226179E+00	+2.80638817E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
31.500000	+1.53545883E+02	+1.62595229E+02	+2.89583960E+00	+2.61974739E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
32.000000	+1.49064737E+02	+1.58229005E+02	+2.90845926E+00	+2.39740589E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
32.500000	+1.44701909E+02	+1.53970825E+02	+2.91981366E+00	+2.18441719E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
33.000000	+1.40454932E+02	+1.49821589E+02	+2.93030343E+00	+2.03526275E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
33.500000	+1.36322542E+02	+1.45782038E+02	+2.94016629E+00	+1.94610611E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
34.000000	+1.32302019E+02	+1.41852746E+02	+2.94976449E+00	+1.87038257E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
34.500000	+1.28395824E+02	+1.38033914E+02	+2.95887011E+00	+1.85675741E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
35.000000	+1.24595770E+02	+1.34325488E+02	+2.96833207E+00	+1.94142199E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
35.500000	+1.20899732E+02	+1.30726765E+02	+2.97828433E+00	+1.95056341E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
36.000000	+1.17315958E+02	+1.27237323E+02	+2.98783770E+00	+1.83566389E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
36.500000	+1.13847311E+02	+1.23856402E+02	+2.99664097E+00	+1.59655195E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
37.000000	+1.10502104E+02	+1.20583140E+02	+3.00380322E+00	+1.29754402E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
37.500000	+1.07277262E+02	+1.17417072E+02	+3.00961641E+00	+1.08792807E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
38.000000	+1.04166570E+02	+1.14357879E+02	+3.01468250E+00	+1.08090553E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
38.500000	+1.01155881E+02	+1.11405887E+02	+3.02042547E+00	+1.35549085E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
39.000000	+9.82305873E+01	+1.08560979E+02	+3.02823741E+00	+1.70218730E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
39.500000	+9.53972262E+01	+1.05823200E+02	+3.03744734E+00	+1.75922192E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
40.000000	+9.26791062E+01	+1.03192841E+02	+3.04582963E+00	+1.56487395E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
40.500000	+9.00789612E+01	+1.00669371E+02	+3.05309608E+00	+1.33599038E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
41.000000	+8.75964572E+01	+9.82515966E+01	+3.05918953E+00	+1.02629262E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
41.500000	+8.52392263E+01	+9.59388848E+01	+3.06335900E+00	+7.74867958E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
42.000000	+8.29931696E+01	+9.37311930E+01	+3.06693821E+00	+8.76419354E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
42.500000	+8.08351282E+01	+9.16289727E+01	+3.07212320E+00	+1.09918135E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
43.000000	+7.87761725E+01	+8.96328773E+01	+3.07793003E+00	+1.11720033E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
43.500000	+7.68282363E+01	+8.77433458E+01	+3.08329520E+00	+1.00137867E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
44.000000	+7.49944704E+01	+8.59604381E+01	+3.08794381E+00	+7.97579813E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
44.500000	+7.32811700E+01	+8.42836843E+01	+3.09127100E+00	+5.70987614E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
45.000000	+7.16849279E+01	+8.27136890E+01	+3.09365369E+00	+6.13344780E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
45.500000	+7.01808864E+01	+8.12510914E+01	+3.09740445E+00	+8.38346333E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
46.000000	+6.87742489E+01	+7.98958579E+01	+3.10203715E+00	+7.97604298E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
46.500000	+6.74880596E+01	+7.86469141E+01	+3.10538049E+00	+6.61852003E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
47.000000	+6.63073832E+01	+7.75028449E+01	+3.10865567E+00	+6.10611087E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
47.500000	+6.52360721E+01	+7.64632722E+01	+3.11148660E+00	+6.67657440E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
48.000000	+6.42577521E+01	+7.55282112E+01	+3.11533225E+00	+8.86220718E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
48.500000	+6.33704629E+01	+7.46976030E+01	+3.12034881E+00	+9.37554571E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
49.000000	+6.25948564E+01	+7.39714791E+01	+3.12470779E+00	+8.97309077E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
49.500000	+6.19213296E+01	+7.33505666E+01	+3.12932190E+00	+9.48333235E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
12.500000	+3.25242714E+02	+3.27431087E+02	+1.47630532E+00	+1.36822701E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
12.750000	+3.24586488E+02	+3.26850347E+02	+1.51021786E+00	+1.34477680E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
13.000000	+3.23860191E+02	+3.26200767E+02	+1.54354416E+00	+1.31542133E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
13.250000	+3.23063930E+02	+3.25481691E+02	+1.57598893E+00	+1.29887630E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
13.500000	+3.22194865E+02	+3.24692491E+02	+1.60848797E+00	+1.29693115E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
13.750000	+3.21252985E+02	+3.23832724E+02	+1.64083549E+00	+1.28070589E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
14.000000	+3.20239338E+02	+3.22902133E+02	+1.67252327E+00	+1.26008572E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
14.250000	+3.19152915E+02	+3.21900419E+02	+1.70383977E+00	+1.23724472E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
14.500000	+3.17994749E+02	+3.20827472E+02	+1.73438550E+00	+1.21594604E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
14.750000	+3.16763663E+02	+3.19683389E+02	+1.76463708E+00	+1.21209809E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
15.000000	+3.15458605E+02	+3.18468313E+02	+1.79499041E+00	+1.20912200E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
15.250000	+3.14080985E+02	+3.17182672E+02	+1.82509318E+00	+1.18989458E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
15.500000	+3.12632876E+02	+3.15827080E+02	+1.85448514E+00	+1.16651498E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
15.750000	+3.11114293E+02	+3.14402268E+02	+1.88341893E+00	+1.15820892E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
16.000000	+3.09524473E+02	+3.12909116E+02	+1.91239558E+00	+1.15787562E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
16.250000	+3.07864724E+02	+3.11348670E+02	+1.94131271E+00	+1.15904860E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
16.500000	+3.06135553E+02	+3.09722139E+02	+1.97034801E+00	+1.16043814E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
16.750000	+3.04338735E+02	+3.08030806E+02	+1.99933461E+00	+1.14885615E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
17.000000	+3.02477385E+02	+3.06276027E+02	+2.02779082E+00	+1.13946009E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
17.250000	+3.00550674E+02	+3.04459201E+02	+2.05630762E+00	+1.13740387E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
17.500000	+2.98560854E+02	+3.02581786E+02	+2.08466101E+00	+1.12358155E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
17.750000	+2.96510956E+02	+3.00645344E+02	+2.11248670E+00	+1.10403856E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
18.000000	+2.94402252E+02	+2.98651389E+02	+2.13986294E+00	+1.08223492E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
18.250000	+2.92237250E+02	+2.96601521E+02	+2.16659844E+00	+1.05922311E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
18.500000	+2.90017202E+02	+2.94497444E+02	+2.19282410E+00	+1.04267470E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
18.750000	+2.87742998E+02	+2.92340831E+02	+2.21873218E+00	+1.02525618E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
19.000000	+2.85417645E+02	+2.90133544E+02	+2.24408691E+00	+9.95448806E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
19.250000	+2.83045104E+02	+2.87877573E+02	+2.26850462E+00	+9.57679659E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
19.500000	+2.80627746E+02	+2.85574956E+02	+2.29197089E+00	+9.26945161E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
19.750000	+2.78166136E+02	+2.83227847E+02	+2.31485187E+00	+8.99704603E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
20.000000	+2.75663668E+02	+2.80838511E+02	+2.33695612E+00	+8.72376308E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
20.250000	+2.73121925E+02	+2.78409309E+02	+2.35847069E+00	+8.48052947E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
20.500000	+2.70543641E+02	+2.75942629E+02	+2.37935877E+00	+8.17720079E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
20.750000	+2.67932894E+02	+2.73440937E+02	+2.39935669E+00	+7.89853943E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
21.000000	+2.65290251E+02	+2.70906726E+02	+2.41885146E+00	+7.70511925E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
21.250000	+2.62618069E+02	+2.68342454E+02	+2.43788229E+00	+7.47976460E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
21.500000	+2.59920122E+02	+2.65750624E+02	+2.45625029E+00	+7.23798292E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
21.750000	+2.57198261E+02	+2.63133605E+02	+2.47407220E+00	+7.00502413E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
22.000000	+2.54455384E+02	+2.60493718E+02	+2.49127541E+00	+6.77785809E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
22.250000	+2.51693337E+02	+2.57833273E+02	+2.50796150E+00	+6.58202025E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
22.500000	+2.48914169E+02	+2.55154532E+02	+2.52418551E+00	+6.39840623E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
22.750000	+2.46120335E+02	+2.52459875E+02	+2.53995353E+00	+6.18150984E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
23.000000	+2.43315516E+02	+2.49751765E+02	+2.55509306E+00	+5.94020587E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
23.250000	+2.40502001E+02	+2.47032657E+02	+2.56965456E+00	+5.76039542E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
23.500000	+2.37680695E+02	+2.44305016E+02	+2.58389504E+00	+5.60807951E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
23.750000	+2.34854897E+02	+2.41571266E+02	+2.59769495E+00	+5.45764098E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
24.000000	+2.32026175E+02	+2.38833751E+02	+2.61118324E+00	+5.33652487E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
24.250000	+2.29196675E+02	+2.36094667E+02	+2.62437758E+00	+5.18653416E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
24.500000	+2.26369727E+02	+2.33356150E+02	+2.63711591E+00	+5.04249562E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
24.750000	+2.23546100E+02	+2.30620219E+02	+2.64959006E+00	+4.93682025E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
6.250000	+3.21844366E+02	+3.22685683E+02	+5.20360992E-01	+1.58974225E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
6.375000	+3.22216650E+02	+3.23074904E+02	+5.40292012E-01	+1.59922100E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
6.500000	+3.22579682E+02	+3.23455318E+02	+5.60341517E-01	+1.60609058E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
6.625000	+3.22933238E+02	+3.23826654E+02	+5.80444277E-01	+1.60278692E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
6.750000	+3.23277210E+02	+3.24188644E+02	+6.00411190E-01	+1.59010643E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
6.875000	+3.23611401E+02	+3.24541048E+02	+6.20196938E-01	+1.58566667E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
7.000000	+3.23935362E+02	+3.24883653E+02	+6.40052857E-01	+1.60373249E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
7.125000	+3.24248555E+02	+3.25216232E+02	+6.60290250E-01	+1.63947344E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
7.250000	+3.24550587E+02	+3.25538553E+02	+6.81039693E-01	+1.67794146E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
7.375000	+3.24841272E+02	+3.25850405E+02	+7.02238786E-01	+1.70551405E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
7.500000	+3.25120609E+02	+3.26151610E+02	+7.23677544E-01	+1.71250281E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
7.625000	+3.25388707E+02	+3.26441981E+02	+7.45051357E-01	+1.69718900E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
7.750000	+3.25645626E+02	+3.26721314E+02	+7.66107269E-01	+1.66856716E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
7.875000	+3.25891257E+02	+3.26989397E+02	+7.86765536E-01	+1.63903530E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
8.000000	+3.26125352E+02	+3.27246033E+02	+8.07083152E-01	+1.61595753E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
8.125000	+3.26347619E+02	+3.27491032E+02	+8.27164474E-01	+1.60127031E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
8.250000	+3.26557760E+02	+3.27724214E+02	+8.47114909E-01	+1.59334081E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
8.375000	+3.26755526E+02	+3.27945404E+02	+8.66997994E-01	+1.58979006E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
8.500000	+3.26940670E+02	+3.28154418E+02	+8.86859661E-01	+1.59058579E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
8.625000	+3.27112915E+02	+3.28351061E+02	+9.06762639E-01	+1.59557087E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
8.750000	+3.27272003E+02	+3.28535144E+02	+9.26748933E-01	+1.60087742E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
8.875000	+3.27417796E+02	+3.28706500E+02	+9.46784574E-01	+1.59996602E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
9.000000	+3.27550289E+02	+3.28864979E+02	+9.66748083E-01	+1.58658826E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
9.125000	+3.27669578E+02	+3.29010425E+02	+9.86449281E-01	+1.55898883E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
9.250000	+3.27775730E+02	+3.29142672E+02	+1.00572280E+00	+1.52652493E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
9.375000	+3.27868537E+02	+3.29261545E+02	+1.02461240E+00	+1.50777752E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
9.500000	+3.27947422E+02	+3.29366873E+02	+1.04341724E+00	+1.51173750E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
9.625000	+3.28011815E+02	+3.29458477E+02	+1.06240584E+00	+1.52496137E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
9.750000	+3.28061569E+02	+3.29536180E+02	+1.08154128E+00	+1.52837331E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
9.875000	+3.28096827E+02	+3.29599835E+02	+1.10061517E+00	+1.51938963E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
10.000000	+3.28117616E+02	+3.29649317E+02	+1.11952602E+00	+1.50758810E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
10.125000	+3.28123755E+02	+3.29684491E+02	+1.13830488E+00	+1.49857689E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
10.250000	+3.28115013E+02	+3.29705187E+02	+1.15699044E+00	+1.49029973E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
10.375000	+3.28091245E+02	+3.29711227E+02	+1.17556237E+00	+1.47899547E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
10.500000	+3.28052380E+02	+3.29702451E+02	+1.19396533E+00	+1.46326171E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
10.625000	+3.27998369E+02	+3.29678710E+02	+1.21214391E+00	+1.44636542E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
10.750000	+3.27929035E+02	+3.29639863E+02	+1.23012446E+00	+1.43705982E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
10.875000	+3.27843959E+02	+3.29585767E+02	+1.24807041E+00	+1.44171493E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
11.000000	+3.27742654E+02	+3.29516270E+02	+1.26616733E+00	+1.45503930E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
11.125000	+3.27624881E+02	+3.29431215E+02	+1.28444639E+00	+1.46408216E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
11.250000	+3.27490723E+02	+3.29330459E+02	+1.30276939E+00	+1.46069915E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
11.375000	+3.27340362E+02	+3.29213878E+02	+1.32096387E+00	+1.44631497E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
11.500000	+3.27173872E+02	+3.29081347E+02	+1.33892726E+00	+1.42626781E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
11.625000	+3.26991201E+02	+3.28932725E+02	+1.35662056E+00	+1.40438814E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
11.750000	+3.26792237E+02	+3.28767872E+02	+1.37403697E+00	+1.38411528E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
11.875000	+3.26576780E+02	+3.28586662E+02	+1.39122345E+00	+1.37044446E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
12.000000	+3.26344483E+02	+3.28388978E+02	+1.40829808E+00	+1.36572332E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
12.125000	+3.26095008E+02	+3.28174699E+02	+1.42536653E+00	+1.36483298E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
12.250000	+3.25828242E+02	+3.27943700E+02	+1.44241890E+00	+1.36091449E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
12.375000	+3.25544198E+02	+3.27695863E+02	+1.45938939E+00	+1.35436388E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
3.125000	+3.10542350E+02	+3.11091075E+02	+9.29901526E-02	+8.94369064E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
3.187500	+3.10780918E+02	+3.11332763E+02	+9.86596414E-02	+9.19867370E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
3.250000	+3.11020321E+02	+3.11575392E+02	+1.04488495E-01	+9.47729167E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
3.312500	+3.11260425E+02	+3.11818847E+02	+1.10506256E-01	+9.80194373E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
3.375000	+3.11501100E+02	+3.12063014E+02	+1.16740924E-01	+1.01698581E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
3.437500	+3.11742223E+02	+3.12307788E+02	+1.23218579E-01	+1.05759677E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
3.500000	+3.11983675E+02	+3.12553067E+02	+1.29960884E-01	+1.10086645E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
3.562500	+3.12225350E+02	+3.12798752E+02	+1.36979409E-01	+1.14457305E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
3.625000	+3.12467154E+02	+3.13044751E+02	+1.44268047E-01	+1.18552428E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
3.687500	+3.12709011E+02	+3.13290974E+02	+1.51798463E-01	+1.22047492E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
3.750000	+3.12950859E+02	+3.13537336E+02	+1.59523984E-01	+1.24749895E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
3.812500	+3.13192641E+02	+3.13783750E+02	+1.67392200E-01	+1.26685007E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
3.875000	+3.13434295E+02	+3.14030132E+02	+1.75359609E-01	+1.28055994E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
3.937500	+3.13675747E+02	+3.14276394E+02	+1.83399199E-01	+1.29102557E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
4.000000	+3.13916915E+02	+3.14522446E+02	+1.91497429E-01	+1.29978168E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
4.062500	+3.14157714E+02	+3.14768199E+02	+1.99646470E-01	+1.30738020E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
4.125000	+3.14398058E+02	+3.15013566E+02	+2.07839682E-01	+1.31395310E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
4.187500	+3.14637869E+02	+3.15258464E+02	+2.16070884E-01	+1.31951538E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
4.250000	+3.14877073E+02	+3.15502818E+02	+2.24333624E-01	+1.32408798E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
4.312500	+3.15115605E+02	+3.15746557E+02	+2.32621983E-01	+1.32826106E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
4.375000	+3.15353398E+02	+3.15989618E+02	+2.40936887E-01	+1.33373500E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
4.437500	+3.15590377E+02	+3.16231936E+02	+2.49293671E-01	+1.34274443E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
4.500000	+3.15826461E+02	+3.16473450E+02	+2.57721192E-01	+1.35655933E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
4.562500	+3.16061562E+02	+3.16714093E+02	+2.66250663E-01	+1.37456129E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
4.625000	+3.16295602E+02	+3.16953803E+02	+2.74903208E-01	+1.39481144E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
4.687500	+3.16528508E+02	+3.17192516E+02	+2.83685806E-01	+1.41550504E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
4.750000	+3.16760217E+02	+3.17430169E+02	+2.92597022E-01	+1.43597436E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
4.812500	+3.16990668E+02	+3.17666702E+02	+3.01635485E-01	+1.45641729E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
4.875000	+3.17219799E+02	+3.17902059E+02	+3.10802238E-01	+1.47680288E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
4.937500	+3.17447555E+02	+3.18136184E+02	+3.20095521E-01	+1.49620356E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
5.000000	+3.17673885E+02	+3.18369024E+02	+3.29504782E-01	+1.51305440E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
5.062500	+3.17898749E+02	+3.18600527E+02	+3.39008701E-01	+1.52561133E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
5.125000	+3.18122120E+02	+3.18830643E+02	+3.48574924E-01	+1.53213809E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
5.187500	+3.18343976E+02	+3.19059324E+02	+3.58160427E-01	+1.53138452E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
5.250000	+3.18564307E+02	+3.19286524E+02	+3.67717230E-01	+1.52353781E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
5.312500	+3.18783098E+02	+3.19512200E+02	+3.77204650E-01	+1.51067609E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
5.375000	+3.19000325E+02	+3.19736310E+02	+3.86600681E-01	+1.49611488E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
5.437500	+3.19215947E+02	+3.19958812E+02	+3.95906086E-01	+1.48334893E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
5.500000	+3.19429907E+02	+3.20179665E+02	+4.05142543E-01	+1.47533553E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
5.562500	+3.19642133E+02	+3.20398825E+02	+4.14347780E-01	+1.47399471E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
5.625000	+3.19852545E+02	+3.20616246E+02	+4.23567477E-01	+1.47978306E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
5.687500	+3.20061064E+02	+3.20831883E+02	+4.32845068E-01	+1.49168690E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
5.750000	+3.20267617E+02	+3.21045691E+02	+4.42213563E-01	+1.50773156E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
5.812500	+3.20472143E+02	+3.21257627E+02	+4.51691713E-01	+1.52560267E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
5.875000	+3.20674595E+02	+3.21467649E+02	+4.61283597E-01	+1.54310975E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
5.937500	+3.20874940E+02	+3.21675722E+02	+4.70980585E-01	+1.55851969E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
6.000000	+3.21073155E+02	+3.21881811E+02	+4.80765093E-01	+1.57074853E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
6.062500	+3.21269222E+02	+3.22085882E+02	+4.90614941E-01	+1.57941539E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
6.125000	+3.21463126E+02	+3.22287905E+02	+5.00507785E-01	+1.58488574E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
6.187500	+3.21654849E+02	+3.22487849E+02	+5.10426013E-01	+1.58894721E-01	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.562500	+3.05257347E+02	+3.05753079E+02	-8.57119580E-03	+4.35228315E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.593750	+3.05342164E+02	+3.05838573E+02	-7.20760250E-03	+4.37471395E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.625000	+3.05428181E+02	+3.05925271E+02	-5.83699958E-03	+4.39923722E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.656250	+3.05515376E+02	+3.06013152E+02	-4.45807924E-03	+4.42872649E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.687500	+3.05603725E+02	+3.06102193E+02	-3.06904553E-03	+4.46432647E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.718750	+3.05693207E+02	+3.06192374E+02	-1.66787520E-03	+4.50638926E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.750000	+3.05783798E+02	+3.06283672E+02	-2.52552238E-04	+4.55463324E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.781250	+3.05875475E+02	+3.06376065E+02	+1.17877057E-03	+4.60838481E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.812500	+3.05968217E+02	+3.06469533E+02	+2.62768827E-03	+4.66679039E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.843750	+3.06062000E+02	+3.06564052E+02	+4.09551457E-03	+4.72894885E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.875000	+3.06156802E+02	+3.06659602E+02	+5.58328130E-03	+4.79399474E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.906250	+3.06252601E+02	+3.06756160E+02	+7.09176128E-03	+4.86119632E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.937500	+3.06349374E+02	+3.06853704E+02	+8.62152900E-03	+4.93009795E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.968750	+3.06447100E+02	+3.06952212E+02	+1.01730725E-02	+5.00067024E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
2.000000	+3.06545755E+02	+3.07051663E+02	+1.17469479E-02	+5.07339157E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
2.031250	+3.06645318E+02	+3.07152035E+02	+1.33439422E-02	+5.14920376E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
2.062500	+3.06745766E+02	+3.07253305E+02	+1.49652002E-02	+5.22934745E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
2.093750	+3.06847077E+02	+3.07355452E+02	+1.66122844E-02	+5.31514266E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
2.125000	+3.06949227E+02	+3.07458455E+02	+1.82871644E-02	+5.40779416E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
2.156250	+3.07052196E+02	+3.07562292E+02	+1.99921557E-02	+5.50826970E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
2.187500	+3.07155959E+02	+3.07666943E+02	+2.17298330E-02	+5.61724914E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
2.218750	+3.07260495E+02	+3.07772386E+02	+2.35029365E-02	+5.73511521E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
2.250000	+3.07365782E+02	+3.07878601E+02	+2.53142800E-02	+5.86196197E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
2.281250	+3.07471799E+02	+3.07985568E+02	+2.71666627E-02	+5.99761846E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
2.312500	+3.07578524E+02	+3.08093268E+02	+2.90627915E-02	+6.14169330E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
2.343750	+3.07685936E+02	+3.08201682E+02	+3.10052210E-02	+6.29362963E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
2.375000	+3.07794017E+02	+3.08310790E+02	+3.29963100E-02	+6.45273339E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
2.406250	+3.07902745E+02	+3.08420574E+02	+3.50381794E-02	+6.61813157E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
2.437500	+3.08012101E+02	+3.08531017E+02	+3.71326423E-02	+6.78864730E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
2.468750	+3.08122067E+02	+3.08642098E+02	+3.92810839E-02	+6.96263210E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
2.500000	+3.08232624E+02	+3.08753802E+02	+4.14842873E-02	+7.13783877E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
2.531250	+3.08343753E+02	+3.08866109E+02	+4.37422332E-02	+7.31142004E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
2.562500	+3.08455437E+02	+3.08979002E+02	+4.60539248E-02	+7.48009314E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
2.593750	+3.08567659E+02	+3.09092463E+02	+4.84172914E-02	+7.64044538E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
2.625000	+3.08680402E+02	+3.09206474E+02	+5.08292032E-02	+7.78930650E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
2.656250	+3.08793650E+02	+3.09321016E+02	+5.32856079E-02	+7.92410252E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
2.687500	+3.08907388E+02	+3.09436071E+02	+5.57817673E-02	+8.04312921E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
2.718750	+3.09021599E+02	+3.09551622E+02	+5.83125637E-02	+8.14571818E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
2.750000	+3.09136269E+02	+3.09667651E+02	+6.08728411E-02	+8.23229212E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
2.781250	+3.09251382E+02	+3.09784139E+02	+6.34577463E-02	+8.30431320E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
2.812500	+3.09366923E+02	+3.09901070E+02	+6.60630369E-02	+8.36413116E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
2.843750	+3.09482877E+02	+3.10018427E+02	+6.86853282E-02	+8.41474713E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
2.875000	+3.09599228E+02	+3.10136192E+02	+7.13222538E-02	+8.45952830E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
2.906250	+3.09715961E+02	+3.10254349E+02	+7.39725334E-02	+8.50192480E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
2.937500	+3.09833058E+02	+3.10372882E+02	+7.66359568E-02	+8.54523729E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
2.968750	+3.09950503E+02	+3.10491775E+02	+7.93133067E-02	+8.59246057E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
3.000000	+3.10068279E+02	+3.10611011E+02	+8.20062447E-02	+8.64619544E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
3.031250	+3.10186370E+02	+3.10730574E+02	+8.47171789E-02	+8.70860038E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
3.062500	+3.10304757E+02	+3.10850450E+02	+8.74491199E-02	+8.78135794E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
3.093750	+3.10423423E+02	+3.10970622E+02	+9.02055276E-02	+8.85965102E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.781250	+3.03586672E+02	+3.04069845E+02	-3.42343458E-02	+1.50482061E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.796875	+3.03610586E+02	+3.04093875E+02	-3.39936429E-02	+1.57617660E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.812500	+3.03634928E+02	+3.04118338E+02	-3.37417906E-02	+1.64895804E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.828125	+3.03659693E+02	+3.04143231E+02	-3.34783435E-02	+1.72444134E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.843750	+3.03684880E+02	+3.04168552E+02	-3.32029027E-02	+1.80224257E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.859375	+3.03710487E+02	+3.04194298E+02	-3.29151427E-02	+1.88184859E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.875000	+3.03736511E+02	+3.04220467E+02	-3.26148250E-02	+1.96270461E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.890625	+3.03762950E+02	+3.04247057E+02	-3.23017975E-02	+2.04429975E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.906250	+3.03789801E+02	+3.04274065E+02	-3.19759814E-02	+2.12623640E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.921875	+3.03817061E+02	+3.04301490E+02	-3.16373487E-02	+2.20827232E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.937500	+3.03844729E+02	+3.04329329E+02	-3.12858963E-02	+2.29033019E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.953125	+3.03872803E+02	+3.04357578E+02	-3.09216205E-02	+2.37247574E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.968750	+3.03901278E+02	+3.04386237E+02	-3.05444976E-02	+2.45486993E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.984375	+3.03930154E+02	+3.04415302E+02	-3.01544736E-02	+2.53770600E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.000000	+3.03959428E+02	+3.04444771E+02	-2.97514645E-02	+2.62114291E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.015625	+3.03989097E+02	+3.04474642E+02	-2.93353665E-02	+2.70524672E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.031250	+3.04019158E+02	+3.04504912E+02	-2.89060749E-02	+2.78995003E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.046875	+3.04049609E+02	+3.04535578E+02	-2.84635071E-02	+2.87503455E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.062500	+3.04080448E+02	+3.04566638E+02	-2.80076266E-02	+2.96013815E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.078125	+3.04111671E+02	+3.04598090E+02	-2.75384639E-02	+3.04478399E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.093750	+3.04143277E+02	+3.04629931E+02	-2.70561316E-02	+3.12842504E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.109375	+3.04175263E+02	+3.04662158E+02	-2.65608311E-02	+3.21049596E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.125000	+3.04207627E+02	+3.04694769E+02	-2.60528516E-02	+3.29046370E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.140625	+3.04240365E+02	+3.04727761E+02	-2.55325612E-02	+3.36786943E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.156250	+3.04273477E+02	+3.04761132E+02	-2.50003924E-02	+3.44235647E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.171875	+3.04306959E+02	+3.04794879E+02	-2.44568248E-02	+3.51368178E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.187500	+3.04340809E+02	+3.04828999E+02	-2.39023668E-02	+3.58171157E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.203125	+3.04375024E+02	+3.04863491E+02	-2.33375399E-02	+3.64640441E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.218750	+3.04409603E+02	+3.04898350E+02	-2.27628655E-02	+3.70778589E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.234375	+3.04444543E+02	+3.04933576E+02	-2.21788568E-02	+3.76592082E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.250000	+3.04479842E+02	+3.04969164E+02	-2.15860152E-02	+3.82088746E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.265625	+3.04515497E+02	+3.05005113E+02	-2.09848295E-02	+3.87275758E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.281250	+3.04551505E+02	+3.05041420E+02	-2.03757785E-02	+3.92158491E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.296875	+3.04587865E+02	+3.05078082E+02	-1.97593342E-02	+3.96740159E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.312500	+3.04624574E+02	+3.05115097E+02	-1.91359655E-02	+4.01022208E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.328125	+3.04661629E+02	+3.05152461E+02	-1.85061398E-02	+4.05005206E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.343750	+3.04699029E+02	+3.05190173E+02	-1.78703242E-02	+4.08689976E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.359375	+3.04736770E+02	+3.05228229E+02	-1.72289836E-02	+4.12078711E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.375000	+3.04774850E+02	+3.05266627E+02	-1.65825782E-02	+4.15175891E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.390625	+3.04813267E+02	+3.05305364E+02	-1.59315590E-02	+4.17988903E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.406250	+3.04852018E+02	+3.05344438E+02	-1.52763629E-02	+4.20528345E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.421875	+3.04891100E+02	+3.05383845E+02	-1.46174079E-02	+4.22808060E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.437500	+3.04930512E+02	+3.05423583E+02	-1.39550877E-02	+4.24844997E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.453125	+3.04970251E+02	+3.05463650E+02	-1.32897673E-02	+4.26659025E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.468750	+3.05010313E+02	+3.05504042E+02	-1.26217783E-02	+4.28272743E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.484375	+3.05050697E+02	+3.05544757E+02	-1.19514150E-02	+4.29711330E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.500000	+3.05091400E+02	+3.05585792E+02	-1.12789304E-02	+4.31002415E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.515625	+3.05132419E+02	+3.05627145E+02	-1.06045324E-02	+4.32175899E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.531250	+3.05173751E+02	+3.05668812E+02	-9.92838068E-03	+4.33263679E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
1.546875	+3.05215395E+02	+3.05710791E+02	-9.25058342E-03	+4.34316808E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.390625	+3.03133638E+02	+3.03615442E+02	-3.70695518E-02	-1.00251605E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.398438	+3.03139878E+02	+3.03621680E+02	-3.70757386E-02	-5.81307526E-04	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.406250	+3.03146236E+02	+3.03628037E+02	-3.70786347E-02	-1.65049395E-04	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.414062	+3.03152712E+02	+3.03634513E+02	-3.70783175E-02	+2.40982563E-04	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.421875	+3.03159306E+02	+3.03641108E+02	-3.70748694E-02	+6.36193107E-04	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.429688	+3.03166017E+02	+3.03647822E+02	-3.70683770E-02	+1.02012059E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.437500	+3.03172845E+02	+3.03654655E+02	-3.70589300E-02	+1.39248008E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.445312	+3.03179791E+02	+3.03661606E+02	-3.70466195E-02	+1.75319909E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.453125	+3.03186853E+02	+3.03668676E+02	-3.70315362E-02	+2.10244048E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.460938	+3.03194033E+02	+3.03675864E+02	-3.70137688E-02	+2.44061165E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.468750	+3.03201329E+02	+3.03683170E+02	-3.69934017E-02	+2.76836085E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.476562	+3.03208742E+02	+3.03690594E+02	-3.69705132E-02	+3.08656050E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.484375	+3.03216271E+02	+3.03698136E+02	-3.69451742E-02	+3.39628174E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.492188	+3.03223917E+02	+3.03705795E+02	-3.69174463E-02	+3.69875668E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.500000	+3.03231679E+02	+3.03713571E+02	-3.68873811E-02	+3.99533215E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.507812	+3.03239557E+02	+3.03721465E+02	-3.68550192E-02	+4.28742189E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.515625	+3.03247550E+02	+3.03729475E+02	-3.68203901E-02	+4.57645379E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.523438	+3.03255660E+02	+3.03737602E+02	-3.67835121E-02	+4.86381834E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.531250	+3.03263885E+02	+3.03745846E+02	-3.67443930E-02	+5.15081743E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.539062	+3.03272225E+02	+3.03754206E+02	-3.67030306E-02	+5.43862031E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.546875	+3.03280680E+02	+3.03762682E+02	-3.66594145E-02	+5.72822610E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.554688	+3.03289249E+02	+3.03771274E+02	-3.66135271E-02	+6.02043339E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.562500	+3.03297934E+02	+3.03779981E+02	-3.65653453E-02	+6.31582201E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.570312	+3.03306733E+02	+3.03788805E+02	-3.65148424E-02	+6.61474295E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.578125	+3.03315646E+02	+3.03797743E+02	-3.64619899E-02	+6.91731898E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.585938	+3.03324672E+02	+3.03806796E+02	-3.64067593E-02	+7.22345810E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.593750	+3.03333813E+02	+3.03815965E+02	-3.63491234E-02	+7.53287444E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.601562	+3.03343067E+02	+3.03825248E+02	-3.62890581E-02	+7.84511541E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.609375	+3.03352434E+02	+3.03834645E+02	-3.62265434E-02	+8.15960039E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.617188	+3.03361914E+02	+3.03844157E+02	-3.61615643E-02	+8.47566081E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.625000	+3.03371507E+02	+3.03853782E+02	-3.60941112E-02	+8.79258190E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.632812	+3.03381213E+02	+3.03863521E+02	-3.60241803E-02	+9.10964966E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.640625	+3.03391030E+02	+3.03873374E+02	-3.59517730E-02	+9.42619337E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.648438	+3.03400960E+02	+3.03883340E+02	-3.58768960E-02	+9.74162309E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.656250	+3.03411002E+02	+3.03893419E+02	-3.57995601E-02	+1.00554669E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.664062	+3.03421155E+02	+3.03903610E+02	-3.57197793E-02	+1.03673976E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.671875	+3.03431419E+02	+3.03913914E+02	-3.56375695E-02	+1.06772526E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.679688	+3.03441795E+02	+3.03924331E+02	-3.55529472E-02	+1.09850480E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.687500	+3.03452281E+02	+3.03934859E+02	-3.54659281E-02	+1.12909807E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.695312	+3.03462879E+02	+3.03945499E+02	-3.53765257E-02	+1.15954213E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.703125	+3.03473586E+02	+3.03956251E+02	-3.52847497E-02	+1.18989045E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.710938	+3.03484403E+02	+3.03967114E+02	-3.51906053E-02	+1.22021059E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.718750	+3.03495331E+02	+3.03978088E+02	-3.50940918E-02	+1.25058146E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.726562	+3.03506368E+02	+3.03989173E+02	-3.49952019E-02	+1.28109023E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.734375	+3.03517514E+02	+3.04000368E+02	-3.48939214E-02	+1.31182878E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.742188	+3.03528770E+02	+3.04011674E+02	-3.47902287E-02	+1.34289008E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.750000	+3.03540134E+02	+3.04023089E+02	-3.46840949E-02	+1.37436438E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.757812	+3.03551606E+02	+3.04034614E+02	-3.45754842E-02	+1.40633586E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.765625	+3.03563187E+02	+3.04046249E+02	-3.44643549E-02	+1.43887945E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.773438	+3.03574876E+02	+3.04057992E+02	-3.43506593E-02	+1.47172646E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.195312	+3.03016334E+02	+3.03498831E+02	-3.56335895E-02	-1.48094986E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.199219	+3.03017944E+02	+3.03500413E+02	-3.56908227E-02	-1.44938992E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.203125	+3.03019584E+02	+3.03502026E+02	-3.57468231E-02	-1.41757532E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.207031	+3.03021255E+02	+3.03503670E+02	-3.58015707E-02	-1.38530679E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.210938	+3.03022955E+02	+3.03505345E+02	-3.58550501E-02	-1.35269110E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.214844	+3.03024687E+02	+3.03507051E+02	-3.59072497E-02	-1.31982796E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.218750	+3.03026448E+02	+3.03508788E+02	-3.59581617E-02	-1.28681010E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.222656	+3.03028240E+02	+3.03510556E+02	-3.60077818E-02	-1.25372291E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.226562	+3.03030061E+02	+3.03512354E+02	-3.60561088E-02	-1.22064445E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.230469	+3.03031913E+02	+3.03514184E+02	-3.61031446E-02	-1.18764531E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.234375	+3.03033795E+02	+3.03516044E+02	-3.61488936E-02	-1.15478869E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.238281	+3.03035708E+02	+3.03517935E+02	-3.61933625E-02	-1.12213061E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.242188	+3.03037650E+02	+3.03519856E+02	-3.62365601E-02	-1.08972012E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.246094	+3.03039623E+02	+3.03521808E+02	-3.62784969E-02	-1.05759917E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.250000	+3.03041625E+02	+3.03523791E+02	-3.63191850E-02	-1.02580310E-02	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.253906	+3.03043658E+02	+3.03525805E+02	-3.63586377E-02	-9.94360950E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.257812	+3.03045721E+02	+3.03527849E+02	-3.63968694E-02	-9.63295779E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.261719	+3.03047813E+02	+3.03529924E+02	-3.64338952E-02	-9.32624969E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.265625	+3.03049936E+02	+3.03532030E+02	-3.64697308E-02	-9.02360565E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.269531	+3.03052089E+02	+3.03534166E+02	-3.65043921E-02	-8.72509886E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.273438	+3.03054272E+02	+3.03536333E+02	-3.65378956E-02	-8.43075771E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.277344	+3.03056485E+02	+3.03538530E+02	-3.65702574E-02	-8.14057071E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.281250	+3.03058728E+02	+3.03540758E+02	-3.66014938E-02	-7.85449300E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.285156	+3.03061000E+02	+3.03543016E+02	-3.66316207E-02	-7.57244554E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.289062	+3.03063303E+02	+3.03545305E+02	-3.66606535E-02	-7.29432613E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.292969	+3.03065636E+02	+3.03547624E+02	-3.66886076E-02	-7.02001221E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.296875	+3.03067999E+02	+3.03549974E+02	-3.67154974E-02	-6.74936101E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.300781	+3.03070391E+02	+3.03552354E+02	-3.67413370E-02	-6.48221803E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.304688	+3.03072814E+02	+3.03554764E+02	-3.67661397E-02	-6.21842069E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.308594	+3.03075266E+02	+3.03557205E+02	-3.67899184E-02	-5.95780162E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.312500	+3.03077748E+02	+3.03559676E+02	-3.68126850E-02	-5.70019043E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.316406	+3.03080260E+02	+3.03562178E+02	-3.68344511E-02	-5.44542121E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.320312	+3.03082802E+02	+3.03564710E+02	-3.68552274E-02	-5.19333190E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.324219	+3.03085374E+02	+3.03567272E+02	-3.68750240E-02	-4.94376597E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.328125	+3.03087975E+02	+3.03569864E+02	-3.68938506E-02	-4.69658084E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.332031	+3.03090606E+02	+3.03572487E+02	-3.69117161E-02	-4.45164531E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.335938	+3.03093268E+02	+3.03575140E+02	-3.69286290E-02	-4.20884010E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.339844	+3.03095958E+02	+3.03577823E+02	-3.69445976E-02	-3.96806243E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.343750	+3.03098679E+02	+3.03580536E+02	-3.69596295E-02	-3.72922726E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.347656	+3.03101429E+02	+3.03583280E+02	-3.69737322E-02	-3.49226477E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.351562	+3.03104209E+02	+3.03586053E+02	-3.69869128E-02	-3.25712147E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.355469	+3.03107019E+02	+3.03588857E+02	-3.69991785E-02	-3.02376369E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.359375	+3.03109858E+02	+3.03591691E+02	-3.70105360E-02	-2.79217565E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.363281	+3.03112727E+02	+3.03594555E+02	-3.70209923E-02	-2.56235494E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.367188	+3.03115625E+02	+3.03597449E+02	-3.70305544E-02	-2.33431607E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.371094	+3.03118554E+02	+3.03600373E+02	-3.70392292E-02	-2.10808942E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.375000	+3.03121511E+02	+3.03603327E+02	-3.70470238E-02	-1.88371626E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.378906	+3.03124499E+02	+3.03606311E+02	-3.70539457E-02	-1.66125310E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.382812	+3.03127515E+02	+3.03609325E+02	-3.70600024E-02	-1.44076486E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01
0.386719	+3.03130562E+02	+3.03612369E+02	-3.70652017E-02	-1.22128048E-03	+2.23458948E+02	+6.08291916E+02	+3.67354788E-01	+1.00000000E+00	+0.00000000E+00	+1.57261167E+02	+6.08158618E+02	+2.58585775E-01


==> anc/otoc_to_plot_supersymmetric_M600_L1.5560_n200_beta1.5000.dat <==
100.000000	+1.02387922E+02	+1.11175932E+02	+2.86653556E+00	+1.47353376E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
102.000000	+1.04580490E+02	+1.13634909E+02	+2.89640013E+00	+1.51292273E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
104.000000	+1.06327162E+02	+1.15663418E+02	+2.92705247E+00	+1.47959897E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
106.000000	+1.07650875E+02	+1.17257345E+02	+2.95558409E+00	+1.30260574E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
108.000000	+1.08623235E+02	+1.18458845E+02	+2.97915670E+00	+1.10111596E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
110.000000	+1.09296495E+02	+1.19335536E+02	+2.99962872E+00	+9.75038197E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
112.000000	+1.09737988E+02	+1.19964782E+02	+3.01815823E+00	+9.00643335E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
114.000000	+1.10004991E+02	+1.20412289E+02	+3.03565446E+00	+9.09860804E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
116.000000	+1.10113107E+02	+1.20718954E+02	+3.05455266E+00	+9.35669831E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
118.000000	+1.10108308E+02	+1.20912499E+02	+3.07308125E+00	+9.39260127E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
120.000000	+1.09997429E+02	+1.21009322E+02	+3.09212307E+00	+9.51229538E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
122.000000	+1.09795804E+02	+1.21019006E+02	+3.11113043E+00	+9.27104274E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
124.000000	+1.09507769E+02	+1.20935695E+02	+3.12920724E+00	+8.52881519E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
126.000000	+1.09124348E+02	+1.20737039E+02	+3.14524569E+00	+7.60481282E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
128.000000	+1.08635709E+02	+1.20416606E+02	+3.15962649E+00	+6.68386767E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
130.000000	+1.08047671E+02	+1.19975020E+02	+3.17198116E+00	+6.03965101E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
132.000000	+1.07353731E+02	+1.19422703E+02	+3.18378509E+00	+6.17816800E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
134.000000	+1.06564346E+02	+1.18790123E+02	+3.19669384E+00	+6.66274266E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
136.000000	+1.05717169E+02	+1.18112116E+02	+3.21043606E+00	+7.02119298E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
138.000000	+1.04870640E+02	+1.17444643E+02	+3.22477861E+00	+7.16252392E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
140.000000	+1.04099450E+02	+1.16854650E+02	+3.23908616E+00	+7.29994135E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
142.000000	+1.03456703E+02	+1.16403277E+02	+3.25397837E+00	+7.81947242E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
144.000000	+1.02957908E+02	+1.16118368E+02	+3.27036405E+00	+8.23738926E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
146.000000	+1.02645810E+02	+1.16026074E+02	+3.28692793E+00	+7.87096752E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
148.000000	+1.02559364E+02	+1.16140757E+02	+3.30184792E+00	+6.88334794E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
150.000000	+1.02678430E+02	+1.16432216E+02	+3.31446132E+00	+5.20659218E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
152.000000	+1.02964860E+02	+1.16832071E+02	+3.32267429E+00	+3.46806218E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
154.000000	+1.03310153E+02	+1.17256064E+02	+3.32833357E+00	+2.68689601E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
156.000000	+1.03630285E+02	+1.17647339E+02	+3.33342187E+00	+2.49944927E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
158.000000	+1.03893510E+02	+1.17979549E+02	+3.33833137E+00	+2.95273574E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
160.000000	+1.04068291E+02	+1.18251881E+02	+3.34523281E+00	+3.77617896E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
162.000000	+1.04162443E+02	+1.18462863E+02	+3.35343608E+00	+4.86653683E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
164.000000	+1.04158179E+02	+1.18620573E+02	+3.36469896E+00	+5.72238881E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
166.000000	+1.04109469E+02	+1.18740995E+02	+3.37632564E+00	+6.26692780E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
168.000000	+1.04032705E+02	+1.18862221E+02	+3.38976667E+00	+6.22896658E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
170.000000	+1.04030276E+02	+1.19030937E+02	+3.40124150E+00	+5.29971365E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
172.000000	+1.04139402E+02	+1.19286642E+02	+3.41096553E+00	+4.53111486E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
174.000000	+1.04358965E+02	+1.19633984E+02	+3.41936596E+00	+4.27997879E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
176.000000	+1.04628631E+02	+1.20037423E+02	+3.42808544E+00	+4.72358005E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
178.000000	+1.04884414E+02	+1.20450789E+02	+3.43826028E+00	+5.53730122E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
180.000000	+1.05074846E+02	+1.20828738E+02	+3.45023465E+00	+6.39939579E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
182.000000	+1.05162733E+02	+1.21132713E+02	+3.46385787E+00	+7.09396175E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
184.000000	+1.05130790E+02	+1.21338115E+02	+3.47861049E+00	+7.84527712E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
186.000000	+1.04953258E+02	+1.21432339E+02	+3.49523898E+00	+8.44837112E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
188.000000	+1.04629318E+02	+1.21393705E+02	+3.51240398E+00	+8.08203165E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
190.000000	+1.04199350E+02	+1.21219874E+02	+3.52756710E+00	+7.17527005E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
192.000000	+1.03655639E+02	+1.20908153E+02	+3.54110506E+00	+6.40886451E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
194.000000	+1.03028930E+02	+1.20491423E+02	+3.55320256E+00	+5.80382856E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
196.000000	+1.02339343E+02	+1.19997065E+02	+3.56432037E+00	+5.44304776E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
198.000000	+1.01612541E+02	+1.19459401E+02	+3.57497475E+00	+5.21133086E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
50.000000	+5.51552095E+01	+6.09026785E+01	+2.44190677E+00	+4.15837425E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
51.000000	+5.29351736E+01	+5.87073562E+01	+2.44619745E+00	+4.42298182E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
52.000000	+5.09223124E+01	+5.67208489E+01	+2.45075273E+00	+5.06941262E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
53.000000	+4.91146315E+01	+5.49456349E+01	+2.45633627E+00	+5.95467907E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
54.000000	+4.75132977E+01	+5.33813039E+01	+2.46266209E+00	+6.47798710E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
55.000000	+4.61183465E+01	+5.20253877E+01	+2.46929225E+00	+7.10849876E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
56.000000	+4.49250527E+01	+5.08770802E+01	+2.47687909E+00	+7.88616978E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
57.000000	+4.39384882E+01	+4.99394359E+01	+2.48506459E+00	+9.09592985E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
58.000000	+4.31570770E+01	+4.92183738E+01	+2.49507095E+00	+1.03935113E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
59.000000	+4.25924852E+01	+4.87194803E+01	+2.50585161E+00	+1.08562463E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
60.000000	+4.22533245E+01	+4.84476663E+01	+2.51678344E+00	+1.13818949E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
61.000000	+4.21403026E+01	+4.84083709E+01	+2.52861540E+00	+1.17680044E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
62.000000	+4.22635274E+01	+4.86053884E+01	+2.54031945E+00	+1.11085681E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
63.000000	+4.26286999E+01	+4.90375852E+01	+2.55083254E+00	+9.40562767E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
64.000000	+4.32352118E+01	+4.96975004E+01	+2.55913071E+00	+7.20027685E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
65.000000	+4.40683703E+01	+5.05702148E+01	+2.56523309E+00	+4.84988972E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
66.000000	+4.51067142E+01	+5.16319906E+01	+2.56883049E+00	+2.36340432E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
67.000000	+4.63238073E+01	+5.28564576E+01	+2.56995990E+00	+8.56884083E-04	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
68.000000	+4.76836887E+01	+5.42201574E+01	+2.57054425E+00	+9.07541111E-04	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
69.000000	+4.91588635E+01	+5.57033818E+01	+2.57177498E+00	+1.45273552E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
70.000000	+5.07353333E+01	+5.72908212E+01	+2.57344973E+00	+2.10761231E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
71.000000	+5.23963759E+01	+5.89685390E+01	+2.57599021E+00	+3.12630093E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
72.000000	+5.41251568E+01	+6.07217620E+01	+2.57970233E+00	+4.13728910E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
73.000000	+5.59073351E+01	+6.25341057E+01	+2.58426478E+00	+5.17111307E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
74.000000	+5.77242739E+01	+6.43894567E+01	+2.59004455E+00	+6.13678217E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
75.000000	+5.95652379E+01	+6.62738439E+01	+2.59653835E+00	+7.15146833E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
76.000000	+6.14145107E+01	+6.81757101E+01	+2.60434749E+00	+8.23679998E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
77.000000	+6.32652834E+01	+7.00853195E+01	+2.61301195E+00	+9.30965730E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
78.000000	+6.51059883E+01	+7.19942560E+01	+2.62296680E+00	+1.02485779E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
79.000000	+6.69344134E+01	+7.38956834E+01	+2.63350910E+00	+1.15863306E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
80.000000	+6.87337225E+01	+7.57834734E+01	+2.64613947E+00	+1.24403362E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
81.000000	+7.05170068E+01	+7.76536505E+01	+2.65838978E+00	+1.28766720E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
82.000000	+7.22728989E+01	+7.95065625E+01	+2.67189281E+00	+1.35356692E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
83.000000	+7.40134021E+01	+8.13458832E+01	+2.68546112E+00	+1.30513064E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
84.000000	+7.57526597E+01	+8.31776267E+01	+2.69799542E+00	+1.22908973E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
85.000000	+7.74945428E+01	+8.50095030E+01	+2.71004291E+00	+1.09122251E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
86.000000	+7.92618850E+01	+8.68506791E+01	+2.71981987E+00	+9.90851935E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
87.000000	+8.10418675E+01	+8.87072374E+01	+2.72985995E+00	+8.85752992E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
88.000000	+8.28557950E+01	+9.05802229E+01	+2.73753493E+00	+7.61292364E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
89.000000	+8.46826685E+01	+9.24656432E+01	+2.74508580E+00	+7.77902593E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
90.000000	+8.65082941E+01	+9.43538387E+01	+2.75309298E+00	+8.45613267E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
91.000000	+8.83182184E+01	+9.62339402E+01	+2.76199806E+00	+9.03871674E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
92.000000	+9.01063407E+01	+9.80950023E+01	+2.77117042E+00	+9.51697547E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
93.000000	+9.18587119E+01	+9.99265442E+01	+2.78103201E+00	+1.04703174E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
94.000000	+9.35612894E+01	+1.01719003E+02	+2.79211105E+00	+1.11123431E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
95.000000	+9.52143639E+01	+1.03463509E+02	+2.80325670E+00	+1.10142497E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
96.000000	+9.68126769E+01	+1.05152086E+02	+2.81413955E+00	+1.12265272E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
97.000000	+9.83399591E+01	+1.06776417E+02	+2.82570975E+00	+1.22835868E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
98.000000	+9.97809185E+01	+1.08327741E+02	+2.83870673E+00	+1.33499915E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
99.000000	+1.01132183E+02	+1.09796928E+02	+2.85240974E+00	+1.40560276E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
25.000000	+1.70833130E+02	+1.73834450E+02	+1.79219954E+00	+6.03902373E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
25.500000	+1.67943035E+02	+1.71035069E+02	+1.82197655E+00	+5.87178189E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
26.000000	+1.65016134E+02	+1.68198962E+02	+1.85091736E+00	+5.73048365E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
26.500000	+1.62058956E+02	+1.65333355E+02	+1.87928139E+00	+5.60397413E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
27.000000	+1.59078755E+02	+1.62445040E+02	+1.90695710E+00	+5.45815965E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
27.500000	+1.56082301E+02	+1.59540388E+02	+1.93386298E+00	+5.31193834E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
28.000000	+1.53075510E+02	+1.56625446E+02	+1.96007648E+00	+5.17829185E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
28.500000	+1.50064040E+02	+1.53705915E+02	+1.98564590E+00	+5.03655161E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
29.000000	+1.47053849E+02	+1.50787157E+02	+2.01044200E+00	+4.88779597E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
29.500000	+1.44049929E+02	+1.47874234E+02	+2.03452386E+00	+4.71931783E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
30.000000	+1.41058106E+02	+1.44971824E+02	+2.05763518E+00	+4.59231499E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
30.500000	+1.38080245E+02	+1.42084269E+02	+2.08044701E+00	+4.47728406E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
31.000000	+1.35122633E+02	+1.39215562E+02	+2.10240802E+00	+4.31819946E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
31.500000	+1.32188670E+02	+1.36369383E+02	+2.12362901E+00	+4.14080360E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
32.000000	+1.29283130E+02	+1.33549097E+02	+2.14381605E+00	+3.94007353E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
32.500000	+1.26409039E+02	+1.30757764E+02	+2.16302974E+00	+3.75678852E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
33.000000	+1.23568902E+02	+1.27998180E+02	+2.18138394E+00	+3.59795072E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
33.500000	+1.20764845E+02	+1.25272884E+02	+2.19900925E+00	+3.47168772E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
34.000000	+1.17998376E+02	+1.22584126E+02	+2.21610081E+00	+3.32162732E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
34.500000	+1.15273641E+02	+1.19933934E+02	+2.23222552E+00	+3.20795373E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
35.000000	+1.12588861E+02	+1.17324105E+02	+2.24818035E+00	+3.15812672E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
35.500000	+1.09946281E+02	+1.14756101E+02	+2.26380679E+00	+3.05163837E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
36.000000	+1.07349352E+02	+1.12231325E+02	+2.27869674E+00	+2.89630011E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
36.500000	+1.04799710E+02	+1.09750874E+02	+2.29276979E+00	+2.66563323E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
37.000000	+1.02301800E+02	+1.07315659E+02	+2.30535307E+00	+2.39192629E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
37.500000	+9.98555239E+01	+1.04926543E+02	+2.31668905E+00	+2.18021399E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
38.000000	+9.74598150E+01	+1.02584187E+02	+2.32715521E+00	+2.05819456E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
38.500000	+9.51128041E+01	+1.00289276E+02	+2.33727100E+00	+2.07436751E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
39.000000	+9.28105112E+01	+9.80422919E+01	+2.34789888E+00	+2.17042927E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
39.500000	+9.05535744E+01	+9.58436266E+01	+2.35897529E+00	+2.15112919E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
40.000000	+8.83481184E+01	+9.36936607E+01	+2.36941017E+00	+1.96764062E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
40.500000	+8.61973362E+01	+9.15925084E+01	+2.37865170E+00	+1.68982450E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
41.000000	+8.41034550E+01	+8.95400951E+01	+2.38630842E+00	+1.35933089E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
41.500000	+8.20673908E+01	+8.75364020E+01	+2.39224501E+00	+1.09308853E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
42.000000	+8.00850648E+01	+8.55814582E+01	+2.39723930E+00	+1.05803905E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
42.500000	+7.81481270E+01	+8.36753097E+01	+2.40282540E+00	+1.12670168E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
43.000000	+7.62591936E+01	+8.18178651E+01	+2.40850632E+00	+1.07273044E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
43.500000	+7.44221941E+01	+8.00089877E+01	+2.41355270E+00	+9.05202489E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
44.000000	+7.26393564E+01	+7.82485735E+01	+2.41755835E+00	+6.43643045E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
44.500000	+7.09135502E+01	+7.65364187E+01	+2.41998913E+00	+3.70912309E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
45.000000	+6.92424717E+01	+7.48725327E+01	+2.42126747E+00	+3.32180983E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
45.500000	+6.76153251E+01	+7.32569028E+01	+2.42331094E+00	+4.82471164E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
46.000000	+6.60322467E+01	+7.16895368E+01	+2.42609218E+00	+4.81905650E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
46.500000	+6.45015879E+01	+7.01704183E+01	+2.42813000E+00	+3.75066450E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
47.000000	+6.30209395E+01	+6.86994881E+01	+2.42984285E+00	+3.05901454E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
47.500000	+6.15907665E+01	+6.72769645E+01	+2.43118901E+00	+3.07233082E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
48.000000	+6.02071015E+01	+6.59031232E+01	+2.43291518E+00	+4.02142729E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
48.500000	+5.88691703E+01	+6.45782809E+01	+2.43521044E+00	+4.31285865E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
49.000000	+5.75822210E+01	+6.33028619E+01	+2.43722804E+00	+4.20849830E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
49.500000	+5.63442413E+01	+6.20774294E+01	+2.43941894E+00	+4.55511746E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
12.500000	+2.11744773E+02	+2.12805786E+02	+7.52371754E-01	+9.37010449E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
12.750000	+2.11670912E+02	+2.12756974E+02	+7.75705737E-01	+9.29708184E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
13.000000	+2.11568877E+02	+2.12680376E+02	+7.98857163E-01	+9.19386895E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
13.250000	+2.11438392E+02	+2.12575545E+02	+8.21675081E-01	+9.16334379E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
13.500000	+2.11278419E+02	+2.12442028E+02	+8.44673882E-01	+9.23504305E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
13.750000	+2.11088516E+02	+2.12279409E+02	+8.67850297E-01	+9.25574027E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
14.000000	+2.10868571E+02	+2.12087296E+02	+8.90952583E-01	+9.22288466E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
14.250000	+2.10618192E+02	+2.11865287E+02	+9.13964720E-01	+9.15696081E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
14.500000	+2.10337184E+02	+2.11613006E+02	+9.36737387E-01	+9.10438559E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
14.750000	+2.10024925E+02	+2.11330104E+02	+9.59486648E-01	+9.14935415E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
15.000000	+2.09680697E+02	+2.11016238E+02	+9.82484158E-01	+9.20842796E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
15.250000	+2.09304439E+02	+2.10671115E+02	+1.00552879E+00	+9.16774408E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
15.500000	+2.08896290E+02	+2.10294476E+02	+1.02832288E+00	+9.08431556E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
15.750000	+2.08455897E+02	+2.09886081E+02	+1.05095037E+00	+9.06054481E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
16.000000	+2.07982735E+02	+2.09445719E+02	+1.07362560E+00	+9.08913776E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
16.250000	+2.07476541E+02	+2.08973220E+02	+1.09639605E+00	+9.14625539E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
16.500000	+2.06937020E+02	+2.08468462E+02	+1.11935688E+00	+9.18456113E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
16.750000	+2.06364340E+02	+2.07931354E+02	+1.14231886E+00	+9.14731608E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
17.000000	+2.05758723E+02	+2.07361834E+02	+1.16509346E+00	+9.14081806E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
17.250000	+2.05119573E+02	+2.06759867E+02	+1.18802295E+00	+9.20480315E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
17.500000	+2.04446837E+02	+2.06125454E+02	+1.21111748E+00	+9.23014475E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
17.750000	+2.03740863E+02	+2.05458633E+02	+1.23417367E+00	+9.21209779E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
18.000000	+2.03001715E+02	+2.04759459E+02	+1.25717796E+00	+9.16998235E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
18.250000	+2.02229664E+02	+2.04028026E+02	+1.28002359E+00	+9.11503384E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
18.500000	+2.01424763E+02	+2.03264469E+02	+1.30275313E+00	+9.09843080E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
18.750000	+2.00586887E+02	+2.02468950E+02	+1.32551574E+00	+9.08473384E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
19.000000	+1.99716500E+02	+2.01641699E+02	+1.34817680E+00	+8.98933439E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
19.250000	+1.98814429E+02	+2.00783015E+02	+1.37046241E+00	+8.83260021E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
19.500000	+1.97881113E+02	+1.99893241E+02	+1.39233980E+00	+8.69424076E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
19.750000	+1.96916734E+02	+1.98972784E+02	+1.41393362E+00	+8.57230800E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
20.000000	+1.95921877E+02	+1.98022123E+02	+1.43520134E+00	+8.45315689E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
20.250000	+1.94896989E+02	+1.97041802E+02	+1.45619940E+00	+8.32800049E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
20.500000	+1.93842874E+02	+1.96032420E+02	+1.47684135E+00	+8.15651251E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
20.750000	+1.92760544E+02	+1.94994636E+02	+1.49698196E+00	+7.99649718E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
21.000000	+1.91650294E+02	+1.93929157E+02	+1.51682383E+00	+7.88738053E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
21.250000	+1.90512775E+02	+1.92836733E+02	+1.53641887E+00	+7.76547241E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
21.500000	+1.89349075E+02	+1.91718160E+02	+1.55565119E+00	+7.62623589E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
21.750000	+1.88159971E+02	+1.90574255E+02	+1.57455004E+00	+7.48510548E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
22.000000	+1.86946432E+02	+1.89405862E+02	+1.59307672E+00	+7.34084531E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
22.250000	+1.85709315E+02	+1.88213860E+02	+1.61125427E+00	+7.22075476E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
22.500000	+1.84449312E+02	+1.86999159E+02	+1.62918050E+00	+7.11850332E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
22.750000	+1.83167444E+02	+1.85762737E+02	+1.64684679E+00	+6.98766645E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
23.000000	+1.81865118E+02	+1.84505627E+02	+1.66411883E+00	+6.83131888E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
23.250000	+1.80543423E+02	+1.83228894E+02	+1.68100338E+00	+6.70011085E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
23.500000	+1.79203169E+02	+1.81933634E+02	+1.69761938E+00	+6.58966895E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
23.750000	+1.77845533E+02	+1.80620960E+02	+1.71395173E+00	+6.49086886E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
24.000000	+1.76471445E+02	+1.79291980E+02	+1.73007373E+00	+6.40518074E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
24.250000	+1.75082030E+02	+1.77947781E+02	+1.74597763E+00	+6.30098501E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
24.500000	+1.73678626E+02	+1.76589437E+02	+1.76157865E+00	+6.19979232E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
24.750000	+1.72262011E+02	+1.75217989E+02	+1.77697659E+00	+6.11856042E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
6.250000	+2.05858486E+02	+2.06472155E+02	+2.04847012E-01	+7.41990992E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
6.375000	+2.06090224E+02	+2.06709649E+02	+2.14184852E-01	+7.52063418E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
6.500000	+2.06318874E+02	+2.06944189E+02	+2.23648597E-01	+7.60040500E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
6.625000	+2.06544330E+02	+2.07175638E+02	+2.33185864E-01	+7.63392707E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
6.750000	+2.06766497E+02	+2.07403862E+02	+2.42733415E-01	+7.64019429E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
6.875000	+2.06985252E+02	+2.07628735E+02	+2.52286350E-01	+7.67680503E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
7.000000	+2.07200422E+02	+2.07850137E+02	+2.61925427E-01	+7.79089047E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
7.125000	+2.07411813E+02	+2.08067951E+02	+2.71763576E-01	+7.97995364E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
7.250000	+2.07619258E+02	+2.08282065E+02	+2.81875312E-01	+8.19889285E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
7.375000	+2.07822645E+02	+2.08492372E+02	+2.92260808E-01	+8.38856419E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
7.500000	+2.08021918E+02	+2.08698771E+02	+3.02846722E-01	+8.50480919E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
7.625000	+2.08217047E+02	+2.08901166E+02	+3.13522831E-01	+8.54105056E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
7.750000	+2.08407995E+02	+2.09099457E+02	+3.24199348E-01	+8.52745910E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
7.875000	+2.08594688E+02	+2.09293547E+02	+3.34841479E-01	+8.50457228E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
8.000000	+2.08777022E+02	+2.09483343E+02	+3.45460779E-01	+8.49939562E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
8.125000	+2.08954884E+02	+2.09668752E+02	+3.56089968E-01	+8.52102883E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
8.250000	+2.09128161E+02	+2.09849689E+02	+3.66763351E-01	+8.56644000E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
8.375000	+2.09296747E+02	+2.10026068E+02	+3.77506068E-01	+8.63083147E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
8.500000	+2.09460537E+02	+2.10197802E+02	+3.88340430E-01	+8.71344498E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
8.625000	+2.09619424E+02	+2.10364807E+02	+3.99289681E-01	+8.80944764E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
8.750000	+2.09773316E+02	+2.10526999E+02	+4.10364049E-01	+8.90095009E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
8.875000	+2.09922147E+02	+2.10684302E+02	+4.21542056E-01	+8.95825585E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
9.000000	+2.10065891E+02	+2.10836644E+02	+4.32759689E-01	+8.95296606E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
9.125000	+2.10204545E+02	+2.10983951E+02	+4.43924471E-01	+8.88506037E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
9.250000	+2.10338087E+02	+2.11126151E+02	+4.54972339E-01	+8.80322812E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
9.375000	+2.10466418E+02	+2.11263168E+02	+4.65932541E-01	+8.77850633E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
9.500000	+2.10589374E+02	+2.11394925E+02	+4.76918605E-01	+8.83928079E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
9.625000	+2.10706793E+02	+2.11521345E+02	+4.88030743E-01	+8.94461344E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
9.750000	+2.10818590E+02	+2.11642357E+02	+4.99280139E-01	+9.03460022E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
9.875000	+2.10924735E+02	+2.11757895E+02	+5.10617244E-01	+9.08727591E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
10.000000	+2.11025199E+02	+2.11867895E+02	+5.21998329E-01	+9.11639307E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
10.125000	+2.11119930E+02	+2.11972296E+02	+5.33408226E-01	+9.13727514E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
10.250000	+2.11208862E+02	+2.12071029E+02	+5.44841517E-01	+9.14710033E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
10.375000	+2.11291943E+02	+2.12164026E+02	+5.56275977E-01	+9.13288016E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
10.500000	+2.11369139E+02	+2.12251218E+02	+5.67673717E-01	+9.09511850E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
10.625000	+2.11440402E+02	+2.12332541E+02	+5.79013773E-01	+9.06183096E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
10.750000	+2.11505641E+02	+2.12407932E+02	+5.90328294E-01	+9.07405395E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
10.875000	+2.11564719E+02	+2.12477327E+02	+6.01698908E-01	+9.14970648E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
11.000000	+2.11617496E+02	+2.12540663E+02	+6.13202561E-01	+9.26264797E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
11.125000	+2.11663888E+02	+2.12597876E+02	+6.24855528E-01	+9.36126561E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
11.250000	+2.11703874E+02	+2.12648902E+02	+6.36605725E-01	+9.40619968E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
11.375000	+2.11737471E+02	+2.12693683E+02	+6.48371027E-01	+9.39168053E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
11.500000	+2.11764681E+02	+2.12732159E+02	+6.60084926E-01	+9.33822409E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
11.625000	+2.11785474E+02	+2.12764271E+02	+6.71716588E-01	+9.27284994E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
11.750000	+2.11799789E+02	+2.12789958E+02	+6.83267051E-01	+9.21793481E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
11.875000	+2.11807543E+02	+2.12809159E+02	+6.94761425E-01	+9.18858335E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
12.000000	+2.11808637E+02	+2.12821814E+02	+7.06238509E-01	+9.18709461E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
12.125000	+2.11802978E+02	+2.12827865E+02	+7.17729161E-01	+9.20154792E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
12.250000	+2.11790495E+02	+2.12827249E+02	+7.29242379E-01	+9.22147463E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
12.375000	+2.11771121E+02	+2.12819909E+02	+7.40782848E-01	+9.24327568E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
3.125000	+1.99606827E+02	+2.00116847E+02	+1.98409435E-02	+4.01939872E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
3.187500	+1.99727256E+02	+2.00238569E+02	+2.23753194E-02	+4.09060412E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
3.250000	+1.99848546E+02	+2.00361181E+02	+2.49541987E-02	+4.16584034E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
3.312500	+1.99970643E+02	+2.00484626E+02	+2.75826198E-02	+4.25072951E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
3.375000	+2.00093489E+02	+2.00608854E+02	+3.02676106E-02	+4.34821339E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
3.437500	+2.00217029E+02	+2.00733814E+02	+3.30178866E-02	+4.45980256E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
3.500000	+2.00341210E+02	+2.00859456E+02	+3.58423638E-02	+4.58373528E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
3.562500	+2.00465978E+02	+2.00985732E+02	+3.87475557E-02	+4.71397033E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
3.625000	+2.00591288E+02	+2.01112597E+02	+4.17348267E-02	+4.84117252E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
3.687500	+2.00717095E+02	+2.01240004E+02	+4.47990213E-02	+4.95579691E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
3.750000	+2.00843361E+02	+2.01367909E+02	+4.79295728E-02	+5.05183400E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
3.812500	+2.00970047E+02	+2.01496269E+02	+5.11138138E-02	+5.12897579E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
3.875000	+2.01097116E+02	+2.01625039E+02	+5.43407926E-02	+5.19182900E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
3.937500	+2.01224528E+02	+2.01754176E+02	+5.76036001E-02	+5.24686836E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
4.000000	+2.01352241E+02	+2.01883637E+02	+6.08993780E-02	+5.29934946E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
4.062500	+2.01480212E+02	+2.02013380E+02	+6.42277869E-02	+5.35196777E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
4.125000	+2.01608400E+02	+2.02143363E+02	+6.75893377E-02	+5.40528013E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
4.187500	+2.01736764E+02	+2.02273546E+02	+7.09843871E-02	+5.45886331E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
4.250000	+2.01865265E+02	+2.02403890E+02	+7.44129169E-02	+5.51258372E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
4.312500	+2.01993865E+02	+2.02534359E+02	+7.78751167E-02	+5.56774660E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
4.375000	+2.02122528E+02	+2.02664915E+02	+8.13726001E-02	+5.62742736E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
4.437500	+2.02251216E+02	+2.02795525E+02	+8.49094009E-02	+5.69525968E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
4.500000	+2.02379891E+02	+2.02926154E+02	+8.84916747E-02	+5.77327843E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
4.562500	+2.02508515E+02	+2.03056767E+02	+9.21259990E-02	+5.86061748E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
4.625000	+2.02637052E+02	+2.03187331E+02	+9.58174466E-02	+5.95422271E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
4.687500	+2.02765467E+02	+2.03317814E+02	+9.95687774E-02	+6.05084420E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
4.750000	+2.02893725E+02	+2.03448182E+02	+1.03381002E-01	+6.14844668E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
4.812500	+2.03021796E+02	+2.03578405E+02	+1.07254336E-01	+6.24590247E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
4.875000	+2.03149649E+02	+2.03708451E+02	+1.11188380E-01	+6.34157387E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
4.937500	+2.03277253E+02	+2.03838292E+02	+1.15181303E-01	+6.43229553E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
5.000000	+2.03404583E+02	+2.03967897E+02	+1.19228749E-01	+6.51349004E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
5.062500	+2.03531615E+02	+2.04097240E+02	+1.23323166E-01	+6.57999695E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
5.125000	+2.03658327E+02	+2.04226293E+02	+1.27453746E-01	+6.62721432E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
5.187500	+2.03784700E+02	+2.04355030E+02	+1.31607184E-01	+6.65268049E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
5.250000	+2.03910717E+02	+2.04483426E+02	+1.35769596E-01	+6.65776314E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
5.312500	+2.04036359E+02	+2.04611456E+02	+1.39929387E-01	+6.64828155E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
5.375000	+2.04161607E+02	+2.04739095E+02	+1.44079948E-01	+6.63334463E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
5.437500	+2.04286436E+02	+2.04866320E+02	+1.48221068E-01	+6.62304955E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
5.500000	+2.04410819E+02	+2.04993108E+02	+1.52358760E-01	+6.62617358E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
5.562500	+2.04534725E+02	+2.05119433E+02	+1.56503785E-01	+6.64845455E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
5.625000	+2.04658124E+02	+2.05245273E+02	+1.60669328E-01	+6.69169027E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
5.687500	+2.04780985E+02	+2.05370604E+02	+1.64868398E-01	+6.75386880E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
5.750000	+2.04903277E+02	+2.05495403E+02	+1.69111664E-01	+6.83022663E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
5.812500	+2.05024973E+02	+2.05619648E+02	+1.73406181E-01	+6.91469702E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
5.875000	+2.05146051E+02	+2.05743317E+02	+1.77755035E-01	+7.00124033E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
5.937500	+2.05266488E+02	+2.05866390E+02	+1.82157732E-01	+7.08487154E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
6.000000	+2.05386268E+02	+2.05988848E+02	+1.86611125E-01	+7.16236248E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
6.062500	+2.05505374E+02	+2.06110671E+02	+1.91110685E-01	+7.23259007E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
6.125000	+2.05623790E+02	+2.06231841E+02	+1.95651862E-01	+7.29644227E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
6.187500	+2.05741499E+02	+2.06352342E+02	+2.00231238E-01	+7.35755836E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.562500	+1.97048710E+02	+1.97536494E+02	-2.47347800E-02	+1.92731567E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.593750	+1.97088016E+02	+1.97576095E+02	-2.41305971E-02	+1.93945526E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.625000	+1.97127940E+02	+1.97616316E+02	-2.35226205E-02	+1.95151863E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.656250	+1.97168474E+02	+1.97657149E+02	-2.29108979E-02	+1.96367541E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.687500	+1.97209611E+02	+1.97698586E+02	-2.22953234E-02	+1.97638585E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.718750	+1.97251341E+02	+1.97740620E+02	-2.16756568E-02	+1.99004566E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.750000	+1.97293657E+02	+1.97783242E+02	-2.10515448E-02	+2.00498670E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.781250	+1.97336551E+02	+1.97826443E+02	-2.04225401E-02	+2.02148332E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.812500	+1.97380013E+02	+1.97870217E+02	-1.97881178E-02	+2.03976049E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.843750	+1.97424036E+02	+1.97914553E+02	-1.91476898E-02	+2.06000176E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.875000	+1.97468610E+02	+1.97959445E+02	-1.85006167E-02	+2.08235706E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.906250	+1.97513728E+02	+1.98004884E+02	-1.78462166E-02	+2.10695180E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.937500	+1.97559380E+02	+1.98050861E+02	-1.71837718E-02	+2.13389772E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.968750	+1.97605557E+02	+1.98097368E+02	-1.65125306E-02	+2.16330375E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
2.000000	+1.97652251E+02	+1.98144397E+02	-1.58317069E-02	+2.19528432E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
2.031250	+1.97699453E+02	+1.98191939E+02	-1.51404779E-02	+2.22996241E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
2.062500	+1.97747154E+02	+1.98239987E+02	-1.44379804E-02	+2.26746640E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
2.093750	+1.97795345E+02	+1.98288530E+02	-1.37233114E-02	+2.30792242E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
2.125000	+1.97844018E+02	+1.98337562E+02	-1.29955289E-02	+2.35144393E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
2.156250	+1.97893163E+02	+1.98387074E+02	-1.22536589E-02	+2.39812046E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
2.187500	+1.97942772E+02	+1.98437057E+02	-1.14967036E-02	+2.44800643E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
2.218750	+1.97992837E+02	+1.98487504E+02	-1.07236549E-02	+2.50111009E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
2.250000	+1.98043348E+02	+1.98538406E+02	-9.93350983E-03	+2.55738317E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
2.281250	+1.98094297E+02	+1.98589755E+02	-9.12529040E-03	+2.61671204E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
2.312500	+1.98145676E+02	+1.98641544E+02	-8.29806480E-03	+2.67891138E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
2.343750	+1.98197475E+02	+1.98693763E+02	-7.45097079E-03	+2.74372048E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
2.375000	+1.98249687E+02	+1.98746407E+02	-6.58323950E-03	+2.81080178E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
2.406250	+1.98302304E+02	+1.98799465E+02	-5.69421967E-03	+2.87974064E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
2.437500	+1.98355318E+02	+1.98852932E+02	-4.78340161E-03	+2.95004642E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
2.468750	+1.98408720E+02	+1.98906798E+02	-3.85044066E-03	+3.02115643E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
2.500000	+1.98462502E+02	+1.98961057E+02	-2.89517884E-03	+3.09244541E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
2.531250	+1.98516658E+02	+1.99015700E+02	-1.91766228E-03	+3.16324294E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
2.562500	+1.98571178E+02	+1.99070719E+02	-9.18152001E-04	+3.23285956E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
2.593750	+1.98626057E+02	+1.99126108E+02	+1.02874944E-04	+3.30062002E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
2.625000	+1.98681286E+02	+1.99181859E+02	+1.14473551E-03	+3.36589995E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
2.656250	+1.98736858E+02	+1.99237963E+02	+2.20656241E-03	+3.42816172E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
2.687500	+1.98792767E+02	+1.99294413E+02	+3.28733658E-03	+3.48698548E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
2.718750	+1.98849004E+02	+1.99351202E+02	+4.38592834E-03	+3.54209274E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
2.750000	+1.98905563E+02	+1.99408321E+02	+5.50114455E-03	+3.59336055E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
2.781250	+1.98962437E+02	+1.99465764E+02	+6.63177868E-03	+3.64082500E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
2.812500	+1.99019619E+02	+1.99523522E+02	+7.77666017E-03	+3.68467353E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
2.843750	+1.99077102E+02	+1.99581589E+02	+8.93469964E-03	+3.72522658E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
2.875000	+1.99134879E+02	+1.99639957E+02	+1.01049268E-02	+3.76291021E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
2.906250	+1.99192943E+02	+1.99698618E+02	+1.12865185E-02	+3.79822275E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
2.937500	+1.99251286E+02	+1.99757565E+02	+1.24788160E-02	+3.83169952E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
2.968750	+1.99309903E+02	+1.99816791E+02	+1.36813307E-02	+3.86387931E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
3.000000	+1.99368785E+02	+1.99876288E+02	+1.48937406E-02	+3.89527596E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
3.031250	+1.99427926E+02	+1.99936049E+02	+1.61158782E-02	+3.92635774E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
3.062500	+1.99487318E+02	+1.99996067E+02	+1.73477142E-02	+3.95753633E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
3.093750	+1.99546954E+02	+2.00056336E+02	+1.85893384E-02	+3.98885881E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.781250	+1.96287734E+02	+1.96769980E+02	-3.61526260E-02	+7.14816106E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.796875	+1.96298433E+02	+1.96780735E+02	-3.60382188E-02	+7.49595989E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.812500	+1.96309329E+02	+1.96791688E+02	-3.59183772E-02	+7.84378028E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.828125	+1.96320421E+02	+1.96802841E+02	-3.57931006E-02	+8.19167631E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.843750	+1.96331709E+02	+1.96814192E+02	-3.56623873E-02	+8.53965726E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.859375	+1.96343191E+02	+1.96825740E+02	-3.55262364E-02	+8.88763185E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.875000	+1.96354867E+02	+1.96837484E+02	-3.53846489E-02	+9.23543390E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.890625	+1.96366737E+02	+1.96849425E+02	-3.52376290E-02	+9.58284927E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.906250	+1.96378799E+02	+1.96861561E+02	-3.50851848E-02	+9.92964088E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.921875	+1.96391053E+02	+1.96873891E+02	-3.49273278E-02	+1.02755668E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.937500	+1.96403498E+02	+1.96886415E+02	-3.47640733E-02	+1.06203901E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.953125	+1.96416133E+02	+1.96899131E+02	-3.45954406E-02	+1.09638787E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.968750	+1.96428958E+02	+1.96912040E+02	-3.44214521E-02	+1.13057950E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.984375	+1.96441971E+02	+1.96925140E+02	-3.42421345E-02	+1.16458825E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.000000	+1.96455173E+02	+1.96938431E+02	-3.40575183E-02	+1.19838462E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.015625	+1.96468561E+02	+1.96951911E+02	-3.38676393E-02	+1.23193358E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.031250	+1.96482136E+02	+1.96965580E+02	-3.36725391E-02	+1.26519331E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.046875	+1.96495896E+02	+1.96979437E+02	-3.34722664E-02	+1.29811451E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.062500	+1.96509841E+02	+1.96993481E+02	-3.32668783E-02	+1.33064071E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.078125	+1.96523970E+02	+1.97007712E+02	-3.30564412E-02	+1.36270916E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.093750	+1.96538281E+02	+1.97022128E+02	-3.28410317E-02	+1.39425255E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.109375	+1.96552776E+02	+1.97036728E+02	-3.26207372E-02	+1.42520111E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.125000	+1.96567451E+02	+1.97051513E+02	-3.23956563E-02	+1.45548496E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.140625	+1.96582308E+02	+1.97066481E+02	-3.21658982E-02	+1.48503636E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.156250	+1.96597344E+02	+1.97081630E+02	-3.19315825E-02	+1.51379160E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.171875	+1.96612559E+02	+1.97096961E+02	-3.16928383E-02	+1.54169265E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.187500	+1.96627953E+02	+1.97112472E+02	-3.14498035E-02	+1.56868814E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.203125	+1.96643524E+02	+1.97128163E+02	-3.12026233E-02	+1.59473385E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.218750	+1.96659271E+02	+1.97144033E+02	-3.09514492E-02	+1.61979293E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.234375	+1.96675195E+02	+1.97160080E+02	-3.06964380E-02	+1.64383568E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.250000	+1.96691293E+02	+1.97176303E+02	-3.04377505E-02	+1.66683927E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.265625	+1.96707566E+02	+1.97192703E+02	-3.01755507E-02	+1.68878743E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.281250	+1.96724012E+02	+1.97209278E+02	-2.99100045E-02	+1.70967006E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.296875	+1.96740630E+02	+1.97226027E+02	-2.96412788E-02	+1.72948316E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.312500	+1.96757420E+02	+1.97242949E+02	-2.93695410E-02	+1.74822866E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.328125	+1.96774381E+02	+1.97260043E+02	-2.90949574E-02	+1.76591453E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.343750	+1.96791512E+02	+1.97277309E+02	-2.88176927E-02	+1.78255476E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.359375	+1.96808813E+02	+1.97294745E+02	-2.85379090E-02	+1.79816950E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.375000	+1.96826281E+02	+1.97312351E+02	-2.82557647E-02	+1.81278498E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.390625	+1.96843917E+02	+1.97330125E+02	-2.79714137E-02	+1.82643348E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.406250	+1.96861719E+02	+1.97348067E+02	-2.76850042E-02	+1.83915311E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.421875	+1.96879688E+02	+1.97366175E+02	-2.73966783E-02	+1.85098759E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.437500	+1.96897821E+02	+1.97384449E+02	-2.71065706E-02	+1.86198585E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.453125	+1.96916118E+02	+1.97402888E+02	-2.68148078E-02	+1.87220157E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.468750	+1.96934578E+02	+1.97421491E+02	-2.65215076E-02	+1.88169282E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.484375	+1.96953200E+02	+1.97440257E+02	-2.62267788E-02	+1.89052152E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.500000	+1.96971983E+02	+1.97459184E+02	-2.59307197E-02	+1.89875288E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.515625	+1.96990927E+02	+1.97478273E+02	-2.56334185E-02	+1.90645481E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.531250	+1.97010029E+02	+1.97497521E+02	-2.53349525E-02	+1.91369736E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
1.546875	+1.97029291E+02	+1.97516928E+02	-2.50353881E-02	+1.92072794E-02	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.390625	+1.96086032E+02	+1.96567817E+02	-3.71107054E-02	-2.88113116E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.398438	+1.96088800E+02	+1.96570574E+02	-3.71322653E-02	-2.63820390E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.406250	+1.96091620E+02	+1.96573385E+02	-3.71519274E-02	-2.39585762E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.414062	+1.96094493E+02	+1.96576249E+02	-3.71697006E-02	-2.15480506E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.421875	+1.96097418E+02	+1.96579166E+02	-3.71855962E-02	-1.91529090E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.429688	+1.96100395E+02	+1.96582137E+02	-3.71996270E-02	-1.67752690E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.437500	+1.96103425E+02	+1.96585161E+02	-3.72118076E-02	-1.44169262E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.445312	+1.96106507E+02	+1.96588238E+02	-3.72221535E-02	-1.20793515E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.453125	+1.96109642E+02	+1.96591369E+02	-3.72306815E-02	-9.76372759E-04	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.460938	+1.96112828E+02	+1.96594552E+02	-3.72374093E-02	-7.47094619E-04	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.468750	+1.96116067E+02	+1.96597789E+02	-3.72423549E-02	-5.20162008E-04	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.476562	+1.96119358E+02	+1.96601078E+02	-3.72455368E-02	-2.95611314E-04	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.484375	+1.96122701E+02	+1.96604421E+02	-3.72469738E-02	-7.34563078E-05	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.492188	+1.96126097E+02	+1.96607816E+02	-3.72466846E-02	+1.46310475E-04	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.500000	+1.96129544E+02	+1.96611264E+02	-3.72446877E-02	+3.63715330E-04	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.507812	+1.96133043E+02	+1.96614765E+02	-3.72410015E-02	+5.78798520E-04	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.515625	+1.96136594E+02	+1.96618318E+02	-3.72356440E-02	+7.91613757E-04	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.523438	+1.96140196E+02	+1.96621924E+02	-3.72286326E-02	+1.00222508E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.531250	+1.96143851E+02	+1.96625583E+02	-3.72199842E-02	+1.21070310E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.539062	+1.96147557E+02	+1.96629294E+02	-3.72097153E-02	+1.41712416E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.546875	+1.96151315E+02	+1.96633057E+02	-3.71978417E-02	+1.62156618E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.554688	+1.96155124E+02	+1.96636873E+02	-3.71843784E-02	+1.82410809E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.562500	+1.96158985E+02	+1.96640741E+02	-3.71693400E-02	+2.02482716E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.570312	+1.96162897E+02	+1.96644661E+02	-3.71527404E-02	+2.22379826E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.578125	+1.96166861E+02	+1.96648634E+02	-3.71345931E-02	+2.42109330E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.585938	+1.96170876E+02	+1.96652658E+02	-3.71149109E-02	+2.61677969E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.593750	+1.96174942E+02	+1.96656735E+02	-3.70937059E-02	+2.81091951E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.601562	+1.96179060E+02	+1.96660863E+02	-3.70709902E-02	+3.00357133E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.609375	+1.96183228E+02	+1.96665044E+02	-3.70467751E-02	+3.19479049E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.617188	+1.96187448E+02	+1.96669276E+02	-3.70210716E-02	+3.38462765E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.625000	+1.96191719E+02	+1.96673560E+02	-3.69938903E-02	+3.57313221E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.632812	+1.96196040E+02	+1.96677895E+02	-3.69652414E-02	+3.76035118E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.640625	+1.96200413E+02	+1.96682282E+02	-3.69351348E-02	+3.94633164E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.648438	+1.96204836E+02	+1.96686721E+02	-3.69035800E-02	+4.13112098E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.656250	+1.96209310E+02	+1.96691211E+02	-3.68705861E-02	+4.31476792E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.664062	+1.96213835E+02	+1.96695752E+02	-3.68361618E-02	+4.49732408E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.671875	+1.96218410E+02	+1.96700345E+02	-3.68003154E-02	+4.67884329E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.679688	+1.96223036E+02	+1.96704988E+02	-3.67630548E-02	+4.85938325E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.687500	+1.96227712E+02	+1.96709683E+02	-3.67243875E-02	+5.03900509E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.695312	+1.96232439E+02	+1.96714429E+02	-3.66843204E-02	+5.21777321E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.703125	+1.96237216E+02	+1.96719226E+02	-3.66428598E-02	+5.39575587E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.710938	+1.96242043E+02	+1.96724074E+02	-3.66000117E-02	+5.57302368E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.718750	+1.96246920E+02	+1.96728972E+02	-3.65557813E-02	+5.74964935E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.726562	+1.96251848E+02	+1.96733922E+02	-3.65101734E-02	+5.92570679E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.734375	+1.96256825E+02	+1.96738922E+02	-3.64631922E-02	+6.10126974E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.742188	+1.96261852E+02	+1.96743972E+02	-3.64148411E-02	+6.27641124E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.750000	+1.96266929E+02	+1.96749073E+02	-3.63651232E-02	+6.45120185E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.757812	+1.96272056E+02	+1.96754225E+02	-3.63140411E-02	+6.62570854E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.765625	+1.96277232E+02	+1.96759426E+02	-3.62615965E-02	+6.79999407E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01
0.773438	+1.96282458E+02	+1.96764678E+02	-3.62077912E-02	+6.97418432E-03	+1.69180687E+02	+5.90641174E+02	+2.86435647E-01	+1.00000000E+00	+0.00000000E+00	+1.00254088E+02	+5.90444276E+02	+1.69794325E-01


==> anc/otoc_to_plot_supersymmetric_M600_L1.5560_n200_beta10.0000.dat <==
400.000000	+9.55518924E+00	+1.48053124E+01	+2.35139871E+00	+2.53739525E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
408.000000	+9.41240784E+00	+1.47675969E+01	+2.37121318E+00	+2.41622104E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
416.000000	+9.28635846E+00	+1.47434233E+01	+2.39005825E+00	+2.63878939E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
424.000000	+9.16679588E+00	+1.47529253E+01	+2.41343381E+00	+2.62063778E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
432.000000	+9.03699320E+00	+1.47277388E+01	+2.43198846E+00	+2.24837111E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
440.000000	+8.90757824E+00	+1.46983210E+01	+2.44940775E+00	+2.38730619E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
448.000000	+8.80044845E+00	+1.47127676E+01	+2.47018536E+00	+2.45046462E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
456.000000	+8.68419448E+00	+1.47064870E+01	+2.48861518E+00	+2.11132777E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
464.000000	+8.55049927E+00	+1.46659558E+01	+2.50396660E+00	+2.16555989E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
472.000000	+8.44748849E+00	+1.46821043E+01	+2.52326414E+00	+2.43742250E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
480.000000	+8.33231703E+00	+1.46909803E+01	+2.54296536E+00	+2.26052186E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
488.000000	+8.21406131E+00	+1.46783004E+01	+2.55943249E+00	+2.06243355E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
496.000000	+8.08719046E+00	+1.46591833E+01	+2.57596430E+00	+1.98034344E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
504.000000	+7.97120863E+00	+1.46435498E+01	+2.59111798E+00	+1.94039332E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
512.000000	+7.85950306E+00	+1.46387323E+01	+2.60701059E+00	+1.89712401E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
520.000000	+7.74088420E+00	+1.46188627E+01	+2.62147197E+00	+1.85264012E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
528.000000	+7.63863364E+00	+1.46218224E+01	+2.63665283E+00	+2.01002996E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
536.000000	+7.53175861E+00	+1.46345316E+01	+2.65363245E+00	+2.26570867E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
544.000000	+7.40005005E+00	+1.46410332E+01	+2.67290417E+00	+2.43233462E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
552.000000	+7.27345670E+00	+1.46581001E+01	+2.69254980E+00	+2.22626453E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
560.000000	+7.17239073E+00	+1.46759481E+01	+2.70852440E+00	+1.79585602E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
568.000000	+7.08797727E+00	+1.46878866E+01	+2.72128350E+00	+1.46558914E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
576.000000	+7.00108822E+00	+1.46826789E+01	+2.73197383E+00	+1.34416844E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
584.000000	+6.92322040E+00	+1.46883490E+01	+2.74279019E+00	+1.74711121E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
592.000000	+6.81991701E+00	+1.47192666E+01	+2.75992761E+00	+2.21380304E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
600.000000	+6.69854487E+00	+1.47436501E+01	+2.77821104E+00	+1.65859120E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
608.000000	+6.61289351E+00	+1.47246781E+01	+2.78646507E+00	+5.88778842E-04	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
616.000000	+6.53495259E+00	+1.46562045E+01	+2.78763150E+00	+3.87853636E-04	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
624.000000	+6.43533039E+00	+1.45976104E+01	+2.79267073E+00	+1.42507755E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
632.000000	+6.30631121E+00	+1.46148650E+01	+2.81043274E+00	+2.07850920E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
640.000000	+6.20722820E+00	+1.46455183E+01	+2.82592687E+00	+1.55813404E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
648.000000	+6.15709128E+00	+1.46753821E+01	+2.83536289E+00	+1.40877618E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
656.000000	+6.11844617E+00	+1.47490987E+01	+2.84846729E+00	+1.72848607E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
664.000000	+6.04900842E+00	+1.48061670E+01	+2.86301867E+00	+1.18734583E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
672.000000	+5.96768624E+00	+1.47638672E+01	+2.86746482E+00	+6.48577109E-05	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
680.000000	+5.86818820E+00	+1.46344390E+01	+2.86405639E+00	-1.82498265E-04	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
688.000000	+5.76867006E+00	+1.45392039E+01	+2.86454485E+00	+4.24064211E-04	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
696.000000	+5.72019333E+00	+1.45461256E+01	+2.87084142E+00	+1.19033896E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
704.000000	+5.71554719E+00	+1.46547203E+01	+2.88359028E+00	+1.44699167E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
712.000000	+5.67622353E+00	+1.47088764E+01	+2.89399328E+00	+7.37984597E-04	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
720.000000	+5.59020000E+00	+1.46355503E+01	+2.89539803E+00	+1.56190609E-04	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
728.000000	+5.50455745E+00	+1.45598116E+01	+2.89649233E+00	+9.19826753E-04	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
736.000000	+5.45893455E+00	+1.46383918E+01	+2.91011526E+00	+2.16585081E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
744.000000	+5.39865042E+00	+1.47732022E+01	+2.93114595E+00	+2.10078044E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
752.000000	+5.28642369E+00	+1.47796694E+01	+2.94372774E+00	+1.11568155E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
760.000000	+5.17370699E+00	+1.47171056E+01	+2.94899685E+00	+7.72730045E-04	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
768.000000	+5.10834295E+00	+1.47196886E+01	+2.95609143E+00	+8.30068327E-04	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
776.000000	+5.06345841E+00	+1.47344492E+01	+2.96227794E+00	+4.91533399E-04	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
784.000000	+5.03036225E+00	+1.47175947E+01	+2.96395596E+00	+3.19989849E-04	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
792.000000	+5.01476120E+00	+1.47353929E+01	+2.96739778E+00	+5.40465818E-04	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
200.000000	+8.66699008E+00	+1.03368520E+01	+1.20588811E+00	+1.17324041E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
204.000000	+8.95327935E+00	+1.07028342E+01	+1.25250855E+00	+1.15778186E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
208.000000	+9.23029859E+00	+1.10622165E+01	+1.29851065E+00	+1.14393182E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
212.000000	+9.49571208E+00	+1.14129315E+01	+1.34402310E+00	+1.12476986E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
216.000000	+9.74841347E+00	+1.17528141E+01	+1.38849224E+00	+1.09707064E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
220.000000	+9.98539164E+00	+1.20784819E+01	+1.43178875E+00	+1.06881187E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
224.000000	+1.02049155E+01	+1.23882428E+01	+1.47399719E+00	+1.04219985E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
228.000000	+1.04071813E+01	+1.26822666E+01	+1.51516474E+00	+1.00561181E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
232.000000	+1.05924805E+01	+1.29587128E+01	+1.55444614E+00	+9.51844988E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
236.000000	+1.07613209E+01	+1.32164152E+01	+1.59131234E+00	+9.06357447E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
240.000000	+1.09106662E+01	+1.34548440E+01	+1.62695473E+00	+8.74340578E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
244.000000	+1.10414834E+01	+1.36744532E+01	+1.66125958E+00	+8.34794237E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
248.000000	+1.11545099E+01	+1.38743989E+01	+1.69373827E+00	+7.93663023E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
252.000000	+1.12505077E+01	+1.40560741E+01	+1.72475262E+00	+7.63744177E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
256.000000	+1.13295941E+01	+1.42208490E+01	+1.75483781E+00	+7.35623345E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
260.000000	+1.13937747E+01	+1.43694033E+01	+1.78360249E+00	+7.10629783E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
264.000000	+1.14413241E+01	+1.45017100E+01	+1.81168819E+00	+6.89816558E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
268.000000	+1.14722226E+01	+1.46166777E+01	+1.83878782E+00	+6.65967434E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
272.000000	+1.14895342E+01	+1.47173911E+01	+1.86496558E+00	+6.47407783E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
276.000000	+1.14943092E+01	+1.48059152E+01	+1.89058044E+00	+6.22051683E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
280.000000	+1.14890757E+01	+1.48816281E+01	+1.91472972E+00	+5.82878627E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
284.000000	+1.14775030E+01	+1.49471871E+01	+1.93721073E+00	+5.45639475E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
288.000000	+1.14565446E+01	+1.50004655E+01	+1.95838088E+00	+5.07881947E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
292.000000	+1.14272969E+01	+1.50408593E+01	+1.97784128E+00	+4.77653502E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
296.000000	+1.13888333E+01	+1.50707961E+01	+1.99659316E+00	+4.65465345E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
300.000000	+1.13401749E+01	+1.50908331E+01	+2.01507851E+00	+4.54648145E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
304.000000	+1.12842806E+01	+1.51026285E+01	+2.03296501E+00	+4.28612625E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
308.000000	+1.12264184E+01	+1.51079132E+01	+2.04936752E+00	+4.05046774E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
312.000000	+1.11653922E+01	+1.51094953E+01	+2.06536875E+00	+4.06393149E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
316.000000	+1.10976971E+01	+1.51074587E+01	+2.08187897E+00	+4.06597100E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
320.000000	+1.10256390E+01	+1.51001443E+01	+2.09789652E+00	+3.83288600E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
324.000000	+1.09550838E+01	+1.50897015E+01	+2.11254206E+00	+3.61558226E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
328.000000	+1.08864490E+01	+1.50805289E+01	+2.12682118E+00	+3.59086085E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
332.000000	+1.08157214E+01	+1.50708363E+01	+2.14126895E+00	+3.48432044E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
336.000000	+1.07405307E+01	+1.50531634E+01	+2.15469574E+00	+3.24344716E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
340.000000	+1.06639983E+01	+1.50309681E+01	+2.16721653E+00	+3.22443762E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
344.000000	+1.05881886E+01	+1.50135151E+01	+2.18049124E+00	+3.37982326E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
348.000000	+1.05099125E+01	+1.49965697E+01	+2.19425511E+00	+3.33161409E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
352.000000	+1.04272113E+01	+1.49720715E+01	+2.20714415E+00	+3.15549777E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
356.000000	+1.03448046E+01	+1.49461646E+01	+2.21949909E+00	+3.13677443E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
360.000000	+1.02671848E+01	+1.49275377E+01	+2.23223835E+00	+3.20014968E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
364.000000	+1.01921484E+01	+1.49128296E+01	+2.24510029E+00	+3.16674337E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
368.000000	+1.01196775E+01	+1.48996037E+01	+2.25757230E+00	+3.16978677E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
372.000000	+1.00480856E+01	+1.48900059E+01	+2.27045859E+00	+3.21489755E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
376.000000	+9.97795653E+00	+1.48824131E+01	+2.28329148E+00	+3.09449286E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
380.000000	+9.91072007E+00	+1.48740027E+01	+2.29521453E+00	+2.87542868E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
384.000000	+9.84381380E+00	+1.48623973E+01	+2.30629491E+00	+2.71165380E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
388.000000	+9.77660417E+00	+1.48487328E+01	+2.31690776E+00	+2.68212695E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
392.000000	+9.70839204E+00	+1.48358230E+01	+2.32775192E+00	+2.81538139E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
396.000000	+9.63403145E+00	+1.48216961E+01	+2.33943081E+00	+3.02406303E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
100.000000	+9.94363814E+00	+1.08364813E+01	+5.79802870E-01	+8.94355704E-04	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
102.000000	+9.54876988E+00	+1.04432013E+01	+5.81580096E-01	+8.82870157E-04	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
104.000000	+9.17340030E+00	+1.00694021E+01	+5.83334351E-01	+8.47484590E-04	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
106.000000	+8.81773520E+00	+9.71520380E+00	+5.84970034E-01	+7.75892572E-04	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
108.000000	+8.48189795E+00	+9.38068490E+00	+5.86437921E-01	+6.83950426E-04	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
110.000000	+8.16596971E+00	+9.06589696E+00	+5.87705836E-01	+5.24780533E-04	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
112.000000	+7.87018371E+00	+8.77085931E+00	+5.88537043E-01	+4.08517849E-04	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
114.000000	+7.59411473E+00	+8.49551373E+00	+5.89339907E-01	+4.06941107E-04	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
116.000000	+7.33761123E+00	+8.23975410E+00	+5.90164807E-01	+4.55316039E-04	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
118.000000	+7.10044503E+00	+8.00348721E+00	+5.91161171E-01	+6.31271790E-04	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
120.000000	+6.88222720E+00	+7.78665094E+00	+5.92689895E-01	+8.88303712E-04	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
122.000000	+6.68291610E+00	+7.58917269E+00	+5.94714386E-01	+1.13805533E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
124.000000	+6.50235360E+00	+7.41090387E+00	+5.97242116E-01	+1.41424235E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
126.000000	+6.34020299E+00	+7.25160078E+00	+6.00371356E-01	+1.75707868E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
128.000000	+6.19601346E+00	+7.11097180E+00	+6.04270431E-01	+2.13697213E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
130.000000	+6.06951140E+00	+6.98873311E+00	+6.08919244E-01	+2.42734448E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
132.000000	+5.96073666E+00	+6.88462194E+00	+6.13979809E-01	+2.64151215E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
134.000000	+5.86936302E+00	+6.79834876E+00	+6.19485293E-01	+2.96399756E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
136.000000	+5.79464044E+00	+6.72954449E+00	+6.25835799E-01	+3.37136913E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
138.000000	+5.73615935E+00	+6.67775777E+00	+6.32970769E-01	+3.68810648E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
140.000000	+5.69367620E+00	+6.64247459E+00	+6.40588225E-01	+3.98323981E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
142.000000	+5.66640103E+00	+6.62312205E+00	+6.48903729E-01	+4.42235573E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
144.000000	+5.65339685E+00	+6.61912825E+00	+6.58277648E-01	+4.94485486E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
146.000000	+5.65410752E+00	+6.62994031E+00	+6.68683148E-01	+5.38140059E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
148.000000	+5.66828679E+00	+6.65503150E+00	+6.79803250E-01	+5.72993415E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
150.000000	+5.69544376E+00	+6.69390066E+00	+6.91602885E-01	+6.13035584E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
152.000000	+5.73480258E+00	+6.74604278E+00	+7.04324673E-01	+6.62520179E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
154.000000	+5.78563820E+00	+6.81090873E+00	+7.18103692E-01	+7.16131369E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
156.000000	+5.84719854E+00	+6.88782484E+00	+7.32969928E-01	+7.69583257E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
158.000000	+5.91872791E+00	+6.97605048E+00	+7.48887022E-01	+8.20777779E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
160.000000	+5.99956791E+00	+7.07492616E+00	+7.65801039E-01	+8.67832067E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
162.000000	+6.08915860E+00	+7.18382879E+00	+7.83600305E-01	+9.05170373E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
164.000000	+6.18706850E+00	+7.30207549E+00	+8.02007854E-01	+9.36541149E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
166.000000	+6.29251206E+00	+7.42896820E+00	+8.21061951E-01	+9.66376302E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
168.000000	+6.40491229E+00	+7.56386380E+00	+8.40662906E-01	+9.97447007E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
170.000000	+6.52344420E+00	+7.70615921E+00	+8.60959831E-01	+1.03075291E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
172.000000	+6.64757590E+00	+7.85530986E+00	+8.81893023E-01	+1.05789234E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
174.000000	+6.77693492E+00	+8.01077132E+00	+9.03275524E-01	+1.07974061E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
176.000000	+6.91088454E+00	+8.17192289E+00	+9.25082647E-01	+1.09741013E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
178.000000	+7.04889184E+00	+8.33809555E+00	+9.47171930E-01	+1.11469911E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
180.000000	+7.19018913E+00	+8.50872697E+00	+9.69670612E-01	+1.14050242E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
182.000000	+7.33396090E+00	+8.68334038E+00	+9.92792026E-01	+1.16807951E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
184.000000	+7.47979277E+00	+8.86139880E+00	+1.01639379E+00	+1.18805542E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
186.000000	+7.62717866E+00	+9.04223177E+00	+1.04031424E+00	+1.20176723E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
188.000000	+7.77550371E+00	+9.22514668E+00	+1.06446448E+00	+1.20694670E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
190.000000	+7.92450345E+00	+9.40954824E+00	+1.08859211E+00	+1.20175083E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
192.000000	+8.07391328E+00	+9.59494267E+00	+1.11253451E+00	+1.18981831E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
194.000000	+8.22341256E+00	+9.78084355E+00	+1.13618484E+00	+1.17677139E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
196.000000	+8.37238643E+00	+9.96672377E+00	+1.15960537E+00	+1.16449735E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
198.000000	+8.52045939E+00	+1.01521515E+01	+1.18276474E+00	+1.15143932E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
50.000000	+2.40227353E+01	+2.46619761E+01	+2.45673171E-01	+1.36167725E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
51.000000	+2.37699272E+01	+2.44178965E+01	+2.59235265E-01	+1.35074156E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
52.000000	+2.35086787E+01	+2.41654239E+01	+2.72688002E-01	+1.33940056E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
53.000000	+2.32395325E+01	+2.39050942E+01	+2.86023276E-01	+1.32587532E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
54.000000	+2.29630662E+01	+2.36374596E+01	+2.99205509E-01	+1.30669678E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
55.000000	+2.26798952E+01	+2.33630800E+01	+3.12157212E-01	+1.28169716E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
56.000000	+2.23906129E+01	+2.30825171E+01	+3.24839452E-01	+1.25569768E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
57.000000	+2.20957746E+01	+2.27963341E+01	+3.37271165E-01	+1.23067772E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
58.000000	+2.17959490E+01	+2.25050948E+01	+3.49453006E-01	+1.20272829E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
59.000000	+2.14917421E+01	+2.22093575E+01	+3.61325731E-01	+1.16865510E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
60.000000	+2.11837526E+01	+2.19096685E+01	+3.72826108E-01	+1.13139727E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
61.000000	+2.08725213E+01	+2.16065600E+01	+3.83953676E-01	+1.09656830E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
62.000000	+2.05585397E+01	+2.13005518E+01	+3.94757474E-01	+1.06556174E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
63.000000	+2.02423025E+01	+2.09921523E+01	+4.05264911E-01	+1.03419668E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
64.000000	+1.99243348E+01	+2.06818545E+01	+4.15441408E-01	+9.97813338E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
65.000000	+1.96051665E+01	+2.03701308E+01	+4.25221178E-01	+9.56429735E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
66.000000	+1.92852815E+01	+2.00574309E+01	+4.34570003E-01	+9.14784051E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
67.000000	+1.89650934E+01	+1.97441822E+01	+4.43516859E-01	+8.77897587E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
68.000000	+1.86449674E+01	+1.94307939E+01	+4.52127954E-01	+8.46831123E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
69.000000	+1.83252621E+01	+1.91176583E+01	+4.60453481E-01	+8.18181716E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
70.000000	+1.80063580E+01	+1.88051493E+01	+4.68491589E-01	+7.87036043E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
71.000000	+1.76886523E+01	+1.84936201E+01	+4.76194202E-01	+7.50657430E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
72.000000	+1.73725261E+01	+1.81834002E+01	+4.83504737E-01	+7.10180843E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
73.000000	+1.70583123E+01	+1.78747951E+01	+4.90397819E-01	+6.69630351E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
74.000000	+1.67462819E+01	+1.75680888E+01	+4.96897344E-01	+6.33429226E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
75.000000	+1.64366542E+01	+1.72635466E+01	+5.03066404E-01	+6.03748745E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
76.000000	+1.61296276E+01	+1.69614180E+01	+5.08972319E-01	+5.79599143E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
77.000000	+1.58254051E+01	+1.66619386E+01	+5.14658387E-01	+5.57654511E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
78.000000	+1.55242091E+01	+1.63653284E+01	+5.20125409E-01	+5.34149866E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
79.000000	+1.52262727E+01	+1.60717908E+01	+5.25341384E-01	+5.06707163E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
80.000000	+1.49318251E+01	+1.57815118E+01	+5.30259553E-01	+4.74675314E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
81.000000	+1.46410774E+01	+1.54946606E+01	+5.34834890E-01	+4.39894358E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
82.000000	+1.43541935E+01	+1.52113886E+01	+5.39057440E-01	+4.05064840E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
83.000000	+1.40713050E+01	+1.49318314E+01	+5.42936187E-01	+3.73447606E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
84.000000	+1.37924907E+01	+1.46561121E+01	+5.46526392E-01	+3.47626472E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
85.000000	+1.35178160E+01	+1.43843460E+01	+5.49888716E-01	+3.27159279E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
86.000000	+1.32473501E+01	+1.41166408E+01	+5.53069578E-01	+3.11666373E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
87.000000	+1.29811476E+01	+1.38530959E+01	+5.56122044E-01	+2.98899146E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
88.000000	+1.27192986E+01	+1.35938015E+01	+5.59047561E-01	+2.85918461E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
89.000000	+1.24618915E+01	+1.33388402E+01	+5.61840413E-01	+2.71192934E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
90.000000	+1.22090294E+01	+1.30882884E+01	+5.64471419E-01	+2.54406901E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
91.000000	+1.19607917E+01	+1.28422138E+01	+5.66928551E-01	+2.34770471E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
92.000000	+1.17172790E+01	+1.26006762E+01	+5.69166829E-01	+2.10969532E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
93.000000	+1.14785770E+01	+1.23637260E+01	+5.71147942E-01	+1.86745126E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
94.000000	+1.12447015E+01	+1.21314042E+01	+5.72901731E-01	+1.64315165E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
95.000000	+1.10156841E+01	+1.19037468E+01	+5.74434245E-01	+1.41625712E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
96.000000	+1.07915688E+01	+1.16807867E+01	+5.75734245E-01	+1.21682154E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
97.000000	+1.05723269E+01	+1.14625534E+01	+5.76867888E-01	+1.08943121E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
98.000000	+1.03579168E+01	+1.12490743E+01	+5.77913108E-01	+1.00963965E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
99.000000	+1.01483494E+01	+1.10403754E+01	+5.78887167E-01	+9.38479656E-04	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
25.000000	+2.67103172E+01	+2.72069540E+01	-6.74920587E-03	+5.67382337E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
25.500000	+2.67248740E+01	+2.72229371E+01	-3.88146210E-03	+5.79715174E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
26.000000	+2.67371012E+01	+2.72366254E+01	-9.52054135E-04	+5.92227783E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
26.500000	+2.67469561E+01	+2.72479776E+01	+2.04081574E-03	+6.05113728E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
27.000000	+2.67543969E+01	+2.72569530E+01	+5.09908314E-03	+6.18399455E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
27.500000	+2.67593822E+01	+2.72635116E+01	+8.22481029E-03	+6.32112960E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
28.000000	+2.67618712E+01	+2.72676140E+01	+1.14202127E-02	+6.46287434E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
28.500000	+2.67618234E+01	+2.72692214E+01	+1.46876846E-02	+6.60956277E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
29.000000	+2.67591990E+01	+2.72682956E+01	+1.80297755E-02	+6.76154553E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
29.500000	+2.67539587E+01	+2.72647991E+01	+2.14492302E-02	+6.91918299E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
30.000000	+2.67460636E+01	+2.72586950E+01	+2.49489585E-02	+7.08280817E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
30.500000	+2.67354756E+01	+2.72499470E+01	+2.85320383E-02	+7.25274622E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
31.000000	+2.67221571E+01	+2.72385200E+01	+3.22017047E-02	+7.42926465E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
31.500000	+2.67060714E+01	+2.72243793E+01	+3.59613030E-02	+7.61255210E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
32.000000	+2.66871828E+01	+2.72074915E+01	+3.98142568E-02	+7.80274563E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
32.500000	+2.66654563E+01	+2.71878242E+01	+4.37640486E-02	+7.99983726E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
33.000000	+2.66408586E+01	+2.71653464E+01	+4.78140941E-02	+8.20370850E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
33.500000	+2.66133574E+01	+2.71400283E+01	+5.19677571E-02	+8.41417524E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
34.000000	+2.65829221E+01	+2.71118416E+01	+5.62282693E-02	+8.63075463E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
34.500000	+2.65495240E+01	+2.70807601E+01	+6.05985118E-02	+8.85302794E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
35.000000	+2.65131362E+01	+2.70467591E+01	+6.50812973E-02	+9.08045952E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
35.500000	+2.64737342E+01	+2.70098162E+01	+6.96789713E-02	+9.31196581E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
36.000000	+2.64312959E+01	+2.69699111E+01	+7.43932631E-02	+9.54691975E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
36.500000	+2.63858017E+01	+2.69270261E+01	+7.92258910E-02	+9.78460382E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
37.000000	+2.63372349E+01	+2.68811461E+01	+8.41778669E-02	+1.00233882E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
37.500000	+2.62855819E+01	+2.68322585E+01	+8.92492792E-02	+1.02623523E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
38.000000	+2.62308322E+01	+2.67803539E+01	+9.44402192E-02	+1.05010162E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
38.500000	+2.61729782E+01	+2.67254257E+01	+9.97502954E-02	+1.07375721E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
39.000000	+2.61120166E+01	+2.66674707E+01	+1.05177791E-01	+1.09703132E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
39.500000	+2.60479473E+01	+2.66064886E+01	+1.10720609E-01	+1.11991074E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
40.000000	+2.59807732E+01	+2.65424828E+01	+1.16376899E-01	+1.14230405E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
40.500000	+2.59105015E+01	+2.64754597E+01	+1.22143649E-01	+1.16397095E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
41.000000	+2.58371435E+01	+2.64054295E+01	+1.28016608E-01	+1.18483791E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
41.500000	+2.57607137E+01	+2.63324056E+01	+1.33992028E-01	+1.20494738E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
42.000000	+2.56812301E+01	+2.62564050E+01	+1.40066082E-01	+1.22410145E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
42.500000	+2.55987150E+01	+2.61774480E+01	+1.46233043E-01	+1.24204802E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
43.000000	+2.55131949E+01	+2.60955583E+01	+1.52486562E-01	+1.25890540E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
43.500000	+2.54246986E+01	+2.60107633E+01	+1.58822097E-01	+1.27486395E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
44.000000	+2.53332581E+01	+2.59230933E+01	+1.65235202E-01	+1.28961354E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
44.500000	+2.52389106E+01	+2.58325822E+01	+1.71718232E-01	+1.30267486E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
45.000000	+2.51416976E+01	+2.57392667E+01	+1.78261950E-01	+1.31418086E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
45.500000	+2.50416615E+01	+2.56431865E+01	+1.84860041E-01	+1.32473234E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
46.000000	+2.49388464E+01	+2.55443845E+01	+1.91509274E-01	+1.33446297E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
46.500000	+2.48333003E+01	+2.54429062E+01	+1.98204670E-01	+1.34274050E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
47.000000	+2.47250765E+01	+2.53388002E+01	+2.04936679E-01	+1.34895434E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
47.500000	+2.46142321E+01	+2.52321171E+01	+2.11694214E-01	+1.35326610E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
48.000000	+2.45008244E+01	+2.51229098E+01	+2.18469340E-01	+1.35642548E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
48.500000	+2.43849104E+01	+2.50112336E+01	+2.25258469E-01	+1.35900317E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
49.000000	+2.42665486E+01	+2.48971459E+01	+2.32059372E-01	+1.36087799E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
49.500000	+2.41458013E+01	+2.47807063E+01	+2.38867248E-01	+1.36227279E-02	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
12.500000	+2.57407033E+01	+2.62094443E+01	-6.45576491E-02	+4.18998541E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
12.750000	+2.57679859E+01	+2.62372176E+01	-6.35114335E-02	+4.17973987E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
13.000000	+2.57951311E+01	+2.62648527E+01	-6.24677792E-02	+4.17029649E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
13.250000	+2.58221229E+01	+2.62923341E+01	-6.14262852E-02	+4.16249089E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
13.500000	+2.58489460E+01	+2.63196463E+01	-6.03865338E-02	+4.15639424E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
13.750000	+2.58755855E+01	+2.63467748E+01	-5.93480881E-02	+4.15209016E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
14.000000	+2.59020269E+01	+2.63737054E+01	-5.83104887E-02	+4.14966174E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
14.250000	+2.59282563E+01	+2.64004243E+01	-5.72732572E-02	+4.14916103E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
14.500000	+2.59542603E+01	+2.64269184E+01	-5.62359082E-02	+4.15060477E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
14.750000	+2.59800258E+01	+2.64531747E+01	-5.51979549E-02	+4.15400207E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
15.000000	+2.60055401E+01	+2.64791809E+01	-5.41589071E-02	+4.15937626E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
15.250000	+2.60307910E+01	+2.65049250E+01	-5.31182667E-02	+4.16675291E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
15.500000	+2.60557667E+01	+2.65303953E+01	-5.20755307E-02	+4.17613316E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
15.750000	+2.60804557E+01	+2.65555807E+01	-5.10302001E-02	+4.18749086E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
16.000000	+2.61048468E+01	+2.65804701E+01	-4.99817852E-02	+4.20079804E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
16.250000	+2.61289291E+01	+2.66050530E+01	-4.89298011E-02	+4.21604373E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
16.500000	+2.61526921E+01	+2.66293192E+01	-4.78737634E-02	+4.23322133E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
16.750000	+2.61761257E+01	+2.66532585E+01	-4.68131905E-02	+4.25230344E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
17.000000	+2.61992198E+01	+2.66768613E+01	-4.57476116E-02	+4.27324018E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
17.250000	+2.62219649E+01	+2.67001182E+01	-4.46765704E-02	+4.29598329E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
17.500000	+2.62443514E+01	+2.67230200E+01	-4.35996200E-02	+4.32050288E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
17.750000	+2.62663703E+01	+2.67455577E+01	-4.25163189E-02	+4.34677486E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
18.000000	+2.62880126E+01	+2.67677227E+01	-4.14262326E-02	+4.37475796E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
18.250000	+2.63092696E+01	+2.67895063E+01	-4.03289400E-02	+4.40439259E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
18.500000	+2.63301328E+01	+2.68109004E+01	-3.92240363E-02	+4.43562275E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
18.750000	+2.63505939E+01	+2.68318968E+01	-3.81111286E-02	+4.46841082E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
19.000000	+2.63706447E+01	+2.68524877E+01	-3.69898309E-02	+4.50272576E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
19.250000	+2.63902775E+01	+2.68726653E+01	-3.58597657E-02	+4.53852194E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
19.500000	+2.64094843E+01	+2.68924220E+01	-3.47205699E-02	+4.57573828E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
19.750000	+2.64282577E+01	+2.69117504E+01	-3.35718966E-02	+4.61431881E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
20.000000	+2.64465902E+01	+2.69306433E+01	-3.24134105E-02	+4.65422593E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
20.250000	+2.64644745E+01	+2.69490937E+01	-3.12447836E-02	+4.69542881E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
20.500000	+2.64819035E+01	+2.69670944E+01	-3.00656961E-02	+4.73788376E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
20.750000	+2.64988702E+01	+2.69846388E+01	-2.88758417E-02	+4.78153417E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
21.000000	+2.65153677E+01	+2.70017200E+01	-2.76749290E-02	+4.82632980E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
21.250000	+2.65313893E+01	+2.70183315E+01	-2.64626768E-02	+4.87223885E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
21.500000	+2.65469283E+01	+2.70344668E+01	-2.52388096E-02	+4.91923710E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
21.750000	+2.65619782E+01	+2.70501195E+01	-2.40030583E-02	+4.96728995E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
22.000000	+2.65765325E+01	+2.70652834E+01	-2.27551646E-02	+5.01635215E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
22.250000	+2.65905850E+01	+2.70799523E+01	-2.14948822E-02	+5.06638510E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
22.500000	+2.66041295E+01	+2.70941200E+01	-2.02219721E-02	+5.11736751E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
22.750000	+2.66171597E+01	+2.71077807E+01	-1.89361984E-02	+5.16928498E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
23.000000	+2.66296696E+01	+2.71209283E+01	-1.76373296E-02	+5.22211305E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
23.250000	+2.66416533E+01	+2.71335570E+01	-1.63251419E-02	+5.27581735E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
23.500000	+2.66531048E+01	+2.71456611E+01	-1.49994209E-02	+5.33037052E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
23.750000	+2.66640184E+01	+2.71572349E+01	-1.36599566E-02	+5.38576275E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
24.000000	+2.66743882E+01	+2.71682727E+01	-1.23065395E-02	+5.44199265E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
24.250000	+2.66842086E+01	+2.71787690E+01	-1.09389603E-02	+5.49905233E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
24.500000	+2.66934740E+01	+2.71887182E+01	-9.55701335E-03	+5.55692795E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
24.750000	+2.67021787E+01	+2.71981150E+01	-8.16049634E-03	+5.61520808E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
6.250000	+2.50740013E+01	+2.55302680E+01	-9.15305985E-02	+4.15715774E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
6.375000	+2.50857215E+01	+2.55422262E+01	-9.10091179E-02	+4.18653187E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
6.500000	+2.50975682E+01	+2.55543127E+01	-9.04839655E-02	+4.21471630E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
6.625000	+2.51095369E+01	+2.55665229E+01	-8.99554388E-02	+4.24056353E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
6.750000	+2.51216235E+01	+2.55788525E+01	-8.94238247E-02	+4.26415422E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
6.875000	+2.51338237E+01	+2.55912970E+01	-8.88894003E-02	+4.28556306E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
7.000000	+2.51461332E+01	+2.56038522E+01	-8.83524339E-02	+4.30486221E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
7.125000	+2.51585479E+01	+2.56165138E+01	-8.78131847E-02	+4.32212539E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
7.250000	+2.51710636E+01	+2.56292776E+01	-8.72719025E-02	+4.33743093E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
7.375000	+2.51836764E+01	+2.56421393E+01	-8.67288270E-02	+4.35086302E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
7.500000	+2.51963822E+01	+2.56550949E+01	-8.61841868E-02	+4.36251089E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
7.625000	+2.52091770E+01	+2.56681402E+01	-8.56381993E-02	+4.37246636E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
7.750000	+2.52220569E+01	+2.56812712E+01	-8.50910702E-02	+4.38082088E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
7.875000	+2.52350179E+01	+2.56944840E+01	-8.45429941E-02	+4.38766299E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
8.000000	+2.52480563E+01	+2.57077746E+01	-8.39941545E-02	+4.39307716E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
8.125000	+2.52611683E+01	+2.57211392E+01	-8.34447248E-02	+4.39714411E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
8.250000	+2.52743500E+01	+2.57345740E+01	-8.28948684E-02	+4.39994215E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
8.375000	+2.52875979E+01	+2.57480751E+01	-8.23447392E-02	+4.40154893E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
8.500000	+2.53009083E+01	+2.57616389E+01	-8.17944812E-02	+4.40204256E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
8.625000	+2.53142775E+01	+2.57752618E+01	-8.12442286E-02	+4.40150165E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
8.750000	+2.53277022E+01	+2.57889401E+01	-8.06941058E-02	+4.40000416E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
8.875000	+2.53411787E+01	+2.58026703E+01	-8.01442275E-02	+4.39762553E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
9.000000	+2.53547037E+01	+2.58164489E+01	-7.95946994E-02	+4.39443676E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
9.125000	+2.53682737E+01	+2.58302726E+01	-7.90456184E-02	+4.39050343E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
9.250000	+2.53818855E+01	+2.58441378E+01	-7.84970735E-02	+4.38588593E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
9.375000	+2.53955357E+01	+2.58580414E+01	-7.79491469E-02	+4.38064095E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
9.500000	+2.54092211E+01	+2.58719800E+01	-7.74019133E-02	+4.37482374E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
9.625000	+2.54229386E+01	+2.58859505E+01	-7.68554409E-02	+4.36849028E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
9.750000	+2.54366851E+01	+2.58999496E+01	-7.63097907E-02	+4.36169844E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
9.875000	+2.54504573E+01	+2.59139744E+01	-7.57650163E-02	+4.35450785E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
10.000000	+2.54642524E+01	+2.59280216E+01	-7.52211638E-02	+4.34697837E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
10.125000	+2.54780674E+01	+2.59420884E+01	-7.46782717E-02	+4.33916778E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
10.250000	+2.54918992E+01	+2.59561718E+01	-7.41363718E-02	+4.33112959E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
10.375000	+2.55057451E+01	+2.59702689E+01	-7.35954893E-02	+4.32291169E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
10.500000	+2.55196022E+01	+2.59843768E+01	-7.30556439E-02	+4.31455640E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
10.625000	+2.55334677E+01	+2.59984928E+01	-7.25168502E-02	+4.30610171E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
10.750000	+2.55473389E+01	+2.60126141E+01	-7.19791185E-02	+4.29758340E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
10.875000	+2.55612131E+01	+2.60267380E+01	-7.14424544E-02	+4.28903702E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
11.000000	+2.55750876E+01	+2.60408619E+01	-7.09068592E-02	+4.28049921E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
11.125000	+2.55889598E+01	+2.60549832E+01	-7.03723296E-02	+4.27200775E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
11.250000	+2.56028272E+01	+2.60690992E+01	-6.98388573E-02	+4.26360053E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
11.375000	+2.56166873E+01	+2.60832076E+01	-6.93064295E-02	+4.25531383E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
11.500000	+2.56305375E+01	+2.60973058E+01	-6.87750288E-02	+4.24718065E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
11.625000	+2.56443755E+01	+2.61113915E+01	-6.82446343E-02	+4.23922976E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
11.750000	+2.56581989E+01	+2.61254622E+01	-6.77152214E-02	+4.23148582E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
11.875000	+2.56720053E+01	+2.61395156E+01	-6.71867628E-02	+4.22397049E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
12.000000	+2.56857924E+01	+2.61535494E+01	-6.66592288E-02	+4.21670411E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
12.125000	+2.56995580E+01	+2.61675613E+01	-6.61325868E-02	+4.20970735E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
12.250000	+2.57132997E+01	+2.61815493E+01	-6.56068019E-02	+4.20300206E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
12.375000	+2.57270156E+01	+2.61955110E+01	-6.50818363E-02	+4.19644816E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.125000	+2.48351165E+01	+2.52864832E+01	-1.02328019E-01	+2.43806060E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.187500	+2.48386418E+01	+2.52900780E+01	-1.02174014E-01	+2.49011784E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.250000	+2.48422268E+01	+2.52937340E+01	-1.02016755E-01	+2.54188991E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.312500	+2.48458711E+01	+2.52974508E+01	-1.01856277E-01	+2.59307477E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.375000	+2.48495742E+01	+2.53012278E+01	-1.01692620E-01	+2.64364013E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.437500	+2.48533355E+01	+2.53050644E+01	-1.01525822E-01	+2.69355683E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.500000	+2.48571546E+01	+2.53089602E+01	-1.01355926E-01	+2.74279907E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.562500	+2.48610308E+01	+2.53129146E+01	-1.01182973E-01	+2.79134454E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.625000	+2.48649637E+01	+2.53169271E+01	-1.01007008E-01	+2.83917437E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.687500	+2.48689528E+01	+2.53209970E+01	-1.00828076E-01	+2.88627297E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.750000	+2.48729975E+01	+2.53251239E+01	-1.00646223E-01	+2.93262783E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.812500	+2.48770972E+01	+2.53293072E+01	-1.00461497E-01	+2.97822916E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.875000	+2.48812515E+01	+2.53335462E+01	-1.00273945E-01	+3.02306953E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.937500	+2.48854597E+01	+2.53378406E+01	-1.00083614E-01	+3.06714350E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
4.000000	+2.48897214E+01	+2.53421896E+01	-9.98905519E-02	+3.11044715E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
4.062500	+2.48940360E+01	+2.53465928E+01	-9.96948077E-02	+3.15297778E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
4.125000	+2.48984029E+01	+2.53510495E+01	-9.94964296E-02	+3.19473353E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
4.187500	+2.49028216E+01	+2.53555591E+01	-9.92954660E-02	+3.23571308E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
4.250000	+2.49072915E+01	+2.53601212E+01	-9.90919655E-02	+3.27591546E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
4.312500	+2.49118121E+01	+2.53647351E+01	-9.88859766E-02	+3.31533987E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
4.375000	+2.49163828E+01	+2.53694002E+01	-9.86775480E-02	+3.35398559E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
4.437500	+2.49210030E+01	+2.53741159E+01	-9.84667284E-02	+3.39185194E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
4.500000	+2.49256722E+01	+2.53788818E+01	-9.82535665E-02	+3.42893826E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
4.562500	+2.49303899E+01	+2.53836971E+01	-9.80381111E-02	+3.46524392E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
4.625000	+2.49351554E+01	+2.53885613E+01	-9.78204110E-02	+3.50076839E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
4.687500	+2.49399682E+01	+2.53934738E+01	-9.76005151E-02	+3.53551132E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
4.750000	+2.49448277E+01	+2.53984340E+01	-9.73784721E-02	+3.56947254E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
4.812500	+2.49497334E+01	+2.54034414E+01	-9.71543310E-02	+3.60265212E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
4.875000	+2.49546847E+01	+2.54084953E+01	-9.69281406E-02	+3.63505044E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
4.937500	+2.49596810E+01	+2.54135952E+01	-9.66999497E-02	+3.66666816E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
5.000000	+2.49647217E+01	+2.54187404E+01	-9.64698071E-02	+3.69750627E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
5.062500	+2.49698064E+01	+2.54239304E+01	-9.62377614E-02	+3.72756612E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
5.125000	+2.49749343E+01	+2.54291646E+01	-9.60038613E-02	+3.75684937E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
5.187500	+2.49801050E+01	+2.54344424E+01	-9.57681553E-02	+3.78535805E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
5.250000	+2.49853179E+01	+2.54397632E+01	-9.55306916E-02	+3.81309462E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
5.312500	+2.49905724E+01	+2.54451264E+01	-9.52915184E-02	+3.84006192E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
5.375000	+2.49958680E+01	+2.54505314E+01	-9.50506838E-02	+3.86626330E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
5.437500	+2.50012040E+01	+2.54559777E+01	-9.48082355E-02	+3.89170268E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
5.500000	+2.50065800E+01	+2.54614646E+01	-9.45642210E-02	+3.91638459E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
5.562500	+2.50119953E+01	+2.54669917E+01	-9.43186874E-02	+3.94031430E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
5.625000	+2.50174494E+01	+2.54725582E+01	-9.40716817E-02	+3.96349785E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
5.687500	+2.50229418E+01	+2.54781636E+01	-9.38232502E-02	+3.98594217E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
5.750000	+2.50284718E+01	+2.54838074E+01	-9.35734389E-02	+4.00765505E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
5.812500	+2.50340389E+01	+2.54894889E+01	-9.33222933E-02	+4.02864521E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
5.875000	+2.50396426E+01	+2.54952075E+01	-9.30698583E-02	+4.04892227E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
5.937500	+2.50452823E+01	+2.55009628E+01	-9.28161780E-02	+4.06849665E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
6.000000	+2.50509574E+01	+2.55067541E+01	-9.25612962E-02	+4.08737954E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
6.062500	+2.50566674E+01	+2.55125808E+01	-9.23052556E-02	+4.10558267E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
6.125000	+2.50624118E+01	+2.55184424E+01	-9.20480984E-02	+4.12311828E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
6.187500	+2.50681899E+01	+2.55243383E+01	-9.17898658E-02	+4.14032322E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
1.562500	+2.47677951E+01	+2.52179283E+01	-1.05064511E-01	+1.05813030E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
1.593750	+2.47687270E+01	+2.52188753E+01	-1.05031020E-01	+1.08528657E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
1.625000	+2.47696766E+01	+2.52198404E+01	-1.04996681E-01	+1.11249492E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
1.656250	+2.47706439E+01	+2.52208234E+01	-1.04961489E-01	+1.13980339E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
1.687500	+2.47716287E+01	+2.52218245E+01	-1.04925443E-01	+1.16720399E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
1.718750	+2.47726311E+01	+2.52228435E+01	-1.04888539E-01	+1.19468903E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
1.750000	+2.47736510E+01	+2.52238804E+01	-1.04850775E-01	+1.22225120E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
1.781250	+2.47746884E+01	+2.52249352E+01	-1.04812148E-01	+1.24988350E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
1.812500	+2.47757432E+01	+2.52260078E+01	-1.04772657E-01	+1.27757927E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
1.843750	+2.47768153E+01	+2.52270981E+01	-1.04732300E-01	+1.30533218E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
1.875000	+2.47779049E+01	+2.52282062E+01	-1.04691074E-01	+1.33313620E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
1.906250	+2.47790117E+01	+2.52293320E+01	-1.04648979E-01	+1.36098567E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
1.937500	+2.47801357E+01	+2.52304753E+01	-1.04606012E-01	+1.38887518E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
1.968750	+2.47812769E+01	+2.52316363E+01	-1.04562174E-01	+1.41679958E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.000000	+2.47824353E+01	+2.52328148E+01	-1.04517463E-01	+1.44475402E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.031250	+2.47836108E+01	+2.52340109E+01	-1.04471877E-01	+1.47273391E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.062500	+2.47848033E+01	+2.52352243E+01	-1.04425417E-01	+1.50073481E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.093750	+2.47860129E+01	+2.52364552E+01	-1.04378081E-01	+1.52875254E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.125000	+2.47872393E+01	+2.52377034E+01	-1.04329870E-01	+1.55678309E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.156250	+2.47884827E+01	+2.52389689E+01	-1.04280782E-01	+1.58482258E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.187500	+2.47897430E+01	+2.52402516E+01	-1.04230818E-01	+1.61286730E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.218750	+2.47910200E+01	+2.52415516E+01	-1.04179978E-01	+1.64091357E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.250000	+2.47923138E+01	+2.52428687E+01	-1.04128261E-01	+1.66895783E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.281250	+2.47936243E+01	+2.52442028E+01	-1.04075668E-01	+1.69699663E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.312500	+2.47949514E+01	+2.52455541E+01	-1.04022199E-01	+1.72502647E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.343750	+2.47962951E+01	+2.52469223E+01	-1.03967854E-01	+1.75304387E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.375000	+2.47976554E+01	+2.52483074E+01	-1.03912634E-01	+1.78104539E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.406250	+2.47990321E+01	+2.52497094E+01	-1.03856539E-01	+1.80902750E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.437500	+2.48004253E+01	+2.52511283E+01	-1.03799569E-01	+1.83698667E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.468750	+2.48018349E+01	+2.52525639E+01	-1.03741727E-01	+1.86491927E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.500000	+2.48032607E+01	+2.52540162E+01	-1.03683012E-01	+1.89282156E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.531250	+2.48047029E+01	+2.52554852E+01	-1.03623425E-01	+1.92068978E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.562500	+2.48061612E+01	+2.52569708E+01	-1.03562969E-01	+1.94852001E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.593750	+2.48076357E+01	+2.52584730E+01	-1.03501643E-01	+1.97630823E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.625000	+2.48091263E+01	+2.52599916E+01	-1.03439450E-01	+2.00405030E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.656250	+2.48106329E+01	+2.52615266E+01	-1.03376390E-01	+2.03174197E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.687500	+2.48121555E+01	+2.52630781E+01	-1.03312466E-01	+2.05937886E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.718750	+2.48136940E+01	+2.52646458E+01	-1.03247679E-01	+2.08695646E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.750000	+2.48152484E+01	+2.52662298E+01	-1.03182031E-01	+2.11447015E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.781250	+2.48168186E+01	+2.52678300E+01	-1.03115524E-01	+2.14191522E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.812500	+2.48184045E+01	+2.52694463E+01	-1.03048161E-01	+2.16928684E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.843750	+2.48200061E+01	+2.52710787E+01	-1.02979944E-01	+2.19658008E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.875000	+2.48216234E+01	+2.52727271E+01	-1.02910875E-01	+2.22378996E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.906250	+2.48232562E+01	+2.52743914E+01	-1.02840957E-01	+2.25091145E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.937500	+2.48249045E+01	+2.52760716E+01	-1.02770193E-01	+2.27793944E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
2.968750	+2.48265682E+01	+2.52777677E+01	-1.02698586E-01	+2.30486882E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.000000	+2.48282474E+01	+2.52794795E+01	-1.02626139E-01	+2.33169446E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.031250	+2.48299418E+01	+2.52812071E+01	-1.02552855E-01	+2.35841125E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.062500	+2.48316516E+01	+2.52829502E+01	-1.02478738E-01	+2.38501411E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02
3.093750	+2.48333765E+01	+2.52847090E+01	-1.02403791E-01	+2.41155873E-03	+8.03067105E+01	+5.06820518E+02	+1.58451972E-01	+1.00000000E+00	+0.00000000E+00	+1.24846621E+01	+5.05564779E+02	+2.46944854E-02


==> anc/otoc_to_plot_supersymmetric_M600_L1.5560_n200_beta15.0000.dat <==
500.000000	+5.06363339E+00	+9.47610130E+00	+2.17758133E+00	+1.89001509E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
510.000000	+4.96462283E+00	+9.45861751E+00	+2.19588917E+00	+1.77155359E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
520.000000	+4.86690140E+00	+9.43851039E+00	+2.21301240E+00	+1.77855780E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
530.000000	+4.77829932E+00	+9.43502775E+00	+2.23146033E+00	+2.11875435E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
540.000000	+4.67540520E+00	+9.44489962E+00	+2.25538749E+00	+2.48093987E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
550.000000	+4.56705374E+00	+9.46067193E+00	+2.28107912E+00	+2.24226698E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
560.000000	+4.48585277E+00	+9.47410526E+00	+2.30023283E+00	+1.60852294E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
570.000000	+4.42095176E+00	+9.47455955E+00	+2.31324958E+00	+1.24020466E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
580.000000	+4.36130427E+00	+9.47483310E+00	+2.32503692E+00	+1.59402396E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
590.000000	+4.28621158E+00	+9.50352648E+00	+2.34513006E+00	+2.16108195E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
600.000000	+4.19158580E+00	+9.53097561E+00	+2.36825856E+00	+1.57916426E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
610.000000	+4.11794663E+00	+9.50267123E+00	+2.37671335E+00	+5.02924780E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
620.000000	+4.04157731E+00	+9.43494436E+00	+2.37831705E+00	+7.83657260E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
630.000000	+3.94377951E+00	+9.41356452E+00	+2.39238649E+00	+1.66536065E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
640.000000	+3.86575074E+00	+9.44178093E+00	+2.41162427E+00	+1.76880254E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
650.000000	+3.83009029E+00	+9.49683804E+00	+2.42776254E+00	+1.63920730E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
660.000000	+3.79614851E+00	+9.55801366E+00	+2.44440841E+00	+1.26151781E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
670.000000	+3.72861263E+00	+9.54015335E+00	+2.45299290E+00	+2.25539685E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
680.000000	+3.64461133E+00	+9.43252577E+00	+2.44891921E+00	-2.92087131E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
690.000000	+3.58075833E+00	+9.35844849E+00	+2.44715116E+00	+4.71514379E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
700.000000	+3.55878391E+00	+9.40153822E+00	+2.45834949E+00	+1.38140401E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
710.000000	+3.53054726E+00	+9.47008945E+00	+2.47477924E+00	+1.24823300E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
720.000000	+3.46773723E+00	+9.45818987E+00	+2.48331416E+00	+7.39748678E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
730.000000	+3.41305142E+00	+9.44112225E+00	+2.48957421E+00	+1.15832396E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
740.000000	+3.37162345E+00	+9.50247376E+00	+2.50648063E+00	+1.75796783E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
750.000000	+3.29903916E+00	+9.54282303E+00	+2.52473357E+00	+1.41575835E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
760.000000	+3.21363907E+00	+9.52056650E+00	+2.53479580E+00	+8.83125570E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
770.000000	+3.14872780E+00	+9.50377225E+00	+2.54239608E+00	+7.34618361E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
780.000000	+3.11287277E+00	+9.51314796E+00	+2.54948817E+00	+6.66342047E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
790.000000	+3.09218060E+00	+9.53248458E+00	+2.55572292E+00	+4.98810346E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
800.000000	+3.06692148E+00	+9.53136669E+00	+2.55946438E+00	+3.38881036E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
810.000000	+3.00875609E+00	+9.49285826E+00	+2.56250054E+00	+3.27655311E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
820.000000	+2.92603851E+00	+9.43298502E+00	+2.56601748E+00	+4.23259144E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
830.000000	+2.84588543E+00	+9.38510969E+00	+2.57096572E+00	+7.57528675E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
840.000000	+2.77965465E+00	+9.38593572E+00	+2.58116806E+00	+1.14411506E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
850.000000	+2.72520953E+00	+9.41579139E+00	+2.59384803E+00	+1.35693491E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
860.000000	+2.66831405E+00	+9.45633594E+00	+2.60830675E+00	+1.30992493E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
870.000000	+2.60230187E+00	+9.47048319E+00	+2.62004652E+00	+1.12631821E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
880.000000	+2.55278706E+00	+9.49545366E+00	+2.63083312E+00	+1.09956567E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
890.000000	+2.50794294E+00	+9.52883762E+00	+2.64203784E+00	+8.42815873E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
900.000000	+2.44470170E+00	+9.50538798E+00	+2.64768943E+00	+4.20195085E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
910.000000	+2.38376494E+00	+9.46391115E+00	+2.65044174E+00	+2.10564895E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
920.000000	+2.32069502E+00	+9.41117866E+00	+2.65190073E+00	+1.87890624E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
930.000000	+2.25718244E+00	+9.36398456E+00	+2.65419955E+00	+5.30904187E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
940.000000	+2.20480273E+00	+9.37097484E+00	+2.66251882E+00	+9.74454403E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
950.000000	+2.14913639E+00	+9.39580209E+00	+2.67368864E+00	+1.19483564E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
960.000000	+2.08288726E+00	+9.42236985E+00	+2.68641553E+00	+1.03743365E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
970.000000	+2.01751345E+00	+9.41610856E+00	+2.69443731E+00	+5.39632827E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
980.000000	+1.96407518E+00	+9.38319929E+00	+2.69720819E+00	-3.87853126E-05	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
990.000000	+1.92541940E+00	+9.31827760E+00	+2.69366161E+00	-6.70530566E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
250.000000	+5.60634807E+00	+7.10979704E+00	+1.10090897E+00	+9.50108197E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
255.000000	+5.76354128E+00	+7.33953406E+00	+1.14803259E+00	+9.34836611E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
260.000000	+5.91161020E+00	+7.56238614E+00	+1.19439263E+00	+9.22446205E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
265.000000	+6.04792380E+00	+7.77620956E+00	+1.24027721E+00	+9.07238306E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
270.000000	+6.17176596E+00	+7.97931043E+00	+1.28511646E+00	+8.88474365E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
275.000000	+6.28375066E+00	+8.17261820E+00	+1.32912464E+00	+8.63227821E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
280.000000	+6.38480093E+00	+8.35531027E+00	+1.37143924E+00	+8.16216995E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
285.000000	+6.47663185E+00	+8.52613862E+00	+1.41074634E+00	+7.59049887E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
290.000000	+6.55657756E+00	+8.68248140E+00	+1.44734423E+00	+7.10096015E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
295.000000	+6.62379287E+00	+8.82412599E+00	+1.48175594E+00	+6.80785140E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
300.000000	+6.67652658E+00	+8.95219896E+00	+1.51542274E+00	+6.59055845E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
305.000000	+6.71692001E+00	+9.06715272E+00	+1.54766153E+00	+6.22675886E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
310.000000	+6.74825938E+00	+9.17013708E+00	+1.57769033E+00	+5.93733451E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
315.000000	+6.76811007E+00	+9.26210969E+00	+1.60703487E+00	+5.74424922E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
320.000000	+6.77739689E+00	+9.34246657E+00	+1.63513282E+00	+5.41624049E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
325.000000	+6.78068770E+00	+9.41349344E+00	+1.66119728E+00	+5.10575096E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
330.000000	+6.77794392E+00	+9.47738070E+00	+1.68619033E+00	+4.89169658E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
335.000000	+6.76534041E+00	+9.53013700E+00	+1.71011425E+00	+4.59378897E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
340.000000	+6.74482362E+00	+9.57115925E+00	+1.73212822E+00	+4.34559779E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
345.000000	+6.71804780E+00	+9.60564011E+00	+1.75357022E+00	+4.27731402E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
350.000000	+6.68205530E+00	+9.63190489E+00	+1.77490136E+00	+4.17736190E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
355.000000	+6.63874520E+00	+9.64951762E+00	+1.79534384E+00	+4.05003571E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
360.000000	+6.59353577E+00	+9.66530761E+00	+1.81540172E+00	+3.98562768E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
365.000000	+6.54757564E+00	+9.68076966E+00	+1.83520012E+00	+3.90873955E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
370.000000	+6.50001643E+00	+9.69423326E+00	+1.85448912E+00	+3.78643346E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
375.000000	+6.45088600E+00	+9.70499099E+00	+1.87306445E+00	+3.53383878E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
380.000000	+6.40178104E+00	+9.71089452E+00	+1.88982750E+00	+3.18609709E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
385.000000	+6.35121032E+00	+9.71066359E+00	+1.90492542E+00	+3.00387464E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
390.000000	+6.29602510E+00	+9.70604821E+00	+1.91986625E+00	+3.06861807E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
395.000000	+6.23407691E+00	+9.69821698E+00	+1.93561161E+00	+3.15686970E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
400.000000	+6.16674784E+00	+9.68613814E+00	+1.95143495E+00	+2.96104129E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
405.000000	+6.10181352E+00	+9.67006195E+00	+1.96522202E+00	+2.57877862E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
410.000000	+6.04224293E+00	+9.65357086E+00	+1.97722273E+00	+2.44702551E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
415.000000	+5.98627268E+00	+9.64291414E+00	+1.98969227E+00	+2.64380241E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
420.000000	+5.93127517E+00	+9.63935278E+00	+2.00366076E+00	+2.79239889E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
425.000000	+5.87359562E+00	+9.63378409E+00	+2.01761626E+00	+2.57402544E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
430.000000	+5.81267419E+00	+9.61743768E+00	+2.02940101E+00	+2.17624663E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
435.000000	+5.75216333E+00	+9.59507970E+00	+2.03937873E+00	+2.04389861E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
440.000000	+5.69695699E+00	+9.58028616E+00	+2.04984000E+00	+2.24872012E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
445.000000	+5.64681452E+00	+9.57712627E+00	+2.06186593E+00	+2.44068028E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
450.000000	+5.59649619E+00	+9.57577110E+00	+2.07424680E+00	+2.35766190E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
455.000000	+5.54044553E+00	+9.56452172E+00	+2.08544255E+00	+2.09984270E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
460.000000	+5.48054420E+00	+9.54426110E+00	+2.09524523E+00	+1.94199543E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
465.000000	+5.42490510E+00	+9.52789242E+00	+2.10486250E+00	+2.05617807E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
470.000000	+5.37605886E+00	+9.52419798E+00	+2.11580701E+00	+2.30150349E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
475.000000	+5.32810516E+00	+9.52661792E+00	+2.12787754E+00	+2.33950572E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
480.000000	+5.27762262E+00	+9.52395179E+00	+2.13920207E+00	+2.13002718E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
485.000000	+5.22563968E+00	+9.51454114E+00	+2.14917781E+00	+1.96025329E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
490.000000	+5.17183432E+00	+9.50222350E+00	+2.15880460E+00	+1.91521177E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
495.000000	+5.11664838E+00	+9.48848302E+00	+2.16832993E+00	+1.89491958E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
125.000000	+5.84566744E+00	+6.58579948E+00	+3.92220503E-01	+4.97196450E-05	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
127.500000	+5.60822902E+00	+6.34846988E+00	+3.92367517E-01	+6.78915860E-05	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
130.000000	+5.38426147E+00	+6.12464480E+00	+3.92559961E-01	+4.18465121E-05	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
132.500000	+5.17402417E+00	+5.91441993E+00	+3.92576750E-01	-3.09789463E-05	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
135.000000	+4.97759512E+00	+5.71786377E+00	+3.92405067E-01	-6.44877490E-05	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
137.500000	+4.79478330E+00	+5.53494036E+00	+3.92254311E-01	-7.01138993E-05	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
140.000000	+4.62551690E+00	+5.36552608E+00	+3.92054497E-01	-5.86839200E-05	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
142.500000	+4.46953338E+00	+5.20947329E+00	+3.91960892E-01	+6.52470041E-05	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
145.000000	+4.32642836E+00	+5.06667900E+00	+3.92380732E-01	+2.80378097E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
147.500000	+4.19611494E+00	+4.93709290E+00	+3.93362782E-01	+4.88053725E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
150.000000	+4.07861524E+00	+4.82067449E+00	+3.94821001E-01	+7.10588374E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
152.500000	+3.97371242E+00	+4.71732771E+00	+3.96915724E-01	+1.00774505E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
155.000000	+3.88106022E+00	+4.62686795E+00	+3.99859726E-01	+1.37705906E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
157.500000	+3.80026565E+00	+4.54901863E+00	+4.03801019E-01	+1.78955235E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
160.000000	+3.73097873E+00	+4.48348971E+00	+4.08807488E-01	+2.20180573E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
162.500000	+3.67297160E+00	+4.43001316E+00	+4.14810048E-01	+2.56577798E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
165.000000	+3.62608518E+00	+4.38831223E+00	+4.21636378E-01	+2.88982906E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
167.500000	+3.59005554E+00	+4.35811511E+00	+4.29259193E-01	+3.24526637E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
170.000000	+3.56443674E+00	+4.33913283E+00	+4.37862710E-01	+3.65796371E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
172.500000	+3.54882345E+00	+4.33105993E+00	+4.47549012E-01	+4.06958224E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
175.000000	+3.54292894E+00	+4.33354994E+00	+4.58210621E-01	+4.42498744E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
177.500000	+3.54643705E+00	+4.34617335E+00	+4.69673949E-01	+4.75795605E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
180.000000	+3.55882497E+00	+4.36848019E+00	+4.82000401E-01	+5.17186852E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
182.500000	+3.57937507E+00	+4.40006174E+00	+4.95533292E-01	+5.67779862E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
185.000000	+3.60748416E+00	+4.44045405E+00	+5.10389394E-01	+6.19792102E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
187.500000	+3.64260253E+00	+4.48912013E+00	+5.26522897E-01	+6.64067908E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
190.000000	+3.68445931E+00	+4.54555092E+00	+5.43592790E-01	+6.95062833E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
192.500000	+3.73281780E+00	+4.60927172E+00	+5.61276038E-01	+7.17555038E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
195.000000	+3.78724845E+00	+4.67979498E+00	+5.79470541E-01	+7.38633262E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
197.500000	+3.84723320E+00	+4.75666117E+00	+5.98207702E-01	+7.65952426E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
200.000000	+3.91211013E+00	+4.83950205E+00	+6.17768163E-01	+8.03126859E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
202.500000	+3.98124938E+00	+4.92793981E+00	+6.38364045E-01	+8.40661742E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
205.000000	+4.05431728E+00	+5.02152119E+00	+6.59801250E-01	+8.71182499E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
207.500000	+4.13095504E+00	+5.11979378E+00	+6.81923169E-01	+8.99386669E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
210.000000	+4.21067700E+00	+5.22236822E+00	+7.04770583E-01	+9.25948650E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
212.500000	+4.29318471E+00	+5.32888045E+00	+7.28220602E-01	+9.47283703E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
215.000000	+4.37808642E+00	+5.43884850E+00	+7.52134768E-01	+9.65442358E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
217.500000	+4.46478204E+00	+5.55169935E+00	+7.76492720E-01	+9.83522146E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
220.000000	+4.55269111E+00	+5.66692123E+00	+8.01310876E-01	+9.99469425E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
222.500000	+4.64156450E+00	+5.78417894E+00	+8.26466191E-01	+1.01238384E-02	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
225.000000	+4.73115127E+00	+5.90323471E+00	+8.51930068E-01	+1.02422589E-02	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
227.500000	+4.82108049E+00	+6.02373392E+00	+8.77677486E-01	+1.02882302E-02	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
230.000000	+4.91123527E+00	+6.14518975E+00	+9.03371219E-01	+1.02018964E-02	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
232.500000	+5.00156161E+00	+6.26715334E+00	+9.28686967E-01	+1.00695181E-02	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
235.000000	+5.09160864E+00	+6.38928030E+00	+9.53718809E-01	+1.00053491E-02	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
237.500000	+5.18077497E+00	+6.51129056E+00	+9.78713713E-01	+9.98929784E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
240.000000	+5.26881962E+00	+6.63295133E+00	+1.00366530E+00	+9.94107046E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
242.500000	+5.35566509E+00	+6.75398561E+00	+1.02841907E+00	+9.85027664E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
245.000000	+5.44099157E+00	+6.87399064E+00	+1.05291668E+00	+9.73006346E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
247.500000	+5.52459897E+00	+6.99263020E+00	+1.07706938E+00	+9.59209731E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
62.500000	+1.50293253E+01	+1.56177125E+01	+1.62777171E-01	+9.15285341E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
63.750000	+1.48501446E+01	+1.54452444E+01	+1.74120932E-01	+8.99716351E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
65.000000	+1.46658769E+01	+1.52676486E+01	+1.85270080E-01	+8.81990049E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
66.250000	+1.44769649E+01	+1.50853322E+01	+1.96170683E-01	+8.61687988E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
67.500000	+1.42838282E+01	+1.48987040E+01	+2.06812280E-01	+8.41510512E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
68.750000	+1.40868731E+01	+1.47081747E+01	+2.17208446E-01	+8.21550417E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
70.000000	+1.38865188E+01	+1.45141540E+01	+2.27351040E-01	+7.99417305E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
71.250000	+1.36832035E+01	+1.43170469E+01	+2.37193878E-01	+7.73245711E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
72.500000	+1.34773627E+01	+1.41172489E+01	+2.46682183E-01	+7.44002306E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
73.750000	+1.32694003E+01	+1.39151436E+01	+2.55793936E-01	+7.14818680E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
75.000000	+1.30596795E+01	+1.37111035E+01	+2.64552650E-01	+6.88325195E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
76.250000	+1.28485393E+01	+1.35054908E+01	+2.73002066E-01	+6.64573072E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
77.500000	+1.26363193E+01	+1.32986567E+01	+2.81166977E-01	+6.41214527E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
78.750000	+1.24233723E+01	+1.30909398E+01	+2.89032429E-01	+6.15457255E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
80.000000	+1.22100554E+01	+1.28826626E+01	+2.96553408E-01	+5.86065201E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
81.250000	+1.19967094E+01	+1.26741299E+01	+3.03684059E-01	+5.54148246E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
82.500000	+1.17836383E+01	+1.24656285E+01	+3.10407114E-01	+5.22459167E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
83.750000	+1.15711016E+01	+1.22574282E+01	+3.16745538E-01	+4.93802793E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
85.000000	+1.13593230E+01	+1.20497845E+01	+3.22752184E-01	+4.69528920E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
86.250000	+1.11485092E+01	+1.18429396E+01	+3.28483761E-01	+4.49010485E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
87.500000	+1.09388672E+01	+1.16371230E+01	+3.33977446E-01	+4.30202440E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
88.750000	+1.07306114E+01	+1.14325506E+01	+3.39238822E-01	+4.10650216E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
90.000000	+1.05239629E+01	+1.12294241E+01	+3.44243701E-01	+3.88575443E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
91.250000	+1.03191377E+01	+1.10279291E+01	+3.48953208E-01	+3.63332336E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
92.500000	+1.01163369E+01	+1.08282352E+01	+3.53327010E-01	+3.35578012E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
93.750000	+9.91573368E+00	+1.06304965E+01	+3.57342659E-01	+3.07171891E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
95.000000	+9.71746712E+00	+1.04348534E+01	+3.61006307E-01	+2.80059684E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
96.250000	+9.52164969E+00	+1.02414345E+01	+3.64344151E-01	+2.56132512E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
97.500000	+9.32836275E+00	+1.00503574E+01	+3.67409620E-01	+2.36572505E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
98.750000	+9.13767644E+00	+9.86173086E+00	+3.70258463E-01	+2.20941069E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
100.000000	+8.94966285E+00	+9.67565649E+00	+3.72933147E-01	+2.08265271E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
101.250000	+8.76439577E+00	+9.49222991E+00	+3.75465095E-01	+1.97217928E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
102.500000	+8.58195844E+00	+9.31154038E+00	+3.77863595E-01	+1.86315675E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
103.750000	+8.40243601E+00	+9.13366823E+00	+3.80122987E-01	+1.74509213E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
105.000000	+8.22591211E+00	+8.95868398E+00	+3.82226325E-01	+1.60828213E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
106.250000	+8.05247130E+00	+8.78664951E+00	+3.84143692E-01	+1.45071206E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
107.500000	+7.88218538E+00	+8.61761967E+00	+3.85853105E-01	+1.27854208E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
108.750000	+7.71511556E+00	+8.45164421E+00	+3.87340047E-01	+1.09013994E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
110.000000	+7.55132720E+00	+8.28876855E+00	+3.88578455E-01	+8.85902259E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
111.250000	+7.39086981E+00	+8.12903151E+00	+3.89554803E-01	+6.87788650E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
112.500000	+7.23375286E+00	+7.97246330E+00	+3.90297927E-01	+5.19051353E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
113.750000	+7.07996669E+00	+7.81908686E+00	+3.90852431E-01	+3.79254667E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
115.000000	+6.92951022E+00	+7.66892140E+00	+3.91246063E-01	+2.61404444E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
116.250000	+6.78238259E+00	+7.52198595E+00	+3.91505943E-01	+1.72885206E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
117.500000	+6.63857145E+00	+7.37830227E+00	+3.91678276E-01	+1.20946679E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
118.750000	+6.49806868E+00	+7.23789570E+00	+3.91808309E-01	+9.53514781E-05	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
120.000000	+6.36088568E+00	+7.10079287E+00	+3.91916655E-01	+7.96658464E-05	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
121.250000	+6.22704306E+00	+6.96701745E+00	+3.92007474E-01	+6.75286804E-05	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
122.500000	+6.09655494E+00	+6.83658705E+00	+3.92085477E-01	+5.93285529E-05	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
123.750000	+5.96942840E+00	+6.70951255E+00	+3.92155795E-01	+5.31809261E-05	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
31.250000	+1.70511137E+01	+1.75200795E+01	-6.40781640E-02	+4.02916349E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
31.875000	+1.70594658E+01	+1.75296281E+01	-6.15300266E-02	+4.12487637E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
32.500000	+1.70661220E+01	+1.75375121E+01	-5.89220686E-02	+4.22243410E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
33.125000	+1.70710507E+01	+1.75437012E+01	-5.62519839E-02	+4.32380153E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
33.750000	+1.70742206E+01	+1.75481654E+01	-5.35173167E-02	+4.42923022E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
34.375000	+1.70756008E+01	+1.75508754E+01	-5.07154462E-02	+4.53898915E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
35.000000	+1.70751611E+01	+1.75518025E+01	-4.78435802E-02	+4.65334736E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
35.625000	+1.70728712E+01	+1.75509184E+01	-4.48987620E-02	+4.77255664E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
36.250000	+1.70687019E+01	+1.75481953E+01	-4.18778844E-02	+4.89684008E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
36.875000	+1.70626240E+01	+1.75436062E+01	-3.87777119E-02	+5.02636675E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
37.500000	+1.70546091E+01	+1.75371247E+01	-3.55949260E-02	+5.16124565E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
38.125000	+1.70446296E+01	+1.75287250E+01	-3.23261548E-02	+5.30151502E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
38.750000	+1.70326586E+01	+1.75183823E+01	-2.89680322E-02	+5.44710599E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
39.375000	+1.70186700E+01	+1.75060728E+01	-2.55172723E-02	+5.59787271E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
40.000000	+1.70026391E+01	+1.74917736E+01	-2.19706913E-02	+5.75358609E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
40.625000	+1.69845423E+01	+1.74754631E+01	-1.83252897E-02	+5.91387549E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
41.250000	+1.69643572E+01	+1.74571209E+01	-1.45783470E-02	+6.07828179E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
41.875000	+1.69420634E+01	+1.74367283E+01	-1.07274375E-02	+6.24627064E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
42.500000	+1.69176418E+01	+1.74142680E+01	-6.77050866E-03	+6.41719709E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
43.125000	+1.68910756E+01	+1.73897244E+01	-2.70594110E-03	+6.59037559E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
43.750000	+1.68623498E+01	+1.73630840E+01	+1.46746083E-03	+6.76501018E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
44.375000	+1.68314517E+01	+1.73343352E+01	+5.75032162E-03	+6.94012801E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
45.000000	+1.67983712E+01	+1.73034683E+01	+1.01426208E-02	+7.11489578E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
45.625000	+1.67631004E+01	+1.72704762E+01	+1.46439413E-02	+7.28867533E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
46.250000	+1.67256339E+01	+1.72353539E+01	+1.92534650E-02	+7.46045056E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
46.875000	+1.66859693E+01	+1.71980988E+01	+2.39695045E-02	+7.62877646E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
47.500000	+1.66441071E+01	+1.71587110E+01	+2.87894356E-02	+7.79266232E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
48.125000	+1.66000505E+01	+1.71171930E+01	+3.37103324E-02	+7.95191750E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
48.750000	+1.65538053E+01	+1.70735498E+01	+3.87293325E-02	+8.10620400E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
49.375000	+1.65053801E+01	+1.70277893E+01	+4.38430874E-02	+8.25415019E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
50.000000	+1.64547869E+01	+1.69799218E+01	+4.90470202E-02	+8.39388442E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
50.625000	+1.64020410E+01	+1.69299604E+01	+5.43354430E-02	+8.52443313E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
51.250000	+1.63471603E+01	+1.68779206E+01	+5.97025616E-02	+8.64628847E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
51.875000	+1.62901648E+01	+1.68238208E+01	+6.51433035E-02	+8.76036854E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
52.500000	+1.62310771E+01	+1.67676815E+01	+7.06530223E-02	+8.86641316E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
53.125000	+1.61699229E+01	+1.67095263E+01	+7.62263200E-02	+8.96253303E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
53.750000	+1.61067309E+01	+1.66493808E+01	+8.18561886E-02	+9.04646490E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
54.375000	+1.60415332E+01	+1.65872731E+01	+8.75344011E-02	+9.11739303E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
55.000000	+1.59743639E+01	+1.65232335E+01	+9.32529299E-02	+9.17667493E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
55.625000	+1.59052583E+01	+1.64572944E+01	+9.90052448E-02	+9.22680152E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
56.250000	+1.58342534E+01	+1.63894901E+01	+1.04786432E-01	+9.26941009E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
56.875000	+1.57613877E+01	+1.63198572E+01	+1.10592007E-01	+9.30389774E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
57.500000	+1.56867024E+01	+1.62484341E+01	+1.16416304E-01	+9.32767592E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
58.125000	+1.56102418E+01	+1.61752610E+01	+1.22251602E-01	+9.33788073E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
58.750000	+1.55320526E+01	+1.61003795E+01	+1.28088655E-01	+9.33336640E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
59.375000	+1.54521832E+01	+1.60238329E+01	+1.33918310E-01	+9.31568870E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
60.000000	+1.53706818E+01	+1.59456653E+01	+1.39733266E-01	+9.28849046E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
60.625000	+1.52875967E+01	+1.58659223E+01	+1.45528923E-01	+9.25568848E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
61.250000	+1.52029760E+01	+1.57846505E+01	+1.51302876E-01	+9.21951069E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
61.875000	+1.51168686E+01	+1.57018976E+01	+1.57053312E-01	+9.18188262E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
15.625000	+1.64031208E+01	+1.68487243E+01	-1.15178665E-01	+3.01060669E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
15.937500	+1.64217791E+01	+1.68678011E+01	-1.14239616E-01	+2.99930440E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
16.250000	+1.64403381E+01	+1.68867776E+01	-1.13304100E-01	+2.98860855E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
16.562500	+1.64587865E+01	+1.69056425E+01	-1.12371736E-01	+2.97916496E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
16.875000	+1.64771134E+01	+1.69243850E+01	-1.11442122E-01	+2.97104622E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
17.187500	+1.64953081E+01	+1.69429946E+01	-1.10514832E-01	+2.96431299E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
17.500000	+1.65133602E+01	+1.69614612E+01	-1.09589426E-01	+2.95901507E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
17.812500	+1.65312599E+01	+1.69797751E+01	-1.08665448E-01	+2.95519238E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
18.125000	+1.65489973E+01	+1.69979267E+01	-1.07742431E-01	+2.95287573E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
18.437500	+1.65665632E+01	+1.70159070E+01	-1.06819900E-01	+2.95208756E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
18.750000	+1.65839484E+01	+1.70337069E+01	-1.05897376E-01	+2.95284284E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
19.062500	+1.66011441E+01	+1.70513179E+01	-1.04974374E-01	+2.95514979E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
19.375000	+1.66181417E+01	+1.70687316E+01	-1.04050407E-01	+2.95901055E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
19.687500	+1.66349328E+01	+1.70859399E+01	-1.03124992E-01	+2.96442167E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
20.000000	+1.66515095E+01	+1.71029350E+01	-1.02197644E-01	+2.97137489E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
20.312500	+1.66678638E+01	+1.71197092E+01	-1.01267883E-01	+2.97985765E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
20.625000	+1.66839880E+01	+1.71362551E+01	-1.00335233E-01	+2.98985356E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
20.937500	+1.66998748E+01	+1.71525654E+01	-9.93992241E-02	+3.00134282E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
21.250000	+1.67155169E+01	+1.71686331E+01	-9.84593935E-02	+3.01430273E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
21.562500	+1.67309072E+01	+1.71844515E+01	-9.75152849E-02	+3.02870815E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
21.875000	+1.67460389E+01	+1.72000137E+01	-9.65664509E-02	+3.04453176E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
22.187500	+1.67609053E+01	+1.72153134E+01	-9.56124526E-02	+3.06174444E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
22.500000	+1.67754998E+01	+1.72303441E+01	-9.46528606E-02	+3.08031557E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
22.812500	+1.67898160E+01	+1.72450998E+01	-9.36872553E-02	+3.10021341E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
23.125000	+1.68038478E+01	+1.72595743E+01	-9.27152272E-02	+3.12140530E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
23.437500	+1.68175890E+01	+1.72737618E+01	-9.17363770E-02	+3.14385783E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
23.750000	+1.68310336E+01	+1.72876565E+01	-9.07503161E-02	+3.16753723E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
24.062500	+1.68441759E+01	+1.73012527E+01	-8.97566663E-02	+3.19240960E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
24.375000	+1.68570102E+01	+1.73145450E+01	-8.87550601E-02	+3.21844108E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
24.687500	+1.68695308E+01	+1.73275279E+01	-8.77451406E-02	+3.24559811E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
25.000000	+1.68817323E+01	+1.73401962E+01	-8.67265613E-02	+3.27384769E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
25.312500	+1.68936093E+01	+1.73525445E+01	-8.56989858E-02	+3.30315765E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
25.625000	+1.69051566E+01	+1.73645679E+01	-8.46620877E-02	+3.33349675E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
25.937500	+1.69163689E+01	+1.73762613E+01	-8.36155503E-02	+3.36483490E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
26.250000	+1.69272413E+01	+1.73876198E+01	-8.25590659E-02	+3.39714337E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
26.562500	+1.69377687E+01	+1.73986386E+01	-8.14923357E-02	+3.43039498E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
26.875000	+1.69479463E+01	+1.74093129E+01	-8.04150690E-02	+3.46456423E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
27.187500	+1.69577691E+01	+1.74196380E+01	-7.93269831E-02	+3.49962742E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
27.500000	+1.69672325E+01	+1.74296094E+01	-7.82278019E-02	+3.53556290E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
27.812500	+1.69763318E+01	+1.74392224E+01	-7.71172562E-02	+3.57235126E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
28.125000	+1.69850623E+01	+1.74484727E+01	-7.59950824E-02	+3.60997546E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
28.437500	+1.69934195E+01	+1.74573557E+01	-7.48610216E-02	+3.64842097E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
28.750000	+1.70013990E+01	+1.74658673E+01	-7.37148193E-02	+3.68767602E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
29.062500	+1.70089962E+01	+1.74740029E+01	-7.25562241E-02	+3.72773182E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
29.375000	+1.70162069E+01	+1.74817586E+01	-7.13849869E-02	+3.76858262E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
29.687500	+1.70230266E+01	+1.74891299E+01	-7.02008599E-02	+3.81022593E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
30.000000	+1.70294512E+01	+1.74961129E+01	-6.90035957E-02	+3.85266259E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
30.312500	+1.70354764E+01	+1.75027033E+01	-6.77929458E-02	+3.89589698E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
30.625000	+1.70410979E+01	+1.75088973E+01	-6.65686601E-02	+3.93993691E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
30.937500	+1.70463117E+01	+1.75146906E+01	-6.53304852E-02	+3.98438200E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
7.812500	+1.59465943E+01	+1.63813742E+01	-1.39768349E-01	+3.06655183E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
7.968750	+1.59546175E+01	+1.63896064E+01	-1.39287586E-01	+3.08721920E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
8.125000	+1.59627276E+01	+1.63979271E+01	-1.38803593E-01	+3.10698726E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
8.281250	+1.59709217E+01	+1.64063331E+01	-1.38316653E-01	+3.12498637E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
8.437500	+1.59791968E+01	+1.64148214E+01	-1.37827035E-01	+3.14127651E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
8.593750	+1.59875499E+01	+1.64233890E+01	-1.37335004E-01	+3.15591883E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
8.750000	+1.59959783E+01	+1.64320329E+01	-1.36840811E-01	+3.16897531E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
8.906250	+1.60044791E+01	+1.64407500E+01	-1.36344699E-01	+3.18050854E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
9.062500	+1.60130495E+01	+1.64495376E+01	-1.35846902E-01	+3.19058141E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
9.218750	+1.60216866E+01	+1.64583927E+01	-1.35347642E-01	+3.19925691E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
9.375000	+1.60303876E+01	+1.64673124E+01	-1.34847134E-01	+3.20659800E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
9.531250	+1.60391500E+01	+1.64762939E+01	-1.34345580E-01	+3.21266739E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
9.687500	+1.60479709E+01	+1.64853345E+01	-1.33843175E-01	+3.21752745E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
9.843750	+1.60568476E+01	+1.64944313E+01	-1.33340103E-01	+3.22124004E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
10.000000	+1.60657776E+01	+1.65035817E+01	-1.32836538E-01	+3.22386645E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
10.156250	+1.60747582E+01	+1.65127829E+01	-1.32332645E-01	+3.22546716E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
10.312500	+1.60837868E+01	+1.65220324E+01	-1.31828579E-01	+3.22610177E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
10.468750	+1.60928609E+01	+1.65313275E+01	-1.31324488E-01	+3.22582885E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
10.625000	+1.61019780E+01	+1.65406656E+01	-1.30820508E-01	+3.22470586E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
10.781250	+1.61111356E+01	+1.65500442E+01	-1.30316767E-01	+3.22278900E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
10.937500	+1.61203312E+01	+1.65594609E+01	-1.29813386E-01	+3.22013326E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
11.093750	+1.61295625E+01	+1.65689131E+01	-1.29310476E-01	+3.21679227E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
11.250000	+1.61388271E+01	+1.65783984E+01	-1.28808139E-01	+3.21281833E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
11.406250	+1.61481225E+01	+1.65879144E+01	-1.28306470E-01	+3.20826234E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
11.562500	+1.61574466E+01	+1.65974588E+01	-1.27805557E-01	+3.20317377E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
11.718750	+1.61667970E+01	+1.66070293E+01	-1.27305478E-01	+3.19760062E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
11.875000	+1.61761715E+01	+1.66166237E+01	-1.26806306E-01	+3.19158940E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
12.031250	+1.61855679E+01	+1.66262395E+01	-1.26308106E-01	+3.18518513E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
12.187500	+1.61949840E+01	+1.66358748E+01	-1.25810936E-01	+3.17843133E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
12.343750	+1.62044176E+01	+1.66455272E+01	-1.25314847E-01	+3.17137002E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
12.500000	+1.62138667E+01	+1.66551947E+01	-1.24819883E-01	+3.16404173E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
12.656250	+1.62233292E+01	+1.66648751E+01	-1.24326084E-01	+3.15648548E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
12.812500	+1.62328030E+01	+1.66745665E+01	-1.23833481E-01	+3.14873879E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
12.968750	+1.62422861E+01	+1.66842667E+01	-1.23342103E-01	+3.14083767E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
13.125000	+1.62517766E+01	+1.66939739E+01	-1.22851970E-01	+3.13281665E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
13.281250	+1.62612724E+01	+1.67036859E+01	-1.22363098E-01	+3.12470879E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
13.437500	+1.62707717E+01	+1.67134010E+01	-1.21875498E-01	+3.11654575E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
13.593750	+1.62802725E+01	+1.67231171E+01	-1.21389177E-01	+3.10835778E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
13.750000	+1.62897731E+01	+1.67328326E+01	-1.20904136E-01	+3.10017376E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
13.906250	+1.62992716E+01	+1.67425454E+01	-1.20420373E-01	+3.09202124E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
14.062500	+1.63087661E+01	+1.67522539E+01	-1.19937880E-01	+3.08392645E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
14.218750	+1.63182550E+01	+1.67619562E+01	-1.19456646E-01	+3.07591429E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
14.375000	+1.63277364E+01	+1.67716507E+01	-1.18976656E-01	+3.06800842E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
14.531250	+1.63372087E+01	+1.67813356E+01	-1.18497893E-01	+3.06023124E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
14.687500	+1.63466702E+01	+1.67910092E+01	-1.18020334E-01	+3.05260394E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
14.843750	+1.63561192E+01	+1.68006699E+01	-1.17543954E-01	+3.04514658E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
15.000000	+1.63655541E+01	+1.68103161E+01	-1.17068726E-01	+3.03787807E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
15.156250	+1.63749733E+01	+1.68199462E+01	-1.16594617E-01	+3.03081625E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
15.312500	+1.63843752E+01	+1.68295586E+01	-1.16121596E-01	+3.02397787E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
15.468750	+1.63937582E+01	+1.68391518E+01	-1.15649624E-01	+3.01725527E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.906250	+1.57831581E+01	+1.62136044E+01	-1.49785599E-01	+1.83837105E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.984375	+1.57855683E+01	+1.62160771E+01	-1.49640539E-01	+1.87517198E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
4.062500	+1.57880195E+01	+1.62185919E+01	-1.49492603E-01	+1.91178197E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
4.140625	+1.57905113E+01	+1.62211486E+01	-1.49341823E-01	+1.94800185E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
4.218750	+1.57930433E+01	+1.62237468E+01	-1.49188228E-01	+1.98381563E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
4.296875	+1.57956153E+01	+1.62263861E+01	-1.49031852E-01	+2.01920821E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
4.375000	+1.57982268E+01	+1.62290661E+01	-1.48872727E-01	+2.05416529E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
4.453125	+1.58008774E+01	+1.62317865E+01	-1.48710888E-01	+2.08867342E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
4.531250	+1.58035669E+01	+1.62345469E+01	-1.48546372E-01	+2.12271995E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
4.609375	+1.58062948E+01	+1.62373469E+01	-1.48379213E-01	+2.15629299E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
4.687500	+1.58090609E+01	+1.62401861E+01	-1.48209451E-01	+2.18938144E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
4.765625	+1.58118646E+01	+1.62430642E+01	-1.48037122E-01	+2.22197491E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
4.843750	+1.58147058E+01	+1.62459807E+01	-1.47862267E-01	+2.25406374E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
4.921875	+1.58175839E+01	+1.62489353E+01	-1.47684925E-01	+2.28563898E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
5.000000	+1.58204986E+01	+1.62519276E+01	-1.47505136E-01	+2.31669236E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
5.078125	+1.58234496E+01	+1.62549572E+01	-1.47322942E-01	+2.34721631E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
5.156250	+1.58264365E+01	+1.62580237E+01	-1.47138384E-01	+2.37720391E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
5.234375	+1.58294588E+01	+1.62611267E+01	-1.46951504E-01	+2.40664891E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
5.312500	+1.58325162E+01	+1.62642658E+01	-1.46762345E-01	+2.43554569E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
5.390625	+1.58356084E+01	+1.62674406E+01	-1.46570950E-01	+2.46388930E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
5.468750	+1.58387349E+01	+1.62706508E+01	-1.46377362E-01	+2.49167540E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
5.546875	+1.58418954E+01	+1.62738958E+01	-1.46181625E-01	+2.51890027E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
5.625000	+1.58450895E+01	+1.62771754E+01	-1.45983784E-01	+2.54556081E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
5.703125	+1.58483168E+01	+1.62804891E+01	-1.45783881E-01	+2.57165449E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
5.781250	+1.58515769E+01	+1.62838364E+01	-1.45581963E-01	+2.59717940E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
5.859375	+1.58548695E+01	+1.62872171E+01	-1.45378072E-01	+2.62213415E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
5.937500	+1.58581940E+01	+1.62906307E+01	-1.45172254E-01	+2.64651795E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
6.015625	+1.58615503E+01	+1.62940768E+01	-1.44964554E-01	+2.67033048E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
6.093750	+1.58649378E+01	+1.62975549E+01	-1.44755015E-01	+2.69357199E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
6.171875	+1.58683562E+01	+1.63010648E+01	-1.44543683E-01	+2.71624314E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
6.250000	+1.58718051E+01	+1.63046059E+01	-1.44330602E-01	+2.73834512E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
6.328125	+1.58752841E+01	+1.63081779E+01	-1.44115817E-01	+2.75987952E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
6.406250	+1.58787929E+01	+1.63117803E+01	-1.43899371E-01	+2.78084835E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
6.484375	+1.58823310E+01	+1.63154128E+01	-1.43681309E-01	+2.80125402E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
6.562500	+1.58858980E+01	+1.63190750E+01	-1.43461675E-01	+2.82109930E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
6.640625	+1.58894936E+01	+1.63227664E+01	-1.43240512E-01	+2.84038733E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
6.718750	+1.58931174E+01	+1.63264867E+01	-1.43017865E-01	+2.85912156E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
6.796875	+1.58967690E+01	+1.63302354E+01	-1.42793775E-01	+2.87730578E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
6.875000	+1.59004480E+01	+1.63340121E+01	-1.42568285E-01	+2.89494406E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
6.953125	+1.59041540E+01	+1.63378165E+01	-1.42341440E-01	+2.91204076E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
7.031250	+1.59078866E+01	+1.63416481E+01	-1.42113279E-01	+2.92860053E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
7.109375	+1.59116455E+01	+1.63455066E+01	-1.41883846E-01	+2.94462825E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
7.187500	+1.59154303E+01	+1.63493914E+01	-1.41653181E-01	+2.96012909E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
7.265625	+1.59192406E+01	+1.63533023E+01	-1.41421326E-01	+2.97510842E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
7.343750	+1.59230760E+01	+1.63572389E+01	-1.41188320E-01	+2.98957186E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
7.421875	+1.59269361E+01	+1.63612006E+01	-1.40954205E-01	+3.00352524E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
7.500000	+1.59308206E+01	+1.63651872E+01	-1.40719019E-01	+3.01697461E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
7.578125	+1.59347290E+01	+1.63691983E+01	-1.40482803E-01	+3.02992620E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
7.656250	+1.59386610E+01	+1.63732334E+01	-1.40245593E-01	+3.04238641E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
7.734375	+1.59426163E+01	+1.63772921E+01	-1.40007430E-01	+3.05460257E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
1.953125	+1.57371480E+01	+1.61664600E+01	-1.52424330E-01	+8.57421476E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
1.992188	+1.57377846E+01	+1.61671110E+01	-1.52390459E-01	+8.76799795E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.031250	+1.57384332E+01	+1.61677746E+01	-1.52355830E-01	+8.96208964E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.070312	+1.57390939E+01	+1.61684505E+01	-1.52320442E-01	+9.15678319E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.109375	+1.57397667E+01	+1.61691387E+01	-1.52284293E-01	+9.35204786E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.148438	+1.57404514E+01	+1.61698393E+01	-1.52247380E-01	+9.54785262E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.187500	+1.57411482E+01	+1.61705523E+01	-1.52209700E-01	+9.74416592E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.226562	+1.57418569E+01	+1.61712775E+01	-1.52171253E-01	+9.94095566E-04	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.265625	+1.57425775E+01	+1.61720149E+01	-1.52132037E-01	+1.01381897E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.304688	+1.57433100E+01	+1.61727646E+01	-1.52092049E-01	+1.03358352E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.343750	+1.57440544E+01	+1.61735265E+01	-1.52051288E-01	+1.05338594E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.382812	+1.57448106E+01	+1.61743005E+01	-1.52009753E-01	+1.07322292E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.421875	+1.57455785E+01	+1.61750867E+01	-1.51967442E-01	+1.09309110E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.460938	+1.57463583E+01	+1.61758849E+01	-1.51924355E-01	+1.11298715E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.500000	+1.57471498E+01	+1.61766953E+01	-1.51880490E-01	+1.13290766E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.539062	+1.57479530E+01	+1.61775176E+01	-1.51835847E-01	+1.15284927E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.578125	+1.57487679E+01	+1.61783520E+01	-1.51790424E-01	+1.17280858E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.617188	+1.57495943E+01	+1.61791984E+01	-1.51744221E-01	+1.19278217E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.656250	+1.57504324E+01	+1.61800566E+01	-1.51697238E-01	+1.21276662E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.695312	+1.57512821E+01	+1.61809268E+01	-1.51649474E-01	+1.23275853E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.734375	+1.57521433E+01	+1.61818089E+01	-1.51600929E-01	+1.25275447E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.773438	+1.57530160E+01	+1.61827028E+01	-1.51551602E-01	+1.27275103E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.812500	+1.57539001E+01	+1.61836084E+01	-1.51501495E-01	+1.29274479E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.851562	+1.57547957E+01	+1.61845259E+01	-1.51450607E-01	+1.31273235E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.890625	+1.57557027E+01	+1.61854551E+01	-1.51398938E-01	+1.33271031E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.929688	+1.57566210E+01	+1.61863959E+01	-1.51346489E-01	+1.35267529E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
2.968750	+1.57575506E+01	+1.61873484E+01	-1.51293260E-01	+1.37262391E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.007812	+1.57584916E+01	+1.61883126E+01	-1.51239252E-01	+1.39255283E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.046875	+1.57594437E+01	+1.61892883E+01	-1.51184467E-01	+1.41245872E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.085938	+1.57604071E+01	+1.61902756E+01	-1.51128904E-01	+1.43233826E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.125000	+1.57613817E+01	+1.61912743E+01	-1.51072565E-01	+1.45218817E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.164062	+1.57623673E+01	+1.61922845E+01	-1.51015452E-01	+1.47200520E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.203125	+1.57633641E+01	+1.61933062E+01	-1.50957565E-01	+1.49178612E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.242188	+1.57643719E+01	+1.61943393E+01	-1.50898906E-01	+1.51152773E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.281250	+1.57653908E+01	+1.61953837E+01	-1.50839477E-01	+1.53122689E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.320312	+1.57664206E+01	+1.61964394E+01	-1.50779279E-01	+1.55088048E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.359375	+1.57674614E+01	+1.61975063E+01	-1.50718314E-01	+1.57048542E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.398438	+1.57685130E+01	+1.61985846E+01	-1.50656585E-01	+1.59003866E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.437500	+1.57695756E+01	+1.61996739E+01	-1.50594092E-01	+1.60953723E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.476562	+1.57706489E+01	+1.62007745E+01	-1.50530840E-01	+1.62897817E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.515625	+1.57717330E+01	+1.62018862E+01	-1.50466829E-01	+1.64835858E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.554688	+1.57728279E+01	+1.62030089E+01	-1.50402062E-01	+1.66767562E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.593750	+1.57739334E+01	+1.62041426E+01	-1.50336541E-01	+1.68692650E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.632812	+1.57750497E+01	+1.62052873E+01	-1.50270270E-01	+1.70610846E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.671875	+1.57761765E+01	+1.62064430E+01	-1.50203252E-01	+1.72521880E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.710938	+1.57773139E+01	+1.62076096E+01	-1.50135488E-01	+1.74425490E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.750000	+1.57784618E+01	+1.62087870E+01	-1.50066982E-01	+1.76321418E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.789062	+1.57796203E+01	+1.62099752E+01	-1.49997737E-01	+1.78209408E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.828125	+1.57807892E+01	+1.62111742E+01	-1.49927756E-01	+1.80089216E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02
3.867188	+1.57819685E+01	+1.62123840E+01	-1.49857042E-01	+1.81964872E-03	+7.47617905E+01	+4.88741872E+02	+1.52967844E-01	+1.00000000E+00	+0.00000000E+00	+7.95703183E+00	+4.86870909E+02	+1.63432065E-02


==> anc/otoc_to_plot_supersymmetric_M600_L1.5560_n200_beta2.0000.dat <==
100.000000	+6.04497444E+01	+6.57985549E+01	+2.37002138E+00	+1.46944911E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
102.000000	+6.25814604E+01	+6.80939682E+01	+2.40016684E+00	+1.54509713E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
104.000000	+6.45675734E+01	+7.02573904E+01	+2.43182526E+00	+1.57344549E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
106.000000	+6.63972405E+01	+7.22678442E+01	+2.46310466E+00	+1.51979721E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
108.000000	+6.80722597E+01	+7.41187015E+01	+2.49261715E+00	+1.44345878E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
110.000000	+6.95967659E+01	+7.58163052E+01	+2.52084301E+00	+1.38582550E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
112.000000	+7.09828298E+01	+7.73739081E+01	+2.54805017E+00	+1.34699289E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
114.000000	+7.22398811E+01	+7.88037194E+01	+2.57472273E+00	+1.32843492E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
116.000000	+7.33707586E+01	+8.01106269E+01	+2.60118757E+00	+1.30203465E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
118.000000	+7.43825495E+01	+8.12973003E+01	+2.62680411E+00	+1.27556473E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
120.000000	+7.52730675E+01	+8.23657454E+01	+2.65221016E+00	+1.25725921E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
122.000000	+7.60469438E+01	+8.33183325E+01	+2.67709448E+00	+1.22501136E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
124.000000	+7.67063347E+01	+8.41552128E+01	+2.70121061E+00	+1.17396703E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
126.000000	+7.72518291E+01	+8.48728168E+01	+2.72405316E+00	+1.10250561E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
128.000000	+7.76869345E+01	+8.54716608E+01	+2.74531084E+00	+1.01299260E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
130.000000	+7.80174611E+01	+8.59535906E+01	+2.76457287E+00	+9.22406261E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
132.000000	+7.82461186E+01	+8.63234368E+01	+2.78220709E+00	+8.68036551E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
134.000000	+7.83764044E+01	+8.65929276E+01	+2.79929433E+00	+8.62361596E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
136.000000	+7.84147775E+01	+8.67755796E+01	+2.81670155E+00	+8.69390682E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
138.000000	+7.83821311E+01	+8.68894154E+01	+2.83406995E+00	+8.66616203E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
140.000000	+7.82990914E+01	+8.69547996E+01	+2.85136620E+00	+8.59816486E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
142.000000	+7.81862524E+01	+8.69912144E+01	+2.86846261E+00	+8.63435493E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
144.000000	+7.80544381E+01	+8.70143146E+01	+2.88590362E+00	+8.62075219E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
146.000000	+7.79280778E+01	+8.70419571E+01	+2.90294562E+00	+8.27216052E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
148.000000	+7.78273374E+01	+8.70886435E+01	+2.91899226E+00	+7.78763710E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
150.000000	+7.77529143E+01	+8.71551640E+01	+2.93409617E+00	+7.03946363E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
152.000000	+7.77087041E+01	+8.72344949E+01	+2.94715011E+00	+6.31030592E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
154.000000	+7.76699815E+01	+8.73125760E+01	+2.95933739E+00	+6.07026633E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
156.000000	+7.76169825E+01	+8.73769005E+01	+2.97143118E+00	+6.02173367E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
158.000000	+7.75381894E+01	+8.74158643E+01	+2.98342433E+00	+6.09841216E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
160.000000	+7.74266080E+01	+8.74275335E+01	+2.99582483E+00	+6.19206744E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
162.000000	+7.72888548E+01	+8.74142376E+01	+3.00819260E+00	+6.42176673E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
164.000000	+7.71179364E+01	+8.73790843E+01	+3.02151189E+00	+6.56271569E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
166.000000	+7.69315832E+01	+8.73262855E+01	+3.03444346E+00	+6.62755251E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
168.000000	+7.67284705E+01	+8.72652814E+01	+3.04802210E+00	+6.45526668E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
170.000000	+7.65450145E+01	+8.72116144E+01	+3.06026453E+00	+5.96871437E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
172.000000	+7.63926384E+01	+8.71840412E+01	+3.07189696E+00	+5.60079131E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
174.000000	+7.62815595E+01	+8.71898218E+01	+3.08266769E+00	+5.32835289E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
176.000000	+7.61987347E+01	+8.72226077E+01	+3.09321037E+00	+5.35929160E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
178.000000	+7.61270395E+01	+8.72716685E+01	+3.10410486E+00	+5.60490002E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
180.000000	+7.60513412E+01	+8.73251563E+01	+3.11562997E+00	+5.92296202E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
182.000000	+7.59582281E+01	+8.73700465E+01	+3.12779671E+00	+6.12925124E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
184.000000	+7.58442139E+01	+8.73978453E+01	+3.14014698E+00	+6.39833399E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
186.000000	+7.56952909E+01	+8.74029455E+01	+3.15339004E+00	+6.76687849E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
188.000000	+7.55013614E+01	+8.73719917E+01	+3.16721449E+00	+6.75409600E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
190.000000	+7.52701437E+01	+8.72984081E+01	+3.18040643E+00	+6.43069518E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
192.000000	+7.49994753E+01	+8.71794123E+01	+3.19293727E+00	+6.08351741E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
194.000000	+7.47046545E+01	+8.70292059E+01	+3.20474050E+00	+5.72772487E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
196.000000	+7.43947567E+01	+8.68569683E+01	+3.21584817E+00	+5.53769072E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
198.000000	+7.40734774E+01	+8.66740730E+01	+3.22689126E+00	+5.50539723E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
50.000000	+5.34904378E+01	+5.71105226E+01	+1.97964463E+00	+5.32141212E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
51.000000	+5.12965332E+01	+5.49348340E+01	+1.98466393E+00	+4.71720104E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
52.000000	+4.92218046E+01	+5.28762043E+01	+1.98907903E+00	+4.52829311E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
53.000000	+4.72645055E+01	+5.09359065E+01	+1.99372052E+00	+4.72584794E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
54.000000	+4.54258460E+01	+4.91149498E+01	+1.99853073E+00	+4.64427953E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
55.000000	+4.37085129E+01	+4.74141748E+01	+2.00300908E+00	+4.52913879E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
56.000000	+4.21121098E+01	+4.58347823E+01	+2.00758900E+00	+4.58337700E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
57.000000	+4.06388512E+01	+4.43786382E+01	+2.01217583E+00	+4.99921605E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
58.000000	+3.92880672E+01	+4.30481473E+01	+2.01758744E+00	+5.54456287E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
59.000000	+3.80641938E+01	+4.18456825E+01	+2.02326496E+00	+5.70047721E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
60.000000	+3.69704175E+01	+4.07736114E+01	+2.02898839E+00	+5.84385490E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
61.000000	+3.60085375E+01	+3.98344825E+01	+2.03495267E+00	+6.01997124E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
62.000000	+3.51810952E+01	+3.90303560E+01	+2.04102833E+00	+6.00451236E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
63.000000	+3.44898647E+01	+3.83620325E+01	+2.04696169E+00	+5.62921636E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
64.000000	+3.39358186E+01	+3.78286610E+01	+2.05228677E+00	+4.96803313E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
65.000000	+3.35166896E+01	+3.74275233E+01	+2.05689776E+00	+4.07829069E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
66.000000	+3.32284841E+01	+3.71532086E+01	+2.06044335E+00	+2.98501805E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
67.000000	+3.30643915E+01	+3.69986429E+01	+2.06286780E+00	+2.44352850E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
68.000000	+3.30126285E+01	+3.69565803E+01	+2.06533040E+00	+2.71334912E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
69.000000	+3.30642199E+01	+3.70198793E+01	+2.06829449E+00	+3.11881559E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
70.000000	+3.32136050E+01	+3.71822346E+01	+2.07156803E+00	+3.66956359E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
71.000000	+3.34532348E+01	+3.74380320E+01	+2.07563362E+00	+4.36023745E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
72.000000	+3.37783827E+01	+3.77817720E+01	+2.08028851E+00	+4.90472928E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
73.000000	+3.41836001E+01	+3.82076785E+01	+2.08544308E+00	+5.44075386E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
74.000000	+3.46626647E+01	+3.87098548E+01	+2.09117002E+00	+5.98620378E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
75.000000	+3.52100555E+01	+3.92826013E+01	+2.09741549E+00	+6.61319812E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
76.000000	+3.58193712E+01	+3.99204466E+01	+2.10439641E+00	+7.35530796E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
77.000000	+3.64852292E+01	+4.06181275E+01	+2.11212610E+00	+8.24348199E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
78.000000	+3.72011484E+01	+4.13703985E+01	+2.12088338E+00	+8.95015935E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
79.000000	+3.79647391E+01	+4.21722837E+01	+2.13002642E+00	+9.98696662E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
80.000000	+3.87657830E+01	+4.30191467E+01	+2.14085731E+00	+1.05196452E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
81.000000	+3.96101195E+01	+4.39071256E+01	+2.15106571E+00	+1.09754584E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
82.000000	+4.04857193E+01	+4.48334805E+01	+2.16280823E+00	+1.16524429E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
83.000000	+4.13981011E+01	+4.57964244E+01	+2.17437060E+00	+1.13529421E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
84.000000	+4.23475896E+01	+4.67951998E+01	+2.18551411E+00	+1.14282213E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
85.000000	+4.33296138E+01	+4.78296249E+01	+2.19722704E+00	+1.07080598E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
86.000000	+4.43560461E+01	+4.88999341E+01	+2.20693023E+00	+1.02325883E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
87.000000	+4.54125146E+01	+5.00055680E+01	+2.21769222E+00	+1.01020498E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
88.000000	+4.65079638E+01	+5.11445907E+01	+2.22713433E+00	+9.28555485E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
89.000000	+4.76346829E+01	+5.23138314E+01	+2.23626333E+00	+9.45056303E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
90.000000	+4.87835523E+01	+5.35086502E+01	+2.24603546E+00	+1.01889724E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
91.000000	+4.99485473E+01	+5.47240254E+01	+2.25664127E+00	+1.06271265E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
92.000000	+5.11282876E+01	+5.59548888E+01	+2.26728971E+00	+1.08011727E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
93.000000	+5.23165110E+01	+5.71962729E+01	+2.27824362E+00	+1.15453731E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
94.000000	+5.35041445E+01	+5.84434922E+01	+2.29038046E+00	+1.22766323E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
95.000000	+5.46909366E+01	+5.96919956E+01	+2.30279688E+00	+1.22755604E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
96.000000	+5.58753100E+01	+6.09374250E+01	+2.31493158E+00	+1.23896659E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
97.000000	+5.70488374E+01	+6.21753675E+01	+2.32757621E+00	+1.32397785E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
98.000000	+5.82033455E+01	+6.34012937E+01	+2.34141113E+00	+1.40390601E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
99.000000	+5.93380168E+01	+6.46105301E+01	+2.35565433E+00	+1.44473404E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
25.000000	+1.36607091E+02	+1.38272603E+02	+1.20327996E+00	+6.33397955E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
25.500000	+1.35001594E+02	+1.36720271E+02	+1.23470199E+00	+6.23483206E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
26.000000	+1.33349741E+02	+1.35122401E+02	+1.26562828E+00	+6.13883911E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
26.500000	+1.31655212E+02	+1.33482701E+02	+1.29609038E+00	+6.04318888E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
27.000000	+1.29921769E+02	+1.31804857E+02	+1.32606017E+00	+5.93397935E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
27.500000	+1.28153311E+02	+1.30092526E+02	+1.35543017E+00	+5.81529462E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
28.000000	+1.26353504E+02	+1.28349346E+02	+1.38421312E+00	+5.69974741E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
28.500000	+1.24525953E+02	+1.26578908E+02	+1.41242765E+00	+5.57182240E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
29.000000	+1.22674537E+02	+1.24784740E+02	+1.43993134E+00	+5.44391739E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
29.500000	+1.20802482E+02	+1.22970296E+02	+1.46686682E+00	+5.30214931E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
30.000000	+1.18913821E+02	+1.21138929E+02	+1.49295283E+00	+5.16927628E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
30.500000	+1.17011060E+02	+1.19293882E+02	+1.51855959E+00	+5.03629124E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
31.000000	+1.15098235E+02	+1.17438276E+02	+1.54331575E+00	+4.88988273E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
31.500000	+1.13177883E+02	+1.15575107E+02	+1.56745841E+00	+4.73837180E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
32.000000	+1.11253646E+02	+1.13707237E+02	+1.59069946E+00	+4.57294411E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
32.500000	+1.09327993E+02	+1.11837386E+02	+1.61318785E+00	+4.42172579E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
33.000000	+1.07403626E+02	+1.09968142E+02	+1.63491672E+00	+4.27088150E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
33.500000	+1.05483064E+02	+1.08101951E+02	+1.65589667E+00	+4.14515361E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
34.000000	+1.03568051E+02	+1.06241104E+02	+1.67636826E+00	+3.99708152E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
34.500000	+1.01662081E+02	+1.04387767E+02	+1.69586748E+00	+3.86353044E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
35.000000	+9.97656139E+01	+1.02543962E+02	+1.71500356E+00	+3.77003880E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
35.500000	+9.78811312E+01	+1.00711539E+02	+1.73356787E+00	+3.63507749E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
36.000000	+9.60110732E+01	+9.88922740E+01	+1.75135434E+00	+3.49345645E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
36.500000	+9.41567255E+01	+9.70877595E+01	+1.76850244E+00	+3.31808115E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
37.000000	+9.23210548E+01	+9.52994600E+01	+1.78453515E+00	+3.10423053E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
37.500000	+9.05053130E+01	+9.35287599E+01	+1.79954474E+00	+2.92678732E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
38.000000	+8.87100256E+01	+9.17768906E+01	+1.81380302E+00	+2.78746363E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
38.500000	+8.69360958E+01	+9.00450059E+01	+1.82741938E+00	+2.70171761E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
39.000000	+8.51832818E+01	+8.83341342E+01	+1.84082020E+00	+2.67051657E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
39.500000	+8.34521565E+01	+8.66452090E+01	+1.85412454E+00	+2.61176100E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
40.000000	+8.17448627E+01	+8.49790919E+01	+1.86693781E+00	+2.46682830E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
40.500000	+8.00636979E+01	+8.33364971E+01	+1.87879283E+00	+2.23300187E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
41.000000	+7.84107673E+01	+8.17180292E+01	+1.88926783E+00	+1.96883521E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
41.500000	+7.67863747E+01	+8.01242485E+01	+1.89848118E+00	+1.75351407E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
42.000000	+7.51899041E+01	+7.85556708E+01	+1.90680297E+00	+1.65199394E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
42.500000	+7.36192754E+01	+7.70127486E+01	+1.91500112E+00	+1.60429658E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
43.000000	+7.20756192E+01	+7.54958183E+01	+1.92284593E+00	+1.50902228E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
43.500000	+7.05601003E+01	+7.40051700E+01	+1.93009134E+00	+1.36449539E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
44.000000	+6.90738990E+01	+7.25410864E+01	+1.93649089E+00	+1.14885316E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
44.500000	+6.76189021E+01	+7.11037789E+01	+1.94157987E+00	+9.09553330E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
45.000000	+6.61945867E+01	+6.96934539E+01	+1.94558642E+00	+8.11805702E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
45.500000	+6.47969896E+01	+6.83102719E+01	+1.94969793E+00	+8.54766112E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
46.000000	+6.34255006E+01	+6.69544031E+01	+1.95413408E+00	+8.35898298E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
46.500000	+6.20832496E+01	+6.56260225E+01	+1.95805691E+00	+7.39895145E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
47.000000	+6.07701559E+01	+6.43252654E+01	+1.96153303E+00	+6.56722813E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
47.500000	+5.94861905E+01	+6.30523062E+01	+1.96462414E+00	+6.17030526E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
48.000000	+5.82301949E+01	+6.18073083E+01	+1.96770334E+00	+6.23947970E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
48.500000	+5.70019999E+01	+6.05904358E+01	+1.97086362E+00	+6.05263927E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
49.000000	+5.58030460E+01	+5.94018760E+01	+1.97375598E+00	+5.77012047E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
49.500000	+5.46326288E+01	+5.82418303E+01	+1.97663374E+00	+5.74093195E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
12.500000	+1.54953055E+02	+1.55697242E+02	+3.97684828E-01	+5.78862331E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
12.750000	+1.55005282E+02	+1.55760341E+02	+4.12187711E-01	+5.81368268E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
13.000000	+1.55043059E+02	+1.55809196E+02	+4.26753241E-01	+5.81870782E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
13.250000	+1.55066214E+02	+1.55843563E+02	+4.41281250E-01	+5.83772614E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
13.500000	+1.55074370E+02	+1.55863199E+02	+4.55941872E-01	+5.90246911E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
13.750000	+1.55067235E+02	+1.55867868E+02	+4.70793595E-01	+5.96383771E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
14.000000	+1.55044633E+02	+1.55857339E+02	+4.85761061E-01	+6.00055015E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
14.250000	+1.55006364E+02	+1.55831381E+02	+5.00796346E-01	+6.01386516E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
14.500000	+1.54952253E+02	+1.55789768E+02	+5.15830387E-01	+6.02531684E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
14.750000	+1.54882024E+02	+1.55732275E+02	+5.30922930E-01	+6.07421060E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
15.000000	+1.54795340E+02	+1.55658681E+02	+5.46201440E-01	+6.13837262E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
15.250000	+1.54692021E+02	+1.55568772E+02	+5.61614793E-01	+6.16786793E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
15.500000	+1.54571960E+02	+1.55462341E+02	+5.77040779E-01	+6.17172054E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
15.750000	+1.54434956E+02	+1.55339184E+02	+5.92473396E-01	+6.18502676E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
16.000000	+1.54280757E+02	+1.55199103E+02	+6.07965913E-01	+6.22126585E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
16.250000	+1.54109107E+02	+1.55041904E+02	+6.23579725E-01	+6.28202848E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
16.500000	+1.53919760E+02	+1.54867409E+02	+6.39376055E-01	+6.33574019E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
16.750000	+1.53712624E+02	+1.54675444E+02	+6.55258426E-01	+6.35163485E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
17.000000	+1.53487617E+02	+1.54465845E+02	+6.71134230E-01	+6.37606274E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
17.250000	+1.53244442E+02	+1.54238451E+02	+6.87138740E-01	+6.44002068E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
17.500000	+1.52982876E+02	+1.53993115E+02	+7.03334333E-01	+6.50441516E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
17.750000	+1.52702831E+02	+1.53729699E+02	+7.19660816E-01	+6.55418076E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
18.000000	+1.52404177E+02	+1.53448071E+02	+7.36105237E-01	+6.59266127E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
18.250000	+1.52086831E+02	+1.53148112E+02	+7.52624122E-01	+6.62372837E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
18.500000	+1.51750671E+02	+1.52829717E+02	+7.69223879E-01	+6.67491027E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
18.750000	+1.51395490E+02	+1.52492789E+02	+7.85998673E-01	+6.74079217E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
19.000000	+1.51021220E+02	+1.52137253E+02	+8.02927840E-01	+6.77865475E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
19.250000	+1.50627929E+02	+1.51763057E+02	+8.19891947E-01	+6.78421954E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
19.500000	+1.50215626E+02	+1.51370166E+02	+8.36848937E-01	+6.78702863E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
19.750000	+1.49784262E+02	+1.50958571E+02	+8.53827090E-01	+6.79765814E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
20.000000	+1.49333837E+02	+1.50528292E+02	+8.70837228E-01	+6.81544401E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
20.250000	+1.48864358E+02	+1.50079374E+02	+8.87904310E-01	+6.82593637E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
20.500000	+1.48375969E+02	+1.49611894E+02	+9.04966910E-01	+6.80724386E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
20.750000	+1.47868873E+02	+1.49125955E+02	+9.21940530E-01	+6.78552231E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
21.000000	+1.47343113E+02	+1.48621690E+02	+9.38894521E-01	+6.78613264E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
21.250000	+1.46798788E+02	+1.48099255E+02	+9.55871193E-01	+6.78602686E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
21.500000	+1.46236136E+02	+1.47558839E+02	+9.72824656E-01	+6.77638500E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
21.750000	+1.45655366E+02	+1.47000651E+02	+9.89753118E-01	+6.75998796E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
22.000000	+1.45056751E+02	+1.46424926E+02	+1.00662460E+00	+6.73302177E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
22.250000	+1.44440582E+02	+1.45831928E+02	+1.02341823E+00	+6.71293762E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
22.500000	+1.43807070E+02	+1.45221947E+02	+1.04018928E+00	+6.70514682E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
22.750000	+1.43156527E+02	+1.44595309E+02	+1.05694396E+00	+6.68264346E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
23.000000	+1.42489424E+02	+1.43952375E+02	+1.07360250E+00	+6.63829391E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
23.250000	+1.41806192E+02	+1.43293531E+02	+1.09013543E+00	+6.59408726E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
23.500000	+1.41107201E+02	+1.42619189E+02	+1.10657294E+00	+6.55654071E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
23.750000	+1.40392878E+02	+1.41929783E+02	+1.12291813E+00	+6.52499463E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
24.000000	+1.39663627E+02	+1.41225758E+02	+1.13919791E+00	+6.49569833E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
24.250000	+1.38919925E+02	+1.40507567E+02	+1.15539663E+00	+6.45250470E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
24.500000	+1.38162318E+02	+1.39775669E+02	+1.17146043E+00	+6.40364585E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
24.750000	+1.37391230E+02	+1.39030527E+02	+1.18741485E+00	+6.35989090E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
6.250000	+1.49773964E+02	+1.50321687E+02	+9.11617410E-02	+3.80108746E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
6.375000	+1.49931595E+02	+1.50481948E+02	+9.59514036E-02	+3.86237260E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
6.500000	+1.50088004E+02	+1.50641041E+02	+1.00817673E-01	+3.91655430E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
6.625000	+1.50243112E+02	+1.50798880E+02	+1.05742789E-01	+3.95521374E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
6.750000	+1.50396846E+02	+1.50955379E+02	+1.10705707E-01	+3.98278789E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
6.875000	+1.50549129E+02	+1.51110458E+02	+1.15699759E-01	+4.01423226E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
7.000000	+1.50699872E+02	+1.51264039E+02	+1.20741288E-01	+4.06416898E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
7.125000	+1.50848985E+02	+1.51416047E+02	+1.25860181E-01	+4.13630684E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
7.250000	+1.50996380E+02	+1.51566410E+02	+1.31082055E-01	+4.22159984E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
7.375000	+1.51141981E+02	+1.51715059E+02	+1.36414181E-01	+4.30381852E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
7.500000	+1.51285732E+02	+1.51861929E+02	+1.41841601E-01	+4.36889682E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
7.625000	+1.51427582E+02	+1.52006954E+02	+1.47336423E-01	+4.41315895E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
7.750000	+1.51567483E+02	+1.52150073E+02	+1.52874498E-01	+4.44370108E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
7.875000	+1.51705380E+02	+1.52291224E+02	+1.58445676E-01	+4.47086481E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
8.000000	+1.51841211E+02	+1.52430349E+02	+1.64051660E-01	+4.50127006E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
8.125000	+1.51974917E+02	+1.52567391E+02	+1.69698851E-01	+4.53679529E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
8.250000	+1.52106438E+02	+1.52702295E+02	+1.75393649E-01	+4.57724028E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
8.375000	+1.52235715E+02	+1.52835008E+02	+1.81141952E-01	+4.62329677E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
8.500000	+1.52362692E+02	+1.52965477E+02	+1.86951891E-01	+4.67687317E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
8.625000	+1.52487308E+02	+1.53093649E+02	+1.92834135E-01	+4.73775968E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
8.750000	+1.52609510E+02	+1.53219476E+02	+1.98796290E-01	+4.80030501E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
8.875000	+1.52729249E+02	+1.53342910E+02	+2.04834897E-01	+4.85373995E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
9.000000	+1.52846492E+02	+1.53463906E+02	+2.10930640E-01	+4.88734505E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
9.125000	+1.52961212E+02	+1.53582417E+02	+2.17053260E-01	+4.89941154E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
9.250000	+1.53073379E+02	+1.53698401E+02	+2.23179168E-01	+4.90277857E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
9.375000	+1.53182946E+02	+1.53811812E+02	+2.29310206E-01	+4.91758425E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
9.500000	+1.53289852E+02	+1.53922606E+02	+2.35473129E-01	+4.95485195E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
9.625000	+1.53394036E+02	+1.54030741E+02	+2.41697336E-01	+5.00883675E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
9.750000	+1.53495447E+02	+1.54136174E+02	+2.47995221E-01	+5.06645556E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
9.875000	+1.53594046E+02	+1.54238866E+02	+2.54363475E-01	+5.11979595E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
10.000000	+1.53689798E+02	+1.54338779E+02	+2.60794711E-01	+5.16789107E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
10.125000	+1.53782668E+02	+1.54435874E+02	+2.67283203E-01	+5.21096208E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
10.250000	+1.53872622E+02	+1.54530113E+02	+2.73822116E-01	+5.24603578E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
10.375000	+1.53959629E+02	+1.54621458E+02	+2.80398292E-01	+5.26882806E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
10.500000	+1.54043663E+02	+1.54709871E+02	+2.86994186E-01	+5.28054258E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
10.625000	+1.54124692E+02	+1.54795316E+02	+2.93599649E-01	+5.29185948E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
10.750000	+1.54202676E+02	+1.54877756E+02	+3.00223835E-01	+5.31761481E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
10.875000	+1.54277558E+02	+1.54957157E+02	+3.06893686E-01	+5.36537467E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
11.000000	+1.54349285E+02	+1.55033482E+02	+3.13637272E-01	+5.42877717E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
11.125000	+1.54417812E+02	+1.55106696E+02	+3.20465629E-01	+5.49189865E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
11.250000	+1.54483111E+02	+1.55176766E+02	+3.27367018E-01	+5.54008178E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
11.375000	+1.54545166E+02	+1.55243658E+02	+3.34315833E-01	+5.56830920E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
11.500000	+1.54603959E+02	+1.55307338E+02	+3.41287791E-01	+5.58160888E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
11.625000	+1.54659466E+02	+1.55367773E+02	+3.48269855E-01	+5.58892263E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
11.750000	+1.54711656E+02	+1.55424932E+02	+3.55260098E-01	+5.59706568E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
11.875000	+1.54760492E+02	+1.55478780E+02	+3.62262519E-01	+5.60912229E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
12.000000	+1.54805938E+02	+1.55529286E+02	+3.69282903E-01	+5.62577537E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
12.125000	+1.54847956E+02	+1.55576417E+02	+3.76326958E-01	+5.64730462E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
12.250000	+1.54886508E+02	+1.55620141E+02	+3.83401165E-01	+5.67560376E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
12.375000	+1.54921555E+02	+1.55660427E+02	+3.90515967E-01	+5.70807971E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
3.125000	+1.45783289E+02	+1.46280554E+02	-5.48405358E-03	+2.32109691E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
3.187500	+1.45855971E+02	+1.46353963E+02	-4.02427732E-03	+2.35018715E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
3.250000	+1.45929334E+02	+1.46428062E+02	-2.54631965E-03	+2.37832715E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
3.312500	+1.46003349E+02	+1.46502824E+02	-1.05136838E-03	+2.40566320E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
3.375000	+1.46077988E+02	+1.46578218E+02	+4.60759346E-04	+2.43431273E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
3.437500	+1.46153221E+02	+1.46654218E+02	+1.99152254E-03	+2.46589561E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
3.500000	+1.46229019E+02	+1.46730794E+02	+3.54312886E-03	+2.50093606E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
3.562500	+1.46305354E+02	+1.46807919E+02	+5.11769261E-03	+2.53861295E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
3.625000	+1.46382198E+02	+1.46885568E+02	+6.71639505E-03	+2.57706800E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
3.687500	+1.46459525E+02	+1.46963712E+02	+8.33902761E-03	+2.61420075E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
3.750000	+1.46537310E+02	+1.47042327E+02	+9.98414599E-03	+2.64857815E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
3.812500	+1.46615527E+02	+1.47121386E+02	+1.16497503E-02	+2.67998197E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
3.875000	+1.46694153E+02	+1.47200864E+02	+1.33341234E-02	+2.70932092E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
3.937500	+1.46773161E+02	+1.47280736E+02	+1.50364014E-02	+2.73802276E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
4.000000	+1.46852529E+02	+1.47360978E+02	+1.67566519E-02	+2.76731095E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
4.062500	+1.46932230E+02	+1.47441564E+02	+1.84955401E-02	+2.79775862E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
4.125000	+1.47012241E+02	+1.47522471E+02	+2.02538502E-02	+2.82926432E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
4.187500	+1.47092537E+02	+1.47603675E+02	+2.20321205E-02	+2.86134711E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
4.250000	+1.47173096E+02	+1.47685155E+02	+2.38305341E-02	+2.89355566E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
4.312500	+1.47253895E+02	+1.47766886E+02	+2.56490651E-02	+2.92578760E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
4.375000	+1.47334913E+02	+1.47848848E+02	+2.74877686E-02	+2.95836051E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
4.437500	+1.47416127E+02	+1.47931018E+02	+2.93470158E-02	+2.99179798E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
4.500000	+1.47497516E+02	+1.48013376E+02	+3.12275160E-02	+3.02648132E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
4.562500	+1.47579059E+02	+1.48095901E+02	+3.31301174E-02	+3.06242294E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
4.625000	+1.47660734E+02	+1.48178573E+02	+3.50555447E-02	+3.09930957E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
4.687500	+1.47742523E+02	+1.48261371E+02	+3.70042544E-02	+3.13672461E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
4.750000	+1.47824403E+02	+1.48344276E+02	+3.89764505E-02	+3.17431601E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
4.812500	+1.47906357E+02	+1.48427269E+02	+4.09721494E-02	+3.21176054E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
4.875000	+1.47988366E+02	+1.48510330E+02	+4.29911511E-02	+3.24858365E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
4.937500	+1.48070411E+02	+1.48593442E+02	+4.50328789E-02	+3.28401368E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
5.000000	+1.48152474E+02	+1.48676585E+02	+4.70961682E-02	+3.31699401E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
5.062500	+1.48234540E+02	+1.48759744E+02	+4.91791215E-02	+3.34635828E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
5.125000	+1.48316592E+02	+1.48842900E+02	+5.12791161E-02	+3.37112191E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
5.187500	+1.48398615E+02	+1.48926037E+02	+5.33930238E-02	+3.39082980E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
5.250000	+1.48480594E+02	+1.49009138E+02	+5.55176533E-02	+3.40584592E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
5.312500	+1.48562516E+02	+1.49092188E+02	+5.76503312E-02	+3.41742751E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
5.375000	+1.48644365E+02	+1.49175171E+02	+5.97894377E-02	+3.42750139E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
5.437500	+1.48726125E+02	+1.49258072E+02	+6.19347080E-02	+3.43821857E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
5.500000	+1.48807781E+02	+1.49340874E+02	+6.40872109E-02	+3.45146315E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
5.562500	+1.48889317E+02	+1.49423564E+02	+6.62490369E-02	+3.46847689E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
5.625000	+1.48970717E+02	+1.49506126E+02	+6.84228071E-02	+3.48969337E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
5.687500	+1.49051964E+02	+1.49588546E+02	+7.06111536E-02	+3.51480330E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
5.750000	+1.49133042E+02	+1.49670809E+02	+7.28163112E-02	+3.54299636E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
5.812500	+1.49213938E+02	+1.49752902E+02	+7.50398991E-02	+3.57326980E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
5.875000	+1.49294637E+02	+1.49834811E+02	+7.72828984E-02	+3.60469717E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
5.937500	+1.49375125E+02	+1.49916523E+02	+7.95457705E-02	+3.63660144E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
6.000000	+1.49455390E+02	+1.49998024E+02	+8.18286502E-02	+3.66862697E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
6.062500	+1.49535418E+02	+1.50079304E+02	+8.41315543E-02	+3.70072247E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
6.125000	+1.49615198E+02	+1.50160349E+02	+8.64545533E-02	+3.73303996E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
6.187500	+1.49694717E+02	+1.50241147E+02	+8.87978542E-02	+3.76552287E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.562500	+1.44277253E+02	+1.44761670E+02	-3.16615110E-02	+1.15548939E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.593750	+1.44299820E+02	+1.44784413E+02	-3.12984537E-02	+1.16807759E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.625000	+1.44322761E+02	+1.44807532E+02	-3.09314626E-02	+1.18052131E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.656250	+1.44346072E+02	+1.44831023E+02	-3.05606279E-02	+1.19276556E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.687500	+1.44369749E+02	+1.44854882E+02	-3.01859841E-02	+1.20498345E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.718750	+1.44393788E+02	+1.44879104E+02	-2.98075132E-02	+1.21733512E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.750000	+1.44418185E+02	+1.44903687E+02	-2.94251496E-02	+1.22996619E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.781250	+1.44442936E+02	+1.44928625E+02	-2.90387844E-02	+1.24300704E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.812500	+1.44468037E+02	+1.44953916E+02	-2.86482702E-02	+1.25657273E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.843750	+1.44493484E+02	+1.44979555E+02	-2.82534264E-02	+1.27076330E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.875000	+1.44519274E+02	+1.45005539E+02	-2.78540432E-02	+1.28566462E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.906250	+1.44545401E+02	+1.45031862E+02	-2.74498860E-02	+1.30134937E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.937500	+1.44571861E+02	+1.45058522E+02	-2.70406998E-02	+1.31787838E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.968750	+1.44598652E+02	+1.45085514E+02	-2.66262120E-02	+1.33530208E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
2.000000	+1.44625767E+02	+1.45112834E+02	-2.62061360E-02	+1.35366176E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
2.031250	+1.44653203E+02	+1.45140478E+02	-2.57801734E-02	+1.37299077E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
2.062500	+1.44680957E+02	+1.45168442E+02	-2.53480168E-02	+1.39331523E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
2.093750	+1.44709022E+02	+1.45196721E+02	-2.49093514E-02	+1.41465445E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
2.125000	+1.44737396E+02	+1.45225313E+02	-2.44638577E-02	+1.43702085E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
2.156250	+1.44766074E+02	+1.45254211E+02	-2.40112134E-02	+1.46041964E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
2.187500	+1.44795052E+02	+1.45283414E+02	-2.35510955E-02	+1.48484821E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
2.218750	+1.44824325E+02	+1.45312916E+02	-2.30831833E-02	+1.51029524E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
2.250000	+1.44853889E+02	+1.45342713E+02	-2.26071609E-02	+1.53673984E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
2.281250	+1.44883741E+02	+1.45372801E+02	-2.21227209E-02	+1.56415054E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
2.312500	+1.44913875E+02	+1.45403176E+02	-2.16295669E-02	+1.59248453E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
2.343750	+1.44944288E+02	+1.45433835E+02	-2.11274180E-02	+1.62168698E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
2.375000	+1.44974975E+02	+1.45464772E+02	-2.06160125E-02	+1.65169058E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
2.406250	+1.45005932E+02	+1.45495985E+02	-2.00951114E-02	+1.68241542E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
2.437500	+1.45037155E+02	+1.45527468E+02	-1.95645029E-02	+1.71376888E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
2.468750	+1.45068641E+02	+1.45559219E+02	-1.90240059E-02	+1.74564619E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
2.500000	+1.45100384E+02	+1.45591232E+02	-1.84734740E-02	+1.77793122E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
2.531250	+1.45132381E+02	+1.45623504E+02	-1.79127988E-02	+1.81049790E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
2.562500	+1.45164627E+02	+1.45656031E+02	-1.73419128E-02	+1.84321230E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
2.593750	+1.45197119E+02	+1.45688809E+02	-1.67607912E-02	+1.87593508E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
2.625000	+1.45229853E+02	+1.45721833E+02	-1.61694534E-02	+1.90852447E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
2.656250	+1.45262825E+02	+1.45755101E+02	-1.55679634E-02	+1.94083924E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
2.687500	+1.45296030E+02	+1.45788607E+02	-1.49564288E-02	+1.97274162E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
2.718750	+1.45329465E+02	+1.45822348E+02	-1.43349999E-02	+2.00409977E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
2.750000	+1.45363125E+02	+1.45856320E+02	-1.37038665E-02	+2.03478979E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
2.781250	+1.45397008E+02	+1.45890519E+02	-1.30632562E-02	+2.06469696E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
2.812500	+1.45431109E+02	+1.45924941E+02	-1.24134309E-02	+2.09371643E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
2.843750	+1.45465424E+02	+1.45959581E+02	-1.17546835E-02	+2.12175325E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
2.875000	+1.45499950E+02	+1.45994437E+02	-1.10873351E-02	+2.14872228E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
2.906250	+1.45534682E+02	+1.46029504E+02	-1.04117320E-02	+2.17454809E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
2.937500	+1.45569618E+02	+1.46064778E+02	-9.72824255E-03	+2.19916549E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
2.968750	+1.45604753E+02	+1.46100255E+02	-9.03725360E-03	+2.22252114E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
3.000000	+1.45640083E+02	+1.46135931E+02	-8.33916684E-03	+2.24457630E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
3.031250	+1.45675606E+02	+1.46171803E+02	-7.63439342E-03	+2.26531122E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
3.062500	+1.45711317E+02	+1.46207867E+02	-6.92334733E-03	+2.28473060E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
3.093750	+1.45747212E+02	+1.46244119E+02	-6.20643679E-03	+2.30349685E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.781250	+1.43844182E+02	+1.44325387E+02	-3.83154256E-02	+3.90889312E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.796875	+1.43850217E+02	+1.44331452E+02	-3.82525155E-02	+4.14359169E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.812500	+1.43856364E+02	+1.44337631E+02	-3.81859383E-02	+4.37698828E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.828125	+1.43862624E+02	+1.44343924E+02	-3.81157346E-02	+4.60778470E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.843750	+1.43868995E+02	+1.44350331E+02	-3.80419451E-02	+4.83598435E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.859375	+1.43875478E+02	+1.44356852E+02	-3.79646101E-02	+5.06158158E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.875000	+1.43882073E+02	+1.44363485E+02	-3.78837706E-02	+5.28456104E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.890625	+1.43888779E+02	+1.44370232E+02	-3.77994676E-02	+5.50489794E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.906250	+1.43895595E+02	+1.44377090E+02	-3.77117426E-02	+5.72255773E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.921875	+1.43902522E+02	+1.44384061E+02	-3.76206377E-02	+5.93749662E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.937500	+1.43909559E+02	+1.44391143E+02	-3.75261958E-02	+6.14966185E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.953125	+1.43916706E+02	+1.44398337E+02	-3.74284607E-02	+6.35899169E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.968750	+1.43923962E+02	+1.44405642E+02	-3.73274773E-02	+6.56541595E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.984375	+1.43931327E+02	+1.44413058E+02	-3.72232915E-02	+6.76885585E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.000000	+1.43938801E+02	+1.44420583E+02	-3.71159506E-02	+6.96922422E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.015625	+1.43946384E+02	+1.44428219E+02	-3.70055032E-02	+7.16642550E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.031250	+1.43954074E+02	+1.44435965E+02	-3.68919998E-02	+7.36035678E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.046875	+1.43961873E+02	+1.44443819E+02	-3.67754921E-02	+7.55090815E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.062500	+1.43969779E+02	+1.44451783E+02	-3.66560339E-02	+7.73796369E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.078125	+1.43977792E+02	+1.44459854E+02	-3.65336807E-02	+7.92140367E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.093750	+1.43985911E+02	+1.44468034E+02	-3.64084900E-02	+8.10110560E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.109375	+1.43994137E+02	+1.44476322E+02	-3.62805212E-02	+8.27694689E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.125000	+1.44002469E+02	+1.44484717E+02	-3.61498354E-02	+8.44880698E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.140625	+1.44010907E+02	+1.44493219E+02	-3.60164960E-02	+8.61656933E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.156250	+1.44019449E+02	+1.44501827E+02	-3.58805676E-02	+8.78012461E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.171875	+1.44028097E+02	+1.44510542E+02	-3.57421171E-02	+8.93937266E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.187500	+1.44036849E+02	+1.44519362E+02	-3.56012122E-02	+9.09422408E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.203125	+1.44045706E+02	+1.44528287E+02	-3.54579226E-02	+9.24460280E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.218750	+1.44054666E+02	+1.44537318E+02	-3.53123184E-02	+9.39044788E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.234375	+1.44063730E+02	+1.44546453E+02	-3.51644711E-02	+9.53171442E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.250000	+1.44072896E+02	+1.44555692E+02	-3.50144523E-02	+9.66837432E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.265625	+1.44082165E+02	+1.44565035E+02	-3.48623344E-02	+9.80041808E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.281250	+1.44091537E+02	+1.44574481E+02	-3.47081893E-02	+9.92785510E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.296875	+1.44101010E+02	+1.44584029E+02	-3.45520889E-02	+1.00507140E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.312500	+1.44110585E+02	+1.44593681E+02	-3.43941045E-02	+1.01690427E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.328125	+1.44120261E+02	+1.44603434E+02	-3.42343063E-02	+1.02829086E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.343750	+1.44130038E+02	+1.44613288E+02	-3.40727636E-02	+1.03923984E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.359375	+1.44139915E+02	+1.44623244E+02	-3.39095439E-02	+1.04976177E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.375000	+1.44149892E+02	+1.44633301E+02	-3.37447130E-02	+1.05986900E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.390625	+1.44159968E+02	+1.44643457E+02	-3.35783348E-02	+1.06957564E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.406250	+1.44170143E+02	+1.44653714E+02	-3.34104706E-02	+1.07889746E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.421875	+1.44180417E+02	+1.44664070E+02	-3.32411793E-02	+1.08785169E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.437500	+1.44190790E+02	+1.44674525E+02	-3.30705170E-02	+1.09645703E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.453125	+1.44201260E+02	+1.44685078E+02	-3.28985365E-02	+1.10473340E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.468750	+1.44211827E+02	+1.44695729E+02	-3.27252878E-02	+1.11270182E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.484375	+1.44222491E+02	+1.44706478E+02	-3.25508172E-02	+1.12038428E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.500000	+1.44233252E+02	+1.44717324E+02	-3.23751677E-02	+1.12780354E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.515625	+1.44244109E+02	+1.44728267E+02	-3.21983786E-02	+1.13498300E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.531250	+1.44255062E+02	+1.44739306E+02	-3.20204855E-02	+1.14194652E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
1.546875	+1.44266110E+02	+1.44750440E+02	-3.18415203E-02	+1.14880809E-02	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.390625	+1.43730670E+02	+1.44211743E+02	-3.85897851E-02	-2.57958449E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.398438	+1.43732224E+02	+1.44213287E+02	-3.86094667E-02	-2.45890129E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.406250	+1.43733807E+02	+1.44214862E+02	-3.86282054E-02	-2.33707300E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.414062	+1.43735421E+02	+1.44216466E+02	-3.86459835E-02	-2.21306620E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.421875	+1.43737064E+02	+1.44218101E+02	-3.86627846E-02	-2.08709899E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.429688	+1.43738736E+02	+1.44219766E+02	-3.86785944E-02	-1.95937839E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.437500	+1.43740438E+02	+1.44221461E+02	-3.86933999E-02	-1.83010050E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.445312	+1.43742170E+02	+1.44223186E+02	-3.87071897E-02	-1.69944988E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.453125	+1.43743931E+02	+1.44224941E+02	-3.87199538E-02	-1.56759981E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.460938	+1.43745722E+02	+1.44226726E+02	-3.87316834E-02	-1.43471356E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.468750	+1.43747542E+02	+1.44228541E+02	-3.87423712E-02	-1.30094387E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.476562	+1.43749391E+02	+1.44230386E+02	-3.87520107E-02	-1.16643291E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.484375	+1.43751270E+02	+1.44232261E+02	-3.87605967E-02	-1.03131353E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.492188	+1.43753179E+02	+1.44234165E+02	-3.87681250E-02	-8.95709260E-04	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.500000	+1.43755116E+02	+1.44236100E+02	-3.87745922E-02	-7.59733992E-04	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.507812	+1.43757083E+02	+1.44238064E+02	-3.87799958E-02	-6.23493586E-04	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.515625	+1.43759080E+02	+1.44240059E+02	-3.87843343E-02	-4.87085979E-04	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.523438	+1.43761105E+02	+1.44242083E+02	-3.87876065E-02	-3.50600459E-04	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.531250	+1.43763160E+02	+1.44244137E+02	-3.87898124E-02	-2.14119657E-04	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.539062	+1.43765244E+02	+1.44246220E+02	-3.87909522E-02	-7.77196432E-05	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.546875	+1.43767357E+02	+1.44248333E+02	-3.87910268E-02	+5.85310844E-05	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.554688	+1.43769500E+02	+1.44250476E+02	-3.87900376E-02	+1.94569179E-04	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.562500	+1.43771671E+02	+1.44252649E+02	-3.87879866E-02	+3.30337261E-04	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.570312	+1.43773872E+02	+1.44254851E+02	-3.87848761E-02	+4.65783742E-04	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.578125	+1.43776102E+02	+1.44257083E+02	-3.87807087E-02	+6.00860657E-04	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.585938	+1.43778361E+02	+1.44259344E+02	-3.87754876E-02	+7.35526010E-04	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.593750	+1.43780648E+02	+1.44261635E+02	-3.87692161E-02	+8.69741870E-04	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.601562	+1.43782965E+02	+1.44263955E+02	-3.87618979E-02	+1.00347341E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.609375	+1.43785311E+02	+1.44266305E+02	-3.87535369E-02	+1.13669027E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.617188	+1.43787686E+02	+1.44268684E+02	-3.87441371E-02	+1.26936528E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.625000	+1.43790089E+02	+1.44271093E+02	-3.87337030E-02	+1.40147463E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.632812	+1.43792522E+02	+1.44273531E+02	-3.87222391E-02	+1.53299722E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.640625	+1.43794983E+02	+1.44275998E+02	-3.87097500E-02	+1.66391454E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.648438	+1.43797473E+02	+1.44278495E+02	-3.86962404E-02	+1.79421125E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.656250	+1.43799992E+02	+1.44281020E+02	-3.86817154E-02	+1.92387405E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.664062	+1.43802540E+02	+1.44283576E+02	-3.86661799E-02	+2.05289143E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.671875	+1.43805116E+02	+1.44286160E+02	-3.86496390E-02	+2.18125447E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.679688	+1.43807721E+02	+1.44288773E+02	-3.86320978E-02	+2.30895595E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.687500	+1.43810355E+02	+1.44291416E+02	-3.86135615E-02	+2.43599008E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.695312	+1.43813017E+02	+1.44294088E+02	-3.85940355E-02	+2.56235259E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.703125	+1.43815708E+02	+1.44296788E+02	-3.85735248E-02	+2.68804112E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.710938	+1.43818427E+02	+1.44299518E+02	-3.85520348E-02	+2.81305398E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.718750	+1.43821175E+02	+1.44302277E+02	-3.85295708E-02	+2.93739060E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.726562	+1.43823952E+02	+1.44305065E+02	-3.85061381E-02	+3.06105142E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.734375	+1.43826757E+02	+1.44307882E+02	-3.84817419E-02	+3.18403751E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.742188	+1.43829590E+02	+1.44310727E+02	-3.84563875E-02	+3.30635110E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.750000	+1.43832452E+02	+1.44313602E+02	-3.84300801E-02	+3.42799379E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.757812	+1.43835342E+02	+1.44316505E+02	-3.84028251E-02	+3.54896859E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.765625	+1.43838261E+02	+1.44319437E+02	-3.83746275E-02	+3.66927798E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01
0.773438	+1.43841207E+02	+1.44322398E+02	-3.83454926E-02	+3.78925467E-03	+1.42686746E+02	+5.77797185E+02	+2.46949536E-01	+1.00000000E+00	+0.00000000E+00	+7.29945067E+01	+5.77537133E+02	+1.26389287E-01


==> anc/otoc_to_plot_supersymmetric_M600_L1.5560_n200_beta20.0000.dat <==
500.000000	+3.67854612E+00	+6.98878576E+00	+1.89016777E+00	+1.77964971E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
510.000000	+3.59870246E+00	+6.96658683E+00	+1.90743194E+00	+1.67318548E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
520.000000	+3.52283081E+00	+6.94571764E+00	+1.92363148E+00	+1.73290219E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
530.000000	+3.45008655E+00	+6.93674149E+00	+1.94208999E+00	+2.15638168E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
540.000000	+3.36795399E+00	+6.94169136E+00	+1.96675911E+00	+2.49864002E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
550.000000	+3.28658681E+00	+6.95190667E+00	+1.99206279E+00	+2.14464780E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
560.000000	+3.22676278E+00	+6.95712331E+00	+2.00965207E+00	+1.44735350E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
570.000000	+3.18035362E+00	+6.95332433E+00	+2.02100986E+00	+1.16909178E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
580.000000	+3.13710155E+00	+6.95571246E+00	+2.03303390E+00	+1.64771998E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
590.000000	+3.07988568E+00	+6.97926377E+00	+2.05396426E+00	+2.15489382E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
600.000000	+3.01039629E+00	+6.99717912E+00	+2.07613178E+00	+1.56912937E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
610.000000	+2.94888791E+00	+6.97257901E+00	+2.08534685E+00	+5.88967619E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
620.000000	+2.88615457E+00	+6.92017680E+00	+2.08791113E+00	+6.87710039E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
630.000000	+2.81759557E+00	+6.89701167E+00	+2.09910105E+00	+1.45724720E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
640.000000	+2.76496468E+00	+6.91828834E+00	+2.11705608E+00	+1.80342312E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
650.000000	+2.73772905E+00	+6.96696914E+00	+2.13516951E+00	+1.68800821E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
660.000000	+2.70993357E+00	+7.00586785E+00	+2.15081624E+00	+1.13668520E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
670.000000	+2.65732103E+00	+6.98380862E+00	+2.15790321E+00	+1.98732197E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
680.000000	+2.59586537E+00	+6.90890844E+00	+2.15479088E+00	-2.44196397E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
690.000000	+2.55316402E+00	+6.85857287E+00	+2.15301928E+00	+4.16984476E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
700.000000	+2.53354175E+00	+6.88270466E+00	+2.16313057E+00	+1.33185952E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
710.000000	+2.50830940E+00	+6.92994333E+00	+2.17965647E+00	+1.42903545E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
720.000000	+2.46768494E+00	+6.94294338E+00	+2.19171128E+00	+1.02695640E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
730.000000	+2.43191260E+00	+6.94530209E+00	+2.20019560E+00	+1.09227425E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
740.000000	+2.39817857E+00	+6.97227687E+00	+2.21355677E+00	+1.44888848E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
750.000000	+2.34646869E+00	+6.99255956E+00	+2.22917337E+00	+1.32856499E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
760.000000	+2.28682726E+00	+6.98409443E+00	+2.24012807E+00	+9.24662958E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
770.000000	+2.23683144E+00	+6.96964307E+00	+2.24766663E+00	+7.39218223E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
780.000000	+2.20847330E+00	+6.97570248E+00	+2.25491243E+00	+7.24806534E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
790.000000	+2.18965442E+00	+6.99157319E+00	+2.26216276E+00	+5.50796346E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
800.000000	+2.16562885E+00	+6.98566379E+00	+2.26592836E+00	+3.23497153E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
810.000000	+2.12351272E+00	+6.95660036E+00	+2.26863271E+00	+3.13398514E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
820.000000	+2.06762329E+00	+6.91796495E+00	+2.27219633E+00	+4.33836309E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
830.000000	+2.00957429E+00	+6.88477976E+00	+2.27730943E+00	+7.15945855E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
840.000000	+1.95656335E+00	+6.87685627E+00	+2.28651525E+00	+1.08308691E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
850.000000	+1.91261413E+00	+6.89457713E+00	+2.29897117E+00	+1.36335993E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
860.000000	+1.86999144E+00	+6.92629282E+00	+2.31378244E+00	+1.36544437E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
870.000000	+1.82077914E+00	+6.94066874E+00	+2.32628006E+00	+1.15500351E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
880.000000	+1.77794845E+00	+6.95241025E+00	+2.33688251E+00	+1.07086848E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
890.000000	+1.73766751E+00	+6.96839436E+00	+2.34769743E+00	+8.72345816E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
900.000000	+1.69049920E+00	+6.95603154E+00	+2.35432943E+00	+5.11113261E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
910.000000	+1.64459627E+00	+6.92906722E+00	+2.35791969E+00	+2.68200318E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
920.000000	+1.59988854E+00	+6.89374111E+00	+2.35969344E+00	+2.09337916E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
930.000000	+1.55948826E+00	+6.86613040E+00	+2.36210645E+00	+4.63382554E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
940.000000	+1.52431717E+00	+6.86745938E+00	+2.36896109E+00	+8.17214639E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
950.000000	+1.48449155E+00	+6.87857967E+00	+2.37845074E+00	+9.74235747E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
960.000000	+1.43604295E+00	+6.88431565E+00	+2.38844580E+00	+8.01024767E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
970.000000	+1.38998542E+00	+6.87118543E+00	+2.39447124E+00	+3.57669045E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
980.000000	+1.35484827E+00	+6.84223427E+00	+2.39559918E+00	-1.78465661E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
990.000000	+1.33540680E+00	+6.79707757E+00	+2.39090193E+00	-7.60986100E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
250.000000	+3.17516625E+00	+4.13180997E+00	+6.48822938E-01	+8.53291213E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
255.000000	+3.28017863E+00	+4.27906810E+00	+6.92036034E-01	+8.75232629E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
260.000000	+3.38626373E+00	+4.43040941E+00	+7.36346201E-01	+8.97395924E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
265.000000	+3.49132567E+00	+4.58400027E+00	+7.81775627E-01	+9.14199330E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
270.000000	+3.59432893E+00	+4.73842967E+00	+8.27766134E-01	+9.24693015E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
275.000000	+3.69484086E+00	+4.89337319E+00	+8.74244928E-01	+9.23226081E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
280.000000	+3.79293976E+00	+5.04769630E+00	+9.20088742E-01	+8.95345419E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
285.000000	+3.88865674E+00	+5.19944972E+00	+9.63779470E-01	+8.53485527E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
290.000000	+3.97996486E+00	+5.34651595E+00	+1.00543729E+00	+8.18734331E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
295.000000	+4.06554644E+00	+5.48817424E+00	+1.04565290E+00	+8.00374931E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
300.000000	+4.14403997E+00	+5.62446260E+00	+1.08547479E+00	+7.86787004E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
305.000000	+4.21585012E+00	+5.75492949E+00	+1.12433160E+00	+7.60974585E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
310.000000	+4.28182902E+00	+5.87930531E+00	+1.16157225E+00	+7.36138287E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
315.000000	+4.34063142E+00	+5.99728268E+00	+1.19794543E+00	+7.14568034E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
320.000000	+4.39269187E+00	+6.10849603E+00	+1.23302905E+00	+6.84648224E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
325.000000	+4.43982627E+00	+6.21387273E+00	+1.26641025E+00	+6.55362378E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
330.000000	+4.48151154E+00	+6.31352957E+00	+1.29856529E+00	+6.30853090E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
335.000000	+4.51554089E+00	+6.40510918E+00	+1.32949556E+00	+6.00164098E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
340.000000	+4.54255838E+00	+6.48789400E+00	+1.35858170E+00	+5.70728538E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
345.000000	+4.56292830E+00	+6.56347649E+00	+1.38656842E+00	+5.56985759E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
350.000000	+4.57500374E+00	+6.63176613E+00	+1.41428027E+00	+5.48884168E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
355.000000	+4.57981058E+00	+6.69323515E+00	+1.44145683E+00	+5.37675335E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
360.000000	+4.58044884E+00	+6.75082528E+00	+1.46804781E+00	+5.26080023E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
365.000000	+4.57803650E+00	+6.80562065E+00	+1.49406484E+00	+5.12239798E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
370.000000	+4.57205044E+00	+6.85649887E+00	+1.51927179E+00	+4.90167245E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
375.000000	+4.56266009E+00	+6.90215342E+00	+1.54308156E+00	+4.53728242E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
380.000000	+4.55079664E+00	+6.94128440E+00	+1.56464461E+00	+4.13032611E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
385.000000	+4.53532872E+00	+6.97347405E+00	+1.58438482E+00	+3.91806339E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
390.000000	+4.51366299E+00	+6.99967063E+00	+1.60382524E+00	+3.92357719E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
395.000000	+4.48481343E+00	+7.02052277E+00	+1.62362059E+00	+3.90878108E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
400.000000	+4.45067690E+00	+7.03578125E+00	+1.64291306E+00	+3.65630360E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
405.000000	+4.41598954E+00	+7.04612789E+00	+1.66018363E+00	+3.27778014E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
410.000000	+4.38313780E+00	+7.05438019E+00	+1.67569086E+00	+3.09147188E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
415.000000	+4.35098297E+00	+7.06370120E+00	+1.69109835E+00	+3.13876328E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
420.000000	+4.31727605E+00	+7.07369212E+00	+1.70707849E+00	+3.14879186E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
425.000000	+4.28006988E+00	+7.07956500E+00	+1.72258627E+00	+2.91737808E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
430.000000	+4.23974090E+00	+7.07775654E+00	+1.73625227E+00	+2.55270545E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
435.000000	+4.19951386E+00	+7.07139177E+00	+1.74811332E+00	+2.34334361E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
440.000000	+4.16231517E+00	+7.06762061E+00	+1.75968571E+00	+2.41321207E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
445.000000	+4.12666927E+00	+7.06869469E+00	+1.77224544E+00	+2.55729470E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
450.000000	+4.08895562E+00	+7.06951643E+00	+1.78525865E+00	+2.52153795E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
455.000000	+4.04709022E+00	+7.06424313E+00	+1.79746082E+00	+2.31773839E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
460.000000	+4.00314788E+00	+7.05359707E+00	+1.80843604E+00	+2.14596833E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
465.000000	+3.96119818E+00	+7.04379796E+00	+1.81892051E+00	+2.14640154E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
470.000000	+3.92252122E+00	+7.03915304E+00	+1.82990005E+00	+2.25276663E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
475.000000	+3.88482068E+00	+7.03765235E+00	+1.84144817E+00	+2.26331391E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
480.000000	+3.84611695E+00	+7.03409224E+00	+1.85253319E+00	+2.11500211E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
485.000000	+3.80564357E+00	+7.02586786E+00	+1.86259819E+00	+1.95301683E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
490.000000	+3.76324011E+00	+7.01408907E+00	+1.87206336E+00	+1.86161704E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
495.000000	+3.72030999E+00	+7.00104400E+00	+1.88121436E+00	+1.79878429E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
125.000000	+5.50432510E+00	+6.15252218E+00	+2.59586696E-01	+4.57281443E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
127.500000	+5.29941106E+00	+5.94824469E+00	+2.60568232E-01	+3.27947246E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
130.000000	+5.10179382E+00	+5.75105465E+00	+2.61226433E-01	+1.72936628E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
132.500000	+4.91170426E+00	+5.56109917E+00	+2.61432915E-01	-1.99697726E-05	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
135.000000	+4.72930231E+00	+5.37849832E+00	+2.61126584E-01	-2.11771956E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
137.500000	+4.55459905E+00	+5.20330670E+00	+2.60374056E-01	-3.84166248E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
140.000000	+4.38757420E+00	+5.03552441E+00	+2.59205752E-01	-5.24869853E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
142.500000	+4.22813430E+00	+4.87514175E+00	+2.57749706E-01	-5.92990345E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
145.000000	+4.07615224E+00	+4.72218415E+00	+2.56240801E-01	-5.94014655E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
147.500000	+3.93162918E+00	+4.57671782E+00	+2.54779633E-01	-5.73022251E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
150.000000	+3.79463187E+00	+4.43881548E+00	+2.53375689E-01	-5.33711386E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
152.500000	+3.66514568E+00	+4.30851515E+00	+2.52111076E-01	-4.54549640E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
155.000000	+3.54308430E+00	+4.18580551E+00	+2.51102941E-01	-3.31965147E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
157.500000	+3.42833389E+00	+4.07063637E+00	+2.50451250E-01	-1.75955552E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
160.000000	+3.32079982E+00	+3.96295582E+00	+2.50223164E-01	-1.06309695E-05	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
162.500000	+3.22046731E+00	+3.86273565E+00	+2.50398096E-01	+1.32331904E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
165.000000	+3.12738680E+00	+3.76996782E+00	+2.50884823E-01	+2.51662208E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
167.500000	+3.04157601E+00	+3.68465304E+00	+2.51656407E-01	+3.86972536E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
170.000000	+2.96294936E+00	+3.60677490E+00	+2.52819686E-01	+5.61644086E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
172.500000	+2.89140430E+00	+3.53628977E+00	+2.54464627E-01	+7.46327483E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
175.000000	+2.82688630E+00	+3.47311885E+00	+2.56551323E-01	+9.03132498E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
177.500000	+2.76933344E+00	+3.41713758E+00	+2.58980289E-01	+1.05075109E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
180.000000	+2.71856171E+00	+3.36819834E+00	+2.61805079E-01	+1.25749782E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
182.500000	+2.67426837E+00	+3.32615840E+00	+2.65267779E-01	+1.55659185E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
185.000000	+2.63614842E+00	+3.29086087E+00	+2.69588038E-01	+1.91542942E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
187.500000	+2.60397107E+00	+3.26213433E+00	+2.74844926E-01	+2.25972670E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
190.000000	+2.57766767E+00	+3.23981943E+00	+2.80886671E-01	+2.53750528E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
192.500000	+2.55719391E+00	+3.22376084E+00	+2.87532452E-01	+2.76573159E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
195.000000	+2.54241918E+00	+3.21379121E+00	+2.94715329E-01	+2.99452565E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
197.500000	+2.53312644E+00	+3.20974872E+00	+3.02505080E-01	+3.28163385E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
200.000000	+2.52901219E+00	+3.21149108E+00	+3.11123499E-01	+3.64535562E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
202.500000	+2.52978762E+00	+3.21885562E+00	+3.20731858E-01	+4.03730885E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
205.000000	+2.53523496E+00	+3.23163074E+00	+3.31310043E-01	+4.42032221E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
207.500000	+2.54512478E+00	+3.24959184E+00	+3.42833469E-01	+4.80017653E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
210.000000	+2.55922732E+00	+3.27253940E+00	+3.55310925E-01	+5.17080749E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
212.500000	+2.57736132E+00	+3.30027917E+00	+3.68687507E-01	+5.52407289E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
215.000000	+2.59928204E+00	+3.33257067E+00	+3.82931290E-01	+5.87586804E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
217.500000	+2.62466627E+00	+3.36913805E+00	+3.98066847E-01	+6.22968697E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
220.000000	+2.65324263E+00	+3.40973150E+00	+4.14079725E-01	+6.56824592E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
222.500000	+2.68483456E+00	+3.45416161E+00	+4.30908077E-01	+6.89109179E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
225.000000	+2.71924435E+00	+3.50225264E+00	+4.48535184E-01	+7.19558657E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
227.500000	+2.75626322E+00	+3.55377300E+00	+4.66886010E-01	+7.43818086E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
230.000000	+2.79576407E+00	+3.60844143E+00	+4.85726088E-01	+7.59702585E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
232.500000	+2.83760162E+00	+3.66598762E+00	+5.04871139E-01	+7.73111163E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
235.000000	+2.88148461E+00	+3.72619154E+00	+5.24381646E-01	+7.89974764E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
237.500000	+2.92711224E+00	+3.78887325E+00	+5.44369877E-01	+8.08095262E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
240.000000	+2.97431310E+00	+3.85384911E+00	+5.64786409E-01	+8.22450844E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
242.500000	+3.02294893E+00	+3.92088648E+00	+5.85492419E-01	+8.32713246E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
245.000000	+3.07277677E+00	+3.98970589E+00	+6.06422072E-01	+8.40872443E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
247.500000	+3.12356822E+00	+4.06006318E+00	+6.27536041E-01	+8.48245138E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
62.500000	+1.16109671E+01	+1.21197962E+01	+1.75040364E-02	+7.04386659E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
63.750000	+1.15229609E+01	+1.20363023E+01	+2.63329548E-02	+7.08240284E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
65.000000	+1.14306849E+01	+1.19486035E+01	+3.52100435E-02	+7.10557910E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
66.250000	+1.13343105E+01	+1.18568523E+01	+4.40969025E-02	+7.10294586E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
67.500000	+1.12340150E+01	+1.17612126E+01	+5.29674081E-02	+7.08263468E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
68.750000	+1.11299823E+01	+1.16618590E+01	+6.18034892E-02	+7.04556585E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
70.000000	+1.10224092E+01	+1.15589751E+01	+7.05813228E-02	+6.98461394E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
71.250000	+1.09115064E+01	+1.14527520E+01	+7.92650241E-02	+6.89374638E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
72.500000	+1.07974920E+01	+1.13433855E+01	+8.78156887E-02	+6.77663151E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
73.750000	+1.06805814E+01	+1.12310746E+01	+9.62066029E-02	+6.64561819E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
75.000000	+1.05609826E+01	+1.11160213E+01	+1.04429734E-01	+6.51242335E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
76.250000	+1.04389001E+01	+1.09984293E+01	+1.12487661E-01	+6.37936443E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
77.500000	+1.03145423E+01	+1.08785040E+01	+1.20378145E-01	+6.23849539E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
78.750000	+1.01881258E+01	+1.07564500E+01	+1.28083900E-01	+6.07863973E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
80.000000	+1.00598726E+01	+1.06324700E+01	+1.35574745E-01	+5.89435936E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
81.250000	+9.93000196E+00	+1.05067629E+01	+1.42819798E-01	+5.69061912E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
82.500000	+9.79872156E+00	+1.03795233E+01	+1.49801292E-01	+5.48069284E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
83.750000	+9.66622300E+00	+1.02509410E+01	+1.56521530E-01	+5.27922133E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
85.000000	+9.53268368E+00	+1.01212016E+01	+1.62999346E-01	+5.09490188E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
86.250000	+9.39827332E+00	+9.99048662E+00	+1.69258785E-01	+4.92684458E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
87.500000	+9.26316100E+00	+9.85897263E+00	+1.75316457E-01	+4.76593022E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
88.750000	+9.12751931E+00	+9.72683094E+00	+1.81173610E-01	+4.59959003E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
90.000000	+8.99152397E+00	+9.59422636E+00	+1.86815432E-01	+4.41744497E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
91.250000	+8.85534944E+00	+9.46131632E+00	+1.92217223E-01	+4.21534614E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
92.500000	+8.71916286E+00	+9.32825034E+00	+1.97353798E-01	+3.99675556E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
93.750000	+8.58311814E+00	+9.19517012E+00	+2.02209112E-01	+3.77147664E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
95.000000	+8.44735244E+00	+9.06220997E+00	+2.06782489E-01	+3.55197400E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
96.250000	+8.31198614E+00	+8.92949730E+00	+2.11089047E-01	+3.34975583E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
97.500000	+8.17712484E+00	+8.79715305E+00	+2.15156879E-01	+3.17184682E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
98.750000	+8.04286509E+00	+8.66529234E+00	+2.19018664E-01	+3.01869872E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
100.000000	+7.90929999E+00	+8.53402510E+00	+2.22703626E-01	+2.88542924E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
101.250000	+7.77652289E+00	+8.40345631E+00	+2.26232237E-01	+2.76338351E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
102.500000	+7.64462963E+00	+8.27368556E+00	+2.29612084E-01	+2.64279023E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
103.750000	+7.51371682E+00	+8.14480608E+00	+2.32839213E-01	+2.51542088E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
105.000000	+7.38387976E+00	+8.01690401E+00	+2.35900637E-01	+2.37489407E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
106.250000	+7.25521134E+00	+7.89005867E+00	+2.38776448E-01	+2.21820813E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
107.500000	+7.12779881E+00	+7.76434326E+00	+2.41446157E-01	+2.04651128E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
108.750000	+7.00172197E+00	+7.63982568E+00	+2.43892726E-01	+1.86259799E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
110.000000	+6.87705345E+00	+7.51656888E+00	+2.46102652E-01	+1.67156805E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
111.250000	+6.75385436E+00	+7.39463023E+00	+2.48071646E-01	+1.48328813E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
112.500000	+6.63216975E+00	+7.27406105E+00	+2.49810872E-01	+1.30821273E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
113.750000	+6.51203204E+00	+7.15490702E+00	+2.51342178E-01	+1.15166069E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
115.000000	+6.39346760E+00	+7.03720966E+00	+2.52690024E-01	+1.01560852E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
116.250000	+6.27649878E+00	+6.92100811E+00	+2.53881199E-01	+9.02118433E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
117.500000	+6.16114512E+00	+6.80634065E+00	+2.54945320E-01	+8.10837308E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
118.750000	+6.04742823E+00	+6.69324536E+00	+2.55908292E-01	+7.36465192E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
120.000000	+5.93537471E+00	+6.58175924E+00	+2.56786483E-01	+6.72286026E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
121.250000	+5.82501294E+00	+6.47191642E+00	+2.57589007E-01	+6.14220123E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
122.500000	+5.71636881E+00	+6.36374667E+00	+2.58322033E-01	+5.59766154E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
123.750000	+5.60946556E+00	+6.25727497E+00	+2.58988423E-01	+5.06457194E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
31.250000	+1.22778805E+01	+1.27160122E+01	-1.32088430E-01	+2.69257434E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
31.875000	+1.22906814E+01	+1.27295578E+01	-1.30390180E-01	+2.74182293E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
32.500000	+1.23026475E+01	+1.27422834E+01	-1.28661151E-01	+2.79221615E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
33.125000	+1.23137597E+01	+1.27541706E+01	-1.26899910E-01	+2.84488168E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
33.750000	+1.23239995E+01	+1.27652016E+01	-1.25105049E-01	+2.89979695E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
34.375000	+1.23333488E+01	+1.27753590E+01	-1.23275164E-01	+2.95696250E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
35.000000	+1.23417897E+01	+1.27846256E+01	-1.21408846E-01	+3.01640241E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
35.625000	+1.23493047E+01	+1.27929847E+01	-1.19504661E-01	+3.07816377E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
36.250000	+1.23558768E+01	+1.28004199E+01	-1.17561141E-01	+3.14231519E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
36.875000	+1.23614889E+01	+1.28069150E+01	-1.15576767E-01	+3.20894416E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
37.500000	+1.23661244E+01	+1.28124542E+01	-1.13549961E-01	+3.27815364E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
38.125000	+1.23697669E+01	+1.28170220E+01	-1.11479075E-01	+3.35005739E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
38.750000	+1.23724001E+01	+1.28206029E+01	-1.09362389E-01	+3.42477454E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
39.375000	+1.23740081E+01	+1.28231819E+01	-1.07198107E-01	+3.50242463E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
40.000000	+1.23745749E+01	+1.28247442E+01	-1.04984358E-01	+3.58312093E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
40.625000	+1.23740851E+01	+1.28252752E+01	-1.02719206E-01	+3.66696240E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
41.250000	+1.23725232E+01	+1.28247607E+01	-1.00400655E-01	+3.75402857E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
41.875000	+1.23698743E+01	+1.28231866E+01	-9.80266699E-02	+3.84437490E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
42.500000	+1.23661234E+01	+1.28205393E+01	-9.55951866E-02	+3.93802554E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
43.125000	+1.23612562E+01	+1.28168055E+01	-9.31041380E-02	+4.03496686E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
43.750000	+1.23552585E+01	+1.28119722E+01	-9.05514780E-02	+4.13514280E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
44.375000	+1.23481167E+01	+1.28060268E+01	-8.79352095E-02	+4.23845552E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
45.000000	+1.23398176E+01	+1.27989574E+01	-8.52534086E-02	+4.34476971E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
45.625000	+1.23303486E+01	+1.27907524E+01	-8.25042474E-02	+4.45390224E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
46.250000	+1.23196977E+01	+1.27814008E+01	-7.96860308E-02	+4.56560167E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
46.875000	+1.23078534E+01	+1.27708922E+01	-7.67972453E-02	+4.67956136E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
47.500000	+1.22948052E+01	+1.27592169E+01	-7.38365791E-02	+4.79546750E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
48.125000	+1.22805432E+01	+1.27463659E+01	-7.08029109E-02	+4.91300687E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
48.750000	+1.22650584E+01	+1.27323310E+01	-6.76953205E-02	+5.03180064E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
49.375000	+1.22483429E+01	+1.27171048E+01	-6.45131601E-02	+5.15135261E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
50.000000	+1.22303896E+01	+1.27006807E+01	-6.12561298E-02	+5.27110913E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
50.625000	+1.22111925E+01	+1.26830532E+01	-5.79242737E-02	+5.39058856E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
51.250000	+1.21907467E+01	+1.26642175E+01	-5.45178941E-02	+5.50943007E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
51.875000	+1.21690485E+01	+1.26441700E+01	-5.10374861E-02	+5.62728339E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
52.500000	+1.21460952E+01	+1.26229082E+01	-4.74837898E-02	+5.74364047E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
53.125000	+1.21218854E+01	+1.26004304E+01	-4.38579355E-02	+5.85779547E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
53.750000	+1.20964192E+01	+1.25767363E+01	-4.01615455E-02	+5.96900906E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
54.375000	+1.20696977E+01	+1.25518266E+01	-3.63966742E-02	+6.07675293E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
55.000000	+1.20417236E+01	+1.25257031E+01	-3.25656043E-02	+6.18081731E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
55.625000	+1.20125006E+01	+1.24983688E+01	-2.86706525E-02	+6.28116735E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
56.250000	+1.19820335E+01	+1.24698279E+01	-2.47141452E-02	+6.37764164E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
56.875000	+1.19503285E+01	+1.24400856E+01	-2.06986005E-02	+6.46972281E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
57.500000	+1.19173934E+01	+1.24091486E+01	-1.66269916E-02	+6.55656780E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
58.125000	+1.18832371E+01	+1.23770245E+01	-1.25028907E-02	+6.63730269E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
58.750000	+1.18478701E+01	+1.23437222E+01	-8.33036328E-03	+6.71140010E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
59.375000	+1.18113042E+01	+1.23092516E+01	-4.11364061E-03	+6.77889637E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
60.000000	+1.17735520E+01	+1.22736236E+01	+1.43257186E-04	+6.84030216E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
60.625000	+1.17346271E+01	+1.22368504E+01	+4.43673709E-03	+6.89624417E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
61.250000	+1.16945441E+01	+1.21989451E+01	+8.76356240E-03	+6.94703130E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
61.875000	+1.16533185E+01	+1.21599220E+01	+1.31205262E-02	+6.99525288E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
15.625000	+1.17579089E+01	+1.21798099E+01	-1.69837353E-01	+2.46805256E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
15.937500	+1.17703933E+01	+1.21926191E+01	-1.69067905E-01	+2.45641277E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
16.250000	+1.17828787E+01	+1.22054280E+01	-1.68302095E-01	+2.44477675E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
16.562500	+1.17953582E+01	+1.22182296E+01	-1.67539920E-01	+2.43320133E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
16.875000	+1.18078248E+01	+1.22310171E+01	-1.66781344E-01	+2.42178846E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
17.187500	+1.18202717E+01	+1.22437836E+01	-1.66026302E-01	+2.41063184E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
17.500000	+1.18326924E+01	+1.22565228E+01	-1.65274699E-01	+2.39981723E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
17.812500	+1.18450805E+01	+1.22692282E+01	-1.64526416E-01	+2.38942279E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
18.125000	+1.18574299E+01	+1.22818937E+01	-1.63781310E-01	+2.37951947E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
18.437500	+1.18697344E+01	+1.22945133E+01	-1.63039217E-01	+2.37017129E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
18.750000	+1.18819882E+01	+1.23070812E+01	-1.62299953E-01	+2.36143579E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
19.062500	+1.18941855E+01	+1.23195918E+01	-1.61563319E-01	+2.35336431E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
19.375000	+1.19063208E+01	+1.23320395E+01	-1.60829100E-01	+2.34600239E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
19.687500	+1.19183885E+01	+1.23444191E+01	-1.60097068E-01	+2.33939013E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
20.000000	+1.19303835E+01	+1.23567252E+01	-1.59366981E-01	+2.33356246E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
20.312500	+1.19423004E+01	+1.23689528E+01	-1.58638591E-01	+2.32854955E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
20.625000	+1.19541344E+01	+1.23810970E+01	-1.57911638E-01	+2.32437711E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
20.937500	+1.19658804E+01	+1.23931530E+01	-1.57185855E-01	+2.32106667E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
21.250000	+1.19775336E+01	+1.24051161E+01	-1.56460971E-01	+2.31863590E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
21.562500	+1.19890895E+01	+1.24169817E+01	-1.55736708E-01	+2.31709890E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
21.875000	+1.20005434E+01	+1.24287455E+01	-1.55012784E-01	+2.31646647E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
22.187500	+1.20118909E+01	+1.24404031E+01	-1.54288917E-01	+2.31674637E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
22.500000	+1.20231277E+01	+1.24519503E+01	-1.53564818E-01	+2.31794354E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
22.812500	+1.20342495E+01	+1.24633829E+01	-1.52840202E-01	+2.32006037E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
23.125000	+1.20452522E+01	+1.24746970E+01	-1.52114780E-01	+2.32309693E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
23.437500	+1.20561317E+01	+1.24858887E+01	-1.51388266E-01	+2.32705111E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
23.750000	+1.20668841E+01	+1.24969540E+01	-1.50660373E-01	+2.33191890E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
24.062500	+1.20775056E+01	+1.25078893E+01	-1.49930817E-01	+2.33769452E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
24.375000	+1.20879923E+01	+1.25186910E+01	-1.49199314E-01	+2.34437064E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
24.687500	+1.20983406E+01	+1.25293554E+01	-1.48465585E-01	+2.35193849E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
25.000000	+1.21085469E+01	+1.25398792E+01	-1.47729353E-01	+2.36038807E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
25.312500	+1.21186076E+01	+1.25502587E+01	-1.46990343E-01	+2.36970827E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
25.625000	+1.21285193E+01	+1.25604908E+01	-1.46248285E-01	+2.37988702E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
25.937500	+1.21382785E+01	+1.25705722E+01	-1.45502913E-01	+2.39091139E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
26.250000	+1.21478821E+01	+1.25804996E+01	-1.44753965E-01	+2.40276778E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
26.562500	+1.21573266E+01	+1.25902700E+01	-1.44001183E-01	+2.41544197E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
26.875000	+1.21666090E+01	+1.25998802E+01	-1.43244314E-01	+2.42891927E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
27.187500	+1.21757261E+01	+1.26093272E+01	-1.42483109E-01	+2.44318464E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
27.500000	+1.21846748E+01	+1.26186081E+01	-1.41717324E-01	+2.45822274E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
27.812500	+1.21934522E+01	+1.26277199E+01	-1.40946720E-01	+2.47401810E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
28.125000	+1.22020552E+01	+1.26366599E+01	-1.40171062E-01	+2.49055516E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
28.437500	+1.22104809E+01	+1.26454252E+01	-1.39390123E-01	+2.50781841E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
28.750000	+1.22187266E+01	+1.26540130E+01	-1.38603676E-01	+2.52579247E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
29.062500	+1.22267893E+01	+1.26624207E+01	-1.37811502E-01	+2.54446218E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
29.375000	+1.22346664E+01	+1.26706456E+01	-1.37013387E-01	+2.56381273E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
29.687500	+1.22423550E+01	+1.26786851E+01	-1.36209119E-01	+2.58382970E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
30.000000	+1.22498527E+01	+1.26865366E+01	-1.35398494E-01	+2.60449923E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
30.312500	+1.22571566E+01	+1.26941975E+01	-1.34581307E-01	+2.62580806E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
30.625000	+1.22642642E+01	+1.27016654E+01	-1.33757364E-01	+2.64774367E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
30.937500	+1.22711731E+01	+1.27089378E+01	-1.32926468E-01	+2.66998962E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
7.812500	+1.14709146E+01	+1.18847020E+01	-1.89255681E-01	+2.24542110E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
7.968750	+1.14756732E+01	+1.18896066E+01	-1.88902941E-01	+2.26964940E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
8.125000	+1.14804936E+01	+1.18945746E+01	-1.88546416E-01	+2.29327127E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
8.281250	+1.14853742E+01	+1.18996043E+01	-1.88186294E-01	+2.31568780E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
8.437500	+1.14903136E+01	+1.19046944E+01	-1.87822763E-01	+2.33691494E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
8.593750	+1.14953104E+01	+1.19098432E+01	-1.87456008E-01	+2.35697041E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
8.750000	+1.15003632E+01	+1.19150493E+01	-1.87086210E-01	+2.37587354E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
8.906250	+1.15054705E+01	+1.19203111E+01	-1.86713548E-01	+2.39364514E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
9.062500	+1.15106309E+01	+1.19256273E+01	-1.86338196E-01	+2.41030735E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
9.218750	+1.15158429E+01	+1.19309962E+01	-1.85960327E-01	+2.42588352E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
9.375000	+1.15211053E+01	+1.19364164E+01	-1.85580107E-01	+2.44039809E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
9.531250	+1.15264165E+01	+1.19418865E+01	-1.85197702E-01	+2.45387645E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
9.687500	+1.15317752E+01	+1.19474049E+01	-1.84813271E-01	+2.46634482E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
9.843750	+1.15371800E+01	+1.19529703E+01	-1.84426969E-01	+2.47783017E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
10.000000	+1.15426295E+01	+1.19585812E+01	-1.84038949E-01	+2.48836009E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
10.156250	+1.15481224E+01	+1.19642362E+01	-1.83649357E-01	+2.49796271E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
10.312500	+1.15536572E+01	+1.19699338E+01	-1.83258336E-01	+2.50666657E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
10.468750	+1.15592328E+01	+1.19756726E+01	-1.82866024E-01	+2.51450057E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
10.625000	+1.15648476E+01	+1.19814514E+01	-1.82472554E-01	+2.52149387E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
10.781250	+1.15705004E+01	+1.19872686E+01	-1.82078057E-01	+2.52767582E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
10.937500	+1.15761900E+01	+1.19931229E+01	-1.81682656E-01	+2.53307586E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
11.093750	+1.15819148E+01	+1.19990130E+01	-1.81286471E-01	+2.53772347E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
11.250000	+1.15876738E+01	+1.20049375E+01	-1.80889617E-01	+2.54164812E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
11.406250	+1.15934656E+01	+1.20108952E+01	-1.80492206E-01	+2.54487917E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
11.562500	+1.15992889E+01	+1.20168846E+01	-1.80094342E-01	+2.54744585E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
11.718750	+1.16051425E+01	+1.20229045E+01	-1.79696129E-01	+2.54937720E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
11.875000	+1.16110251E+01	+1.20289536E+01	-1.79297662E-01	+2.55070200E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
12.031250	+1.16169356E+01	+1.20350307E+01	-1.78899034E-01	+2.55144877E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
12.187500	+1.16228726E+01	+1.20411345E+01	-1.78500334E-01	+2.55164567E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
12.343750	+1.16288350E+01	+1.20472637E+01	-1.78101645E-01	+2.55132052E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
12.500000	+1.16348216E+01	+1.20534171E+01	-1.77703046E-01	+2.55050076E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
12.656250	+1.16408312E+01	+1.20595935E+01	-1.77304614E-01	+2.54921335E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
12.812500	+1.16468626E+01	+1.20657917E+01	-1.76906417E-01	+2.54748485E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
12.968750	+1.16529147E+01	+1.20720105E+01	-1.76508525E-01	+2.54534132E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
13.125000	+1.16589864E+01	+1.20782488E+01	-1.76110998E-01	+2.54280830E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
13.281250	+1.16650765E+01	+1.20845054E+01	-1.75713897E-01	+2.53991085E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
13.437500	+1.16711838E+01	+1.20907792E+01	-1.75317276E-01	+2.53667347E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
13.593750	+1.16773074E+01	+1.20970690E+01	-1.74921187E-01	+2.53312011E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
13.750000	+1.16834461E+01	+1.21033737E+01	-1.74525676E-01	+2.52927417E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
13.906250	+1.16895988E+01	+1.21096923E+01	-1.74130788E-01	+2.52515846E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
14.062500	+1.16957644E+01	+1.21160236E+01	-1.73736564E-01	+2.52079523E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
14.218750	+1.17019420E+01	+1.21223666E+01	-1.73343040E-01	+2.51620614E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
14.375000	+1.17081305E+01	+1.21287202E+01	-1.72950250E-01	+2.51141225E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
14.531250	+1.17143288E+01	+1.21350834E+01	-1.72558223E-01	+2.50643402E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
14.687500	+1.17205359E+01	+1.21414552E+01	-1.72166989E-01	+2.50129134E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
14.843750	+1.17267508E+01	+1.21478345E+01	-1.71776570E-01	+2.49600349E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
15.000000	+1.17329726E+01	+1.21542204E+01	-1.71386988E-01	+2.49058914E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
15.156250	+1.17392003E+01	+1.21606118E+01	-1.70998261E-01	+2.48506639E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
15.312500	+1.17454328E+01	+1.21670078E+01	-1.70610405E-01	+2.47945274E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
15.468750	+1.17516694E+01	+1.21734075E+01	-1.70223432E-01	+2.47379795E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.906250	+1.13761986E+01	+1.17870854E+01	-1.96290381E-01	+1.24460487E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.984375	+1.13775637E+01	+1.17884909E+01	-1.96192147E-01	+1.27016525E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
4.062500	+1.13789530E+01	+1.17899214E+01	-1.96091917E-01	+1.29566334E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
4.140625	+1.13803664E+01	+1.17913768E+01	-1.95989700E-01	+1.32103209E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
4.218750	+1.13818037E+01	+1.17928569E+01	-1.95885506E-01	+1.34626199E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
4.296875	+1.13832647E+01	+1.17943616E+01	-1.95779347E-01	+1.37134377E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
4.375000	+1.13847494E+01	+1.17958906E+01	-1.95671234E-01	+1.39626835E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
4.453125	+1.13862575E+01	+1.17974440E+01	-1.95561180E-01	+1.42102687E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
4.531250	+1.13877889E+01	+1.17990214E+01	-1.95449198E-01	+1.44561072E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
4.609375	+1.13893434E+01	+1.18006228E+01	-1.95335303E-01	+1.47001152E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
4.687500	+1.13909209E+01	+1.18022479E+01	-1.95219509E-01	+1.49422113E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
4.765625	+1.13925212E+01	+1.18038967E+01	-1.95101831E-01	+1.51823169E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
4.843750	+1.13941442E+01	+1.18055688E+01	-1.94982285E-01	+1.54203556E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
4.921875	+1.13957897E+01	+1.18072642E+01	-1.94860888E-01	+1.56562540E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
5.000000	+1.13974575E+01	+1.18089827E+01	-1.94737656E-01	+1.58899411E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
5.078125	+1.13991474E+01	+1.18107242E+01	-1.94612608E-01	+1.61213488E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
5.156250	+1.14008594E+01	+1.18124883E+01	-1.94485760E-01	+1.63504114E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
5.234375	+1.14025932E+01	+1.18142751E+01	-1.94357132E-01	+1.65770663E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
5.312500	+1.14043486E+01	+1.18160842E+01	-1.94226743E-01	+1.68012534E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
5.390625	+1.14061255E+01	+1.18179155E+01	-1.94094613E-01	+1.70229154E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
5.468750	+1.14079238E+01	+1.18197689E+01	-1.93960760E-01	+1.72419978E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
5.546875	+1.14097432E+01	+1.18216441E+01	-1.93825207E-01	+1.74584487E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
5.625000	+1.14115836E+01	+1.18235410E+01	-1.93687972E-01	+1.76722189E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
5.703125	+1.14134448E+01	+1.18254594E+01	-1.93549078E-01	+1.78832622E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
5.781250	+1.14153266E+01	+1.18273992E+01	-1.93408546E-01	+1.80915347E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
5.859375	+1.14172288E+01	+1.18293600E+01	-1.93266398E-01	+1.82969954E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
5.937500	+1.14191514E+01	+1.18313418E+01	-1.93122656E-01	+1.84996059E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
6.015625	+1.14210941E+01	+1.18333444E+01	-1.92977342E-01	+1.86993304E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
6.093750	+1.14230567E+01	+1.18353675E+01	-1.92830479E-01	+1.88961356E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
6.171875	+1.14250390E+01	+1.18374111E+01	-1.92682089E-01	+1.90899907E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
6.250000	+1.14270410E+01	+1.18394748E+01	-1.92532197E-01	+1.92808675E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
6.328125	+1.14290623E+01	+1.18415586E+01	-1.92380826E-01	+1.94687404E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
6.406250	+1.14311028E+01	+1.18436622E+01	-1.92227998E-01	+1.96535858E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
6.484375	+1.14331624E+01	+1.18457854E+01	-1.92073739E-01	+1.98353828E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
6.562500	+1.14352409E+01	+1.18479281E+01	-1.91918071E-01	+2.00141127E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
6.640625	+1.14373380E+01	+1.18500901E+01	-1.91761018E-01	+2.01897591E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
6.718750	+1.14394537E+01	+1.18522711E+01	-1.91602606E-01	+2.03623079E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
6.796875	+1.14415877E+01	+1.18544711E+01	-1.91442857E-01	+2.05317468E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
6.875000	+1.14437398E+01	+1.18566897E+01	-1.91281797E-01	+2.06980661E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
6.953125	+1.14459099E+01	+1.18589268E+01	-1.91119450E-01	+2.08612579E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
7.031250	+1.14480977E+01	+1.18611822E+01	-1.90955840E-01	+2.10213164E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
7.109375	+1.14503032E+01	+1.18634558E+01	-1.90790992E-01	+2.11782376E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
7.187500	+1.14525261E+01	+1.18657473E+01	-1.90624930E-01	+2.13320197E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
7.265625	+1.14547662E+01	+1.18680566E+01	-1.90457679E-01	+2.14826626E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
7.343750	+1.14570234E+01	+1.18703834E+01	-1.90289263E-01	+2.16301678E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
7.421875	+1.14592974E+01	+1.18727275E+01	-1.90119708E-01	+2.17745390E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
7.500000	+1.14615882E+01	+1.18750888E+01	-1.89949036E-01	+2.19157813E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
7.578125	+1.14638955E+01	+1.18774671E+01	-1.89777273E-01	+2.20539015E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
7.656250	+1.14662191E+01	+1.18798622E+01	-1.89604444E-01	+2.21889080E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
7.734375	+1.14685588E+01	+1.18822739E+01	-1.89430572E-01	+2.23223599E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
1.953125	+1.13503373E+01	+1.17604873E+01	-1.98085030E-01	+5.94920329E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
1.992188	+1.13506924E+01	+1.17608521E+01	-1.98061543E-01	+6.07598978E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.031250	+1.13510543E+01	+1.17612239E+01	-1.98037561E-01	+6.20292182E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.070312	+1.13514231E+01	+1.17616027E+01	-1.98013083E-01	+6.33014160E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.109375	+1.13517987E+01	+1.17619885E+01	-1.97988107E-01	+6.45764216E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.148438	+1.13521810E+01	+1.17623813E+01	-1.97962632E-01	+6.58541581E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.187500	+1.13525702E+01	+1.17627811E+01	-1.97936658E-01	+6.71345454E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.226562	+1.13529661E+01	+1.17631878E+01	-1.97910183E-01	+6.84175034E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.265625	+1.13533687E+01	+1.17636016E+01	-1.97883207E-01	+6.97029453E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.304688	+1.13537782E+01	+1.17640223E+01	-1.97855728E-01	+7.09907808E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.343750	+1.13541943E+01	+1.17644499E+01	-1.97827745E-01	+7.22809178E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.382812	+1.13546172E+01	+1.17648845E+01	-1.97799259E-01	+7.35732609E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.421875	+1.13550468E+01	+1.17653260E+01	-1.97770266E-01	+7.48677125E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.460938	+1.13554831E+01	+1.17657743E+01	-1.97740768E-01	+7.61641699E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.500000	+1.13559260E+01	+1.17662296E+01	-1.97710763E-01	+7.74625296E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.539062	+1.13563757E+01	+1.17666918E+01	-1.97680251E-01	+7.87626857E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.578125	+1.13568319E+01	+1.17671608E+01	-1.97649230E-01	+8.00645289E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.617188	+1.13572949E+01	+1.17676366E+01	-1.97617700E-01	+8.13679481E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.656250	+1.13577644E+01	+1.17681194E+01	-1.97585661E-01	+8.26728306E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.695312	+1.13582406E+01	+1.17686089E+01	-1.97553112E-01	+8.39790617E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.734375	+1.13587234E+01	+1.17691052E+01	-1.97520052E-01	+8.52865229E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.773438	+1.13592127E+01	+1.17696084E+01	-1.97486482E-01	+8.65950954E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.812500	+1.13597087E+01	+1.17701183E+01	-1.97452400E-01	+8.79046593E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.851562	+1.13602111E+01	+1.17706349E+01	-1.97417806E-01	+8.92150930E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.890625	+1.13607202E+01	+1.17711584E+01	-1.97382701E-01	+9.05262724E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.929688	+1.13612357E+01	+1.17716885E+01	-1.97347083E-01	+9.18380730E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
2.968750	+1.13617578E+01	+1.17722254E+01	-1.97310952E-01	+9.31503684E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.007812	+1.13622863E+01	+1.17727690E+01	-1.97274309E-01	+9.44630319E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.046875	+1.13628214E+01	+1.17733193E+01	-1.97237153E-01	+9.57759357E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.085938	+1.13633629E+01	+1.17738763E+01	-1.97199484E-01	+9.70889506E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.125000	+1.13639108E+01	+1.17744399E+01	-1.97161302E-01	+9.84019478E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.164062	+1.13644652E+01	+1.17750102E+01	-1.97122608E-01	+9.97147964E-04	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.203125	+1.13650260E+01	+1.17755871E+01	-1.97083400E-01	+1.01027366E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.242188	+1.13655932E+01	+1.17761706E+01	-1.97043680E-01	+1.02339526E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.281250	+1.13661668E+01	+1.17767607E+01	-1.97003447E-01	+1.03651143E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.320312	+1.13667467E+01	+1.17773573E+01	-1.96962702E-01	+1.04962086E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.359375	+1.13673330E+01	+1.17779606E+01	-1.96921446E-01	+1.06272226E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.398438	+1.13679257E+01	+1.17785704E+01	-1.96879677E-01	+1.07581428E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.437500	+1.13685246E+01	+1.17791867E+01	-1.96837398E-01	+1.08889559E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.476562	+1.13691299E+01	+1.17798095E+01	-1.96794607E-01	+1.10196491E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.515625	+1.13697414E+01	+1.17804388E+01	-1.96751307E-01	+1.11502089E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.554688	+1.13703592E+01	+1.17810747E+01	-1.96707496E-01	+1.12806224E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.593750	+1.13709833E+01	+1.17817169E+01	-1.96663177E-01	+1.14108764E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.632812	+1.13716136E+01	+1.17823656E+01	-1.96618349E-01	+1.15409578E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.671875	+1.13722501E+01	+1.17830207E+01	-1.96573013E-01	+1.16708537E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.710938	+1.13728928E+01	+1.17836823E+01	-1.96527170E-01	+1.18005511E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.750000	+1.13735417E+01	+1.17843502E+01	-1.96480821E-01	+1.19300371E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.789062	+1.13741967E+01	+1.17850245E+01	-1.96433967E-01	+1.20592988E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.828125	+1.13748579E+01	+1.17857051E+01	-1.96386608E-01	+1.21883237E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02
3.867188	+1.13755252E+01	+1.17863921E+01	-1.96338746E-01	+1.23172270E-03	+7.17794058E+01	+4.75544453E+02	+1.50941527E-01	+1.00000000E+00	+0.00000000E+00	+5.76068083E+00	+4.73062550E+02	+1.21774189E-02


==> anc/otoc_to_plot_supersymmetric_M600_L1.5560_n200_beta3.5000.dat <==
300.000000	+3.51974607E+01	+4.61140408E+01	+3.08342992E+00	+3.43851448E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
306.000000	+3.49185991E+01	+4.60605907E+01	+3.10386818E+00	+3.37423709E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
312.000000	+3.46577906E+01	+4.60254631E+01	+3.12392077E+00	+3.49172204E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
318.000000	+3.43864710E+01	+4.60052383E+01	+3.14576884E+00	+3.57360010E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
324.000000	+3.41232315E+01	+4.59889897E+01	+3.16680397E+00	+3.49063914E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
330.000000	+3.38783259E+01	+4.59941131E+01	+3.18765651E+00	+3.39650545E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
336.000000	+3.36270207E+01	+4.59863953E+01	+3.20756203E+00	+3.30171187E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
342.000000	+3.33624603E+01	+4.59679180E+01	+3.22727705E+00	+3.40478803E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
348.000000	+3.31153476E+01	+4.59901527E+01	+3.24841949E+00	+3.28154908E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
354.000000	+3.28509833E+01	+4.59627292E+01	+3.26665564E+00	+2.99768226E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
360.000000	+3.26035698E+01	+4.59499406E+01	+3.28439168E+00	+2.98523436E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
366.000000	+3.23462607E+01	+4.59362206E+01	+3.30247846E+00	+3.14044978E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
372.000000	+3.20972431E+01	+4.59561746E+01	+3.32207708E+00	+3.30810208E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
378.000000	+3.18352993E+01	+4.59755939E+01	+3.34217568E+00	+3.29557840E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
384.000000	+3.15788502E+01	+4.59968417E+01	+3.36162402E+00	+2.93033351E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
390.000000	+3.13290663E+01	+4.59754360E+01	+3.37733968E+00	+2.60853981E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
396.000000	+3.10808693E+01	+4.59573176E+01	+3.39292649E+00	+2.76691083E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
402.000000	+3.08008309E+01	+4.59416665E+01	+3.41054261E+00	+2.72552497E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
408.000000	+3.05445521E+01	+4.59155981E+01	+3.42563279E+00	+2.42598088E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
414.000000	+3.02937734E+01	+4.58818640E+01	+3.43965438E+00	+2.48560467E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
420.000000	+3.00607390E+01	+4.58971672E+01	+3.45546005E+00	+2.78857077E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
426.000000	+2.98258248E+01	+4.59443630E+01	+3.47311723E+00	+2.63754397E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
432.000000	+2.95837857E+01	+4.59294617E+01	+3.48711058E+00	+2.31521409E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
438.000000	+2.93309360E+01	+4.59035674E+01	+3.50089980E+00	+2.50398514E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
444.000000	+2.90715456E+01	+4.59158270E+01	+3.51715840E+00	+2.47598784E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
450.000000	+2.88515055E+01	+4.59239285E+01	+3.53061166E+00	+2.35831685E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
456.000000	+2.86125943E+01	+4.59403748E+01	+3.54545820E+00	+2.28520923E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
462.000000	+2.83235353E+01	+4.58706053E+01	+3.55803417E+00	+2.11842612E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
468.000000	+2.80759310E+01	+4.58498496E+01	+3.57087931E+00	+2.48572975E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
474.000000	+2.78655921E+01	+4.59439540E+01	+3.58786292E+00	+2.50844173E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
480.000000	+2.75975566E+01	+4.59146270E+01	+3.60098062E+00	+2.17035166E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
486.000000	+2.73271810E+01	+4.58825645E+01	+3.61390714E+00	+2.24283518E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
492.000000	+2.71261175E+01	+4.59428680E+01	+3.62789464E+00	+1.98805681E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
498.000000	+2.68298052E+01	+4.58331811E+01	+3.63776383E+00	+1.77430372E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
504.000000	+2.66006837E+01	+4.58223693E+01	+3.64918628E+00	+2.04554731E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
510.000000	+2.63881023E+01	+4.58637181E+01	+3.66231039E+00	+1.97432634E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
516.000000	+2.61141385E+01	+4.57966602E+01	+3.67287820E+00	+1.99015758E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
522.000000	+2.58843588E+01	+4.58306875E+01	+3.68619228E+00	+2.12615170E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
528.000000	+2.56472686E+01	+4.58384277E+01	+3.69839202E+00	+2.16930576E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
534.000000	+2.54549049E+01	+4.59272872E+01	+3.71222395E+00	+1.99405330E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
540.000000	+2.51610957E+01	+4.58412286E+01	+3.72232066E+00	+1.93575248E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
546.000000	+2.49090598E+01	+4.58625620E+01	+3.73545298E+00	+2.16252812E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
552.000000	+2.46452914E+01	+4.58691045E+01	+3.74827100E+00	+2.13563405E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
558.000000	+2.43697774E+01	+4.58672078E+01	+3.76108059E+00	+2.15822830E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
564.000000	+2.41810091E+01	+4.59616720E+01	+3.77416974E+00	+2.05137405E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
570.000000	+2.39503855E+01	+4.59835743E+01	+3.78569708E+00	+1.87646591E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
576.000000	+2.37084276E+01	+4.59851021E+01	+3.79668733E+00	+1.72360161E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
582.000000	+2.34920792E+01	+4.59857308E+01	+3.80638030E+00	+1.54932592E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
588.000000	+2.33014738E+01	+4.59961883E+01	+3.81527924E+00	+1.67137508E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
594.000000	+2.30819356E+01	+4.60312857E+01	+3.82643680E+00	+2.04781251E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
150.000000	+3.83962283E+01	+4.27993574E+01	+2.17546265E+00	+1.22310011E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
153.000000	+3.90304985E+01	+4.35962274E+01	+2.21172536E+00	+1.19441400E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
156.000000	+3.95801519E+01	+4.43104126E+01	+2.24712749E+00	+1.16586662E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
159.000000	+4.00429246E+01	+4.49394712E+01	+2.28167736E+00	+1.12365939E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
162.000000	+4.04266739E+01	+4.54868428E+01	+2.31454705E+00	+1.06789283E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
165.000000	+4.07364360E+01	+4.59569912E+01	+2.34575093E+00	+1.01460806E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
168.000000	+4.09738107E+01	+4.63515945E+01	+2.37542353E+00	+9.61397661E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
171.000000	+4.11468197E+01	+4.66773715E+01	+2.40343479E+00	+9.07845209E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
174.000000	+4.12663924E+01	+4.69452329E+01	+2.42989425E+00	+8.59129859E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
177.000000	+4.13369718E+01	+4.71600871E+01	+2.45498258E+00	+8.20250552E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
180.000000	+4.13616103E+01	+4.73269267E+01	+2.47910928E+00	+7.92801966E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
183.000000	+4.13448294E+01	+4.74516331E+01	+2.50255070E+00	+7.67578371E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
186.000000	+4.12943011E+01	+4.75407730E+01	+2.52516398E+00	+7.42907948E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
189.000000	+4.12100335E+01	+4.75952027E+01	+2.54712517E+00	+7.14101766E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
192.000000	+4.10955198E+01	+4.76154450E+01	+2.56801009E+00	+6.75443852E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
195.000000	+4.09605219E+01	+4.76097756E+01	+2.58765180E+00	+6.43703329E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
198.000000	+4.08059638E+01	+4.75826289E+01	+2.60663229E+00	+6.19922689E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
201.000000	+4.06365155E+01	+4.75377478E+01	+2.62484716E+00	+6.07098559E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
204.000000	+4.04517337E+01	+4.74797959E+01	+2.64305820E+00	+5.97853955E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
207.000000	+4.02607251E+01	+4.74140068E+01	+2.66071840E+00	+5.81501710E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
210.000000	+4.00645654E+01	+4.73421653E+01	+2.67794830E+00	+5.77084140E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
213.000000	+3.98657045E+01	+4.72710068E+01	+2.69534345E+00	+5.70549890E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
216.000000	+3.96679508E+01	+4.71989981E+01	+2.71218130E+00	+5.46152348E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
219.000000	+3.94723160E+01	+4.71243034E+01	+2.72811259E+00	+5.24517495E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
222.000000	+3.92725975E+01	+4.70444236E+01	+2.74365235E+00	+5.07598889E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
225.000000	+3.90766326E+01	+4.69652536E+01	+2.75856852E+00	+4.97761095E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
228.000000	+3.88842526E+01	+4.68916903E+01	+2.77351801E+00	+4.91140953E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
231.000000	+3.86944756E+01	+4.68190213E+01	+2.78803698E+00	+4.72235873E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
234.000000	+3.85143822E+01	+4.67519488E+01	+2.80185217E+00	+4.65309681E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
237.000000	+3.83374647E+01	+4.66920321E+01	+2.81595556E+00	+4.69118328E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
240.000000	+3.81603227E+01	+4.66330469E+01	+2.82999926E+00	+4.70440619E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
243.000000	+3.79850524E+01	+4.65787992E+01	+2.84418200E+00	+4.58538260E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
246.000000	+3.78130246E+01	+4.65220891E+01	+2.85751156E+00	+4.36519636E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
249.000000	+3.76467884E+01	+4.64685890E+01	+2.87037318E+00	+4.34291448E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
252.000000	+3.74848563E+01	+4.64238397E+01	+2.88356905E+00	+4.47863113E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
255.000000	+3.73275481E+01	+4.63896201E+01	+2.89724496E+00	+4.52246471E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
258.000000	+3.71749224E+01	+4.63597840E+01	+2.91070384E+00	+4.39339269E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
261.000000	+3.70290770E+01	+4.63332047E+01	+2.92360532E+00	+4.29465779E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
264.000000	+3.68850696E+01	+4.63096819E+01	+2.93647178E+00	+4.32296411E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
267.000000	+3.67398871E+01	+4.62885003E+01	+2.94954311E+00	+4.28334188E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
270.000000	+3.65982332E+01	+4.62681978E+01	+2.96217183E+00	+4.25986398E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
273.000000	+3.64539261E+01	+4.62497397E+01	+2.97510229E+00	+4.32215701E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
276.000000	+3.63104392E+01	+4.62344544E+01	+2.98810478E+00	+4.20032795E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
279.000000	+3.61668641E+01	+4.62126887E+01	+3.00030426E+00	+4.08473455E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
282.000000	+3.60263270E+01	+4.61965690E+01	+3.01261318E+00	+4.15195698E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
285.000000	+3.58896838E+01	+4.61889106E+01	+3.02521600E+00	+4.14273072E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
288.000000	+3.57505056E+01	+4.61767110E+01	+3.03746957E+00	+4.05743771E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
291.000000	+3.56109141E+01	+4.61639485E+01	+3.04956063E+00	+4.02229146E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
294.000000	+3.54756815E+01	+4.61565712E+01	+3.06160332E+00	+3.89140678E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
297.000000	+3.53362218E+01	+4.61385522E+01	+3.07290907E+00	+3.64575982E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
75.000000	+2.16543194E+01	+2.35390853E+01	+1.32695080E+00	+2.87396054E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
76.500000	+2.09496173E+01	+2.28433181E+01	+1.33168019E+00	+3.43189354E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
78.000000	+2.03319156E+01	+2.22361866E+01	+1.33724648E+00	+3.88992957E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
79.500000	+1.98002722E+01	+2.17162015E+01	+1.34334998E+00	+4.14431467E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
81.000000	+1.93536296E+01	+2.12817242E+01	+1.34967943E+00	+4.55062041E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
82.500000	+1.89886320E+01	+2.09308966E+01	+1.35700184E+00	+4.60262361E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
84.000000	+1.87065976E+01	+2.06614997E+01	+1.36348730E+00	+4.66543326E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
85.500000	+1.85016878E+01	+2.04713281E+01	+1.37099814E+00	+5.11281215E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
87.000000	+1.83730755E+01	+2.03581939E+01	+1.37882573E+00	+5.37400936E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
88.500000	+1.83178124E+01	+2.03194647E+01	+1.38712017E+00	+5.69076460E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
90.000000	+1.83329035E+01	+2.03522033E+01	+1.39589803E+00	+6.30406416E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
91.500000	+1.84134898E+01	+2.04533580E+01	+1.40603236E+00	+6.73171625E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
93.000000	+1.85592041E+01	+2.06196986E+01	+1.41609318E+00	+7.25285068E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
94.500000	+1.87629688E+01	+2.08477080E+01	+1.42779091E+00	+7.81154075E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
96.000000	+1.90244088E+01	+2.11337604E+01	+1.43952780E+00	+8.13161898E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
97.500000	+1.93380481E+01	+2.14742695E+01	+1.45218577E+00	+8.89302537E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
99.000000	+1.96991795E+01	+2.18655641E+01	+1.46620687E+00	+9.45950379E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
100.500000	+2.01061277E+01	+2.23038403E+01	+1.48056428E+00	+9.99932794E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
102.000000	+2.05529073E+01	+2.27852636E+01	+1.49620486E+00	+1.08552001E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
103.500000	+2.10355468E+01	+2.33060073E+01	+1.51312988E+00	+1.15571378E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
105.000000	+2.15511475E+01	+2.38622602E+01	+1.53087627E+00	+1.21030665E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
106.500000	+2.20957419E+01	+2.44501560E+01	+1.54943908E+00	+1.27875545E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
108.000000	+2.26644718E+01	+2.50659675E+01	+1.56923893E+00	+1.34501756E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
109.500000	+2.32548223E+01	+2.57061809E+01	+1.58978961E+00	+1.37167825E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
111.000000	+2.38651267E+01	+2.63675062E+01	+1.61038928E+00	+1.39767460E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
112.500000	+2.44905626E+01	+2.70468926E+01	+1.63171985E+00	+1.45010850E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
114.000000	+2.51277794E+01	+2.77414232E+01	+1.65389254E+00	+1.48434540E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
115.500000	+2.57750594E+01	+2.84477964E+01	+1.67625021E+00	+1.49157788E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
117.000000	+2.64296612E+01	+2.91629148E+01	+1.69863987E+00	+1.50414984E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
118.500000	+2.70877569E+01	+2.98838623E+01	+1.72137470E+00	+1.52945266E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
120.000000	+2.77462750E+01	+3.06078618E+01	+1.74452345E+00	+1.54651573E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
121.500000	+2.84037268E+01	+3.13326153E+01	+1.76777018E+00	+1.55021157E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
123.000000	+2.90581428E+01	+3.20559546E+01	+1.79102980E+00	+1.55244283E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
124.500000	+2.97069009E+01	+3.27754237E+01	+1.81434346E+00	+1.55941671E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
126.000000	+3.03472540E+01	+3.34886432E+01	+1.83781230E+00	+1.56695969E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
127.500000	+3.09772397E+01	+3.41934543E+01	+1.86135225E+00	+1.55191663E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
129.000000	+3.15966553E+01	+3.48877578E+01	+1.88436980E+00	+1.52665335E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
130.500000	+3.22026120E+01	+3.55695532E+01	+1.90715185E+00	+1.50005834E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
132.000000	+3.27946760E+01	+3.62372669E+01	+1.92937155E+00	+1.46566947E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
133.500000	+3.33713709E+01	+3.68896598E+01	+1.95112194E+00	+1.45250723E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
135.000000	+3.39296861E+01	+3.75256051E+01	+1.97294677E+00	+1.44985657E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
136.500000	+3.44692752E+01	+3.81439714E+01	+1.99461763E+00	+1.43846890E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
138.000000	+3.49895282E+01	+3.87440227E+01	+2.01610083E+00	+1.41716949E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
139.500000	+3.54907241E+01	+3.93250190E+01	+2.03713272E+00	+1.39178265E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
141.000000	+3.59714828E+01	+3.98860593E+01	+2.05785431E+00	+1.37416709E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
142.500000	+3.64304034E+01	+4.04260705E+01	+2.07835773E+00	+1.35802259E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
144.000000	+3.68672125E+01	+4.09445647E+01	+2.09859499E+00	+1.33950615E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
145.500000	+3.72817740E+01	+4.14412776E+01	+2.11854291E+00	+1.30970659E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
147.000000	+3.76754016E+01	+4.19161468E+01	+2.13788619E+00	+1.27551113E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
148.500000	+3.80471275E+01	+4.23688803E+01	+2.15680825E+00	+1.24743016E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
37.500000	+6.64050123E+01	+6.76398987E+01	+9.04126173E-01	+3.26538452E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
38.250000	+6.52197671E+01	+6.64846918E+01	+9.28159770E-01	+3.14357472E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
39.000000	+6.40233049E+01	+6.53178154E+01	+9.51279793E-01	+3.02541736E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
39.750000	+6.28183452E+01	+6.41419963E+01	+9.73541030E-01	+2.91234216E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
40.500000	+6.16075211E+01	+6.29598359E+01	+9.94964926E-01	+2.77263351E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
41.250000	+6.03939393E+01	+6.17738011E+01	+1.01513053E+00	+2.62491924E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
42.000000	+5.91796171E+01	+6.05862397E+01	+1.03433871E+00	+2.49256095E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
42.750000	+5.79669264E+01	+5.93993556E+01	+1.05251895E+00	+2.35406037E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
43.500000	+5.67580154E+01	+5.82151944E+01	+1.06964962E+00	+2.22986748E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
44.250000	+5.55545401E+01	+5.70356915E+01	+1.08596696E+00	+2.08842392E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
45.000000	+5.43590890E+01	+5.58626387E+01	+1.10097598E+00	+1.93805178E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
45.750000	+5.31728201E+01	+5.46976618E+01	+1.11503774E+00	+1.84166303E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
46.500000	+5.19966216E+01	+5.35422858E+01	+1.12860092E+00	+1.75304365E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
47.250000	+5.08324553E+01	+5.23979255E+01	+1.14133339E+00	+1.63928715E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
48.000000	+4.96817042E+01	+5.12658464E+01	+1.15319023E+00	+1.53709953E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
48.750000	+4.85452100E+01	+5.01471937E+01	+1.16438988E+00	+1.45780449E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
49.500000	+4.74238620E+01	+4.90430263E+01	+1.17505730E+00	+1.39154395E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
50.250000	+4.63185382E+01	+4.79543118E+01	+1.18526304E+00	+1.30802761E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
51.000000	+4.52306636E+01	+4.68819102E+01	+1.19467771E+00	+1.20616172E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
51.750000	+4.41609397E+01	+4.58265777E+01	+1.20335547E+00	+1.12871696E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
52.500000	+4.31095544E+01	+4.47889959E+01	+1.21160847E+00	+1.07389968E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
53.250000	+4.20771023E+01	+4.37697885E+01	+1.21946396E+00	+1.02392503E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
54.000000	+4.10640835E+01	+4.27695184E+01	+1.22696734E+00	+9.60744433E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
54.750000	+4.00714215E+01	+4.17886780E+01	+1.23387513E+00	+8.80486669E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
55.500000	+3.90995865E+01	+4.08276950E+01	+1.24017464E+00	+8.11885459E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
56.250000	+3.81486516E+01	+3.98869492E+01	+1.24605341E+00	+7.62084193E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
57.000000	+3.72188120E+01	+3.89667883E+01	+1.25160591E+00	+7.30002334E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
57.750000	+3.63100969E+01	+3.80675335E+01	+1.25700345E+00	+6.99455149E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
58.500000	+3.54230628E+01	+3.71894752E+01	+1.26209773E+00	+6.55158059E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
59.250000	+3.45580766E+01	+3.63328693E+01	+1.26683082E+00	+6.01044842E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
60.000000	+3.37155325E+01	+3.54979422E+01	+1.27111341E+00	+5.46762414E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
60.750000	+3.28954894E+01	+3.46848978E+01	+1.27503225E+00	+5.06572191E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
61.500000	+3.20979147E+01	+3.38939198E+01	+1.27871199E+00	+4.85192029E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
62.250000	+3.13227071E+01	+3.31251861E+01	+1.28231013E+00	+4.76883930E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
63.000000	+3.05699639E+01	+3.23788623E+01	+1.28586525E+00	+4.65658096E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
63.750000	+2.98399664E+01	+3.16550796E+01	+1.28929501E+00	+4.47036640E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
64.500000	+2.91328930E+01	+3.09539619E+01	+1.29257080E+00	+4.17644900E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
65.250000	+2.84490989E+01	+3.02756189E+01	+1.29555968E+00	+3.82010870E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
66.000000	+2.77885701E+01	+2.96201040E+01	+1.29830096E+00	+3.48457889E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
66.750000	+2.71513560E+01	+2.89874480E+01	+1.30078655E+00	+3.28184680E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
67.500000	+2.65371262E+01	+2.83776985E+01	+1.30322373E+00	+3.17559982E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
68.250000	+2.59460259E+01	+2.77908847E+01	+1.30554995E+00	+3.22130232E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
69.000000	+2.53775191E+01	+2.72270065E+01	+1.30805568E+00	+3.29812120E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
69.750000	+2.48320480E+01	+2.66860563E+01	+1.31049713E+00	+3.30470831E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
70.500000	+2.43093536E+01	+2.61680317E+01	+1.31301275E+00	+3.35857105E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
71.250000	+2.38095481E+01	+2.56729202E+01	+1.31553499E+00	+3.26791418E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
72.000000	+2.33328725E+01	+2.52006841E+01	+1.31791462E+00	+3.13129432E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
72.750000	+2.28791227E+01	+2.47512675E+01	+1.32023193E+00	+3.08695142E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
73.500000	+2.24481100E+01	+2.43245903E+01	+1.32254504E+00	+2.93572961E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
74.250000	+2.20401569E+01	+2.39205641E+01	+1.32463552E+00	+2.63887687E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
18.750000	+8.43279673E+01	+8.49572749E+01	+2.30012039E-01	+2.51690735E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
19.125000	+8.42759031E+01	+8.49112489E+01	+2.39561214E-01	+2.57598596E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
19.500000	+8.42115111E+01	+8.48530950E+01	+2.49331934E-01	+2.63338924E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
19.875000	+8.41346064E+01	+8.47826252E+01	+2.59311633E-01	+2.69357013E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
20.250000	+8.40449797E+01	+8.46996566E+01	+2.69533710E-01	+2.76197888E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
20.625000	+8.39424309E+01	+8.46040133E+01	+2.80026475E-01	+2.83223518E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
21.000000	+8.38267964E+01	+8.44955286E+01	+2.90775473E-01	+2.90303820E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
21.375000	+8.36979002E+01	+8.43740451E+01	+3.01799261E-01	+2.98071729E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
21.750000	+8.35555667E+01	+8.42394169E+01	+3.13130853E-01	+3.06293851E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
22.125000	+8.33996548E+01	+8.40915118E+01	+3.24771300E-01	+3.14378163E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
22.500000	+8.32300478E+01	+8.39302137E+01	+3.36709215E-01	+3.22680868E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
22.875000	+8.30466196E+01	+8.37554246E+01	+3.48972365E-01	+3.31232749E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
23.250000	+8.28492904E+01	+8.35670680E+01	+3.61551672E-01	+3.39244330E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
23.625000	+8.26380193E+01	+8.33650900E+01	+3.74415690E-01	+3.46821527E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
24.000000	+8.24127658E+01	+8.31494589E+01	+3.87563286E-01	+3.54355330E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
24.375000	+8.21735116E+01	+8.29201645E+01	+4.00992340E-01	+3.61375127E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
24.750000	+8.19202854E+01	+8.26772183E+01	+4.14666421E-01	+3.67683984E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
25.125000	+8.16531234E+01	+8.24206528E+01	+4.28568638E-01	+3.73780665E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
25.500000	+8.13720684E+01	+8.21505210E+01	+4.42699970E-01	+3.79555614E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
25.875000	+8.10772046E+01	+8.18668969E+01	+4.57035309E-01	+3.84549385E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
26.250000	+8.07686450E+01	+8.15698760E+01	+4.71541174E-01	+3.89121496E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
26.625000	+8.04464962E+01	+8.12595746E+01	+4.86219422E-01	+3.93458631E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
27.000000	+8.01109036E+01	+8.09361307E+01	+5.01050572E-01	+3.97046005E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
27.375000	+7.97620495E+01	+8.05997042E+01	+5.15997872E-01	+4.00018867E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
27.750000	+7.94001162E+01	+8.02504765E+01	+5.31051987E-01	+4.02648257E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
28.125000	+7.90253133E+01	+7.98886499E+01	+5.46196491E-01	+4.04789978E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
28.500000	+7.86378745E+01	+7.95144470E+01	+5.61411235E-01	+4.06075829E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
28.875000	+7.82380751E+01	+7.91281096E+01	+5.76652179E-01	+4.07014061E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
29.250000	+7.78261544E+01	+7.87298977E+01	+5.91937290E-01	+4.07664836E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
29.625000	+7.74024207E+01	+7.83200882E+01	+6.07227041E-01	+4.07322036E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
30.000000	+7.69671956E+01	+7.78989736E+01	+6.22486442E-01	+4.06877670E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
30.375000	+7.65207582E+01	+7.74668607E+01	+6.37742866E-01	+4.05993197E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
30.750000	+7.60634832E+01	+7.70240697E+01	+6.52935932E-01	+4.04299305E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
31.125000	+7.55957024E+01	+7.65709325E+01	+6.68065314E-01	+4.02697060E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
31.500000	+7.51177510E+01	+7.61077919E+01	+6.83138211E-01	+4.00379264E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
31.875000	+7.46300413E+01	+7.56350001E+01	+6.98093759E-01	+3.97375833E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
32.250000	+7.41329258E+01	+7.51529172E+01	+7.12941399E-01	+3.94806799E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
32.625000	+7.36267491E+01	+7.46619102E+01	+7.27704269E-01	+3.91572204E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
33.000000	+7.31119622E+01	+7.41623529E+01	+7.42309314E-01	+3.87232694E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
33.375000	+7.25889574E+01	+7.36546229E+01	+7.56746721E-01	+3.83798154E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
33.750000	+7.20580353E+01	+7.31391007E+01	+7.71094176E-01	+3.80309930E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
34.125000	+7.15196714E+01	+7.26161708E+01	+7.85269966E-01	+3.74904326E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
34.500000	+7.09743262E+01	+7.20862202E+01	+7.99212000E-01	+3.70038203E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
34.875000	+7.04222770E+01	+7.15496336E+01	+8.13022831E-01	+3.66458206E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
35.250000	+6.98639183E+01	+7.10067958E+01	+8.26696366E-01	+3.61372639E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
35.625000	+6.92997642E+01	+7.04580933E+01	+8.40125779E-01	+3.55070041E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
36.000000	+6.87301889E+01	+6.99039104E+01	+8.53326619E-01	+3.49941853E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
36.375000	+6.81554922E+01	+6.93446249E+01	+8.66371418E-01	+3.45328648E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
36.750000	+6.75760951E+01	+6.87806126E+01	+8.79226267E-01	+3.38993954E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
37.125000	+6.69924940E+01	+6.82122475E+01	+8.91795964E-01	+3.31389892E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
9.375000	+8.22704924E+01	+8.27930617E+01	+4.41495120E-02	+1.49137327E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
9.562500	+8.23615240E+01	+8.28855629E+01	+4.69578237E-02	+1.50415922E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
9.750000	+8.24511820E+01	+8.29767072E+01	+4.97901091E-02	+1.51781306E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
9.937500	+8.25394089E+01	+8.30664390E+01	+5.26496227E-02	+1.53434019E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
10.125000	+8.26261470E+01	+8.31547047E+01	+5.55438848E-02	+1.55447633E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
10.312500	+8.27113412E+01	+8.32414525E+01	+5.84789089E-02	+1.57620522E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
10.500000	+8.27949416E+01	+8.33266328E+01	+6.14546543E-02	+1.59650117E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
10.687500	+8.28769032E+01	+8.34101978E+01	+6.44657883E-02	+1.61400929E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
10.875000	+8.29571822E+01	+8.34921012E+01	+6.75071892E-02	+1.63012732E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
11.062500	+8.30357338E+01	+8.35722984E+01	+7.05787657E-02	+1.64745475E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
11.250000	+8.31125116E+01	+8.36507455E+01	+7.36851445E-02	+1.66745948E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
11.437500	+8.31874701E+01	+8.37274002E+01	+7.68317388E-02	+1.68966571E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
11.625000	+8.32605664E+01	+8.38022215E+01	+8.00213909E-02	+1.71230335E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
11.812500	+8.33317612E+01	+8.38751695E+01	+8.32528764E-02	+1.73330201E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
12.000000	+8.34010183E+01	+8.39462056E+01	+8.65212734E-02	+1.75164505E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
12.187500	+8.34683025E+01	+8.40152921E+01	+8.98215453E-02	+1.76866491E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
12.375000	+8.35335767E+01	+8.40823920E+01	+9.31537668E-02	+1.78742323E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
12.562500	+8.35968009E+01	+8.41474692E+01	+9.65243824E-02	+1.80982555E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
12.750000	+8.36579357E+01	+8.42104883E+01	+9.99406126E-02	+1.83437776E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
12.937500	+8.37169456E+01	+8.42714149E+01	+1.03403299E-01	+1.85754214E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
13.125000	+8.37738001E+01	+8.43302152E+01	+1.06906396E-01	+1.87734907E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
13.312500	+8.38284696E+01	+8.43868562E+01	+1.10443358E-01	+1.89507325E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
13.500000	+8.38809222E+01	+8.44413055E+01	+1.14012920E-01	+1.91354344E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
13.687500	+8.39311233E+01	+8.44935311E+01	+1.17619146E-01	+1.93456852E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
13.875000	+8.39790381E+01	+8.45435016E+01	+1.21267552E-01	+1.95791747E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
14.062500	+8.40246336E+01	+8.45911859E+01	+1.24961336E-01	+1.98180096E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
14.250000	+8.40678796E+01	+8.46365536E+01	+1.28699306E-01	+2.00398518E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
14.437500	+8.41087488E+01	+8.46795748E+01	+1.32476281E-01	+2.02337850E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
14.625000	+8.41472147E+01	+8.47202201E+01	+1.36286975E-01	+2.04120629E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
14.812500	+8.41832481E+01	+8.47584602E+01	+1.40130804E-01	+2.06008171E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
15.000000	+8.42168173E+01	+8.47942664E+01	+1.44012282E-01	+2.08156859E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
15.187500	+8.42478902E+01	+8.48276100E+01	+1.47936687E-01	+2.10496886E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
15.375000	+8.42764374E+01	+8.48584628E+01	+1.51905915E-01	+2.12816987E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
15.562500	+8.43024321E+01	+8.48867969E+01	+1.55917324E-01	+2.14916734E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
15.750000	+8.43258497E+01	+8.49125848E+01	+1.59965293E-01	+2.16743005E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
15.937500	+8.43466656E+01	+8.49357994E+01	+1.64045186E-01	+2.18465178E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
16.125000	+8.43648518E+01	+8.49564134E+01	+1.68157737E-01	+2.20373338E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
16.312500	+8.43803775E+01	+8.49744001E+01	+1.72309187E-01	+2.22610842E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
16.500000	+8.43932121E+01	+8.49897326E+01	+1.76505643E-01	+2.25009654E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
16.687500	+8.44033286E+01	+8.50023847E+01	+1.80747049E-01	+2.27250853E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
16.875000	+8.44107042E+01	+8.50123300E+01	+1.85027550E-01	+2.29193697E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
17.062500	+8.44153156E+01	+8.50195426E+01	+1.89341812E-01	+2.30995091E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
17.250000	+8.44171369E+01	+8.50239968E+01	+1.93689866E-01	+2.32911932E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
17.437500	+8.44161394E+01	+8.50256669E+01	+1.98076010E-01	+2.35070398E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
17.625000	+8.44122941E+01	+8.50245272E+01	+2.02505006E-01	+2.37442299E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
17.812500	+8.44055733E+01	+8.50205523E+01	+2.06980096E-01	+2.39919426E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
18.000000	+8.43959509E+01	+8.50137171E+01	+2.11501985E-01	+2.42339199E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
18.187500	+8.43834031E+01	+8.50039964E+01	+2.16067816E-01	+2.44576469E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
18.375000	+8.43679074E+01	+8.49913656E+01	+2.20673602E-01	+2.46715427E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
18.562500	+8.43494384E+01	+8.49757999E+01	+2.25319644E-01	+2.48862405E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
4.687500	+7.97741698E+01	+8.02654374E+01	-1.76191885E-02	+1.15575808E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
4.781250	+7.98227535E+01	+8.03145555E+01	-1.65319844E-02	+1.16361066E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
4.875000	+7.98716696E+01	+8.03640102E+01	-1.54374185E-02	+1.17128076E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
4.968750	+7.99208963E+01	+8.04137796E+01	-1.43358330E-02	+1.17876687E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
5.062500	+7.99704120E+01	+8.04638419E+01	-1.32272307E-02	+1.18636866E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
5.156250	+8.00201952E+01	+8.05141761E+01	-1.21113918E-02	+1.19423734E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
5.250000	+8.00702252E+01	+8.05647613E+01	-1.09880356E-02	+1.20234609E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
5.343750	+8.01204816E+01	+8.06155773E+01	-9.85699285E-03	+1.21049650E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
5.437500	+8.01709445E+01	+8.06666043E+01	-8.71835470E-03	+1.21836019E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
5.531250	+8.02215947E+01	+8.07178227E+01	-7.57256749E-03	+1.22555564E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
5.625000	+8.02724137E+01	+8.07692137E+01	-6.42043787E-03	+1.23175529E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
5.718750	+8.03233832E+01	+8.08207586E+01	-5.26302632E-03	+1.23680075E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
5.812500	+8.03744857E+01	+8.08724392E+01	-4.10143647E-03	+1.24078667E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
5.906250	+8.04257038E+01	+8.09242377E+01	-2.93655131E-03	+1.24407415E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
6.000000	+8.04770202E+01	+8.09761366E+01	-1.76879744E-03	+1.24721892E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
6.093750	+8.05284179E+01	+8.10281190E+01	-5.98015837E-04	+1.25083502E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
6.187500	+8.05798798E+01	+8.10801681E+01	+5.76518216E-04	+1.25543847E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
6.281250	+8.06313889E+01	+8.11322677E+01	+1.75593129E-03	+1.26131788E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
6.375000	+8.06829289E+01	+8.11844018E+01	+2.94148924E-03	+1.26846529E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
6.468750	+8.07344836E+01	+8.12365550E+01	+4.13430372E-03	+1.27658212E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
6.562500	+8.07860375E+01	+8.12887122E+01	+5.33508072E-03	+1.28515619E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
6.656250	+8.08375758E+01	+8.13408585E+01	+6.54397157E-03	+1.29358867E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
6.750000	+8.08890842E+01	+8.13929796E+01	+7.76055947E-03	+1.30133708E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
6.843750	+8.09405492E+01	+8.14450614E+01	+8.98397860E-03	+1.30803832E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
6.937500	+8.09919576E+01	+8.14970903E+01	+1.02131313E-02	+1.31358370E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
7.031250	+8.10432965E+01	+8.15490529E+01	+1.14469480E-02	+1.31813081E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
7.125000	+8.10945533E+01	+8.16009360E+01	+1.26846266E-02	+1.32205064E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
7.218750	+8.11457153E+01	+8.16527269E+01	+1.39257930E-02	+1.32582412E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
7.312500	+8.11967700E+01	+8.17044131E+01	+1.51705468E-02	+1.32992010E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
7.406250	+8.12477049E+01	+8.17559824E+01	+1.64193932E-02	+1.33469444E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
7.500000	+8.12985077E+01	+8.18074228E+01	+1.76730989E-02	+1.34033739E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
7.593750	+8.13491661E+01	+8.18587225E+01	+1.89325258E-02	+1.34686889E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
7.687500	+8.13996684E+01	+8.19098703E+01	+2.01984781E-02	+1.35416136E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
7.781250	+8.14500032E+01	+8.19608551E+01	+2.14715783E-02	+1.36197149E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
7.875000	+8.15001595E+01	+8.20116660E+01	+2.27521746E-02	+1.36997812E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
7.968750	+8.15501266E+01	+8.20622924E+01	+2.40402873E-02	+1.37783355E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
8.062500	+8.15998945E+01	+8.21127241E+01	+2.53356125E-02	+1.38523063E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
8.156250	+8.16494533E+01	+8.21629511E+01	+2.66375947E-02	+1.39197557E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
8.250000	+8.16987935E+01	+8.22129634E+01	+2.79455667E-02	+1.39804737E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
8.343750	+8.17479058E+01	+8.22627514E+01	+2.92589335E-02	+1.40362208E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
8.437500	+8.17967810E+01	+8.23123058E+01	+3.05773581E-02	+1.40904567E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
8.531250	+8.18454097E+01	+8.23616173E+01	+3.19008942E-02	+1.41475433E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
8.625000	+8.18937827E+01	+8.24106768E+01	+3.32300225E-02	+1.42116111E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
8.718750	+8.19418906E+01	+8.24594755E+01	+3.45655713E-02	+1.42854145E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
8.812500	+8.19897243E+01	+8.25080048E+01	+3.59085377E-02	+1.43695219E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
8.906250	+8.20372749E+01	+8.25562562E+01	+3.72598566E-02	+1.44620886E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
9.000000	+8.20845336E+01	+8.26042214E+01	+3.86201793E-02	+1.45592985E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
9.093750	+8.21314924E+01	+8.26518924E+01	+3.99897251E-02	+1.46563607E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
9.187500	+8.21781433E+01	+8.26992612E+01	+4.13682469E-02	+1.47487659E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
9.281250	+8.22244790E+01	+8.27463202E+01	+4.27551187E-02	+1.48378310E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
2.343750	+7.87387205E+01	+7.92188848E+01	-4.04798044E-02	+6.92365197E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
2.390625	+7.87546981E+01	+7.92350197E+01	-4.01521975E-02	+7.05424236E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
2.437500	+7.87709231E+01	+7.92514050E+01	-3.98184692E-02	+7.18694778E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
2.484375	+7.87873920E+01	+7.92680373E+01	-3.94784212E-02	+7.32414633E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
2.531250	+7.88041013E+01	+7.92849132E+01	-3.91318305E-02	+7.46625817E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
2.578125	+7.88210474E+01	+7.93020293E+01	-3.87784595E-02	+7.61346434E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
2.625000	+7.88382268E+01	+7.93193821E+01	-3.84180682E-02	+7.76565760E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
2.671875	+7.88556360E+01	+7.93369682E+01	-3.80504291E-02	+7.92240589E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
2.718750	+7.88732714E+01	+7.93547841E+01	-3.76753427E-02	+8.08293348E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
2.765625	+7.88911294E+01	+7.93728265E+01	-3.72926541E-02	+8.24612437E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
2.812500	+7.89092066E+01	+7.93910918E+01	-3.69022685E-02	+8.41055170E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
2.859375	+7.89274995E+01	+7.94095766E+01	-3.65041648E-02	+8.57453411E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
2.906250	+7.89460047E+01	+7.94282774E+01	-3.60984059E-02	+8.73621735E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
2.953125	+7.89647188E+01	+7.94471908E+01	-3.56851445E-02	+8.89367694E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
3.000000	+7.89836384E+01	+7.94663134E+01	-3.52646237E-02	+9.04503469E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
3.046875	+7.90027603E+01	+7.94856416E+01	-3.48371725E-02	+9.18857892E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
3.093750	+7.90220811E+01	+7.95051720E+01	-3.44031944E-02	+9.32287700E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
3.140625	+7.90415977E+01	+7.95249012E+01	-3.39631527E-02	+9.44686901E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
3.187500	+7.90613068E+01	+7.95448257E+01	-3.35175505E-02	+9.55993198E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
3.234375	+7.90812052E+01	+7.95649421E+01	-3.30669091E-02	+9.66190854E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
3.281250	+7.91012897E+01	+7.95852469E+01	-3.26117465E-02	+9.75309723E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
3.328125	+7.91215572E+01	+7.96057366E+01	-3.21525563E-02	+9.83420704E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
3.375000	+7.91420044E+01	+7.96264079E+01	-3.16897896E-02	+9.90628389E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
3.421875	+7.91626280E+01	+7.96472573E+01	-3.12238421E-02	+9.97062021E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
3.468750	+7.91834249E+01	+7.96682814E+01	-3.07550440E-02	+1.00286589E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
3.515625	+7.92043917E+01	+7.96894769E+01	-3.02836554E-02	+1.00819039E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
3.562500	+7.92255251E+01	+7.97108402E+01	-2.98098655E-02	+1.01318442E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
3.609375	+7.92468219E+01	+7.97323680E+01	-2.93337950E-02	+1.01798961E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
3.656250	+7.92682786E+01	+7.97540571E+01	-2.88555002E-02	+1.02273603E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
3.703125	+7.92898920E+01	+7.97759039E+01	-2.83749799E-02	+1.02753929E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
3.750000	+7.93116586E+01	+7.97979052E+01	-2.78921822E-02	+1.03249808E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
3.796875	+7.93335751E+01	+7.98200577E+01	-2.74070130E-02	+1.03769202E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
3.843750	+7.93556382E+01	+7.98423580E+01	-2.69193459E-02	+1.04317950E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
3.890625	+7.93778444E+01	+7.98648030E+01	-2.64290322E-02	+1.04899562E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
3.937500	+7.94001906E+01	+7.98873893E+01	-2.59359125E-02	+1.05515093E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
3.984375	+7.94226733E+01	+7.99101138E+01	-2.54398282E-02	+1.06163114E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
4.031250	+7.94452893E+01	+7.99329732E+01	-2.49406333E-02	+1.06839852E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
4.078125	+7.94680353E+01	+7.99559643E+01	-2.44382046E-02	+1.07539504E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
4.125000	+7.94909082E+01	+7.99790841E+01	-2.39324504E-02	+1.08254706E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
4.171875	+7.95139049E+01	+8.00023293E+01	-2.34233167E-02	+1.08977125E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
4.218750	+7.95370221E+01	+8.00256969E+01	-2.29107899E-02	+1.09698074E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
4.265625	+7.95602568E+01	+8.00491838E+01	-2.23948973E-02	+1.10409124E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
4.312500	+7.95836060E+01	+8.00727869E+01	-2.18757044E-02	+1.11102612E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
4.359375	+7.96070667E+01	+8.00965032E+01	-2.13533103E-02	+1.11772030E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
4.406250	+7.96306360E+01	+8.01203298E+01	-2.08278416E-02	+1.12412290E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
4.453125	+7.96543109E+01	+8.01442635E+01	-2.02994451E-02	+1.13019846E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
4.500000	+7.96780886E+01	+8.01683015E+01	-1.97682805E-02	+1.13592730E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
4.546875	+7.97019661E+01	+8.01924408E+01	-1.92345132E-02	+1.14130505E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
4.593750	+7.97259407E+01	+8.02166784E+01	-1.86983070E-02	+1.14634161E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
4.640625	+7.97500095E+01	+8.02410116E+01	-1.81598180E-02	+1.15121177E-02	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.171875	+7.84290965E+01	+7.89063169E+01	-4.66295720E-02	+3.15815781E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.195312	+7.84334452E+01	+7.89107016E+01	-4.65542604E-02	+3.26843378E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.218750	+7.84378742E+01	+7.89151678E+01	-4.64763642E-02	+3.37751224E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.242188	+7.84423833E+01	+7.89197153E+01	-4.63959395E-02	+3.48420708E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.265625	+7.84469723E+01	+7.89243438E+01	-4.63130420E-02	+3.58854701E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.289062	+7.84516407E+01	+7.89290530E+01	-4.62277264E-02	+3.69057168E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.312500	+7.84563884E+01	+7.89338425E+01	-4.61400464E-02	+3.79033029E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.335938	+7.84612151E+01	+7.89387122E+01	-4.60500546E-02	+3.88787999E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.359375	+7.84661204E+01	+7.89436615E+01	-4.59578021E-02	+3.98328472E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.382812	+7.84711041E+01	+7.89486903E+01	-4.58633382E-02	+4.07661420E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.406250	+7.84761658E+01	+7.89537982E+01	-4.57667108E-02	+4.16794247E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.429688	+7.84813054E+01	+7.89589849E+01	-4.56679659E-02	+4.25734642E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.453125	+7.84865223E+01	+7.89642500E+01	-4.55671477E-02	+4.34490519E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.476562	+7.84918164E+01	+7.89695933E+01	-4.54642984E-02	+4.43069886E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.500000	+7.84971873E+01	+7.89750143E+01	-4.53594586E-02	+4.51480719E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.523438	+7.85026348E+01	+7.89805128E+01	-4.52526669E-02	+4.59730919E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.546875	+7.85081584E+01	+7.89860883E+01	-4.51439598E-02	+4.67828201E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.570312	+7.85137578E+01	+7.89917406E+01	-4.50333724E-02	+4.75780036E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.593750	+7.85194327E+01	+7.89974693E+01	-4.49209379E-02	+4.83593599E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.617188	+7.85251829E+01	+7.90032740E+01	-4.48066879E-02	+4.91275732E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.640625	+7.85310078E+01	+7.90091544E+01	-4.46906524E-02	+4.98832907E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.664062	+7.85369072E+01	+7.90151102E+01	-4.45728600E-02	+5.06271207E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.687500	+7.85428808E+01	+7.90211409E+01	-4.44533378E-02	+5.13596345E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.710938	+7.85489281E+01	+7.90272462E+01	-4.43321117E-02	+5.20813644E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.734375	+7.85550488E+01	+7.90334257E+01	-4.42092064E-02	+5.27928088E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.757812	+7.85612426E+01	+7.90396791E+01	-4.40846454E-02	+5.34944342E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.781250	+7.85675092E+01	+7.90460060E+01	-4.39584512E-02	+5.41866796E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.804688	+7.85738480E+01	+7.90524060E+01	-4.38306453E-02	+5.48699632E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.828125	+7.85802588E+01	+7.90588788E+01	-4.37012483E-02	+5.55446847E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.851562	+7.85867412E+01	+7.90654238E+01	-4.35702796E-02	+5.62112373E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.875000	+7.85932948E+01	+7.90720409E+01	-4.34377581E-02	+5.68700105E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.898438	+7.85999193E+01	+7.90787295E+01	-4.33037014E-02	+5.75213988E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.921875	+7.86066142E+01	+7.90854894E+01	-4.31681265E-02	+5.81658086E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.945312	+7.86133792E+01	+7.90923200E+01	-4.30310492E-02	+5.88036657E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.968750	+7.86202139E+01	+7.90992211E+01	-4.28924843E-02	+5.94354235E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
1.992188	+7.86271178E+01	+7.91061921E+01	-4.27524457E-02	+6.00615657E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
2.015625	+7.86340907E+01	+7.91132328E+01	-4.26109457E-02	+6.06826176E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
2.039062	+7.86411321E+01	+7.91203427E+01	-4.24679959E-02	+6.12991462E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
2.062500	+7.86482416E+01	+7.91275214E+01	-4.23236060E-02	+6.19117661E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
2.085938	+7.86554188E+01	+7.91347685E+01	-4.21777845E-02	+6.25211437E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
2.109375	+7.86626634E+01	+7.91420836E+01	-4.20305381E-02	+6.31279980E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
2.132812	+7.86699748E+01	+7.91494663E+01	-4.18818720E-02	+6.37331015E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
2.156250	+7.86773528E+01	+7.91569163E+01	-4.17317892E-02	+6.43372791E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
2.179688	+7.86847968E+01	+7.91644329E+01	-4.15802910E-02	+6.49414061E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
2.203125	+7.86923065E+01	+7.91720160E+01	-4.14273764E-02	+6.55464028E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
2.226562	+7.86998815E+01	+7.91796650E+01	-4.12730422E-02	+6.61532306E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
2.250000	+7.87075213E+01	+7.91873796E+01	-4.11172831E-02	+6.67628858E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
2.273438	+7.87152255E+01	+7.91951592E+01	-4.09600912E-02	+6.73763876E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
2.296875	+7.87229937E+01	+7.92030036E+01	-4.08014563E-02	+6.79947692E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02
2.320312	+7.87308255E+01	+7.92109122E+01	-4.06413657E-02	+6.86158499E-03	+1.09252621E+02	+5.52875841E+02	+1.97607877E-01	+1.00000000E+00	+0.00000000E+00	+3.95099456E+01	+5.52427570E+02	+7.15205898E-02


==> anc/otoc_to_plot_supersymmetric_M600_L1.5560_n200_beta5.0000.dat <==
300.000000	+2.38481035E+01	+3.14216293E+01	+2.71780589E+00	+3.59698061E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
306.000000	+2.36309159E+01	+3.13662043E+01	+2.73893995E+00	+3.44770613E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
312.000000	+2.34302887E+01	+3.13237220E+01	+2.75917836E+00	+3.54133517E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
318.000000	+2.32220442E+01	+3.12931362E+01	+2.78143597E+00	+3.61280235E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
324.000000	+2.30209710E+01	+3.12641396E+01	+2.80253199E+00	+3.47771598E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
330.000000	+2.28372643E+01	+3.12523111E+01	+2.82316856E+00	+3.36406813E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
336.000000	+2.26491855E+01	+3.12319291E+01	+2.84290081E+00	+3.23994826E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
342.000000	+2.24534217E+01	+3.12020836E+01	+2.86204794E+00	+3.38561271E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
348.000000	+2.22669402E+01	+3.12055581E+01	+2.88352816E+00	+3.34464059E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
354.000000	+2.20648025E+01	+3.11717396E+01	+2.90218363E+00	+3.09083272E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
360.000000	+2.18803214E+01	+3.11566976E+01	+2.92061816E+00	+3.07956749E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
366.000000	+2.16977919E+01	+3.11475700E+01	+2.93913844E+00	+3.14786237E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
372.000000	+2.15233433E+01	+3.11568309E+01	+2.95839250E+00	+3.25482789E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
378.000000	+2.13447412E+01	+3.11709108E+01	+2.97819638E+00	+3.22741213E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
384.000000	+2.11679441E+01	+3.11818455E+01	+2.99712145E+00	+2.92808643E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
390.000000	+2.09948161E+01	+3.11723856E+01	+3.01333341E+00	+2.72464089E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
396.000000	+2.08175309E+01	+3.11642550E+01	+3.02981714E+00	+2.86293665E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
402.000000	+2.06143390E+01	+3.11476370E+01	+3.04768865E+00	+2.73766635E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
408.000000	+2.04302124E+01	+3.11224921E+01	+3.06266914E+00	+2.41714470E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
414.000000	+2.02507039E+01	+3.10940020E+01	+3.07669439E+00	+2.52403003E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
420.000000	+2.00869652E+01	+3.11080509E+01	+3.09295750E+00	+2.87531984E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
426.000000	+1.99181655E+01	+3.11421286E+01	+3.11119823E+00	+2.65823523E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
432.000000	+1.97423241E+01	+3.11206367E+01	+3.12485632E+00	+2.27028588E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
438.000000	+1.95545026E+01	+3.10884482E+01	+3.13844166E+00	+2.51501407E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
444.000000	+1.93720747E+01	+3.10990211E+01	+3.15503649E+00	+2.54605201E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
450.000000	+1.92252469E+01	+3.11170233E+01	+3.16899428E+00	+2.37402284E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
456.000000	+1.90590956E+01	+3.11249267E+01	+3.18352476E+00	+2.21746866E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
462.000000	+1.88561925E+01	+3.10686523E+01	+3.19560391E+00	+2.06962138E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
468.000000	+1.86884577E+01	+3.10577013E+01	+3.20836022E+00	+2.48146889E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
474.000000	+1.85473760E+01	+3.11289625E+01	+3.22538153E+00	+2.53836238E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
480.000000	+1.83604681E+01	+3.11122802E+01	+3.23882057E+00	+2.18596260E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
486.000000	+1.81752065E+01	+3.10911942E+01	+3.25161308E+00	+2.24922150E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
492.000000	+1.80210110E+01	+3.11216898E+01	+3.26581123E+00	+2.07191036E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
498.000000	+1.78127247E+01	+3.10538671E+01	+3.27647601E+00	+1.83254982E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
504.000000	+1.76531403E+01	+3.10451018E+01	+3.28780182E+00	+2.05413860E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
510.000000	+1.74985957E+01	+3.10701837E+01	+3.30112567E+00	+2.00834296E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
516.000000	+1.73089953E+01	+3.10276252E+01	+3.31190194E+00	+1.93996466E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
522.000000	+1.71354140E+01	+3.10266490E+01	+3.32440525E+00	+2.06783508E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
528.000000	+1.69779181E+01	+3.10412211E+01	+3.33671596E+00	+2.09749914E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
534.000000	+1.68379696E+01	+3.10832843E+01	+3.34957524E+00	+2.00500182E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
540.000000	+1.66421089E+01	+3.10478786E+01	+3.36077598E+00	+2.06177614E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
546.000000	+1.64586329E+01	+3.10607915E+01	+3.37431655E+00	+2.26474622E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
552.000000	+1.62722074E+01	+3.10748505E+01	+3.38795294E+00	+2.21043380E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
558.000000	+1.60910393E+01	+3.10857059E+01	+3.40084176E+00	+2.08428544E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
564.000000	+1.59591473E+01	+3.11366946E+01	+3.41296436E+00	+1.93167364E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
570.000000	+1.58093850E+01	+3.11556890E+01	+3.42402184E+00	+1.77208513E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
576.000000	+1.56446692E+01	+3.11484234E+01	+3.43422938E+00	+1.59508033E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
582.000000	+1.55021200E+01	+3.11449962E+01	+3.44316280E+00	+1.50718947E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
588.000000	+1.53729573E+01	+3.11596678E+01	+3.45231566E+00	+1.77453990E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
594.000000	+1.52034222E+01	+3.11829774E+01	+3.46445728E+00	+2.27266856E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
150.000000	+2.05484011E+01	+2.30913371E+01	+1.62646652E+00	+1.42912926E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
153.000000	+2.12278495E+01	+2.38819410E+01	+1.66924959E+00	+1.42307584E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
156.000000	+2.18796843E+01	+2.46492870E+01	+1.71185107E+00	+1.41465942E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
159.000000	+2.24975067E+01	+2.53867135E+01	+1.75412916E+00	+1.39319048E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
162.000000	+2.30794255E+01	+2.60904950E+01	+1.79544249E+00	+1.35270870E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
165.000000	+2.36239675E+01	+2.67574485E+01	+1.83529168E+00	+1.30738585E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
168.000000	+2.41267420E+01	+2.73835203E+01	+1.87388565E+00	+1.26510035E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
171.000000	+2.45868106E+01	+2.79674016E+01	+1.91119770E+00	+1.21963981E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
174.000000	+2.50056573E+01	+2.85096982E+01	+1.94706403E+00	+1.17300417E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
177.000000	+2.53825614E+01	+2.90096518E+01	+1.98157795E+00	+1.13048095E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
180.000000	+2.57169615E+01	+2.94669235E+01	+2.01489289E+00	+1.09793672E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
183.000000	+2.60088508E+01	+2.98829260E+01	+2.04745415E+00	+1.06466457E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
186.000000	+2.62616556E+01	+3.02589814E+01	+2.07877277E+00	+1.02288336E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
189.000000	+2.64750277E+01	+3.05943142E+01	+2.10882716E+00	+9.77386279E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
192.000000	+2.66504963E+01	+3.08892478E+01	+2.13741594E+00	+9.22495261E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
195.000000	+2.67933482E+01	+3.11470640E+01	+2.16417687E+00	+8.69502070E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
198.000000	+2.69034712E+01	+3.13692288E+01	+2.18958607E+00	+8.26721875E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
201.000000	+2.69827502E+01	+3.15578705E+01	+2.21378018E+00	+7.98026467E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
204.000000	+2.70311488E+01	+3.17159359E+01	+2.23746765E+00	+7.72949104E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
207.000000	+2.70551180E+01	+3.18474155E+01	+2.26015713E+00	+7.42570868E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
210.000000	+2.70563204E+01	+3.19545544E+01	+2.28202191E+00	+7.22671110E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
213.000000	+2.70366857E+01	+3.20413494E+01	+2.30351740E+00	+7.01053222E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
216.000000	+2.70000046E+01	+3.21086686E+01	+2.32408510E+00	+6.67311483E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
219.000000	+2.69474140E+01	+3.21565234E+01	+2.34355609E+00	+6.40398364E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
222.000000	+2.68765679E+01	+3.21853467E+01	+2.36250900E+00	+6.16246645E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
225.000000	+2.67944982E+01	+3.21998184E+01	+2.38053088E+00	+5.96340617E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
228.000000	+2.67020131E+01	+3.22041814E+01	+2.39828944E+00	+5.79593042E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
231.000000	+2.66004596E+01	+3.21970597E+01	+2.41530647E+00	+5.46769897E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
234.000000	+2.64952380E+01	+3.21809050E+01	+2.43109563E+00	+5.20021976E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
237.000000	+2.63834054E+01	+3.21573795E+01	+2.44650779E+00	+5.09929298E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
240.000000	+2.62635439E+01	+3.21258567E+01	+2.46169139E+00	+5.04211501E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
243.000000	+2.61389428E+01	+3.20902643E+01	+2.47676048E+00	+4.88941820E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
246.000000	+2.60113156E+01	+3.20481557E+01	+2.49102790E+00	+4.63054357E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
249.000000	+2.58840345E+01	+3.20030215E+01	+2.50454374E+00	+4.51289890E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
252.000000	+2.57563262E+01	+3.19588614E+01	+2.51810529E+00	+4.57660539E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
255.000000	+2.56276796E+01	+3.19170199E+01	+2.53200337E+00	+4.57850233E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
258.000000	+2.55000791E+01	+3.18753662E+01	+2.54557631E+00	+4.44542957E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
261.000000	+2.53749935E+01	+3.18343439E+01	+2.55867595E+00	+4.39158345E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
264.000000	+2.52484236E+01	+3.17939291E+01	+2.57192581E+00	+4.40827926E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
267.000000	+2.51199086E+01	+3.17523863E+01	+2.58512562E+00	+4.31894671E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
270.000000	+2.49937913E+01	+3.17111317E+01	+2.59783949E+00	+4.30833612E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
273.000000	+2.48678996E+01	+3.16740622E+01	+2.61097564E+00	+4.38637696E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
276.000000	+2.47438933E+01	+3.16403694E+01	+2.62415775E+00	+4.26302777E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
279.000000	+2.46222842E+01	+3.16047815E+01	+2.63655381E+00	+4.09220154E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
282.000000	+2.45067009E+01	+3.15746036E+01	+2.64871096E+00	+4.08989084E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
285.000000	+2.43951992E+01	+3.15511620E+01	+2.66109315E+00	+4.04774236E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
288.000000	+2.42834994E+01	+3.15251577E+01	+2.67299741E+00	+3.89434159E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
291.000000	+2.41738309E+01	+3.14989691E+01	+2.68445920E+00	+3.83223183E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
294.000000	+2.40664728E+01	+3.14765705E+01	+2.69599080E+00	+3.76709594E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
297.000000	+2.39575538E+01	+3.14501443E+01	+2.70706178E+00	+3.61355188E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
75.000000	+2.01835804E+01	+2.15184480E+01	+9.81979330E-01	+2.64312963E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
76.500000	+1.93799612E+01	+2.07201560E+01	+9.85962115E-01	+2.66725023E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
78.000000	+1.86207082E+01	+1.99662999E+01	+9.89981081E-01	+2.64469336E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
79.500000	+1.79061721E+01	+1.92570424E+01	+9.93896195E-01	+2.49658104E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
81.000000	+1.72368033E+01	+1.85925110E+01	+9.97470824E-01	+2.33361328E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
82.500000	+1.66123796E+01	+1.79727403E+01	+1.00089704E+00	+2.06558219E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
84.000000	+1.60334615E+01	+1.73975963E+01	+1.00366757E+00	+1.92397584E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
85.500000	+1.54987069E+01	+1.68669422E+01	+1.00666896E+00	+2.07119588E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
87.000000	+1.50080190E+01	+1.63806564E+01	+1.00988116E+00	+2.26738367E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
88.500000	+1.45608690E+01	+1.59384429E+01	+1.01347111E+00	+2.46646979E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
90.000000	+1.41570762E+01	+1.55399079E+01	+1.01728057E+00	+2.76321944E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
91.500000	+1.37956073E+01	+1.51846483E+01	+1.02176077E+00	+2.92066357E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
93.000000	+1.34771775E+01	+1.48721789E+01	+1.02604256E+00	+3.09116549E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
94.500000	+1.31998233E+01	+1.46018055E+01	+1.03103427E+00	+3.29965939E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
96.000000	+1.29638433E+01	+1.43727223E+01	+1.03594154E+00	+3.40817988E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
97.500000	+1.27677204E+01	+1.41841108E+01	+1.04125881E+00	+3.85368231E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
99.000000	+1.26098337E+01	+1.40350954E+01	+1.04750258E+00	+4.27257326E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
100.500000	+1.24900310E+01	+1.39246931E+01	+1.05407653E+00	+4.68807624E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
102.000000	+1.24063743E+01	+1.38518227E+01	+1.06156681E+00	+5.32697856E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
103.500000	+1.23575666E+01	+1.38153402E+01	+1.07005746E+00	+5.90730207E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
105.000000	+1.23427635E+01	+1.38140564E+01	+1.07928872E+00	+6.37547132E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
106.500000	+1.23607763E+01	+1.38467001E+01	+1.08918388E+00	+6.97055501E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
108.000000	+1.24095387E+01	+1.39119227E+01	+1.10020038E+00	+7.62687825E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
109.500000	+1.24880204E+01	+1.40083351E+01	+1.11206451E+00	+7.97034008E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
111.000000	+1.25957759E+01	+1.41345164E+01	+1.12411140E+00	+8.29152344E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
112.500000	+1.27304457E+01	+1.42890518E+01	+1.13693908E+00	+8.93279922E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
114.000000	+1.28899617E+01	+1.44704955E+01	+1.15090980E+00	+9.48288667E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
115.500000	+1.30736712E+01	+1.46772543E+01	+1.16538774E+00	+9.78577435E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
117.000000	+1.32801381E+01	+1.49077599E+01	+1.18026712E+00	+1.02134367E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
118.500000	+1.35069862E+01	+1.51604640E+01	+1.19602805E+00	+1.08024328E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
120.000000	+1.37526113E+01	+1.54338439E+01	+1.21267442E+00	+1.12852111E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
121.500000	+1.40160854E+01	+1.57265012E+01	+1.22988369E+00	+1.16567833E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
123.000000	+1.42959838E+01	+1.60370498E+01	+1.24764477E+00	+1.20550557E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
124.500000	+1.45905661E+01	+1.63639716E+01	+1.26604885E+00	+1.25044464E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
126.000000	+1.48981005E+01	+1.67057202E+01	+1.28515811E+00	+1.29878840E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
127.500000	+1.52169107E+01	+1.70607783E+01	+1.30501250E+00	+1.33581358E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
129.000000	+1.55460979E+01	+1.74276280E+01	+1.32523252E+00	+1.35933992E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
130.500000	+1.58841948E+01	+1.78048100E+01	+1.34579270E+00	+1.37276305E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
132.000000	+1.62303436E+01	+1.81909783E+01	+1.36641541E+00	+1.37798845E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
133.500000	+1.65832130E+01	+1.85848897E+01	+1.38713236E+00	+1.39958324E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
135.000000	+1.69406053E+01	+1.89853148E+01	+1.40840291E+00	+1.42926740E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
136.500000	+1.73016563E+01	+1.93910276E+01	+1.43001038E+00	+1.44818299E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
138.000000	+1.76654082E+01	+1.98009090E+01	+1.45184840E+00	+1.45151668E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
139.500000	+1.80314684E+01	+2.02138325E+01	+1.47355588E+00	+1.44908261E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
141.000000	+1.83981706E+01	+2.06285545E+01	+1.49532088E+00	+1.45776160E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
142.500000	+1.87638620E+01	+2.10437847E+01	+1.51728873E+00	+1.46986516E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
144.000000	+1.91274764E+01	+2.14584118E+01	+1.53941683E+00	+1.47750337E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
145.500000	+1.94881511E+01	+2.18714047E+01	+1.56161383E+00	+1.46656288E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
147.000000	+1.98460295E+01	+2.22818083E+01	+1.58341372E+00	+1.44717841E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
148.500000	+2.01997058E+01	+2.26887083E+01	+1.60502918E+00	+1.43488329E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
37.500000	+5.05645277E+01	+5.13875837E+01	+4.98416106E-01	+2.68264780E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
38.250000	+4.99863908E+01	+5.08260696E+01	+5.18411344E-01	+2.64941590E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
39.000000	+4.93911391E+01	+5.02475630E+01	+5.38157344E-01	+2.61157090E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
39.750000	+4.87801091E+01	+4.96533338E+01	+5.57584908E-01	+2.56966495E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
40.500000	+4.81545880E+01	+4.90446672E+01	+5.76702318E-01	+2.51814365E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
41.250000	+4.75160173E+01	+4.84228565E+01	+5.95357063E-01	+2.46178782E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
42.000000	+4.68656361E+01	+4.77891975E+01	+6.13629136E-01	+2.40352313E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
42.750000	+4.62048430E+01	+4.71449729E+01	+6.31409910E-01	+2.33410754E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
43.500000	+4.55349755E+01	+4.64914450E+01	+6.48640749E-01	+2.27077256E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
44.250000	+4.48571566E+01	+4.58298604E+01	+6.65471498E-01	+2.20303098E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
45.000000	+4.41728291E+01	+4.51614335E+01	+6.81686213E-01	+2.12094964E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
45.750000	+4.34831868E+01	+4.44873339E+01	+6.97285743E-01	+2.05372660E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
46.500000	+4.27891690E+01	+4.38087023E+01	+7.12492112E-01	+1.99273495E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
47.250000	+4.20920283E+01	+4.31266435E+01	+7.27176767E-01	+1.91530319E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
48.000000	+4.13929568E+01	+4.24422056E+01	+7.41221660E-01	+1.83725497E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
48.750000	+4.06928619E+01	+4.17563864E+01	+7.54735591E-01	+1.77395821E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
49.500000	+3.99926021E+01	+4.10701455E+01	+7.67831033E-01	+1.71622803E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
50.250000	+3.92931402E+01	+4.03843990E+01	+7.80479012E-01	+1.64656157E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
51.000000	+3.85955185E+01	+3.97000069E+01	+7.92529457E-01	+1.56707013E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
51.750000	+3.79005579E+01	+3.90177717E+01	+8.03985064E-01	+1.49783180E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
52.500000	+3.72088652E+01	+3.83384496E+01	+8.14996934E-01	+1.44390147E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
53.250000	+3.65210836E+01	+3.76627585E+01	+8.25643586E-01	+1.39241300E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
54.000000	+3.58379477E+01	+3.69913729E+01	+8.35883129E-01	+1.32965637E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
54.750000	+3.51602418E+01	+3.63249158E+01	+8.45588431E-01	+1.25682492E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
55.500000	+3.44885818E+01	+3.56639580E+01	+8.54735503E-01	+1.18924274E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
56.250000	+3.38233903E+01	+3.50090270E+01	+8.63427072E-01	+1.13617789E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
57.000000	+3.31650360E+01	+3.43606155E+01	+8.71778171E-01	+1.09474022E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
57.750000	+3.25139180E+01	+3.37191849E+01	+8.79848176E-01	+1.05231280E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
58.500000	+3.18705601E+01	+3.30851612E+01	+8.87562863E-01	+9.99231184E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
59.250000	+3.12354624E+01	+3.24589304E+01	+8.94836644E-01	+9.37485514E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
60.000000	+3.06090376E+01	+3.18408394E+01	+9.01625146E-01	+8.76272154E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
60.750000	+2.99915459E+01	+3.12312014E+01	+9.07980726E-01	+8.26064822E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
61.500000	+2.93831424E+01	+3.06303024E+01	+9.14016118E-01	+7.89751198E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
62.250000	+2.87839806E+01	+3.00384088E+01	+9.19826994E-01	+7.62018346E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
63.000000	+2.81942710E+01	+2.94557681E+01	+9.25446393E-01	+7.33185267E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
63.750000	+2.76143014E+01	+2.88826016E+01	+9.30824773E-01	+6.96891900E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
64.500000	+2.70443563E+01	+2.83191095E+01	+9.35899772E-01	+6.52234393E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
65.250000	+2.64847022E+01	+2.77654717E+01	+9.40608289E-01	+6.03320036E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
66.000000	+2.59354973E+01	+2.72218391E+01	+9.44949572E-01	+5.57699983E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
66.750000	+2.53968156E+01	+2.66883444E+01	+9.48973788E-01	+5.22297536E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
67.500000	+2.48686577E+01	+2.61651169E+01	+9.52784035E-01	+4.96855394E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
68.250000	+2.43510851E+01	+2.56522754E+01	+9.56426619E-01	+4.80365017E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
69.000000	+2.38440892E+01	+2.51499237E+01	+9.59989511E-01	+4.66393326E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
69.750000	+2.33478333E+01	+2.46581585E+01	+9.63422519E-01	+4.48917324E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
70.500000	+2.28624136E+01	+2.41770710E+01	+9.66723270E-01	+4.27703447E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
71.250000	+2.23879831E+01	+2.37067418E+01	+9.69838071E-01	+3.98339639E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
72.000000	+2.19247004E+01	+2.32472365E+01	+9.72698365E-01	+3.65234807E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
72.750000	+2.14726074E+01	+2.27986107E+01	+9.75316593E-01	+3.34443448E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
73.500000	+2.10317227E+01	+2.23609102E+01	+9.77715017E-01	+3.04080931E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
74.250000	+2.06021115E+01	+2.19341769E+01	+9.79877807E-01	+2.72663158E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
18.750000	+5.71793127E+01	+5.77285557E+01	+9.39329282E-02	+1.29863895E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
19.125000	+5.71993718E+01	+5.77513238E+01	+9.88530805E-02	+1.32544227E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
19.500000	+5.72141322E+01	+5.77688624E+01	+1.03873745E-01	+1.35195455E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
19.875000	+5.72235051E+01	+5.77810823E+01	+1.08992740E-01	+1.37878775E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
20.250000	+5.72273989E+01	+5.77878953E+01	+1.14214653E-01	+1.40737353E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
20.625000	+5.72257207E+01	+5.77892144E+01	+1.19548041E-01	+1.43720488E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
21.000000	+5.72183831E+01	+5.77849538E+01	+1.24993690E-01	+1.46754437E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
21.375000	+5.72052988E+01	+5.77750289E+01	+1.30554624E-01	+1.49962324E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
21.750000	+5.71863772E+01	+5.77593562E+01	+1.36240864E-01	+1.53376410E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
22.125000	+5.71615318E+01	+5.77378534E+01	+1.42057855E-01	+1.56885182E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
22.500000	+5.71306796E+01	+5.77104402E+01	+1.48007253E-01	+1.60534014E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
22.875000	+5.70937352E+01	+5.76770377E+01	+1.54097906E-01	+1.64391536E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
23.250000	+5.70506164E+01	+5.76375694E+01	+1.60336618E-01	+1.68334902E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
23.625000	+5.70012481E+01	+5.75919616E+01	+1.66723023E-01	+1.72326397E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
24.000000	+5.69455551E+01	+5.75401434E+01	+1.73261098E-01	+1.76457149E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
24.375000	+5.68834641E+01	+5.74820473E+01	+1.79957310E-01	+1.80671639E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
24.750000	+5.68149091E+01	+5.74176091E+01	+1.86811471E-01	+1.84890368E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
25.125000	+5.67398275E+01	+5.73467689E+01	+1.93824087E-01	+1.89194040E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
25.500000	+5.66581573E+01	+5.72694703E+01	+2.01001024E-01	+1.93597971E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
25.875000	+5.65698435E+01	+5.71856619E+01	+2.08343935E-01	+1.97996732E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
26.250000	+5.64748385E+01	+5.70952971E+01	+2.15850779E-01	+2.02415304E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
26.625000	+5.63730964E+01	+5.69983349E+01	+2.23525083E-01	+2.06908279E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
27.000000	+5.62645778E+01	+5.68947398E+01	+2.31368899E-01	+2.11377546E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
27.375000	+5.61492535E+01	+5.67844831E+01	+2.39378399E-01	+2.15785702E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
27.750000	+5.60270988E+01	+5.66675423E+01	+2.47552827E-01	+2.20187426E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
28.125000	+5.58980954E+01	+5.65439023E+01	+2.55892456E-01	+2.24540802E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
28.500000	+5.57622350E+01	+5.64135552E+01	+2.64393387E-01	+2.28746719E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
28.875000	+5.56195188E+01	+5.62765007E+01	+2.73048460E-01	+2.32860162E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
29.250000	+5.54699510E+01	+5.61327462E+01	+2.81857899E-01	+2.36887191E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
29.625000	+5.53135485E+01	+5.59823070E+01	+2.90814999E-01	+2.40700317E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
30.000000	+5.51503376E+01	+5.58252065E+01	+2.99910423E-01	+2.44371469E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
30.375000	+5.49803475E+01	+5.56614760E+01	+3.09142859E-01	+2.47880804E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
30.750000	+5.48036219E+01	+5.54911547E+01	+3.18501483E-01	+2.51149292E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
31.125000	+5.46202100E+01	+5.53142899E+01	+3.27979056E-01	+2.54259018E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
31.500000	+5.44301674E+01	+5.51309369E+01	+3.37570910E-01	+2.57104268E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
31.875000	+5.42335649E+01	+5.49411585E+01	+3.47261876E-01	+2.59674037E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
32.250000	+5.40304742E+01	+5.47450253E+01	+3.57046463E-01	+2.62125543E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
32.625000	+5.38209732E+01	+5.45426154E+01	+3.66921292E-01	+2.64255648E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
33.000000	+5.36051599E+01	+5.43340141E+01	+3.76865636E-01	+2.65978631E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
33.375000	+5.33831313E+01	+5.41193136E+01	+3.86869689E-01	+2.67660313E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
33.750000	+5.31549793E+01	+5.38986128E+01	+3.96940160E-01	+2.69130494E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
34.125000	+5.29208243E+01	+5.36720173E+01	+4.07054476E-01	+2.69982950E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
34.500000	+5.26807945E+01	+5.34396390E+01	+4.17188881E-01	+2.70683154E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
34.875000	+5.24349961E+01	+5.32015951E+01	+4.27355713E-01	+2.71491448E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
35.250000	+5.21835538E+01	+5.29580082E+01	+4.37550739E-01	+2.71776927E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
35.625000	+5.19266220E+01	+5.27090071E+01	+4.47738982E-01	+2.71467901E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
36.000000	+5.16643407E+01	+5.24547247E+01	+4.57910832E-01	+2.71225057E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
36.375000	+5.13968347E+01	+5.21952980E+01	+4.68080861E-01	+2.71038705E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
36.750000	+5.11242528E+01	+5.19308681E+01	+4.78238735E-01	+2.70287796E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
37.125000	+5.08467659E+01	+5.16615804E+01	+4.88352446E-01	+2.69110139E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
9.375000	+5.52709727E+01	+5.57695125E+01	-2.92473347E-03	+8.42355693E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
9.562500	+5.53284765E+01	+5.58278057E+01	-1.34254127E-03	+8.45315989E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
9.750000	+5.53855675E+01	+5.58856901E+01	+2.45201488E-04	+8.48328832E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
9.937500	+5.54422129E+01	+5.59431331E+01	+1.83869185E-03	+8.51806815E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
10.125000	+5.54983805E+01	+5.60001032E+01	+3.43947705E-03	+8.56240903E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
10.312500	+5.55540388E+01	+5.60565700E+01	+5.04959524E-03	+8.61570588E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
10.500000	+5.56091581E+01	+5.61125044E+01	+6.67036675E-03	+8.67265631E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
10.687500	+5.56637101E+01	+5.61678783E+01	+8.30184135E-03	+8.72782711E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
10.875000	+5.57176682E+01	+5.62226647E+01	+9.94330192E-03	+8.78004858E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
11.062500	+5.57710063E+01	+5.62768373E+01	+1.15943596E-02	+8.83310413E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
11.250000	+5.58236988E+01	+5.63303708E+01	+1.32557160E-02	+8.89235943E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
11.437500	+5.58757201E+01	+5.63832406E+01	+1.49289944E-02	+8.96033134E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
11.625000	+5.59270459E+01	+5.64354232E+01	+1.66158402E-02	+9.03477424E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
11.812500	+5.59776526E+01	+5.64868955E+01	+1.83170347E-02	+9.11054735E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
12.000000	+5.60275182E+01	+5.65376354E+01	+2.00322955E-02	+9.18371249E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
12.187500	+5.60766217E+01	+5.65876214E+01	+2.17609269E-02	+9.25477865E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
12.375000	+5.61249420E+01	+5.66368326E+01	+2.35028375E-02	+9.32841622E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
12.562500	+5.61724583E+01	+5.66852487E+01	+2.52590830E-02	+9.40952360E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
12.750000	+5.62191499E+01	+5.67328499E+01	+2.70314088E-02	+9.49881234E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
12.937500	+5.62649968E+01	+5.67796170E+01	+2.88211376E-02	+9.59196466E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
13.125000	+5.63099803E+01	+5.68255314E+01	+3.06283956E-02	+9.68335086E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
13.312500	+5.63540826E+01	+5.68705749E+01	+3.24523942E-02	+9.77091837E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
13.500000	+5.63972862E+01	+5.69147298E+01	+3.42924900E-02	+9.85772625E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
13.687500	+5.64395737E+01	+5.69579789E+01	+3.61490415E-02	+9.94897033E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
13.875000	+5.64809273E+01	+5.70003050E+01	+3.80233538E-02	+1.00475305E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
14.062500	+5.65213297E+01	+5.70416918E+01	+3.99168655E-02	+1.01518209E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
14.250000	+5.65607642E+01	+5.70821230E+01	+4.18302867E-02	+1.02572097E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
14.437500	+5.65992153E+01	+5.71215828E+01	+4.37633191E-02	+1.03596280E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
14.625000	+5.66366678E+01	+5.71600559E+01	+4.57151472E-02	+1.04587202E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
14.812500	+5.66731067E+01	+5.71975270E+01	+4.76853392E-02	+1.05580886E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
15.000000	+5.67085167E+01	+5.72339811E+01	+4.96744304E-02	+1.06622625E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
15.187500	+5.67428825E+01	+5.72694038E+01	+5.16836876E-02	+1.07728806E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
15.375000	+5.67761889E+01	+5.73037805E+01	+5.37142606E-02	+1.08873031E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
15.562500	+5.68084218E+01	+5.73370971E+01	+5.57664262E-02	+1.10007139E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
15.750000	+5.68395673E+01	+5.73693398E+01	+5.78395283E-02	+1.11099923E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
15.937500	+5.68696124E+01	+5.74004950E+01	+5.99326734E-02	+1.12163057E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
16.125000	+5.68985436E+01	+5.74305491E+01	+6.20456429E-02	+1.13241988E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
16.312500	+5.69263471E+01	+5.74594889E+01	+6.41792479E-02	+1.14377032E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
16.500000	+5.69530090E+01	+5.74873012E+01	+6.63347817E-02	+1.15567622E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
16.687500	+5.69785159E+01	+5.75139732E+01	+6.85130337E-02	+1.16772505E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
16.875000	+5.70028550E+01	+5.75394920E+01	+7.07137506E-02	+1.17946403E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
17.062500	+5.70260143E+01	+5.75638451E+01	+7.29360238E-02	+1.19078922E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
17.250000	+5.70479815E+01	+5.75870202E+01	+7.51792102E-02	+1.20200460E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
17.437500	+5.70687442E+01	+5.76090048E+01	+7.74435411E-02	+1.21353763E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
17.625000	+5.70882894E+01	+5.76297867E+01	+7.97299763E-02	+1.22560275E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
17.812500	+5.71066046E+01	+5.76493540E+01	+8.20395514E-02	+1.23806870E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
18.000000	+5.71236774E+01	+5.76676946E+01	+8.43727339E-02	+1.25056929E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
18.187500	+5.71394960E+01	+5.76847967E+01	+8.67291862E-02	+1.26277608E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
18.375000	+5.71540492E+01	+5.77006486E+01	+8.91081442E-02	+1.27467415E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
18.562500	+5.71673254E+01	+5.77152388E+01	+9.15092143E-02	+1.28646732E-02	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
4.687500	+5.38274566E+01	+5.43074697E+01	-4.07945742E-02	+7.44631747E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
4.781250	+5.38535007E+01	+5.43338504E+01	-4.00938362E-02	+7.50275867E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
4.875000	+5.38797992E+01	+5.43604881E+01	-3.93878069E-02	+7.55724110E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
4.968750	+5.39063417E+01	+5.43873725E+01	-3.86768535E-02	+7.60826684E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
5.062500	+5.39331182E+01	+5.44144933E+01	-3.79612569E-02	+7.65666980E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
5.156250	+5.39601185E+01	+5.44418404E+01	-3.72412279E-02	+7.70301781E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
5.250000	+5.39873328E+01	+5.44694037E+01	-3.65169410E-02	+7.74747516E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
5.343750	+5.40147513E+01	+5.44971735E+01	-3.57885763E-02	+7.78976610E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
5.437500	+5.40423644E+01	+5.45251399E+01	-3.50563599E-02	+7.82925431E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
5.531250	+5.40701626E+01	+5.45532934E+01	-3.43205911E-02	+7.86512624E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
5.625000	+5.40981366E+01	+5.45816246E+01	-3.35816487E-02	+7.89663791E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
5.718750	+5.41262774E+01	+5.46101241E+01	-3.28399715E-02	+7.92336358E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
5.812500	+5.41545760E+01	+5.46387828E+01	-3.20960181E-02	+7.94537927E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
5.906250	+5.41830236E+01	+5.46675916E+01	-3.13502129E-02	+7.96332845E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
6.000000	+5.42116114E+01	+5.46965417E+01	-3.06028940E-02	+7.97834763E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
6.093750	+5.42403309E+01	+5.47256244E+01	-2.98542727E-02	+7.99186773E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
6.187500	+5.42691735E+01	+5.47548310E+01	-2.91044188E-02	+8.00533887E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
6.281250	+5.42981306E+01	+5.47841531E+01	-2.83532717E-02	+8.01994382E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
6.375000	+5.43271939E+01	+5.48135823E+01	-2.76006793E-02	+8.03636605E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
6.468750	+5.43563552E+01	+5.48431106E+01	-2.68464531E-02	+8.05466389E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
6.562500	+5.43856064E+01	+5.48727299E+01	-2.60904298E-02	+8.07427869E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
6.656250	+5.44149395E+01	+5.49024323E+01	-2.53325258E-02	+8.09417574E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
6.750000	+5.44443469E+01	+5.49322103E+01	-2.45727719E-02	+8.11308866E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
6.843750	+5.44738211E+01	+5.49620561E+01	-2.38113217E-02	+8.12981382E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
6.937500	+5.45033549E+01	+5.49919625E+01	-2.30484318E-02	+8.14348840E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
7.031250	+5.45329410E+01	+5.50219220E+01	-2.22844176E-02	+8.15378698E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
7.125000	+5.45625726E+01	+5.50519277E+01	-2.15195967E-02	+8.16099056E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
7.218750	+5.45922426E+01	+5.50819724E+01	-2.07542319E-02	+8.16591360E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
7.312500	+5.46219444E+01	+5.51120494E+01	-1.99884879E-02	+8.16971200E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
7.406250	+5.46516711E+01	+5.51421517E+01	-1.92224109E-02	+8.17362483E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
7.500000	+5.46814161E+01	+5.51722728E+01	-1.84559333E-02	+8.17871554E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
7.593750	+5.47111729E+01	+5.52024062E+01	-1.76889017E-02	+8.18567217E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
7.687500	+5.47409348E+01	+5.52325455E+01	-1.69211197E-02	+8.19470492E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
7.781250	+5.47706957E+01	+5.52626844E+01	-1.61523946E-02	+8.20555290E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
7.875000	+5.48004493E+01	+5.52928169E+01	-1.53825786E-02	+8.21758750E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
7.968750	+5.48301896E+01	+5.53229369E+01	-1.46115969E-02	+8.22998278E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
8.062500	+5.48599107E+01	+5.53530387E+01	-1.38394568E-02	+8.24191467E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
8.156250	+5.48896069E+01	+5.53831163E+01	-1.30662379E-02	+8.25274943E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
8.250000	+5.49192727E+01	+5.54131643E+01	-1.22920663E-02	+8.26218676E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
8.343750	+5.49489025E+01	+5.54431770E+01	-1.15170779E-02	+8.27033115E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
8.437500	+5.49784910E+01	+5.54731490E+01	-1.07413792E-02	+8.27767808E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
8.531250	+5.50080329E+01	+5.55030751E+01	-9.96501324E-03	+8.28501551E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
8.625000	+5.50375229E+01	+5.55329500E+01	-9.18793877E-03	+8.29325843E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
8.718750	+5.50669559E+01	+5.55627686E+01	-8.41002728E-03	+8.30324920E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
8.812500	+5.50963268E+01	+5.55925258E+01	-7.63107955E-03	+8.31556596E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
8.906250	+5.51256305E+01	+5.56222168E+01	-6.85085866E-03	+8.33038395E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
9.000000	+5.51548620E+01	+5.56518366E+01	-6.06913256E-03	+8.34742493E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
9.093750	+5.51840166E+01	+5.56813807E+01	-5.28571649E-03	+8.36601247E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
9.187500	+5.52130896E+01	+5.57108444E+01	-4.50050522E-03	+8.38522530E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
9.281250	+5.52420765E+01	+5.57402232E+01	-3.71348675E-03	+8.40450216E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
2.343750	+5.32905486E+01	+5.37636594E+01	-5.52783720E-02	+4.29544006E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
2.390625	+5.32985630E+01	+5.37717701E+01	-5.50749543E-02	+4.38371659E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
2.437500	+5.33067105E+01	+5.37800159E+01	-5.48673986E-02	+4.47235649E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
2.484375	+5.33149897E+01	+5.37883952E+01	-5.46556708E-02	+4.56179372E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
2.531250	+5.33233992E+01	+5.37969070E+01	-5.44397304E-02	+4.65213924E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
2.578125	+5.33319377E+01	+5.38055498E+01	-5.42195328E-02	+4.74343941E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
2.625000	+5.33406038E+01	+5.38143222E+01	-5.39950329E-02	+4.83566880E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
2.671875	+5.33493962E+01	+5.38232230E+01	-5.37661888E-02	+4.92872565E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
2.718750	+5.33583134E+01	+5.38322508E+01	-5.35329649E-02	+5.02243083E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
2.765625	+5.33673542E+01	+5.38414042E+01	-5.32953359E-02	+5.11653081E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
2.812500	+5.33765170E+01	+5.38506818E+01	-5.30532902E-02	+5.21070416E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
2.859375	+5.33858006E+01	+5.38600822E+01	-5.28068324E-02	+5.30457229E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
2.906250	+5.33952036E+01	+5.38696042E+01	-5.25559865E-02	+5.39771353E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
2.953125	+5.34047245E+01	+5.38792462E+01	-5.23007968E-02	+5.48968009E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
3.000000	+5.34143621E+01	+5.38890069E+01	-5.20413290E-02	+5.58001697E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
3.046875	+5.34241149E+01	+5.38988849E+01	-5.17776702E-02	+5.66828159E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
3.093750	+5.34339817E+01	+5.39088788E+01	-5.15099276E-02	+5.75406337E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
3.140625	+5.34439610E+01	+5.39189872E+01	-5.12382267E-02	+5.83700165E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
3.187500	+5.34540515E+01	+5.39292086E+01	-5.09627087E-02	+5.91680098E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
3.234375	+5.34642519E+01	+5.39395416E+01	-5.06835267E-02	+5.99324320E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
3.281250	+5.34745608E+01	+5.39499849E+01	-5.04008421E-02	+6.06619526E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
3.328125	+5.34849769E+01	+5.39605370E+01	-5.01148208E-02	+6.13561260E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
3.375000	+5.34954988E+01	+5.39711964E+01	-4.98256285E-02	+6.20153815E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
3.421875	+5.35061251E+01	+5.39819618E+01	-4.95334266E-02	+6.26409716E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
3.468750	+5.35168545E+01	+5.39928316E+01	-4.92383694E-02	+6.32348804E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
3.515625	+5.35276857E+01	+5.40038045E+01	-4.89405996E-02	+6.37997040E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
3.562500	+5.35386172E+01	+5.40148791E+01	-4.86402471E-02	+6.43385065E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
3.609375	+5.35496477E+01	+5.40260538E+01	-4.83374261E-02	+6.48546614E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
3.656250	+5.35607758E+01	+5.40373273E+01	-4.80322347E-02	+6.53516862E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
3.703125	+5.35720001E+01	+5.40486982E+01	-4.77247541E-02	+6.58330801E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
3.750000	+5.35833192E+01	+5.40601649E+01	-4.74150495E-02	+6.63021706E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
3.796875	+5.35947316E+01	+5.40717261E+01	-4.71031712E-02	+6.67619764E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
3.843750	+5.36062361E+01	+5.40833804E+01	-4.67891560E-02	+6.72150937E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
3.890625	+5.36178311E+01	+5.40951263E+01	-4.64730297E-02	+6.76636091E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
3.937500	+5.36295153E+01	+5.41069623E+01	-4.61548097E-02	+6.81090446E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
3.984375	+5.36412872E+01	+5.41188872E+01	-4.58345074E-02	+6.85523338E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
4.031250	+5.36531455E+01	+5.41308995E+01	-4.55121316E-02	+6.89938312E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
4.078125	+5.36650887E+01	+5.41429977E+01	-4.51876903E-02	+6.94333529E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
4.125000	+5.36771154E+01	+5.41551805E+01	-4.48611939E-02	+6.98702421E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
4.171875	+5.36892244E+01	+5.41674465E+01	-4.45326568E-02	+7.03034564E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
4.218750	+5.37014141E+01	+5.41797944E+01	-4.42020990E-02	+7.07316692E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
4.265625	+5.37136832E+01	+5.41922226E+01	-4.38695474E-02	+7.11533793E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
4.312500	+5.37260303E+01	+5.42047298E+01	-4.35350360E-02	+7.15670202E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
4.359375	+5.37384542E+01	+5.42173147E+01	-4.31986065E-02	+7.19710638E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
4.406250	+5.37509534E+01	+5.42299760E+01	-4.28603073E-02	+7.23641134E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
4.453125	+5.37635266E+01	+5.42427121E+01	-4.25201930E-02	+7.27449824E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
4.500000	+5.37761725E+01	+5.42555219E+01	-4.21783231E-02	+7.31127537E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
4.546875	+5.37888897E+01	+5.42684038E+01	-4.18347609E-02	+7.34668202E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
4.593750	+5.38016770E+01	+5.42813567E+01	-4.14895717E-02	+7.38069061E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
4.640625	+5.38145331E+01	+5.42943791E+01	-4.11428212E-02	+7.41399750E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.171875	+5.31369512E+01	+5.36083504E+01	-5.89028091E-02	+1.68469086E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.195312	+5.31390861E+01	+5.36105043E+01	-5.88625613E-02	+1.74979054E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.218750	+5.31412611E+01	+5.36126990E+01	-5.88207877E-02	+1.81468774E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.242188	+5.31434762E+01	+5.36149344E+01	-5.87774978E-02	+1.87915876E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.265625	+5.31457311E+01	+5.36172105E+01	-5.87327021E-02	+1.94316389E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.289062	+5.31480259E+01	+5.36195271E+01	-5.86864120E-02	+2.00666828E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.312500	+5.31503603E+01	+5.36218841E+01	-5.86386395E-02	+2.06964159E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.335938	+5.31527344E+01	+5.36242813E+01	-5.85893975E-02	+2.13205775E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.359375	+5.31551479E+01	+5.36267188E+01	-5.85386993E-02	+2.19389474E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.382812	+5.31576009E+01	+5.36291963E+01	-5.84865587E-02	+2.25513411E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.406250	+5.31600931E+01	+5.36317138E+01	-5.84329899E-02	+2.31576067E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.429688	+5.31626244E+01	+5.36342711E+01	-5.83780074E-02	+2.37576246E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.453125	+5.31651949E+01	+5.36368681E+01	-5.83216261E-02	+2.43513019E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.476562	+5.31678042E+01	+5.36395047E+01	-5.82638607E-02	+2.49385701E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.500000	+5.31704524E+01	+5.36421808E+01	-5.82047265E-02	+2.55193843E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.523438	+5.31731392E+01	+5.36448962E+01	-5.81442386E-02	+2.60937199E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.546875	+5.31758647E+01	+5.36476508E+01	-5.80824122E-02	+2.66615710E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.570312	+5.31786286E+01	+5.36504445E+01	-5.80192625E-02	+2.72229493E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.593750	+5.31814309E+01	+5.36532772E+01	-5.79548046E-02	+2.77778799E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.617188	+5.31842713E+01	+5.36561487E+01	-5.78890537E-02	+2.83264041E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.640625	+5.31871499E+01	+5.36590589E+01	-5.78220246E-02	+2.88685760E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.664062	+5.31900664E+01	+5.36620076E+01	-5.77537322E-02	+2.94044607E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.687500	+5.31930208E+01	+5.36649948E+01	-5.76841912E-02	+2.99341381E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.710938	+5.31960129E+01	+5.36680203E+01	-5.76134159E-02	+3.04576984E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.734375	+5.31990426E+01	+5.36710840E+01	-5.75414207E-02	+3.09752420E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.757812	+5.32021097E+01	+5.36741856E+01	-5.74682195E-02	+3.14868831E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.781250	+5.32052141E+01	+5.36773252E+01	-5.73938260E-02	+3.19927473E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.804688	+5.32083558E+01	+5.36805025E+01	-5.73182535E-02	+3.24929716E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.828125	+5.32115344E+01	+5.36837174E+01	-5.72415152E-02	+3.29877056E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.851562	+5.32147500E+01	+5.36869698E+01	-5.71636236E-02	+3.34771128E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.875000	+5.32180024E+01	+5.36902595E+01	-5.70845912E-02	+3.39613694E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.898438	+5.32212914E+01	+5.36935863E+01	-5.70044297E-02	+3.44406656E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.921875	+5.32246169E+01	+5.36969502E+01	-5.69231506E-02	+3.49152057E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.945312	+5.32279787E+01	+5.37003510E+01	-5.68407647E-02	+3.53852084E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.968750	+5.32313768E+01	+5.37037885E+01	-5.67572824E-02	+3.58509076E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
1.992188	+5.32348109E+01	+5.37072625E+01	-5.66727136E-02	+3.63125515E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
2.015625	+5.32382809E+01	+5.37107730E+01	-5.65870673E-02	+3.67704027E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
2.039062	+5.32417868E+01	+5.37143198E+01	-5.65003523E-02	+3.72247392E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
2.062500	+5.32453282E+01	+5.37179028E+01	-5.64125764E-02	+3.76758516E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
2.085938	+5.32489051E+01	+5.37215217E+01	-5.63237467E-02	+3.81240430E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
2.109375	+5.32525174E+01	+5.37251764E+01	-5.62338699E-02	+3.85696297E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
2.132812	+5.32561648E+01	+5.37288668E+01	-5.61429516E-02	+3.90129371E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
2.156250	+5.32598472E+01	+5.37325927E+01	-5.60509968E-02	+3.94542998E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
2.179688	+5.32635645E+01	+5.37363539E+01	-5.59580096E-02	+3.98940601E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
2.203125	+5.32673165E+01	+5.37401504E+01	-5.58639934E-02	+4.03325647E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
2.226562	+5.32711031E+01	+5.37439819E+01	-5.57689507E-02	+4.07701617E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
2.250000	+5.32749240E+01	+5.37478483E+01	-5.56728832E-02	+4.12071997E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
2.273438	+5.32787792E+01	+5.37517494E+01	-5.55757919E-02	+4.16440237E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
2.296875	+5.32826685E+01	+5.37556851E+01	-5.54776769E-02	+4.20809722E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02
2.320312	+5.32865917E+01	+5.37596551E+01	-5.53785374E-02	+4.25180669E-03	+9.60004786E+01	+5.37185890E+02	+1.78709978E-01	+1.00000000E+00	+0.00000000E+00	+2.67430642E+01	+5.36550352E+02	+4.98425993E-02


==> anc/otoc_to_plot_supersymmetric_M600_L1.5560_n200_beta7.5000.dat <==
400.000000	+1.31300224E+01	+2.01038029E+01	+2.63530466E+00	+2.63088165E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
408.000000	+1.29547678E+01	+2.00721242E+01	+2.65568354E+00	+2.46383818E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
416.000000	+1.27954817E+01	+2.00496692E+01	+2.67472607E+00	+2.68449411E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
424.000000	+1.26469243E+01	+2.00766449E+01	+2.69863544E+00	+2.68145919E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
432.000000	+1.24846889E+01	+2.00568782E+01	+2.71762942E+00	+2.33786552E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
440.000000	+1.23142331E+01	+2.00271320E+01	+2.73604129E+00	+2.46280035E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
448.000000	+1.21736263E+01	+2.00501530E+01	+2.75703422E+00	+2.48184186E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
456.000000	+1.20267637E+01	+2.00521001E+01	+2.77575076E+00	+2.13134112E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
464.000000	+1.18486477E+01	+1.99984078E+01	+2.79113568E+00	+2.21841041E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
472.000000	+1.17165346E+01	+2.00318426E+01	+2.81124533E+00	+2.48056017E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
480.000000	+1.15609312E+01	+2.00406515E+01	+2.83082464E+00	+2.28151059E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
488.000000	+1.14052231E+01	+2.00296828E+01	+2.84774950E+00	+2.12150391E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
496.000000	+1.12377885E+01	+2.00102859E+01	+2.86476871E+00	+1.99440626E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
504.000000	+1.10852058E+01	+1.99893145E+01	+2.87966000E+00	+1.96722521E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
512.000000	+1.09387309E+01	+1.99917393E+01	+2.89624431E+00	+1.96398583E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
520.000000	+1.07775297E+01	+1.99658817E+01	+2.91108377E+00	+1.91956686E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
528.000000	+1.06398187E+01	+1.99751867E+01	+2.92695738E+00	+2.02779507E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
536.000000	+1.05012422E+01	+1.99925965E+01	+2.94352849E+00	+2.15573910E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
544.000000	+1.03273142E+01	+1.99902936E+01	+2.96144920E+00	+2.32607602E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
552.000000	+1.01582032E+01	+2.00094549E+01	+2.98074571E+00	+2.23930298E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
560.000000	+1.00151559E+01	+2.00306257E+01	+2.99727805E+00	+1.90877452E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
568.000000	+9.89971908E+00	+2.00564733E+01	+3.01128610E+00	+1.63192216E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
576.000000	+9.76920751E+00	+2.00496328E+01	+3.02338881E+00	+1.44304224E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
584.000000	+9.65822471E+00	+2.00522131E+01	+3.03437478E+00	+1.66686985E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
592.000000	+9.52382513E+00	+2.00821174E+01	+3.05005872E+00	+2.10638149E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
600.000000	+9.35302525E+00	+2.01032827E+01	+3.06807688E+00	+1.69951694E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
608.000000	+9.23629907E+00	+2.00856344E+01	+3.07725100E+00	+7.30474232E-04	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
616.000000	+9.13121883E+00	+2.00078579E+01	+3.07976447E+00	+4.79287220E-04	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
624.000000	+9.00504806E+00	+1.99379023E+01	+3.08491959E+00	+1.49116594E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
632.000000	+8.83001764E+00	+1.99692792E+01	+3.10362312E+00	+2.15917079E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
640.000000	+8.68996892E+00	+2.00071174E+01	+3.11946632E+00	+1.46659262E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
648.000000	+8.61758902E+00	+2.00213296E+01	+3.12708861E+00	+1.25760009E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
656.000000	+8.55406360E+00	+2.01012377E+01	+3.13958792E+00	+1.80853479E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
664.000000	+8.44689445E+00	+2.01854407E+01	+3.15602516E+00	+1.29603945E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
672.000000	+8.34853014E+00	+2.01376537E+01	+3.16032456E+00	+1.59211647E-04	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
680.000000	+8.22084420E+00	+1.99893312E+01	+3.15857255E+00	+1.60628179E-04	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
688.000000	+8.07184076E+00	+1.98913020E+01	+3.16289461E+00	+6.29385217E-04	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
696.000000	+7.99712295E+00	+1.98847193E+01	+3.16864271E+00	+1.16248072E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
704.000000	+7.98618452E+00	+2.00275412E+01	+3.18149430E+00	+1.38628028E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
712.000000	+7.94293142E+00	+2.00971463E+01	+3.19082320E+00	+5.14672826E-04	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
720.000000	+7.83380338E+00	+1.99747272E+01	+3.18972906E+00	-9.80334123E-05	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
728.000000	+7.70674641E+00	+1.98419120E+01	+3.18925466E+00	+8.59110790E-04	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
736.000000	+7.64506078E+00	+1.99540233E+01	+3.20347484E+00	+2.35685134E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
744.000000	+7.57110534E+00	+2.01726211E+01	+3.22696428E+00	+2.23384743E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
752.000000	+7.40693640E+00	+2.01637970E+01	+3.23921640E+00	+1.01518610E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
760.000000	+7.24098598E+00	+2.00488592E+01	+3.24320726E+00	+7.88160790E-04	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
768.000000	+7.17697363E+00	+2.00957242E+01	+3.25182697E+00	+9.07713878E-04	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
776.000000	+7.12982257E+00	+2.01250673E+01	+3.25773068E+00	+2.10629693E-04	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
784.000000	+7.07686769E+00	+2.00392289E+01	+3.25519704E+00	+5.77530356E-05	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
792.000000	+7.06359154E+00	+2.00708501E+01	+3.25865473E+00	+8.06669122E-04	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
200.000000	+1.47495037E+01	+1.73522125E+01	+1.64969995E+00	+1.11046216E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
204.000000	+1.50625191E+01	+1.77810694E+01	+1.69324592E+00	+1.06683646E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
208.000000	+1.53435066E+01	+1.81781033E+01	+1.73504687E+00	+1.02800875E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
212.000000	+1.55917181E+01	+1.85432946E+01	+1.77548662E+00	+9.89415594E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
216.000000	+1.58085229E+01	+1.88766059E+01	+1.81420011E+00	+9.43203472E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
220.000000	+1.59927904E+01	+1.91756999E+01	+1.85094290E+00	+8.99258052E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
224.000000	+1.61439263E+01	+1.94408623E+01	+1.88614076E+00	+8.61999574E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
228.000000	+1.62659730E+01	+1.96761209E+01	+1.91990287E+00	+8.18975833E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
232.000000	+1.63609794E+01	+1.98811577E+01	+1.95165882E+00	+7.62378590E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
236.000000	+1.64325629E+01	+2.00571702E+01	+1.98089315E+00	+7.16109870E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
240.000000	+1.64774407E+01	+2.02051743E+01	+2.00894761E+00	+6.87188615E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
244.000000	+1.64990508E+01	+2.03285003E+01	+2.03586824E+00	+6.49486375E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
248.000000	+1.65009245E+01	+2.04274673E+01	+2.06090652E+00	+6.10685020E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
252.000000	+1.64856274E+01	+2.05068093E+01	+2.08472304E+00	+5.89270370E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
256.000000	+1.64536401E+01	+2.05697190E+01	+2.10804815E+00	+5.67417129E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
260.000000	+1.64094770E+01	+2.06174002E+01	+2.13011641E+00	+5.46349774E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
264.000000	+1.63513267E+01	+2.06513006E+01	+2.15175614E+00	+5.32345346E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
268.000000	+1.62791294E+01	+2.06701288E+01	+2.17270404E+00	+5.15846611E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
272.000000	+1.61979033E+01	+2.06790397E+01	+2.19302386E+00	+5.06698787E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
276.000000	+1.61089391E+01	+2.06815885E+01	+2.21323994E+00	+4.89068928E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
280.000000	+1.60155388E+01	+2.06754770E+01	+2.23214938E+00	+4.60821820E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
284.000000	+1.59228993E+01	+2.06672687E+01	+2.25010569E+00	+4.38808148E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
288.000000	+1.58260856E+01	+2.06525145E+01	+2.26725403E+00	+4.12290244E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
292.000000	+1.57270008E+01	+2.06304639E+01	+2.28308891E+00	+3.91854430E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
296.000000	+1.56240168E+01	+2.06041428E+01	+2.29860238E+00	+3.84452210E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
300.000000	+1.55155297E+01	+2.05721478E+01	+2.31384509E+00	+3.78552113E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
304.000000	+1.54042456E+01	+2.05374976E+01	+2.32888655E+00	+3.60844986E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
308.000000	+1.52972219E+01	+2.05019398E+01	+2.34271268E+00	+3.44889257E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
312.000000	+1.51926032E+01	+2.04694595E+01	+2.35647769E+00	+3.56224665E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
316.000000	+1.50843542E+01	+2.04395297E+01	+2.37121066E+00	+3.68332253E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
320.000000	+1.49737331E+01	+2.04083938E+01	+2.38594427E+00	+3.51295945E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
324.000000	+1.48702177E+01	+2.03780281E+01	+2.39931433E+00	+3.32373368E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
328.000000	+1.47729723E+01	+2.03540783E+01	+2.41253414E+00	+3.37153867E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
332.000000	+1.46765588E+01	+2.03349491E+01	+2.42628664E+00	+3.28498293E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
336.000000	+1.45770826E+01	+2.03068036E+01	+2.43881401E+00	+3.04451766E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
340.000000	+1.44770616E+01	+2.02749606E+01	+2.45064278E+00	+3.15112859E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
344.000000	+1.43799355E+01	+2.02559332E+01	+2.46402304E+00	+3.39612618E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
348.000000	+1.42833788E+01	+2.02409603E+01	+2.47781179E+00	+3.29551982E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
352.000000	+1.41814205E+01	+2.02143941E+01	+2.49038719E+00	+3.06785687E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
356.000000	+1.40804947E+01	+2.01861013E+01	+2.50235465E+00	+3.06989545E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
360.000000	+1.39883562E+01	+2.01713289E+01	+2.51494636E+00	+3.16340975E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
364.000000	+1.38982708E+01	+2.01603655E+01	+2.52766193E+00	+3.10137169E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
368.000000	+1.38116114E+01	+2.01499086E+01	+2.53975733E+00	+3.13030103E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
372.000000	+1.37262170E+01	+2.01471097E+01	+2.55270434E+00	+3.25649407E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
376.000000	+1.36410976E+01	+2.01466895E+01	+2.56580928E+00	+3.18698506E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
380.000000	+1.35600847E+01	+2.01467884E+01	+2.57820022E+00	+3.01133534E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
384.000000	+1.34775345E+01	+2.01417536E+01	+2.58989997E+00	+2.81869140E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
388.000000	+1.33955498E+01	+2.01324679E+01	+2.60074975E+00	+2.71266734E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
392.000000	+1.33157585E+01	+2.01261808E+01	+2.61160131E+00	+2.80383790E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
396.000000	+1.32268815E+01	+2.01166209E+01	+2.62318045E+00	+2.98573412E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
100.000000	+1.04556724E+01	+1.15033398E+01	+7.39713315E-01	+1.00010355E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
102.000000	+1.00575542E+01	+1.11076232E+01	+7.42003022E-01	+1.28960344E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
104.000000	+9.69376612E+00	+1.07468518E+01	+7.44871729E-01	+1.53025312E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
106.000000	+9.36431152E+00	+1.04208277E+01	+7.48124035E-01	+1.74948493E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
108.000000	+9.06878272E+00	+1.01292636E+01	+7.51869669E-01	+1.99207740E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
110.000000	+8.80681149E+00	+9.87177993E+00	+7.56092344E-01	+2.10847091E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
112.000000	+8.57844687E+00	+9.64790956E+00	+7.60303552E-01	+2.30486140E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
114.000000	+8.38222117E+00	+9.45705342E+00	+7.65311790E-01	+2.64407099E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
116.000000	+8.21764546E+00	+9.29847912E+00	+7.70879836E-01	+2.95433002E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
118.000000	+8.08380787E+00	+9.17141711E+00	+7.77129110E-01	+3.43476220E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
120.000000	+7.97930354E+00	+9.07508931E+00	+7.84618885E-01	+3.99580148E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
122.000000	+7.90356861E+00	+9.00870100E+00	+7.93112316E-01	+4.50091916E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
124.000000	+7.85565597E+00	+8.97134857E+00	+8.02622562E-01	+5.05648975E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
126.000000	+7.83423760E+00	+8.96194993E+00	+8.13338275E-01	+5.70188651E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
128.000000	+7.83790353E+00	+8.97933474E+00	+8.25430108E-01	+6.35568035E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
130.000000	+7.86556673E+00	+9.02231611E+00	+8.38760996E-01	+6.84427651E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
132.000000	+7.91663407E+00	+9.08974606E+00	+8.52807214E-01	+7.22538381E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
134.000000	+7.98981683E+00	+9.18048585E+00	+8.67662531E-01	+7.76904514E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
136.000000	+8.08318636E+00	+9.29332656E+00	+8.83883394E-01	+8.38458767E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
138.000000	+8.19571819E+00	+9.42699748E+00	+9.01200882E-01	+8.80846090E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
140.000000	+8.32663963E+00	+9.58017776E+00	+9.19117238E-01	+9.18770325E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
142.000000	+8.47404361E+00	+9.75141519E+00	+9.37951695E-01	+9.71636237E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
144.000000	+8.63604336E+00	+9.93925995E+00	+9.57982687E-01	+1.02651608E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
146.000000	+8.81141492E+00	+1.01423279E+01	+9.79012338E-01	+1.06248396E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
148.000000	+8.99951242E+00	+1.03593087E+01	+1.00048205E+00	+1.08568814E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
150.000000	+9.19902007E+00	+1.05890047E+01	+1.02243986E+00	+1.11716913E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
152.000000	+9.40841193E+00	+1.08303512E+01	+1.04516881E+00	+1.15803621E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
154.000000	+9.62639196E+00	+1.10822772E+01	+1.06876131E+00	+1.19898073E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
156.000000	+9.85167064E+00	+1.13434668E+01	+1.09312804E+00	+1.23582637E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
158.000000	+1.00827921E+01	+1.16124547E+01	+1.11819437E+00	+1.26627745E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
160.000000	+1.03187519E+01	+1.18880555E+01	+1.14377914E+00	+1.29005781E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
162.000000	+1.05585597E+01	+1.21692285E+01	+1.16979668E+00	+1.30171022E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
164.000000	+1.08016162E+01	+1.24547957E+01	+1.19584755E+00	+1.30770308E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
166.000000	+1.10463412E+01	+1.27435035E+01	+1.22210480E+00	+1.31328878E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
168.000000	+1.12919287E+01	+1.30342737E+01	+1.24837910E+00	+1.31688714E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
170.000000	+1.15372520E+01	+1.33262096E+01	+1.27478029E+00	+1.32219799E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
172.000000	+1.17815981E+01	+1.36185724E+01	+1.30126702E+00	+1.32009833E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
174.000000	+1.20246700E+01	+1.39106301E+01	+1.32758422E+00	+1.31315766E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
176.000000	+1.22654749E+01	+1.42015178E+01	+1.35379332E+00	+1.30608357E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
178.000000	+1.25031997E+01	+1.44903078E+01	+1.37982756E+00	+1.29978735E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
180.000000	+1.27369927E+01	+1.47763560E+01	+1.40578482E+00	+1.30116296E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
182.000000	+1.29658870E+01	+1.50591559E+01	+1.43187408E+00	+1.30253992E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
184.000000	+1.31897060E+01	+1.53381401E+01	+1.45788642E+00	+1.29312393E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
186.000000	+1.34081379E+01	+1.56125302E+01	+1.48359904E+00	+1.27865697E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
188.000000	+1.36202613E+01	+1.58814384E+01	+1.50903269E+00	+1.26004871E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
190.000000	+1.38258433E+01	+1.61441889E+01	+1.53400099E+00	+1.23447035E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
192.000000	+1.40247464E+01	+1.64003804E+01	+1.55841151E+00	+1.20176751E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
194.000000	+1.42171894E+01	+1.66497015E+01	+1.58207169E+00	+1.16945347E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
196.000000	+1.44022627E+01	+1.68916646E+01	+1.60518965E+00	+1.13990968E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
198.000000	+1.45798629E+01	+1.71258563E+01	+1.62766808E+00	+1.10793319E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
50.000000	+3.03101795E+01	+3.10785717E+01	+4.29692170E-01	+1.62969048E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
51.000000	+2.98422049E+01	+3.06230253E+01	+4.45737045E-01	+1.57928465E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
52.000000	+2.93666042E+01	+3.01596539E+01	+4.61277863E-01	+1.53281175E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
53.000000	+2.88844270E+01	+2.96895551E+01	+4.76393280E-01	+1.48974660E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
54.000000	+2.83967725E+01	+2.92138066E+01	+4.91072795E-01	+1.43989266E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
55.000000	+2.79047993E+01	+2.87334504E+01	+5.05191134E-01	+1.38241927E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
56.000000	+2.74095440E+01	+2.82494830E+01	+5.18721180E-01	+1.32887804E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
57.000000	+2.69118916E+01	+2.77628615E+01	+5.31768694E-01	+1.28315882E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
58.000000	+2.64127347E+01	+2.72745082E+01	+5.44384356E-01	+1.23546150E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
59.000000	+2.59130425E+01	+2.67853012E+01	+5.56477924E-01	+1.17840397E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
60.000000	+2.54137391E+01	+2.62960641E+01	+5.67952436E-01	+1.11816891E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
61.000000	+2.49155815E+01	+2.58075666E+01	+5.78841303E-01	+1.06594166E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
62.000000	+2.44191963E+01	+2.53205334E+01	+5.89271269E-01	+1.02373708E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
63.000000	+2.39252143E+01	+2.48356508E+01	+5.99316044E-01	+9.82759825E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
64.000000	+2.34343329E+01	+2.43535612E+01	+6.08926466E-01	+9.34063445E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
65.000000	+2.29472530E+01	+2.38748575E+01	+6.17997313E-01	+8.77748636E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
66.000000	+2.24645721E+01	+2.34000799E+01	+6.26481438E-01	+8.22319871E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
67.000000	+2.19867345E+01	+2.29297209E+01	+6.34443710E-01	+7.76315481E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
68.000000	+2.15140913E+01	+2.24642375E+01	+6.42007748E-01	+7.41017889E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
69.000000	+2.10469882E+01	+2.20040540E+01	+6.49264068E-01	+7.10271668E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
70.000000	+2.05858223E+01	+2.15495621E+01	+6.56213181E-01	+6.76009452E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
71.000000	+2.01310267E+01	+2.11011201E+01	+6.62784257E-01	+6.33994104E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
72.000000	+1.96830096E+01	+2.06590473E+01	+6.68893063E-01	+5.86069200E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
73.000000	+1.92420938E+01	+2.02236249E+01	+6.74505641E-01	+5.38311609E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
74.000000	+1.88085002E+01	+1.97951029E+01	+6.79659295E-01	+4.97676963E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
75.000000	+1.83823563E+01	+1.93737059E+01	+6.84459181E-01	+4.67013572E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
76.000000	+1.79637795E+01	+1.89596405E+01	+6.88999567E-01	+4.44744474E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
77.000000	+1.75528907E+01	+1.85530976E+01	+6.93354070E-01	+4.26009168E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
78.000000	+1.71498677E+01	+1.81542498E+01	+6.97519750E-01	+4.05124562E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
79.000000	+1.67549060E+01	+1.77632500E+01	+7.01456561E-01	+3.79844347E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
80.000000	+1.63681927E+01	+1.73802341E+01	+7.05116637E-01	+3.47919918E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
81.000000	+1.59899374E+01	+1.70053224E+01	+7.08414960E-01	+3.13366531E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
82.000000	+1.56202091E+01	+1.66386132E+01	+7.11383968E-01	+2.78360742E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
83.000000	+1.52591319E+01	+1.62801855E+01	+7.13982174E-01	+2.46778878E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
84.000000	+1.49066652E+01	+1.59301081E+01	+7.16319545E-01	+2.25601739E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
85.000000	+1.45627787E+01	+1.55884497E+01	+7.18494209E-01	+2.08725149E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
86.000000	+1.42275540E+01	+1.52552782E+01	+7.20494048E-01	+1.99505765E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
87.000000	+1.39008817E+01	+1.49306534E+01	+7.22484325E-01	+1.96215049E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
88.000000	+1.35828576E+01	+1.46146228E+01	+7.24418349E-01	+1.89608574E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
89.000000	+1.32735438E+01	+1.43072280E+01	+7.26276496E-01	+1.81609367E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
90.000000	+1.29729932E+01	+1.40085128E+01	+7.28050537E-01	+1.75159178E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
91.000000	+1.26812031E+01	+1.37185149E+01	+7.29779680E-01	+1.64846901E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
92.000000	+1.23983287E+01	+1.34372680E+01	+7.31347475E-01	+1.45547961E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
93.000000	+1.21244583E+01	+1.31647940E+01	+7.32690639E-01	+1.29897146E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
94.000000	+1.18594562E+01	+1.29010981E+01	+7.33945418E-01	+1.19778752E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
95.000000	+1.16033505E+01	+1.26461814E+01	+7.35086214E-01	+1.02804583E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
96.000000	+1.13562605E+01	+1.24000464E+01	+7.36001509E-01	+8.76159075E-04	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
97.000000	+1.11180348E+01	+1.21626947E+01	+7.36838532E-01	+8.80033221E-04	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
98.000000	+1.08885030E+01	+1.19341276E+01	+7.37761576E-01	+9.45978369E-04	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
99.000000	+1.06677062E+01	+1.17143444E+01	+7.38730489E-01	+9.91847667E-04	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
25.000000	+3.67216206E+01	+3.72506141E+01	+5.63679081E-02	+8.87995107E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
25.500000	+3.67155885E+01	+3.72469663E+01	+6.08651451E-02	+9.10899690E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
26.000000	+3.67049362E+01	+3.72387702E+01	+6.54769050E-02	+9.34255677E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
26.500000	+3.66895871E+01	+3.72259526E+01	+7.02077019E-02	+9.58600397E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
27.000000	+3.66694661E+01	+3.72084421E+01	+7.50629090E-02	+9.84005479E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
27.500000	+3.66444995E+01	+3.71861689E+01	+8.00477567E-02	+1.01048385E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
28.000000	+3.66146157E+01	+3.71590656E+01	+8.51677475E-02	+1.03808232E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
28.500000	+3.65797453E+01	+3.71270670E+01	+9.04285799E-02	+1.06677244E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
29.000000	+3.65398217E+01	+3.70901106E+01	+9.58354719E-02	+1.09653541E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
29.500000	+3.64947812E+01	+3.70481375E+01	+1.01393934E-01	+1.12733082E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
30.000000	+3.64445643E+01	+3.70010920E+01	+1.07108780E-01	+1.15907329E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
30.500000	+3.63891151E+01	+3.69489225E+01	+1.12984667E-01	+1.19168857E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
31.000000	+3.63283826E+01	+3.68915820E+01	+1.19025666E-01	+1.22506100E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
31.500000	+3.62623207E+01	+3.68290282E+01	+1.25235277E-01	+1.25902975E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
32.000000	+3.61908893E+01	+3.67612244E+01	+1.31615963E-01	+1.29346977E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
32.500000	+3.61140541E+01	+3.66881395E+01	+1.38169975E-01	+1.32818374E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
33.000000	+3.60317877E+01	+3.66097484E+01	+1.44897801E-01	+1.36292622E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
33.500000	+3.59440695E+01	+3.65260328E+01	+1.51799237E-01	+1.39762109E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
34.000000	+3.58508860E+01	+3.64369812E+01	+1.58874012E-01	+1.43186105E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
34.500000	+3.57522331E+01	+3.63425892E+01	+1.66117847E-01	+1.46550667E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
35.000000	+3.56481123E+01	+3.62428599E+01	+1.73529078E-01	+1.49854561E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
35.500000	+3.55385346E+01	+3.61378041E+01	+1.81103303E-01	+1.53029389E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
36.000000	+3.54235212E+01	+3.60274402E+01	+1.88832017E-01	+1.56084992E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
36.500000	+3.53030981E+01	+3.59117947E+01	+1.96711803E-01	+1.59030290E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
37.000000	+3.51773017E+01	+3.57909016E+01	+2.04735046E-01	+1.61780357E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
37.500000	+3.50461793E+01	+3.56648035E+01	+2.12889838E-01	+1.64345359E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
38.000000	+3.49097826E+01	+3.55335501E+01	+2.21169582E-01	+1.66768120E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
38.500000	+3.47681717E+01	+3.53971991E+01	+2.29566650E-01	+1.68973924E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
39.000000	+3.46214185E+01	+3.52558156E+01	+2.38066975E-01	+1.70919873E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
39.500000	+3.44696013E+01	+3.51094724E+01	+2.46658638E-01	+1.72689760E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
40.000000	+3.43128012E+01	+3.49582488E+01	+2.55335951E-01	+1.74275899E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
40.500000	+3.41511107E+01	+3.48022309E+01	+2.64086227E-01	+1.75560885E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
41.000000	+3.39846323E+01	+3.46415115E+01	+2.72892039E-01	+1.76600651E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
41.500000	+3.38134682E+01	+3.44761894E+01	+2.81746293E-01	+1.77512762E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
42.000000	+3.36377254E+01	+3.43063691E+01	+2.90643315E-01	+1.78187128E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
42.500000	+3.34575244E+01	+3.41321603E+01	+2.99565005E-01	+1.78491720E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
43.000000	+3.32729916E+01	+3.39536773E+01	+3.08492487E-01	+1.78589110E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
43.500000	+3.30842470E+01	+3.37710393E+01	+3.17423916E-01	+1.78674829E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
44.000000	+3.28914130E+01	+3.35843701E+01	+3.26359970E-01	+1.78576150E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
44.500000	+3.26946297E+01	+3.33937967E+01	+3.35281531E-01	+1.78027004E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
45.000000	+3.24940451E+01	+3.31994491E+01	+3.44162671E-01	+1.77150683E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
45.500000	+3.22897966E+01	+3.30014597E+01	+3.52996600E-01	+1.76308601E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
46.000000	+3.20820129E+01	+3.27999641E+01	+3.61793531E-01	+1.75568322E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
46.500000	+3.18708325E+01	+3.25951005E+01	+3.70553432E-01	+1.74616041E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
47.000000	+3.16564108E+01	+3.23870087E+01	+3.79255135E-01	+1.73208833E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
47.500000	+3.14389069E+01	+3.21758291E+01	+3.87874315E-01	+1.71461412E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
48.000000	+3.12184699E+01	+3.19617027E+01	+3.96401276E-01	+1.69680348E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
48.500000	+3.09952380E+01	+3.17447711E+01	+4.04842350E-01	+1.68056461E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
49.000000	+3.07693477E+01	+3.15251766E+01	+4.13206922E-01	+1.66522463E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
49.500000	+3.05409435E+01	+3.13030625E+01	+4.21494596E-01	+1.64984497E-02	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
12.500000	+3.56272943E+01	+3.61132940E+01	-2.84000026E-02	+5.41970256E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
12.750000	+3.56670388E+01	+3.61536985E+01	-2.70430084E-02	+5.43625101E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
13.000000	+3.57063385E+01	+3.61936611E+01	-2.56818771E-02	+5.45441130E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
13.250000	+3.57451690E+01	+3.62331577E+01	-2.43158027E-02	+5.47551358E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
13.500000	+3.57835067E+01	+3.62721652E+01	-2.29441203E-02	+5.49932104E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
13.750000	+3.58213288E+01	+3.63106612E+01	-2.15661422E-02	+5.52616019E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
14.000000	+3.58586134E+01	+3.63486240E+01	-2.01810402E-02	+5.55641180E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
14.250000	+3.58953391E+01	+3.63860329E+01	-1.87879363E-02	+5.58993719E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
14.500000	+3.59314856E+01	+3.64228677E+01	-1.73860716E-02	+5.62622406E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
14.750000	+3.59670330E+01	+3.64591090E+01	-1.59748243E-02	+5.66501702E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
15.000000	+3.60019621E+01	+3.64947380E+01	-1.45535631E-02	+5.70656357E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
15.250000	+3.60362543E+01	+3.65297364E+01	-1.31215425E-02	+5.75115785E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
15.500000	+3.60698916E+01	+3.65640865E+01	-1.16779842E-02	+5.79862409E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
15.750000	+3.61028563E+01	+3.65977713E+01	-1.02222305E-02	+5.84845313E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
16.000000	+3.61351317E+01	+3.66307739E+01	-8.75375760E-03	+5.90039543E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
16.250000	+3.61667012E+01	+3.66630784E+01	-7.27203274E-03	+5.95468324E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
16.500000	+3.61975486E+01	+3.66946688E+01	-5.77641598E-03	+6.01157629E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
16.750000	+3.62276584E+01	+3.67255298E+01	-4.26624459E-03	+6.07087424E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
17.000000	+3.62570151E+01	+3.67556465E+01	-2.74097886E-03	+6.13208043E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
17.250000	+3.62856040E+01	+3.67850042E+01	-1.20020438E-03	+6.19497261E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
17.500000	+3.63134106E+01	+3.68135888E+01	+3.56507443E-04	+6.25977454E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
17.750000	+3.63404206E+01	+3.68413863E+01	+1.92968289E-03	+6.32671462E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
18.000000	+3.63666200E+01	+3.68683831E+01	+3.51986475E-03	+6.39560321E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
18.250000	+3.63919954E+01	+3.68945657E+01	+5.12748450E-03	+6.46599271E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
18.500000	+3.64165334E+01	+3.69199213E+01	+6.75286111E-03	+6.53768573E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
18.750000	+3.64402210E+01	+3.69444368E+01	+8.39632736E-03	+6.61090169E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
19.000000	+3.64630453E+01	+3.69680998E+01	+1.00583120E-02	+6.68587657E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
19.250000	+3.64849937E+01	+3.69908979E+01	+1.17392656E-02	+6.76245119E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
19.500000	+3.65060538E+01	+3.70128189E+01	+1.34395376E-02	+6.84022241E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
19.750000	+3.65262135E+01	+3.70338509E+01	+1.51593768E-02	+6.91903811E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
20.000000	+3.65454609E+01	+3.70539822E+01	+1.68990566E-02	+6.99914063E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
20.250000	+3.65637841E+01	+3.70732011E+01	+1.86589472E-02	+7.08077051E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
20.500000	+3.65811714E+01	+3.70914963E+01	+2.04394419E-02	+7.16379372E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
20.750000	+3.65976114E+01	+3.71088564E+01	+2.22408440E-02	+7.24786461E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
21.000000	+3.66130928E+01	+3.71252704E+01	+2.40633742E-02	+7.33288393E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
21.250000	+3.66276044E+01	+3.71407273E+01	+2.59072860E-02	+7.41911807E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
21.500000	+3.66411352E+01	+3.71552163E+01	+2.77729332E-02	+7.50683645E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
21.750000	+3.66536740E+01	+3.71687265E+01	+2.96607042E-02	+7.59597368E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
22.000000	+3.66652102E+01	+3.71812475E+01	+3.15709200E-02	+7.68626223E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
22.250000	+3.66757331E+01	+3.71927688E+01	+3.35038353E-02	+7.77764490E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
22.500000	+3.66852319E+01	+3.72032799E+01	+3.54597425E-02	+7.87040033E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
22.750000	+3.66936962E+01	+3.72127705E+01	+3.74390355E-02	+7.96480080E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
23.000000	+3.67011154E+01	+3.72212306E+01	+3.94421429E-02	+8.06077864E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
23.250000	+3.67074792E+01	+3.72286499E+01	+4.14694248E-02	+8.15806982E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
23.500000	+3.67127774E+01	+3.72350184E+01	+4.35211778E-02	+8.25662328E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
23.750000	+3.67169996E+01	+3.72403263E+01	+4.55977365E-02	+8.35670847E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
24.000000	+3.67201359E+01	+3.72445637E+01	+4.76995320E-02	+8.45859762E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
24.250000	+3.67221761E+01	+3.72477208E+01	+4.98270353E-02	+8.56227447E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
24.500000	+3.67231102E+01	+3.72497879E+01	+5.19806693E-02	+8.66756093E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
24.750000	+3.67229283E+01	+3.72507555E+01	+5.41608157E-02	+8.77361074E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
6.250000	+3.45857837E+01	+3.50554881E+01	-6.25045447E-02	+5.41021051E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
6.375000	+3.46052645E+01	+3.50752873E+01	-6.18269572E-02	+5.43118947E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
6.500000	+3.46249096E+01	+3.50952522E+01	-6.11467473E-02	+5.45101787E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
6.625000	+3.46447105E+01	+3.51153743E+01	-6.04642027E-02	+5.46857986E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
6.750000	+3.46646593E+01	+3.51356453E+01	-5.97796024E-02	+5.48389740E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
6.875000	+3.46847477E+01	+3.51560572E+01	-5.90932284E-02	+5.49692983E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
7.000000	+3.47049681E+01	+3.51766018E+01	-5.84053699E-02	+5.50764159E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
7.125000	+3.47253126E+01	+3.51972714E+01	-5.77163180E-02	+5.51606307E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
7.250000	+3.47457735E+01	+3.52180581E+01	-5.70263541E-02	+5.52232314E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
7.375000	+3.47663435E+01	+3.52389544E+01	-5.63357372E-02	+5.52664300E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
7.500000	+3.47870152E+01	+3.52599527E+01	-5.56446934E-02	+5.52929666E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
7.625000	+3.48077812E+01	+3.52810458E+01	-5.49534130E-02	+5.53055502E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
7.750000	+3.48286344E+01	+3.53022263E+01	-5.42620546E-02	+5.53063595E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
7.875000	+3.48495678E+01	+3.53234873E+01	-5.35707541E-02	+5.52967815E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
8.000000	+3.48705746E+01	+3.53448217E+01	-5.28796351E-02	+5.52774646E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
8.125000	+3.48916480E+01	+3.53662228E+01	-5.21888174E-02	+5.52486367E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
8.250000	+3.49127813E+01	+3.53876839E+01	-5.14984192E-02	+5.52105451E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
8.375000	+3.49339681E+01	+3.54091984E+01	-5.08085538E-02	+5.51638428E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
8.500000	+3.49552020E+01	+3.54307600E+01	-5.01193231E-02	+5.51097729E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
8.625000	+3.49764768E+01	+3.54523623E+01	-4.94308095E-02	+5.50500862E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
8.750000	+3.49977863E+01	+3.54739992E+01	-4.87430710E-02	+5.49867285E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
8.875000	+3.50191244E+01	+3.54956646E+01	-4.80561413E-02	+5.49214211E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
9.000000	+3.50404854E+01	+3.55173526E+01	-4.73700354E-02	+5.48553026E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
9.125000	+3.50618634E+01	+3.55390575E+01	-4.66847587E-02	+5.47887780E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
9.250000	+3.50832527E+01	+3.55607736E+01	-4.60003160E-02	+5.47216452E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
9.375000	+3.51046479E+01	+3.55824952E+01	-4.53167176E-02	+5.46534559E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
9.500000	+3.51260434E+01	+3.56042171E+01	-4.46339796E-02	+5.45839709E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
9.625000	+3.51474339E+01	+3.56259338E+01	-4.39521183E-02	+5.45135277E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
9.750000	+3.51688144E+01	+3.56476402E+01	-4.32711414E-02	+5.44431704E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
9.875000	+3.51901795E+01	+3.56693311E+01	-4.25910391E-02	+5.43744894E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
10.000000	+3.52115245E+01	+3.56910017E+01	-4.19117792E-02	+5.43092367E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
10.125000	+3.52328442E+01	+3.57126468E+01	-4.12333081E-02	+5.42488721E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
10.250000	+3.52541340E+01	+3.57342619E+01	-4.05555574E-02	+5.41942176E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
10.375000	+3.52753891E+01	+3.57558422E+01	-3.98784527E-02	+5.41453503E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
10.500000	+3.52966049E+01	+3.57773831E+01	-3.92019236E-02	+5.41017661E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
10.625000	+3.53177768E+01	+3.57988802E+01	-3.85259085E-02	+5.40627427E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
10.750000	+3.53389005E+01	+3.58203290E+01	-3.78503550E-02	+5.40277587E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
10.875000	+3.53599716E+01	+3.58417253E+01	-3.71752146E-02	+5.39968090E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
11.000000	+3.53809860E+01	+3.58630648E+01	-3.65004348E-02	+5.39705016E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
11.125000	+3.54019393E+01	+3.58843434E+01	-3.58259520E-02	+5.39499077E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
11.250000	+3.54228277E+01	+3.59055572E+01	-3.51516871E-02	+5.39362326E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
11.375000	+3.54436470E+01	+3.59267021E+01	-3.44775462E-02	+5.39304384E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
11.500000	+3.54643934E+01	+3.59477742E+01	-3.38034262E-02	+5.39329650E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
11.625000	+3.54850631E+01	+3.59687698E+01	-3.31292221E-02	+5.39436508E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
11.750000	+3.55056521E+01	+3.59896852E+01	-3.24548349E-02	+5.39618789E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
11.875000	+3.55261570E+01	+3.60105167E+01	-3.17801751E-02	+5.39868868E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
12.000000	+3.55465740E+01	+3.60312608E+01	-3.11051627E-02	+5.40181195E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
12.125000	+3.55668997E+01	+3.60519140E+01	-3.04297221E-02	+5.40554932E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
12.250000	+3.55871305E+01	+3.60724728E+01	-2.97537754E-02	+5.40994695E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
12.375000	+3.56072632E+01	+3.60929339E+01	-2.90772354E-02	+5.41469284E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.125000	+3.41781550E+01	+3.46410153E+01	-7.71828256E-02	+3.48715053E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.187500	+3.41843289E+01	+3.46472911E+01	-7.69626846E-02	+3.55736120E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.250000	+3.41906021E+01	+3.46536683E+01	-7.67381554E-02	+3.62683635E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.312500	+3.41969736E+01	+3.46601457E+01	-7.65093300E-02	+3.69479930E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.375000	+3.42034422E+01	+3.46667222E+01	-7.62763055E-02	+3.76117953E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.437500	+3.42100067E+01	+3.46733966E+01	-7.60391826E-02	+3.82593069E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.500000	+3.42166661E+01	+3.46801678E+01	-7.57980642E-02	+3.88903074E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.562500	+3.42234191E+01	+3.46870344E+01	-7.55530538E-02	+3.95048058E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.625000	+3.42302647E+01	+3.46939953E+01	-7.53042541E-02	+4.01030138E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.687500	+3.42372017E+01	+3.47010494E+01	-7.50517661E-02	+4.06853076E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.750000	+3.42442289E+01	+3.47081954E+01	-7.47956878E-02	+4.12521839E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.812500	+3.42513451E+01	+3.47154321E+01	-7.45361138E-02	+4.18042118E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.875000	+3.42585492E+01	+3.47227583E+01	-7.42731351E-02	+4.23419860E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.937500	+3.42658401E+01	+3.47301727E+01	-7.40068390E-02	+4.28660841E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
4.000000	+3.42732164E+01	+3.47376742E+01	-7.37373091E-02	+4.33770313E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
4.062500	+3.42806771E+01	+3.47452616E+01	-7.34646261E-02	+4.38752741E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
4.125000	+3.42882209E+01	+3.47529335E+01	-7.31888681E-02	+4.43611652E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
4.187500	+3.42958467E+01	+3.47606889E+01	-7.29101115E-02	+4.48349591E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
4.250000	+3.43035532E+01	+3.47685264E+01	-7.26284311E-02	+4.52968161E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
4.312500	+3.43113394E+01	+3.47764448E+01	-7.23439013E-02	+4.57468158E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
4.375000	+3.43192039E+01	+3.47844430E+01	-7.20565960E-02	+4.61849754E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
4.437500	+3.43271456E+01	+3.47925196E+01	-7.17665891E-02	+4.66112715E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
4.500000	+3.43351633E+01	+3.48006736E+01	-7.14739551E-02	+4.70256632E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
4.562500	+3.43432559E+01	+3.48089036E+01	-7.11787683E-02	+4.74281117E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
4.625000	+3.43514221E+01	+3.48172084E+01	-7.08811037E-02	+4.78185981E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
4.687500	+3.43596607E+01	+3.48255868E+01	-7.05810358E-02	+4.81971348E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
4.750000	+3.43679706E+01	+3.48340377E+01	-7.02786395E-02	+4.85637720E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
4.812500	+3.43763507E+01	+3.48425597E+01	-6.99739887E-02	+4.89185972E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
4.875000	+3.43847996E+01	+3.48511517E+01	-6.96671570E-02	+4.92617303E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
4.937500	+3.43933163E+01	+3.48598125E+01	-6.93582171E-02	+4.95933145E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
5.000000	+3.44018996E+01	+3.48685409E+01	-6.90472406E-02	+4.99135038E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
5.062500	+3.44105482E+01	+3.48773356E+01	-6.87342983E-02	+5.02224503E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
5.125000	+3.44192612E+01	+3.48861955E+01	-6.84194600E-02	+5.05202921E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
5.187500	+3.44280372E+01	+3.48951194E+01	-6.81027946E-02	+5.08071441E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
5.250000	+3.44368751E+01	+3.49041061E+01	-6.77843706E-02	+5.10830925E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
5.312500	+3.44457739E+01	+3.49131544E+01	-6.74642560E-02	+5.13481943E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
5.375000	+3.44547323E+01	+3.49222632E+01	-6.71425182E-02	+5.16024820E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
5.437500	+3.44637491E+01	+3.49314313E+01	-6.68192249E-02	+5.18459729E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
5.500000	+3.44728234E+01	+3.49406574E+01	-6.64944436E-02	+5.20786831E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
5.562500	+3.44819538E+01	+3.49499405E+01	-6.61682414E-02	+5.23006436E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
5.625000	+3.44911394E+01	+3.49592794E+01	-6.58406855E-02	+5.25119173E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
5.687500	+3.45003790E+01	+3.49686730E+01	-6.55118424E-02	+5.27126153E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
5.750000	+3.45096715E+01	+3.49781201E+01	-6.51817778E-02	+5.29029099E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
5.812500	+3.45190157E+01	+3.49876195E+01	-6.48505561E-02	+5.30830435E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
5.875000	+3.45284107E+01	+3.49971702E+01	-6.45182398E-02	+5.32533311E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
5.937500	+3.45378552E+01	+3.50067710E+01	-6.41848894E-02	+5.34141567E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
6.000000	+3.45473482E+01	+3.50164208E+01	-6.38505628E-02	+5.35659633E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
6.062500	+3.45568886E+01	+3.50261185E+01	-6.35153149E-02	+5.37092362E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
6.125000	+3.45664754E+01	+3.50358630E+01	-6.31791974E-02	+5.38444836E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
6.187500	+3.45761075E+01	+3.50456532E+01	-6.28422588E-02	+5.39758468E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
1.562500	+3.40592071E+01	+3.45202487E+01	-8.11200098E-02	+1.50505223E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
1.593750	+3.40608680E+01	+3.45219315E+01	-8.10723148E-02	+1.54742836E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
1.625000	+3.40625600E+01	+3.45236461E+01	-8.10232956E-02	+1.58976622E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
1.656250	+3.40642828E+01	+3.45253922E+01	-8.09729544E-02	+1.63202000E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
1.687500	+3.40660366E+01	+3.45271697E+01	-8.09212943E-02	+1.67417579E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
1.718750	+3.40678211E+01	+3.45289787E+01	-8.08683184E-02	+1.71622175E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
1.750000	+3.40696363E+01	+3.45308189E+01	-8.08140304E-02	+1.75814796E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
1.781250	+3.40714820E+01	+3.45326903E+01	-8.07584342E-02	+1.79994646E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
1.812500	+3.40733583E+01	+3.45345927E+01	-8.07015338E-02	+1.84161103E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
1.843750	+3.40752648E+01	+3.45365262E+01	-8.06433335E-02	+1.88313718E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
1.875000	+3.40772017E+01	+3.45384904E+01	-8.05838377E-02	+1.92452206E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
1.906250	+3.40791687E+01	+3.45404855E+01	-8.05230509E-02	+1.96576431E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
1.937500	+3.40811657E+01	+3.45425112E+01	-8.04609775E-02	+2.00686391E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
1.968750	+3.40831927E+01	+3.45445674E+01	-8.03976219E-02	+2.04782218E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.000000	+3.40852495E+01	+3.45466540E+01	-8.03329886E-02	+2.08864155E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.031250	+3.40873361E+01	+3.45487710E+01	-8.02670818E-02	+2.12932546E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.062500	+3.40894522E+01	+3.45509182E+01	-8.01999057E-02	+2.16987822E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.093750	+3.40915979E+01	+3.45530954E+01	-8.01314644E-02	+2.21030484E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.125000	+3.40937730E+01	+3.45553026E+01	-8.00617617E-02	+2.25061092E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.156250	+3.40959773E+01	+3.45575397E+01	-7.99908012E-02	+2.29080249E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.187500	+3.40982108E+01	+3.45598065E+01	-7.99185865E-02	+2.33088576E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.218750	+3.41004733E+01	+3.45621029E+01	-7.98451209E-02	+2.37086707E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.250000	+3.41027647E+01	+3.45644289E+01	-7.97704073E-02	+2.41075268E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.281250	+3.41050850E+01	+3.45667842E+01	-7.96944488E-02	+2.45054862E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.312500	+3.41074339E+01	+3.45691687E+01	-7.96172480E-02	+2.49026043E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.343750	+3.41098114E+01	+3.45715824E+01	-7.95388075E-02	+2.52989316E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.375000	+3.41122173E+01	+3.45740252E+01	-7.94591297E-02	+2.56945113E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.406250	+3.41146515E+01	+3.45764967E+01	-7.93782168E-02	+2.60893775E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.437500	+3.41171139E+01	+3.45789971E+01	-7.92960711E-02	+2.64835546E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.468750	+3.41196044E+01	+3.45815261E+01	-7.92126946E-02	+2.68770555E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.500000	+3.41221228E+01	+3.45840836E+01	-7.91280895E-02	+2.72698813E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.531250	+3.41246690E+01	+3.45866694E+01	-7.90422579E-02	+2.76620197E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.562500	+3.41272429E+01	+3.45892836E+01	-7.89552019E-02	+2.80534438E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.593750	+3.41298443E+01	+3.45919258E+01	-7.88669238E-02	+2.84441129E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.625000	+3.41324732E+01	+3.45945960E+01	-7.87774262E-02	+2.88339720E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.656250	+3.41351293E+01	+3.45972941E+01	-7.86867115E-02	+2.92229503E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.687500	+3.41378126E+01	+3.46000199E+01	-7.85947827E-02	+2.96109621E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.718750	+3.41405230E+01	+3.46027732E+01	-7.85016430E-02	+2.99979086E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.750000	+3.41432602E+01	+3.46055541E+01	-7.84072958E-02	+3.03836767E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.781250	+3.41460241E+01	+3.46083622E+01	-7.83117450E-02	+3.07681399E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.812500	+3.41488147E+01	+3.46111975E+01	-7.82149949E-02	+3.11511605E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.843750	+3.41516318E+01	+3.46140599E+01	-7.81170503E-02	+3.15325906E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.875000	+3.41544753E+01	+3.46169492E+01	-7.80179162E-02	+3.19122727E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.906250	+3.41573449E+01	+3.46198652E+01	-7.79175986E-02	+3.22900417E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.937500	+3.41602406E+01	+3.46228079E+01	-7.78161035E-02	+3.26657270E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
2.968750	+3.41631623E+01	+3.46257771E+01	-7.77134378E-02	+3.30391548E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.000000	+3.41661098E+01	+3.46287726E+01	-7.76096088E-02	+3.34101487E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.031250	+3.41690829E+01	+3.46317943E+01	-7.75046243E-02	+3.37785325E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.062500	+3.41720816E+01	+3.46348421E+01	-7.73984929E-02	+3.41441322E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02
3.093750	+3.41751057E+01	+3.46379158E+01	-7.72912235E-02	+3.45082965E-03	+8.56161039E+01	+5.19448853E+02	+1.64821047E-01	+1.00000000E+00	+0.00000000E+00	+1.71431440E+01	+5.18502526E+02	+3.30627974E-02


==> anc/otoc_to_plot_supersymmetric_M700_L1.5916_n100_beta1.0000.dat <==
50.000000	+8.34527029E+01	+8.81475672E+01	+2.23961640E+00	-2.75699829E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
51.000000	+7.99566952E+01	+8.46429556E+01	+2.23778209E+00	-9.11605457E-04	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
52.000000	+7.68510458E+01	+8.15373581E+01	+2.23779318E+00	+1.00870921E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
53.000000	+7.41536526E+01	+7.88493767E+01	+2.23979951E+00	+2.15852672E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
54.000000	+7.18920372E+01	+7.65986244E+01	+2.24211024E+00	+2.87177916E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
55.000000	+7.00802927E+01	+7.48030645E+01	+2.24554307E+00	+3.57726780E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
56.000000	+6.87363024E+01	+7.34766838E+01	+2.24926477E+00	+3.70321734E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
57.000000	+6.78676871E+01	+7.26255677E+01	+2.25294951E+00	+3.53127854E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
58.000000	+6.74719163E+01	+7.22458954E+01	+2.25632733E+00	+4.28100577E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
59.000000	+6.75229970E+01	+7.23217896E+01	+2.26151152E+00	+6.69259174E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
60.000000	+6.79901926E+01	+7.28285019E+01	+2.26971251E+00	+1.03804727E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
61.000000	+6.88392108E+01	+7.37386722E+01	+2.28227246E+00	+1.50783404E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
62.000000	+7.00451021E+01	+7.50315410E+01	+2.29986919E+00	+1.98650943E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
63.000000	+7.16011269E+01	+7.66991634E+01	+2.32200265E+00	+2.40173778E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
64.000000	+7.35139617E+01	+7.87457689E+01	+2.34790395E+00	+2.71455288E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
65.000000	+7.57981687E+01	+8.11806341E+01	+2.37629371E+00	+2.98537280E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
66.000000	+7.84550180E+01	+8.40087172E+01	+2.40761141E+00	+3.21950369E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
67.000000	+8.14873575E+01	+8.72278017E+01	+2.44068378E+00	+3.29042967E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
68.000000	+8.48982979E+01	+9.08297723E+01	+2.47342000E+00	+3.15165497E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
69.000000	+8.86867192E+01	+9.48006488E+01	+2.50371688E+00	+2.83081295E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
70.000000	+9.28345241E+01	+9.91115047E+01	+2.53003626E+00	+2.38699730E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
71.000000	+9.73006348E+01	+1.03713522E+02	+2.55145683E+00	+1.82890130E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
72.000000	+1.02036443E+02	+1.08547274E+02	+2.56661428E+00	+1.24469528E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
73.000000	+1.06977657E+02	+1.13552190E+02	+2.57635073E+00	+7.88471532E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
74.000000	+1.12059006E+02	+1.18673323E+02	+2.58238372E+00	+4.41810164E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
75.000000	+1.17236109E+02	+1.23868993E+02	+2.58518694E+00	+1.88165958E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
76.000000	+1.22473902E+02	+1.29113157E+02	+2.58614703E+00	-7.58703879E-06	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
77.000000	+1.27754905E+02	+1.34387688E+02	+2.58517176E+00	-1.47899919E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
78.000000	+1.33052345E+02	+1.39671991E+02	+2.58318904E+00	-1.33754146E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
79.000000	+1.38319455E+02	+1.44934520E+02	+2.58249668E+00	+4.19418523E-04	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
80.000000	+1.43507157E+02	+1.50132358E+02	+2.58402787E+00	+3.22225009E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
81.000000	+1.48561919E+02	+1.55219751E+02	+2.58894118E+00	+6.57085190E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
82.000000	+1.53445646E+02	+1.60158488E+02	+2.59716958E+00	+9.37409836E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
83.000000	+1.58138690E+02	+1.64922523E+02	+2.60768938E+00	+1.17027000E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
84.000000	+1.62623459E+02	+1.69495271E+02	+2.62057498E+00	+1.47571602E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
85.000000	+1.66875096E+02	+1.73862133E+02	+2.63720370E+00	+1.80549511E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
86.000000	+1.70883021E+02	+1.78007508E+02	+2.65668488E+00	+2.17540681E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
87.000000	+1.74620693E+02	+1.81918432E+02	+2.68071183E+00	+2.41498792E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
88.000000	+1.78113435E+02	+1.85590479E+02	+2.70498464E+00	+2.62349647E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
89.000000	+1.81339017E+02	+1.89029892E+02	+2.73318176E+00	+2.78339684E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
90.000000	+1.84347116E+02	+1.92252194E+02	+2.76065257E+00	+2.77740414E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
91.000000	+1.87151615E+02	+1.95281791E+02	+2.78872985E+00	+2.66450351E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
92.000000	+1.89810556E+02	+1.98148323E+02	+2.81394264E+00	+2.28145431E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
93.000000	+1.92375239E+02	+2.00884982E+02	+2.83435893E+00	+1.90406518E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
94.000000	+1.94862866E+02	+2.03524270E+02	+2.85202395E+00	+1.45370058E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
95.000000	+1.97332872E+02	+2.06093659E+02	+2.86343294E+00	+9.09674788E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
96.000000	+1.99788898E+02	+2.08609325E+02	+2.87021744E+00	+6.42915241E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
97.000000	+2.02203341E+02	+2.11077504E+02	+2.87629125E+00	+4.99608412E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
98.000000	+2.04585328E+02	+2.13494332E+02	+2.88020961E+00	+4.31387599E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
99.000000	+2.06893418E+02	+2.15844476E+02	+2.88491900E+00	+5.10489869E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
25.000000	+2.96538494E+02	+2.99034323E+02	+1.60776816E+00	+3.18750069E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
25.500000	+2.90553697E+02	+2.93088285E+02	+1.62317842E+00	+2.97660349E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
26.000000	+2.84533327E+02	+2.87104564E+02	+1.63753419E+00	+2.87036060E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
26.500000	+2.78491937E+02	+2.81100331E+02	+1.65188202E+00	+2.83598702E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
27.000000	+2.72446265E+02	+2.75091465E+02	+1.66589406E+00	+2.82531345E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
27.500000	+2.66409408E+02	+2.69092549E+02	+1.68013516E+00	+2.90265835E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
28.000000	+2.60393299E+02	+2.63116406E+02	+1.69492065E+00	+2.96633737E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
28.500000	+2.54410814E+02	+2.57174738E+02	+1.70979853E+00	+3.05347605E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
29.000000	+2.48470470E+02	+2.51278009E+02	+1.72545541E+00	+3.16266528E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
29.500000	+2.42582711E+02	+2.45435446E+02	+1.74142519E+00	+3.22572706E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
30.000000	+2.36756012E+02	+2.39655591E+02	+1.75771268E+00	+3.32480672E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
30.500000	+2.30996709E+02	+2.33945886E+02	+1.77467325E+00	+3.39296243E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
31.000000	+2.25313402E+02	+2.28313051E+02	+1.79164230E+00	+3.44558834E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
31.500000	+2.19710577E+02	+2.22763142E+02	+1.80912914E+00	+3.52487286E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
32.000000	+2.14193927E+02	+2.17301195E+02	+1.82689103E+00	+3.55066548E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
32.500000	+2.08768919E+02	+2.11931816E+02	+1.84463579E+00	+3.60125778E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
33.000000	+2.03437613E+02	+2.06658821E+02	+1.86290361E+00	+3.63974723E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
33.500000	+1.98205183E+02	+2.01485323E+02	+1.88103326E+00	+3.64206575E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
34.000000	+1.93073413E+02	+1.96414102E+02	+1.89932427E+00	+3.68240548E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
34.500000	+1.88043904E+02	+1.91447084E+02	+1.91785732E+00	+3.66978406E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
35.000000	+1.83120284E+02	+1.86585847E+02	+1.93602211E+00	+3.66008044E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
35.500000	+1.78301485E+02	+1.81831531E+02	+1.95445812E+00	+3.66038143E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
36.000000	+1.73589834E+02	+1.77184599E+02	+1.97262592E+00	+3.58899123E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
36.500000	+1.68986398E+02	+1.72645439E+02	+1.99034803E+00	+3.55106378E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
37.000000	+1.64489152E+02	+1.68213863E+02	+2.00813656E+00	+3.46934047E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
37.500000	+1.60101163E+02	+1.63889376E+02	+2.02504144E+00	+3.32627126E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
38.000000	+1.55820826E+02	+1.59671515E+02	+2.04139927E+00	+3.22978251E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
38.500000	+1.51646745E+02	+1.55559306E+02	+2.05733926E+00	+3.05185167E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
39.000000	+1.47581856E+02	+1.51551874E+02	+2.07191779E+00	+2.85845585E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
39.500000	+1.43622326E+02	+1.47648340E+02	+2.08592382E+00	+2.74183360E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
40.000000	+1.39767184E+02	+1.43847560E+02	+2.09933612E+00	+2.56455776E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
40.500000	+1.36018097E+02	+1.40148695E+02	+2.11156940E+00	+2.43843282E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
41.000000	+1.32369642E+02	+1.36550737E+02	+2.12372045E+00	+2.44031884E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
41.500000	+1.28820047E+02	+1.33052685E+02	+2.13597259E+00	+2.41627393E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
42.000000	+1.25370362E+02	+1.29653714E+02	+2.14788319E+00	+2.40322319E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
42.500000	+1.22017139E+02	+1.26352728E+02	+2.16000482E+00	+2.45013671E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
43.000000	+1.18759307E+02	+1.23148903E+02	+2.17238456E+00	+2.41809123E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
43.500000	+1.15599788E+02	+1.20041495E+02	+2.18418573E+00	+2.22184388E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
44.000000	+1.12541419E+02	+1.17029638E+02	+2.19460300E+00	+1.94800393E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
44.500000	+1.09583646E+02	+1.14112725E+02	+2.20366577E+00	+1.71308477E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
45.000000	+1.06724225E+02	+1.11289993E+02	+2.21173385E+00	+1.47575221E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
45.500000	+1.03964281E+02	+1.08560693E+02	+2.21842329E+00	+1.22269496E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
46.000000	+1.01302187E+02	+1.05924123E+02	+2.22396079E+00	+1.09578716E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
46.500000	+9.87324906E+01	+1.03379547E+02	+2.22938117E+00	+1.05942387E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
47.000000	+9.62556696E+01	+1.00926832E+02	+2.23455503E+00	+9.05098262E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
47.500000	+9.38767344E+01	+9.85660422E+01	+2.23843215E+00	+5.78362181E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
48.000000	+9.15989535E+01	+9.62972099E+01	+2.24033866E+00	+2.26416470E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
48.500000	+8.94205720E+01	+9.41205091E+01	+2.24069631E+00	+2.34832878E-04	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
49.000000	+8.73367283E+01	+9.20360882E+01	+2.24057349E+00	-4.39661816E-04	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
49.500000	+8.53467977E+01	+9.00446689E+01	+2.24025665E+00	-8.27683255E-04	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
12.500000	+3.87558235E+02	+3.88544989E+02	+6.79812903E-01	+8.55092967E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
12.750000	+3.87283908E+02	+3.88292168E+02	+7.01372876E-01	+8.69704923E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
13.000000	+3.86949440E+02	+3.87980050E+02	+7.23298149E-01	+8.87452024E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
13.250000	+3.86553669E+02	+3.87607675E+02	+7.45745477E-01	+9.04525017E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
13.500000	+3.86095828E+02	+3.87174119E+02	+7.68524400E-01	+9.11115446E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
13.750000	+3.85575388E+02	+3.86678520E+02	+7.91301250E-01	+9.09271603E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
14.000000	+3.84991596E+02	+3.86120041E+02	+8.13987980E-01	+9.10370253E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
14.250000	+3.84343309E+02	+3.85497815E+02	+8.36819762E-01	+9.20669484E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
14.500000	+3.83629349E+02	+3.84810955E+02	+8.60021454E-01	+9.33346652E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
14.750000	+3.82848942E+02	+3.84058603E+02	+8.83487095E-01	+9.37229975E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
15.000000	+3.82001678E+02	+3.83239974E+02	+9.06882953E-01	+9.31087939E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
15.250000	+3.81087028E+02	+3.82354335E+02	+9.30041492E-01	+9.25191110E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
15.500000	+3.80104036E+02	+3.81400960E+02	+9.53142508E-01	+9.28201989E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
15.750000	+3.79051607E+02	+3.80379117E+02	+9.76451591E-01	+9.36148332E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
16.000000	+3.77929049E+02	+3.79288122E+02	+9.99949925E-01	+9.37538149E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
16.250000	+3.76736176E+02	+3.78127397E+02	+1.02332850E+00	+9.28036389E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
16.500000	+3.75472849E+02	+3.76896471E+02	+1.04635174E+00	+9.15907154E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
16.750000	+3.74138533E+02	+3.75594946E+02	+1.06912386E+00	+9.11364681E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
17.000000	+3.72732487E+02	+3.74222482E+02	+1.09191998E+00	+9.13519576E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
17.250000	+3.71254363E+02	+3.72778842E+02	+1.11479984E+00	+9.11555320E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
17.500000	+3.69704492E+02	+3.71263969E+02	+1.13749774E+00	+8.98536584E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
17.750000	+3.68083474E+02	+3.69678005E+02	+1.15972666E+00	+8.80133457E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
18.000000	+3.66391629E+02	+3.68021266E+02	+1.18150442E+00	+8.67234389E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
18.250000	+3.64629029E+02	+3.66294222E+02	+1.20308838E+00	+8.62059332E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
18.500000	+3.62796112E+02	+3.64497526E+02	+1.22460738E+00	+8.55499708E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
18.750000	+3.60894104E+02	+3.62632072E+02	+1.24586337E+00	+8.38918522E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
19.000000	+3.58924715E+02	+3.60699015E+02	+1.26655331E+00	+8.15177802E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
19.250000	+3.56889471E+02	+3.58699739E+02	+1.28662226E+00	+7.94915134E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
19.500000	+3.54789552E+02	+3.56635793E+02	+1.30629907E+00	+7.83115849E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
19.750000	+3.52626316E+02	+3.54508873E+02	+1.32577805E+00	+7.73177512E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
20.000000	+3.50401826E+02	+3.52320838E+02	+1.34495794E+00	+7.55731604E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
20.250000	+3.48118661E+02	+3.50073715E+02	+1.36356463E+00	+7.30551760E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
20.500000	+3.45779230E+02	+3.47769635E+02	+1.38148553E+00	+7.06352400E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
20.750000	+3.43385423E+02	+3.45410758E+02	+1.39888225E+00	+6.89254916E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
21.000000	+3.40939026E+02	+3.42999222E+02	+1.41594828E+00	+6.75050333E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
21.250000	+3.38442301E+02	+3.40537162E+02	+1.43263477E+00	+6.54933896E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
21.500000	+3.35897959E+02	+3.38026736E+02	+1.44869497E+00	+6.26809179E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
21.750000	+3.33308558E+02	+3.35470113E+02	+1.46397523E+00	+5.97513413E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
22.000000	+3.30676102E+02	+3.32869437E+02	+1.47857064E+00	+5.73627886E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
22.250000	+3.28002365E+02	+3.30226814E+02	+1.49265662E+00	+5.53213209E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
22.500000	+3.25289507E+02	+3.27544359E+02	+1.50623130E+00	+5.29011457E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
22.750000	+3.22540180E+02	+3.24824252E+02	+1.51910719E+00	+4.98457072E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
23.000000	+3.19757010E+02	+3.22068765E+02	+1.53115416E+00	+4.67288861E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
23.250000	+3.16942151E+02	+3.19280218E+02	+1.54247164E+00	+4.42360005E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
23.500000	+3.14097491E+02	+3.16460947E+02	+1.55327216E+00	+4.23291558E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
23.750000	+3.11225226E+02	+3.13613305E+02	+1.56363622E+00	+4.03712669E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
24.000000	+3.08328043E+02	+3.10739692E+02	+1.57345779E+00	+3.80115230E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
24.250000	+3.05408659E+02	+3.07842559E+02	+1.58264198E+00	+3.56618010E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
24.500000	+3.02469324E+02	+3.04924360E+02	+1.59128869E+00	+3.39624794E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
24.750000	+2.99511917E+02	+3.01987500E+02	+1.59962322E+00	+3.27137398E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
6.250000	+3.77866493E+02	+3.78555078E+02	+3.20030494E-01	+1.75706084E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
6.375000	+3.78310177E+02	+3.79000368E+02	+3.22360688E-01	+1.97124989E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
6.500000	+3.78746660E+02	+3.79438647E+02	+3.24958619E-01	+2.17902249E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
6.625000	+3.79175689E+02	+3.79869651E+02	+3.27808245E-01	+2.37116566E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
6.750000	+3.79597029E+02	+3.80293130E+02	+3.30886533E-01	+2.54433896E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
6.875000	+3.80010461E+02	+3.80708851E+02	+3.34169092E-01	+2.70007598E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
7.000000	+3.80415775E+02	+3.81116591E+02	+3.37636723E-01	+2.84475534E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
7.125000	+3.80812764E+02	+3.81516138E+02	+3.41280980E-01	+2.98810635E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
7.250000	+3.81201218E+02	+3.81907288E+02	+3.45106989E-01	+3.14060032E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
7.375000	+3.81580918E+02	+3.82289837E+02	+3.49132481E-01	+3.31040514E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
7.500000	+3.81951645E+02	+3.82663583E+02	+3.53383002E-01	+3.50073399E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
7.625000	+3.82313176E+02	+3.83028326E+02	+3.57884316E-01	+3.70843654E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
7.750000	+3.82665301E+02	+3.83383870E+02	+3.62654093E-01	+3.92448505E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
7.875000	+3.83007821E+02	+3.83730022E+02	+3.67695529E-01	+4.13648222E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
8.000000	+3.83340561E+02	+3.84066600E+02	+3.72995299E-01	+4.33254772E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
8.125000	+3.83663363E+02	+3.84393429E+02	+3.78526898E-01	+4.50528363E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
8.250000	+3.83976080E+02	+3.84710342E+02	+3.84258508E-01	+4.65437346E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
8.375000	+3.84278572E+02	+3.85017183E+02	+3.90162832E-01	+4.78684201E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
8.500000	+3.84570693E+02	+3.85313795E+02	+3.96225613E-01	+4.91484305E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
8.625000	+3.84852283E+02	+3.85600025E+02	+4.02449939E-01	+5.05166790E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
8.750000	+3.85123172E+02	+3.85875718E+02	+4.08854782E-01	+5.20722683E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
8.875000	+3.85383177E+02	+3.86140716E+02	+4.15468006E-01	+5.38446270E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
9.000000	+3.85632117E+02	+3.86394862E+02	+4.22315939E-01	+5.57796967E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
9.125000	+3.85869820E+02	+3.86637998E+02	+4.29412931E-01	+5.77546699E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
9.250000	+3.86096133E+02	+3.86869971E+02	+4.36754607E-01	+5.96180688E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
9.375000	+3.86310922E+02	+3.87090635E+02	+4.44317448E-01	+6.12420281E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
9.500000	+3.86514072E+02	+3.87299849E+02	+4.52065114E-01	+6.25681203E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
9.625000	+3.86705473E+02	+3.87497478E+02	+4.59959478E-01	+6.36298667E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
9.750000	+3.86885015E+02	+3.87683392E+02	+4.67972580E-01	+6.45434682E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
9.875000	+3.87052572E+02	+3.87857460E+02	+4.76095345E-01	+6.54695128E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
10.000000	+3.87207999E+02	+3.88019551E+02	+4.84339959E-01	+6.65582667E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
10.125000	+3.87351136E+02	+3.88169529E+02	+4.92734912E-01	+6.78967898E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
10.250000	+3.87481813E+02	+3.88307258E+02	+5.01314156E-01	+6.94761572E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
10.375000	+3.87599866E+02	+3.88432598E+02	+5.10103951E-01	+7.11911669E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
10.500000	+3.87705146E+02	+3.88545413E+02	+5.19111948E-01	+7.28741509E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
10.625000	+3.87797525E+02	+3.88645567E+02	+5.28322489E-01	+7.43521149E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
10.750000	+3.87876901E+02	+3.88732933E+02	+5.37699976E-01	+7.55072870E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
10.875000	+3.87943184E+02	+3.88807387E+02	+5.47199310E-01	+7.63193746E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
11.000000	+3.87996286E+02	+3.88868808E+02	+5.56779820E-01	+7.68743063E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
11.125000	+3.88036108E+02	+3.88917080E+02	+5.66417887E-01	+7.73361684E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
11.250000	+3.88062526E+02	+3.88952082E+02	+5.76113862E-01	+7.78917442E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
11.375000	+3.88075398E+02	+3.88973693E+02	+5.85890823E-01	+7.86863282E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
11.500000	+3.88074561E+02	+3.88981789E+02	+5.95785444E-01	+7.97726888E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
11.625000	+3.88059851E+02	+3.88976241E+02	+6.05833995E-01	+8.10912028E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
11.750000	+3.88031114E+02	+3.88956921E+02	+6.16058245E-01	+8.24890055E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
11.875000	+3.87988219E+02	+3.88923703E+02	+6.26456246E-01	+8.37723526E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
12.000000	+3.87931063E+02	+3.88876464E+02	+6.37001333E-01	+8.47741312E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
12.125000	+3.87859564E+02	+3.88815086E+02	+6.47649779E-01	+8.54125792E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
12.250000	+3.87773649E+02	+3.88739455E+02	+6.58354478E-01	+8.57203426E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
12.375000	+3.87673239E+02	+3.88649459E+02	+6.69079865E-01	+8.58858494E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
3.125000	+3.65525475E+02	+3.66221029E+02	+3.30101181E-01	-1.87435142E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
3.187500	+3.65768792E+02	+3.66463539E+02	+3.28939933E-01	-1.84164273E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
3.250000	+3.66013663E+02	+3.66707618E+02	+3.27799128E-01	-1.80652200E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
3.312500	+3.66259973E+02	+3.66953153E+02	+3.26681781E-01	-1.76703639E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
3.375000	+3.66507610E+02	+3.67200034E+02	+3.25590332E-01	-1.72414597E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
3.437500	+3.66756464E+02	+3.67448152E+02	+3.24526598E-01	-1.67884003E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
3.500000	+3.67006428E+02	+3.67697400E+02	+3.23491782E-01	-1.63203859E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
3.562500	+3.67257397E+02	+3.67947675E+02	+3.22486550E-01	-1.58451508E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
3.625000	+3.67509270E+02	+3.68198875E+02	+3.21511138E-01	-1.53684016E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
3.687500	+3.67761945E+02	+3.68450899E+02	+3.20565500E-01	-1.48934445E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
3.750000	+3.68015327E+02	+3.68703650E+02	+3.19649458E-01	-1.44209820E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
3.812500	+3.68269321E+02	+3.68957033E+02	+3.18762877E-01	-1.39490734E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
3.875000	+3.68523833E+02	+3.69210956E+02	+3.17905824E-01	-1.34732708E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
3.937500	+3.68778774E+02	+3.69465329E+02	+3.17078718E-01	-1.29869547E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
4.000000	+3.69034057E+02	+3.69720066E+02	+3.16282454E-01	-1.24818871E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
4.062500	+3.69289595E+02	+3.69975080E+02	+3.15518482E-01	-1.19489774E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
4.125000	+3.69545305E+02	+3.70230290E+02	+3.14788832E-01	-1.13792145E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
4.187500	+3.69801107E+02	+3.70485617E+02	+3.14096080E-01	-1.07646778E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
4.250000	+3.70056919E+02	+3.70740983E+02	+3.13443248E-01	-1.00995018E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
4.312500	+3.70312665E+02	+3.70996313E+02	+3.12833643E-01	-9.38066040E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
4.375000	+3.70568270E+02	+3.71251532E+02	+3.12270665E-01	-8.60844713E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
4.437500	+3.70823659E+02	+3.71506571E+02	+3.11757587E-01	-7.78657402E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
4.500000	+3.71078761E+02	+3.71761358E+02	+3.11297343E-01	-6.92187175E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
4.562500	+3.71333505E+02	+3.72015826E+02	+3.10892353E-01	-6.02364085E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
4.625000	+3.71587824E+02	+3.72269908E+02	+3.10544388E-01	-5.10275945E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
4.687500	+3.71841652E+02	+3.72523538E+02	+3.10254508E-01	-4.17068605E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
4.750000	+3.72094923E+02	+3.72776652E+02	+3.10023052E-01	-3.23849784E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
4.812500	+3.72347577E+02	+3.73029187E+02	+3.09849696E-01	-2.31608051E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
4.875000	+3.72599550E+02	+3.73281081E+02	+3.09733542E-01	-1.41153930E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
4.937500	+3.72850786E+02	+3.73532276E+02	+3.09673253E-01	-5.30850689E-04	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
5.000000	+3.73101225E+02	+3.73782711E+02	+3.09667186E-01	+3.22271236E-04	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
5.062500	+3.73350812E+02	+3.74032329E+02	+3.09713537E-01	+1.14634656E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
5.125000	+3.73599492E+02	+3.74281076E+02	+3.09810479E-01	+1.94200001E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
5.187500	+3.73847214E+02	+3.74528897E+02	+3.09956287E-01	+2.71177881E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
5.250000	+3.74093925E+02	+3.74775739E+02	+3.10149452E-01	+3.45994377E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
5.312500	+3.74339575E+02	+3.75021553E+02	+3.10388780E-01	+4.19223710E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
5.375000	+3.74584117E+02	+3.75266288E+02	+3.10673481E-01	+4.91561316E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
5.437500	+3.74827502E+02	+3.75509899E+02	+3.11003232E-01	+5.63791379E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
5.500000	+3.75069685E+02	+3.75752338E+02	+3.11378220E-01	+6.36747895E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
5.562500	+3.75310622E+02	+3.75993562E+02	+3.11799167E-01	+7.11269816E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
5.625000	+3.75550267E+02	+3.76233527E+02	+3.12267308E-01	+7.88152617E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
5.687500	+3.75788577E+02	+3.76472191E+02	+3.12784357E-01	+8.68099940E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
5.750000	+3.76025511E+02	+3.76709513E+02	+3.13352433E-01	+9.51679374E-03	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
5.812500	+3.76261026E+02	+3.76945453E+02	+3.13973957E-01	+1.03928585E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
5.875000	+3.76495080E+02	+3.77179971E+02	+3.14651540E-01	+1.13111495E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
5.937500	+3.76727633E+02	+3.77413028E+02	+3.15387850E-01	+1.22714713E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
6.000000	+3.76958644E+02	+3.77644587E+02	+3.16185474E-01	+1.32714247E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
6.062500	+3.77188075E+02	+3.77874608E+02	+3.17046778E-01	+1.43064553E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
6.125000	+3.77415885E+02	+3.78103055E+02	+3.17973781E-01	+1.53699963E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
6.187500	+3.77642037E+02	+3.78329890E+02	+3.18968028E-01	+1.64459109E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.562500	+3.60316253E+02	+3.61037113E+02	+3.65836847E-01	-2.90880770E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.593750	+3.60396915E+02	+3.61117119E+02	+3.64926044E-01	-2.92033448E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.625000	+3.60478826E+02	+3.61198371E+02	+3.64011638E-01	-2.92855098E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.656250	+3.60561966E+02	+3.61280852E+02	+3.63095700E-01	-2.93018279E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.687500	+3.60646317E+02	+3.61364546E+02	+3.62180274E-01	-2.92534387E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.718750	+3.60731860E+02	+3.61449434E+02	+3.61267360E-01	-2.91423018E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.750000	+3.60818578E+02	+3.61535500E+02	+3.60358880E-01	-2.89711521E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.781250	+3.60906451E+02	+3.61622726E+02	+3.59456663E-01	-2.87434469E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.812500	+3.60995460E+02	+3.61711095E+02	+3.58562415E-01	-2.84633057E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.843750	+3.61085587E+02	+3.61800589E+02	+3.57677706E-01	-2.81354410E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.875000	+3.61176814E+02	+3.61891192E+02	+3.56803950E-01	-2.77650809E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.906250	+3.61269121E+02	+3.61982884E+02	+3.55942389E-01	-2.73578825E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.937500	+3.61362491E+02	+3.62075648E+02	+3.55094082E-01	-2.69198383E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.968750	+3.61456904E+02	+3.62169467E+02	+3.54259899E-01	-2.64571752E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
2.000000	+3.61552343E+02	+3.62264322E+02	+3.53440509E-01	-2.59762489E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
2.031250	+3.61648789E+02	+3.62360195E+02	+3.52636383E-01	-2.54834361E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
2.062500	+3.61746224E+02	+3.62457070E+02	+3.51847794E-01	-2.49850252E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
2.093750	+3.61844630E+02	+3.62554926E+02	+3.51074819E-01	-2.44871105E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
2.125000	+3.61943989E+02	+3.62653748E+02	+3.50317350E-01	-2.39954897E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
2.156250	+3.62044284E+02	+3.62753516E+02	+3.49575101E-01	-2.35155699E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
2.187500	+3.62145496E+02	+3.62854213E+02	+3.48847626E-01	-2.30522822E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
2.218750	+3.62247609E+02	+3.62955820E+02	+3.48134333E-01	-2.26100079E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
2.250000	+3.62350605E+02	+3.63058321E+02	+3.47434501E-01	-2.21925185E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
2.281250	+3.62454466E+02	+3.63161696E+02	+3.46747301E-01	-2.18029287E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
2.312500	+3.62559177E+02	+3.63265929E+02	+3.46071818E-01	-2.14436657E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
2.343750	+3.62664718E+02	+3.63371001E+02	+3.45407072E-01	-2.11164532E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
2.375000	+3.62771075E+02	+3.63476895E+02	+3.44752040E-01	-2.08223104E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
2.406250	+3.62878229E+02	+3.63583593E+02	+3.44105677E-01	-2.05615665E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
2.437500	+3.62986164E+02	+3.63691078E+02	+3.43466942E-01	-2.03338884E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
2.468750	+3.63094864E+02	+3.63799332E+02	+3.42834809E-01	-2.01383213E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
2.500000	+3.63204312E+02	+3.63908339E+02	+3.42208297E-01	-1.99733403E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
2.531250	+3.63314492E+02	+3.64018081E+02	+3.41586476E-01	-1.98369118E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
2.562500	+3.63425386E+02	+3.64128541E+02	+3.40968490E-01	-1.97265629E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
2.593750	+3.63536980E+02	+3.64239702E+02	+3.40353565E-01	-1.96394564E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
2.625000	+3.63649256E+02	+3.64351548E+02	+3.39741024E-01	-1.95724698E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
2.656250	+3.63762198E+02	+3.64464061E+02	+3.39130286E-01	-1.95222766E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
2.687500	+3.63875790E+02	+3.64577226E+02	+3.38520881E-01	-1.94854275E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
2.718750	+3.63990017E+02	+3.64691025E+02	+3.37912447E-01	-1.94584303E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
2.750000	+3.64104861E+02	+3.64805444E+02	+3.37304729E-01	-1.94378257E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
2.781250	+3.64220308E+02	+3.64920465E+02	+3.36697583E-01	-1.94202590E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
2.812500	+3.64336340E+02	+3.65036074E+02	+3.36090963E-01	-1.94025440E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
2.843750	+3.64452944E+02	+3.65152253E+02	+3.35484924E-01	-1.93817206E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
2.875000	+3.64570102E+02	+3.65268988E+02	+3.34879606E-01	-1.93551028E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
2.906250	+3.64687798E+02	+3.65386262E+02	+3.34275230E-01	-1.93203170E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
2.937500	+3.64806019E+02	+3.65504061E+02	+3.33672086E-01	-1.92753313E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
2.968750	+3.64924747E+02	+3.65622370E+02	+3.33070522E-01	-1.92184739E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
3.000000	+3.65043968E+02	+3.65741173E+02	+3.32470931E-01	-1.91484412E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
3.031250	+3.65163666E+02	+3.65860455E+02	+3.31873744E-01	-1.90642975E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
3.062500	+3.65283827E+02	+3.65980201E+02	+3.31279413E-01	-1.89654641E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
3.093750	+3.65404435E+02	+3.66100398E+02	+3.30688402E-01	-1.88591850E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.781250	+3.58753805E+02	+3.59488046E+02	+3.84230078E-01	-2.01523034E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.796875	+3.58775759E+02	+3.59509770E+02	+3.83916152E-01	-2.00302237E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.812500	+3.58798116E+02	+3.59531898E+02	+3.83604133E-01	-1.99179880E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.828125	+3.58820875E+02	+3.59554429E+02	+3.83293715E-01	-1.98259825E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.843750	+3.58844034E+02	+3.59577361E+02	+3.82984571E-01	-1.97551850E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.859375	+3.58867591E+02	+3.59600693E+02	+3.82676365E-01	-1.97063625E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.875000	+3.58891546E+02	+3.59624423E+02	+3.82368748E-01	-1.96800761E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.890625	+3.58915898E+02	+3.59648549E+02	+3.82061363E-01	-1.96766868E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.906250	+3.58940645E+02	+3.59673071E+02	+3.81753851E-01	-1.96963622E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.921875	+3.58965786E+02	+3.59697986E+02	+3.81445852E-01	-1.97390846E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.937500	+3.58991319E+02	+3.59723293E+02	+3.81137005E-01	-1.98046613E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.953125	+3.59017244E+02	+3.59748991E+02	+3.80826956E-01	-1.98927334E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.968750	+3.59043558E+02	+3.59775077E+02	+3.80515357E-01	-2.00027875E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.984375	+3.59070261E+02	+3.59801551E+02	+3.80201869E-01	-2.01341670E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.000000	+3.59097351E+02	+3.59828410E+02	+3.79886164E-01	-2.02860839E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.015625	+3.59124826E+02	+3.59855653E+02	+3.79567929E-01	-2.04576312E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.031250	+3.59152686E+02	+3.59883278E+02	+3.79246863E-01	-2.06477949E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.046875	+3.59180929E+02	+3.59911284E+02	+3.78922685E-01	-2.08554667E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.062500	+3.59209552E+02	+3.59939668E+02	+3.78595130E-01	-2.10794565E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.078125	+3.59238556E+02	+3.59968430E+02	+3.78263952E-01	-2.13185039E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.093750	+3.59267937E+02	+3.59997567E+02	+3.77928927E-01	-2.15712906E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.109375	+3.59297695E+02	+3.60027078E+02	+3.77589849E-01	-2.18364519E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.125000	+3.59327828E+02	+3.60056960E+02	+3.77246537E-01	-2.21125874E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.140625	+3.59358334E+02	+3.60087213E+02	+3.76898831E-01	-2.23982717E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.156250	+3.59389212E+02	+3.60117834E+02	+3.76546591E-01	-2.26920646E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.171875	+3.59420460E+02	+3.60148821E+02	+3.76189704E-01	-2.29925201E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.187500	+3.59452075E+02	+3.60180173E+02	+3.75828075E-01	-2.32981954E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.203125	+3.59484057E+02	+3.60211888E+02	+3.75461635E-01	-2.36076588E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.218750	+3.59516403E+02	+3.60243965E+02	+3.75090336E-01	-2.39194972E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.234375	+3.59549112E+02	+3.60276400E+02	+3.74714151E-01	-2.42323231E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.250000	+3.59582182E+02	+3.60309192E+02	+3.74333076E-01	-2.45447800E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.265625	+3.59615610E+02	+3.60342341E+02	+3.73947127E-01	-2.48555485E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.281250	+3.59649396E+02	+3.60375842E+02	+3.73556340E-01	-2.51633509E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.296875	+3.59683537E+02	+3.60409695E+02	+3.73160772E-01	-2.54669553E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.312500	+3.59718030E+02	+3.60443898E+02	+3.72760498E-01	-2.57651791E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.328125	+3.59752875E+02	+3.60478449E+02	+3.72355610E-01	-2.60568924E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.343750	+3.59788069E+02	+3.60513346E+02	+3.71946220E-01	-2.63410204E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.359375	+3.59823609E+02	+3.60548587E+02	+3.71532453E-01	-2.66165458E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.375000	+3.59859495E+02	+3.60584170E+02	+3.71114453E-01	-2.68825097E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.390625	+3.59895724E+02	+3.60620092E+02	+3.70692375E-01	-2.71380140E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.406250	+3.59932293E+02	+3.60656353E+02	+3.70266390E-01	-2.73822216E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.421875	+3.59969201E+02	+3.60692950E+02	+3.69836680E-01	-2.76143572E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.437500	+3.60006445E+02	+3.60729881E+02	+3.69403441E-01	-2.78337081E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.453125	+3.60044024E+02	+3.60767144E+02	+3.68966877E-01	-2.80396239E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.468750	+3.60081935E+02	+3.60804737E+02	+3.68527203E-01	-2.82315167E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.484375	+3.60120176E+02	+3.60842658E+02	+3.68084642E-01	-2.84088610E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.500000	+3.60158745E+02	+3.60880905E+02	+3.67639426E-01	-2.85711929E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.515625	+3.60197639E+02	+3.60919477E+02	+3.67191792E-01	-2.87181106E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.531250	+3.60236857E+02	+3.60958370E+02	+3.66741985E-01	-2.88492725E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
1.546875	+3.60276395E+02	+3.60997582E+02	+3.66290252E-01	-2.89724787E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.390625	+3.58339398E+02	+3.59080032E+02	+3.92899671E-01	-2.25738202E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.398438	+3.58345084E+02	+3.59085588E+02	+3.92722846E-01	-2.26934992E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.406250	+3.58350879E+02	+3.59091252E+02	+3.92545085E-01	-2.28067742E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.414062	+3.58356783E+02	+3.59097024E+02	+3.92366490E-01	-2.29073745E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.421875	+3.58362796E+02	+3.59102903E+02	+3.92187158E-01	-2.29955754E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.429688	+3.58368917E+02	+3.59108891E+02	+3.92007184E-01	-2.30716670E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.437500	+3.58375147E+02	+3.59114987E+02	+3.91826663E-01	-2.31359542E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.445312	+3.58381484E+02	+3.59121191E+02	+3.91645685E-01	-2.31887567E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.453125	+3.58387929E+02	+3.59127502E+02	+3.91464339E-01	-2.32304068E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.460938	+3.58394482E+02	+3.59133920E+02	+3.91282710E-01	-2.32612496E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.468750	+3.58401142E+02	+3.59140446E+02	+3.91100882E-01	-2.32816416E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.476562	+3.58407910E+02	+3.59147080E+02	+3.90918934E-01	-2.32919504E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.484375	+3.58414785E+02	+3.59153820E+02	+3.90736945E-01	-2.32925534E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.492188	+3.58421767E+02	+3.59160668E+02	+3.90554988E-01	-2.32838373E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.500000	+3.58428856E+02	+3.59167622E+02	+3.90373135E-01	-2.32661971E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.507812	+3.58436052E+02	+3.59174683E+02	+3.90191454E-01	-2.32400353E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.515625	+3.58443353E+02	+3.59181851E+02	+3.90010009E-01	-2.32057609E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.523438	+3.58450762E+02	+3.59189126E+02	+3.89828864E-01	-2.31637886E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.531250	+3.58458276E+02	+3.59196507E+02	+3.89648075E-01	-2.31145381E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.539062	+3.58465896E+02	+3.59203994E+02	+3.89467699E-01	-2.30584329E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.546875	+3.58473623E+02	+3.59211587E+02	+3.89287787E-01	-2.29959001E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.554688	+3.58481454E+02	+3.59219287E+02	+3.89108388E-01	-2.29273683E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.562500	+3.58489392E+02	+3.59227092E+02	+3.88929547E-01	-2.28532681E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.570312	+3.58497434E+02	+3.59235003E+02	+3.88751306E-01	-2.27740309E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.578125	+3.58505582E+02	+3.59243020E+02	+3.88573703E-01	-2.26900876E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.585938	+3.58513835E+02	+3.59251142E+02	+3.88396773E-01	-2.26018679E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.593750	+3.58522192E+02	+3.59259370E+02	+3.88220549E-01	-2.25097998E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.601562	+3.58530654E+02	+3.59267702E+02	+3.88045058E-01	-2.24143091E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.609375	+3.58539221E+02	+3.59276140E+02	+3.87870325E-01	-2.23158178E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.617188	+3.58547892E+02	+3.59284683E+02	+3.87696373E-01	-2.22147441E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.625000	+3.58556667E+02	+3.59293331E+02	+3.87523220E-01	-2.21115013E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.632812	+3.58565546E+02	+3.59302083E+02	+3.87350881E-01	-2.20064970E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.640625	+3.58574529E+02	+3.59310939E+02	+3.87179368E-01	-2.19001330E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.648438	+3.58583616E+02	+3.59319900E+02	+3.87008691E-01	-2.17928043E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.656250	+3.58592806E+02	+3.59328966E+02	+3.86838856E-01	-2.16848982E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.664062	+3.58602099E+02	+3.59338135E+02	+3.86669865E-01	-2.15767942E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.671875	+3.58611496E+02	+3.59347408E+02	+3.86501718E-01	-2.14688632E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.679688	+3.58620996E+02	+3.59356785E+02	+3.86334414E-01	-2.13614668E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.687500	+3.58630599E+02	+3.59366265E+02	+3.86167945E-01	-2.12549575E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.695312	+3.58640304E+02	+3.59375849E+02	+3.86002305E-01	-2.11496771E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.703125	+3.58650113E+02	+3.59385535E+02	+3.85837482E-01	-2.10459573E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.710938	+3.58660023E+02	+3.59395325E+02	+3.85673462E-01	-2.09441187E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.718750	+3.58670036E+02	+3.59405218E+02	+3.85510230E-01	-2.08444708E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.726562	+3.58680151E+02	+3.59415214E+02	+3.85347767E-01	-2.07473111E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.734375	+3.58690368E+02	+3.59425312E+02	+3.85186053E-01	-2.06529253E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.742188	+3.58700687E+02	+3.59435513E+02	+3.85025065E-01	-2.05615870E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.750000	+3.58711108E+02	+3.59445816E+02	+3.84864778E-01	-2.04735570E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.757812	+3.58721630E+02	+3.59456221E+02	+3.84705166E-01	-2.03890835E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.765625	+3.58732254E+02	+3.59466728E+02	+3.84546199E-01	-2.03084018E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.773438	+3.58742979E+02	+3.59477336E+02	+3.84387847E-01	-2.02296733E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.195312	+3.58233134E+02	+3.58976588E+02	+3.96698502E-01	-1.48526879E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.199219	+3.58234575E+02	+3.58977985E+02	+3.96640020E-01	-1.50904859E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.203125	+3.58236043E+02	+3.58979409E+02	+3.96580608E-01	-1.53266991E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.207031	+3.58237540E+02	+3.58980861E+02	+3.96520280E-01	-1.55597236E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.210938	+3.58239065E+02	+3.58982341E+02	+3.96459048E-01	-1.57895246E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.214844	+3.58240619E+02	+3.58983848E+02	+3.96396924E-01	-1.60160691E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.218750	+3.58242200E+02	+3.58985383E+02	+3.96333922E-01	-1.62393247E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.222656	+3.58243810E+02	+3.58986945E+02	+3.96270054E-01	-1.64592602E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.226562	+3.58245448E+02	+3.58988535E+02	+3.96205334E-01	-1.66758464E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.230469	+3.58247114E+02	+3.58990152E+02	+3.96139774E-01	-1.68890557E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.234375	+3.58248808E+02	+3.58991797E+02	+3.96073388E-01	-1.70988608E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.238281	+3.58250530E+02	+3.58993469E+02	+3.96006190E-01	-1.73052366E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.242188	+3.58252280E+02	+3.58995169E+02	+3.95938191E-01	-1.75081600E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.246094	+3.58254058E+02	+3.58996896E+02	+3.95869407E-01	-1.77076077E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.250000	+3.58255864E+02	+3.58998650E+02	+3.95799851E-01	-1.79035588E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.253906	+3.58257699E+02	+3.59000433E+02	+3.95729535E-01	-1.80959942E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.257812	+3.58259561E+02	+3.59002242E+02	+3.95658476E-01	-1.82848952E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.261719	+3.58261451E+02	+3.59004079E+02	+3.95586685E-01	-1.84702457E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.265625	+3.58263370E+02	+3.59005943E+02	+3.95514177E-01	-1.86520300E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.269531	+3.58265316E+02	+3.59007835E+02	+3.95440966E-01	-1.88302343E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.273438	+3.58267290E+02	+3.59009755E+02	+3.95367066E-01	-1.90048463E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.277344	+3.58269292E+02	+3.59011701E+02	+3.95292490E-01	-1.91758549E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.281250	+3.58271322E+02	+3.59013675E+02	+3.95217254E-01	-1.93432506E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.285156	+3.58273380E+02	+3.59015677E+02	+3.95141371E-01	-1.95070257E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.289062	+3.58275465E+02	+3.59017705E+02	+3.95064856E-01	-1.96671727E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.292969	+3.58277579E+02	+3.59019762E+02	+3.94987721E-01	-1.98236868E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.296875	+3.58279720E+02	+3.59021845E+02	+3.94909983E-01	-1.99765643E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.300781	+3.58281889E+02	+3.59023956E+02	+3.94831655E-01	-2.01258025E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.304688	+3.58284086E+02	+3.59026094E+02	+3.94752750E-01	-2.02714008E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.308594	+3.58286310E+02	+3.59028260E+02	+3.94673284E-01	-2.04133593E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.312500	+3.58288563E+02	+3.59030453E+02	+3.94593271E-01	-2.05516797E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.316406	+3.58290842E+02	+3.59032673E+02	+3.94512724E-01	-2.06863654E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.320312	+3.58293150E+02	+3.59034921E+02	+3.94431659E-01	-2.08174211E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.324219	+3.58295485E+02	+3.59037195E+02	+3.94350088E-01	-2.09448528E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.328125	+3.58297848E+02	+3.59039497E+02	+3.94268027E-01	-2.10686672E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.332031	+3.58300239E+02	+3.59041827E+02	+3.94185489E-01	-2.11888740E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.335938	+3.58302657E+02	+3.59044183E+02	+3.94102489E-01	-2.13054827E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.339844	+3.58305103E+02	+3.59046567E+02	+3.94019040E-01	-2.14185044E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.343750	+3.58307576E+02	+3.59048978E+02	+3.93935157E-01	-2.15279524E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.347656	+3.58310077E+02	+3.59051417E+02	+3.93850853E-01	-2.16338405E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.351562	+3.58312605E+02	+3.59053882E+02	+3.93766142E-01	-2.17361842E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.355469	+3.58315161E+02	+3.59056375E+02	+3.93681039E-01	-2.18349995E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.359375	+3.58317745E+02	+3.59058895E+02	+3.93595557E-01	-2.19303049E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.363281	+3.58320355E+02	+3.59061442E+02	+3.93509709E-01	-2.20221194E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.367188	+3.58322994E+02	+3.59064017E+02	+3.93423509E-01	-2.21104632E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.371094	+3.58325659E+02	+3.59066618E+02	+3.93336971E-01	-2.21953582E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.375000	+3.58328352E+02	+3.59069247E+02	+3.93250107E-01	-2.22768270E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.378906	+3.58331072E+02	+3.59071902E+02	+3.93162933E-01	-2.23548937E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.382812	+3.58333820E+02	+3.59074585E+02	+3.93075460E-01	-2.24295832E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01
0.386719	+3.58336595E+02	+3.59077295E+02	+3.92987702E-01	-2.25025907E-02	+1.86933492E+02	+7.39092997E+02	+2.52922830E-01	+1.00000000E+00	+0.00000000E+00	+1.83314738E+02	+7.38968474E+02	+2.48068414E-01


==> anc/otoc_to_plot_supersymmetric_M700_L1.5916_n100_beta1.5000.dat <==
100.000000	+1.06801091E+02	+1.12608534E+02	+2.45228758E+00	+1.14096665E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
102.000000	+1.10708547E+02	+1.16660800E+02	+2.47691710E+00	+1.32198530E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
104.000000	+1.14430890E+02	+1.20553692E+02	+2.50516700E+00	+1.48005962E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
106.000000	+1.17913446E+02	+1.24228727E+02	+2.53611949E+00	+1.63898663E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
108.000000	+1.21087413E+02	+1.27625073E+02	+2.57072646E+00	+1.79550272E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
110.000000	+1.23898370E+02	+1.30683900E+02	+2.60793960E+00	+1.89947978E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
112.000000	+1.26299643E+02	+1.33353386E+02	+2.64670565E+00	+1.91035798E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
114.000000	+1.28277395E+02	+1.35601762E+02	+2.68435392E+00	+1.78615124E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
116.000000	+1.29853166E+02	+1.37429311E+02	+2.71815170E+00	+1.59093095E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
118.000000	+1.31067904E+02	+1.38873524E+02	+2.74799115E+00	+1.39543608E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
120.000000	+1.31985719E+02	+1.39996770E+02	+2.77396914E+00	+1.24013265E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
122.000000	+1.32663007E+02	+1.40865592E+02	+2.79759646E+00	+1.15019486E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
124.000000	+1.33147430E+02	+1.41535662E+02	+2.81997694E+00	+1.11697071E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
126.000000	+1.33469023E+02	+1.42046399E+02	+2.84227529E+00	+1.11329942E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
128.000000	+1.33656146E+02	+1.42426364E+02	+2.86450892E+00	+1.10974786E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
130.000000	+1.33730891E+02	+1.42697594E+02	+2.88666520E+00	+1.09963534E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
132.000000	+1.33708725E+02	+1.42873315E+02	+2.90849433E+00	+1.06162654E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
134.000000	+1.33596794E+02	+1.42952469E+02	+2.92913026E+00	+1.02911910E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
136.000000	+1.33374548E+02	+1.42924268E+02	+2.94965909E+00	+1.00109837E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
138.000000	+1.33033621E+02	+1.42771536E+02	+2.96917420E+00	+9.29924640E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
140.000000	+1.32574764E+02	+1.42486395E+02	+2.98685608E+00	+8.28068169E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
142.000000	+1.32010176E+02	+1.42076038E+02	+3.00229693E+00	+7.38354660E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
144.000000	+1.31343932E+02	+1.41552660E+02	+3.01639027E+00	+7.02172196E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
146.000000	+1.30587306E+02	+1.40939895E+02	+3.03038381E+00	+7.03185745E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
148.000000	+1.29777875E+02	+1.40277825E+02	+3.04451769E+00	+7.29101718E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
150.000000	+1.28957334E+02	+1.39616292E+02	+3.05954788E+00	+7.49096862E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
152.000000	+1.28188772E+02	+1.39008102E+02	+3.07448157E+00	+7.53527821E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
154.000000	+1.27516294E+02	+1.38501416E+02	+3.08968899E+00	+7.89691883E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
156.000000	+1.26958248E+02	+1.38124791E+02	+3.10606924E+00	+8.26758031E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
158.000000	+1.26542262E+02	+1.37896740E+02	+3.12275932E+00	+8.42918625E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
160.000000	+1.26288711E+02	+1.37838173E+02	+3.13978599E+00	+8.22788372E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
162.000000	+1.26224479E+02	+1.37958867E+02	+3.15567085E+00	+7.42210293E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
164.000000	+1.26337744E+02	+1.38235231E+02	+3.16947440E+00	+6.35803084E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
166.000000	+1.26578291E+02	+1.38614936E+02	+3.18110297E+00	+5.24588906E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
168.000000	+1.26883362E+02	+1.39033138E+02	+3.19045796E+00	+4.47487339E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
170.000000	+1.27180507E+02	+1.39434543E+02	+3.19900247E+00	+4.33132426E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
172.000000	+1.27423273E+02	+1.39785382E+02	+3.20778325E+00	+4.58144083E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
174.000000	+1.27602171E+02	+1.40082841E+02	+3.21732823E+00	+5.16992967E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
176.000000	+1.27705350E+02	+1.40325766E+02	+3.22846297E+00	+5.88569656E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
178.000000	+1.27732322E+02	+1.40510308E+02	+3.24087102E+00	+6.64538036E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
180.000000	+1.27681358E+02	+1.40641742E+02	+3.25504449E+00	+7.04692132E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
182.000000	+1.27597876E+02	+1.40741168E+02	+3.26905870E+00	+7.09816964E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
184.000000	+1.27511070E+02	+1.40844708E+02	+3.28343717E+00	+6.86593624E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
186.000000	+1.27480656E+02	+1.40989914E+02	+3.29652245E+00	+6.16475705E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
188.000000	+1.27533936E+02	+1.41200456E+02	+3.30809620E+00	+5.19359210E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
190.000000	+1.27688903E+02	+1.41481743E+02	+3.31729682E+00	+4.44960463E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
192.000000	+1.27907323E+02	+1.41819263E+02	+3.32589462E+00	+4.40360898E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
194.000000	+1.28143065E+02	+1.42181011E+02	+3.33491125E+00	+4.84558215E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
196.000000	+1.28348740E+02	+1.42532956E+02	+3.34527695E+00	+5.56493319E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
198.000000	+1.28492766E+02	+1.42846696E+02	+3.35717098E+00	+6.32910268E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
50.000000	+8.26228511E+01	+8.62177739E+01	+1.97266971E+00	+9.04855836E-04	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
51.000000	+7.91356041E+01	+8.27344922E+01	+1.97377213E+00	+1.29997978E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
52.000000	+7.58408743E+01	+7.94451560E+01	+1.97526967E+00	+1.77591536E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
53.000000	+7.27412715E+01	+7.63529650E+01	+1.97732396E+00	+1.83595240E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
54.000000	+6.98440937E+01	+7.34616343E+01	+1.97894158E+00	+1.80786605E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
55.000000	+6.71502297E+01	+7.07750058E+01	+1.98093969E+00	+2.24422126E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
56.000000	+6.46629336E+01	+6.82967478E+01	+1.98343002E+00	+2.59013262E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
57.000000	+6.23861732E+01	+6.60297753E+01	+1.98611996E+00	+2.72523115E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
58.000000	+6.03223487E+01	+6.39760229E+01	+1.98888048E+00	+3.35469610E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
59.000000	+5.84679517E+01	+6.21360823E+01	+1.99282935E+00	+4.62647909E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
60.000000	+5.68220275E+01	+6.05096659E+01	+1.99813344E+00	+5.92293721E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
61.000000	+5.53844998E+01	+5.90963411E+01	+2.00467523E+00	+7.19802208E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
62.000000	+5.41556304E+01	+5.78967402E+01	+2.01252949E+00	+8.64501921E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
63.000000	+5.31367221E+01	+5.69132992E+01	+2.02196526E+00	+1.03391895E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
64.000000	+5.23309478E+01	+5.61502231E+01	+2.03320786E+00	+1.18339907E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
65.000000	+5.17455413E+01	+5.56125686E+01	+2.04563325E+00	+1.29993377E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
66.000000	+5.13849693E+01	+5.53048427E+01	+2.05920654E+00	+1.38875814E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
67.000000	+5.12542031E+01	+5.52301433E+01	+2.07340841E+00	+1.43324711E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
68.000000	+5.13556505E+01	+5.53895128E+01	+2.08787148E+00	+1.42700766E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
69.000000	+5.16903490E+01	+5.57813979E+01	+2.10194856E+00	+1.34306982E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
70.000000	+5.22556507E+01	+5.63993366E+01	+2.11473288E+00	+1.18738387E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
71.000000	+5.30410529E+01	+5.72304174E+01	+2.12569624E+00	+9.67635436E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
72.000000	+5.40321311E+01	+5.82567896E+01	+2.13408559E+00	+7.37009590E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
73.000000	+5.52058773E+01	+5.94574513E+01	+2.14043643E+00	+5.81565379E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
74.000000	+5.65367750E+01	+6.08108585E+01	+2.14571689E+00	+4.96471148E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
75.000000	+5.80035624E+01	+6.22975622E+01	+2.15036585E+00	+4.84781221E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
76.000000	+5.95858720E+01	+6.39015971E+01	+2.15541252E+00	+5.04810061E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
77.000000	+6.12724465E+01	+6.56100191E+01	+2.16046206E+00	+5.20494633E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
78.000000	+6.30503476E+01	+6.74112335E+01	+2.16582241E+00	+5.68933928E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
79.000000	+6.49056214E+01	+6.92928316E+01	+2.17184073E+00	+6.54820934E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
80.000000	+6.68226861E+01	+7.12410596E+01	+2.17891883E+00	+7.61765752E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
81.000000	+6.87873135E+01	+7.32418761E+01	+2.18707605E+00	+8.98157247E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
82.000000	+7.07840497E+01	+7.52825082E+01	+2.19688198E+00	+1.03051755E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
83.000000	+7.28045613E+01	+7.73518866E+01	+2.20768640E+00	+1.14311226E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
84.000000	+7.48380785E+01	+7.94405665E+01	+2.21974422E+00	+1.29244966E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
85.000000	+7.68733074E+01	+8.15397089E+01	+2.23353539E+00	+1.41468209E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
86.000000	+7.89063362E+01	+8.36409051E+01	+2.24803786E+00	+1.57571993E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
87.000000	+8.09209311E+01	+8.57367332E+01	+2.26504979E+00	+1.65949147E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
88.000000	+8.29275257E+01	+8.78218710E+01	+2.28122769E+00	+1.76619619E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
89.000000	+8.49048350E+01	+8.98937903E+01	+2.30037372E+00	+1.84294094E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
90.000000	+8.68747501E+01	+9.19528611E+01	+2.31808651E+00	+1.83674631E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
91.000000	+8.88268823E+01	+9.40025143E+01	+2.33710864E+00	+1.85109294E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
92.000000	+9.07780287E+01	+9.60476642E+01	+2.35510837E+00	+1.67679234E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
93.000000	+9.27423421E+01	+9.80944865E+01	+2.37064449E+00	+1.55720308E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
94.000000	+9.47122075E+01	+1.00148543E+02	+2.38625243E+00	+1.41287554E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
95.000000	+9.67079944E+01	+1.02213534E+02	+2.39890200E+00	+1.15371551E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
96.000000	+9.87264534E+01	+1.04289687E+02	+2.40932674E+00	+1.09024519E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
97.000000	+1.00747233E+02	+1.06374139E+02	+2.42070690E+00	+1.05870851E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
98.000000	+1.02778827E+02	+1.08461114E+02	+2.43050091E+00	+9.89740104E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
99.000000	+1.04802881E+02	+1.10542280E+02	+2.44050170E+00	+1.01041860E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
25.000000	+2.22233273E+02	+2.23789762E+02	+1.13558008E+00	+5.34498562E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
25.500000	+2.19378251E+02	+2.20976448E+02	+1.16202381E+00	+5.23250616E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
26.000000	+2.16449314E+02	+2.18089416E+02	+1.18790514E+00	+5.17109783E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
26.500000	+2.13453378E+02	+2.15136395E+02	+1.21373479E+00	+5.12927120E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
27.000000	+2.10398566E+02	+2.12124987E+02	+1.23919786E+00	+5.08164748E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
27.500000	+2.07291844E+02	+2.09062595E+02	+1.26455126E+00	+5.07192807E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
28.000000	+2.04139980E+02	+2.05956222E+02	+1.28991714E+00	+5.04259750E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
28.500000	+2.00950298E+02	+2.02812631E+02	+1.31497724E+00	+5.01889354E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
29.000000	+1.97728541E+02	+1.99638265E+02	+1.34010607E+00	+5.00317109E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
29.500000	+1.94481357E+02	+1.96439236E+02	+1.36500895E+00	+4.95485751E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
30.000000	+1.91214742E+02	+1.93221474E+02	+1.38965465E+00	+4.92421640E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
30.500000	+1.87933870E+02	+1.89990573E+02	+1.41425111E+00	+4.87381377E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
31.000000	+1.84644937E+02	+1.86751896E+02	+1.43839278E+00	+4.81066490E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
31.500000	+1.81352504E+02	+1.83510566E+02	+1.46235776E+00	+4.76379304E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
32.000000	+1.78061589E+02	+1.80271348E+02	+1.48603071E+00	+4.68550661E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
32.500000	+1.74777229E+02	+1.77038814E+02	+1.50921283E+00	+4.62125334E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
33.000000	+1.71502937E+02	+1.73817211E+02	+1.53224325E+00	+4.55458911E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
33.500000	+1.68243522E+02	+1.70610494E+02	+1.55475872E+00	+4.46644430E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
34.000000	+1.65002431E+02	+1.67422414E+02	+1.57690769E+00	+4.40517117E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
34.500000	+1.61782788E+02	+1.64256360E+02	+1.59881043E+00	+4.31863736E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
35.000000	+1.58588724E+02	+1.61115507E+02	+1.62009406E+00	+4.23433509E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
35.500000	+1.55422216E+02	+1.58002776E+02	+1.64115378E+00	+4.16679095E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
36.000000	+1.52286469E+02	+1.54920762E+02	+1.66176197E+00	+4.06030294E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
36.500000	+1.49184420E+02	+1.51871915E+02	+1.68175681E+00	+3.97784870E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
37.000000	+1.46117181E+02	+1.48858374E+02	+1.70154046E+00	+3.88428970E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
37.500000	+1.43088114E+02	+1.45882053E+02	+1.72059971E+00	+3.75186668E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
38.000000	+1.40098755E+02	+1.42944748E+02	+1.73905913E+00	+3.65399913E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
38.500000	+1.37150021E+02	+1.40047939E+02	+1.75713970E+00	+3.51670544E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
39.000000	+1.34245146E+02	+1.37193004E+02	+1.77422618E+00	+3.35549260E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
39.500000	+1.31384377E+02	+1.34381184E+02	+1.79069463E+00	+3.24022802E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
40.000000	+1.28568534E+02	+1.31613475E+02	+1.80662846E+00	+3.08268754E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
40.500000	+1.25800209E+02	+1.28890837E+02	+1.82152150E+00	+2.92883263E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
41.000000	+1.23078620E+02	+1.26214061E+02	+1.83591679E+00	+2.84542233E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
41.500000	+1.20403970E+02	+1.23583802E+02	+1.84997573E+00	+2.74194478E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
42.000000	+1.17778056E+02	+1.21000657E+02	+1.86333624E+00	+2.63129705E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
42.500000	+1.15200418E+02	+1.18465032E+02	+1.87628870E+00	+2.56540661E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
43.000000	+1.12670961E+02	+1.15977305E+02	+1.88899030E+00	+2.47665346E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
43.500000	+1.10191293E+02	+1.13537769E+02	+1.90105523E+00	+2.29926005E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
44.000000	+1.07763319E+02	+1.11146565E+02	+1.91198290E+00	+2.07551027E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
44.500000	+1.05387169E+02	+1.08803828E+02	+1.92181033E+00	+1.89008043E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
45.000000	+1.03061800E+02	+1.06509601E+02	+1.93088371E+00	+1.70657076E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
45.500000	+1.00788413E+02	+1.04263880E+02	+1.93887604E+00	+1.47869711E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
46.000000	+9.85674267E+01	+1.02066589E+02	+1.94567068E+00	+1.30198632E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
46.500000	+9.63965408E+01	+9.99175537E+01	+1.95189590E+00	+1.20180001E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
47.000000	+9.42752396E+01	+9.78167082E+01	+1.95768868E+00	+1.06034219E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
47.500000	+9.22054263E+01	+9.57639727E+01	+1.96249933E+00	+8.15668627E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
48.000000	+9.01887188E+01	+9.37591921E+01	+1.96584536E+00	+5.52951663E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
48.500000	+8.82239633E+01	+9.18022413E+01	+1.96802884E+00	+4.00682345E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
49.000000	+8.63081873E+01	+8.98929957E+01	+1.96985219E+00	+3.45323420E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
49.500000	+8.44408136E+01	+8.80314695E+01	+1.97148208E+00	+3.06631913E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
12.500000	+2.56369433E+02	+2.57102237E+02	+3.82270056E-01	+5.38213566E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
12.750000	+2.56423256E+02	+2.57166062E+02	+3.95826119E-01	+5.46271531E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
13.000000	+2.56451267E+02	+2.57204363E+02	+4.09583632E-01	+5.55892819E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
13.250000	+2.56452964E+02	+2.57216705E+02	+4.23620760E-01	+5.65333654E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
13.500000	+2.56427984E+02	+2.57202670E+02	+4.37850315E-01	+5.69985505E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
13.750000	+2.56376037E+02	+2.57161857E+02	+4.52120036E-01	+5.70959817E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
14.000000	+2.56296749E+02	+2.57093870E+02	+4.66398306E-01	+5.73733468E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
14.250000	+2.56189612E+02	+2.56998302E+02	+4.80806709E-01	+5.81149540E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
14.500000	+2.56054117E+02	+2.56874740E+02	+4.95455783E-01	+5.89732436E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
14.750000	+2.55889894E+02	+2.56722784E+02	+5.10293331E-01	+5.94114504E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
15.000000	+2.55696686E+02	+2.56542052E+02	+5.25161508E-01	+5.93947902E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
15.250000	+2.55474177E+02	+2.56332172E+02	+5.39990726E-01	+5.94403361E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
15.500000	+2.55221899E+02	+2.56092766E+02	+5.54881676E-01	+5.99575500E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
15.750000	+2.54939346E+02	+2.55823452E+02	+5.69969501E-01	+6.07232289E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
16.000000	+2.54626143E+02	+2.55523857E+02	+5.85243291E-01	+6.11676069E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
16.250000	+2.54282068E+02	+2.55193632E+02	+6.00553304E-01	+6.11083347E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
16.500000	+2.53906882E+02	+2.54832449E+02	+6.15797458E-01	+6.09887994E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
16.750000	+2.53500195E+02	+2.54439985E+02	+6.31047704E-01	+6.13132067E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
17.000000	+2.53061541E+02	+2.54015922E+02	+6.46454061E-01	+6.20023550E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
17.250000	+2.52590577E+02	+2.53559958E+02	+6.62048882E-01	+6.24975983E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
17.500000	+2.52087153E+02	+2.53071827E+02	+6.77702860E-01	+6.24811294E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
17.750000	+2.51551161E+02	+2.52551304E+02	+6.93289446E-01	+6.22861460E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
18.000000	+2.50982367E+02	+2.51998190E+02	+7.08845933E-01	+6.24700030E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
18.250000	+2.50380434E+02	+2.51412309E+02	+7.24524448E-01	+6.30996952E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
18.500000	+2.49745138E+02	+2.50793520E+02	+7.40395781E-01	+6.36669441E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
18.750000	+2.49076484E+02	+2.50141735E+02	+7.56357920E-01	+6.37402752E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
19.000000	+2.48374593E+02	+2.49456925E+02	+7.72265919E-01	+6.35130962E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
19.250000	+2.47639490E+02	+2.48739113E+02	+7.88114468E-01	+6.35457260E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
19.500000	+2.46871083E+02	+2.47988357E+02	+8.04038782E-01	+6.40398853E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
19.750000	+2.46069354E+02	+2.47204757E+02	+8.20134411E-01	+6.45786678E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
20.000000	+2.45234524E+02	+2.46388463E+02	+8.36328115E-01	+6.46569297E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
20.250000	+2.44366978E+02	+2.45539686E+02	+8.52462875E-01	+6.43083289E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
20.500000	+2.43467041E+02	+2.44658686E+02	+8.68482280E-01	+6.40256301E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
20.750000	+2.42534893E+02	+2.43745750E+02	+8.84475691E-01	+6.40974493E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
21.000000	+2.41570737E+02	+2.42801192E+02	+9.00531005E-01	+6.42295858E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
21.250000	+2.40574981E+02	+2.41825356E+02	+9.16590483E-01	+6.39301465E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
21.500000	+2.39548212E+02	+2.40818634E+02	+9.32496078E-01	+6.31414698E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
21.750000	+2.38490978E+02	+2.39781458E+02	+9.48161218E-01	+6.22994191E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
22.000000	+2.37403668E+02	+2.38714286E+02	+9.63645787E-01	+6.17640719E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
22.250000	+2.36286647E+02	+2.37617601E+02	+9.79043254E-01	+6.13747069E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
22.500000	+2.35140463E+02	+2.36491924E+02	+9.94333141E-01	+6.06958278E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
22.750000	+2.33965862E+02	+2.35337827E+02	+1.00939117E+00	+5.96121945E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
23.000000	+2.32763592E+02	+2.34155941E+02	+1.02413924E+00	+5.84926412E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
23.250000	+2.31534260E+02	+2.32946943E+02	+1.03863749E+00	+5.77246874E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
23.500000	+2.30278421E+02	+2.31711542E+02	+1.05300158E+00	+5.72376150E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
23.750000	+2.28996792E+02	+2.30450488E+02	+1.06725630E+00	+5.66265231E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
24.000000	+2.27690300E+02	+2.29164577E+02	+1.08131484E+00	+5.56988233E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
24.250000	+2.26359909E+02	+2.27854658E+02	+1.09510571E+00	+5.47273732E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
24.500000	+2.25006438E+02	+2.26521613E+02	+1.10867853E+00	+5.40945459E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
24.750000	+2.23630613E+02	+2.25166343E+02	+1.12215298E+00	+5.37010617E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
6.250000	+2.48073035E+02	+2.48633598E+02	+1.14332092E-01	+2.88808884E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
6.375000	+2.48338153E+02	+2.48900770E+02	+1.17990743E-01	+2.96575244E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
6.500000	+2.48600858E+02	+2.49165591E+02	+1.21746473E-01	+3.04248100E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
6.625000	+2.48861004E+02	+2.49427916E+02	+1.25596945E-01	+3.11494858E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
6.750000	+2.49118456E+02	+2.49687604E+02	+1.29533845E-01	+3.17914076E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
6.875000	+2.49373088E+02	+2.49944524E+02	+1.33544797E-01	+3.23320843E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
7.000000	+2.49624780E+02	+2.50198548E+02	+1.37616866E-01	+3.27829155E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
7.125000	+2.49873416E+02	+2.50449555E+02	+1.41740526E-01	+3.31837937E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
7.250000	+2.50118879E+02	+2.50697427E+02	+1.45912814E-01	+3.35920320E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
7.375000	+2.50361051E+02	+2.50942049E+02	+1.50138534E-01	+3.40647086E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
7.500000	+2.50599812E+02	+2.51183308E+02	+1.54428991E-01	+3.46397556E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
7.625000	+2.50835044E+02	+2.51421095E+02	+1.58798473E-01	+3.53221138E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
7.750000	+2.51066632E+02	+2.51655303E+02	+1.63259520E-01	+3.60803921E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
7.875000	+2.51294469E+02	+2.51885830E+02	+1.67818571E-01	+3.68562667E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
8.000000	+2.51518457E+02	+2.52112578E+02	+1.72473586E-01	+3.75840427E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
8.125000	+2.51738507E+02	+2.52335451E+02	+1.77214582E-01	+3.82135081E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
8.250000	+2.51954537E+02	+2.52554360E+02	+1.82026963E-01	+3.87276583E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
8.375000	+2.52166467E+02	+2.52769218E+02	+1.86896496E-01	+3.91488259E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
8.500000	+2.52374218E+02	+2.52979940E+02	+1.91814170E-01	+3.95310871E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
8.625000	+2.52577705E+02	+2.53186442E+02	+1.96779268E-01	+3.99415547E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
8.750000	+2.52776841E+02	+2.53388642E+02	+2.01799559E-01	+4.04367757E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
8.875000	+2.52971534E+02	+2.53586457E+02	+2.06888462E-01	+4.10421576E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
9.000000	+2.53161695E+02	+2.53779806E+02	+2.12060098E-01	+4.17417511E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
9.125000	+2.53347237E+02	+2.53968610E+02	+2.17323900E-01	+4.24826052E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
9.250000	+2.53528082E+02	+2.54152793E+02	+2.22680749E-01	+4.31928422E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
9.375000	+2.53704161E+02	+2.54332280E+02	+2.28122110E-01	+4.38073002E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
9.500000	+2.53875411E+02	+2.54507001E+02	+2.33632574E-01	+4.42914138E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
9.625000	+2.54041773E+02	+2.54676886E+02	+2.39194964E-01	+4.46544884E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
9.750000	+2.54203188E+02	+2.54841868E+02	+2.44796197E-01	+4.49474412E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
9.875000	+2.54359591E+02	+2.55001881E+02	+2.50431824E-01	+4.52456741E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
10.000000	+2.54510911E+02	+2.55156857E+02	+2.56107615E-01	+4.56228887E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
10.125000	+2.54657073E+02	+2.55306731E+02	+2.61837546E-01	+4.61247810E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
10.250000	+2.54797997E+02	+2.55451434E+02	+2.67638810E-01	+4.67518356E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
10.375000	+2.54933607E+02	+2.55590902E+02	+2.73525505E-01	+4.74576671E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
10.500000	+2.55063832E+02	+2.55725068E+02	+2.79503227E-01	+4.81641069E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
10.625000	+2.55188612E+02	+2.55853870E+02	+2.85566532E-01	+4.87881374E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
10.750000	+2.55307895E+02	+2.55977246E+02	+2.91700261E-01	+4.92711872E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
10.875000	+2.55421634E+02	+2.56095137E+02	+2.97884329E-01	+4.96002311E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
11.000000	+2.55529781E+02	+2.56207484E+02	+3.04100319E-01	+4.98130615E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
11.125000	+2.55632287E+02	+2.56314230E+02	+3.10337594E-01	+4.99857765E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
11.250000	+2.55729093E+02	+2.56415318E+02	+3.16596763E-01	+5.02067307E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
11.375000	+2.55820132E+02	+2.56510688E+02	+3.22889277E-01	+5.05458331E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
11.500000	+2.55905333E+02	+2.56600284E+02	+3.29233222E-01	+5.10297730E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
11.625000	+2.55984622E+02	+2.56684045E+02	+3.35646720E-01	+5.16319764E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
11.750000	+2.56057933E+02	+2.56761912E+02	+3.42141216E-01	+5.22812053E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
11.875000	+2.56125205E+02	+2.56833829E+02	+3.48717021E-01	+5.28861567E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
12.000000	+2.56186390E+02	+2.56899739E+02	+3.55362755E-01	+5.33675119E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
12.125000	+2.56241446E+02	+2.56959588E+02	+3.62058899E-01	+5.36860168E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
12.250000	+2.56290334E+02	+2.57013322E+02	+3.68784259E-01	+5.38565495E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
12.375000	+2.56333013E+02	+2.57060889E+02	+3.75523037E-01	+5.39638948E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
3.125000	+2.41254303E+02	+2.41778371E+02	+4.70125596E-02	+1.47859376E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
3.187500	+2.41380293E+02	+2.41904849E+02	+4.79433806E-02	+1.50003347E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
3.250000	+2.41507395E+02	+2.42032446E+02	+4.88876014E-02	+1.52049134E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
3.312500	+2.41635558E+02	+2.42161111E+02	+4.98439948E-02	+1.53924199E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
3.375000	+2.41764730E+02	+2.42290792E+02	+5.08116539E-02	+1.55684098E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
3.437500	+2.41894861E+02	+2.42421438E+02	+5.17900460E-02	+1.57391096E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
3.500000	+2.42025900E+02	+2.42552998E+02	+5.27790426E-02	+1.59110065E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
3.562500	+2.42157798E+02	+2.42685424E+02	+5.37789218E-02	+1.60903792E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
3.625000	+2.42290506E+02	+2.42818666E+02	+5.47903400E-02	+1.62828429E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
3.687500	+2.42423977E+02	+2.42952677E+02	+5.58142771E-02	+1.64929724E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
3.750000	+2.42558161E+02	+2.43087411E+02	+5.68519615E-02	+1.67240528E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
3.812500	+2.42693013E+02	+2.43222820E+02	+5.79047837E-02	+1.69779761E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
3.875000	+2.42828487E+02	+2.43358861E+02	+5.89742086E-02	+1.72552753E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
3.937500	+2.42964539E+02	+2.43495490E+02	+6.00616932E-02	+1.75552625E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
4.000000	+2.43101124E+02	+2.43632663E+02	+6.11686164E-02	+1.78762254E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
4.062500	+2.43238199E+02	+2.43770338E+02	+6.22962213E-02	+1.82156382E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
4.125000	+2.43375723E+02	+2.43908474E+02	+6.34455711E-02	+1.85703568E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
4.187500	+2.43513655E+02	+2.44047030E+02	+6.46175159E-02	+1.89367852E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
4.250000	+2.43651955E+02	+2.44185968E+02	+6.58126693E-02	+1.93110223E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
4.312500	+2.43790584E+02	+2.44325248E+02	+6.70313937E-02	+1.96890082E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
4.375000	+2.43929504E+02	+2.44464833E+02	+6.82737953E-02	+2.00666907E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
4.437500	+2.44068677E+02	+2.44604685E+02	+6.95397301E-02	+2.04402235E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
4.500000	+2.44208069E+02	+2.44744767E+02	+7.08288233E-02	+2.08061909E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
4.562500	+2.44347642E+02	+2.44885045E+02	+7.21405039E-02	+2.11618343E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
4.625000	+2.44487362E+02	+2.45025482E+02	+7.34740525E-02	+2.15052435E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
4.687500	+2.44627194E+02	+2.45166044E+02	+7.48286594E-02	+2.18354725E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
4.750000	+2.44767106E+02	+2.45306697E+02	+7.62034866E-02	+2.21525470E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
4.812500	+2.44907065E+02	+2.45447409E+02	+7.75977277E-02	+2.24573527E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
4.875000	+2.45047037E+02	+2.45588145E+02	+7.90106557E-02	+2.27514154E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
4.937500	+2.45186993E+02	+2.45728876E+02	+8.04416547E-02	+2.30366090E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
5.000000	+2.45326900E+02	+2.45869568E+02	+8.18902318E-02	+2.33148434E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
5.062500	+2.45466728E+02	+2.46010192E+02	+8.33560101E-02	+2.35877884E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
5.125000	+2.45606448E+02	+2.46150719E+02	+8.48387054E-02	+2.38566819E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
5.187500	+2.45746031E+02	+2.46291118E+02	+8.63380953E-02	+2.41222528E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
5.250000	+2.45885448E+02	+2.46431363E+02	+8.78539870E-02	+2.43847647E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
5.312500	+2.46024673E+02	+2.46571424E+02	+8.93861909E-02	+2.46441639E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
5.375000	+2.46163678E+02	+2.46711276E+02	+9.09345074E-02	+2.49002960E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
5.437500	+2.46302437E+02	+2.46850893E+02	+9.24987279E-02	+2.51531483E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
5.500000	+2.46440926E+02	+2.46990249E+02	+9.40786510E-02	+2.54030720E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
5.562500	+2.46579118E+02	+2.47129319E+02	+9.56741119E-02	+2.56509504E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
5.625000	+2.46716991E+02	+2.47268078E+02	+9.72850198E-02	+2.58982865E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
5.687500	+2.46854520E+02	+2.47406504E+02	+9.89113977E-02	+2.61472011E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
5.750000	+2.46991681E+02	+2.47544572E+02	+1.00553420E-01	+2.64003416E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
5.812500	+2.47128452E+02	+2.47682261E+02	+1.02211440E-01	+2.66607101E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
5.875000	+2.47264809E+02	+2.47819546E+02	+1.03886009E-01	+2.69314263E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
5.937500	+2.47400731E+02	+2.47956408E+02	+1.05577869E-01	+2.72154434E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
6.000000	+2.47536195E+02	+2.48092823E+02	+1.07287939E-01	+2.75152392E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
6.062500	+2.47671179E+02	+2.48228770E+02	+1.09017274E-01	+2.78325077E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
6.125000	+2.47805661E+02	+2.48364228E+02	+1.10767003E-01	+2.81678817E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
6.187500	+2.47939620E+02	+2.48499178E+02	+1.12538259E-01	+2.85123179E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.562500	+2.38628538E+02	+2.39145077E+02	+3.25413153E-02	+3.50119050E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.593750	+2.38668127E+02	+2.39184723E+02	+3.26519774E-02	+3.58118494E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.625000	+2.38708364E+02	+2.39225018E+02	+3.27651393E-02	+3.67099346E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.656250	+2.38749240E+02	+2.39265954E+02	+3.28814145E-02	+3.78048503E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.687500	+2.38790749E+02	+2.39307525E+02	+3.30014196E-02	+3.90964749E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.718750	+2.38832884E+02	+2.39349724E+02	+3.31257674E-02	+4.05823686E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.750000	+2.38875636E+02	+2.39392543E+02	+3.32550594E-02	+4.22580033E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.781250	+2.38918999E+02	+2.39435976E+02	+3.33898800E-02	+4.41169664E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.812500	+2.38962965E+02	+2.39480014E+02	+3.35307905E-02	+4.61511440E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.843750	+2.39007526E+02	+2.39524651E+02	+3.36783246E-02	+4.83508963E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.875000	+2.39052674E+02	+2.39569880E+02	+3.38329836E-02	+5.07052264E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.906250	+2.39098403E+02	+2.39615693E+02	+3.39952323E-02	+5.32019537E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.937500	+2.39144704E+02	+2.39662082E+02	+3.41654958E-02	+5.58278953E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.968750	+2.39191571E+02	+2.39709041E+02	+3.43441566E-02	+5.85690553E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
2.000000	+2.39238994E+02	+2.39756562E+02	+3.45315524E-02	+6.14108267E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
2.031250	+2.39286967E+02	+2.39804636E+02	+3.47279743E-02	+6.43382033E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
2.062500	+2.39335482E+02	+2.39853258E+02	+3.49336662E-02	+6.73359933E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
2.093750	+2.39384532E+02	+2.39902419E+02	+3.51488242E-02	+7.03890385E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
2.125000	+2.39434108E+02	+2.39952111E+02	+3.53735976E-02	+7.34824270E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
2.156250	+2.39484203E+02	+2.40002328E+02	+3.56080894E-02	+7.66016955E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
2.187500	+2.39534810E+02	+2.40053061E+02	+3.58523582E-02	+7.97330153E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
2.218750	+2.39585920E+02	+2.40104304E+02	+3.61064208E-02	+8.28633564E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
2.250000	+2.39637527E+02	+2.40156047E+02	+3.63702542E-02	+8.59806272E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
2.281250	+2.39689623E+02	+2.40208285E+02	+3.66437997E-02	+8.90737813E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
2.312500	+2.39742200E+02	+2.40261009E+02	+3.69269654E-02	+9.21328932E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
2.343750	+2.39795251E+02	+2.40314212E+02	+3.72196303E-02	+9.51492017E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
2.375000	+2.39848769E+02	+2.40367886E+02	+3.75216479E-02	+9.81151211E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
2.406250	+2.39902745E+02	+2.40422024E+02	+3.78328498E-02	+1.01024219E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
2.437500	+2.39957173E+02	+2.40476618E+02	+3.81530492E-02	+1.03871169E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
2.468750	+2.40012045E+02	+2.40531661E+02	+3.84820446E-02	+1.06651676E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
2.500000	+2.40067354E+02	+2.40587146E+02	+3.88196222E-02	+1.09362385E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
2.531250	+2.40123093E+02	+2.40643064E+02	+3.91655595E-02	+1.12000772E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
2.562500	+2.40179254E+02	+2.40699409E+02	+3.95196270E-02	+1.14565026E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
2.593750	+2.40235830E+02	+2.40756174E+02	+3.98815909E-02	+1.17053930E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
2.625000	+2.40292814E+02	+2.40813350E+02	+4.02512141E-02	+1.19466736E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
2.656250	+2.40350199E+02	+2.40870931E+02	+4.06282580E-02	+1.21803053E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
2.687500	+2.40407977E+02	+2.40928910E+02	+4.10124832E-02	+1.24062742E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
2.718750	+2.40466142E+02	+2.40987279E+02	+4.14036501E-02	+1.26245826E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
2.750000	+2.40524687E+02	+2.41046031E+02	+4.18015196E-02	+1.28352419E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
2.781250	+2.40583604E+02	+2.41105158E+02	+4.22058527E-02	+1.30382671E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
2.812500	+2.40642886E+02	+2.41164655E+02	+4.26164113E-02	+1.32336743E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
2.843750	+2.40702527E+02	+2.41224513E+02	+4.30329574E-02	+1.34214794E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
2.875000	+2.40762520E+02	+2.41284726E+02	+4.34552537E-02	+1.36017000E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
2.906250	+2.40822857E+02	+2.41345287E+02	+4.38830636E-02	+1.37743588E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
2.937500	+2.40883533E+02	+2.41406189E+02	+4.43161512E-02	+1.39394886E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
2.968750	+2.40944539E+02	+2.41467424E+02	+4.47542817E-02	+1.40971401E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
3.000000	+2.41005870E+02	+2.41528987E+02	+4.51972224E-02	+1.42473893E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
3.031250	+2.41067518E+02	+2.41590870E+02	+4.56447435E-02	+1.43903462E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
3.062500	+2.41129478E+02	+2.41653066E+02	+4.60966191E-02	+1.45261642E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
3.093750	+2.41191742E+02	+2.41715568E+02	+4.65526288E-02	+1.46584569E-02	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.781250	+2.37868113E+02	+2.38383460E+02	+3.02314875E-02	-1.41837781E-04	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.796875	+2.37878715E+02	+2.38394062E+02	+3.02317122E-02	+1.70610885E-04	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.812500	+2.37889514E+02	+2.38404864E+02	+3.02368190E-02	+4.76396569E-04	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.828125	+2.37900510E+02	+2.38415864E+02	+3.02465996E-02	+7.68503321E-04	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.843750	+2.37911701E+02	+2.38427063E+02	+3.02608348E-02	+1.04629059E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.859375	+2.37923088E+02	+2.38438459E+02	+3.02792962E-02	+1.30924757E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.875000	+2.37934670E+02	+2.38450053E+02	+3.03017488E-02	+1.55699013E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.890625	+2.37946447E+02	+2.38461843E+02	+3.03279522E-02	+1.78925653E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.906250	+2.37958418E+02	+2.38473829E+02	+3.03576630E-02	+2.00590287E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.921875	+2.37970582E+02	+2.38486011E+02	+3.03906366E-02	+2.20689756E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.937500	+2.37982940E+02	+2.38498387E+02	+3.04266286E-02	+2.39231535E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.953125	+2.37995490E+02	+2.38510957E+02	+3.04653965E-02	+2.56233046E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.968750	+2.38008232E+02	+2.38523720E+02	+3.05067014E-02	+2.71720929E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.984375	+2.38021165E+02	+2.38536676E+02	+3.05503093E-02	+2.85730342E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.000000	+2.38034290E+02	+2.38549825E+02	+3.05959921E-02	+2.98304170E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.015625	+2.38047605E+02	+2.38563164E+02	+3.06435293E-02	+3.09492205E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.031250	+2.38061110E+02	+2.38576695E+02	+3.06927085E-02	+3.19350403E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.046875	+2.38074805E+02	+2.38590415E+02	+3.07433263E-02	+3.27940064E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.062500	+2.38088688E+02	+2.38604325E+02	+3.07951897E-02	+3.35327033E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.078125	+2.38102759E+02	+2.38618424E+02	+3.08481160E-02	+3.41580969E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.093750	+2.38117018E+02	+2.38632710E+02	+3.09019338E-02	+3.46774577E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.109375	+2.38131464E+02	+2.38647184E+02	+3.09564831E-02	+3.50982871E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.125000	+2.38146096E+02	+2.38661845E+02	+3.10116159E-02	+3.54282524E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.140625	+2.38160914E+02	+2.38676692E+02	+3.10671964E-02	+3.56751204E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.156250	+2.38175917E+02	+2.38691723E+02	+3.11231007E-02	+3.58466968E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.171875	+2.38191104E+02	+2.38706940E+02	+3.11792173E-02	+3.59507703E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.187500	+2.38206475E+02	+2.38722339E+02	+3.12354468E-02	+3.59950609E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.203125	+2.38222029E+02	+2.38737922E+02	+3.12917019E-02	+3.59871731E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.218750	+2.38237765E+02	+2.38753688E+02	+3.13479067E-02	+3.59345530E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.234375	+2.38253683E+02	+2.38769634E+02	+3.14039973E-02	+3.58444546E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.250000	+2.38269782E+02	+2.38785762E+02	+3.14599207E-02	+3.57239036E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.265625	+2.38286061E+02	+2.38802070E+02	+3.15156345E-02	+3.55796714E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.281250	+2.38302519E+02	+2.38818556E+02	+3.15711071E-02	+3.54182519E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.296875	+2.38319156E+02	+2.38835222E+02	+3.16263166E-02	+3.52458428E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.312500	+2.38335971E+02	+2.38852065E+02	+3.16812504E-02	+3.50683349E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.328125	+2.38352962E+02	+2.38869085E+02	+3.17359051E-02	+3.48912920E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.343750	+2.38370131E+02	+2.38886281E+02	+3.17902857E-02	+3.47199513E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.359375	+2.38387474E+02	+2.38903653E+02	+3.18444050E-02	+3.45592215E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.375000	+2.38404993E+02	+2.38921199E+02	+3.18982833E-02	+3.44136748E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.390625	+2.38422685E+02	+2.38938919E+02	+3.19519477E-02	+3.42875533E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.406250	+2.38440550E+02	+2.38956812E+02	+3.20054319E-02	+3.41847720E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.421875	+2.38458588E+02	+2.38974877E+02	+3.20587751E-02	+3.41089248E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.437500	+2.38476797E+02	+2.38993114E+02	+3.21120222E-02	+3.40632927E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.453125	+2.38495177E+02	+2.39011521E+02	+3.21652229E-02	+3.40508534E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.468750	+2.38513726E+02	+2.39030098E+02	+3.22184312E-02	+3.40742902E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.484375	+2.38532444E+02	+2.39048843E+02	+3.22717051E-02	+3.41360022E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.500000	+2.38551331E+02	+2.39067757E+02	+3.23251062E-02	+3.42381205E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.515625	+2.38570384E+02	+2.39086838E+02	+3.23786992E-02	+3.43825152E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.531250	+2.38589604E+02	+2.39106086E+02	+3.24325515E-02	+3.45708098E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
1.546875	+2.38608989E+02	+2.39125499E+02	+3.24867330E-02	+3.47814312E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.390625	+2.37668492E+02	+2.38184739E+02	+3.19765834E-02	-7.81871510E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.398438	+2.37671224E+02	+2.38187440E+02	+3.19157004E-02	-7.76733303E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.406250	+2.37674009E+02	+2.38190193E+02	+3.18552188E-02	-7.71197122E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.414062	+2.37676846E+02	+2.38192999E+02	+3.17952009E-02	-7.64873538E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.421875	+2.37679736E+02	+2.38195858E+02	+3.17357073E-02	-7.57780221E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.429688	+2.37682678E+02	+2.38198770E+02	+3.16767977E-02	-7.49935856E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.437500	+2.37685672E+02	+2.38201734E+02	+3.16185299E-02	-7.41360055E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.445312	+2.37688718E+02	+2.38204750E+02	+3.15609602E-02	-7.32073287E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.453125	+2.37691817E+02	+2.38207820E+02	+3.15041434E-02	-7.22096864E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.460938	+2.37694967E+02	+2.38210941E+02	+3.14481326E-02	-7.11452892E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.468750	+2.37698170E+02	+2.38214115E+02	+3.13929789E-02	-7.00164153E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.476562	+2.37701424E+02	+2.38217342E+02	+3.13387319E-02	-6.88254142E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.484375	+2.37704731E+02	+2.38220621E+02	+3.12854392E-02	-6.75747000E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.492188	+2.37708089E+02	+2.38223952E+02	+3.12331464E-02	-6.62667384E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.500000	+2.37711498E+02	+2.38227335E+02	+3.11818974E-02	-6.49040505E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.507812	+2.37714960E+02	+2.38230771E+02	+3.11317339E-02	-6.34892016E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.515625	+2.37718473E+02	+2.38234258E+02	+3.10826955E-02	-6.20247958E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.523438	+2.37722037E+02	+2.38237798E+02	+3.10348201E-02	-6.05134779E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.531250	+2.37725653E+02	+2.38241390E+02	+3.09881432E-02	-5.89579177E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.539062	+2.37729320E+02	+2.38245033E+02	+3.09426984E-02	-5.73608091E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.546875	+2.37733039E+02	+2.38248729E+02	+3.08985170E-02	-5.57248684E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.554688	+2.37736808E+02	+2.38252476E+02	+3.08556283E-02	-5.40528233E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.562500	+2.37740629E+02	+2.38256276E+02	+3.08140594E-02	-5.23474078E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.570312	+2.37744501E+02	+2.38260127E+02	+3.07738354E-02	-5.06113614E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.578125	+2.37748424E+02	+2.38264030E+02	+3.07349792E-02	-4.88474224E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.585938	+2.37752397E+02	+2.38267984E+02	+3.06975113E-02	-4.70583201E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.593750	+2.37756422E+02	+2.38271990E+02	+3.06614505E-02	-4.52467703E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.601562	+2.37760498E+02	+2.38276048E+02	+3.06268133E-02	-4.34154749E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.609375	+2.37764624E+02	+2.38280157E+02	+3.05936139E-02	-4.15671117E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.617188	+2.37768801E+02	+2.38284318E+02	+3.05618646E-02	-3.97043324E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.625000	+2.37773028E+02	+2.38288529E+02	+3.05315758E-02	-3.78297602E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.632812	+2.37777306E+02	+2.38292793E+02	+3.05027556E-02	-3.59459812E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.640625	+2.37781635E+02	+2.38297107E+02	+3.04754102E-02	-3.40555399E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.648438	+2.37786014E+02	+2.38301473E+02	+3.04495439E-02	-3.21609432E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.656250	+2.37790443E+02	+2.38305890E+02	+3.04251588E-02	-3.02646484E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.664062	+2.37794923E+02	+2.38310357E+02	+3.04022554E-02	-2.83690582E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.671875	+2.37799453E+02	+2.38314876E+02	+3.03808321E-02	-2.64765261E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.679688	+2.37804033E+02	+2.38319446E+02	+3.03608858E-02	-2.45893473E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.687500	+2.37808663E+02	+2.38324067E+02	+3.03424113E-02	-2.27097552E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.695312	+2.37813343E+02	+2.38328738E+02	+3.03254018E-02	-2.08399203E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.703125	+2.37818074E+02	+2.38333461E+02	+3.03098489E-02	-1.89819468E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.710938	+2.37822854E+02	+2.38338233E+02	+3.02957425E-02	-1.71378691E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.718750	+2.37827684E+02	+2.38343057E+02	+3.02830710E-02	-1.53096532E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.726562	+2.37832564E+02	+2.38347931E+02	+3.02718212E-02	-1.34991908E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.734375	+2.37837493E+02	+2.38352856E+02	+3.02619785E-02	-1.17082978E-03	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.742188	+2.37842473E+02	+2.38357831E+02	+3.02535269E-02	-9.93871378E-04	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.750000	+2.37847502E+02	+2.38362856E+02	+3.02464492E-02	-8.19209941E-04	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.757812	+2.37852580E+02	+2.38367932E+02	+3.02407268E-02	-6.47003915E-04	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.765625	+2.37857709E+02	+2.38373058E+02	+3.02363398E-02	-4.77403348E-04	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01
0.773438	+2.37862886E+02	+2.38378234E+02	+3.02332674E-02	-3.09141934E-04	+1.25572185E+02	+7.17918241E+02	+1.74911539E-01	+1.00000000E+00	+0.00000000E+00	+1.20805430E+02	+7.17727753E+02	+1.68316509E-01


==> anc/otoc_to_plot_supersymmetric_M700_L1.5916_n100_beta10.0000.dat <==
400.000000	+1.30402264E+01	+1.81624600E+01	+2.32673779E+00	+2.39988025E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
408.000000	+1.28864090E+01	+1.81131074E+01	+2.34692698E+00	+2.64741701E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
416.000000	+1.27372079E+01	+1.80810734E+01	+2.36909646E+00	+2.70066536E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
424.000000	+1.25785784E+01	+1.80360764E+01	+2.39013762E+00	+2.59890696E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
432.000000	+1.24287234E+01	+1.79994851E+01	+2.41067897E+00	+2.58111369E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
440.000000	+1.22903199E+01	+1.79779193E+01	+2.43143544E+00	+2.63007629E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
448.000000	+1.21578656E+01	+1.79680541E+01	+2.45276019E+00	+2.63890296E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
456.000000	+1.20299407E+01	+1.79628263E+01	+2.47365789E+00	+2.47442749E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
464.000000	+1.19026878E+01	+1.79475207E+01	+2.49235103E+00	+2.30031152E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
472.000000	+1.17769931E+01	+1.79323065E+01	+2.51046287E+00	+2.38787160E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
480.000000	+1.16318564E+01	+1.79121064E+01	+2.53055698E+00	+2.34559220E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
488.000000	+1.14954827E+01	+1.78861914E+01	+2.54799235E+00	+2.03494182E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
496.000000	+1.13712765E+01	+1.78593708E+01	+2.56311604E+00	+2.08380390E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
504.000000	+1.12586995E+01	+1.78660718E+01	+2.58133321E+00	+2.38732965E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
512.000000	+1.11410257E+01	+1.78817417E+01	+2.60131332E+00	+2.13355771E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
520.000000	+1.10163074E+01	+1.78531290E+01	+2.61547013E+00	+1.83937823E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
528.000000	+1.08871113E+01	+1.78291549E+01	+2.63074337E+00	+2.05267259E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
536.000000	+1.07788841E+01	+1.78439738E+01	+2.64831289E+00	+2.12121041E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
544.000000	+1.06767552E+01	+1.78584511E+01	+2.66468274E+00	+1.89369791E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
552.000000	+1.05446176E+01	+1.78270496E+01	+2.67861206E+00	+1.67947045E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
560.000000	+1.04227124E+01	+1.78000078E+01	+2.69155426E+00	+1.91518876E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
568.000000	+1.03253118E+01	+1.78343538E+01	+2.70925508E+00	+2.11042597E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
576.000000	+1.02064166E+01	+1.78370732E+01	+2.72532108E+00	+1.86980349E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
584.000000	+1.00894608E+01	+1.78265439E+01	+2.73917194E+00	+1.78266369E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
592.000000	+9.96866101E+00	+1.78200976E+01	+2.75384370E+00	+1.68836601E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
600.000000	+9.84065027E+00	+1.77895905E+01	+2.76618579E+00	+1.62506617E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
608.000000	+9.73665694E+00	+1.77949163E+01	+2.77984476E+00	+1.67429225E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
616.000000	+9.62144164E+00	+1.77862013E+01	+2.79297447E+00	+1.58514769E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
624.000000	+9.50176020E+00	+1.77670099E+01	+2.80520712E+00	+1.55422597E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
632.000000	+9.39675537E+00	+1.77670987E+01	+2.81784208E+00	+1.62409509E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
640.000000	+9.30080108E+00	+1.77836425E+01	+2.83119264E+00	+1.71821367E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
648.000000	+9.17700994E+00	+1.77806581E+01	+2.84533350E+00	+1.89374897E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
656.000000	+9.04540406E+00	+1.77892090E+01	+2.86149263E+00	+1.99936421E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
664.000000	+8.91851047E+00	+1.78018375E+01	+2.87732333E+00	+1.83564798E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
672.000000	+8.81439320E+00	+1.78188154E+01	+2.89086299E+00	+1.57191134E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
680.000000	+8.72863631E+00	+1.78382174E+01	+2.90247391E+00	+1.35949221E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
688.000000	+8.63487591E+00	+1.78373069E+01	+2.91261487E+00	+1.17713457E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
696.000000	+8.54830494E+00	+1.78310832E+01	+2.92130807E+00	+1.15519610E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
704.000000	+8.46940134E+00	+1.78435038E+01	+2.93109801E+00	+1.53684678E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
712.000000	+8.35684606E+00	+1.78707132E+01	+2.94589761E+00	+1.88734349E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
720.000000	+8.23057166E+00	+1.78920659E+01	+2.96129550E+00	+1.50358510E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
728.000000	+8.14157839E+00	+1.78870994E+01	+2.96995498E+00	+7.24936090E-04	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
736.000000	+8.06519657E+00	+1.78394067E+01	+2.97289448E+00	+2.23859334E-04	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
744.000000	+7.98428380E+00	+1.77647734E+01	+2.97353672E+00	+5.38655816E-04	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
752.000000	+7.87607069E+00	+1.77348839E+01	+2.98151297E+00	+1.51872664E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
760.000000	+7.74269721E+00	+1.77637601E+01	+2.99783635E+00	+1.79235175E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
768.000000	+7.64234196E+00	+1.77879755E+01	+3.01019060E+00	+1.18161302E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
776.000000	+7.58448015E+00	+1.77968016E+01	+3.01674216E+00	+9.22306209E-04	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
784.000000	+7.54856190E+00	+1.78450237E+01	+3.02494750E+00	+1.43327304E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
792.000000	+7.48494695E+00	+1.79341671E+01	+3.03967453E+00	+2.24848373E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
200.000000	+8.98175812E+00	+1.04383966E+01	+1.06927855E+00	+1.03289506E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
204.000000	+9.31121474E+00	+1.08298048E+01	+1.11092946E+00	+1.04965028E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
208.000000	+9.64692987E+00	+1.12311677E+01	+1.15325058E+00	+1.06090522E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
212.000000	+9.98586690E+00	+1.16389708E+01	+1.19580188E+00	+1.06366120E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
216.000000	+1.03246205E+01	+1.20495675E+01	+1.23834347E+00	+1.07120378E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
220.000000	+1.06592220E+01	+1.24602380E+01	+1.28149818E+00	+1.07909152E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
224.000000	+1.09874576E+01	+1.28679312E+01	+1.32467079E+00	+1.07346296E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
228.000000	+1.13065926E+01	+1.32691100E+01	+1.36737522E+00	+1.05108619E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
232.000000	+1.16158547E+01	+1.36612897E+01	+1.40875769E+00	+1.01604584E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
236.000000	+1.19133156E+01	+1.40420161E+01	+1.44865888E+00	+9.81686025E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
240.000000	+1.21966117E+01	+1.44091611E+01	+1.48729257E+00	+9.60942129E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
244.000000	+1.24629421E+01	+1.47617417E+01	+1.52553426E+00	+9.43747305E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
248.000000	+1.27129692E+01	+1.50990333E+01	+1.56279235E+00	+9.18881895E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
252.000000	+1.29461704E+01	+1.54203222E+01	+1.59904481E+00	+8.96989161E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
256.000000	+1.31618748E+01	+1.57254537E+01	+1.63455149E+00	+8.69866136E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
260.000000	+1.33606728E+01	+1.60131312E+01	+1.66863410E+00	+8.38325050E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
264.000000	+1.35400928E+01	+1.62814971E+01	+1.70161749E+00	+8.11755506E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
268.000000	+1.36998365E+01	+1.65302629E+01	+1.73357454E+00	+7.86331254E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
272.000000	+1.38418439E+01	+1.67612401E+01	+1.76452399E+00	+7.61970413E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
276.000000	+1.39659451E+01	+1.69742747E+01	+1.79453217E+00	+7.25182135E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
280.000000	+1.40749804E+01	+1.71687534E+01	+1.82253856E+00	+6.81203755E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
284.000000	+1.41681483E+01	+1.73449702E+01	+1.84902847E+00	+6.51787642E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
288.000000	+1.42438062E+01	+1.75031777E+01	+1.87468157E+00	+6.31401345E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
292.000000	+1.43035552E+01	+1.76449670E+01	+1.89954058E+00	+6.06092602E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
296.000000	+1.43485623E+01	+1.77698665E+01	+1.92316898E+00	+5.74245493E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
300.000000	+1.43808209E+01	+1.78793165E+01	+1.94548022E+00	+5.50780867E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
304.000000	+1.44000302E+01	+1.79754560E+01	+1.96723145E+00	+5.35216441E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
308.000000	+1.44077204E+01	+1.80592654E+01	+1.98829753E+00	+5.14261877E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
312.000000	+1.44061700E+01	+1.81317600E+01	+2.00837240E+00	+4.97653425E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
316.000000	+1.43936867E+01	+1.81935406E+01	+2.02810981E+00	+4.88089006E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
320.000000	+1.43691884E+01	+1.82431294E+01	+2.04741952E+00	+4.72649572E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
324.000000	+1.43357230E+01	+1.82820078E+01	+2.06592177E+00	+4.60862643E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
328.000000	+1.42947143E+01	+1.83141494E+01	+2.08428853E+00	+4.55011047E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
332.000000	+1.42466938E+01	+1.83392734E+01	+2.10232266E+00	+4.38124803E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
336.000000	+1.41944582E+01	+1.83572724E+01	+2.11933852E+00	+4.15485125E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
340.000000	+1.41409837E+01	+1.83718818E+01	+2.13556147E+00	+3.98805842E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
344.000000	+1.40831630E+01	+1.83809309E+01	+2.15124298E+00	+3.77410953E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
348.000000	+1.40215620E+01	+1.83821511E+01	+2.16575434E+00	+3.54547047E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
352.000000	+1.39568101E+01	+1.83782241E+01	+2.17960675E+00	+3.42544696E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
356.000000	+1.38873887E+01	+1.83691259E+01	+2.19315792E+00	+3.38256605E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
360.000000	+1.38127319E+01	+1.83554253E+01	+2.20666728E+00	+3.35681881E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
364.000000	+1.37346847E+01	+1.83384075E+01	+2.22001247E+00	+3.21799812E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
368.000000	+1.36575870E+01	+1.83187458E+01	+2.23241126E+00	+3.01487316E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
372.000000	+1.35823606E+01	+1.82984704E+01	+2.24413145E+00	+2.97437309E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
376.000000	+1.35057037E+01	+1.82791048E+01	+2.25620625E+00	+3.09313963E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
380.000000	+1.34248923E+01	+1.82591587E+01	+2.26887657E+00	+3.12844949E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
384.000000	+1.33428888E+01	+1.82372642E+01	+2.28123384E+00	+2.96732331E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
388.000000	+1.32640676E+01	+1.82144656E+01	+2.29261516E+00	+2.81275867E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
392.000000	+1.31887552E+01	+1.81945126E+01	+2.30373591E+00	+2.83238937E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
396.000000	+1.31154772E+01	+1.81793273E+01	+2.31527427E+00	+2.93679141E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
100.000000	+1.47401743E+01	+1.56889486E+01	+6.40562883E-01	+2.22655972E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
102.000000	+1.42036784E+01	+1.51565028E+01	+6.44822479E-01	+2.03303621E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
104.000000	+1.36858978E+01	+1.46424191E+01	+6.48695028E-01	+1.87508053E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
106.000000	+1.31870207E+01	+1.41470184E+01	+6.52322801E-01	+1.74284947E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
108.000000	+1.27073546E+01	+1.36705676E+01	+6.55666426E-01	+1.57899208E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
110.000000	+1.22472154E+01	+1.32132956E+01	+6.58638770E-01	+1.34749826E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
112.000000	+1.18069569E+01	+1.27753756E+01	+6.61056419E-01	+1.08953581E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
114.000000	+1.13866120E+01	+1.23569117E+01	+6.62996913E-01	+8.41966189E-04	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
116.000000	+1.09862905E+01	+1.19579761E+01	+6.64424284E-01	+6.82766175E-04	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
118.000000	+1.06056655E+01	+1.15786188E+01	+6.65727978E-01	+6.46443739E-04	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
120.000000	+1.02446840E+01	+1.12188855E+01	+6.67010059E-01	+6.74541292E-04	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
122.000000	+9.90324332E+00	+1.08788253E+01	+6.68426143E-01	+7.61163755E-04	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
124.000000	+9.58130105E+00	+1.05584732E+01	+6.70054714E-01	+8.55807849E-04	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
126.000000	+9.27889155E+00	+1.02578189E+01	+6.71849374E-01	+9.17277564E-04	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
128.000000	+8.99604764E+00	+9.97681170E+00	+6.73723824E-01	+9.94439535E-04	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
130.000000	+8.73255278E+00	+9.71538186E+00	+6.75827132E-01	+1.06947234E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
132.000000	+8.48849223E+00	+9.47346088E+00	+6.78001713E-01	+1.06134177E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
134.000000	+8.26394123E+00	+9.25095165E+00	+6.80072499E-01	+1.10338092E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
136.000000	+8.05835560E+00	+9.04768104E+00	+6.82415237E-01	+1.25138494E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
138.000000	+7.87144058E+00	+8.86340391E+00	+6.85078039E-01	+1.38355482E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
140.000000	+7.70304128E+00	+8.69785704E+00	+6.87949456E-01	+1.56439540E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
142.000000	+7.55260635E+00	+8.55079643E+00	+6.91335621E-01	+1.86336396E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
144.000000	+7.41974252E+00	+8.42200080E+00	+6.95402912E-01	+2.17954686E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
146.000000	+7.30431113E+00	+8.31124167E+00	+7.00053808E-01	+2.47331770E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
148.000000	+7.20600884E+00	+8.21823195E+00	+7.05296183E-01	+2.78533430E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
150.000000	+7.12438058E+00	+8.14259240E+00	+7.11195145E-01	+3.13725701E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
152.000000	+7.05887423E+00	+8.08387979E+00	+7.17845211E-01	+3.53387912E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
154.000000	+7.00892397E+00	+8.04163094E+00	+7.25330662E-01	+3.92445690E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
156.000000	+6.97418704E+00	+8.01540991E+00	+7.33543039E-01	+4.23011496E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
158.000000	+6.95447300E+00	+8.00480252E+00	+7.42251122E-01	+4.46862854E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
160.000000	+6.94938677E+00	+8.00938832E+00	+7.51417553E-01	+4.77791792E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
162.000000	+6.95810906E+00	+8.02870518E+00	+7.61362793E-01	+5.18239686E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
164.000000	+6.98003961E+00	+8.06224389E+00	+7.72147140E-01	+5.55377425E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
166.000000	+7.01482737E+00	+8.10947303E+00	+7.83577890E-01	+5.82762245E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
168.000000	+7.06207467E+00	+8.16980198E+00	+7.95457630E-01	+6.09870807E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
170.000000	+7.12091781E+00	+8.24259555E+00	+8.07972723E-01	+6.46819313E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
172.000000	+7.19047183E+00	+8.32723309E+00	+8.21330403E-01	+6.89569774E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
174.000000	+7.27006380E+00	+8.42311118E+00	+8.35555514E-01	+7.24807203E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
176.000000	+7.35942906E+00	+8.52963003E+00	+8.50322691E-01	+7.49762692E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
178.000000	+7.45807430E+00	+8.64622592E+00	+8.65546021E-01	+7.71921582E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
180.000000	+7.56548325E+00	+8.77237998E+00	+8.81199554E-01	+7.98608062E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
182.000000	+7.68089429E+00	+8.90761333E+00	+8.97490344E-01	+8.31332336E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
184.000000	+7.80373235E+00	+9.05143710E+00	+9.14452847E-01	+8.64122942E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
186.000000	+7.93340893E+00	+9.20327074E+00	+9.32055261E-01	+8.97435254E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
188.000000	+8.06912621E+00	+9.36243395E+00	+9.50350258E-01	+9.28068119E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
190.000000	+8.21039877E+00	+9.52828723E+00	+9.69177986E-01	+9.55244573E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
192.000000	+8.35660573E+00	+9.70028672E+00	+9.88560041E-01	+9.80110693E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
194.000000	+8.50730848E+00	+9.87789016E+00	+1.00838241E+00	+9.96640979E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
196.000000	+8.66217492E+00	+1.00605047E+01	+1.02842568E+00	+1.00910871E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
198.000000	+8.82048475E+00	+1.02475208E+01	+1.04874676E+00	+1.02299955E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
50.000000	+3.05909665E+01	+3.12164428E+01	+2.23905401E-01	+1.27393804E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
51.000000	+3.03634470E+01	+3.09969898E+01	+2.36719433E-01	+1.28886829E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
52.000000	+3.01251999E+01	+3.07670090E+01	+2.49682767E-01	+1.30180960E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
53.000000	+2.98766081E+01	+3.05268625E+01	+2.62755625E-01	+1.30966620E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
54.000000	+2.96180999E+01	+3.02769422E+01	+2.75876091E-01	+1.31308590E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
55.000000	+2.93501086E+01	+3.00176660E+01	+2.89017343E-01	+1.31381116E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
56.000000	+2.90730937E+01	+2.97494773E+01	+3.02152314E-01	+1.30996383E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
57.000000	+2.87875605E+01	+2.94728386E+01	+3.15216619E-01	+1.30089102E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
58.000000	+2.84940141E+01	+2.91882267E+01	+3.28170135E-01	+1.28983151E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
59.000000	+2.81929454E+01	+2.88961314E+01	+3.41013250E-01	+1.27740101E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
60.000000	+2.78848771E+01	+2.85970540E+01	+3.53718155E-01	+1.26035639E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
61.000000	+2.75703639E+01	+2.82915005E+01	+3.66220377E-01	+1.23851491E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
62.000000	+2.72499391E+01	+2.79799771E+01	+3.78488453E-01	+1.21603905E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
63.000000	+2.69241002E+01	+2.76629903E+01	+3.90541159E-01	+1.19474022E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
64.000000	+2.65933547E+01	+2.73410469E+01	+4.02383258E-01	+1.17129874E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
65.000000	+2.62582454E+01	+2.70146491E+01	+4.13967133E-01	+1.14271411E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
66.000000	+2.59193127E+01	+2.66842896E+01	+4.25237540E-01	+1.11117599E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
67.000000	+2.55770478E+01	+2.63504496E+01	+4.36190653E-01	+1.08148141E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
68.000000	+2.52318972E+01	+2.60136005E+01	+4.46867168E-01	+1.05509096E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
69.000000	+2.48843090E+01	+2.56742045E+01	+4.57292472E-01	+1.02857481E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
70.000000	+2.45347615E+01	+2.53327122E+01	+4.67438664E-01	+9.97827305E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
71.000000	+2.41837407E+01	+2.49895581E+01	+4.77249018E-01	+9.62678506E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
72.000000	+2.38316956E+01	+2.46451585E+01	+4.86692234E-01	+9.27123978E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
73.000000	+2.34790132E+01	+2.42999118E+01	+4.95791498E-01	+8.95506924E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
74.000000	+2.31260383E+01	+2.39542017E+01	+5.04602373E-01	+8.68645577E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
75.000000	+2.27731139E+01	+2.36083985E+01	+5.13164409E-01	+8.43443500E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
76.000000	+2.24206054E+01	+2.32628575E+01	+5.21471243E-01	+8.15672805E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
77.000000	+2.20688940E+01	+2.29179167E+01	+5.29477865E-01	+7.83237811E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
78.000000	+2.17183455E+01	+2.25738951E+01	+5.37135999E-01	+7.47604393E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
79.000000	+2.13692784E+01	+2.22310912E+01	+5.44429953E-01	+7.12647741E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
80.000000	+2.10219546E+01	+2.18897856E+01	+5.51388954E-01	+6.81961001E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
81.000000	+2.06765965E+01	+2.15502442E+01	+5.58069173E-01	+6.56791709E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
82.000000	+2.03334132E+01	+2.12127192E+01	+5.64524788E-01	+6.35460736E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
83.000000	+1.99926280E+01	+2.08774500E+01	+5.70778388E-01	+6.14546594E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
84.000000	+1.96544826E+01	+2.05446627E+01	+5.76815720E-01	+5.90959912E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
85.000000	+1.93192260E+01	+2.02145680E+01	+5.82597586E-01	+5.63244305E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
86.000000	+1.89870954E+01	+1.98873600E+01	+5.88080606E-01	+5.32230668E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
87.000000	+1.86582941E+01	+1.95632175E+01	+5.93242200E-01	+5.00223854E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
88.000000	+1.83329878E+01	+1.92423042E+01	+5.98085083E-01	+4.70419731E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
89.000000	+1.80112927E+01	+1.89247701E+01	+6.02650594E-01	+4.45008265E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
90.000000	+1.76933091E+01	+1.86107548E+01	+6.06985248E-01	+4.24913592E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
91.000000	+1.73791168E+01	+1.83003903E+01	+6.11148866E-01	+4.08985422E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
92.000000	+1.70688208E+01	+1.79938017E+01	+6.15164957E-01	+3.94838883E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
93.000000	+1.67625269E+01	+1.76911043E+01	+6.19045644E-01	+3.80405946E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
94.000000	+1.64603584E+01	+1.73924035E+01	+6.22773076E-01	+3.63896469E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
95.000000	+1.61624352E+01	+1.70977954E+01	+6.26323573E-01	+3.43842727E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
96.000000	+1.58688932E+01	+1.68073699E+01	+6.29649930E-01	+3.21238745E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
97.000000	+1.55798181E+01	+1.65212071E+01	+6.32748348E-01	+2.97174579E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
98.000000	+1.52953059E+01	+1.62393770E+01	+6.35593422E-01	+2.71527457E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
99.000000	+1.50154249E+01	+1.59619401E+01	+6.38178897E-01	+2.45567609E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
25.000000	+3.25078178E+01	+3.30126052E+01	+9.52935495E-03	+4.98242985E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
25.500000	+3.25337795E+01	+3.30398380E+01	+1.20441997E-02	+5.07694905E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
26.000000	+3.25576362E+01	+3.30649929E+01	+1.46063040E-02	+5.17269445E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
26.500000	+3.25793469E+01	+3.30880299E+01	+1.72168941E-02	+5.27085834E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
27.000000	+3.25988715E+01	+3.31089095E+01	+1.98771623E-02	+5.37137696E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
27.500000	+3.26161707E+01	+3.31275933E+01	+2.25882711E-02	+5.47423416E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
28.000000	+3.26312056E+01	+3.31440434E+01	+2.53513965E-02	+5.57946409E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
28.500000	+3.26439382E+01	+3.31582223E+01	+2.81677352E-02	+5.68714888E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
29.000000	+3.26543309E+01	+3.31700936E+01	+3.10385454E-02	+5.79744147E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
29.500000	+3.26623466E+01	+3.31796208E+01	+3.39651766E-02	+5.91052703E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
30.000000	+3.26679484E+01	+3.31867685E+01	+3.69490724E-02	+6.02663612E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
30.500000	+3.26711002E+01	+3.31915014E+01	+3.99918128E-02	+6.14602817E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
31.000000	+3.26717660E+01	+3.31937846E+01	+4.30951006E-02	+6.26896334E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
31.500000	+3.26699103E+01	+3.31935840E+01	+4.62607761E-02	+6.39572732E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
32.000000	+3.26654978E+01	+3.31908658E+01	+4.94908279E-02	+6.52658348E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
32.500000	+3.26584937E+01	+3.31855965E+01	+5.27873596E-02	+6.66179509E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
33.000000	+3.26488638E+01	+3.31777434E+01	+5.61526230E-02	+6.80161959E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
33.500000	+3.26365741E+01	+3.31672742E+01	+5.95889792E-02	+6.94626831E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
34.000000	+3.26215912E+01	+3.31541573E+01	+6.30988913E-02	+7.09595983E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
34.500000	+3.26038824E+01	+3.31383617E+01	+6.66849390E-02	+7.25084780E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
35.000000	+3.25834157E+01	+3.31198574E+01	+7.03497391E-02	+7.41105246E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
35.500000	+3.25601598E+01	+3.30986148E+01	+7.40959915E-02	+7.57666410E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
36.000000	+3.25340842E+01	+3.30746058E+01	+7.79264032E-02	+7.74763379E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
36.500000	+3.25051598E+01	+3.30478028E+01	+8.18436253E-02	+7.92394723E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
37.000000	+3.24733582E+01	+3.30181798E+01	+8.58503504E-02	+8.10545844E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
37.500000	+3.24386525E+01	+3.29857118E+01	+8.99490837E-02	+8.29183404E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
38.000000	+3.24010172E+01	+3.29503752E+01	+9.41421845E-02	+8.48290752E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
38.500000	+3.23604285E+01	+3.29121482E+01	+9.84319912E-02	+8.67820744E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
39.000000	+3.23168641E+01	+3.28710103E+01	+1.02820392E-01	+8.87707455E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
39.500000	+3.22703038E+01	+3.28269430E+01	+1.07309066E-01	+9.07928853E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
40.000000	+3.22207292E+01	+3.27799296E+01	+1.11899680E-01	+9.28409902E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
40.500000	+3.21681244E+01	+3.27299555E+01	+1.16593165E-01	+9.49037579E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
41.000000	+3.21124756E+01	+3.26770082E+01	+1.21390056E-01	+9.69790015E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
41.500000	+3.20537714E+01	+3.26210776E+01	+1.26291065E-01	+9.90608765E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
42.000000	+3.19920031E+01	+3.25621558E+01	+1.31296144E-01	+1.01133114E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
42.500000	+3.19271648E+01	+3.25002374E+01	+1.36404376E-01	+1.03189310E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
43.000000	+3.18592532E+01	+3.24353197E+01	+1.41615075E-01	+1.05229909E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
43.500000	+3.17882675E+01	+3.23674024E+01	+1.46927367E-01	+1.07240180E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
44.000000	+3.17142105E+01	+3.22964881E+01	+1.52339093E-01	+1.09203595E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
44.500000	+3.16370880E+01	+3.22225819E+01	+1.57847727E-01	+1.11123007E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
45.000000	+3.15569079E+01	+3.21456920E+01	+1.63451394E-01	+1.12996774E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
45.500000	+3.14736818E+01	+3.20658291E+01	+1.69147404E-01	+1.14801686E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
46.000000	+3.13874245E+01	+3.19830068E+01	+1.74931562E-01	+1.16528089E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
46.500000	+3.12981538E+01	+3.18972416E+01	+1.80800213E-01	+1.18191328E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
47.000000	+3.12058894E+01	+3.18085528E+01	+1.86750695E-01	+1.19785904E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
47.500000	+3.11106550E+01	+3.17169623E+01	+1.92778803E-01	+1.21275894E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
48.000000	+3.10124781E+01	+3.16224949E+01	+1.98878284E-01	+1.22652286E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
48.500000	+3.09113883E+01	+3.15251778E+01	+2.05044032E-01	+1.23951499E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
49.000000	+3.08074162E+01	+3.14250413E+01	+2.11273434E-01	+1.25189136E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
49.500000	+3.07005960E+01	+3.13221179E+01	+2.17562946E-01	+1.26391317E-02	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
12.500000	+3.13266927E+01	+3.18054068E+01	-4.35045411E-02	+4.03915063E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
12.750000	+3.13567046E+01	+3.18359015E+01	-4.24963806E-02	+4.02613294E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
13.000000	+3.13866485E+01	+3.18663273E+01	-4.14914746E-02	+4.01354377E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
13.250000	+3.14165080E+01	+3.18966676E+01	-4.04896087E-02	+4.00187717E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
13.500000	+3.14462669E+01	+3.19269064E+01	-3.94905360E-02	+3.99125441E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
13.750000	+3.14759095E+01	+3.19570283E+01	-3.84939815E-02	+3.98177772E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
14.000000	+3.15054209E+01	+3.19870183E+01	-3.74996472E-02	+3.97353441E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
14.250000	+3.15347864E+01	+3.20168620E+01	-3.65072143E-02	+3.96660341E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
14.500000	+3.15639919E+01	+3.20465454E+01	-3.55163455E-02	+3.96105633E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
14.750000	+3.15930238E+01	+3.20760550E+01	-3.45266862E-02	+3.95695243E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
15.000000	+3.16218686E+01	+3.21053777E+01	-3.35378692E-02	+3.95433525E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
15.250000	+3.16505136E+01	+3.21345009E+01	-3.25495185E-02	+3.95323654E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
15.500000	+3.16789464E+01	+3.21634122E+01	-3.15612510E-02	+3.95368348E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
15.750000	+3.17071548E+01	+3.21920997E+01	-3.05726768E-02	+3.95570096E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
16.000000	+3.17351271E+01	+3.22205521E+01	-2.95834005E-02	+3.95930694E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
16.250000	+3.17628520E+01	+3.22487580E+01	-2.85930233E-02	+3.96450790E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
16.500000	+3.17903185E+01	+3.22767066E+01	-2.76011465E-02	+3.97130109E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
16.750000	+3.18175157E+01	+3.23043875E+01	-2.66073728E-02	+3.97968120E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
17.000000	+3.18444334E+01	+3.23317904E+01	-2.56113059E-02	+3.98964327E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
17.250000	+3.18710614E+01	+3.23589053E+01	-2.46125512E-02	+4.00117888E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
17.500000	+3.18973899E+01	+3.23857228E+01	-2.36107165E-02	+4.01427133E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
17.750000	+3.19234093E+01	+3.24122333E+01	-2.26054155E-02	+4.02889698E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
18.000000	+3.19491102E+01	+3.24384279E+01	-2.15962680E-02	+4.04503143E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
18.250000	+3.19744838E+01	+3.24642975E+01	-2.05828998E-02	+4.06265289E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
18.500000	+3.19995210E+01	+3.24898336E+01	-1.95649416E-02	+4.08173865E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
18.750000	+3.20242133E+01	+3.25150277E+01	-1.85420304E-02	+4.10225983E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
19.000000	+3.20485523E+01	+3.25398717E+01	-1.75138117E-02	+4.12418168E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
19.250000	+3.20725299E+01	+3.25643575E+01	-1.64799396E-02	+4.14746952E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
19.500000	+3.20961380E+01	+3.25884772E+01	-1.54400769E-02	+4.17209279E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
19.750000	+3.21193688E+01	+3.26122234E+01	-1.43938932E-02	+4.19802212E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
20.000000	+3.21422146E+01	+3.26355884E+01	-1.33410658E-02	+4.22522377E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
20.250000	+3.21646681E+01	+3.26585650E+01	-1.22812813E-02	+4.25365888E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
20.500000	+3.21867220E+01	+3.26811462E+01	-1.12142364E-02	+4.28328886E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
20.750000	+3.22083689E+01	+3.27033247E+01	-1.01396369E-02	+4.31408002E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
21.000000	+3.22296021E+01	+3.27250940E+01	-9.05719639E-03	+4.34600141E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
21.250000	+3.22504146E+01	+3.27464471E+01	-7.96663620E-03	+4.37901907E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
21.500000	+3.22707997E+01	+3.27673776E+01	-6.86768685E-03	+4.41309449E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
21.750000	+3.22907507E+01	+3.27878790E+01	-5.76008895E-03	+4.44818956E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
22.000000	+3.23102613E+01	+3.28079449E+01	-4.64359207E-03	+4.48427171E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
22.250000	+3.23293251E+01	+3.28275692E+01	-3.51795309E-03	+4.52131251E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
22.500000	+3.23479357E+01	+3.28467457E+01	-2.38293582E-03	+4.55928166E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
22.750000	+3.23660872E+01	+3.28654684E+01	-1.23831227E-03	+4.59814436E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
23.000000	+3.23837733E+01	+3.28837314E+01	-8.38636351E-05	+4.63786575E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
23.250000	+3.24009883E+01	+3.29015289E+01	+1.08062061E-03	+4.67841647E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
23.500000	+3.24177262E+01	+3.29188551E+01	+2.25534460E-03	+4.71977223E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
23.750000	+3.24339812E+01	+3.29357044E+01	+3.44050673E-03	+4.76190805E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
24.000000	+3.24497478E+01	+3.29520713E+01	+4.63629862E-03	+4.80479502E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
24.250000	+3.24650202E+01	+3.29679502E+01	+5.84290424E-03	+4.84840440E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
24.500000	+3.24797929E+01	+3.29833357E+01	+7.06050082E-03	+4.89271393E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
24.750000	+3.24940606E+01	+3.29982225E+01	+8.28926120E-03	+4.93736911E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
6.250000	+3.06157468E+01	+3.10823267E+01	-6.91788016E-02	+3.83493950E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
6.375000	+3.06278989E+01	+3.10947036E+01	-6.86972989E-02	+3.86910378E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
6.500000	+3.06401946E+01	+3.11072261E+01	-6.82115257E-02	+3.90216904E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
6.625000	+3.06526297E+01	+3.11198899E+01	-6.77217567E-02	+3.93306701E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
6.750000	+3.06652001E+01	+3.11326910E+01	-6.72282589E-02	+3.96185823E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
6.875000	+3.06779017E+01	+3.11456250E+01	-6.67312921E-02	+3.98860133E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
7.000000	+3.06907306E+01	+3.11586878E+01	-6.62311086E-02	+4.01335356E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
7.125000	+3.07036826E+01	+3.11718754E+01	-6.57279537E-02	+4.03617166E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
7.250000	+3.07167538E+01	+3.11851835E+01	-6.52220657E-02	+4.05711313E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
7.375000	+3.07299404E+01	+3.11986083E+01	-6.47136754E-02	+4.07623733E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
7.500000	+3.07432383E+01	+3.12121456E+01	-6.42030064E-02	+4.09360645E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
7.625000	+3.07566437E+01	+3.12257915E+01	-6.36902738E-02	+4.10928586E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
7.750000	+3.07701528E+01	+3.12395420E+01	-6.31756849E-02	+4.12334390E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
7.875000	+3.07837617E+01	+3.12533933E+01	-6.26594379E-02	+4.13585108E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
8.000000	+3.07974668E+01	+3.12673416E+01	-6.21417221E-02	+4.14687887E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
8.125000	+3.08112642E+01	+3.12813830E+01	-6.16227181E-02	+4.15649835E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
8.250000	+3.08251504E+01	+3.12955138E+01	-6.11025975E-02	+4.16477903E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
8.375000	+3.08391217E+01	+3.13097302E+01	-6.05815234E-02	+4.17178806E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
8.500000	+3.08531744E+01	+3.13240286E+01	-6.00596505E-02	+4.17758989E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
8.625000	+3.08673051E+01	+3.13384054E+01	-5.95371259E-02	+4.18224647E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
8.750000	+3.08815103E+01	+3.13528570E+01	-5.90140889E-02	+4.18581771E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
8.875000	+3.08957864E+01	+3.13673799E+01	-5.84906715E-02	+4.18836210E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
9.000000	+3.09101300E+01	+3.13819706E+01	-5.79669984E-02	+4.18993723E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
9.125000	+3.09245379E+01	+3.13966256E+01	-5.74431872E-02	+4.19060003E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
9.250000	+3.09390066E+01	+3.14113417E+01	-5.69193484E-02	+4.19040687E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
9.375000	+3.09535328E+01	+3.14261154E+01	-5.63955855E-02	+4.18941328E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
9.500000	+3.09681134E+01	+3.14409435E+01	-5.58719951E-02	+4.18767377E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
9.625000	+3.09827451E+01	+3.14558227E+01	-5.53486670E-02	+4.18524155E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
9.750000	+3.09974247E+01	+3.14707498E+01	-5.48256847E-02	+4.18216845E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
9.875000	+3.10121493E+01	+3.14857218E+01	-5.43031249E-02	+4.17850491E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
10.000000	+3.10269156E+01	+3.15007354E+01	-5.37810584E-02	+4.17430018E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
10.125000	+3.10417208E+01	+3.15157877E+01	-5.32595499E-02	+4.16960234E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
10.250000	+3.10565617E+01	+3.15308757E+01	-5.27386579E-02	+4.16445839E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
10.375000	+3.10714356E+01	+3.15459963E+01	-5.22184353E-02	+4.15891405E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
10.500000	+3.10863394E+01	+3.15611468E+01	-5.16989293E-02	+4.15301349E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
10.625000	+3.11012704E+01	+3.15763242E+01	-5.11801819E-02	+4.14679901E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
10.750000	+3.11162258E+01	+3.15915257E+01	-5.06622296E-02	+4.14031078E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
10.875000	+3.11312028E+01	+3.16067485E+01	-5.01451042E-02	+4.13358674E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
11.000000	+3.11461987E+01	+3.16219900E+01	-4.96288329E-02	+4.12666274E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
11.125000	+3.11612108E+01	+3.16372474E+01	-4.91134385E-02	+4.11957288E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
11.250000	+3.11762366E+01	+3.16525181E+01	-4.85989397E-02	+4.11234995E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
11.375000	+3.11912733E+01	+3.16677995E+01	-4.80853510E-02	+4.10502590E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
11.500000	+3.12063185E+01	+3.16830891E+01	-4.75726832E-02	+4.09763208E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
11.625000	+3.12213697E+01	+3.16983843E+01	-4.70609430E-02	+4.09019930E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
11.750000	+3.12364243E+01	+3.17136827E+01	-4.65501334E-02	+4.08275761E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
11.875000	+3.12514801E+01	+3.17289818E+01	-4.60402536E-02	+4.07533597E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
12.000000	+3.12665345E+01	+3.17442794E+01	-4.55312994E-02	+4.06796185E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
12.125000	+3.12815853E+01	+3.17595729E+01	-4.50232631E-02	+4.06066094E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
12.250000	+3.12966301E+01	+3.17748602E+01	-4.45161342E-02	+4.05345706E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
12.375000	+3.13116666E+01	+3.17901389E+01	-4.40098989E-02	+4.04630742E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.125000	+3.03708029E+01	+3.08328597E+01	-7.89204485E-02	+2.14008353E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.187500	+3.03743781E+01	+3.08364974E+01	-7.87851934E-02	+2.18807928E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.250000	+3.03780152E+01	+3.08401984E+01	-7.86469386E-02	+2.23587196E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.312500	+3.03817138E+01	+3.08439622E+01	-7.85057094E-02	+2.28324327E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.375000	+3.03854733E+01	+3.08477884E+01	-7.83615332E-02	+2.33016386E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.437500	+3.03892934E+01	+3.08516764E+01	-7.82144389E-02	+2.37660660E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.500000	+3.03931735E+01	+3.08556259E+01	-7.80644573E-02	+2.42254686E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.562500	+3.03971132E+01	+3.08596363E+01	-7.79116206E-02	+2.46796262E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.625000	+3.04011120E+01	+3.08637071E+01	-7.77559620E-02	+2.51283455E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.687500	+3.04051694E+01	+3.08678378E+01	-7.75975162E-02	+2.55714594E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.750000	+3.04092850E+01	+3.08720280E+01	-7.74363188E-02	+2.60088265E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.812500	+3.04134582E+01	+3.08762770E+01	-7.72724059E-02	+2.64403294E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.875000	+3.04176886E+01	+3.08805845E+01	-7.71058147E-02	+2.68658726E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.937500	+3.04219756E+01	+3.08849499E+01	-7.69365825E-02	+2.72853801E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
4.000000	+3.04263189E+01	+3.08893727E+01	-7.67647474E-02	+2.76987926E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
4.062500	+3.04307178E+01	+3.08938524E+01	-7.65903476E-02	+2.81060644E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
4.125000	+3.04351719E+01	+3.08983884E+01	-7.64134216E-02	+2.85071604E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
4.187500	+3.04396806E+01	+3.09029803E+01	-7.62340081E-02	+2.89020534E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
4.250000	+3.04442436E+01	+3.09076275E+01	-7.60521459E-02	+2.92907212E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
4.312500	+3.04488602E+01	+3.09123295E+01	-7.58678741E-02	+2.96731442E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
4.375000	+3.04535299E+01	+3.09170857E+01	-7.56812316E-02	+3.00493040E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
4.437500	+3.04582522E+01	+3.09218957E+01	-7.54922578E-02	+3.04191809E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
4.500000	+3.04630267E+01	+3.09267589E+01	-7.53009919E-02	+3.07827534E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
4.562500	+3.04678528E+01	+3.09316747E+01	-7.51074734E-02	+3.11399975E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
4.625000	+3.04727299E+01	+3.09366426E+01	-7.49117419E-02	+3.14908866E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
4.687500	+3.04776577E+01	+3.09416622E+01	-7.47138373E-02	+3.18353916E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
4.750000	+3.04826354E+01	+3.09467327E+01	-7.45137995E-02	+3.21734814E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
4.812500	+3.04876627E+01	+3.09518538E+01	-7.43116688E-02	+3.25051240E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
4.875000	+3.04927390E+01	+3.09570249E+01	-7.41074855E-02	+3.28302875E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
4.937500	+3.04978637E+01	+3.09622454E+01	-7.39012902E-02	+3.31489411E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
5.000000	+3.05030364E+01	+3.09675147E+01	-7.36931237E-02	+3.34610568E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
5.062500	+3.05082564E+01	+3.09728324E+01	-7.34830270E-02	+3.37666100E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
5.125000	+3.05135234E+01	+3.09781979E+01	-7.32710411E-02	+3.40655813E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
5.187500	+3.05188368E+01	+3.09836106E+01	-7.30572072E-02	+3.43579570E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
5.250000	+3.05241960E+01	+3.09890700E+01	-7.28415666E-02	+3.46437301E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
5.312500	+3.05296005E+01	+3.09945756E+01	-7.26241606E-02	+3.49229010E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
5.375000	+3.05350497E+01	+3.10001268E+01	-7.24050303E-02	+3.51954778E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
5.437500	+3.05405433E+01	+3.10057230E+01	-7.21842171E-02	+3.54614765E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
5.500000	+3.05460805E+01	+3.10113638E+01	-7.19617619E-02	+3.57209212E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
5.562500	+3.05516610E+01	+3.10170485E+01	-7.17377056E-02	+3.59738438E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
5.625000	+3.05572841E+01	+3.10227766E+01	-7.15120888E-02	+3.62202835E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
5.687500	+3.05629494E+01	+3.10285476E+01	-7.12849520E-02	+3.64602867E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
5.750000	+3.05686563E+01	+3.10343610E+01	-7.10563353E-02	+3.66939061E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
5.812500	+3.05744043E+01	+3.10402161E+01	-7.08262782E-02	+3.69212001E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
5.875000	+3.05801928E+01	+3.10461125E+01	-7.05948203E-02	+3.71422324E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
5.937500	+3.05860214E+01	+3.10520496E+01	-7.03620003E-02	+3.73570710E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
6.000000	+3.05918895E+01	+3.10580269E+01	-7.01278569E-02	+3.75657876E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
6.062500	+3.05977967E+01	+3.10640437E+01	-6.98924280E-02	+3.77684567E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
6.125000	+3.06037423E+01	+3.10700997E+01	-6.96557512E-02	+3.79651552E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
6.187500	+3.06097258E+01	+3.10761942E+01	-6.94178635E-02	+3.81588878E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
1.562500	+3.03027717E+01	+3.07637325E+01	-8.12951332E-02	+9.03950323E-04	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
1.593750	+3.03037102E+01	+3.07646841E+01	-8.12665135E-02	+9.27711361E-04	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
1.625000	+3.03046666E+01	+3.07656541E+01	-8.12371513E-02	+9.51528505E-04	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
1.656250	+3.03056408E+01	+3.07666422E+01	-8.12070430E-02	+9.75454465E-04	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
1.687500	+3.03066329E+01	+3.07676485E+01	-8.11761854E-02	+9.99482566E-04	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
1.718750	+3.03076428E+01	+3.07686730E+01	-8.11445753E-02	+1.02360639E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
1.750000	+3.03086704E+01	+3.07697155E+01	-8.11122100E-02	+1.04781984E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
1.781250	+3.03097157E+01	+3.07707761E+01	-8.10790866E-02	+1.07211717E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
1.812500	+3.03107788E+01	+3.07718548E+01	-8.10452027E-02	+1.09649286E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
1.843750	+3.03118594E+01	+3.07729514E+01	-8.10105558E-02	+1.12094173E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
1.875000	+3.03129577E+01	+3.07740660E+01	-8.09751438E-02	+1.14545885E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
1.906250	+3.03140735E+01	+3.07751985E+01	-8.09389646E-02	+1.17003955E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
1.937500	+3.03152068E+01	+3.07763489E+01	-8.09020163E-02	+1.19467942E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
1.968750	+3.03163576E+01	+3.07775171E+01	-8.08642971E-02	+1.21937426E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.000000	+3.03175259E+01	+3.07787030E+01	-8.08258054E-02	+1.24412008E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.031250	+3.03187115E+01	+3.07799068E+01	-8.07865396E-02	+1.26891307E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.062500	+3.03199145E+01	+3.07811282E+01	-8.07464984E-02	+1.29374961E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.093750	+3.03211348E+01	+3.07823673E+01	-8.07056803E-02	+1.31862619E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.125000	+3.03223723E+01	+3.07836241E+01	-8.06640842E-02	+1.34353942E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.156250	+3.03236271E+01	+3.07848984E+01	-8.06217091E-02	+1.36848605E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.187500	+3.03248990E+01	+3.07861902E+01	-8.05785539E-02	+1.39346288E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.218750	+3.03261881E+01	+3.07874996E+01	-8.05346177E-02	+1.41846674E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.250000	+3.03274942E+01	+3.07888263E+01	-8.04898997E-02	+1.44349454E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.281250	+3.03288174E+01	+3.07901705E+01	-8.04443992E-02	+1.46854316E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.312500	+3.03301576E+01	+3.07915320E+01	-8.03981157E-02	+1.49360954E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.343750	+3.03315147E+01	+3.07929108E+01	-8.03510486E-02	+1.51869053E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.375000	+3.03328887E+01	+3.07943069E+01	-8.03031976E-02	+1.54378300E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.406250	+3.03342795E+01	+3.07957202E+01	-8.02545622E-02	+1.56888376E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.437500	+3.03356872E+01	+3.07971507E+01	-8.02051423E-02	+1.59398952E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.468750	+3.03371116E+01	+3.07985982E+01	-8.01549379E-02	+1.61909697E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.500000	+3.03385527E+01	+3.08000629E+01	-8.01039488E-02	+1.64420270E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.531250	+3.03400104E+01	+3.08015445E+01	-8.00521752E-02	+1.66930319E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.562500	+3.03414848E+01	+3.08030431E+01	-7.99996173E-02	+1.69439488E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.593750	+3.03429757E+01	+3.08045586E+01	-7.99462755E-02	+1.71947407E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.625000	+3.03444831E+01	+3.08060910E+01	-7.98921502E-02	+1.74453699E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.656250	+3.03460069E+01	+3.08076402E+01	-7.98372420E-02	+1.76957976E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.687500	+3.03475472E+01	+3.08092062E+01	-7.97815515E-02	+1.79459841E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.718750	+3.03491038E+01	+3.08107889E+01	-7.97250796E-02	+1.81958889E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.750000	+3.03506767E+01	+3.08123882E+01	-7.96678272E-02	+1.84454704E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.781250	+3.03522658E+01	+3.08140041E+01	-7.96097954E-02	+1.86946868E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.812500	+3.03538711E+01	+3.08156366E+01	-7.95509854E-02	+1.89434949E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.843750	+3.03554926E+01	+3.08172856E+01	-7.94913985E-02	+1.91918512E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.875000	+3.03571301E+01	+3.08189510E+01	-7.94310363E-02	+1.94397119E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.906250	+3.03587837E+01	+3.08206328E+01	-7.93699003E-02	+1.96870327E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.937500	+3.03604532E+01	+3.08223309E+01	-7.93079923E-02	+1.99337689E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.968750	+3.03621387E+01	+3.08240453E+01	-7.92453143E-02	+2.01798758E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.000000	+3.03638400E+01	+3.08257760E+01	-7.91818681E-02	+2.04253087E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.031250	+3.03655572E+01	+3.08275228E+01	-7.91176561E-02	+2.06700229E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.062500	+3.03672901E+01	+3.08292857E+01	-7.90526805E-02	+2.09139741E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.093750	+3.03690387E+01	+3.08310647E+01	-7.89869437E-02	+2.11575326E-03	+2.11240288E+01	+6.17783568E+02	+3.41932514E-02	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02


==> anc/otoc_to_plot_supersymmetric_M700_L1.5916_n100_beta15.0000.dat <==
500.000000	+7.24053378E+00	+1.16357626E+01	+2.17366677E+00	+2.63651499E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
510.000000	+7.13306693E+00	+1.16338451E+01	+2.19739749E+00	+2.10962977E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
520.000000	+7.01607830E+00	+1.16007210E+01	+2.21585936E+00	+1.81137155E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
530.000000	+6.90694074E+00	+1.15737600E+01	+2.23362492E+00	+1.93498705E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
540.000000	+6.81414444E+00	+1.15796895E+01	+2.25455910E+00	+1.94907650E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
550.000000	+6.70552572E+00	+1.15578570E+01	+2.27260645E+00	+1.70922485E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
560.000000	+6.59777195E+00	+1.15290412E+01	+2.28874360E+00	+1.82848240E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
570.000000	+6.50706056E+00	+1.15401244E+01	+2.30917610E+00	+1.94970294E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
580.000000	+6.40790607E+00	+1.15352639E+01	+2.32773766E+00	+1.76494541E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
590.000000	+6.30520241E+00	+1.15191008E+01	+2.34447501E+00	+1.63280118E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
600.000000	+6.19965828E+00	+1.14972191E+01	+2.36039368E+00	+1.59660735E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
610.000000	+6.10540720E+00	+1.14884833E+01	+2.37640715E+00	+1.55388948E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
620.000000	+6.00776930E+00	+1.14725516E+01	+2.39147147E+00	+1.47570946E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
630.000000	+5.91663359E+00	+1.14609546E+01	+2.40592134E+00	+1.54067343E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
640.000000	+5.83199956E+00	+1.14677920E+01	+2.42228494E+00	+1.80927986E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
650.000000	+5.72638908E+00	+1.14750087E+01	+2.44210694E+00	+2.06049104E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
660.000000	+5.61628762E+00	+1.14891819E+01	+2.46349476E+00	+1.95057158E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
670.000000	+5.52790183E+00	+1.15052152E+01	+2.48111837E+00	+1.53264887E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
680.000000	+5.45808352E+00	+1.15137870E+01	+2.49414774E+00	+1.16145718E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
690.000000	+5.39199008E+00	+1.15097765E+01	+2.50434752E+00	+1.03044904E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
700.000000	+5.33188282E+00	+1.15136831E+01	+2.51475672E+00	+1.41525632E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
710.000000	+5.25025368E+00	+1.15436788E+01	+2.53265264E+00	+1.88887179E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
720.000000	+5.15245824E+00	+1.15722583E+01	+2.55253415E+00	+1.44030631E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
730.000000	+5.08051023E+00	+1.15578609E+01	+2.56145877E+00	+4.85297557E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
740.000000	+5.01417821E+00	+1.14965919E+01	+2.56224011E+00	+2.85215907E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
750.000000	+4.92866573E+00	+1.14430709E+01	+2.56716309E+00	+1.07418011E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
760.000000	+4.82607962E+00	+1.14492657E+01	+2.58372371E+00	+1.56248947E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
770.000000	+4.75210590E+00	+1.14732991E+01	+2.59841288E+00	+1.31609740E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
780.000000	+4.71723666E+00	+1.15170725E+01	+2.61004566E+00	+1.34546066E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
790.000000	+4.68680983E+00	+1.15913204E+01	+2.62532209E+00	+1.39661584E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
800.000000	+4.62961215E+00	+1.16220607E+01	+2.63797797E+00	+7.66060688E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
810.000000	+4.55058451E+00	+1.15616951E+01	+2.64064330E+00	-4.79551932E-05	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
820.000000	+4.46193490E+00	+1.14476802E+01	+2.63701887E+00	-1.20424600E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
830.000000	+4.39529066E+00	+1.13895354E+01	+2.63823481E+00	+5.30690217E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
840.000000	+4.37574950E+00	+1.14360350E+01	+2.64763267E+00	+1.13131814E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
850.000000	+4.36128270E+00	+1.15155857E+01	+2.66086117E+00	+1.01135166E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
860.000000	+4.30848545E+00	+1.15130337E+01	+2.66785971E+00	+3.73710960E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
870.000000	+4.24270065E+00	+1.14506768E+01	+2.66833539E+00	+3.71950631E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
880.000000	+4.19996986E+00	+1.14583127E+01	+2.67529872E+00	+1.21902913E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
890.000000	+4.16174774E+00	+1.15476183E+01	+2.69271597E+00	+1.67690265E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
900.000000	+4.08531098E+00	+1.15912126E+01	+2.70883677E+00	+1.26123494E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
910.000000	+3.99273798E+00	+1.15672846E+01	+2.71794067E+00	+8.55731847E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
920.000000	+3.91684580E+00	+1.15523138E+01	+2.72595141E+00	+7.84376395E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
930.000000	+3.86320216E+00	+1.15575116E+01	+2.73362820E+00	+6.25270737E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
940.000000	+3.83064613E+00	+1.15621983E+01	+2.73845682E+00	+4.54805286E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
950.000000	+3.81330849E+00	+1.15779255E+01	+2.74272431E+00	+3.61979186E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
960.000000	+3.79401289E+00	+1.15817414E+01	+2.74569641E+00	+2.38052235E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
970.000000	+3.74562238E+00	+1.15472952E+01	+2.74748535E+00	+2.18592477E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
980.000000	+3.66737870E+00	+1.14892285E+01	+2.75006826E+00	+2.71597821E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
990.000000	+3.58160930E+00	+1.14257757E+01	+2.75291731E+00	+2.98212470E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
250.000000	+5.94571646E+00	+7.24396438E+00	+9.54162786E-01	+9.09050953E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
255.000000	+6.15380348E+00	+7.51248448E+00	+9.99661557E-01	+9.10899883E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
260.000000	+6.36154585E+00	+7.78360453E+00	+1.04525277E+00	+9.12096222E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
265.000000	+6.56556211E+00	+8.05399527E+00	+1.09087118E+00	+9.10590714E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
270.000000	+6.76419216E+00	+8.32182096E+00	+1.13631185E+00	+9.06206828E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
275.000000	+6.95619157E+00	+8.58580803E+00	+1.18149186E+00	+8.86143747E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
280.000000	+7.14157948E+00	+8.84353695E+00	+1.22492622E+00	+8.53103609E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
285.000000	+7.31848130E+00	+9.09322326E+00	+1.26680222E+00	+8.28825988E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
290.000000	+7.48479144E+00	+9.33382229E+00	+1.30780882E+00	+8.07937015E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
295.000000	+7.63998907E+00	+9.56407064E+00	+1.34759592E+00	+7.79141071E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
300.000000	+7.78384720E+00	+9.78270466E+00	+1.38572293E+00	+7.51851379E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
305.000000	+7.91575653E+00	+9.99007755E+00	+1.42278106E+00	+7.29641804E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
310.000000	+8.03617352E+00	+1.01863285E+01	+1.45868711E+00	+7.09375128E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
315.000000	+8.14423479E+00	+1.03710477E+01	+1.49371858E+00	+6.93050571E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
320.000000	+8.23793365E+00	+1.05423904E+01	+1.52799216E+00	+6.74196795E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
325.000000	+8.31860313E+00	+1.07007237E+01	+1.56113825E+00	+6.56240658E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
330.000000	+8.38717531E+00	+1.08479324E+01	+1.59361623E+00	+6.37535000E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
335.000000	+8.44475249E+00	+1.09836872E+01	+1.62489175E+00	+6.04924160E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
340.000000	+8.49434111E+00	+1.11085498E+01	+1.65410865E+00	+5.66894562E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
345.000000	+8.53408122E+00	+1.12211046E+01	+1.68158121E+00	+5.29061903E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
350.000000	+8.56367261E+00	+1.13199132E+01	+1.70701484E+00	+4.96679920E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
355.000000	+8.58255702E+00	+1.14064093E+01	+1.73124920E+00	+4.80867989E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
360.000000	+8.58952970E+00	+1.14815475E+01	+1.75510164E+00	+4.68245236E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
365.000000	+8.58690408E+00	+1.15461265E+01	+1.77807373E+00	+4.41521657E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
370.000000	+8.57873233E+00	+1.16012998E+01	+1.79925380E+00	+4.16176229E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
375.000000	+8.56399707E+00	+1.16489740E+01	+1.81969135E+00	+4.08807473E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
380.000000	+8.54035086E+00	+1.16890436E+01	+1.84013455E+00	+3.98470360E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
385.000000	+8.51052464E+00	+1.17209107E+01	+1.85953839E+00	+3.74453707E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
390.000000	+8.47842181E+00	+1.17472538E+01	+1.87757992E+00	+3.56482466E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
395.000000	+8.44419473E+00	+1.17710898E+01	+1.89518663E+00	+3.49120982E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
400.000000	+8.40416264E+00	+1.17891319E+01	+1.91249202E+00	+3.32798344E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
405.000000	+8.35827055E+00	+1.17977471E+01	+1.92846647E+00	+3.10835526E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
410.000000	+8.30986821E+00	+1.18017067E+01	+1.94357557E+00	+3.05642128E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
415.000000	+8.25845852E+00	+1.18046830E+01	+1.95903068E+00	+3.07568396E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
420.000000	+8.20111030E+00	+1.18020154E+01	+1.97433241E+00	+2.98070887E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
425.000000	+8.13935014E+00	+1.17928683E+01	+1.98883777E+00	+2.88375669E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
430.000000	+8.07801367E+00	+1.17842719E+01	+2.00316998E+00	+2.88593905E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
435.000000	+8.01827319E+00	+1.17787659E+01	+2.01769716E+00	+2.87589711E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
440.000000	+7.95985733E+00	+1.17742512E+01	+2.03192895E+00	+2.84494749E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
445.000000	+7.90157231E+00	+1.17705854E+01	+2.04614663E+00	+2.83184990E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
450.000000	+7.84329889E+00	+1.17672546E+01	+2.06024745E+00	+2.72038380E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
455.000000	+7.78634389E+00	+1.17620537E+01	+2.07335047E+00	+2.49744683E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
460.000000	+7.72989530E+00	+1.17530837E+01	+2.08522191E+00	+2.31060903E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
465.000000	+7.67249222E+00	+1.17411346E+01	+2.09645656E+00	+2.27508601E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
470.000000	+7.61252606E+00	+1.17282946E+01	+2.10797277E+00	+2.39139806E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
475.000000	+7.54728314E+00	+1.17143957E+01	+2.12037054E+00	+2.50358546E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
480.000000	+7.47828107E+00	+1.16983921E+01	+2.13300863E+00	+2.39059360E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
485.000000	+7.41206740E+00	+1.16799990E+01	+2.14427648E+00	+2.08738002E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
490.000000	+7.35115567E+00	+1.16602823E+01	+2.15388243E+00	+1.89571073E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
495.000000	+7.29415185E+00	+1.16437628E+01	+2.16323359E+00	+1.84475170E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
125.000000	+8.75272640E+00	+9.55227042E+00	+4.69433496E-01	+9.66554526E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
127.500000	+8.41961097E+00	+9.22090520E+00	+4.71620110E-01	+7.82736986E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
130.000000	+8.09993517E+00	+8.90261448E+00	+4.73347181E-01	+5.78995808E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
132.500000	+7.79394281E+00	+8.59756013E+00	+4.74515089E-01	+3.45572118E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
135.000000	+7.50179564E+00	+8.30586308E+00	+4.75075041E-01	+1.48782564E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
137.500000	+7.22334577E+00	+8.02756114E+00	+4.75259002E-01	+2.12620497E-05	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
140.000000	+6.95850593E+00	+7.76265885E+00	+4.75181352E-01	-3.28883998E-05	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
142.500000	+6.70711802E+00	+7.51120115E+00	+4.75094560E-01	-2.36765622E-06	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
145.000000	+6.46913832E+00	+7.27328172E+00	+4.75169513E-01	+6.33527298E-05	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
147.500000	+6.24463337E+00	+7.04897125E+00	+4.75411324E-01	+1.35024621E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
150.000000	+6.03357399E+00	+6.83826047E+00	+4.75844636E-01	+2.24484098E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
152.500000	+5.83583877E+00	+6.64107995E+00	+4.76533744E-01	+3.44685824E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
155.000000	+5.65129124E+00	+6.45736573E+00	+4.77568065E-01	+4.54696479E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
157.500000	+5.48002986E+00	+6.28710383E+00	+4.78807227E-01	+5.08352878E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
160.000000	+5.32216835E+00	+6.13029430E+00	+4.80109830E-01	+5.74157295E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
162.500000	+5.17748977E+00	+5.98688400E+00	+4.81678013E-01	+7.06145034E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
165.000000	+5.04575115E+00	+5.85673542E+00	+4.83640555E-01	+8.33754442E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
167.500000	+4.92686842E+00	+5.73964388E+00	+4.85846785E-01	+9.44285237E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
170.000000	+4.82054310E+00	+5.63536542E+00	+4.88361981E-01	+1.13385521E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
172.500000	+4.72627291E+00	+5.54366931E+00	+4.91516061E-01	+1.41533946E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
175.000000	+4.64374292E+00	+5.46435194E+00	+4.95438679E-01	+1.69558546E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
177.500000	+4.57287666E+00	+5.39723234E+00	+4.99993989E-01	+1.93634998E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
180.000000	+4.51354164E+00	+5.34213418E+00	+5.05120428E-01	+2.19773117E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
182.500000	+4.46538602E+00	+5.29885021E+00	+5.10982644E-01	+2.51939854E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
185.000000	+4.42802171E+00	+5.26711804E+00	+5.17717421E-01	+2.88895047E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
187.500000	+4.40099672E+00	+5.24658747E+00	+5.25427397E-01	+3.28229690E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
190.000000	+4.38388972E+00	+5.23687049E+00	+5.34128906E-01	+3.68526234E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
192.500000	+4.37629034E+00	+5.23760664E+00	+5.43853709E-01	+4.06693853E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
195.000000	+4.37792917E+00	+5.24843260E+00	+5.54463598E-01	+4.39700030E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
197.500000	+4.38850051E+00	+5.26896255E+00	+5.65838710E-01	+4.69269331E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
200.000000	+4.40766212E+00	+5.29883208E+00	+5.77927065E-01	+4.98702479E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
202.500000	+4.43499214E+00	+5.33768461E+00	+5.90773834E-01	+5.31796702E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
205.000000	+4.46997487E+00	+5.38515874E+00	+6.04516900E-01	+5.65976987E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
207.500000	+4.51229632E+00	+5.44089883E+00	+6.19072683E-01	+5.97182751E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
210.000000	+4.56159127E+00	+5.50451380E+00	+6.34376038E-01	+6.24024073E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
212.500000	+4.61752153E+00	+5.57555430E+00	+6.50273887E-01	+6.47485147E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
215.000000	+4.67962855E+00	+5.65357702E+00	+6.66750295E-01	+6.75390763E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
217.500000	+4.74726792E+00	+5.73820547E+00	+6.84043425E-01	+7.09497868E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
220.000000	+4.81993968E+00	+5.82905901E+00	+7.02225188E-01	+7.44200341E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
222.500000	+4.89716450E+00	+5.92566947E+00	+7.21253442E-01	+7.76270711E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
225.000000	+4.97847784E+00	+6.02753471E+00	+7.41038724E-01	+8.01365130E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
227.500000	+5.06364365E+00	+6.13419577E+00	+7.61321699E-01	+8.16498751E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
230.000000	+5.15246498E+00	+6.24523577E+00	+7.81863661E-01	+8.24336098E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
232.500000	+5.24462271E+00	+6.36022153E+00	+8.02538504E-01	+8.29091833E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
235.000000	+5.33967039E+00	+6.47869362E+00	+8.23318253E-01	+8.33990619E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
237.500000	+5.43716086E+00	+6.60026319E+00	+8.44238035E-01	+8.43903849E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
240.000000	+5.53652912E+00	+6.72464204E+00	+8.65513445E-01	+8.61088657E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
242.500000	+5.63726097E+00	+6.85153365E+00	+8.87292467E-01	+8.78116687E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
245.000000	+5.73916149E+00	+6.98060162E+00	+9.09419280E-01	+8.88260860E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
247.500000	+5.84209761E+00	+7.11151535E+00	+9.31705510E-01	+8.94637590E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
62.500000	+1.92974495E+01	+1.98821556E+01	+1.56501293E-01	+9.03722578E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
63.750000	+1.91320282E+01	+1.97233882E+01	+1.67816893E-01	+9.06773340E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
65.000000	+1.89596483E+01	+1.95577607E+01	+1.79170627E-01	+9.07582248E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
66.250000	+1.87806489E+01	+1.93855800E+01	+1.90506449E-01	+9.04834591E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
67.500000	+1.85953727E+01	+1.92071691E+01	+2.01791492E-01	+9.00172662E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
68.750000	+1.84041675E+01	+1.90228665E+01	+2.13010765E-01	+8.93572003E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
70.000000	+1.82074061E+01	+1.88330234E+01	+2.24130792E-01	+8.83424838E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
71.250000	+1.80054841E+01	+1.86379994E+01	+2.35096386E-01	+8.69478127E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
72.500000	+1.77987932E+01	+1.84381584E+01	+2.45867745E-01	+8.53804298E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
73.750000	+1.75877058E+01	+1.82338674E+01	+2.56441494E-01	+8.38307568E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
75.000000	+1.73725898E+01	+1.80254961E+01	+2.66825434E-01	+8.22399308E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
76.250000	+1.71538307E+01	+1.78134148E+01	+2.77001477E-01	+8.03899072E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
77.500000	+1.69318302E+01	+1.75979910E+01	+2.86922911E-01	+7.81842135E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
78.750000	+1.67069818E+01	+1.73795850E+01	+2.96547530E-01	+7.57834024E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
80.000000	+1.64796477E+01	+1.71585497E+01	+3.05868761E-01	+7.34635114E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
81.250000	+1.62501603E+01	+1.69352306E+01	+3.14913408E-01	+7.13668262E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
82.500000	+1.60188428E+01	+1.67099664E+01	+3.23710468E-01	+6.93883977E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
83.750000	+1.57860297E+01	+1.64830877E+01	+3.32260507E-01	+6.72823292E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
85.000000	+1.55520679E+01	+1.62549148E+01	+3.40531050E-01	+6.48722297E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
86.250000	+1.53173000E+01	+1.60257551E+01	+3.48478565E-01	+6.21873315E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
87.500000	+1.50820423E+01	+1.57959016E+01	+3.56077883E-01	+5.94419915E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
88.750000	+1.48465724E+01	+1.55656340E+01	+3.63339063E-01	+5.68952501E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
90.000000	+1.46111338E+01	+1.53352196E+01	+3.70301696E-01	+5.46918173E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
91.250000	+1.43759537E+01	+1.51049147E+01	+3.77012017E-01	+5.27837331E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
92.500000	+1.41412614E+01	+1.48749654E+01	+3.83497629E-01	+5.09758475E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
93.750000	+1.39072961E+01	+1.46456063E+01	+3.89755979E-01	+4.90458901E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
95.000000	+1.36743028E+01	+1.44170586E+01	+3.95759101E-01	+4.68466286E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
96.250000	+1.34425221E+01	+1.41895299E+01	+4.01467636E-01	+4.43722448E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
97.500000	+1.32121728E+01	+1.39632139E+01	+4.06852163E-01	+4.17435628E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
98.750000	+1.29834451E+01	+1.37382895E+01	+4.11903527E-01	+3.91654310E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
100.000000	+1.27564924E+01	+1.35149232E+01	+4.16643520E-01	+3.68376355E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
101.250000	+1.25314427E+01	+1.32932709E+01	+4.21112936E-01	+3.48662898E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
102.500000	+1.23084088E+01	+1.30734794E+01	+4.25360093E-01	+3.32561612E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
103.750000	+1.20874990E+01	+1.28556875E+01	+4.29426976E-01	+3.18971712E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
105.000000	+1.18688290E+01	+1.26400249E+01	+4.33334386E-01	+3.06285551E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
106.250000	+1.16525199E+01	+1.24266131E+01	+4.37084115E-01	+2.92946019E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
107.500000	+1.14387002E+01	+1.22155648E+01	+4.40658036E-01	+2.77894860E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
108.750000	+1.12274936E+01	+1.20069834E+01	+4.44031486E-01	+2.60657920E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
110.000000	+1.10190186E+01	+1.18009622E+01	+4.47174484E-01	+2.41140253E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
111.250000	+1.08133818E+01	+1.15975850E+01	+4.50059992E-01	+2.20359625E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
112.500000	+1.06106635E+01	+1.13969266E+01	+4.52683475E-01	+1.99573145E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
113.750000	+1.04109297E+01	+1.11990552E+01	+4.55049321E-01	+1.79479373E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
115.000000	+1.02142332E+01	+1.10040323E+01	+4.57170459E-01	+1.61502560E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
116.250000	+1.00205989E+01	+1.08119130E+01	+4.59086885E-01	+1.47008357E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
117.500000	+9.83004030E+00	+1.06227474E+01	+4.60845668E-01	+1.35689008E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
118.750000	+9.64257937E+00	+1.04365823E+01	+4.62479110E-01	+1.26767072E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
120.000000	+9.45823956E+00	+1.02534628E+01	+4.64014845E-01	+1.19853884E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
121.250000	+9.27704705E+00	+1.00734327E+01	+4.65475457E-01	+1.14112288E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
122.500000	+9.09903840E+00	+9.89653354E+00	+4.66867652E-01	+1.08550078E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
123.750000	+8.92425261E+00	+9.72280239E+00	+4.68189209E-01	+1.02899088E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
31.250000	+2.08032162E+01	+2.12838166E+01	-3.95719851E-02	+3.53263699E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
31.875000	+2.08194234E+01	+2.13010967E+01	-3.73419618E-02	+3.60343740E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
32.500000	+2.08341027E+01	+2.13168728E+01	-3.50676883E-02	+3.67537914E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
33.125000	+2.08472241E+01	+2.13311155E+01	-3.27477379E-02	+3.74960274E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
33.750000	+2.08587580E+01	+2.13437961E+01	-3.03806849E-02	+3.82612402E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
34.375000	+2.08686754E+01	+2.13548866E+01	-2.79650829E-02	+3.90499411E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
35.000000	+2.08769477E+01	+2.13643591E+01	-2.54994423E-02	+3.98629979E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
35.625000	+2.08835467E+01	+2.13721866E+01	-2.29822081E-02	+4.07016215E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
36.250000	+2.08884446E+01	+2.13783422E+01	-2.04117396E-02	+4.15673382E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
36.875000	+2.08916140E+01	+2.13827994E+01	-1.77862909E-02	+4.24619375E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
37.500000	+2.08930277E+01	+2.13855325E+01	-1.51039974E-02	+4.33873986E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
38.125000	+2.08926591E+01	+2.13865157E+01	-1.23628660E-02	+4.43458123E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
38.750000	+2.08904814E+01	+2.13857238E+01	-9.56077086E-03	+4.53392716E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
39.375000	+2.08864687E+01	+2.13831322E+01	-6.69545709E-03	+4.63698011E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
40.000000	+2.08805951E+01	+2.13787163E+01	-3.76454572E-03	+4.74391991E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
40.625000	+2.08728351E+01	+2.13724525E+01	-7.65557204E-04	+4.85489524E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
41.250000	+2.08631638E+01	+2.13643172E+01	+2.30407333E-03	+4.97002522E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
41.875000	+2.08515568E+01	+2.13542878E+01	+5.44697432E-03	+5.08936955E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
42.500000	+2.08379903E+01	+2.13423420E+01	+8.66578527E-03	+5.21293523E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
43.125000	+2.08224410E+01	+2.13284585E+01	+1.19631434E-02	+5.34068619E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
43.750000	+2.08048867E+01	+2.13126167E+01	+1.53416430E-02	+5.47249561E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
44.375000	+2.07853059E+01	+2.12947968E+01	+1.88037629E-02	+5.60817758E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
45.000000	+2.07636783E+01	+2.12749800E+01	+2.23518650E-02	+5.74750921E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
45.625000	+2.07399844E+01	+2.12531488E+01	+2.59881494E-02	+5.89016616E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
46.250000	+2.07142064E+01	+2.12292867E+01	+2.97145727E-02	+6.03576678E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
46.875000	+2.06863277E+01	+2.12033784E+01	+3.35328579E-02	+6.18389005E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
47.500000	+2.06563331E+01	+2.11754102E+01	+3.74444352E-02	+6.33400214E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
48.125000	+2.06242092E+01	+2.11453699E+01	+4.14503605E-02	+6.48558465E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
48.750000	+2.05899442E+01	+2.11132466E+01	+4.55514161E-02	+6.63817773E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
49.375000	+2.05535283E+01	+2.10790315E+01	+4.97480827E-02	+6.79108303E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
50.000000	+2.05149536E+01	+2.10427172E+01	+5.40402698E-02	+6.94343082E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
50.625000	+2.04742143E+01	+2.10042983E+01	+5.84273712E-02	+7.09469814E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
51.250000	+2.04313066E+01	+2.09637714E+01	+6.29086425E-02	+7.24461065E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
51.875000	+2.03862287E+01	+2.09211348E+01	+6.74831345E-02	+7.39242393E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
52.500000	+2.03389814E+01	+2.08763892E+01	+7.21491724E-02	+7.53689784E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
53.125000	+2.02895678E+01	+2.08295371E+01	+7.69042568E-02	+7.67718362E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
53.750000	+2.02379933E+01	+2.07805831E+01	+8.17456519E-02	+7.81328584E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
54.375000	+2.01842652E+01	+2.07295341E+01	+8.66708641E-02	+7.94533037E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
55.000000	+2.01283933E+01	+2.06763989E+01	+9.16773149E-02	+8.07255796E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
55.625000	+2.00703898E+01	+2.06211886E+01	+9.67615616E-02	+8.19338562E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
56.250000	+2.00102696E+01	+2.05639165E+01	+1.01919047E-01	+8.30658763E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
56.875000	+1.99480502E+01	+2.05045979E+01	+1.07144796E-01	+8.41227517E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
57.500000	+1.98837507E+01	+2.04432501E+01	+1.12434391E-01	+8.51151600E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
58.125000	+1.98173918E+01	+2.03798924E+01	+1.17784191E-01	+8.60490844E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
58.750000	+1.97489965E+01	+2.03145464E+01	+1.23190526E-01	+8.69153931E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
59.375000	+1.96785903E+01	+2.02472355E+01	+1.28648615E-01	+8.76938392E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
60.000000	+1.96062016E+01	+2.01779851E+01	+1.34152256E-01	+8.83683324E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
60.625000	+1.95318609E+01	+2.01068222E+01	+1.39694657E-01	+8.89401317E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
61.250000	+1.94556000E+01	+2.00337757E+01	+1.45269773E-01	+8.94275540E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
61.875000	+1.93774516E+01	+1.99588762E+01	+1.50873101E-01	+8.98789506E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
15.625000	+2.00123521E+01	+2.04708144E+01	-8.67301224E-02	+2.93627173E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
15.937500	+2.00328152E+01	+2.04916973E+01	-8.58146591E-02	+2.92269310E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
16.250000	+2.00532259E+01	+2.05125264E+01	-8.49034392E-02	+2.90945506E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
16.562500	+2.00735727E+01	+2.05332900E+01	-8.39962497E-02	+2.89694775E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
16.875000	+2.00938441E+01	+2.05539769E+01	-8.30928468E-02	+2.88526456E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
17.187500	+2.01140292E+01	+2.05745763E+01	-8.21929594E-02	+2.87448772E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
17.500000	+2.01341174E+01	+2.05950776E+01	-8.12962920E-02	+2.86468903E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
17.812500	+2.01540982E+01	+2.06154707E+01	-8.04025287E-02	+2.85593057E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
18.125000	+2.01739618E+01	+2.06357456E+01	-7.95113354E-02	+2.84826537E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
18.437500	+2.01936984E+01	+2.06558929E+01	-7.86223628E-02	+2.84173816E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
18.750000	+2.02132985E+01	+2.06759032E+01	-7.77352491E-02	+2.83638593E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
19.062500	+2.02327531E+01	+2.06957677E+01	-7.68496216E-02	+2.83223854E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
19.375000	+2.02520533E+01	+2.07154776E+01	-7.59651000E-02	+2.82931935E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
19.687500	+2.02711904E+01	+2.07350244E+01	-7.50812971E-02	+2.82764575E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
20.000000	+2.02901561E+01	+2.07544001E+01	-7.41978214E-02	+2.82722970E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
20.312500	+2.03089423E+01	+2.07735967E+01	-7.33142785E-02	+2.82807820E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
20.625000	+2.03275411E+01	+2.07926064E+01	-7.24302725E-02	+2.83019377E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
20.937500	+2.03459447E+01	+2.08114217E+01	-7.15454074E-02	+2.83357486E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
21.250000	+2.03641459E+01	+2.08300355E+01	-7.06592882E-02	+2.83821633E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
21.562500	+2.03821372E+01	+2.08484406E+01	-6.97715222E-02	+2.84410973E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
21.875000	+2.03999116E+01	+2.08666301E+01	-6.88817196E-02	+2.85124370E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
22.187500	+2.04174622E+01	+2.08845973E+01	-6.79894949E-02	+2.85960431E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
22.500000	+2.04347823E+01	+2.09023358E+01	-6.70944669E-02	+2.86917538E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
22.812500	+2.04518655E+01	+2.09198390E+01	-6.61962603E-02	+2.87993869E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
23.125000	+2.04687052E+01	+2.09371010E+01	-6.52945053E-02	+2.89187430E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
23.437500	+2.04852953E+01	+2.09541155E+01	-6.43888388E-02	+2.90496076E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
23.750000	+2.05016297E+01	+2.09708767E+01	-6.34789048E-02	+2.91917538E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
24.062500	+2.05177025E+01	+2.09873788E+01	-6.25643542E-02	+2.93449438E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
24.375000	+2.05335079E+01	+2.10036163E+01	-6.16448458E-02	+2.95089311E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
24.687500	+2.05490402E+01	+2.10195835E+01	-6.07200460E-02	+2.96834622E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
25.000000	+2.05642939E+01	+2.10352752E+01	-5.97896294E-02	+2.98682790E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
25.312500	+2.05792635E+01	+2.10506860E+01	-5.88532786E-02	+3.00631190E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
25.625000	+2.05939437E+01	+2.10658109E+01	-5.79106845E-02	+3.02677175E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
25.937500	+2.06083295E+01	+2.10806447E+01	-5.69615462E-02	+3.04818089E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
26.250000	+2.06224155E+01	+2.10951824E+01	-5.60055714E-02	+3.07051276E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
26.562500	+2.06361969E+01	+2.11094194E+01	-5.50424758E-02	+3.09374091E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
26.875000	+2.06496687E+01	+2.11233507E+01	-5.40719833E-02	+3.11783911E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
27.187500	+2.06628262E+01	+2.11369717E+01	-5.30938263E-02	+3.14278148E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
27.500000	+2.06756646E+01	+2.11502779E+01	-5.21077449E-02	+3.16854266E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
27.812500	+2.06881792E+01	+2.11632646E+01	-5.11134872E-02	+3.19509787E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
28.125000	+2.07003655E+01	+2.11759275E+01	-5.01108087E-02	+3.22242306E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
28.437500	+2.07122190E+01	+2.11882622E+01	-4.90994727E-02	+3.25049505E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
28.750000	+2.07237353E+01	+2.12002644E+01	-4.80792493E-02	+3.27929170E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
29.062500	+2.07349100E+01	+2.12119298E+01	-4.70499154E-02	+3.30879195E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
29.375000	+2.07457388E+01	+2.12232544E+01	-4.60112544E-02	+3.33897594E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
29.687500	+2.07562175E+01	+2.12342339E+01	-4.49630555E-02	+3.36982512E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
30.000000	+2.07663420E+01	+2.12448644E+01	-4.39051137E-02	+3.40132236E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
30.312500	+2.07761082E+01	+2.12551419E+01	-4.28372290E-02	+3.43345203E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
30.625000	+2.07855119E+01	+2.12650623E+01	-4.17592062E-02	+3.46619998E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
30.937500	+2.07945492E+01	+2.12746218E+01	-4.06708540E-02	+3.49925373E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
7.812500	+1.95265753E+01	+1.99742944E+01	-1.10442163E-01	+2.87325688E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
7.968750	+1.95348878E+01	+1.99828087E+01	-1.09991328E-01	+2.89743688E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
8.125000	+1.95432982E+01	+1.99914229E+01	-1.09536714E-01	+2.92078047E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
8.281250	+1.95518039E+01	+2.00001338E+01	-1.09078584E-01	+2.94247245E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
8.437500	+1.95604019E+01	+2.00089387E+01	-1.08617192E-01	+2.96255611E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
8.593750	+1.95690894E+01	+2.00178347E+01	-1.08152785E-01	+2.98107627E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
8.750000	+1.95778638E+01	+2.00268187E+01	-1.07685605E-01	+2.99807902E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
8.906250	+1.95867222E+01	+2.00358881E+01	-1.07215886E-01	+3.01361149E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
9.062500	+1.95956620E+01	+2.00450399E+01	-1.06743852E-01	+3.02772166E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
9.218750	+1.96046803E+01	+2.00542714E+01	-1.06269722E-01	+3.04045817E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
9.375000	+1.96137746E+01	+2.00635797E+01	-1.05793709E-01	+3.05187016E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
9.531250	+1.96229422E+01	+2.00729622E+01	-1.05316013E-01	+3.06200713E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
9.687500	+1.96321803E+01	+2.00824161E+01	-1.04836831E-01	+3.07091879E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
9.843750	+1.96414865E+01	+2.00919386E+01	-1.04356351E-01	+3.07865495E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
10.000000	+1.96508581E+01	+2.01015272E+01	-1.03874752E-01	+3.08526534E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
10.156250	+1.96602926E+01	+2.01111792E+01	-1.03392206E-01	+3.09079952E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
10.312500	+1.96697874E+01	+2.01208920E+01	-1.02908877E-01	+3.09530678E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
10.468750	+1.96793401E+01	+2.01306630E+01	-1.02424922E-01	+3.09883597E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
10.625000	+1.96889481E+01	+2.01404897E+01	-1.01940491E-01	+3.10143541E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
10.781250	+1.96986090E+01	+2.01503696E+01	-1.01455724E-01	+3.10315284E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
10.937500	+1.97083204E+01	+2.01603001E+01	-1.00970755E-01	+3.10403529E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
11.093750	+1.97180799E+01	+2.01702789E+01	-1.00485713E-01	+3.10412900E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
11.250000	+1.97278852E+01	+2.01803036E+01	-1.00000715E-01	+3.10347945E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
11.406250	+1.97377338E+01	+2.01903716E+01	-9.95158752E-02	+3.10213120E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
11.562500	+1.97476236E+01	+2.02004808E+01	-9.90312990E-02	+3.10012795E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
11.718750	+1.97575522E+01	+2.02106287E+01	-9.85470853E-02	+3.09751243E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
11.875000	+1.97675174E+01	+2.02208131E+01	-9.80633264E-02	+3.09432642E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
12.031250	+1.97775170E+01	+2.02310318E+01	-9.75801082E-02	+3.09061068E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
12.187500	+1.97875488E+01	+2.02412825E+01	-9.70975105E-02	+3.08640493E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
12.343750	+1.97976106E+01	+2.02515631E+01	-9.66156067E-02	+3.08174782E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
12.500000	+1.98077004E+01	+2.02618713E+01	-9.61344643E-02	+3.07667692E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
12.656250	+1.98178160E+01	+2.02722052E+01	-9.56541452E-02	+3.07122871E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
12.812500	+1.98279554E+01	+2.02825625E+01	-9.51747054E-02	+3.06543853E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
12.968750	+1.98381166E+01	+2.02929412E+01	-9.46961956E-02	+3.05934062E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
13.125000	+1.98482974E+01	+2.03033393E+01	-9.42186614E-02	+3.05296814E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
13.281250	+1.98584961E+01	+2.03137549E+01	-9.37421431E-02	+3.04635308E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
13.437500	+1.98687106E+01	+2.03241858E+01	-9.32666761E-02	+3.03952637E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
13.593750	+1.98789390E+01	+2.03346303E+01	-9.27922911E-02	+3.03251781E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
13.750000	+1.98891794E+01	+2.03450865E+01	-9.23190143E-02	+3.02535613E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
13.906250	+1.98994299E+01	+2.03555523E+01	-9.18468673E-02	+3.01806895E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
14.062500	+1.99096888E+01	+2.03660261E+01	-9.13758677E-02	+3.01068285E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
14.218750	+1.99199542E+01	+2.03765060E+01	-9.09060289E-02	+3.00322334E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
14.375000	+1.99302244E+01	+2.03869901E+01	-9.04373604E-02	+2.99571489E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
14.531250	+1.99404975E+01	+2.03974769E+01	-8.99698680E-02	+2.98818096E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
14.687500	+1.99507719E+01	+2.04079645E+01	-8.95035539E-02	+2.98064400E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
14.843750	+1.99610460E+01	+2.04184512E+01	-8.90384168E-02	+2.97312545E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
15.000000	+1.99713179E+01	+2.04289354E+01	-8.85744522E-02	+2.96564578E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
15.156250	+1.99815861E+01	+2.04394154E+01	-8.81116525E-02	+2.95822454E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
15.312500	+1.99918489E+01	+2.04498896E+01	-8.76500070E-02	+2.95088032E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
15.468750	+2.00021048E+01	+2.04603565E+01	-8.71895024E-02	+2.94357914E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.906250	+1.93589950E+01	+1.98026129E+01	-1.19644599E-01	+1.65033432E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.984375	+1.93614413E+01	+1.98051169E+01	-1.19514322E-01	+1.68475302E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
4.062500	+1.93639299E+01	+1.98076646E+01	-1.19381356E-01	+1.71903161E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
4.140625	+1.93664606E+01	+1.98102555E+01	-1.19245723E-01	+1.75302228E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
4.218750	+1.93690330E+01	+1.98128892E+01	-1.19107446E-01	+1.78671001E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
4.296875	+1.93716469E+01	+1.98155656E+01	-1.18966550E-01	+1.82008048E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
4.375000	+1.93743018E+01	+1.98182842E+01	-1.18823059E-01	+1.85312005E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
4.453125	+1.93769975E+01	+1.98210448E+01	-1.18677000E-01	+1.88581575E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
4.531250	+1.93797336E+01	+1.98238469E+01	-1.18528400E-01	+1.91815523E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
4.609375	+1.93825099E+01	+1.98266903E+01	-1.18377288E-01	+1.95012682E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
4.687500	+1.93853259E+01	+1.98295745E+01	-1.18223693E-01	+1.98171941E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
4.765625	+1.93881813E+01	+1.98324993E+01	-1.18067644E-01	+2.01292255E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
4.843750	+1.93910759E+01	+1.98354643E+01	-1.17909174E-01	+2.04372631E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
4.921875	+1.93940092E+01	+1.98384691E+01	-1.17748312E-01	+2.07412141E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
5.000000	+1.93969810E+01	+1.98415134E+01	-1.17585092E-01	+2.10409907E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
5.078125	+1.93999908E+01	+1.98445968E+01	-1.17419547E-01	+2.13365111E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
5.156250	+1.94030384E+01	+1.98477190E+01	-1.17251709E-01	+2.16276990E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
5.234375	+1.94061233E+01	+1.98508796E+01	-1.17081614E-01	+2.19144835E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
5.312500	+1.94092453E+01	+1.98540783E+01	-1.16909295E-01	+2.21967992E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
5.390625	+1.94124040E+01	+1.98573146E+01	-1.16734789E-01	+2.24745862E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
5.468750	+1.94155991E+01	+1.98605882E+01	-1.16558130E-01	+2.27477896E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
5.546875	+1.94188301E+01	+1.98638988E+01	-1.16379355E-01	+2.30163602E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
5.625000	+1.94220967E+01	+1.98672460E+01	-1.16198499E-01	+2.32802535E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
5.703125	+1.94253987E+01	+1.98706294E+01	-1.16015601E-01	+2.35394306E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
5.781250	+1.94287356E+01	+1.98740486E+01	-1.15830696E-01	+2.37938572E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
5.859375	+1.94321070E+01	+1.98775032E+01	-1.15643822E-01	+2.40435040E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
5.937500	+1.94355127E+01	+1.98809930E+01	-1.15455016E-01	+2.42883463E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
6.015625	+1.94389522E+01	+1.98845175E+01	-1.15264316E-01	+2.45283642E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
6.093750	+1.94424252E+01	+1.98880763E+01	-1.15071760E-01	+2.47635420E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
6.171875	+1.94459313E+01	+1.98916691E+01	-1.14877386E-01	+2.49938682E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
6.250000	+1.94494703E+01	+1.98952954E+01	-1.14681231E-01	+2.52193355E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
6.328125	+1.94530416E+01	+1.98989550E+01	-1.14483334E-01	+2.54399404E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
6.406250	+1.94566450E+01	+1.99026474E+01	-1.14283732E-01	+2.56556831E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
6.484375	+1.94602801E+01	+1.99063723E+01	-1.14082464E-01	+2.58665674E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
6.562500	+1.94639465E+01	+1.99101292E+01	-1.13879567E-01	+2.60726004E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
6.640625	+1.94676439E+01	+1.99139178E+01	-1.13675079E-01	+2.62737924E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
6.718750	+1.94713719E+01	+1.99177378E+01	-1.13469039E-01	+2.64701568E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
6.796875	+1.94751301E+01	+1.99215887E+01	-1.13261483E-01	+2.66617100E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
6.875000	+1.94789183E+01	+1.99254702E+01	-1.13052450E-01	+2.68484710E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
6.953125	+1.94827359E+01	+1.99293818E+01	-1.12841976E-01	+2.70304618E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
7.031250	+1.94865827E+01	+1.99333233E+01	-1.12630099E-01	+2.72077067E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
7.109375	+1.94904583E+01	+1.99372941E+01	-1.12416855E-01	+2.73802326E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
7.187500	+1.94943624E+01	+1.99412941E+01	-1.12202283E-01	+2.75480688E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
7.265625	+1.94982945E+01	+1.99453227E+01	-1.11986417E-01	+2.77112470E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
7.343750	+1.95022543E+01	+1.99493796E+01	-1.11769294E-01	+2.78698009E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
7.421875	+1.95062415E+01	+1.99534644E+01	-1.11550951E-01	+2.80237665E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
7.500000	+1.95102557E+01	+1.99575768E+01	-1.11331423E-01	+2.81731817E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
7.578125	+1.95142966E+01	+1.99617164E+01	-1.11110745E-01	+2.83180868E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
7.656250	+1.95183637E+01	+1.99658827E+01	-1.10888953E-01	+2.84585235E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
7.734375	+1.95224567E+01	+1.99700755E+01	-1.10666081E-01	+2.85967367E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
1.953125	+1.93124515E+01	+1.97550283E+01	-1.21994170E-01	+7.56265242E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
1.992188	+1.93130934E+01	+1.97556834E+01	-1.21964290E-01	+7.73589610E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.031250	+1.93137475E+01	+1.97563510E+01	-1.21933733E-01	+7.90947564E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.070312	+1.93144139E+01	+1.97570312E+01	-1.21902497E-01	+8.08371443E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.109375	+1.93150924E+01	+1.97577239E+01	-1.21870579E-01	+8.25858719E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.148438	+1.93157832E+01	+1.97584291E+01	-1.21837977E-01	+8.43406797E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.187500	+1.93164861E+01	+1.97591467E+01	-1.21804688E-01	+8.61013044E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.226562	+1.93172011E+01	+1.97598768E+01	-1.21770710E-01	+8.78674791E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.265625	+1.93179283E+01	+1.97606193E+01	-1.21736041E-01	+8.96389328E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.304688	+1.93186675E+01	+1.97613742E+01	-1.21700680E-01	+9.14153913E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.343750	+1.93194187E+01	+1.97621414E+01	-1.21664623E-01	+9.31965777E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.382812	+1.93201820E+01	+1.97629209E+01	-1.21627870E-01	+9.49822111E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.421875	+1.93209573E+01	+1.97637128E+01	-1.21590418E-01	+9.67720099E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.460938	+1.93217446E+01	+1.97645169E+01	-1.21552267E-01	+9.85656890E-04	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.500000	+1.93225437E+01	+1.97653333E+01	-1.21513414E-01	+1.00362961E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.539062	+1.93233548E+01	+1.97661619E+01	-1.21473858E-01	+1.02163538E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.578125	+1.93241778E+01	+1.97670027E+01	-1.21433598E-01	+1.03967130E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.617188	+1.93250126E+01	+1.97678557E+01	-1.21392634E-01	+1.05773445E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.656250	+1.93258592E+01	+1.97687207E+01	-1.21350963E-01	+1.07582191E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.695312	+1.93267176E+01	+1.97695979E+01	-1.21308585E-01	+1.09393074E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.734375	+1.93275878E+01	+1.97704872E+01	-1.21265500E-01	+1.11205799E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.773438	+1.93284697E+01	+1.97713885E+01	-1.21221706E-01	+1.13020074E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.812500	+1.93293633E+01	+1.97723018E+01	-1.21177203E-01	+1.14835603E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.851562	+1.93302685E+01	+1.97732270E+01	-1.21131990E-01	+1.16652090E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.890625	+1.93311854E+01	+1.97741643E+01	-1.21086068E-01	+1.18469243E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.929688	+1.93321139E+01	+1.97751134E+01	-1.21039436E-01	+1.20286768E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.968750	+1.93330539E+01	+1.97760744E+01	-1.20992094E-01	+1.22104370E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.007812	+1.93340055E+01	+1.97770473E+01	-1.20944042E-01	+1.23921759E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.046875	+1.93349686E+01	+1.97780319E+01	-1.20895280E-01	+1.25738643E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.085938	+1.93359431E+01	+1.97790284E+01	-1.20845809E-01	+1.27554732E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.125000	+1.93369291E+01	+1.97800366E+01	-1.20795628E-01	+1.29369740E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.164062	+1.93379264E+01	+1.97810565E+01	-1.20744739E-01	+1.31183380E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.203125	+1.93389352E+01	+1.97820881E+01	-1.20693141E-01	+1.32995369E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.242188	+1.93399552E+01	+1.97831313E+01	-1.20640836E-01	+1.34805426E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.281250	+1.93409866E+01	+1.97841862E+01	-1.20587824E-01	+1.36613272E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.320312	+1.93420292E+01	+1.97852526E+01	-1.20534107E-01	+1.38418630E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.359375	+1.93430830E+01	+1.97863306E+01	-1.20479685E-01	+1.40221228E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.398438	+1.93441480E+01	+1.97874200E+01	-1.20424559E-01	+1.42020796E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.437500	+1.93452242E+01	+1.97885210E+01	-1.20368731E-01	+1.43817067E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.476562	+1.93463115E+01	+1.97896333E+01	-1.20312202E-01	+1.45609780E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.515625	+1.93474099E+01	+1.97907571E+01	-1.20254974E-01	+1.47398674E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.554688	+1.93485193E+01	+1.97918922E+01	-1.20197047E-01	+1.49183493E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.593750	+1.93496397E+01	+1.97930386E+01	-1.20138424E-01	+1.50963988E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.632812	+1.93507711E+01	+1.97941963E+01	-1.20079106E-01	+1.52739910E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.671875	+1.93519135E+01	+1.97953652E+01	-1.20019096E-01	+1.54511014E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.710938	+1.93530667E+01	+1.97965454E+01	-1.19958395E-01	+1.56277064E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.750000	+1.93542308E+01	+1.97977367E+01	-1.19897004E-01	+1.58037824E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.789062	+1.93554057E+01	+1.97989392E+01	-1.19834928E-01	+1.59793063E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.828125	+1.93565914E+01	+1.98001527E+01	-1.19772166E-01	+1.61542556E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.867188	+1.93577879E+01	+1.98013773E+01	-1.19708722E-01	+1.63289120E-03	+1.55269887E+01	+5.96481134E+02	+2.60309804E-02	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02


==> anc/otoc_to_plot_supersymmetric_M700_L1.5916_n100_beta2.0000.dat <==
100.000000	+6.04919970E+01	+6.46072923E+01	+2.10785777E+00	+1.11215927E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
102.000000	+6.30891971E+01	+6.73025921E+01	+2.13141591E+00	+1.24365440E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
104.000000	+6.56996074E+01	+7.00248004E+01	+2.15760395E+00	+1.34857397E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
106.000000	+6.82951316E+01	+7.27420515E+01	+2.18535887E+00	+1.45020279E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
108.000000	+7.08386211E+01	+7.54221302E+01	+2.21561206E+00	+1.55832971E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
110.000000	+7.33002634E+01	+7.80331954E+01	+2.24769206E+00	+1.63878039E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
112.000000	+7.56505149E+01	+8.05445449E+01	+2.28116328E+00	+1.68703706E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
114.000000	+7.78667745E+01	+8.29301146E+01	+2.31517354E+00	+1.67068441E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
116.000000	+7.99403656E+01	+8.51726265E+01	+2.34799065E+00	+1.62236859E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
118.000000	+8.18635631E+01	+8.72663835E+01	+2.38006828E+00	+1.55636721E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
120.000000	+8.36468731E+01	+8.92152196E+01	+2.41024534E+00	+1.48383924E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
122.000000	+8.52943556E+01	+9.10275604E+01	+2.43942185E+00	+1.44195683E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
124.000000	+8.68129782E+01	+9.27119404E+01	+2.46792362E+00	+1.41329480E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
126.000000	+8.82065294E+01	+9.42731788E+01	+2.49595365E+00	+1.39282775E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
128.000000	+8.94764212E+01	+9.57133604E+01	+2.52363673E+00	+1.37858400E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
130.000000	+9.06237237E+01	+9.70343042E+01	+2.55109701E+00	+1.35746662E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
132.000000	+9.16523185E+01	+9.82372781E+01	+2.57793539E+00	+1.31895547E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
134.000000	+9.25639266E+01	+9.93217985E+01	+2.60385522E+00	+1.28702118E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
136.000000	+9.33555237E+01	+1.00288360E+02	+2.62941624E+00	+1.24867761E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
138.000000	+9.40310400E+01	+1.01135020E+02	+2.65380233E+00	+1.17102631E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
140.000000	+9.45960676E+01	+1.01861371E+02	+2.67625729E+00	+1.07620033E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
142.000000	+9.50533017E+01	+1.02469771E+02	+2.69685034E+00	+9.93941747E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
144.000000	+9.54042369E+01	+1.02964211E+02	+2.71601496E+00	+9.35053461E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
146.000000	+9.56545736E+01	+1.03353688E+02	+2.73425248E+00	+8.96774241E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
148.000000	+9.58146998E+01	+1.03650780E+02	+2.75188593E+00	+8.82333569E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
150.000000	+9.58939005E+01	+1.03869594E+02	+2.76954582E+00	+8.78926392E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
152.000000	+9.59097111E+01	+1.04026185E+02	+2.78704298E+00	+8.68268194E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
154.000000	+9.58797710E+01	+1.04137333E+02	+2.80427655E+00	+8.63011424E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
156.000000	+9.58159850E+01	+1.04217535E+02	+2.82156344E+00	+8.52533620E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
158.000000	+9.57376348E+01	+1.04281647E+02	+2.83837790E+00	+8.38118319E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
160.000000	+9.56569129E+01	+1.04344898E+02	+2.85508817E+00	+8.25223291E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
162.000000	+9.55873847E+01	+1.04418132E+02	+2.87138683E+00	+7.91158180E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
164.000000	+9.55369649E+01	+1.04504289E+02	+2.88673450E+00	+7.48596457E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
166.000000	+9.54999217E+01	+1.04599094E+02	+2.90133069E+00	+7.01821148E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
168.000000	+9.54680426E+01	+1.04690672E+02	+2.91480735E+00	+6.64181946E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
170.000000	+9.54221179E+01	+1.04766271E+02	+2.92789796E+00	+6.53784067E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
172.000000	+9.53491566E+01	+1.04816152E+02	+2.94095871E+00	+6.53632120E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
174.000000	+9.52491270E+01	+1.04840807E+02	+2.95404325E+00	+6.61134364E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
176.000000	+9.51203567E+01	+1.04841050E+02	+2.96740408E+00	+6.68771830E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
178.000000	+9.49643539E+01	+1.04816083E+02	+2.98079412E+00	+6.86408150E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
180.000000	+9.47767971E+01	+1.04768082E+02	+2.99486041E+00	+6.86924088E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
182.000000	+9.45782349E+01	+1.04704412E+02	+3.00827109E+00	+6.73359967E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
184.000000	+9.43745151E+01	+1.04638566E+02	+3.02179481E+00	+6.60059560E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
186.000000	+9.41870355E+01	+1.04584129E+02	+3.03467347E+00	+6.31726036E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
188.000000	+9.40218412E+01	+1.04548560E+02	+3.04706385E+00	+5.87947152E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
190.000000	+9.38914103E+01	+1.04535919E+02	+3.05819135E+00	+5.40609515E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
192.000000	+9.37898361E+01	+1.04546668E+02	+3.06868823E+00	+5.22191703E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
194.000000	+9.37049739E+01	+1.04574160E+02	+3.07907902E+00	+5.26802199E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
196.000000	+9.36239358E+01	+1.04609841E+02	+3.08976032E+00	+5.45912489E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
198.000000	+9.35362186E+01	+1.04645360E+02	+3.10091552E+00	+5.69607718E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
50.000000	+7.93189147E+01	+8.21377992E+01	+1.72948841E+00	+6.77083788E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
51.000000	+7.63101465E+01	+7.91475659E+01	+1.73604216E+00	+6.33668075E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
52.000000	+7.34139032E+01	+7.62687398E+01	+1.74216177E+00	+5.97183045E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
53.000000	+7.06312735E+01	+7.35027853E+01	+1.74798583E+00	+5.32431658E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
54.000000	+6.79656616E+01	+7.08510607E+01	+1.75281040E+00	+4.65542326E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
55.000000	+6.54164628E+01	+6.83148356E+01	+1.75729667E+00	+4.47411948E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
56.000000	+6.29840124E+01	+6.58953466E+01	+1.76175864E+00	+4.27758316E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
57.000000	+6.06704471E+01	+6.35937224E+01	+1.76585184E+00	+3.87492134E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
58.000000	+5.84770034E+01	+6.14109876E+01	+1.76950848E+00	+3.83157910E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
59.000000	+5.64023114E+01	+5.93480742E+01	+1.77351500E+00	+4.20347701E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
60.000000	+5.44471764E+01	+5.74059305E+01	+1.77791544E+00	+4.41957649E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
61.000000	+5.26136707E+01	+5.55855871E+01	+1.78235415E+00	+4.44088253E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
62.000000	+5.09031667E+01	+5.38883168E+01	+1.78679720E+00	+4.65337706E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
63.000000	+4.93160085E+01	+5.23157128E+01	+1.79166090E+00	+5.25607833E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
64.000000	+4.78530227E+01	+5.08697186E+01	+1.79730936E+00	+5.86258722E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
65.000000	+4.65174144E+01	+4.95524978E+01	+1.80338608E+00	+6.21202542E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
66.000000	+4.53118382E+01	+4.83662475E+01	+1.80973341E+00	+6.38390041E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
67.000000	+4.42388663E+01	+4.73129495E+01	+1.81615388E+00	+6.55342617E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
68.000000	+4.32993570E+01	+4.63940635E+01	+1.82284026E+00	+6.79834960E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
69.000000	+4.24941427E+01	+4.56103087E+01	+1.82975058E+00	+6.80947780E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
70.000000	+4.18238730E+01	+4.49610145E+01	+1.83645922E+00	+6.46158161E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
71.000000	+4.12869520E+01	+4.44436500E+01	+1.84267374E+00	+5.74207498E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
72.000000	+4.08806637E+01	+4.40540403E+01	+1.84794337E+00	+4.94511084E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
73.000000	+4.05984106E+01	+4.37864840E+01	+1.85256396E+00	+4.53057459E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
74.000000	+4.04323707E+01	+4.36346323E+01	+1.85700452E+00	+4.46753818E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
75.000000	+4.03755133E+01	+4.35922000E+01	+1.86149904E+00	+4.82469298E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
76.000000	+4.04199970E+01	+4.36533081E+01	+1.86665390E+00	+5.28064458E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
77.000000	+4.05619401E+01	+4.38127792E+01	+1.87206033E+00	+5.62182802E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
78.000000	+4.07960663E+01	+4.40659367E+01	+1.87789756E+00	+5.93882988E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
79.000000	+4.11182609E+01	+4.44079426E+01	+1.88393799E+00	+6.36268229E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
80.000000	+4.15219568E+01	+4.48337035E+01	+1.89062292E+00	+6.83962051E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
81.000000	+4.20030400E+01	+4.53380313E+01	+1.89761723E+00	+7.51333499E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
82.000000	+4.25539914E+01	+4.59158784E+01	+1.90564959E+00	+8.28567180E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
83.000000	+4.31715403E+01	+4.65622573E+01	+1.91418857E+00	+8.95763390E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
84.000000	+4.38497039E+01	+4.72723627E+01	+1.92356486E+00	+9.85616738E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
85.000000	+4.45832235E+01	+4.80414426E+01	+1.93390091E+00	+1.04084001E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
86.000000	+4.53702679E+01	+4.88649223E+01	+1.94438166E+00	+1.12671583E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
87.000000	+4.62014075E+01	+4.97384398E+01	+1.95643522E+00	+1.15525788E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
88.000000	+4.70817289E+01	+5.06580678E+01	+1.96748682E+00	+1.21901261E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
89.000000	+4.79961840E+01	+5.16205098E+01	+1.98081548E+00	+1.26054244E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
90.000000	+4.89556529E+01	+5.26233006E+01	+1.99269767E+00	+1.25951269E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
91.000000	+4.99482486E+01	+5.36650317E+01	+2.00600573E+00	+1.31379489E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
92.000000	+5.09794636E+01	+5.47447593E+01	+2.01897356E+00	+1.23084377E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
93.000000	+5.20526567E+01	+5.58620709E+01	+2.03062261E+00	+1.21543642E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
94.000000	+5.31584450E+01	+5.70163917E+01	+2.04328229E+00	+1.19152410E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
95.000000	+5.43054796E+01	+5.82067643E+01	+2.05445309E+00	+1.05568181E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
96.000000	+5.54911259E+01	+5.94313940E+01	+2.06439593E+00	+1.06789009E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
97.000000	+5.67021179E+01	+6.06876216E+01	+2.07581089E+00	+1.08114117E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
98.000000	+5.79454987E+01	+6.19718942E+01	+2.08601875E+00	+1.01831845E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
99.000000	+5.92124300E+01	+6.32799362E+01	+2.09617726E+00	+1.01338284E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
25.000000	+1.73986437E+02	+1.75111848E+02	+8.11295676E-01	+5.51835681E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
25.500000	+1.72513041E+02	+1.73669946E+02	+8.38895596E-01	+5.52161149E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
26.000000	+1.70976894E+02	+1.72166193E+02	+8.66511791E-01	+5.54144423E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
26.500000	+1.69380788E+02	+1.70603612E+02	+8.94310039E-01	+5.55254483E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
27.000000	+1.67728162E+02	+1.68985366E+02	+9.22037239E-01	+5.54242714E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
27.500000	+1.66022203E+02	+1.67314714E+02	+9.49734310E-01	+5.53819529E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
28.000000	+1.64266137E+02	+1.65594932E+02	+9.77419192E-01	+5.51311249E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
28.500000	+1.62463564E+02	+1.63829334E+02	+1.00486544E+00	+5.48114366E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
29.000000	+1.60617578E+02	+1.62021239E+02	+1.03223063E+00	+5.44735974E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
29.500000	+1.58731721E+02	+1.60173953E+02	+1.05933903E+00	+5.38937573E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
30.000000	+1.56809420E+02	+1.58290804E+02	+1.08612439E+00	+5.33502742E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
30.500000	+1.54853821E+02	+1.56375086E+02	+1.11268931E+00	+5.26630348E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
31.000000	+1.52868585E+02	+1.54430075E+02	+1.13878742E+00	+5.18488279E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
31.500000	+1.50856793E+02	+1.52459014E+02	+1.16453813E+00	+5.10989749E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
32.000000	+1.48821716E+02	+1.50465070E+02	+1.18988640E+00	+5.01478042E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
32.500000	+1.46766749E+02	+1.48451367E+02	+1.21468594E+00	+4.92419717E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
33.000000	+1.44694637E+02	+1.46420938E+02	+1.23912837E+00	+4.83276046E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
33.500000	+1.42608694E+02	+1.44376725E+02	+1.26301354E+00	+4.72658020E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
34.000000	+1.40511743E+02	+1.42321598E+02	+1.28639417E+00	+4.63606187E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
34.500000	+1.38406368E+02	+1.40258295E+02	+1.30937416E+00	+4.53243636E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
35.000000	+1.36295693E+02	+1.38189467E+02	+1.33171853E+00	+4.42815389E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
35.500000	+1.34181872E+02	+1.36117648E+02	+1.35365570E+00	+4.33800224E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
36.000000	+1.32067505E+02	+1.34045239E+02	+1.37509856E+00	+4.22495425E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
36.500000	+1.29955237E+02	+1.31974551E+02	+1.39590524E+00	+4.12658564E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
37.000000	+1.27846697E+02	+1.29907751E+02	+1.41636441E+00	+4.02913187E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
37.500000	+1.25744550E+02	+1.27846887E+02	+1.43619656E+00	+3.90564066E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
38.000000	+1.23650775E+02	+1.25793919E+02	+1.45542082E+00	+3.80675250E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
38.500000	+1.21566734E+02	+1.23750645E+02	+1.47426409E+00	+3.69145143E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
39.000000	+1.19495044E+02	+1.21718779E+02	+1.49233533E+00	+3.55422145E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
39.500000	+1.17437005E+02	+1.19699932E+02	+1.50980630E+00	+3.44860107E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
40.000000	+1.15393812E+02	+1.17695572E+02	+1.52682134E+00	+3.31994361E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
40.500000	+1.13367779E+02	+1.15707095E+02	+1.54300574E+00	+3.18009913E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
41.000000	+1.11359654E+02	+1.13735789E+02	+1.55862233E+00	+3.08262367E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
41.500000	+1.09370282E+02	+1.11782833E+02	+1.57383197E+00	+2.97448357E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
42.000000	+1.07401452E+02	+1.09849326E+02	+1.58836717E+00	+2.85233537E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
42.500000	+1.05453899E+02	+1.07936255E+02	+1.60235533E+00	+2.75915235E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
43.000000	+1.03528186E+02	+1.06044542E+02	+1.61595869E+00	+2.66514785E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
43.500000	+1.01625614E+02	+1.04175018E+02	+1.62900681E+00	+2.52098298E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
44.000000	+9.97478110E+01	+1.02328409E+02	+1.64116852E+00	+2.34543961E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
44.500000	+9.78954822E+01	+1.00505388E+02	+1.65246120E+00	+2.20157677E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
45.000000	+9.60685126E+01	+9.87065550E+01	+1.66318429E+00	+2.06377968E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
45.500000	+9.42681212E+01	+9.69324491E+01	+1.67309900E+00	+1.87991725E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
46.000000	+9.24954231E+01	+9.51835276E+01	+1.68198346E+00	+1.71362962E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
46.500000	+9.07497905E+01	+9.34601685E+01	+1.69023530E+00	+1.60880688E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
47.000000	+8.90310467E+01	+9.17627473E+01	+1.69807153E+00	+1.49458690E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
47.500000	+8.73404012E+01	+9.00915924E+01	+1.70518116E+00	+1.31042418E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
48.000000	+8.56792216E+01	+8.84469547E+01	+1.71117577E+00	+1.10492481E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
48.500000	+8.40472939E+01	+8.68290522E+01	+1.71623041E+00	+9.77021324E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
49.000000	+8.24431768E+01	+8.52380837E+01	+1.72094599E+00	+9.21855995E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
49.500000	+8.08667451E+01	+8.36742658E+01	+1.72544897E+00	+8.79338216E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
12.500000	+1.87757024E+02	+1.88391963E+02	+2.38922049E-01	+3.52913914E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
12.750000	+1.87880137E+02	+1.88520745E+02	+2.47810402E-01	+3.58154300E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
13.000000	+1.87989992E+02	+1.88636405E+02	+2.56829764E-01	+3.64069282E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
13.250000	+1.88086329E+02	+1.88738705E+02	+2.66013866E-01	+3.70054005E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
13.500000	+1.88168933E+02	+1.88827417E+02	+2.75332464E-01	+3.74240315E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
13.750000	+1.88237618E+02	+1.88902317E+02	+2.84725882E-01	+3.76923131E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
14.000000	+1.88292173E+02	+1.88963185E+02	+2.94178621E-01	+3.80220862E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
14.250000	+1.88332344E+02	+1.89009800E+02	+3.03736925E-01	+3.85355142E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
14.500000	+1.88357874E+02	+1.89041940E+02	+3.13446378E-01	+3.91044356E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
14.750000	+1.88368555E+02	+1.89059388E+02	+3.23289143E-01	+3.95124977E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
15.000000	+1.88364218E+02	+1.89061933E+02	+3.33202627E-01	+3.97349832E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
15.250000	+1.88344673E+02	+1.89049368E+02	+3.43156634E-01	+3.99742856E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
15.500000	+1.88309684E+02	+1.89021484E+02	+3.53189770E-01	+4.04016691E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
15.750000	+1.88258996E+02	+1.88978071E+02	+3.63357469E-01	+4.09360694E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
16.000000	+1.88192402E+02	+1.88918922E+02	+3.73657804E-01	+4.13474027E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
16.250000	+1.88109739E+02	+1.88843835E+02	+3.84031170E-01	+4.15548010E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
16.500000	+1.88010842E+02	+1.88752615E+02	+3.94435205E-01	+4.17351215E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
16.750000	+1.87895492E+02	+1.88645067E+02	+4.04898731E-01	+4.20992729E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
17.000000	+1.87763442E+02	+1.88520995E+02	+4.15484841E-01	+4.26226606E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
17.250000	+1.87614482E+02	+1.88380203E+02	+4.26210061E-01	+4.30783673E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
17.500000	+1.87448462E+02	+1.88222508E+02	+4.37024025E-01	+4.33332285E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
17.750000	+1.87265240E+02	+1.88047733E+02	+4.47876675E-01	+4.35252469E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
18.000000	+1.87064627E+02	+1.87855704E+02	+4.58786648E-01	+4.38914244E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
18.250000	+1.86846396E+02	+1.87646251E+02	+4.69822388E-01	+4.44659478E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
18.500000	+1.86610348E+02	+1.87419210E+02	+4.81019622E-01	+4.50379903E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
18.750000	+1.86356355E+02	+1.87174426E+02	+4.92341383E-01	+4.54254995E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
19.000000	+1.86084319E+02	+1.86911762E+02	+5.03732372E-01	+4.57122492E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
19.250000	+1.85794104E+02	+1.86631088E+02	+5.15197507E-01	+4.61413802E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
19.500000	+1.85485528E+02	+1.86332283E+02	+5.26803062E-01	+4.68020096E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
19.750000	+1.85158431E+02	+1.86015233E+02	+5.38598512E-01	+4.75126305E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
20.000000	+1.84812728E+02	+1.85679840E+02	+5.50559377E-01	+4.80509047E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
20.250000	+1.84448386E+02	+1.85326022E+02	+5.62623964E-01	+4.84315511E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
20.500000	+1.84065348E+02	+1.84953714E+02	+5.74775153E-01	+4.88739283E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
20.750000	+1.83663513E+02	+1.84562860E+02	+5.87060929E-01	+4.95054874E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
21.000000	+1.83242788E+02	+1.84153418E+02	+5.99527897E-01	+5.01881872E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
21.250000	+1.82803157E+02	+1.83725358E+02	+6.12155022E-01	+5.06918000E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
21.500000	+1.82344669E+02	+1.83278674E+02	+6.24873797E-01	+5.09860849E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
21.750000	+1.81867362E+02	+1.82813375E+02	+6.37648065E-01	+5.12726391E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
22.000000	+1.81371230E+02	+1.82329489E+02	+6.50510116E-01	+5.17197818E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
22.250000	+1.80856261E+02	+1.81827057E+02	+6.63507956E-01	+5.22477100E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
22.500000	+1.80322519E+02	+1.81306141E+02	+6.76633971E-01	+5.26397233E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
22.750000	+1.79770141E+02	+1.80766827E+02	+6.89827817E-01	+5.28288379E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
23.000000	+1.79199280E+02	+1.80209231E+02	+7.03048390E-01	+5.29854292E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
23.250000	+1.78610044E+02	+1.79633488E+02	+7.16320532E-01	+5.32964156E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
23.500000	+1.78002535E+02	+1.79039760E+02	+7.29696598E-01	+5.37265739E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
23.750000	+1.77376920E+02	+1.78428229E+02	+7.43183819E-01	+5.40696258E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
24.000000	+1.76733458E+02	+1.77799107E+02	+7.56731411E-01	+5.42174116E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
24.250000	+1.76072434E+02	+1.77152633E+02	+7.70292524E-01	+5.42962750E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
24.500000	+1.75394097E+02	+1.76489073E+02	+7.83879548E-01	+5.44985188E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
24.750000	+1.74698671E+02	+1.75808710E+02	+7.97541784E-01	+5.47993653E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
6.250000	+1.81213025E+02	+1.81743326E+02	+5.88383885E-02	+2.19473380E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
6.375000	+1.81389433E+02	+1.81921202E+02	+6.16023583E-02	+2.22761797E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
6.500000	+1.81565039E+02	+1.82098302E+02	+6.44074334E-02	+2.26078352E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
6.625000	+1.81739748E+02	+1.82274532E+02	+6.72543171E-02	+2.29343958E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
6.750000	+1.81913471E+02	+1.82449801E+02	+7.01410323E-02	+2.32358813E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
6.875000	+1.82086124E+02	+1.82624023E+02	+7.30632875E-02	+2.34985399E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
7.000000	+1.82257625E+02	+1.82797114E+02	+7.60156673E-02	+2.37200338E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
7.125000	+1.82427897E+02	+1.82968995E+02	+7.89932959E-02	+2.39110735E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
7.250000	+1.82596863E+02	+1.83139588E+02	+8.19934357E-02	+2.40927393E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
7.375000	+1.82764449E+02	+1.83308817E+02	+8.50164807E-02	+2.42901271E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
7.500000	+1.82930580E+02	+1.83476610E+02	+8.80659675E-02	+2.45242076E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
7.625000	+1.83095180E+02	+1.83642895E+02	+9.11475326E-02	+2.48046046E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
7.750000	+1.83258178E+02	+1.83807605E+02	+9.42671186E-02	+2.51259992E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
7.875000	+1.83419506E+02	+1.83970673E+02	+9.74290324E-02	+2.54697556E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
8.000000	+1.83579099E+02	+1.84132036E+02	+1.00634558E-01	+2.58104069E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
8.125000	+1.83736898E+02	+1.84291632E+02	+1.03881634E-01	+2.61246726E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
8.250000	+1.83892845E+02	+1.84449404E+02	+1.07165726E-01	+2.63996683E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
8.375000	+1.84046886E+02	+1.84605294E+02	+1.10481551E-01	+2.66373402E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
8.500000	+1.84198969E+02	+1.84759247E+02	+1.13825061E-01	+2.68536125E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
8.625000	+1.84349039E+02	+1.84911208E+02	+1.17194954E-01	+2.70725858E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
8.750000	+1.84497043E+02	+1.85061126E+02	+1.20593207E-01	+2.73177614E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
8.875000	+1.84642927E+02	+1.85208948E+02	+1.24024395E-01	+2.76032956E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
9.000000	+1.84786636E+02	+1.85354625E+02	+1.27494031E-01	+2.79284302E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
9.125000	+1.84928118E+02	+1.85498105E+02	+1.31006502E-01	+2.82772967E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
9.250000	+1.85067325E+02	+1.85639344E+02	+1.34563355E-01	+2.86244048E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
9.375000	+1.85204212E+02	+1.85778293E+02	+1.38162603E-01	+2.89439258E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
9.500000	+1.85338736E+02	+1.85914909E+02	+1.41799337E-01	+2.92193439E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
9.625000	+1.85470858E+02	+1.86049148E+02	+1.45467439E-01	+2.94498616E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
9.750000	+1.85600538E+02	+1.86180969E+02	+1.49161802E-01	+2.96511661E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
9.875000	+1.85727736E+02	+1.86310329E+02	+1.52880231E-01	+2.98502173E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
10.000000	+1.85852410E+02	+1.86437188E+02	+1.56624356E-01	+3.00758185E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
10.125000	+1.85974516E+02	+1.86561506E+02	+1.60399186E-01	+3.03482151E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
10.250000	+1.86094011E+02	+1.86683242E+02	+1.64211410E-01	+3.06714055E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
10.375000	+1.86210850E+02	+1.86802358E+02	+1.68067037E-01	+3.10310477E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
10.500000	+1.86324994E+02	+1.86918814E+02	+1.71969172E-01	+3.13989518E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
10.625000	+1.86436405E+02	+1.87032574E+02	+1.75916775E-01	+3.17427383E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
10.750000	+1.86545049E+02	+1.87143601E+02	+1.79904857E-01	+3.20372589E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
10.875000	+1.86650896E+02	+1.87251860E+02	+1.83926090E-01	+3.22736508E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
11.000000	+1.86753915E+02	+1.87357316E+02	+1.87973269E-01	+3.24627345E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
11.125000	+1.86854073E+02	+1.87459934E+02	+1.92041773E-01	+3.26314988E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
11.250000	+1.86951338E+02	+1.87559681E+02	+1.96131144E-01	+3.28138395E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
11.375000	+1.87045673E+02	+1.87656524E+02	+2.00245233E-01	+3.30387150E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
11.500000	+1.87137039E+02	+1.87750427E+02	+2.04390823E-01	+3.33198228E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
11.625000	+1.87225398E+02	+1.87841359E+02	+2.08575189E-01	+3.36504827E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
11.750000	+1.87310714E+02	+1.87929285E+02	+2.12803444E-01	+3.40056854E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
11.875000	+1.87392954E+02	+1.88014173E+02	+2.17076610E-01	+3.43507333E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
12.000000	+1.87472087E+02	+1.88095993E+02	+2.21391127E-01	+3.46534692E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
12.125000	+1.87548087E+02	+1.88174711E+02	+2.25739977E-01	+3.48957187E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
12.250000	+1.87620927E+02	+1.88250300E+02	+2.30115057E-01	+3.50798303E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
12.375000	+1.87690582E+02	+1.88322727E+02	+2.34509935E-01	+3.52382258E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
3.125000	+1.76910028E+02	+1.77410175E+02	+2.94527557E-04	+1.53017687E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
3.187500	+1.76985777E+02	+1.77486405E+02	+1.25588444E-03	+1.54616515E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
3.250000	+1.77062334E+02	+1.77563449E+02	+2.22723399E-03	+1.56088747E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
3.312500	+1.77139672E+02	+1.77641278E+02	+3.20699377E-03	+1.57329474E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
3.375000	+1.77217764E+02	+1.77719865E+02	+4.19385242E-03	+1.58386369E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
3.437500	+1.77296582E+02	+1.77799182E+02	+5.18682339E-03	+1.59313976E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
3.500000	+1.77376100E+02	+1.77879202E+02	+6.18527713E-03	+1.60170065E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
3.562500	+1.77456290E+02	+1.77959897E+02	+7.18894920E-03	+1.61011742E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
3.625000	+1.77537125E+02	+1.78041241E+02	+8.19792390E-03	+1.61891741E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
3.687500	+1.77618580E+02	+1.78123207E+02	+9.21259597E-03	+1.62855270E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
3.750000	+1.77700627E+02	+1.78205770E+02	+1.02336148E-02	+1.63937686E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
3.812500	+1.77783241E+02	+1.78288903E+02	+1.12618170E-02	+1.65163143E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
3.875000	+1.77866395E+02	+1.78372582E+02	+1.22981541E-02	+1.66544200E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
3.937500	+1.77950065E+02	+1.78456781E+02	+1.33436195E-02	+1.68082257E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
4.000000	+1.78034225E+02	+1.78541477E+02	+1.43991823E-02	+1.69768623E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
4.062500	+1.78118851E+02	+1.78626644E+02	+1.54657273E-02	+1.71586000E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
4.125000	+1.78203918E+02	+1.78712259E+02	+1.65440073E-02	+1.73510193E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
4.187500	+1.78289403E+02	+1.78798299E+02	+1.76346047E-02	+1.75511924E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
4.250000	+1.78375283E+02	+1.78884740E+02	+1.87379063E-02	+1.77558715E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
4.312500	+1.78461535E+02	+1.78971561E+02	+1.98540887E-02	+1.79616792E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
4.375000	+1.78548136E+02	+1.79058739E+02	+2.09831162E-02	+1.81653037E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
4.437500	+1.78635066E+02	+1.79146251E+02	+2.21247516E-02	+1.83636924E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
4.500000	+1.78722301E+02	+1.79234077E+02	+2.32785778E-02	+1.85542364E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
4.562500	+1.78809822E+02	+1.79322194E+02	+2.44440312E-02	+1.87349289E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
4.625000	+1.78897607E+02	+1.79410583E+02	+2.56204439E-02	+1.89044810E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
4.687500	+1.78985637E+02	+1.79499222E+02	+2.68070913E-02	+1.90623771E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
4.750000	+1.79073891E+02	+1.79588090E+02	+2.80032410E-02	+1.92088568E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
4.812500	+1.79162350E+02	+1.79677169E+02	+2.92081984E-02	+1.93448241E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
4.875000	+1.79250994E+02	+1.79766439E+02	+3.04213440E-02	+1.94716911E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
4.937500	+1.79339805E+02	+1.79855879E+02	+3.16421598E-02	+1.95911785E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
5.000000	+1.79428764E+02	+1.79945472E+02	+3.28702414E-02	+1.97050992E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
5.062500	+1.79517852E+02	+1.80035199E+02	+3.41052972E-02	+1.98151576E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
5.125000	+1.79607052E+02	+1.80125041E+02	+3.53471361E-02	+1.99227889E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
5.187500	+1.79696345E+02	+1.80214982E+02	+3.65956458E-02	+2.00290600E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
5.250000	+1.79785714E+02	+1.80305002E+02	+3.78507686E-02	+2.01346385E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
5.312500	+1.79875143E+02	+1.80395086E+02	+3.91124756E-02	+2.02398277E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
5.375000	+1.79964613E+02	+1.80485217E+02	+4.03807470E-02	+2.03446540E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
5.437500	+1.80054110E+02	+1.80575378E+02	+4.16555574E-02	+2.04489898E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
5.500000	+1.80143617E+02	+1.80665553E+02	+4.29368707E-02	+2.05526874E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
5.562500	+1.80233119E+02	+1.80755727E+02	+4.42246433E-02	+2.06557075E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
5.625000	+1.80322599E+02	+1.80845884E+02	+4.55188342E-02	+2.07582224E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
5.687500	+1.80412043E+02	+1.80936009E+02	+4.68194211E-02	+2.08606839E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
5.750000	+1.80501436E+02	+1.81026087E+02	+4.81264197E-02	+2.09638484E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
5.812500	+1.80590763E+02	+1.81116104E+02	+4.94399022E-02	+2.10687568E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
5.875000	+1.80680010E+02	+1.81206045E+02	+5.07600143E-02	+2.11766710E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
5.937500	+1.80769163E+02	+1.81295896E+02	+5.20869860E-02	+2.12889715E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
6.000000	+1.80858207E+02	+1.81385644E+02	+5.34211357E-02	+2.14070251E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
6.062500	+1.80947128E+02	+1.81475274E+02	+5.47628642E-02	+2.15320339E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
6.125000	+1.81035914E+02	+1.81564773E+02	+5.61126399E-02	+2.16648809E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
6.187500	+1.81124551E+02	+1.81654128E+02	+5.74709743E-02	+2.18018183E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.562500	+1.75363267E+02	+1.75854733E+02	-1.72163553E-02	+7.45200110E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.593750	+1.75386117E+02	+1.75877698E+02	-1.69820731E-02	+7.54206393E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.625000	+1.75409356E+02	+1.75901053E+02	-1.67449763E-02	+7.63359378E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.656250	+1.75432980E+02	+1.75924795E+02	-1.65049734E-02	+7.72833150E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.687500	+1.75456986E+02	+1.75948920E+02	-1.62619556E-02	+7.82678955E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.718750	+1.75481370E+02	+1.75973426E+02	-1.60157991E-02	+7.92941391E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.750000	+1.75506128E+02	+1.75998307E+02	-1.57663672E-02	+8.03659050E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.781250	+1.75531258E+02	+1.76023561E+02	-1.55135122E-02	+8.14864949E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.812500	+1.75556756E+02	+1.76049185E+02	-1.52570766E-02	+8.26586784E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.843750	+1.75582618E+02	+1.76075175E+02	-1.49968954E-02	+8.38847055E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.875000	+1.75608839E+02	+1.76101527E+02	-1.47327972E-02	+8.51663080E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.906250	+1.75635418E+02	+1.76128238E+02	-1.44646060E-02	+8.65046955E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.937500	+1.75662350E+02	+1.76155304E+02	-1.41921429E-02	+8.79005512E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.968750	+1.75689630E+02	+1.76182721E+02	-1.39152276E-02	+8.93540285E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
2.000000	+1.75717257E+02	+1.76210486E+02	-1.36336802E-02	+9.08647514E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
2.031250	+1.75745225E+02	+1.76238595E+02	-1.33473229E-02	+9.24318204E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
2.062500	+1.75773530E+02	+1.76267045E+02	-1.30559813E-02	+9.40538262E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
2.093750	+1.75802171E+02	+1.76295831E+02	-1.27594865E-02	+9.57288692E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
2.125000	+1.75831141E+02	+1.76324951E+02	-1.24576759E-02	+9.74545851E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
2.156250	+1.75860438E+02	+1.76354400E+02	-1.21503953E-02	+9.92281742E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
2.187500	+1.75890058E+02	+1.76384174E+02	-1.18374998E-02	+1.01046437E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
2.218750	+1.75919996E+02	+1.76414270E+02	-1.15188551E-02	+1.02905809E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
2.250000	+1.75950250E+02	+1.76444684E+02	-1.11943385E-02	+1.04802400E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
2.281250	+1.75980815E+02	+1.76475413E+02	-1.08638401E-02	+1.06732028E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
2.312500	+1.76011688E+02	+1.76506452E+02	-1.05272633E-02	+1.08690254E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
2.343750	+1.76042864E+02	+1.76537797E+02	-1.01845260E-02	+1.10672415E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
2.375000	+1.76074340E+02	+1.76569446E+02	-9.83556074E-03	+1.12673653E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
2.406250	+1.76106112E+02	+1.76601394E+02	-9.48031566E-03	+1.14688940E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
2.437500	+1.76138176E+02	+1.76633637E+02	-9.11875486E-03	+1.16713101E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
2.468750	+1.76170529E+02	+1.76666173E+02	-8.75085878E-03	+1.18740835E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
2.500000	+1.76203166E+02	+1.76698996E+02	-8.37662464E-03	+1.20766740E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
2.531250	+1.76236085E+02	+1.76732103E+02	-7.99606666E-03	+1.22785323E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
2.562500	+1.76269281E+02	+1.76765490E+02	-7.60921637E-03	+1.24791030E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
2.593750	+1.76302750E+02	+1.76799155E+02	-7.21612272E-03	+1.26778263E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
2.625000	+1.76336489E+02	+1.76833092E+02	-6.81685223E-03	+1.28741410E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
2.656250	+1.76370494E+02	+1.76867298E+02	-6.41148891E-03	+1.30674872E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
2.687500	+1.76404761E+02	+1.76901770E+02	-6.00013427E-03	+1.32573102E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
2.718750	+1.76439287E+02	+1.76936503E+02	-5.58290702E-03	+1.34430642E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
2.750000	+1.76474068E+02	+1.76971495E+02	-5.15994276E-03	+1.36242176E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
2.781250	+1.76509101E+02	+1.77006741E+02	-4.73139342E-03	+1.38002580E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
2.812500	+1.76544381E+02	+1.77042237E+02	-4.29742663E-03	+1.39706981E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
2.843750	+1.76579906E+02	+1.77077980E+02	-3.85822479E-03	+1.41350821E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
2.875000	+1.76615671E+02	+1.77113967E+02	-3.41398400E-03	+1.42929928E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
2.906250	+1.76651673E+02	+1.77150193E+02	-2.96491274E-03	+1.44440582E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
2.937500	+1.76687908E+02	+1.77186654E+02	-2.51123037E-03	+1.45879586E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
2.968750	+1.76724374E+02	+1.77223348E+02	-2.05316533E-03	+1.47244338E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
3.000000	+1.76761066E+02	+1.77260271E+02	-1.59095325E-03	+1.48532891E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
3.031250	+1.76797981E+02	+1.77297419E+02	-1.12483476E-03	+1.49744014E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
3.062500	+1.76835115E+02	+1.77334788E+02	-6.55053163E-04	+1.50877243E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
3.093750	+1.76872465E+02	+1.77372374E+02	-1.81851992E-04	+1.51971507E-02	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.781250	+1.74927069E+02	+1.75416362E+02	-2.16466207E-02	+2.08180695E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.796875	+1.74933116E+02	+1.75422426E+02	-2.16122120E-02	+2.32251388E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.812500	+1.74939277E+02	+1.75428605E+02	-2.15740422E-02	+2.56050395E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.828125	+1.74945551E+02	+1.75434900E+02	-2.15321962E-02	+2.79282582E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.843750	+1.74951938E+02	+1.75441309E+02	-2.14867663E-02	+3.01904037E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.859375	+1.74958438E+02	+1.75447833E+02	-2.14378512E-02	+3.23876850E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.875000	+1.74965050E+02	+1.75454471E+02	-2.13855548E-02	+3.45169063E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.890625	+1.74971774E+02	+1.75461222E+02	-2.13299859E-02	+3.65754496E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.906250	+1.74978611E+02	+1.75468088E+02	-2.12712566E-02	+3.85612615E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.921875	+1.74985559E+02	+1.75475066E+02	-2.12094819E-02	+4.04728330E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.937500	+1.74992619E+02	+1.75482158E+02	-2.11447790E-02	+4.23091720E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.953125	+1.74999791E+02	+1.75489362E+02	-2.10772658E-02	+4.40697812E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.968750	+1.75007073E+02	+1.75496679E+02	-2.10070609E-02	+4.57546276E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.984375	+1.75014466E+02	+1.75504108E+02	-2.09342826E-02	+4.73641103E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.000000	+1.75021970E+02	+1.75511649E+02	-2.08590480E-02	+4.88990299E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.015625	+1.75029585E+02	+1.75519301E+02	-2.07814731E-02	+5.03605549E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.031250	+1.75037309E+02	+1.75527065E+02	-2.07016713E-02	+5.17501867E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.046875	+1.75045143E+02	+1.75534939E+02	-2.06197537E-02	+5.30697254E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.062500	+1.75053087E+02	+1.75542924E+02	-2.05358284E-02	+5.43212351E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.078125	+1.75061140E+02	+1.75551019E+02	-2.04499999E-02	+5.55070101E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.093750	+1.75069302E+02	+1.75559224E+02	-2.03623690E-02	+5.66295411E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.109375	+1.75077573E+02	+1.75567538E+02	-2.02730326E-02	+5.76914826E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.125000	+1.75085952E+02	+1.75575962E+02	-2.01820831E-02	+5.86956213E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.140625	+1.75094439E+02	+1.75584495E+02	-2.00896088E-02	+5.96448469E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.156250	+1.75103035E+02	+1.75593136E+02	-1.99956930E-02	+6.05421228E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.171875	+1.75111737E+02	+1.75601886E+02	-1.99004146E-02	+6.13904621E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.187500	+1.75120547E+02	+1.75610743E+02	-1.98038478E-02	+6.21929005E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.203125	+1.75129464E+02	+1.75619708E+02	-1.97060618E-02	+6.29524740E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.218750	+1.75138488E+02	+1.75628780E+02	-1.96071213E-02	+6.36721994E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.234375	+1.75147618E+02	+1.75637959E+02	-1.95070862E-02	+6.43550562E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.250000	+1.75156853E+02	+1.75647244E+02	-1.94060118E-02	+6.50039701E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.265625	+1.75166195E+02	+1.75656635E+02	-1.93039488E-02	+6.56217985E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.281250	+1.75175641E+02	+1.75666133E+02	-1.92009436E-02	+6.62113189E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.296875	+1.75185193E+02	+1.75675735E+02	-1.90970384E-02	+6.67752186E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.312500	+1.75194849E+02	+1.75685443E+02	-1.89922711E-02	+6.73160881E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.328125	+1.75204610E+02	+1.75695255E+02	-1.88866756E-02	+6.78364117E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.343750	+1.75214474E+02	+1.75705171E+02	-1.87802823E-02	+6.83385650E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.359375	+1.75224441E+02	+1.75715192E+02	-1.86731176E-02	+6.88248154E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.375000	+1.75234512E+02	+1.75725315E+02	-1.85652047E-02	+6.92973116E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.390625	+1.75244686E+02	+1.75735542E+02	-1.84565635E-02	+6.97580913E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.406250	+1.75254962E+02	+1.75745872E+02	-1.83472107E-02	+7.02090806E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.421875	+1.75265340E+02	+1.75756304E+02	-1.82371601E-02	+7.06520911E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.437500	+1.75275820E+02	+1.75766838E+02	-1.81264229E-02	+7.10888310E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.453125	+1.75286400E+02	+1.75777474E+02	-1.80150075E-02	+7.15208998E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.468750	+1.75297082E+02	+1.75788210E+02	-1.79029201E-02	+7.19497957E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.484375	+1.75307864E+02	+1.75799048E+02	-1.77901644E-02	+7.23769257E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.500000	+1.75318746E+02	+1.75809986E+02	-1.76767422E-02	+7.28036018E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.515625	+1.75329728E+02	+1.75821023E+02	-1.75626532E-02	+7.32310487E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.531250	+1.75340809E+02	+1.75832161E+02	-1.74478952E-02	+7.36604114E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
1.546875	+1.75351989E+02	+1.75843397E+02	-1.73324644E-02	+7.40910080E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.390625	+1.74813441E+02	+1.75302912E+02	-2.12822111E-02	-3.26009830E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.398438	+1.74814992E+02	+1.75304451E+02	-2.13075065E-02	-3.21550987E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.406250	+1.74816574E+02	+1.75306021E+02	-2.13324535E-02	-3.16873925E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.414062	+1.74818185E+02	+1.75307620E+02	-2.13570180E-02	-3.11764273E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.421875	+1.74819826E+02	+1.75309249E+02	-2.13811667E-02	-3.06229990E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.429688	+1.74821497E+02	+1.75310909E+02	-2.14048665E-02	-3.00279527E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.437500	+1.74823198E+02	+1.75312598E+02	-2.14280853E-02	-2.93921831E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.445312	+1.74824929E+02	+1.75314318E+02	-2.14507918E-02	-2.87166324E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.453125	+1.74826690E+02	+1.75316068E+02	-2.14729551E-02	-2.80022804E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.460938	+1.74828480E+02	+1.75317847E+02	-2.14945453E-02	-2.72501548E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.468750	+1.74830300E+02	+1.75319657E+02	-2.15155334E-02	-2.64613229E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.476562	+1.74832149E+02	+1.75321497E+02	-2.15358911E-02	-2.56368819E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.484375	+1.74834029E+02	+1.75323366E+02	-2.15555911E-02	-2.47779705E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.492188	+1.74835938E+02	+1.75325266E+02	-2.15746067E-02	-2.38857562E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.500000	+1.74837876E+02	+1.75327195E+02	-2.15929126E-02	-2.29614352E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.507812	+1.74839844E+02	+1.75329155E+02	-2.16104840E-02	-2.20062347E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.515625	+1.74841841E+02	+1.75331144E+02	-2.16272973E-02	-2.10213985E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.523438	+1.74843868E+02	+1.75333163E+02	-2.16433299E-02	-2.00081984E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.531250	+1.74845924E+02	+1.75335212E+02	-2.16585601E-02	-1.89679254E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.539062	+1.74848010E+02	+1.75337290E+02	-2.16729673E-02	-1.79018836E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.546875	+1.74850125E+02	+1.75339399E+02	-2.16865318E-02	-1.68113941E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.554688	+1.74852270E+02	+1.75341537E+02	-2.16992351E-02	-1.56977864E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.562500	+1.74854443E+02	+1.75343705E+02	-2.17110596E-02	-1.45624028E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.570312	+1.74856646E+02	+1.75345902E+02	-2.17219888E-02	-1.34065899E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.578125	+1.74858878E+02	+1.75348129E+02	-2.17320074E-02	-1.22316977E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.585938	+1.74861140E+02	+1.75350386E+02	-2.17411009E-02	-1.10390825E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.593750	+1.74863430E+02	+1.75352673E+02	-2.17492560E-02	-9.83009464E-04	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.601562	+1.74865750E+02	+1.75354989E+02	-2.17564604E-02	-8.60608155E-04	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.609375	+1.74868098E+02	+1.75357335E+02	-2.17627030E-02	-7.36838981E-04	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.617188	+1.74870476E+02	+1.75359710E+02	-2.17679735E-02	-6.11835484E-04	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.625000	+1.74872883E+02	+1.75362114E+02	-2.17722629E-02	-4.85730460E-04	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.632812	+1.74875319E+02	+1.75364549E+02	-2.17755630E-02	-3.58655269E-04	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.640625	+1.74877783E+02	+1.75367012E+02	-2.17778669E-02	-2.30740060E-04	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.648438	+1.74880277E+02	+1.75369505E+02	-2.17791683E-02	-1.02113444E-04	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.656250	+1.74882800E+02	+1.75372028E+02	-2.17794624E-02	+2.70979827E-05	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.664062	+1.74885351E+02	+1.75374580E+02	-2.17787449E-02	+1.56769235E-04	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.671875	+1.74887932E+02	+1.75377161E+02	-2.17770129E-02	+2.86777793E-04	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.679688	+1.74890541E+02	+1.75379771E+02	-2.17742640E-02	+4.17002990E-04	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.687500	+1.74893179E+02	+1.75382411E+02	-2.17704972E-02	+5.47327061E-04	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.695312	+1.74895845E+02	+1.75385080E+02	-2.17657121E-02	+6.77634792E-04	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.703125	+1.74898541E+02	+1.75387778E+02	-2.17599092E-02	+8.07813309E-04	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.710938	+1.74901265E+02	+1.75390506E+02	-2.17530900E-02	+9.37753253E-04	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.718750	+1.74904018E+02	+1.75393262E+02	-2.17452568E-02	+1.06734766E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.726562	+1.74906799E+02	+1.75396048E+02	-2.17364127E-02	+1.19649286E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.734375	+1.74909609E+02	+1.75398863E+02	-2.17265616E-02	+1.32508871E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.742188	+1.74912448E+02	+1.75401707E+02	-2.17157082E-02	+1.45303816E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.750000	+1.74915315E+02	+1.75404580E+02	-2.17038578E-02	+1.58024740E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.757812	+1.74918211E+02	+1.75407482E+02	-2.16910168E-02	+1.70662623E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.765625	+1.74921135E+02	+1.75410413E+02	-2.16771918E-02	+1.83208806E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01
0.773438	+1.74924087E+02	+1.75413373E+02	-2.16623904E-02	+1.95707006E-03	+9.38857827E+01	+7.02476681E+02	+1.33649679E-01	+1.00000000E+00	+0.00000000E+00	+8.85261837E+01	+7.02222642E+02	+1.26065693E-01


==> anc/otoc_to_plot_supersymmetric_M700_L1.5916_n100_beta20.0000.dat <==
500.000000	+5.30431813E+00	+8.60881419E+00	+1.88843117E+00	+2.63518984E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
510.000000	+5.22224210E+00	+8.60731069E+00	+1.91252135E+00	+2.18284722E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
520.000000	+5.13175707E+00	+8.58371273E+00	+1.93208811E+00	+1.85730726E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
530.000000	+5.04911163E+00	+8.56228708E+00	+1.94966750E+00	+1.90080895E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
540.000000	+4.97342882E+00	+8.55914099E+00	+1.97010429E+00	+1.93839340E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
550.000000	+4.88666984E+00	+8.53871812E+00	+1.98843536E+00	+1.73680221E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
560.000000	+4.80161370E+00	+8.51406784E+00	+2.00484033E+00	+1.77020441E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
570.000000	+4.72698739E+00	+8.51064919E+00	+2.02383945E+00	+1.85134849E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
580.000000	+4.64988330E+00	+8.50237495E+00	+2.04186730E+00	+1.69533922E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
590.000000	+4.56806577E+00	+8.48221915E+00	+2.05774624E+00	+1.55655859E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
600.000000	+4.48617981E+00	+8.46049039E+00	+2.07299847E+00	+1.51196750E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
610.000000	+4.40993575E+00	+8.44425834E+00	+2.08798559E+00	+1.45031678E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
620.000000	+4.33525130E+00	+8.42653027E+00	+2.10200481E+00	+1.38631764E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
630.000000	+4.26536310E+00	+8.41310787E+00	+2.11571194E+00	+1.50842141E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
640.000000	+4.19656091E+00	+8.41314801E+00	+2.13217324E+00	+1.86312925E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
650.000000	+4.11491569E+00	+8.42013183E+00	+2.15297452E+00	+2.11674987E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
660.000000	+4.03297666E+00	+8.43190545E+00	+2.17450824E+00	+1.91416535E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
670.000000	+3.96899563E+00	+8.44222522E+00	+2.19125783E+00	+1.41220200E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
680.000000	+3.91881394E+00	+8.44375746E+00	+2.20275228E+00	+1.01987302E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
690.000000	+3.87428081E+00	+8.43968984E+00	+2.21165529E+00	+9.93269200E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
700.000000	+3.83083548E+00	+8.44656752E+00	+2.22261766E+00	+1.48498534E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
710.000000	+3.77043270E+00	+8.47346663E+00	+2.24135500E+00	+1.90652115E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
720.000000	+3.70064410E+00	+8.49577449E+00	+2.26074808E+00	+1.42184529E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
730.000000	+3.64339371E+00	+8.48208710E+00	+2.26979190E+00	+5.26407659E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
740.000000	+3.58793740E+00	+8.43381834E+00	+2.27127624E+00	+2.93959477E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
750.000000	+3.52181611E+00	+8.38904089E+00	+2.27567109E+00	+9.02630183E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
760.000000	+3.45091734E+00	+8.38507345E+00	+2.28932884E+00	+1.43136949E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
770.000000	+3.39956481E+00	+8.40813911E+00	+2.30429848E+00	+1.46172688E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
780.000000	+3.37371400E+00	+8.45424710E+00	+2.31856338E+00	+1.45502629E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
790.000000	+3.35198850E+00	+8.50845640E+00	+2.33339901E+00	+1.28524476E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
800.000000	+3.30857456E+00	+8.52139516E+00	+2.34426827E+00	+6.59760685E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
810.000000	+3.24608848E+00	+8.47104796E+00	+2.34659422E+00	-8.85035967E-05	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
820.000000	+3.18370790E+00	+8.38730959E+00	+2.34249820E+00	-2.04737684E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
830.000000	+3.14108869E+00	+8.34469699E+00	+2.34249947E+00	+4.34719840E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
840.000000	+3.12432891E+00	+8.37337003E+00	+2.35119260E+00	+1.09132871E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
850.000000	+3.10689003E+00	+8.42532384E+00	+2.36432604E+00	+1.13785805E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
860.000000	+3.06836399E+00	+8.43822796E+00	+2.37394976E+00	+7.09951536E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
870.000000	+3.02625649E+00	+8.42074558E+00	+2.37852507E+00	+5.87269136E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
880.000000	+2.99577340E+00	+8.42908033E+00	+2.38569514E+00	+1.04678333E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
890.000000	+2.96350416E+00	+8.47212098E+00	+2.39946074E+00	+1.40971067E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
900.000000	+2.91039856E+00	+8.49907325E+00	+2.41388935E+00	+1.22451493E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
910.000000	+2.84724866E+00	+8.49243869E+00	+2.42395104E+00	+8.80303573E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
920.000000	+2.78846661E+00	+8.47640719E+00	+2.43149543E+00	+7.11036750E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
930.000000	+2.74657191E+00	+8.47261421E+00	+2.43817177E+00	+6.44498516E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
940.000000	+2.72245021E+00	+8.48418273E+00	+2.44438540E+00	+5.86547198E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
950.000000	+2.70545500E+00	+8.49906473E+00	+2.44990272E+00	+4.12057554E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
960.000000	+2.68564155E+00	+8.49505358E+00	+2.45262655E+00	+2.11985143E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
970.000000	+2.64863677E+00	+8.46686182E+00	+2.45414242E+00	+1.90337183E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
980.000000	+2.59410770E+00	+8.42567682E+00	+2.45643329E+00	+2.49607527E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
990.000000	+2.53547546E+00	+8.38281859E+00	+2.45913457E+00	+2.90648809E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
250.000000	+3.40944237E+00	+4.27653747E+00	+5.50540559E-01	+6.43198381E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
255.000000	+3.50148200E+00	+4.39777801E+00	+5.83662630E-01	+6.81684455E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
260.000000	+3.60240902E+00	+4.53067388E+00	+6.18709004E-01	+7.19245822E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
265.000000	+3.71010251E+00	+4.67323917E+00	+6.55587212E-01	+7.53427346E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
270.000000	+3.82319241E+00	+4.82409738E+00	+6.94051739E-01	+7.81840686E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
275.000000	+3.94047451E+00	+4.98193506E+00	+7.33771280E-01	+7.94258618E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
280.000000	+4.06129488E+00	+5.14493995E+00	+7.73477601E-01	+7.94592924E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
285.000000	+4.18404259E+00	+5.31163347E+00	+8.13230573E-01	+7.98228276E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
290.000000	+4.30719963E+00	+5.48089036E+00	+8.53300428E-01	+7.99886679E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
295.000000	+4.42977978E+00	+5.65127056E+00	+8.93219241E-01	+7.93703887E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
300.000000	+4.55076246E+00	+5.82140618E+00	+9.32670817E-01	+7.86265737E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
305.000000	+4.66938218E+00	+5.99079124E+00	+9.71845814E-01	+7.81487091E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
310.000000	+4.78501935E+00	+6.15894537E+00	+1.01081953E+00	+7.79442481E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
315.000000	+4.89632330E+00	+6.32484893E+00	+1.04979006E+00	+7.77850657E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
320.000000	+5.00188274E+00	+6.48694606E+00	+1.08860459E+00	+7.72016404E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
325.000000	+5.10170915E+00	+6.64488807E+00	+1.12699170E+00	+7.65387928E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
330.000000	+5.19578011E+00	+6.79897141E+00	+1.16514338E+00	+7.54693294E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
335.000000	+5.28447176E+00	+6.94862072E+00	+1.20246103E+00	+7.27798079E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
340.000000	+5.36876323E+00	+7.09298536E+00	+1.23792319E+00	+6.91253117E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
345.000000	+5.44729525E+00	+7.23054814E+00	+1.27158634E+00	+6.55204982E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
350.000000	+5.51916477E+00	+7.36014195E+00	+1.30344369E+00	+6.25913673E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
355.000000	+5.58361039E+00	+7.48204666E+00	+1.33417771E+00	+6.10698214E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
360.000000	+5.63966360E+00	+7.59657288E+00	+1.36451351E+00	+5.97627754E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
365.000000	+5.68832747E+00	+7.70367833E+00	+1.39394049E+00	+5.72391189E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
370.000000	+5.73138102E+00	+7.80356985E+00	+1.42175263E+00	+5.47013373E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
375.000000	+5.76803436E+00	+7.89669855E+00	+1.44864182E+00	+5.32745064E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
380.000000	+5.79718756E+00	+7.98276476E+00	+1.47502714E+00	+5.15969575E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
385.000000	+5.82034603E+00	+8.06172570E+00	+1.50023878E+00	+4.91060590E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
390.000000	+5.83948212E+00	+8.13506323E+00	+1.52413320E+00	+4.70089707E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
395.000000	+5.85442931E+00	+8.20368975E+00	+1.54724775E+00	+4.55930301E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
400.000000	+5.86300114E+00	+8.26566737E+00	+1.56972623E+00	+4.36848686E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
405.000000	+5.86520240E+00	+8.31936460E+00	+1.59093262E+00	+4.11866351E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
410.000000	+5.86283073E+00	+8.36652082E+00	+1.61091286E+00	+3.96321885E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
415.000000	+5.85534680E+00	+8.40872593E+00	+1.63056481E+00	+3.90801181E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
420.000000	+5.84125605E+00	+8.44472769E+00	+1.64999298E+00	+3.82922806E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
425.000000	+5.82162868E+00	+8.47467865E+00	+1.66885709E+00	+3.73306938E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
430.000000	+5.79932456E+00	+8.50182246E+00	+1.68732367E+00	+3.67527272E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
435.000000	+5.77568340E+00	+8.52805417E+00	+1.70560982E+00	+3.62058278E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
440.000000	+5.75071928E+00	+8.55285622E+00	+1.72352950E+00	+3.54882215E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
445.000000	+5.72372733E+00	+8.57552871E+00	+1.74109804E+00	+3.44414286E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
450.000000	+5.69502018E+00	+8.59534794E+00	+1.75797093E+00	+3.23624450E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
455.000000	+5.66547397E+00	+8.61107624E+00	+1.77346048E+00	+2.95144753E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
460.000000	+5.63472883E+00	+8.62193400E+00	+1.78748541E+00	+2.73984114E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
465.000000	+5.60114896E+00	+8.62857181E+00	+1.80085889E+00	+2.70109723E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
470.000000	+5.56315800E+00	+8.63215008E+00	+1.81449638E+00	+2.78268126E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
475.000000	+5.52002892E+00	+8.63287837E+00	+1.82868571E+00	+2.82186339E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
480.000000	+5.47342705E+00	+8.63025538E+00	+1.84271501E+00	+2.66548386E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
485.000000	+5.42741544E+00	+8.62435308E+00	+1.85534055E+00	+2.36837520E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
490.000000	+5.38431918E+00	+8.61680544E+00	+1.86639876E+00	+2.17380681E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
495.000000	+5.34362305E+00	+8.61081679E+00	+1.87707861E+00	+2.09813344E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
125.000000	+8.04770758E+00	+8.74184584E+00	+3.28063075E-01	+1.63754689E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
127.500000	+7.78501238E+00	+8.48179644E+00	+3.31867451E-01	+1.40595391E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
130.000000	+7.52884789E+00	+8.22788298E+00	+3.35092845E-01	+1.15736094E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
132.500000	+7.27954131E+00	+7.98036921E+00	+3.37654256E-01	+8.87594275E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
135.000000	+7.03732863E+00	+7.73947291E+00	+3.39530816E-01	+6.36824760E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
137.500000	+6.80228872E+00	+7.50535170E+00	+3.40838380E-01	+4.36755728E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
140.000000	+6.57444864E+00	+7.27812793E+00	+3.41714595E-01	+2.98451662E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
142.500000	+6.35381619E+00	+7.05792910E+00	+3.42330638E-01	+2.16973378E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
145.000000	+6.14045386E+00	+6.84489696E+00	+3.42799462E-01	+1.64562950E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
147.500000	+5.93446025E+00	+6.63915276E+00	+3.43153453E-01	+1.20751478E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
150.000000	+5.73590147E+00	+6.44077001E+00	+3.43403219E-01	+8.03487799E-05	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
152.500000	+5.54481139E+00	+6.24978706E+00	+3.43555197E-01	+4.40850782E-05	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
155.000000	+5.36121991E+00	+6.06624384E+00	+3.43623644E-01	-4.51136603E-06	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
157.500000	+5.18524721E+00	+5.89020698E+00	+3.43532640E-01	-8.68278481E-05	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
160.000000	+5.01703345E+00	+5.72175136E+00	+3.43189505E-01	-1.76679569E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
162.500000	+4.85658322E+00	+5.56092051E+00	+3.42649242E-01	-2.41557362E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
165.000000	+4.70384076E+00	+5.40770804E+00	+3.41981718E-01	-2.97360042E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
167.500000	+4.55877934E+00	+5.26207020E+00	+3.41162442E-01	-3.45238930E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
170.000000	+4.42129943E+00	+5.12395275E+00	+3.40255524E-01	-3.39852616E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
172.500000	+4.29122582E+00	+4.99332262E+00	+3.39463179E-01	-2.67495673E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
175.000000	+4.16846458E+00	+4.87017874E+00	+3.38918045E-01	-1.71094515E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
177.500000	+4.05304541E+00	+4.75454184E+00	+3.38607706E-01	-8.03119112E-05	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
180.000000	+3.94499752E+00	+4.64642996E+00	+3.38516486E-01	+2.27671385E-05	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
182.500000	+3.84425740E+00	+4.54583369E+00	+3.38721542E-01	+1.60720758E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
185.000000	+3.75071063E+00	+4.45270697E+00	+3.39320090E-01	+3.34813883E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
187.500000	+3.66421269E+00	+4.36696444E+00	+3.40395611E-01	+5.37188020E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
190.000000	+3.58461895E+00	+4.28850334E+00	+3.42006030E-01	+7.58436590E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
192.500000	+3.51180877E+00	+4.21723055E+00	+3.44187794E-01	+9.76862564E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
195.000000	+3.44573058E+00	+4.15306138E+00	+3.46890342E-01	+1.17095834E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
197.500000	+3.38635106E+00	+4.09591505E+00	+3.50042586E-01	+1.34439383E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
200.000000	+3.33361789E+00	+4.04571936E+00	+3.53612312E-01	+1.52415215E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
202.500000	+3.28740226E+00	+4.00239433E+00	+3.57663347E-01	+1.73895258E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
205.000000	+3.24752412E+00	+3.96584413E+00	+3.62307075E-01	+1.97815328E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
207.500000	+3.21386151E+00	+3.93596048E+00	+3.67554113E-01	+2.21052265E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
210.000000	+3.18630467E+00	+3.91260803E+00	+3.73359688E-01	+2.41359259E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
212.500000	+3.16475069E+00	+3.89561672E+00	+3.79622076E-01	+2.59862014E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
215.000000	+3.14900324E+00	+3.88480511E+00	+3.86352788E-01	+2.82011328E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
217.500000	+3.13876332E+00	+3.88000797E+00	+3.93722642E-01	+3.10439846E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
220.000000	+3.13374331E+00	+3.88105539E+00	+4.01874781E-01	+3.43606226E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
222.500000	+3.13365538E+00	+3.88774487E+00	+4.10902954E-01	+3.78322582E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
225.000000	+3.13828062E+00	+3.89986350E+00	+4.20790910E-01	+4.09320924E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
227.500000	+3.14753031E+00	+3.91721204E+00	+4.31369000E-01	+4.33575045E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
230.000000	+3.16132352E+00	+3.93959683E+00	+4.42469662E-01	+4.52629455E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
232.500000	+3.17951094E+00	+3.96681032E+00	+4.54000473E-01	+4.69302418E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
235.000000	+3.20188701E+00	+3.99863855E+00	+4.65934783E-01	+4.86979260E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
237.500000	+3.22819100E+00	+4.03489559E+00	+4.78349436E-01	+5.09672482E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
240.000000	+3.25810911E+00	+4.07542569E+00	+4.91418407E-01	+5.37760439E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
242.500000	+3.29137057E+00	+4.12006009E+00	+5.05237458E-01	+5.66406909E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
245.000000	+3.32780173E+00	+4.16859587E+00	+5.19738753E-01	+5.92054479E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
247.500000	+3.36723221E+00	+4.22081990E+00	+5.34840182E-01	+6.16059839E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
62.500000	+1.46489152E+01	+1.51625855E+01	+2.69735179E-02	+6.24707582E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
63.750000	+1.45752610E+01	+1.50930061E+01	+3.48749259E-02	+6.39517701E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
65.000000	+1.44968016E+01	+1.50187504E+01	+4.29614605E-02	+6.53314509E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
66.250000	+1.44136167E+01	+1.49398875E+01	+5.12077887E-02	+6.65200491E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
67.500000	+1.43257988E+01	+1.48565002E+01	+5.95914727E-02	+6.75381574E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
68.750000	+1.42334535E+01	+1.47686856E+01	+6.80923280E-02	+6.83718416E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
70.000000	+1.41367029E+01	+1.46765536E+01	+7.66844331E-02	+6.89720630E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
71.250000	+1.40356852E+01	+1.45802263E+01	+8.53353438E-02	+6.93258751E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
72.500000	+1.39305476E+01	+1.44798362E+01	+9.40159019E-02	+6.94862143E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
73.750000	+1.38214424E+01	+1.43755257E+01	+1.02706897E-01	+6.95075861E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
75.000000	+1.37085297E+01	+1.42674466E+01	+1.11392798E-01	+6.93747333E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
76.250000	+1.35919820E+01	+1.41557589E+01	+1.20050581E-01	+6.90210424E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
77.500000	+1.34719842E+01	+1.40406291E+01	+1.28648059E-01	+6.84152836E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
78.750000	+1.33487261E+01	+1.39222287E+01	+1.37154402E-01	+6.76142258E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
80.000000	+1.32223942E+01	+1.38007330E+01	+1.45551615E-01	+6.67232276E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
81.250000	+1.30931714E+01	+1.36763208E+01	+1.53835208E-01	+6.58074044E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
82.500000	+1.29612418E+01	+1.35491740E+01	+1.62003467E-01	+6.48400136E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
83.750000	+1.28267974E+01	+1.34194766E+01	+1.70045212E-01	+6.37321331E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
85.000000	+1.26900384E+01	+1.32874131E+01	+1.77936500E-01	+6.24132471E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
86.250000	+1.25511677E+01	+1.31531672E+01	+1.85648524E-01	+6.08950630E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
87.500000	+1.24103818E+01	+1.30169204E+01	+1.93160266E-01	+5.92734229E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
88.750000	+1.22678656E+01	+1.28788522E+01	+2.00466879E-01	+5.76728109E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
90.000000	+1.21237926E+01	+1.27391397E+01	+2.07578468E-01	+5.61741765E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
91.250000	+1.19783304E+01	+1.25979579E+01	+2.14510423E-01	+5.47724939E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
92.500000	+1.18316479E+01	+1.24554791E+01	+2.21271592E-01	+5.33865755E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
93.750000	+1.16839193E+01	+1.23118722E+01	+2.27857067E-01	+5.19087317E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
95.000000	+1.15353224E+01	+1.21673018E+01	+2.34248775E-01	+5.02618247E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
96.250000	+1.13860340E+01	+1.20219272E+01	+2.40422524E-01	+4.84371036E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
97.500000	+1.12362230E+01	+1.18759018E+01	+2.46358051E-01	+4.64985897E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
98.750000	+1.10860447E+01	+1.17293731E+01	+2.52047171E-01	+4.45573349E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
100.000000	+1.09356387E+01	+1.15824829E+01	+2.57497384E-01	+4.27267906E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
101.250000	+1.07851311E+01	+1.14353681E+01	+2.62728869E-01	+4.10805779E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
102.500000	+1.06346390E+01	+1.12881606E+01	+2.67767529E-01	+3.96305826E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
103.750000	+1.04842767E+01	+1.11409880E+01	+2.72636514E-01	+3.83271553E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
105.000000	+1.03341594E+01	+1.09939730E+01	+2.77349318E-01	+3.70825335E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
106.250000	+1.01844055E+01	+1.08472333E+01	+2.81907148E-01	+3.57998705E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
107.500000	+1.00351355E+01	+1.07008809E+01	+2.86299285E-01	+3.44027161E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
108.750000	+9.88646895E+00	+1.05550221E+01	+2.90507827E-01	+3.28532773E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
110.000000	+9.73852054E+00	+1.04097565E+01	+2.94512605E-01	+3.11550686E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
111.250000	+9.59139675E+00	+1.02651775E+01	+2.98296594E-01	+2.93572816E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
112.500000	+9.44519217E+00	+1.01213726E+01	+3.01851925E-01	+2.75361730E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
113.750000	+9.29998934E+00	+9.97842438E+00	+3.05180637E-01	+2.57712072E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
115.000000	+9.15585890E+00	+9.83640994E+00	+3.08294727E-01	+2.41440878E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
116.250000	+9.01285931E+00	+9.69540179E+00	+3.11216659E-01	+2.27152775E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
117.500000	+8.87104129E+00	+9.55546806E+00	+3.13973546E-01	+2.14956316E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
118.750000	+8.73045310E+00	+9.41667336E+00	+3.16590567E-01	+2.04620810E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
120.000000	+8.59114253E+00	+9.27907947E+00	+3.19089066E-01	+1.95724503E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
121.250000	+8.45315934E+00	+9.14274559E+00	+3.21483679E-01	+1.87621417E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
122.500000	+8.31655666E+00	+9.00772797E+00	+3.23779602E-01	+1.79650775E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
123.750000	+8.18138853E+00	+8.87407886E+00	+3.25974949E-01	+1.71604749E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
31.250000	+1.49895680E+01	+1.54424470E+01	-9.89829962E-02	+2.43857177E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
31.875000	+1.50066875E+01	+1.54602622E+01	-9.74481373E-02	+2.47297674E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
32.500000	+1.50230677E+01	+1.54773489E+01	-9.58917753E-02	+2.50839547E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
33.125000	+1.50386899E+01	+1.54936890E+01	-9.43126429E-02	+2.54579752E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
33.750000	+1.50535360E+01	+1.55092652E+01	-9.27095284E-02	+2.58509822E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
34.375000	+1.50675883E+01	+1.55240601E+01	-9.10812702E-02	+2.62622116E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
35.000000	+1.50808296E+01	+1.55380572E+01	-8.94267519E-02	+2.66909985E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
35.625000	+1.50932430E+01	+1.55512403E+01	-8.77448954E-02	+2.71367938E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
36.250000	+1.51048121E+01	+1.55635933E+01	-8.60346527E-02	+2.75991792E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
36.875000	+1.51155207E+01	+1.55751007E+01	-8.42949980E-02	+2.80778806E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
37.500000	+1.51253531E+01	+1.55857474E+01	-8.25249176E-02	+2.85727781E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
38.125000	+1.51342938E+01	+1.55955182E+01	-8.07234007E-02	+2.90839120E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
38.750000	+1.51423274E+01	+1.56043985E+01	-7.88894286E-02	+2.96114852E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
39.375000	+1.51494391E+01	+1.56123738E+01	-7.70219651E-02	+3.01558590E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
40.000000	+1.51556139E+01	+1.56194300E+01	-7.51199462E-02	+3.07175440E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
40.625000	+1.51608372E+01	+1.56255529E+01	-7.31822721E-02	+3.12971860E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
41.250000	+1.51650947E+01	+1.56307289E+01	-7.12077980E-02	+3.18955474E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
41.875000	+1.51683721E+01	+1.56349443E+01	-6.91953286E-02	+3.25134788E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
42.500000	+1.51706552E+01	+1.56381857E+01	-6.71436131E-02	+3.31518927E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
43.125000	+1.51719302E+01	+1.56404399E+01	-6.50513420E-02	+3.38117307E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
43.750000	+1.51721832E+01	+1.56416938E+01	-6.29171468E-02	+3.44939211E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
44.375000	+1.51714006E+01	+1.56419347E+01	-6.07396019E-02	+3.51993498E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
45.000000	+1.51695689E+01	+1.56411499E+01	-5.85172281E-02	+3.59288278E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
45.625000	+1.51666748E+01	+1.56393269E+01	-5.62484984E-02	+3.66830356E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
46.250000	+1.51627052E+01	+1.56364536E+01	-5.39318486E-02	+3.74624852E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
46.875000	+1.51576473E+01	+1.56325180E+01	-5.15656878E-02	+3.82675000E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
47.500000	+1.51514885E+01	+1.56275084E+01	-4.91484111E-02	+3.90981904E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
48.125000	+1.51442163E+01	+1.56214135E+01	-4.66784140E-02	+3.99544346E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
48.750000	+1.51358189E+01	+1.56142221E+01	-4.41541068E-02	+4.08358202E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
49.375000	+1.51262844E+01	+1.56059236E+01	-4.15739365E-02	+4.17415704E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
50.000000	+1.51156017E+01	+1.55965076E+01	-3.89364105E-02	+4.26706227E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
50.625000	+1.51037599E+01	+1.55859642E+01	-3.62401086E-02	+4.36217783E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
51.250000	+1.50907487E+01	+1.55742840E+01	-3.34836882E-02	+4.45935659E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
51.875000	+1.50765582E+01	+1.55614580E+01	-3.06659129E-02	+4.55839210E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
52.500000	+1.50611793E+01	+1.55474777E+01	-2.77856981E-02	+4.65902850E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
53.125000	+1.50446034E+01	+1.55323354E+01	-2.48421273E-02	+4.76101769E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
53.750000	+1.50268226E+01	+1.55160237E+01	-2.18344260E-02	+4.86414321E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
54.375000	+1.50078297E+01	+1.54985362E+01	-1.87619483E-02	+4.96816040E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
55.000000	+1.49876182E+01	+1.54798668E+01	-1.56242255E-02	+5.07272091E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
55.625000	+1.49661826E+01	+1.54600105E+01	-1.24210471E-02	+5.17739104E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
56.250000	+1.49435182E+01	+1.54389628E+01	-9.15248669E-03	+5.28176989E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
56.875000	+1.49196211E+01	+1.54167201E+01	-5.81883477E-03	+5.38558493E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
57.500000	+1.48944884E+01	+1.53932796E+01	-2.42050553E-03	+5.48864739E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
58.125000	+1.48681180E+01	+1.53686392E+01	+1.04197447E-03	+5.59069281E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
58.750000	+1.48405089E+01	+1.53427981E+01	+4.56786048E-03	+5.69126245E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
59.375000	+1.48116611E+01	+1.53157558E+01	+8.15605253E-03	+5.78975911E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
60.000000	+1.47815757E+01	+1.52875132E+01	+1.18050594E-02	+5.88565354E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
60.625000	+1.47502548E+01	+1.52580718E+01	+1.55131195E-02	+5.97867310E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
61.250000	+1.47177016E+01	+1.52274343E+01	+1.92784007E-02	+6.06880534E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
61.875000	+1.46839200E+01	+1.51956040E+01	+2.30991261E-02	+6.15751588E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
15.625000	+1.43930938E+01	+1.48299315E+01	-1.35046417E-01	+2.43548650E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
15.937500	+1.44064876E+01	+1.48436572E+01	-1.34286961E-01	+2.42503035E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
16.250000	+1.44199092E+01	+1.48574095E+01	-1.33530773E-01	+2.41440274E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
16.562500	+1.44333515E+01	+1.48711813E+01	-1.32777959E-01	+2.40348587E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
16.875000	+1.44468076E+01	+1.48849655E+01	-1.32028594E-01	+2.39238357E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
17.187500	+1.44602705E+01	+1.48987554E+01	-1.31282720E-01	+2.38119278E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
17.500000	+1.44737337E+01	+1.49125442E+01	-1.30540349E-01	+2.37000374E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
17.812500	+1.44871906E+01	+1.49263255E+01	-1.29801467E-01	+2.35890015E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
18.125000	+1.45006351E+01	+1.49400931E+01	-1.29066036E-01	+2.34795940E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
18.437500	+1.45140609E+01	+1.49538407E+01	-1.28333993E-01	+2.33725281E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
18.750000	+1.45274620E+01	+1.49675624E+01	-1.27605253E-01	+2.32684588E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
19.062500	+1.45408326E+01	+1.49812524E+01	-1.26879714E-01	+2.31679849E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
19.375000	+1.45541670E+01	+1.49949051E+01	-1.26157254E-01	+2.30716522E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
19.687500	+1.45674596E+01	+1.50085150E+01	-1.25437736E-01	+2.29799555E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
20.000000	+1.45807050E+01	+1.50220766E+01	-1.24721007E-01	+2.28933416E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
20.312500	+1.45938980E+01	+1.50355849E+01	-1.24006902E-01	+2.28122114E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
20.625000	+1.46070334E+01	+1.50490347E+01	-1.23295244E-01	+2.27369229E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
20.937500	+1.46201061E+01	+1.50624210E+01	-1.22585844E-01	+2.26677933E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
21.250000	+1.46331112E+01	+1.50757392E+01	-1.21878507E-01	+2.26051015E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
21.562500	+1.46460441E+01	+1.50889844E+01	-1.21173025E-01	+2.25490907E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
21.875000	+1.46589000E+01	+1.51021522E+01	-1.20469188E-01	+2.24999702E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
22.187500	+1.46716744E+01	+1.51152381E+01	-1.19766777E-01	+2.24579181E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
22.500000	+1.46843629E+01	+1.51282377E+01	-1.19065568E-01	+2.24230832E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
22.812500	+1.46969611E+01	+1.51411468E+01	-1.18365335E-01	+2.23955868E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
23.125000	+1.47094648E+01	+1.51539613E+01	-1.17665844E-01	+2.23755250E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
23.437500	+1.47218698E+01	+1.51666772E+01	-1.16966864E-01	+2.23629706E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
23.750000	+1.47341723E+01	+1.51792905E+01	-1.16268159E-01	+2.23579745E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
24.062500	+1.47463681E+01	+1.51917974E+01	-1.15569491E-01	+2.23605677E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
24.375000	+1.47584535E+01	+1.52041942E+01	-1.14870623E-01	+2.23707627E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
24.687500	+1.47704247E+01	+1.52164773E+01	-1.14171318E-01	+2.23885553E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
25.000000	+1.47822781E+01	+1.52286430E+01	-1.13471338E-01	+2.24139255E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
25.312500	+1.47940100E+01	+1.52406878E+01	-1.12770448E-01	+2.24468396E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
25.625000	+1.48056169E+01	+1.52526085E+01	-1.12068411E-01	+2.24872508E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
25.937500	+1.48170955E+01	+1.52644015E+01	-1.11364995E-01	+2.25351007E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
26.250000	+1.48284422E+01	+1.52760638E+01	-1.10659967E-01	+2.25903205E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
26.562500	+1.48396539E+01	+1.52875920E+01	-1.09953100E-01	+2.26528320E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
26.875000	+1.48507273E+01	+1.52989830E+01	-1.09244165E-01	+2.27225483E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
27.187500	+1.48616592E+01	+1.53102339E+01	-1.08532940E-01	+2.27993752E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
27.500000	+1.48724465E+01	+1.53213415E+01	-1.07819204E-01	+2.28832119E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
27.812500	+1.48830863E+01	+1.53323030E+01	-1.07102740E-01	+2.29739518E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
28.125000	+1.48935755E+01	+1.53431155E+01	-1.06383332E-01	+2.30714832E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
28.437500	+1.49039112E+01	+1.53537761E+01	-1.05660772E-01	+2.31756903E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
28.750000	+1.49140905E+01	+1.53642821E+01	-1.04934852E-01	+2.32864539E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
29.062500	+1.49241106E+01	+1.53746307E+01	-1.04205369E-01	+2.34036516E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
29.375000	+1.49339688E+01	+1.53848193E+01	-1.03472123E-01	+2.35271590E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
29.687500	+1.49436623E+01	+1.53948453E+01	-1.02734921E-01	+2.36568503E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
30.000000	+1.49531884E+01	+1.54047061E+01	-1.01993570E-01	+2.37925983E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
30.312500	+1.49625447E+01	+1.54143992E+01	-1.01247884E-01	+2.39342756E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
30.625000	+1.49717283E+01	+1.54239219E+01	-1.00497678E-01	+2.40817549E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
30.937500	+1.49807369E+01	+1.54332720E+01	-9.97427740E-02	+2.42321033E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
7.812500	+1.40919007E+01	+1.45206006E+01	-1.53850905E-01	+2.11359736E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
7.968750	+1.40967941E+01	+1.45256365E+01	-1.53518654E-01	+2.13921874E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
8.125000	+1.41017545E+01	+1.45307411E+01	-1.53182399E-01	+2.16429781E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
8.281250	+1.41067804E+01	+1.45359129E+01	-1.52842311E-01	+2.18829606E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
8.437500	+1.41118706E+01	+1.45411506E+01	-1.52498557E-01	+2.21122191E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
8.593750	+1.41170235E+01	+1.45464527E+01	-1.52151304E-01	+2.23308548E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
8.750000	+1.41222380E+01	+1.45518178E+01	-1.51800718E-01	+2.25389847E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
8.906250	+1.41275126E+01	+1.45572444E+01	-1.51446961E-01	+2.27367401E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
9.062500	+1.41328460E+01	+1.45627311E+01	-1.51090195E-01	+2.29242658E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
9.218750	+1.41382368E+01	+1.45682765E+01	-1.50730578E-01	+2.31017193E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
9.375000	+1.41436838E+01	+1.45738793E+01	-1.50368266E-01	+2.32692689E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
9.531250	+1.41491854E+01	+1.45795379E+01	-1.50003413E-01	+2.34270936E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
9.687500	+1.41547405E+01	+1.45852511E+01	-1.49636169E-01	+2.35753816E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
9.843750	+1.41603477E+01	+1.45910173E+01	-1.49266682E-01	+2.37143297E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
10.000000	+1.41660056E+01	+1.45968353E+01	-1.48895096E-01	+2.38441420E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
10.156250	+1.41717130E+01	+1.46027037E+01	-1.48521553E-01	+2.39650295E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
10.312500	+1.41774685E+01	+1.46086210E+01	-1.48146189E-01	+2.40772091E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
10.468750	+1.41832709E+01	+1.46145860E+01	-1.47769140E-01	+2.41809027E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
10.625000	+1.41891188E+01	+1.46205972E+01	-1.47390536E-01	+2.42763366E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
10.781250	+1.41950110E+01	+1.46266534E+01	-1.47010504E-01	+2.43637410E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
10.937500	+1.42009462E+01	+1.46327533E+01	-1.46629169E-01	+2.44433488E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
11.093750	+1.42069231E+01	+1.46388954E+01	-1.46246650E-01	+2.45153956E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
11.250000	+1.42129405E+01	+1.46450786E+01	-1.45863063E-01	+2.45801184E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
11.406250	+1.42189972E+01	+1.46513014E+01	-1.45478521E-01	+2.46377559E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
11.562500	+1.42250918E+01	+1.46575627E+01	-1.45093133E-01	+2.46885472E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
11.718750	+1.42312232E+01	+1.46638611E+01	-1.44707004E-01	+2.47327318E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
11.875000	+1.42373902E+01	+1.46701954E+01	-1.44320235E-01	+2.47705488E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
12.031250	+1.42435915E+01	+1.46765644E+01	-1.43932924E-01	+2.48022368E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
12.187500	+1.42498259E+01	+1.46829668E+01	-1.43545165E-01	+2.48280333E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
12.343750	+1.42560923E+01	+1.46894013E+01	-1.43157048E-01	+2.48481743E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
12.500000	+1.42623896E+01	+1.46958669E+01	-1.42768660E-01	+2.48628940E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
12.656250	+1.42687164E+01	+1.47023622E+01	-1.42380083E-01	+2.48724247E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
12.812500	+1.42750717E+01	+1.47088861E+01	-1.41991397E-01	+2.48769961E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
12.968750	+1.42814544E+01	+1.47154374E+01	-1.41602677E-01	+2.48768352E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
13.125000	+1.42878633E+01	+1.47220150E+01	-1.41213996E-01	+2.48721663E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
13.281250	+1.42942973E+01	+1.47286177E+01	-1.40825422E-01	+2.48632103E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
13.437500	+1.43007552E+01	+1.47352444E+01	-1.40437020E-01	+2.48501851E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
13.593750	+1.43072361E+01	+1.47418940E+01	-1.40048853E-01	+2.48333046E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
13.750000	+1.43137387E+01	+1.47485653E+01	-1.39660979E-01	+2.48127794E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
13.906250	+1.43202622E+01	+1.47552572E+01	-1.39273454E-01	+2.47888161E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
14.062500	+1.43268052E+01	+1.47619687E+01	-1.38886329E-01	+2.47616172E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
14.218750	+1.43333670E+01	+1.47686987E+01	-1.38499653E-01	+2.47313814E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
14.375000	+1.43399463E+01	+1.47754462E+01	-1.38113473E-01	+2.46983030E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
14.531250	+1.43465422E+01	+1.47822101E+01	-1.37727831E-01	+2.46625720E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
14.687500	+1.43531536E+01	+1.47889893E+01	-1.37342768E-01	+2.46243742E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
14.843750	+1.43597796E+01	+1.47957829E+01	-1.36958320E-01	+2.45838909E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
15.000000	+1.43664192E+01	+1.48025899E+01	-1.36574521E-01	+2.45412989E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
15.156250	+1.43730714E+01	+1.48094092E+01	-1.36191404E-01	+2.44967707E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
15.312500	+1.43797352E+01	+1.48162399E+01	-1.35808997E-01	+2.44504740E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
15.468750	+1.43864096E+01	+1.48230809E+01	-1.35427327E-01	+2.44033346E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.906250	+1.39952314E+01	+1.44211414E+01	-1.60379960E-01	+1.13741923E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.984375	+1.39966144E+01	+1.44225627E+01	-1.60290165E-01	+1.16134455E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
4.062500	+1.39980223E+01	+1.44240096E+01	-1.60198500E-01	+1.18522843E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
4.140625	+1.39994549E+01	+1.44254821E+01	-1.60104973E-01	+1.20902514E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
4.218750	+1.40009121E+01	+1.44269799E+01	-1.60009590E-01	+1.23272614E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
4.296875	+1.40023937E+01	+1.44285030E+01	-1.59912359E-01	+1.25632306E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
4.375000	+1.40038996E+01	+1.44300511E+01	-1.59813289E-01	+1.27980767E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
4.453125	+1.40054297E+01	+1.44316242E+01	-1.59712389E-01	+1.30317193E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
4.531250	+1.40069838E+01	+1.44332221E+01	-1.59609669E-01	+1.32640795E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
4.609375	+1.40085618E+01	+1.44348446E+01	-1.59505138E-01	+1.34950804E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
4.687500	+1.40101635E+01	+1.44364916E+01	-1.59398808E-01	+1.37246470E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
4.765625	+1.40117888E+01	+1.44381630E+01	-1.59290690E-01	+1.39527062E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
4.843750	+1.40134375E+01	+1.44398586E+01	-1.59180797E-01	+1.41791871E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
4.921875	+1.40151095E+01	+1.44415782E+01	-1.59069141E-01	+1.44040208E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
5.000000	+1.40168046E+01	+1.44433217E+01	-1.58955734E-01	+1.46271403E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
5.078125	+1.40185228E+01	+1.44450889E+01	-1.58840592E-01	+1.48484811E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
5.156250	+1.40202637E+01	+1.44468797E+01	-1.58723727E-01	+1.50679805E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
5.234375	+1.40220274E+01	+1.44486940E+01	-1.58605154E-01	+1.52855783E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
5.312500	+1.40238135E+01	+1.44505314E+01	-1.58484890E-01	+1.55012163E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
5.390625	+1.40256220E+01	+1.44523920E+01	-1.58362948E-01	+1.57148386E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
5.468750	+1.40274528E+01	+1.44542755E+01	-1.58239345E-01	+1.59263915E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
5.546875	+1.40293056E+01	+1.44561818E+01	-1.58114098E-01	+1.61358235E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
5.625000	+1.40311803E+01	+1.44581106E+01	-1.57987223E-01	+1.63430855E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
5.703125	+1.40330767E+01	+1.44600619E+01	-1.57858737E-01	+1.65481304E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
5.781250	+1.40349948E+01	+1.44620355E+01	-1.57728658E-01	+1.67509134E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
5.859375	+1.40369342E+01	+1.44640312E+01	-1.57597004E-01	+1.69513919E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
5.937500	+1.40388949E+01	+1.44660488E+01	-1.57463793E-01	+1.71495254E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
6.015625	+1.40408767E+01	+1.44680881E+01	-1.57329043E-01	+1.73452757E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
6.093750	+1.40428794E+01	+1.44701491E+01	-1.57192773E-01	+1.75386068E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
6.171875	+1.40449030E+01	+1.44722315E+01	-1.57055002E-01	+1.77294845E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
6.250000	+1.40469471E+01	+1.44743351E+01	-1.56915750E-01	+1.79178770E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
6.328125	+1.40490116E+01	+1.44764598E+01	-1.56775035E-01	+1.81037545E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
6.406250	+1.40510965E+01	+1.44786054E+01	-1.56632879E-01	+1.82870892E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
6.484375	+1.40532014E+01	+1.44807718E+01	-1.56489300E-01	+1.84678553E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
6.562500	+1.40553263E+01	+1.44829587E+01	-1.56344318E-01	+1.86460289E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
6.640625	+1.40574710E+01	+1.44851660E+01	-1.56197955E-01	+1.88215883E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
6.718750	+1.40596353E+01	+1.44873934E+01	-1.56050231E-01	+1.89945134E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
6.796875	+1.40618191E+01	+1.44896410E+01	-1.55901166E-01	+1.91647860E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
6.875000	+1.40640221E+01	+1.44919083E+01	-1.55750781E-01	+1.93323900E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
6.953125	+1.40662442E+01	+1.44941954E+01	-1.55599098E-01	+1.94973109E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
7.031250	+1.40684853E+01	+1.44965019E+01	-1.55446136E-01	+1.96595359E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
7.109375	+1.40707452E+01	+1.44988278E+01	-1.55291917E-01	+1.98190540E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
7.187500	+1.40730236E+01	+1.45011728E+01	-1.55136463E-01	+1.99758559E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
7.265625	+1.40753205E+01	+1.45035368E+01	-1.54979795E-01	+2.01299338E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
7.343750	+1.40776357E+01	+1.45059195E+01	-1.54821933E-01	+2.02812817E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
7.421875	+1.40799689E+01	+1.45083209E+01	-1.54662900E-01	+2.04298950E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
7.500000	+1.40823201E+01	+1.45107407E+01	-1.54502716E-01	+2.05757707E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
7.578125	+1.40846891E+01	+1.45131787E+01	-1.54341403E-01	+2.07189072E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
7.656250	+1.40870756E+01	+1.45156349E+01	-1.54178983E-01	+2.08593045E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
7.734375	+1.40894795E+01	+1.45181089E+01	-1.54015476E-01	+2.09983323E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
1.953125	+1.39690900E+01	+1.43943052E+01	-1.62012727E-01	+5.38745917E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
1.992188	+1.39694481E+01	+1.43946724E+01	-1.61991457E-01	+5.50298631E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.031250	+1.39698132E+01	+1.43950467E+01	-1.61969735E-01	+5.61866706E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.070312	+1.39701852E+01	+1.43954281E+01	-1.61947561E-01	+5.73465245E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.109375	+1.39705641E+01	+1.43958166E+01	-1.61924933E-01	+5.85093682E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.148438	+1.39709498E+01	+1.43962121E+01	-1.61901851E-01	+5.96751431E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.187500	+1.39713424E+01	+1.43966148E+01	-1.61878312E-01	+6.08437873E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.226562	+1.39717419E+01	+1.43970245E+01	-1.61854316E-01	+6.20152344E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.265625	+1.39721482E+01	+1.43974412E+01	-1.61829863E-01	+6.31894165E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.304688	+1.39725614E+01	+1.43978650E+01	-1.61804950E-01	+6.43662608E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.343750	+1.39729814E+01	+1.43982957E+01	-1.61779576E-01	+6.55456929E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.382812	+1.39734082E+01	+1.43987335E+01	-1.61753742E-01	+6.67276355E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.421875	+1.39738418E+01	+1.43991783E+01	-1.61727445E-01	+6.79120078E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.460938	+1.39742822E+01	+1.43996301E+01	-1.61700686E-01	+6.90987268E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.500000	+1.39747294E+01	+1.44000889E+01	-1.61673462E-01	+7.02877071E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.539062	+1.39751834E+01	+1.44005546E+01	-1.61645773E-01	+7.14788609E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.578125	+1.39756441E+01	+1.44010273E+01	-1.61617619E-01	+7.26720979E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.617188	+1.39761115E+01	+1.44015069E+01	-1.61588998E-01	+7.38673252E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.656250	+1.39765857E+01	+1.44019935E+01	-1.61559910E-01	+7.50644495E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.695312	+1.39770666E+01	+1.44024870E+01	-1.61530354E-01	+7.62633742E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.734375	+1.39775542E+01	+1.44029873E+01	-1.61500330E-01	+7.74640004E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.773438	+1.39780485E+01	+1.44034946E+01	-1.61469836E-01	+7.86662286E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.812500	+1.39785495E+01	+1.44040087E+01	-1.61438872E-01	+7.98699573E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.851562	+1.39790571E+01	+1.44045298E+01	-1.61407437E-01	+8.10750831E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.890625	+1.39795714E+01	+1.44050576E+01	-1.61375532E-01	+8.22815020E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.929688	+1.39800923E+01	+1.44055923E+01	-1.61343155E-01	+8.34891076E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.968750	+1.39806199E+01	+1.44061339E+01	-1.61310306E-01	+8.46977929E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.007812	+1.39811541E+01	+1.44066822E+01	-1.61276985E-01	+8.59074500E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.046875	+1.39816948E+01	+1.44072374E+01	-1.61243191E-01	+8.71179691E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.085938	+1.39822422E+01	+1.44077993E+01	-1.61208924E-01	+8.83292405E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.125000	+1.39827961E+01	+1.44083680E+01	-1.61174183E-01	+8.95411530E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.164062	+1.39833566E+01	+1.44089435E+01	-1.61138970E-01	+9.07535944E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.203125	+1.39839236E+01	+1.44095257E+01	-1.61103282E-01	+9.19664530E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.242188	+1.39844972E+01	+1.44101146E+01	-1.61067121E-01	+9.31796150E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.281250	+1.39850772E+01	+1.44107103E+01	-1.61030486E-01	+9.43929671E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.320312	+1.39856638E+01	+1.44113126E+01	-1.60993376E-01	+9.56063954E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.359375	+1.39862568E+01	+1.44119217E+01	-1.60955793E-01	+9.68197859E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.398438	+1.39868563E+01	+1.44125374E+01	-1.60917736E-01	+9.80330236E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.437500	+1.39874623E+01	+1.44131597E+01	-1.60879205E-01	+9.92459934E-04	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.476562	+1.39880747E+01	+1.44137887E+01	-1.60840200E-01	+1.00458581E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.515625	+1.39886935E+01	+1.44144243E+01	-1.60800722E-01	+1.01670672E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.554688	+1.39893187E+01	+1.44150666E+01	-1.60760770E-01	+1.02882151E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.593750	+1.39899503E+01	+1.44157154E+01	-1.60720345E-01	+1.04092903E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.632812	+1.39905883E+01	+1.44163708E+01	-1.60679447E-01	+1.05302814E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.671875	+1.39912326E+01	+1.44170328E+01	-1.60638077E-01	+1.06511770E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.710938	+1.39918833E+01	+1.44177013E+01	-1.60596235E-01	+1.07719656E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.750000	+1.39925403E+01	+1.44183763E+01	-1.60553921E-01	+1.08926360E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.789062	+1.39932037E+01	+1.44190578E+01	-1.60511136E-01	+1.10131767E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.828125	+1.39938733E+01	+1.44197459E+01	-1.60467881E-01	+1.11335765E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.867188	+1.39945492E+01	+1.44204404E+01	-1.60424155E-01	+1.12539030E-03	+1.27787646E+01	+5.81025926E+02	+2.19934500E-02	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02


==> anc/otoc_to_plot_supersymmetric_M700_L1.5916_n100_beta3.5000.dat <==
300.000000	+4.55353478E+01	+5.59953354E+01	+3.04070446E+00	+3.84243284E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
306.000000	+4.52514662E+01	+5.59548844E+01	+3.06371033E+00	+3.82619148E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
312.000000	+4.49678419E+01	+5.59192887E+01	+3.08661876E+00	+3.77310027E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
318.000000	+4.46871304E+01	+5.58863081E+01	+3.10898753E+00	+3.71504813E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
324.000000	+4.43996441E+01	+5.58503588E+01	+3.13119933E+00	+3.69674475E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
330.000000	+4.41145233E+01	+5.58216912E+01	+3.15334847E+00	+3.54858508E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
336.000000	+4.38397457E+01	+5.57885973E+01	+3.17378235E+00	+3.43771229E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
342.000000	+4.35759515E+01	+5.57761697E+01	+3.19460102E+00	+3.42546334E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
348.000000	+4.33115752E+01	+5.57618255E+01	+3.21488791E+00	+3.35916528E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
354.000000	+4.30599695E+01	+5.57620249E+01	+3.23491100E+00	+3.20208266E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
360.000000	+4.27984455E+01	+5.57364068E+01	+3.25331291E+00	+3.02126742E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
366.000000	+4.25314239E+01	+5.57024448E+01	+3.27116621E+00	+2.95166140E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
372.000000	+4.22776829E+01	+5.56821184E+01	+3.28873284E+00	+2.95119103E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
378.000000	+4.20348008E+01	+5.56806218E+01	+3.30658050E+00	+3.02299102E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
384.000000	+4.17691249E+01	+5.56687456E+01	+3.32500874E+00	+2.99556207E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
390.000000	+4.15203099E+01	+5.56655767E+01	+3.34252725E+00	+2.93246105E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
396.000000	+4.12748660E+01	+5.56723157E+01	+3.36019827E+00	+2.88550961E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
402.000000	+4.10207016E+01	+5.56643427E+01	+3.37715336E+00	+2.69529506E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
408.000000	+4.07608883E+01	+5.56316150E+01	+3.39254181E+00	+2.82062091E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
414.000000	+4.04880654E+01	+5.56358401E+01	+3.41100081E+00	+2.95586452E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
420.000000	+4.02311301E+01	+5.56387934E+01	+3.42801218E+00	+2.68163571E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
426.000000	+3.99461772E+01	+5.55893294E+01	+3.44318044E+00	+2.52942818E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
432.000000	+3.96975434E+01	+5.55800476E+01	+3.45836532E+00	+2.49565859E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
438.000000	+3.94438918E+01	+5.55626092E+01	+3.47312835E+00	+2.52944842E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
444.000000	+3.92035017E+01	+5.55754847E+01	+3.48871870E+00	+2.66356307E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
450.000000	+3.89561572E+01	+5.55983952E+01	+3.50509110E+00	+2.77144926E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
456.000000	+3.87207387E+01	+5.56463665E+01	+3.52197609E+00	+2.67609118E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
462.000000	+3.84553046E+01	+5.56406501E+01	+3.53720420E+00	+2.40905152E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
468.000000	+3.82232080E+01	+5.56452734E+01	+3.55088471E+00	+2.22906969E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
474.000000	+3.79910927E+01	+5.56423295E+01	+3.56395303E+00	+2.33169834E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
480.000000	+3.77242091E+01	+5.56406345E+01	+3.57886509E+00	+2.40632287E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
486.000000	+3.74690553E+01	+5.56374172E+01	+3.59282891E+00	+2.13987909E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
492.000000	+3.72049522E+01	+5.55874032E+01	+3.60454364E+00	+2.01450254E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
498.000000	+3.69470478E+01	+5.55599640E+01	+3.61700294E+00	+2.17999596E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
504.000000	+3.67098385E+01	+5.55795187E+01	+3.63070359E+00	+2.38408790E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
510.000000	+3.64652130E+01	+5.56183174E+01	+3.64561199E+00	+2.34094083E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
516.000000	+3.62048383E+01	+5.56121076E+01	+3.65879488E+00	+1.98677020E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
522.000000	+3.59663768E+01	+5.55816019E+01	+3.66945324E+00	+1.98454570E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
528.000000	+3.56890114E+01	+5.55640033E+01	+3.68260943E+00	+2.15295698E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
534.000000	+3.54429318E+01	+5.55715288E+01	+3.69528872E+00	+1.98640956E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
540.000000	+3.52125356E+01	+5.55669776E+01	+3.70644635E+00	+1.97431443E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
546.000000	+3.49879231E+01	+5.55990961E+01	+3.71898049E+00	+2.03600776E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
552.000000	+3.47165393E+01	+5.55744077E+01	+3.73087844E+00	+1.69471027E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
558.000000	+3.44683623E+01	+5.55029862E+01	+3.73931702E+00	+1.86114689E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
564.000000	+3.42396014E+01	+5.55685454E+01	+3.75321220E+00	+2.20180400E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
570.000000	+3.40363398E+01	+5.56341404E+01	+3.76573866E+00	+1.96738714E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
576.000000	+3.37697202E+01	+5.56082027E+01	+3.77682085E+00	+1.80819333E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
582.000000	+3.34899281E+01	+5.55614859E+01	+3.78743698E+00	+1.93525105E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
588.000000	+3.32867612E+01	+5.56383338E+01	+3.80004386E+00	+1.92775465E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
594.000000	+3.30178642E+01	+5.56059561E+01	+3.81057004E+00	+1.58097203E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
150.000000	+4.19999582E+01	+4.58410775E+01	+2.03891097E+00	+1.32001360E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
153.000000	+4.31644854E+01	+4.71590289E+01	+2.07807649E+00	+1.29102065E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
156.000000	+4.42471569E+01	+4.83976412E+01	+2.11637221E+00	+1.25294407E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
159.000000	+4.52462929E+01	+4.95527087E+01	+2.15325313E+00	+1.21384891E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
162.000000	+4.61583406E+01	+5.06223886E+01	+2.18920315E+00	+1.18550583E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
165.000000	+4.69821966E+01	+5.16060864E+01	+2.22438348E+00	+1.15612905E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
168.000000	+4.77202064E+01	+5.25049082E+01	+2.25857089E+00	+1.12178937E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
171.000000	+4.83716522E+01	+5.33174766E+01	+2.29169084E+00	+1.08671789E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
174.000000	+4.89371755E+01	+5.40442503E+01	+2.32377396E+00	+1.04389949E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
177.000000	+4.94224193E+01	+5.46879273E+01	+2.35432481E+00	+9.94526662E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
180.000000	+4.98288582E+01	+5.52499562E+01	+2.38344556E+00	+9.49115394E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
183.000000	+5.01624790E+01	+5.57365438E+01	+2.41127174E+00	+9.08832019E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
186.000000	+5.04311365E+01	+5.61560550E+01	+2.43797548E+00	+8.78904819E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
189.000000	+5.06355207E+01	+5.65114184E+01	+2.46400603E+00	+8.44289388E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
192.000000	+5.07844806E+01	+5.68068795E+01	+2.48863285E+00	+8.02210838E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
195.000000	+5.08835427E+01	+5.70491800E+01	+2.51213868E+00	+7.63140379E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
198.000000	+5.09381913E+01	+5.72427571E+01	+2.53442127E+00	+7.28282428E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
201.000000	+5.09487020E+01	+5.73897318E+01	+2.55583562E+00	+6.97906341E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
204.000000	+5.09205125E+01	+5.74946834E+01	+2.57629565E+00	+6.74187965E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
207.000000	+5.08586393E+01	+5.75655586E+01	+2.59628690E+00	+6.54902483E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
210.000000	+5.07679491E+01	+5.76055890E+01	+2.61558980E+00	+6.37439404E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
213.000000	+5.06493072E+01	+5.76177103E+01	+2.63453326E+00	+6.25441230E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
216.000000	+5.05078198E+01	+5.76069275E+01	+2.65311627E+00	+6.12895220E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
219.000000	+5.03482890E+01	+5.75777161E+01	+2.67130698E+00	+6.01797177E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
222.000000	+5.01756929E+01	+5.75358180E+01	+2.68922410E+00	+5.93050026E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
225.000000	+4.99911416E+01	+5.74824450E+01	+2.70688998E+00	+5.79609425E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
228.000000	+4.97959123E+01	+5.74165000E+01	+2.72400067E+00	+5.54046381E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
231.000000	+4.95962892E+01	+5.73408098E+01	+2.74013276E+00	+5.27120657E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
234.000000	+4.93955820E+01	+5.72610397E+01	+2.75562791E+00	+5.06965250E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
237.000000	+4.91940990E+01	+5.71778113E+01	+2.77055068E+00	+4.86148508E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
240.000000	+4.89918442E+01	+5.70901075E+01	+2.78479682E+00	+4.73933613E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
243.000000	+4.87868586E+01	+5.70008545E+01	+2.79898669E+00	+4.68796502E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
246.000000	+4.85829949E+01	+5.69122783E+01	+2.81292461E+00	+4.60379731E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
249.000000	+4.83821234E+01	+5.68261754E+01	+2.82660948E+00	+4.52856833E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
252.000000	+4.81847920E+01	+5.67434966E+01	+2.84009602E+00	+4.57930116E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
255.000000	+4.79909790E+01	+5.66702549E+01	+2.85408528E+00	+4.68873437E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
258.000000	+4.78016893E+01	+5.66045896E+01	+2.86822843E+00	+4.64767007E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
261.000000	+4.76199445E+01	+5.65446570E+01	+2.88197130E+00	+4.50295276E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
264.000000	+4.74391792E+01	+5.64831558E+01	+2.89524614E+00	+4.42376286E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
267.000000	+4.72569926E+01	+5.64217618E+01	+2.90851388E+00	+4.36300251E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
270.000000	+4.70825826E+01	+5.63664386E+01	+2.92142416E+00	+4.35257271E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
273.000000	+4.69110809E+01	+5.63183447E+01	+2.93462932E+00	+4.37262008E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
276.000000	+4.67406560E+01	+5.62713038E+01	+2.94765988E+00	+4.19811014E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
279.000000	+4.65789910E+01	+5.62262207E+01	+2.95981798E+00	+4.03318736E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
282.000000	+4.64245310E+01	+5.61886254E+01	+2.97185900E+00	+3.98613876E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
285.000000	+4.62728380E+01	+5.61535802E+01	+2.98373481E+00	+3.96113682E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
288.000000	+4.61203020E+01	+5.61192376E+01	+2.99562582E+00	+3.97843648E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
291.000000	+4.59715339E+01	+5.60909731E+01	+3.00760543E+00	+3.87350564E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
294.000000	+4.58242082E+01	+5.60582508E+01	+3.01886686E+00	+3.68470705E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
297.000000	+4.56784735E+01	+5.60241272E+01	+3.02971367E+00	+3.54650292E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
75.000000	+3.18992591E+01	+3.37993567E+01	+1.33505245E+00	+3.63478352E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
76.500000	+3.06513467E+01	+3.25616354E+01	+1.34040153E+00	+3.49731881E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
78.000000	+2.94953857E+01	+3.14155240E+01	+1.34554441E+00	+3.26978701E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
79.500000	+2.84317074E+01	+3.03608269E+01	+1.35021089E+00	+3.06642711E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
81.000000	+2.74592374E+01	+2.93971212E+01	+1.35474369E+00	+3.15474244E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
82.500000	+2.65764160E+01	+2.85238799E+01	+1.35967512E+00	+3.41951415E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
84.000000	+2.57824605E+01	+2.77403264E+01	+1.36500223E+00	+3.66986517E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
85.500000	+2.50764192E+01	+2.70454423E+01	+1.37068472E+00	+3.93034730E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
87.000000	+2.44569521E+01	+2.64380399E+01	+1.37679328E+00	+3.98267431E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
88.500000	+2.39239847E+01	+2.59166748E+01	+1.38263274E+00	+3.95905926E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
90.000000	+2.34748329E+01	+2.54795907E+01	+1.38867045E+00	+4.36988219E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
91.500000	+2.31060736E+01	+2.51250592E+01	+1.39574238E+00	+4.61137025E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
93.000000	+2.28185964E+01	+2.48512810E+01	+1.40250457E+00	+4.94981662E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
94.500000	+2.26069496E+01	+2.46561397E+01	+1.41059183E+00	+5.13135163E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
96.000000	+2.24731887E+01	+2.45374066E+01	+1.41789862E+00	+5.35827306E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
97.500000	+2.24104352E+01	+2.44928318E+01	+1.42666665E+00	+5.52543778E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
99.000000	+2.24210797E+01	+2.45197999E+01	+1.43447493E+00	+5.70631886E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
100.500000	+2.24969657E+01	+2.46153177E+01	+1.44378561E+00	+6.13411144E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
102.000000	+2.26386959E+01	+2.47763951E+01	+1.45287727E+00	+6.45382788E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
103.500000	+2.28403407E+01	+2.50001068E+01	+1.46314709E+00	+7.13196808E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
105.000000	+2.30993906E+01	+2.52833206E+01	+1.47427317E+00	+7.58669419E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
106.500000	+2.34132143E+01	+2.56227005E+01	+1.48590718E+00	+8.14858920E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
108.000000	+2.37768946E+01	+2.60148703E+01	+1.49871894E+00	+8.84391199E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
109.500000	+2.41876438E+01	+2.64565361E+01	+1.51243891E+00	+9.23149631E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
111.000000	+2.46434955E+01	+2.69443171E+01	+1.52641343E+00	+9.71883103E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
112.500000	+2.51386913E+01	+2.74747103E+01	+1.54159541E+00	+1.03369189E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
114.000000	+2.56708743E+01	+2.80441639E+01	+1.55742419E+00	+1.05951234E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
115.500000	+2.62377395E+01	+2.86492024E+01	+1.57338078E+00	+1.10343274E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
117.000000	+2.68333332E+01	+2.92865006E+01	+1.59052717E+00	+1.16820618E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
118.500000	+2.74552639E+01	+2.99527378E+01	+1.60842696E+00	+1.20032932E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
120.000000	+2.81016102E+01	+3.06447256E+01	+1.62653705E+00	+1.23037229E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
121.500000	+2.87680148E+01	+3.13593958E+01	+1.64533813E+00	+1.27709230E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
123.000000	+2.94514747E+01	+3.20939144E+01	+1.66484982E+00	+1.31680919E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
124.500000	+3.01496682E+01	+3.28454688E+01	+1.68484241E+00	+1.34332278E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
126.000000	+3.08601843E+01	+3.36112884E+01	+1.70514950E+00	+1.36351803E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
127.500000	+3.15801408E+01	+3.43885010E+01	+1.72574795E+00	+1.38948145E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
129.000000	+3.23061480E+01	+3.51743541E+01	+1.74683394E+00	+1.41648062E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
130.500000	+3.30360778E+01	+3.59663496E+01	+1.76824236E+00	+1.42522887E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
132.000000	+3.37683933E+01	+3.67618944E+01	+1.78959081E+00	+1.41844894E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
133.500000	+3.45009865E+01	+3.75586426E+01	+1.81079583E+00	+1.42022142E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
135.000000	+3.52308326E+01	+3.83546328E+01	+1.83219745E+00	+1.43803369E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
136.500000	+3.59552759E+01	+3.91477291E+01	+1.85393684E+00	+1.44710086E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
138.000000	+3.66732778E+01	+3.99356784E+01	+1.87561048E+00	+1.42341177E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
139.500000	+3.73847198E+01	+4.07164509E+01	+1.89663920E+00	+1.40066728E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
141.000000	+3.80857017E+01	+4.14881094E+01	+1.91763050E+00	+1.39627707E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
142.500000	+3.87745319E+01	+4.22487878E+01	+1.93852751E+00	+1.38051167E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
144.000000	+3.94506142E+01	+4.29968924E+01	+1.95904585E+00	+1.36209529E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
145.500000	+4.01120877E+01	+4.37312521E+01	+1.97939037E+00	+1.34038440E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
147.000000	+4.07590400E+01	+4.44508255E+01	+1.99925738E+00	+1.32687236E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
148.500000	+4.13883477E+01	+4.51544830E+01	+2.01919654E+00	+1.33168240E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
37.500000	+8.71819799E+01	+8.82846409E+01	+7.90873483E-01	+3.49916641E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
38.250000	+8.59806866E+01	+8.71123554E+01	+8.16840526E-01	+3.42537845E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
39.000000	+8.47537098E+01	+8.59145070E+01	+8.42254159E-01	+3.34304909E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
39.750000	+8.35040145E+01	+8.46938786E+01	+8.66986262E-01	+3.25459442E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
40.500000	+8.22343432E+01	+8.34532152E+01	+8.91073076E-01	+3.16067928E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
41.250000	+8.09475905E+01	+8.21952249E+01	+9.14396451E-01	+3.06471783E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
42.000000	+7.96463329E+01	+8.09225453E+01	+9.37043843E-01	+2.96469676E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
42.750000	+7.83333764E+01	+7.96377458E+01	+9.58866903E-01	+2.86466806E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
43.500000	+7.70110646E+01	+7.83433112E+01	+9.80013864E-01	+2.75894464E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
44.250000	+7.56821421E+01	+7.70416243E+01	+1.00025107E+00	+2.64429362E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
45.000000	+7.43488239E+01	+7.57349752E+01	+1.01967827E+00	+2.53558641E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
45.750000	+7.30133622E+01	+7.44255466E+01	+1.03828487E+00	+2.41008687E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
46.500000	+7.16782176E+01	+7.31153969E+01	+1.05582957E+00	+2.29585387E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
47.250000	+7.03448231E+01	+7.18064871E+01	+1.07272268E+00	+2.18778215E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
48.000000	+6.90155402E+01	+7.05006654E+01	+1.08864630E+00	+2.05045191E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
48.750000	+6.76923228E+01	+6.91996413E+01	+1.10347946E+00	+1.94314764E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
49.500000	+6.63759835E+01	+6.79050331E+01	+1.11779352E+00	+1.85721318E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
50.250000	+6.50684613E+01	+6.66183614E+01	+1.13133765E+00	+1.74346808E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
51.000000	+6.37714448E+01	+6.53410096E+01	+1.14394554E+00	+1.64627423E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
51.750000	+6.24856121E+01	+6.40742621E+01	+1.15603177E+00	+1.58291763E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
52.500000	+6.12120492E+01	+6.28193273E+01	+1.16768930E+00	+1.51064500E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
53.250000	+5.99522513E+01	+6.15773105E+01	+1.17869144E+00	+1.41850156E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
54.000000	+5.87073663E+01	+6.03492097E+01	+1.18896683E+00	+1.33605926E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
54.750000	+5.74779805E+01	+5.91359359E+01	+1.19873233E+00	+1.27805245E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
55.500000	+5.62647125E+01	+5.79383350E+01	+1.20813761E+00	+1.22469525E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
56.250000	+5.50684868E+01	+5.67571810E+01	+1.21710276E+00	+1.15481463E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
57.000000	+5.38902992E+01	+5.55931651E+01	+1.22545983E+00	+1.07549058E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
57.750000	+5.27307446E+01	+5.44469023E+01	+1.23323512E+00	+1.01310550E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
58.500000	+5.15900104E+01	+5.33189517E+01	+1.24065642E+00	+9.72029839E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
59.250000	+5.04684654E+01	+5.22098288E+01	+1.24781557E+00	+9.33811177E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
60.000000	+4.93666733E+01	+5.11200026E+01	+1.25466358E+00	+8.82282447E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
60.750000	+4.82853270E+01	+5.00498892E+01	+1.26104980E+00	+8.17456587E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
61.500000	+4.72248930E+01	+4.89998537E+01	+1.26692543E+00	+7.58791806E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
62.250000	+4.61854632E+01	+4.79702242E+01	+1.27243168E+00	+7.18376250E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
63.000000	+4.51671106E+01	+4.69613010E+01	+1.27770108E+00	+6.93639592E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
63.750000	+4.41699383E+01	+4.59733659E+01	+1.28283627E+00	+6.70733512E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
64.500000	+4.31943430E+01	+4.50066759E+01	+1.28776208E+00	+6.35881856E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
65.250000	+4.22407498E+01	+4.40614612E+01	+1.29237450E+00	+5.91009396E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
66.000000	+4.13094578E+01	+4.31379287E+01	+1.29662722E+00	+5.44484224E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
66.750000	+4.04006188E+01	+4.22362614E+01	+1.30054176E+00	+5.09704444E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
67.500000	+3.95141238E+01	+4.13566280E+01	+1.30427279E+00	+4.90952693E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
68.250000	+3.86499764E+01	+4.04991871E+01	+1.30790605E+00	+4.83241308E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
69.000000	+3.78081826E+01	+3.96640909E+01	+1.31152141E+00	+4.76135268E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
69.750000	+3.69890049E+01	+3.88514699E+01	+1.31504808E+00	+4.60527978E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
70.500000	+3.61926554E+01	+3.80614286E+01	+1.31842933E+00	+4.36308038E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
71.250000	+3.54193737E+01	+3.72940679E+01	+1.32159270E+00	+4.04445193E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
72.000000	+3.46693192E+01	+3.65494640E+01	+1.32449600E+00	+3.75965508E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
72.750000	+3.39423551E+01	+3.58276514E+01	+1.32723219E+00	+3.55078365E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
73.500000	+3.32384816E+01	+3.51286671E+01	+1.32982218E+00	+3.48225912E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
74.250000	+3.25573920E+01	+3.44525617E+01	+1.33245558E+00	+3.54013191E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
18.750000	+1.02697042E+02	+1.03305211E+02	+1.95844641E-01	+2.02036999E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
19.125000	+1.02697287E+02	+1.03310120E+02	+2.03484431E-01	+2.05418495E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
19.500000	+1.02686266E+02	+1.03303877E+02	+2.11251028E-01	+2.09035833E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
19.875000	+1.02663782E+02	+1.03286299E+02	+2.19162119E-01	+2.12954282E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
20.250000	+1.02629651E+02	+1.03257206E+02	+2.27222599E-01	+2.16908014E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
20.625000	+1.02583693E+02	+1.03216419E+02	+2.35430220E-01	+2.21073139E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
21.000000	+1.02525718E+02	+1.03163765E+02	+2.43803085E-01	+2.25722633E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
21.375000	+1.02455540E+02	+1.03099069E+02	+2.52359417E-01	+2.30616142E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
21.750000	+1.02372984E+02	+1.03022163E+02	+2.61099295E-01	+2.35669449E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
22.125000	+1.02277876E+02	+1.02932881E+02	+2.70034626E-01	+2.41244464E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
22.500000	+1.02170033E+02	+1.02831064E+02	+2.79192630E-01	+2.47305034E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
22.875000	+1.02049288E+02	+1.02716555E+02	+2.88582504E-01	+2.53523080E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
23.250000	+1.01915489E+02	+1.02589209E+02	+2.98206861E-01	+2.60073747E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
23.625000	+1.01768478E+02	+1.02448889E+02	+3.08088035E-01	+2.67126584E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
24.000000	+1.01608112E+02	+1.02295466E+02	+3.18241355E-01	+2.74294663E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
24.375000	+1.01434275E+02	+1.02128828E+02	+3.28660134E-01	+2.81440572E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
24.750000	+1.01246857E+02	+1.01948873E+02	+3.39349398E-01	+2.88846817E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
25.125000	+1.01045753E+02	+1.01755516E+02	+3.50323646E-01	+2.96311245E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
25.500000	+1.00830893E+02	+1.01548686E+02	+3.61572741E-01	+3.03425837E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
25.875000	+1.00602228E+02	+1.01328329E+02	+3.73080583E-01	+3.10375398E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
26.250000	+1.00359710E+02	+1.01094408E+02	+3.84850896E-01	+3.17276380E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
26.625000	+1.00103319E+02	+1.00846905E+02	+3.96876312E-01	+3.23706498E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
27.000000	+9.98330643E+01	+1.00585817E+02	+4.09128883E-01	+3.29631215E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
27.375000	+9.95489641E+01	+1.00311162E+02	+4.21598653E-01	+3.35434718E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
27.750000	+9.92510433E+01	+1.00022974E+02	+4.34286487E-01	+3.40941533E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
28.125000	+9.89393630E+01	+9.97213025E+01	+4.47169268E-01	+3.45846164E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
28.500000	+9.86140019E+01	+9.94062171E+01	+4.60224949E-01	+3.50489617E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
28.875000	+9.82750367E+01	+9.90778033E+01	+4.73455989E-01	+3.55015845E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
29.250000	+9.79225721E+01	+9.87361643E+01	+4.86851138E-01	+3.58975727E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
29.625000	+9.75567481E+01	+9.83814214E+01	+5.00379169E-01	+3.62404388E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
30.000000	+9.71777042E+01	+9.80137133E+01	+5.14031467E-01	+3.65712191E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
30.375000	+9.67855902E+01	+9.76331960E+01	+5.27807583E-01	+3.68616319E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
30.750000	+9.63805985E+01	+9.72400426E+01	+5.41677691E-01	+3.70786361E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
31.125000	+9.59629357E+01	+9.68344433E+01	+5.55616560E-01	+3.72660010E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
31.500000	+9.55328001E+01	+9.64166040E+01	+5.69627192E-01	+3.74360194E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
31.875000	+9.50904221E+01	+9.59867458E+01	+5.83693575E-01	+3.75355694E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
32.250000	+9.46360669E+01	+9.55451050E+01	+5.97778869E-01	+3.75787492E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
32.625000	+9.41699866E+01	+9.50919318E+01	+6.11877637E-01	+3.76189527E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
33.000000	+9.36924377E+01	+9.46274888E+01	+6.25993083E-01	+3.76181817E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
33.375000	+9.32037243E+01	+9.41520513E+01	+6.40091273E-01	+3.75397987E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
33.750000	+9.27041548E+01	+9.36659063E+01	+6.54147932E-01	+3.74479058E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
34.125000	+9.21940109E+01	+9.31693501E+01	+6.68177202E-01	+3.73579454E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
34.500000	+9.16736092E+01	+9.26626885E+01	+6.82166391E-01	+3.71948758E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
34.875000	+9.11433059E+01	+9.21462363E+01	+6.96073359E-01	+3.69799437E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
35.250000	+9.06034200E+01	+9.16203153E+01	+7.09901349E-01	+3.67952385E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
35.625000	+9.00542597E+01	+9.10852529E+01	+7.23669788E-01	+3.65857114E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
36.000000	+8.94961983E+01	+9.05413828E+01	+7.37340632E-01	+3.62811535E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
36.375000	+8.89296112E+01	+8.99890438E+01	+7.50880653E-01	+3.59763045E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
36.750000	+8.83548073E+01	+8.94285772E+01	+7.64322861E-01	+3.57242410E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
37.125000	+8.77721251E+01	+8.88603270E+01	+7.77673834E-01	+3.54809488E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
9.375000	+9.96449494E+01	+1.00167806E+02	+4.46995736E-02	+1.24631937E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
9.562500	+9.97498725E+01	+1.00273958E+02	+4.70470135E-02	+1.25761656E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
9.750000	+9.98536955E+01	+1.00379024E+02	+4.94156357E-02	+1.26883564E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
9.937500	+9.99563588E+01	+1.00482944E+02	+5.18051472E-02	+1.27998396E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
10.125000	+1.00057805E+02	+1.00585661E+02	+5.42155755E-02	+1.29140596E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
10.312500	+1.00157977E+02	+1.00687118E+02	+5.66479195E-02	+1.30357980E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
10.500000	+1.00256821E+02	+1.00787264E+02	+5.91039998E-02	+1.31670836E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
10.687500	+1.00354284E+02	+1.00886045E+02	+6.15855759E-02	+1.33051152E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
10.875000	+1.00450317E+02	+1.00983413E+02	+6.40934180E-02	+1.34440420E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
11.062500	+1.00544872E+02	+1.01079320E+02	+6.66270916E-02	+1.35793254E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
11.250000	+1.00637902E+02	+1.01173719E+02	+6.91856650E-02	+1.37112707E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
11.437500	+1.00729363E+02	+1.01266566E+02	+7.17688181E-02	+1.38448775E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
11.625000	+1.00819211E+02	+1.01357817E+02	+7.43774941E-02	+1.39859897E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
11.812500	+1.00907403E+02	+1.01447431E+02	+7.70135642E-02	+1.41366816E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
12.000000	+1.00993896E+02	+1.01535366E+02	+7.96787497E-02	+1.42935239E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
12.187500	+1.01078651E+02	+1.01621582E+02	+8.23736357E-02	+1.44501430E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
12.375000	+1.01161630E+02	+1.01706042E+02	+8.50975533E-02	+1.46020980E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
12.562500	+1.01242795E+02	+1.01788707E+02	+8.78494225E-02	+1.47502577E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
12.750000	+1.01322110E+02	+1.01869542E+02	+9.06288999E-02	+1.49000064E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
12.937500	+1.01399539E+02	+1.01948510E+02	+9.34369248E-02	+1.50568560E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
13.125000	+1.01475046E+02	+1.02025577E+02	+9.62752209E-02	+1.52219035E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
13.312500	+1.01548596E+02	+1.02100709E+02	+9.91451387E-02	+1.53907610E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
13.500000	+1.01620155E+02	+1.02173873E+02	+1.02046756E-01	+1.55568667E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
13.687500	+1.01689692E+02	+1.02245036E+02	+1.04978964E-01	+1.57165993E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
13.875000	+1.01757175E+02	+1.02314166E+02	+1.07940481E-01	+1.58721545E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
14.062500	+1.01822574E+02	+1.02381233E+02	+1.10931022E-01	+1.60298571E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
14.250000	+1.01885856E+02	+1.02446205E+02	+1.13951677E-01	+1.61951420E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
14.437500	+1.01946991E+02	+1.02509054E+02	+1.17004200E-01	+1.63681165E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
14.625000	+1.02005949E+02	+1.02569748E+02	+1.20089721E-01	+1.65432432E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
14.812500	+1.02062699E+02	+1.02628259E+02	+1.23207916E-01	+1.67134856E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
15.000000	+1.02117214E+02	+1.02684558E+02	+1.26357278E-01	+1.68757241E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
15.187500	+1.02169468E+02	+1.02738618E+02	+1.29536313E-01	+1.70332051E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
15.375000	+1.02219431E+02	+1.02790411E+02	+1.32744730E-01	+1.71930439E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
15.562500	+1.02267077E+02	+1.02839909E+02	+1.35983704E-01	+1.73606473E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
15.750000	+1.02312376E+02	+1.02887085E+02	+1.39254973E-01	+1.75353845E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
15.937500	+1.02355301E+02	+1.02931912E+02	+1.42559473E-01	+1.77109360E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
16.125000	+1.02395826E+02	+1.02974365E+02	+1.45896574E-01	+1.78801221E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
16.312500	+1.02433927E+02	+1.03014417E+02	+1.49264519E-01	+1.80404858E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
16.500000	+1.02469576E+02	+1.03052042E+02	+1.52661756E-01	+1.81962648E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
16.687500	+1.02502750E+02	+1.03087215E+02	+1.56088118E-01	+1.83551580E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
16.875000	+1.02533422E+02	+1.03119911E+02	+1.59544940E-01	+1.85223398E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
17.062500	+1.02561566E+02	+1.03150104E+02	+1.63033996E-01	+1.86963775E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
17.250000	+1.02587156E+02	+1.03177771E+02	+1.66556082E-01	+1.88702972E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
17.437500	+1.02610167E+02	+1.03202885E+02	+1.70110357E-01	+1.90370400E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
17.625000	+1.02630577E+02	+1.03225423E+02	+1.73694972E-01	+1.91950939E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
17.812500	+1.02648362E+02	+1.03245361E+02	+1.77308517E-01	+1.93498917E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
18.000000	+1.02663497E+02	+1.03262675E+02	+1.80951181E-01	+1.95098136E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
18.187500	+1.02675957E+02	+1.03277340E+02	+1.84624698E-01	+1.96798361E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
18.375000	+1.02685717E+02	+1.03289334E+02	+1.88331120E-01	+1.98577654E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
18.562500	+1.02692754E+02	+1.03298632E+02	+1.92071360E-01	+2.00381260E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
4.687500	+9.69067923E+01	+9.74025640E+01	-8.49249167E-03	+1.00979477E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
4.781250	+9.69579814E+01	+9.74542249E+01	-7.54148826E-03	+1.01901250E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
4.875000	+9.70095978E+01	+9.75063177E+01	-6.58184323E-03	+1.02775713E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
4.968750	+9.70616201E+01	+9.75588207E+01	-5.61444364E-03	+1.03556610E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
5.062500	+9.71140273E+01	+9.76117126E+01	-4.64015679E-03	+1.04249614E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
5.156250	+9.71667988E+01	+9.76649722E+01	-3.65976339E-03	+1.04866304E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
5.250000	+9.72199141E+01	+9.77185789E+01	-2.67391359E-03	+1.05421573E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
5.343750	+9.72733532E+01	+9.77725124E+01	-1.68310889E-03	+1.05930992E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
5.437500	+9.73270963E+01	+9.78267526E+01	-6.87707496E-04	+1.06408634E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
5.531250	+9.73811239E+01	+9.78812799E+01	+3.12052999E-04	+1.06865674E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
5.625000	+9.74354166E+01	+9.79360751E+01	+1.31602390E-03	+1.07309865E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
5.718750	+9.74899558E+01	+9.79911192E+01	+2.32411296E-03	+1.07745824E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
5.812500	+9.75447228E+01	+9.80463937E+01	+3.33625809E-03	+1.08175911E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
5.906250	+9.75996995E+01	+9.81018805E+01	+4.35241129E-03	+1.08601377E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
6.000000	+9.76548681E+01	+9.81575616E+01	+5.37253392E-03	+1.09023443E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
6.093750	+9.77102111E+01	+9.82134197E+01	+6.39660085E-03	+1.09444018E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
6.187500	+9.77657114E+01	+9.82694375E+01	+7.42460925E-03	+1.09865881E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
6.281250	+9.78213521E+01	+9.83255984E+01	+8.45658612E-03	+1.10292297E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
6.375000	+9.78771169E+01	+9.83818857E+01	+9.49258981E-03	+1.10726204E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
6.468750	+9.79329894E+01	+9.84382836E+01	+1.05327024E-02	+1.11169234E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
6.562500	+9.79889540E+01	+9.84947761E+01	+1.15770130E-02	+1.11620856E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
6.656250	+9.80449951E+01	+9.85513479E+01	+1.26255935E-02	+1.12077921E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
6.750000	+9.81010976E+01	+9.86079839E+01	+1.36784740E-02	+1.12534785E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
6.843750	+9.81572469E+01	+9.86646693E+01	+1.47356207E-02	+1.12984050E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
6.937500	+9.82134285E+01	+9.87213897E+01	+1.57969249E-02	+1.13417813E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
7.031250	+9.82696283E+01	+9.87781309E+01	+1.68622047E-02	+1.13829213E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
7.125000	+9.83258327E+01	+9.88348792E+01	+1.79312227E-02	+1.14213945E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
7.218750	+9.83820283E+01	+9.88916211E+01	+1.90037162E-02	+1.14571429E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
7.312500	+9.84382020E+01	+9.89483432E+01	+2.00794369E-02	+1.14905331E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
7.406250	+9.84943409E+01	+9.90050327E+01	+2.11581912E-02	+1.15223306E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
7.500000	+9.85504324E+01	+9.90616769E+01	+2.22398739E-02	+1.15535927E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
7.593750	+9.86064641E+01	+9.91182634E+01	+2.33244898E-02	+1.15855032E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
7.687500	+9.86624238E+01	+9.91747801E+01	+2.44121558E-02	+1.16191773E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
7.781250	+9.87182996E+01	+9.92312151E+01	+2.55030855E-02	+1.16554776E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
7.875000	+9.87740796E+01	+9.92875568E+01	+2.65975578E-02	+1.16948785E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
7.968750	+9.88297524E+01	+9.93437939E+01	+2.76958752E-02	+1.17374027E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
8.062500	+9.88853068E+01	+9.93999153E+01	+2.87983208E-02	+1.17826434E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
8.156250	+9.89407318E+01	+9.94559102E+01	+2.99051209E-02	+1.18298647E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
8.250000	+9.89960168E+01	+9.95117680E+01	+3.10164205E-02	+1.18781586E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
8.343750	+9.90511512E+01	+9.95674782E+01	+3.21322756E-02	+1.19266297E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
8.437500	+9.91061250E+01	+9.96230309E+01	+3.32526635E-02	+1.19745690E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
8.531250	+9.91609284E+01	+9.96784160E+01	+3.43775073E-02	+1.20215852E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
8.625000	+9.92155516E+01	+9.97336239E+01	+3.55067107E-02	+1.20676664E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
8.718750	+9.92699852E+01	+9.97886450E+01	+3.66401948E-02	+1.21131619E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
8.812500	+9.93242198E+01	+9.98434701E+01	+3.77779286E-02	+1.21586882E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
8.906250	+9.93782464E+01	+9.98980900E+01	+3.89199488E-02	+1.22049815E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
9.000000	+9.94320559E+01	+9.99524959E+01	+4.00663626E-02	+1.22527293E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
9.093750	+9.94856396E+01	+1.00006679E+02	+4.12173356E-02	+1.23024195E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
9.187500	+9.95389887E+01	+1.00060630E+02	+4.23730663E-02	+1.23542380E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
9.281250	+9.95920947E+01	+1.00114342E+02	+4.35337552E-02	+1.24071251E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
2.343750	+9.58345720E+01	+9.63206284E+01	-2.82834997E-02	+5.89156157E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
2.390625	+9.58508335E+01	+9.63370257E+01	-2.80042601E-02	+6.02266338E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
2.437500	+9.58673560E+01	+9.63536869E+01	-2.77188751E-02	+6.15496390E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
2.484375	+9.58841364E+01	+9.63706091E+01	-2.74272322E-02	+6.28945178E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
2.531250	+9.59011715E+01	+9.63877892E+01	-2.71292390E-02	+6.42567126E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
2.578125	+9.59184582E+01	+9.64052241E+01	-2.68248256E-02	+6.56310121E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
2.625000	+9.59359935E+01	+9.64229107E+01	-2.65139482E-02	+6.70116717E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
2.671875	+9.59537742E+01	+9.64408460E+01	-2.61965911E-02	+6.83925416E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
2.718750	+9.59717972E+01	+9.64590268E+01	-2.58727681E-02	+6.97671987E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
2.765625	+9.59900595E+01	+9.64774500E+01	-2.55425236E-02	+7.11290854E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
2.812500	+9.60085578E+01	+9.64961124E+01	-2.52059330E-02	+7.24716521E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
2.859375	+9.60272892E+01	+9.65150109E+01	-2.48631019E-02	+7.37885008E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
2.906250	+9.60462504E+01	+9.65341424E+01	-2.45141658E-02	+7.50735291E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
2.953125	+9.60654385E+01	+9.65535036E+01	-2.41592876E-02	+7.63210700E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
3.000000	+9.60848503E+01	+9.65730915E+01	-2.37986557E-02	+7.75260251E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
3.046875	+9.61044828E+01	+9.65929028E+01	-2.34324811E-02	+7.86839864E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
3.093750	+9.61243329E+01	+9.66129344E+01	-2.30609934E-02	+7.97913428E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
3.140625	+9.61443975E+01	+9.66331830E+01	-2.26844372E-02	+8.08453669E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
3.187500	+9.61646736E+01	+9.66536455E+01	-2.23030680E-02	+8.18442792E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
3.234375	+9.61851581E+01	+9.66743187E+01	-2.19171471E-02	+8.27872858E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
3.281250	+9.62058479E+01	+9.66951995E+01	-2.15269372E-02	+8.36745875E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
3.328125	+9.62267400E+01	+9.67162845E+01	-2.11326979E-02	+8.45073622E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
3.375000	+9.62478313E+01	+9.67375707E+01	-2.07346807E-02	+8.52877168E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
3.421875	+9.62691187E+01	+9.67590548E+01	-2.03331255E-02	+8.60186138E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
3.468750	+9.62905993E+01	+9.67807338E+01	-1.99282562E-02	+8.67037737E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
3.515625	+9.63122698E+01	+9.68026043E+01	-1.95202776E-02	+8.73475572E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
3.562500	+9.63341272E+01	+9.68246632E+01	-1.91093729E-02	+8.79548325E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
3.609375	+9.63561685E+01	+9.68469075E+01	-1.86957011E-02	+8.85308301E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
3.656250	+9.63783905E+01	+9.68693338E+01	-1.82793963E-02	+8.90809927E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
3.703125	+9.64007902E+01	+9.68919391E+01	-1.78605668E-02	+8.96108236E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
3.750000	+9.64233644E+01	+9.69147203E+01	-1.74392949E-02	+9.01257366E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
3.796875	+9.64461101E+01	+9.69376742E+01	-1.70156380E-02	+9.06309139E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
3.843750	+9.64690241E+01	+9.69607977E+01	-1.65896300E-02	+9.11311737E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
3.890625	+9.64921034E+01	+9.69840877E+01	-1.61612833E-02	+9.16308512E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
3.937500	+9.65153449E+01	+9.70075411E+01	-1.57305908E-02	+9.21336951E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
3.984375	+9.65387455E+01	+9.70311549E+01	-1.52975299E-02	+9.26427827E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
4.031250	+9.65623021E+01	+9.70549260E+01	-1.48620647E-02	+9.31604550E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
4.078125	+9.65860116E+01	+9.70788513E+01	-1.44241506E-02	+9.36882752E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
4.125000	+9.66098711E+01	+9.71029279E+01	-1.39837372E-02	+9.42270088E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
4.171875	+9.66338774E+01	+9.71271526E+01	-1.35407724E-02	+9.47766311E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
4.218750	+9.66580275E+01	+9.71515226E+01	-1.30952062E-02	+9.53363572E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
4.265625	+9.66823185E+01	+9.71760348E+01	-1.26469940E-02	+9.59046994E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
4.312500	+9.67067474E+01	+9.72006864E+01	-1.21960997E-02	+9.64795463E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
4.359375	+9.67313112E+01	+9.72254742E+01	-1.17424983E-02	+9.70582645E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
4.406250	+9.67560069E+01	+9.72503955E+01	-1.12861784E-02	+9.76378164E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
4.453125	+9.67808317E+01	+9.72754474E+01	-1.08271438E-02	+9.82148925E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
4.500000	+9.68057828E+01	+9.73006268E+01	-1.03654138E-02	+9.87860504E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
4.546875	+9.68308572E+01	+9.73259311E+01	-9.90102454E-03	+9.93478552E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
4.593750	+9.68560521E+01	+9.73513572E+01	-9.43402769E-03	+9.98970157E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
4.640625	+9.68813647E+01	+9.73769025E+01	-8.96449002E-03	+1.00439058E-02	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.171875	+9.55212995E+01	+9.60048491E+01	-3.34541300E-02	+2.63116981E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.195312	+9.55256734E+01	+9.60092535E+01	-3.33912839E-02	+2.73169767E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.218750	+9.55301290E+01	+9.60137405E+01	-3.33260817E-02	+2.83088131E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.242188	+9.55346659E+01	+9.60183101E+01	-3.32585864E-02	+2.92737079E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.265625	+9.55392839E+01	+9.60229618E+01	-3.31888612E-02	+3.02116318E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.289062	+9.55439828E+01	+9.60276955E+01	-3.31169693E-02	+3.11227155E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.312500	+9.55487624E+01	+9.60325109E+01	-3.30429735E-02	+3.20072360E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.335938	+9.55536224E+01	+9.60374076E+01	-3.29669354E-02	+3.28656019E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.359375	+9.55585625E+01	+9.60423855E+01	-3.28889160E-02	+3.36983409E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.382812	+9.55635826E+01	+9.60474443E+01	-3.28089744E-02	+3.45060889E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.406250	+9.55686823E+01	+9.60525836E+01	-3.27271687E-02	+3.52895781E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.429688	+9.55738614E+01	+9.60578032E+01	-3.26435546E-02	+3.60496263E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.453125	+9.55791197E+01	+9.60631028E+01	-3.25581860E-02	+3.67871284E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.476562	+9.55844569E+01	+9.60684821E+01	-3.24711149E-02	+3.75030474E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.500000	+9.55898726E+01	+9.60739408E+01	-3.23823905E-02	+3.81984061E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.523438	+9.55953667E+01	+9.60794786E+01	-3.22920599E-02	+3.88742788E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.546875	+9.56009389E+01	+9.60850953E+01	-3.22001673E-02	+3.95317850E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.570312	+9.56065888E+01	+9.60907904E+01	-3.21067546E-02	+4.01720829E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.593750	+9.56123162E+01	+9.60965638E+01	-3.20118607E-02	+4.07963614E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.617188	+9.56181208E+01	+9.61024150E+01	-3.19155217E-02	+4.14058354E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.640625	+9.56240023E+01	+9.61083438E+01	-3.18177708E-02	+4.20017382E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.664062	+9.56299604E+01	+9.61143499E+01	-3.17186385E-02	+4.25853164E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.687500	+9.56359947E+01	+9.61204329E+01	-3.16181522E-02	+4.31578238E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.710938	+9.56421050E+01	+9.61265926E+01	-3.15163362E-02	+4.37205144E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.734375	+9.56482910E+01	+9.61328286E+01	-3.14132123E-02	+4.42746385E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.757812	+9.56545524E+01	+9.61391405E+01	-3.13087989E-02	+4.48214354E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.781250	+9.56608887E+01	+9.61455280E+01	-3.12031118E-02	+4.53621276E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.804688	+9.56672998E+01	+9.61519909E+01	-3.10961639E-02	+4.58979158E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.828125	+9.56737852E+01	+9.61585288E+01	-3.09879653E-02	+4.64299726E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.851562	+9.56803446E+01	+9.61651413E+01	-3.08785234E-02	+4.69594385E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.875000	+9.56869778E+01	+9.61718281E+01	-3.07678429E-02	+4.74874144E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.898438	+9.56936843E+01	+9.61785889E+01	-3.06559261E-02	+4.80149592E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.921875	+9.57004638E+01	+9.61854232E+01	-3.05427728E-02	+4.85430828E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.945312	+9.57073160E+01	+9.61923309E+01	-3.04283804E-02	+4.90727427E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.968750	+9.57142405E+01	+9.61993115E+01	-3.03127443E-02	+4.96048406E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
1.992188	+9.57212369E+01	+9.62063647E+01	-3.01958577E-02	+5.01402175E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
2.015625	+9.57283050E+01	+9.62134901E+01	-3.00777121E-02	+5.06796508E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
2.039062	+9.57354443E+01	+9.62206873E+01	-2.99582969E-02	+5.12238519E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
2.062500	+9.57426545E+01	+9.62279561E+01	-2.98376002E-02	+5.17734632E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
2.085938	+9.57499353E+01	+9.62352961E+01	-2.97156088E-02	+5.23290564E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
2.109375	+9.57572862E+01	+9.62427068E+01	-2.95923078E-02	+5.28911314E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
2.132812	+9.57647069E+01	+9.62501880E+01	-2.94676816E-02	+5.34601136E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
2.156250	+9.57721970E+01	+9.62577393E+01	-2.93417135E-02	+5.40363556E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
2.179688	+9.57797562E+01	+9.62653603E+01	-2.92143862E-02	+5.46201355E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
2.203125	+9.57873840E+01	+9.62730506E+01	-2.90856816E-02	+5.52116572E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
2.226562	+9.57950801E+01	+9.62808100E+01	-2.89555815E-02	+5.58110515E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
2.250000	+9.58028442E+01	+9.62886379E+01	-2.88240673E-02	+5.64183767E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
2.273438	+9.58106758E+01	+9.62965341E+01	-2.86911204E-02	+5.70336198E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
2.296875	+9.58185746E+01	+9.63044981E+01	-2.85567222E-02	+5.76566987E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02
2.320312	+9.58265401E+01	+9.63125297E+01	-2.84208546E-02	+5.82836662E-03	+5.39641616E+01	+6.72596281E+02	+8.02326197E-02	+1.00000000E+00	+0.00000000E+00	+4.80724304E+01	+6.72154058E+02	+7.15199586E-02


==> anc/otoc_to_plot_supersymmetric_M700_L1.5916_n100_beta5.0000.dat <==
300.000000	+3.11267495E+01	+3.84528727E+01	+2.68459365E+00	+3.79525797E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
306.000000	+3.08801720E+01	+3.83733408E+01	+2.70713896E+00	+3.71984589E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
312.000000	+3.06426622E+01	+3.83032186E+01	+2.72923180E+00	+3.67131594E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
318.000000	+3.04108393E+01	+3.82415053E+01	+2.75119475E+00	+3.62537260E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
324.000000	+3.01782339E+01	+3.81794144E+01	+2.77273627E+00	+3.63953549E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
330.000000	+2.99505730E+01	+3.81308172E+01	+2.79486918E+00	+3.57363642E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
336.000000	+2.97319740E+01	+3.80837376E+01	+2.81561991E+00	+3.47299286E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
342.000000	+2.95280206E+01	+3.80563877E+01	+2.83654509E+00	+3.40833617E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
348.000000	+2.93255361E+01	+3.80259688E+01	+2.85651994E+00	+3.29531574E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
354.000000	+2.91303302E+01	+3.80026980E+01	+2.87608888E+00	+3.16572344E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
360.000000	+2.89298903E+01	+3.79671992E+01	+2.89450863E+00	+3.05081298E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
366.000000	+2.87268313E+01	+3.79300332E+01	+2.91269864E+00	+2.95623610E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
372.000000	+2.85365294E+01	+3.79001898E+01	+2.92998346E+00	+2.92718914E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
378.000000	+2.83507861E+01	+3.78830069E+01	+2.94782491E+00	+3.06100650E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
384.000000	+2.81491394E+01	+3.78631415E+01	+2.96671554E+00	+3.02705765E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
390.000000	+2.79618963E+01	+3.78467378E+01	+2.98414960E+00	+2.92230575E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
396.000000	+2.77841709E+01	+3.78448636E+01	+3.00178321E+00	+2.88802505E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
402.000000	+2.76033292E+01	+3.78367481E+01	+3.01880590E+00	+2.66612559E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
408.000000	+2.74181080E+01	+3.78058820E+01	+3.03377671E+00	+2.75956065E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
414.000000	+2.72306403E+01	+3.78086094E+01	+3.05192063E+00	+2.94207830E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
420.000000	+2.70480355E+01	+3.78090999E+01	+3.06908165E+00	+2.70208332E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
426.000000	+2.68446486E+01	+3.77712297E+01	+3.08434563E+00	+2.57838379E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
432.000000	+2.66675894E+01	+3.77668121E+01	+3.10002226E+00	+2.58585132E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
438.000000	+2.64880511E+01	+3.77590016E+01	+3.11537584E+00	+2.56445483E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
444.000000	+2.63184509E+01	+3.77645449E+01	+3.13079572E+00	+2.66204878E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
450.000000	+2.61403916E+01	+3.77772004E+01	+3.14732043E+00	+2.75305873E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
456.000000	+2.59710517E+01	+3.78016025E+01	+3.16383242E+00	+2.64353774E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
462.000000	+2.57847467E+01	+3.77966212E+01	+3.17904288E+00	+2.40616381E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
468.000000	+2.56174071E+01	+3.77945323E+01	+3.19270639E+00	+2.27102909E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
474.000000	+2.54476729E+01	+3.77914006E+01	+3.20629523E+00	+2.38701752E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
480.000000	+2.52489655E+01	+3.77799385E+01	+3.22135060E+00	+2.41055990E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
486.000000	+2.50619199E+01	+3.77679256E+01	+3.23522195E+00	+2.13926810E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
492.000000	+2.48795857E+01	+3.77364086E+01	+3.24702181E+00	+1.99899763E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
498.000000	+2.47012152E+01	+3.77156973E+01	+3.25920992E+00	+2.15145718E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
504.000000	+2.45407834E+01	+3.77338591E+01	+3.27283930E+00	+2.42765889E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
510.000000	+2.43722996E+01	+3.77714948E+01	+3.28834183E+00	+2.36382217E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
516.000000	+2.41962262E+01	+3.77688931E+01	+3.30120517E+00	+1.92263674E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
522.000000	+2.40249353E+01	+3.77368657E+01	+3.31141347E+00	+1.94785608E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
528.000000	+2.38284093E+01	+3.77220642E+01	+3.32457944E+00	+2.20330368E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
534.000000	+2.36546625E+01	+3.77339668E+01	+3.33785311E+00	+2.05845899E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
540.000000	+2.35016787E+01	+3.77428017E+01	+3.34928095E+00	+1.99947231E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
546.000000	+2.33418537E+01	+3.77630574E+01	+3.36184678E+00	+1.98830043E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
552.000000	+2.31457601E+01	+3.77307567E+01	+3.37314055E+00	+1.64759321E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
558.000000	+2.29613711E+01	+3.76705353E+01	+3.38161790E+00	+1.83563297E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
564.000000	+2.28061258E+01	+3.77159594E+01	+3.39516815E+00	+2.23077087E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
570.000000	+2.26625257E+01	+3.77707609E+01	+3.40838715E+00	+2.01667880E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
576.000000	+2.24692322E+01	+3.77442873E+01	+3.41936829E+00	+1.79178559E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
582.000000	+2.22769302E+01	+3.77135315E+01	+3.42988858E+00	+1.90787367E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
588.000000	+2.21338385E+01	+3.77626421E+01	+3.44226278E+00	+1.91567478E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
594.000000	+2.19414019E+01	+3.77369715E+01	+3.45287668E+00	+1.62229118E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
150.000000	+2.10627763E+01	+2.33011594E+01	+1.49890094E+00	+1.29087382E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
153.000000	+2.18758914E+01	+2.42033081E+01	+1.53790611E+00	+1.30947107E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
156.000000	+2.26929416E+01	+2.51142838E+01	+1.57746920E+00	+1.31445334E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
159.000000	+2.35078285E+01	+2.60262344E+01	+1.61677331E+00	+1.31048189E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
162.000000	+2.43128202E+01	+2.69322351E+01	+1.65609812E+00	+1.31368313E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
165.000000	+2.51011291E+01	+2.78260711E+01	+1.69559430E+00	+1.30804140E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
168.000000	+2.58692701E+01	+2.87025455E+01	+1.73458060E+00	+1.29374519E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
171.000000	+2.66107522E+01	+2.95556433E+01	+1.77321901E+00	+1.28307409E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
174.000000	+2.73202960E+01	+3.03803050E+01	+1.81156505E+00	+1.25771162E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
177.000000	+2.79966615E+01	+3.11723820E+01	+1.84868171E+00	+1.21761167E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
180.000000	+2.86360666E+01	+3.19279984E+01	+1.88462175E+00	+1.18427243E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
183.000000	+2.92363260E+01	+3.26459120E+01	+1.91973806E+00	+1.15650820E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
186.000000	+2.97972093E+01	+3.33256818E+01	+1.95401224E+00	+1.13443632E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
189.000000	+3.03148201E+01	+3.39645642E+01	+1.98780424E+00	+1.10873047E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
192.000000	+3.07897473E+01	+3.45609309E+01	+2.02053607E+00	+1.07316184E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
195.000000	+3.12225468E+01	+3.51150279E+01	+2.05219395E+00	+1.03251233E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
198.000000	+3.16141243E+01	+3.56263239E+01	+2.08248681E+00	+9.92760013E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
201.000000	+3.19626605E+01	+3.60940442E+01	+2.11175955E+00	+9.56072124E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
204.000000	+3.22702075E+01	+3.65192937E+01	+2.13985114E+00	+9.20818764E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
207.000000	+3.25384017E+01	+3.69044638E+01	+2.16700867E+00	+8.85535235E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
210.000000	+3.27699733E+01	+3.72509278E+01	+2.19298325E+00	+8.52719955E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
213.000000	+3.29644510E+01	+3.75597080E+01	+2.21817187E+00	+8.25941170E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
216.000000	+3.31243343E+01	+3.78329433E+01	+2.24253972E+00	+8.02504201E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
219.000000	+3.32510974E+01	+3.80730307E+01	+2.26632212E+00	+7.80828084E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
222.000000	+3.33482623E+01	+3.82827172E+01	+2.28938940E+00	+7.55906245E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
225.000000	+3.34171073E+01	+3.84627716E+01	+2.31167650E+00	+7.29381197E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
228.000000	+3.34585124E+01	+3.86137082E+01	+2.33315228E+00	+6.96530267E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
231.000000	+3.34770711E+01	+3.87380712E+01	+2.35346831E+00	+6.60236683E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
234.000000	+3.34759578E+01	+3.88394714E+01	+2.37276648E+00	+6.29076109E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
237.000000	+3.34554573E+01	+3.89188266E+01	+2.39121288E+00	+5.99800265E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
240.000000	+3.34173878E+01	+3.89774390E+01	+2.40875449E+00	+5.79484300E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
243.000000	+3.33612361E+01	+3.90179025E+01	+2.42598194E+00	+5.66804136E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
246.000000	+3.32905508E+01	+3.90429416E+01	+2.44276274E+00	+5.48801972E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
249.000000	+3.32094217E+01	+3.90554522E+01	+2.45891006E+00	+5.31539923E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
252.000000	+3.31178647E+01	+3.90566699E+01	+2.47465514E+00	+5.25462473E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
255.000000	+3.30172755E+01	+3.90505544E+01	+2.49043780E+00	+5.21366219E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
258.000000	+3.29099294E+01	+3.90374483E+01	+2.50593711E+00	+5.04219785E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
261.000000	+3.27984243E+01	+3.90170181E+01	+2.52069099E+00	+4.84826248E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
264.000000	+3.26792451E+01	+3.89876289E+01	+2.53502668E+00	+4.75054303E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
267.000000	+3.25524406E+01	+3.89508349E+01	+2.54919425E+00	+4.63019667E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
270.000000	+3.24250513E+01	+3.89111465E+01	+2.56280787E+00	+4.55709293E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
273.000000	+3.22952513E+01	+3.88710078E+01	+2.57653681E+00	+4.53874635E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
276.000000	+3.21628419E+01	+3.88279965E+01	+2.59004034E+00	+4.35200797E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
279.000000	+3.20328451E+01	+3.87825695E+01	+2.60264885E+00	+4.13932618E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
282.000000	+3.19046690E+01	+3.87374319E+01	+2.61487630E+00	+4.04341145E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
285.000000	+3.17751241E+01	+3.86906024E+01	+2.62690932E+00	+4.00777963E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
288.000000	+3.16434215E+01	+3.86424811E+01	+2.63892298E+00	+4.02019364E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
291.000000	+3.15121458E+01	+3.85964616E+01	+2.65103049E+00	+3.94877284E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
294.000000	+3.13812036E+01	+3.85480694E+01	+2.66261562E+00	+3.76660876E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
297.000000	+3.12526852E+01	+3.84989270E+01	+2.67363014E+00	+3.57640638E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
75.000000	+2.99231140E+01	+3.13124059E+01	+1.02194131E+00	+5.12261900E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
76.500000	+2.88075341E+01	+3.02070182E+01	+1.02925089E+00	+4.62348732E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
78.000000	+2.77354429E+01	+2.91441391E+01	+1.03581178E+00	+4.06504682E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
79.500000	+2.67076425E+01	+2.81242980E+01	+1.04144603E+00	+3.54179802E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
81.000000	+2.57241584E+01	+2.71479023E+01	+1.04643717E+00	+3.25506425E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
82.500000	+2.47847600E+01	+2.62153173E+01	+1.05121123E+00	+3.14043335E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
84.000000	+2.38896271E+01	+2.53268480E+01	+1.05585847E+00	+3.01181369E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
85.500000	+2.30391909E+01	+2.44827324E+01	+1.06024667E+00	+2.80393238E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
87.000000	+2.22337867E+01	+2.36831481E+01	+1.06427027E+00	+2.49630501E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
88.500000	+2.14737948E+01	+2.29281875E+01	+1.06773558E+00	+2.21358750E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
90.000000	+2.07588115E+01	+2.22178299E+01	+1.07091103E+00	+2.20249734E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
91.500000	+2.00880438E+01	+2.15520782E+01	+1.07434307E+00	+2.26707706E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
93.000000	+1.94619436E+01	+2.09309189E+01	+1.07771226E+00	+2.40243143E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
94.500000	+1.88795690E+01	+2.03541932E+01	+1.08155037E+00	+2.45276702E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
96.000000	+1.83418734E+01	+1.98216978E+01	+1.08507056E+00	+2.50487013E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
97.500000	+1.78474998E+01	+1.93332470E+01	+1.08906498E+00	+2.45978469E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
99.000000	+1.73977268E+01	+1.88885117E+01	+1.09244992E+00	+2.43076049E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
100.500000	+1.69903577E+01	+1.84869790E+01	+1.09635726E+00	+2.54573655E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
102.000000	+1.66259327E+01	+1.81281466E+01	+1.10008713E+00	+2.68360284E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
103.500000	+1.63028188E+01	+1.78115377E+01	+1.10440807E+00	+3.06621193E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
105.000000	+1.60204543E+01	+1.75365502E+01	+1.10928576E+00	+3.36786913E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
106.500000	+1.57783904E+01	+1.73024301E+01	+1.11451168E+00	+3.70900050E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
108.000000	+1.55753129E+01	+1.71083727E+01	+1.12041276E+00	+4.14257151E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
109.500000	+1.54104802E+01	+1.69535784E+01	+1.12693939E+00	+4.38976214E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
111.000000	+1.52838001E+01	+1.68371827E+01	+1.13358205E+00	+4.67364699E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
112.500000	+1.51933031E+01	+1.67581893E+01	+1.14096033E+00	+5.07489916E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
114.000000	+1.51382874E+01	+1.67155007E+01	+1.14880675E+00	+5.24085213E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
115.500000	+1.51183066E+01	+1.67079914E+01	+1.15668289E+00	+5.54553478E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
117.000000	+1.51308533E+01	+1.67345255E+01	+1.16544335E+00	+6.08651501E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
118.500000	+1.51749313E+01	+1.67939095E+01	+1.17494243E+00	+6.45511319E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
120.000000	+1.52498770E+01	+1.68849076E+01	+1.18480869E+00	+6.83045974E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
121.500000	+1.53537604E+01	+1.70062560E+01	+1.19543381E+00	+7.36736064E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
123.000000	+1.54851147E+01	+1.71566852E+01	+1.20691077E+00	+7.88589036E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
124.500000	+1.56428430E+01	+1.73348989E+01	+1.21909148E+00	+8.31014527E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
126.000000	+1.58258088E+01	+1.75395760E+01	+1.23184121E+00	+8.68226341E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
127.500000	+1.60326146E+01	+1.77693221E+01	+1.24513827E+00	+9.12737209E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
129.000000	+1.62613961E+01	+1.80227384E+01	+1.25922332E+00	+9.62690013E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
130.500000	+1.65108733E+01	+1.82984695E+01	+1.27401897E+00	+9.94882687E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
132.000000	+1.67804136E+01	+1.85951181E+01	+1.28906981E+00	+1.01005262E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
133.500000	+1.70687494E+01	+1.89113416E+01	+1.30432055E+00	+1.03715275E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
135.000000	+1.73738127E+01	+1.92458685E+01	+1.32018439E+00	+1.08235917E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
136.500000	+1.76939307E+01	+1.95973353E+01	+1.33679133E+00	+1.11888021E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
138.000000	+1.80283470E+01	+1.99643076E+01	+1.35375079E+00	+1.13009795E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
139.500000	+1.83763605E+01	+2.03454024E+01	+1.37069427E+00	+1.14384414E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
141.000000	+1.87357062E+01	+2.07392529E+01	+1.38806612E+00	+1.17631274E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
142.500000	+1.91047466E+01	+2.11445154E+01	+1.40598365E+00	+1.20183342E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
144.000000	+1.94828432E+01	+2.15599458E+01	+1.42412112E+00	+1.21812227E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
145.500000	+1.98687416E+01	+2.19844298E+01	+1.44252732E+00	+1.22813478E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
147.000000	+2.02618376E+01	+2.24168964E+01	+1.46096516E+00	+1.24351500E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
148.500000	+2.06600964E+01	+2.28562020E+01	+1.47983277E+00	+1.27216536E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
37.500000	+6.45009420E+01	+6.52773463E+01	+4.40065181E-01	+2.55705095E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
38.250000	+6.39708332E+01	+6.47623054E+01	+4.59286761E-01	+2.56870374E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
39.000000	+6.34180928E+01	+6.42249961E+01	+4.78595737E-01	+2.57442807E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
39.750000	+6.28437038E+01	+6.36663377E+01	+4.97903182E-01	+2.57249852E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
40.500000	+6.22486601E+01	+6.30873083E+01	+5.17183215E-01	+2.56243281E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
41.250000	+6.16340722E+01	+6.24889408E+01	+5.36339675E-01	+2.54583369E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
42.000000	+6.10010151E+01	+6.18723086E+01	+5.55370721E-01	+2.52209929E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
42.750000	+6.03506931E+01	+6.12385222E+01	+5.74171164E-01	+2.49258963E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
43.500000	+5.96842309E+01	+6.05887176E+01	+5.92759565E-01	+2.45778010E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
44.250000	+5.90028763E+01	+5.99240475E+01	+6.11037865E-01	+2.41588778E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
45.000000	+5.83078128E+01	+5.92456777E+01	+6.28997882E-01	+2.37301583E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
45.750000	+5.76002246E+01	+5.85547757E+01	+6.46633103E-01	+2.32081604E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
46.500000	+5.68814136E+01	+5.78525027E+01	+6.63810122E-01	+2.26831620E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
47.250000	+5.61524268E+01	+5.71400151E+01	+6.80657846E-01	+2.21657974E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
48.000000	+5.54145343E+01	+5.64184536E+01	+6.97058818E-01	+2.15085082E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
48.750000	+5.46689616E+01	+5.56889319E+01	+7.12920608E-01	+2.09252114E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
49.500000	+5.39166161E+01	+5.49525460E+01	+7.28446635E-01	+2.03997187E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
50.250000	+5.31587050E+01	+5.42103683E+01	+7.43520186E-01	+1.97183897E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
51.000000	+5.23964013E+01	+5.34634291E+01	+7.58024220E-01	+1.90709189E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
51.750000	+5.16305441E+01	+5.27127261E+01	+7.72126565E-01	+1.85664081E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
52.500000	+5.08620693E+01	+5.19592311E+01	+7.85873832E-01	+1.80077907E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
53.250000	+5.00920639E+01	+5.12038758E+01	+7.99138251E-01	+1.73299476E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
54.000000	+4.93214885E+01	+5.04475449E+01	+8.11868754E-01	+1.66913818E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
54.750000	+4.85510835E+01	+4.96910834E+01	+8.24175323E-01	+1.61847637E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
55.500000	+4.77815763E+01	+4.89353046E+01	+8.36145899E-01	+1.56945888E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
56.250000	+4.70138283E+01	+4.81809843E+01	+8.47717206E-01	+1.50910616E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
57.000000	+4.62487088E+01	+4.74288514E+01	+8.58782492E-01	+1.44272218E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
57.750000	+4.54868995E+01	+4.66795890E+01	+8.69358039E-01	+1.38573743E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
58.500000	+4.47289138E+01	+4.59338436E+01	+8.79568553E-01	+1.34159931E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
59.250000	+4.39752964E+01	+4.51922307E+01	+8.89482029E-01	+1.29888902E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
60.000000	+4.32266946E+01	+4.44553307E+01	+8.99051888E-01	+1.24640360E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
60.750000	+4.24837828E+01	+4.37236831E+01	+9.08178083E-01	+1.18540654E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
61.500000	+4.17471070E+01	+4.29977850E+01	+9.16832986E-01	+1.12801040E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
62.250000	+4.10170408E+01	+4.22780988E+01	+9.25098239E-01	+1.08292450E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
63.000000	+4.02938985E+01	+4.15650582E+01	+9.33076854E-01	+1.04796152E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
63.750000	+3.95780343E+01	+4.08590720E+01	+9.40817662E-01	+1.01290538E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
64.500000	+3.88699002E+01	+4.01605209E+01	+9.48270435E-01	+9.69082131E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
65.250000	+3.81699581E+01	+3.94697533E+01	+9.55353894E-01	+9.17185991E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
66.000000	+3.74785860E+01	+3.87870855E+01	+9.62028224E-01	+8.64785844E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
66.750000	+3.67960397E+01	+3.81128054E+01	+9.68325681E-01	+8.20951271E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
67.500000	+3.61224659E+01	+3.74471782E+01	+9.74342494E-01	+7.88882535E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
68.250000	+3.54580118E+01	+3.67904516E+01	+9.80158919E-01	+7.64502227E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
69.000000	+3.48028668E+01	+3.61428578E+01	+9.85810027E-01	+7.39835018E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
69.750000	+3.41573005E+01	+3.55046095E+01	+9.91256445E-01	+7.08622382E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
70.500000	+3.35215871E+01	+3.48758972E+01	+9.96439363E-01	+6.70116486E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
71.250000	+3.28959746E+01	+3.42568947E+01	+1.00130819E+00	+6.27345581E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
72.000000	+3.22806422E+01	+3.36477568E+01	+1.00584955E+00	+5.87397538E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
72.750000	+3.16756516E+01	+3.30486156E+01	+1.01011916E+00	+5.55335569E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
73.500000	+3.10810464E+01	+3.24595967E+01	+1.01417958E+00	+5.33222091E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
74.250000	+3.04968338E+01	+3.18808234E+01	+1.01811749E+00	+5.16886300E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
18.750000	+6.94517828E+01	+7.00011135E+01	+9.40925893E-02	+1.12515835E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
19.125000	+6.94977142E+01	+7.00493882E+01	+9.83491910E-02	+1.14502924E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
19.500000	+6.95388270E+01	+7.00928955E+01	+1.02680309E-01	+1.16517836E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
19.875000	+6.95750333E+01	+7.01315494E+01	+1.07088029E-01	+1.18584758E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
20.250000	+6.96062470E+01	+7.01652653E+01	+1.11574165E-01	+1.20673314E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
20.625000	+6.96323843E+01	+7.01939600E+01	+1.16138527E-01	+1.22781832E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
21.000000	+6.96533614E+01	+7.02175513E+01	+1.20782803E-01	+1.24958255E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
21.375000	+6.96690947E+01	+7.02359582E+01	+1.25510396E-01	+1.27198143E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
21.750000	+6.96795027E+01	+7.02491006E+01	+1.30322664E-01	+1.29478032E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
22.125000	+6.96845045E+01	+7.02568995E+01	+1.35221249E-01	+1.31843328E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
22.500000	+6.96840183E+01	+7.02592765E+01	+1.40210913E-01	+1.34325908E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
22.875000	+6.96779634E+01	+7.02561542E+01	+1.45295692E-01	+1.36892186E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
23.250000	+6.96662612E+01	+7.02474559E+01	+1.50477827E-01	+1.39550483E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
23.625000	+6.96488322E+01	+7.02331063E+01	+1.55761978E-01	+1.42346285E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
24.000000	+6.96255979E+01	+7.02130307E+01	+1.61153798E-01	+1.45254781E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
24.375000	+6.95964820E+01	+7.01871560E+01	+1.66656087E-01	+1.48244308E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
24.750000	+6.95614096E+01	+7.01554102E+01	+1.72272122E-01	+1.51356159E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
25.125000	+6.95203055E+01	+7.01177228E+01	+1.78007799E-01	+1.54596804E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
25.500000	+6.94730971E+01	+7.00740250E+01	+1.83866882E-01	+1.57909127E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
25.875000	+6.94197152E+01	+7.00242499E+01	+1.89850983E-01	+1.61297324E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
26.250000	+6.93600911E+01	+6.99683327E+01	+1.95964181E-01	+1.64792054E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
26.625000	+6.92941585E+01	+6.99062113E+01	+2.02210387E-01	+1.68342198E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
27.000000	+6.92218565E+01	+6.98378263E+01	+2.08589846E-01	+1.71913394E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
27.375000	+6.91431259E+01	+6.97631213E+01	+2.15103892E-01	+1.75554491E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
27.750000	+6.90579097E+01	+6.96820433E+01	+2.21756433E-01	+1.79261135E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
28.125000	+6.89661556E+01	+6.95945429E+01	+2.28548477E-01	+1.82975466E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
28.500000	+6.88678164E+01	+6.95005741E+01	+2.35479593E-01	+1.86725728E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
28.875000	+6.87628461E+01	+6.94000954E+01	+2.42552906E-01	+1.90548390E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
29.250000	+6.86512038E+01	+6.92930693E+01	+2.49770722E-01	+1.94377461E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
29.625000	+6.85328558E+01	+6.91794632E+01	+2.57131216E-01	+1.98184416E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
30.000000	+6.84077719E+01	+6.90592493E+01	+2.64634553E-01	+2.02023465E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
30.375000	+6.82759259E+01	+6.89324051E+01	+2.72282976E-01	+2.05858828E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
30.750000	+6.81373000E+01	+6.87989138E+01	+2.80073965E-01	+2.09608600E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
31.125000	+6.79918832E+01	+6.86587642E+01	+2.88003621E-01	+2.13310888E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
31.500000	+6.78396675E+01	+6.85119512E+01	+2.96072282E-01	+2.16990193E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
31.875000	+6.76806528E+01	+6.83584756E+01	+3.04277885E-01	+2.20546555E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
32.250000	+6.75148487E+01	+6.81983450E+01	+3.12613274E-01	+2.23962479E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
32.625000	+6.73422688E+01	+6.80315733E+01	+3.21075071E-01	+2.27319277E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
33.000000	+6.71629315E+01	+6.78581807E+01	+3.29662219E-01	+2.30556982E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
33.375000	+6.69768668E+01	+6.76781943E+01	+3.38366845E-01	+2.33579417E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
33.750000	+6.67841115E+01	+6.74916477E+01	+3.47180676E-01	+2.36473778E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
34.125000	+6.65847041E+01	+6.72985810E+01	+3.56102378E-01	+2.39278904E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
34.500000	+6.63786927E+01	+6.70990409E+01	+3.65126594E-01	+2.41846091E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
34.875000	+6.61661369E+01	+6.68930806E+01	+3.74240835E-01	+2.44179030E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
35.250000	+6.59470977E+01	+6.66807594E+01	+3.83440021E-01	+2.46436507E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
35.625000	+6.57216387E+01	+6.64621431E+01	+3.92723573E-01	+2.48523551E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
36.000000	+6.54898385E+01	+6.62373034E+01	+4.02079287E-01	+2.50267361E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
36.375000	+6.52517829E+01	+6.60063179E+01	+4.11493625E-01	+2.51841049E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
36.750000	+6.50075526E+01	+6.57692698E+01	+4.20967366E-01	+2.53387210E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
37.125000	+6.47572365E+01	+6.55262479E+01	+4.30497666E-01	+2.54895456E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
9.375000	+6.70523291E+01	+6.75563632E+01	+8.03588675E-03	+7.80061569E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
9.562500	+6.71164252E+01	+6.76211982E+01	+9.50062396E-03	+7.82324791E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
9.750000	+6.71802631E+01	+6.76857781E+01	+1.09696047E-02	+7.84662647E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
9.937500	+6.72438078E+01	+6.77500682E+01	+1.24431089E-02	+7.87134286E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
10.125000	+6.73070254E+01	+6.78140347E+01	+1.39213583E-02	+7.89748485E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
10.312500	+6.73698833E+01	+6.78776452E+01	+1.54046657E-02	+7.92580109E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
10.500000	+6.74323500E+01	+6.79408685E+01	+1.68935337E-02	+7.95718527E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
10.687500	+6.74943948E+01	+6.80036742E+01	+1.83886102E-02	+7.99198132E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
10.875000	+6.75559884E+01	+6.80660333E+01	+1.98905267E-02	+8.02969043E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
11.062500	+6.76171024E+01	+6.81279176E+01	+2.13997441E-02	+8.06934072E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
11.250000	+6.76777094E+01	+6.81892999E+01	+2.29165295E-02	+8.11024623E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
11.437500	+6.77377830E+01	+6.82501541E+01	+2.44410864E-02	+8.15256105E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
11.625000	+6.77972976E+01	+6.83104546E+01	+2.59737399E-02	+8.19718488E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
11.812500	+6.78562284E+01	+6.83701769E+01	+2.75150308E-02	+8.24508392E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
12.000000	+6.79145512E+01	+6.84292973E+01	+2.90656463E-02	+8.29655258E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
12.187500	+6.79722426E+01	+6.84877927E+01	+3.06262380E-02	+8.35099005E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
12.375000	+6.80292801E+01	+6.85456407E+01	+3.21972676E-02	+8.40736214E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
12.562500	+6.80856418E+01	+6.86028198E+01	+3.37789988E-02	+8.46498315E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
12.750000	+6.81413065E+01	+6.86593089E+01	+3.53716363E-02	+8.52400533E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
12.937500	+6.81962539E+01	+6.87150877E+01	+3.69755008E-02	+8.58523678E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
13.125000	+6.82504636E+01	+6.87701363E+01	+3.85911001E-02	+8.64944039E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
13.312500	+6.83039162E+01	+6.88244356E+01	+4.02190409E-02	+8.71667512E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
13.500000	+6.83565926E+01	+6.88779667E+01	+4.18598532E-02	+8.78620340E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
13.687500	+6.84084743E+01	+6.89307115E+01	+4.35138672E-02	+8.85703650E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
13.875000	+6.84595435E+01	+6.89826522E+01	+4.51812419E-02	+8.92868248E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
14.062500	+6.85097828E+01	+6.90337716E+01	+4.68621231E-02	+9.00149989E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
14.250000	+6.85591751E+01	+6.90840526E+01	+4.85568044E-02	+9.07637140E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
14.437500	+6.86077036E+01	+6.91334789E+01	+5.02657624E-02	+9.15395186E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
14.625000	+6.86553520E+01	+6.91820344E+01	+5.19895363E-02	+9.23408644E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
14.812500	+6.87021041E+01	+6.92297032E+01	+5.37285448E-02	+9.31586389E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
15.000000	+6.87479446E+01	+6.92764701E+01	+5.54829853E-02	+9.39826994E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
15.187500	+6.87928582E+01	+6.93223200E+01	+5.72528961E-02	+9.48093057E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
15.375000	+6.88368301E+01	+6.93672381E+01	+5.90383343E-02	+9.56435912E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
15.562500	+6.88798458E+01	+6.94112100E+01	+6.08395307E-02	+9.64950748E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
15.750000	+6.89218908E+01	+6.94542215E+01	+6.26568996E-02	+9.73696954E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
15.937500	+6.89629508E+01	+6.94962587E+01	+6.44908943E-02	+9.82646188E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
16.125000	+6.90030120E+01	+6.95373080E+01	+6.63418228E-02	+9.91699271E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
16.312500	+6.90420609E+01	+6.95773558E+01	+6.82097666E-02	+1.00075901E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
16.500000	+6.90800842E+01	+6.96163891E+01	+7.00946691E-02	+1.00980198E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
16.687500	+6.91170691E+01	+6.96543949E+01	+7.19965240E-02	+1.01889273E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
16.875000	+6.91530024E+01	+6.96913603E+01	+7.39155168E-02	+1.02812889E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
17.062500	+6.91878714E+01	+6.97272728E+01	+7.58520073E-02	+1.03755997E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
17.250000	+6.92216634E+01	+6.97621201E+01	+7.78063667E-02	+1.04714380E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
17.437500	+6.92543661E+01	+6.97958898E+01	+7.97787966E-02	+1.05677535E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
17.625000	+6.92859672E+01	+6.98285699E+01	+8.17692742E-02	+1.06636573E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
17.812500	+6.93164551E+01	+6.98601486E+01	+8.37776680E-02	+1.07590962E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
18.000000	+6.93458177E+01	+6.98906141E+01	+8.58039353E-02	+1.08548775E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
18.187500	+6.93740435E+01	+6.99199547E+01	+8.78482471E-02	+1.09520185E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
18.375000	+6.94011206E+01	+6.99481590E+01	+8.99109422E-02	+1.10509273E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
18.562500	+6.94270375E+01	+6.99752157E+01	+9.19923448E-02	+1.11507005E-02	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
4.687500	+6.55000007E+01	+6.59866430E+01	-2.70787748E-02	+6.75157985E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
4.781250	+6.55271202E+01	+6.60140722E+01	-2.64426373E-02	+6.81935238E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
4.875000	+6.55545370E+01	+6.60418019E+01	-2.58001462E-02	+6.88499290E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
4.968750	+6.55822412E+01	+6.60698221E+01	-2.51517012E-02	+6.94625077E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
5.062500	+6.56102232E+01	+6.60981231E+01	-2.44977242E-02	+7.00298947E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
5.156250	+6.56384734E+01	+6.61266950E+01	-2.38386406E-02	+7.05526530E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
5.250000	+6.56669824E+01	+6.61555282E+01	-2.31748620E-02	+7.10329827E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
5.343750	+6.56957407E+01	+6.61846130E+01	-2.25067722E-02	+7.14742421E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
5.437500	+6.57247391E+01	+6.62139400E+01	-2.18347199E-02	+7.18803965E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
5.531250	+6.57539682E+01	+6.62434999E+01	-2.11590148E-02	+7.22554989E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
5.625000	+6.57834190E+01	+6.62732832E+01	-2.04799293E-02	+7.26032902E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
5.718750	+6.58130825E+01	+6.63032810E+01	-1.97977031E-02	+7.29269661E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
5.812500	+6.58429496E+01	+6.63334841E+01	-1.91125487E-02	+7.32291190E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
5.906250	+6.58730115E+01	+6.63638836E+01	-1.84246571E-02	+7.35118231E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
6.000000	+6.59032596E+01	+6.63944707E+01	-1.77342020E-02	+7.37768077E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
6.093750	+6.59336853E+01	+6.64252368E+01	-1.70413420E-02	+7.40256463E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
6.187500	+6.59642799E+01	+6.64561733E+01	-1.63462211E-02	+7.42599001E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
6.281250	+6.59950352E+01	+6.64872717E+01	-1.56489688E-02	+7.44811708E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
6.375000	+6.60259430E+01	+6.65185237E+01	-1.49496992E-02	+7.46910472E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
6.468750	+6.60569950E+01	+6.65499212E+01	-1.42485117E-02	+7.48909633E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
6.562500	+6.60881832E+01	+6.65814561E+01	-1.35454936E-02	+7.50820104E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
6.656250	+6.61194998E+01	+6.66131204E+01	-1.28407240E-02	+7.52647603E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
6.750000	+6.61509369E+01	+6.66449064E+01	-1.21342794E-02	+7.54391582E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
6.843750	+6.61824869E+01	+6.66768063E+01	-1.14262398E-02	+7.56045278E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
6.937500	+6.62141424E+01	+6.67088126E+01	-1.07166945E-02	+7.57597101E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
7.031250	+6.62458958E+01	+6.67409179E+01	-1.00057452E-02	+7.59033208E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
7.125000	+6.62777400E+01	+6.67731147E+01	-9.29350721E-03	+7.60340867E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
7.218750	+6.63096678E+01	+6.68053961E+01	-8.58010611E-03	+7.61511981E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
7.312500	+6.63416722E+01	+6.68377548E+01	-7.86567225E-03	+7.62546055E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
7.406250	+6.63737463E+01	+6.68701839E+01	-7.15033226E-03	+7.63451970E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
7.500000	+6.64058833E+01	+6.69026766E+01	-6.43419980E-03	+7.64248146E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
7.593750	+6.64380767E+01	+6.69352261E+01	-5.71736698E-03	+7.64960985E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
7.687500	+6.64703197E+01	+6.69678260E+01	-4.99989796E-03	+7.65621829E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
7.781250	+6.65026059E+01	+6.70004696E+01	-4.28182605E-03	+7.66262968E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
7.875000	+6.65349290E+01	+6.70331506E+01	-3.56315489E-03	+7.66913433E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
7.968750	+6.65672827E+01	+6.70658628E+01	-2.84386337E-03	+7.67595339E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
8.062500	+6.65996609E+01	+6.70986000E+01	-2.12391363E-03	+7.68321456E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
8.156250	+6.66320574E+01	+6.71313562E+01	-1.40326064E-03	+7.69094433E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
8.250000	+6.66644663E+01	+6.71641255E+01	-6.81861569E-04	+7.69907796E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
8.343750	+6.66968819E+01	+6.71969020E+01	+4.03164817E-05	+7.70748499E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
8.437500	+6.67292983E+01	+6.72296801E+01	+7.63291867E-04	+7.71600499E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
8.531250	+6.67617100E+01	+6.72624541E+01	+1.48706742E-03	+7.72448663E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
8.625000	+6.67941115E+01	+6.72952186E+01	+2.21163311E-03	+7.73282232E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
8.718750	+6.68264975E+01	+6.73279681E+01	+2.93697160E-03	+7.74097207E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
8.812500	+6.68588625E+01	+6.73606974E+01	+3.66306537E-03	+7.74897220E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
8.906250	+6.68912014E+01	+6.73934012E+01	+4.38990389E-03	+7.75692799E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
9.000000	+6.69235092E+01	+6.74260745E+01	+5.11748937E-03	+7.76499252E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
9.093750	+6.69557807E+01	+6.74587122E+01	+5.84583999E-03	+7.77333671E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
9.187500	+6.69880111E+01	+6.74913094E+01	+6.57499000E-03	+7.78211727E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
9.281250	+6.70201955E+01	+6.75238614E+01	+7.30498698E-03	+7.79115145E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
2.343750	+6.49483152E+01	+6.54287409E+01	-3.99355015E-02	+3.69743423E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
2.390625	+6.49564424E+01	+6.54369523E+01	-3.97602132E-02	+3.78153512E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
2.437500	+6.49647079E+01	+6.54453040E+01	-3.95809826E-02	+3.86594740E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
2.484375	+6.49731106E+01	+6.54537947E+01	-3.93977806E-02	+3.95094947E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
2.531250	+6.49816492E+01	+6.54624233E+01	-3.92105811E-02	+4.03645951E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
2.578125	+6.49903226E+01	+6.54711887E+01	-3.90193625E-02	+4.12236538E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
2.625000	+6.49991296E+01	+6.54800895E+01	-3.88241093E-02	+4.20852788E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
2.671875	+6.50080688E+01	+6.54891246E+01	-3.86248130E-02	+4.29478448E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
2.718750	+6.50171393E+01	+6.54982929E+01	-3.84214733E-02	+4.38095330E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
2.765625	+6.50263396E+01	+6.55075930E+01	-3.82140987E-02	+4.46683745E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
2.812500	+6.50356686E+01	+6.55170238E+01	-3.80027073E-02	+4.55222955E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
2.859375	+6.50451251E+01	+6.55265839E+01	-3.77873271E-02	+4.63691631E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
2.906250	+6.50547078E+01	+6.55362722E+01	-3.75679964E-02	+4.72068321E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
2.953125	+6.50644155E+01	+6.55460875E+01	-3.73447631E-02	+4.80331913E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
3.000000	+6.50742470E+01	+6.55560283E+01	-3.71176852E-02	+4.88462079E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
3.046875	+6.50842010E+01	+6.55660936E+01	-3.68868299E-02	+4.96439705E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
3.093750	+6.50942763E+01	+6.55762820E+01	-3.66522730E-02	+5.04247278E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
3.140625	+6.51044717E+01	+6.55865922E+01	-3.64140981E-02	+5.11869243E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
3.187500	+6.51147859E+01	+6.55970229E+01	-3.61723956E-02	+5.19292312E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
3.234375	+6.51252177E+01	+6.56075729E+01	-3.59272615E-02	+5.26505712E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
3.281250	+6.51357658E+01	+6.56182409E+01	-3.56787965E-02	+5.33501371E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
3.328125	+6.51464290E+01	+6.56290255E+01	-3.54271040E-02	+5.40274045E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
3.375000	+6.51572060E+01	+6.56399256E+01	-3.51722895E-02	+5.46821374E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
3.421875	+6.51680956E+01	+6.56509397E+01	-3.49144589E-02	+5.53143863E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
3.468750	+6.51790966E+01	+6.56620665E+01	-3.46537172E-02	+5.59244789E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
3.515625	+6.51902076E+01	+6.56733048E+01	-3.43901670E-02	+5.65130061E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
3.562500	+6.52014274E+01	+6.56846532E+01	-3.41239077E-02	+5.70807990E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
3.609375	+6.52127547E+01	+6.56961105E+01	-3.38550345E-02	+5.76289015E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
3.656250	+6.52241882E+01	+6.57076753E+01	-3.35836368E-02	+5.81585383E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
3.703125	+6.52357268E+01	+6.57193462E+01	-3.33097982E-02	+5.86710769E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
3.750000	+6.52473690E+01	+6.57311221E+01	-3.30335954E-02	+5.91679890E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
3.796875	+6.52591137E+01	+6.57430014E+01	-3.27550983E-02	+5.96508078E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
3.843750	+6.52709594E+01	+6.57549831E+01	-3.24743691E-02	+6.01210855E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
3.890625	+6.52829050E+01	+6.57670656E+01	-3.21914631E-02	+6.05803511E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
3.937500	+6.52949492E+01	+6.57792478E+01	-3.19064283E-02	+6.10300696E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
3.984375	+6.53070906E+01	+6.57915282E+01	-3.16193062E-02	+6.14716044E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
4.031250	+6.53193279E+01	+6.58039057E+01	-3.13301320E-02	+6.19061835E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
4.078125	+6.53316598E+01	+6.58163788E+01	-3.10389357E-02	+6.23348710E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
4.125000	+6.53440852E+01	+6.58289462E+01	-3.07457426E-02	+6.27585442E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
4.171875	+6.53566025E+01	+6.58416067E+01	-3.04505744E-02	+6.31778770E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
4.218750	+6.53692106E+01	+6.58543590E+01	-3.01534500E-02	+6.35933318E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
4.265625	+6.53819082E+01	+6.58672017E+01	-2.98543869E-02	+6.40051570E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
4.312500	+6.53946940E+01	+6.58801335E+01	-2.95534017E-02	+6.44133931E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
4.359375	+6.54075666E+01	+6.58931532E+01	-2.92505113E-02	+6.48178844E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
4.406250	+6.54205249E+01	+6.59062595E+01	-2.89457340E-02	+6.52182984E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
4.453125	+6.54335674E+01	+6.59194510E+01	-2.86390898E-02	+6.56141495E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
4.500000	+6.54466931E+01	+6.59327265E+01	-2.83306013E-02	+6.60048276E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
4.546875	+6.54599004E+01	+6.59460848E+01	-2.80202945E-02	+6.63896303E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
4.593750	+6.54731884E+01	+6.59595244E+01	-2.77081986E-02	+6.67677955E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
4.640625	+6.54865556E+01	+6.59730443E+01	-2.73943464E-02	+6.71424460E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.171875	+6.47932295E+01	+6.52721800E+01	-4.30108382E-02	+1.38956925E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.195312	+6.47953758E+01	+6.52743423E+01	-4.29775877E-02	+1.44781313E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.218750	+6.47975628E+01	+6.52765458E+01	-4.29429720E-02	+1.50585472E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.242188	+6.47997903E+01	+6.52787905E+01	-4.29070007E-02	+1.56346230E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.265625	+6.48020582E+01	+6.52810763E+01	-4.28696847E-02	+1.62058012E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.289062	+6.48043664E+01	+6.52834030E+01	-4.28310360E-02	+1.67715879E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.312500	+6.48067149E+01	+6.52857707E+01	-4.27910679E-02	+1.73315503E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.335938	+6.48091036E+01	+6.52881791E+01	-4.27497944E-02	+1.78853167E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.359375	+6.48115323E+01	+6.52906283E+01	-4.27072305E-02	+1.84325740E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.382812	+6.48140011E+01	+6.52931180E+01	-4.26633917E-02	+1.89730671E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.406250	+6.48165097E+01	+6.52956482E+01	-4.26182942E-02	+1.95065971E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.429688	+6.48190581E+01	+6.52982188E+01	-4.25719545E-02	+2.00330187E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.453125	+6.48216462E+01	+6.53008297E+01	-4.25243894E-02	+2.05522387E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.476562	+6.48242739E+01	+6.53034808E+01	-4.24756159E-02	+2.10642128E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.500000	+6.48269411E+01	+6.53061720E+01	-4.24256509E-02	+2.15689444E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.523438	+6.48296477E+01	+6.53089031E+01	-4.23745115E-02	+2.20664803E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.546875	+6.48323936E+01	+6.53116740E+01	-4.23222143E-02	+2.25569098E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.570312	+6.48351787E+01	+6.53144847E+01	-4.22687760E-02	+2.30403612E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.593750	+6.48380029E+01	+6.53173351E+01	-4.22142126E-02	+2.35169979E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.617188	+6.48408661E+01	+6.53202249E+01	-4.21585400E-02	+2.39870176E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.640625	+6.48437681E+01	+6.53231542E+01	-4.21017735E-02	+2.44506478E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.664062	+6.48467089E+01	+6.53261227E+01	-4.20439276E-02	+2.49081429E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.687500	+6.48496884E+01	+6.53291305E+01	-4.19850166E-02	+2.53597820E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.710938	+6.48527064E+01	+6.53321772E+01	-4.19250536E-02	+2.58058659E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.734375	+6.48557629E+01	+6.53352629E+01	-4.18640516E-02	+2.62467134E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.757812	+6.48588576E+01	+6.53383874E+01	-4.18020222E-02	+2.66826580E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.781250	+6.48619906E+01	+6.53415506E+01	-4.17389766E-02	+2.71140469E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.804688	+6.48651616E+01	+6.53447524E+01	-4.16749251E-02	+2.75412365E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.828125	+6.48683706E+01	+6.53479926E+01	-4.16098771E-02	+2.79645903E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.851562	+6.48716175E+01	+6.53512711E+01	-4.15438411E-02	+2.83844754E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.875000	+6.48749021E+01	+6.53545879E+01	-4.14768248E-02	+2.88012609E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.898438	+6.48782243E+01	+6.53579427E+01	-4.14088352E-02	+2.92153151E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.921875	+6.48815839E+01	+6.53613354E+01	-4.13398780E-02	+2.96270024E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.945312	+6.48849809E+01	+6.53647659E+01	-4.12699586E-02	+3.00366817E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.968750	+6.48884151E+01	+6.53682341E+01	-4.11990811E-02	+3.04447043E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
1.992188	+6.48918864E+01	+6.53717399E+01	-4.11272490E-02	+3.08514109E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
2.015625	+6.48953947E+01	+6.53752831E+01	-4.10544651E-02	+3.12571306E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
2.039062	+6.48989397E+01	+6.53788636E+01	-4.09807312E-02	+3.16621785E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
2.062500	+6.49025215E+01	+6.53824812E+01	-4.09060486E-02	+3.20668549E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
2.085938	+6.49061399E+01	+6.53861358E+01	-4.08304179E-02	+3.24714427E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
2.109375	+6.49097946E+01	+6.53898273E+01	-4.07538388E-02	+3.28762067E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
2.132812	+6.49134857E+01	+6.53935556E+01	-4.06763106E-02	+3.32813921E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
2.156250	+6.49172129E+01	+6.53973205E+01	-4.05978322E-02	+3.36872238E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
2.179688	+6.49209761E+01	+6.54011219E+01	-4.05184018E-02	+3.40939054E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
2.203125	+6.49247752E+01	+6.54049595E+01	-4.04380170E-02	+3.45016183E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
2.226562	+6.49286100E+01	+6.54088334E+01	-4.03566754E-02	+3.49105209E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
2.250000	+6.49324804E+01	+6.54127434E+01	-4.02743740E-02	+3.53207483E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
2.273438	+6.49363863E+01	+6.54166892E+01	-4.01911094E-02	+3.57324128E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
2.296875	+6.49403275E+01	+6.54206709E+01	-4.01068783E-02	+3.61456023E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02
2.320312	+6.49443038E+01	+6.54246882E+01	-4.00216769E-02	+3.65595732E-03	+3.85284197E+01	+6.53852841E+02	+5.89252158E-02	+1.00000000E+00	+0.00000000E+00	+3.25751602E+01	+6.53223362E+02	+4.98683330E-02


==> anc/otoc_to_plot_supersymmetric_M700_L1.5916_n100_beta7.5000.dat <==
400.000000	+1.77355088E+01	+2.45292816E+01	+2.60915359E+00	+2.29898009E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
408.000000	+1.75521456E+01	+2.44829315E+01	+2.62912040E+00	+2.69272249E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
416.000000	+1.73746034E+01	+2.44674728E+01	+2.65223715E+00	+2.78088209E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
424.000000	+1.71849503E+01	+2.44310789E+01	+2.67361452E+00	+2.63075249E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
432.000000	+1.70079288E+01	+2.44057240E+01	+2.69432919E+00	+2.58464130E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
440.000000	+1.68413325E+01	+2.43934017E+01	+2.71496878E+00	+2.63762011E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
448.000000	+1.66808304E+01	+2.43975082E+01	+2.73653112E+00	+2.68886689E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
456.000000	+1.65227230E+01	+2.44067867E+01	+2.75799065E+00	+2.55453203E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
464.000000	+1.63599310E+01	+2.43985431E+01	+2.77740363E+00	+2.35193169E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
472.000000	+1.62068620E+01	+2.43932631E+01	+2.79562156E+00	+2.39119067E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
480.000000	+1.60252334E+01	+2.43773543E+01	+2.81566268E+00	+2.36430732E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
488.000000	+1.58533329E+01	+2.43553488E+01	+2.83345047E+00	+2.07592270E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
496.000000	+1.56922305E+01	+2.43264236E+01	+2.84887744E+00	+2.09582051E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
504.000000	+1.55460142E+01	+2.43379632E+01	+2.86698360E+00	+2.41080486E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
512.000000	+1.53928376E+01	+2.43665830E+01	+2.88745032E+00	+2.16834102E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
520.000000	+1.52351162E+01	+2.43374412E+01	+2.90167706E+00	+1.89337558E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
528.000000	+1.50626230E+01	+2.43123788E+01	+2.91774433E+00	+2.10642756E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
536.000000	+1.49156633E+01	+2.43299907E+01	+2.93537990E+00	+2.11044432E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
544.000000	+1.47833398E+01	+2.43507663E+01	+2.95151144E+00	+1.92142661E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
552.000000	+1.46095299E+01	+2.43177751E+01	+2.96612272E+00	+1.70708063E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
560.000000	+1.44472871E+01	+2.42796329E+01	+2.97882473E+00	+1.94220584E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
568.000000	+1.43210775E+01	+2.43357457E+01	+2.99719802E+00	+2.12402983E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
576.000000	+1.41589299E+01	+2.43311657E+01	+3.01280921E+00	+1.85682753E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
584.000000	+1.40016678E+01	+2.43183280E+01	+3.02690726E+00	+1.84604133E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
592.000000	+1.38476913E+01	+2.43248622E+01	+3.04234587E+00	+1.69465445E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
600.000000	+1.36708575E+01	+2.42710754E+01	+3.05402173E+00	+1.62310471E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
608.000000	+1.35401580E+01	+2.42929814E+01	+3.06831554E+00	+1.71407696E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
616.000000	+1.33838027E+01	+2.42787571E+01	+3.08144696E+00	+1.61642040E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
624.000000	+1.32234688E+01	+2.42580169E+01	+3.09417827E+00	+1.61552863E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
632.000000	+1.30791773E+01	+2.42594207E+01	+3.10729542E+00	+1.67755655E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
640.000000	+1.29548615E+01	+2.42895975E+01	+3.12101917E+00	+1.68083402E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
648.000000	+1.27881774E+01	+2.42731745E+01	+3.13418876E+00	+1.78531601E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
656.000000	+1.26192003E+01	+2.42823824E+01	+3.14958423E+00	+1.92320375E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
664.000000	+1.24482305E+01	+2.42921290E+01	+3.16496002E+00	+1.82403923E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
672.000000	+1.23019979E+01	+2.43105813E+01	+3.17876886E+00	+1.64280893E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
680.000000	+1.21867051E+01	+2.43460474E+01	+3.19124497E+00	+1.47489564E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
688.000000	+1.20500528E+01	+2.43453889E+01	+3.20236719E+00	+1.31041424E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
696.000000	+1.19212513E+01	+2.43382253E+01	+3.21221159E+00	+1.21762807E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
704.000000	+1.18128747E+01	+2.43500977E+01	+3.22184924E+00	+1.45140247E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
712.000000	+1.16660560E+01	+2.43747567E+01	+3.23543403E+00	+1.78186447E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
720.000000	+1.14884566E+01	+2.43882576E+01	+3.25035907E+00	+1.51172436E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
728.000000	+1.13660263E+01	+2.43858675E+01	+3.25962162E+00	+8.57443009E-04	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
736.000000	+1.12598083E+01	+2.43378023E+01	+3.26407816E+00	+3.84899585E-04	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
744.000000	+1.11497055E+01	+2.42499755E+01	+3.26578002E+00	+6.07612833E-04	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
752.000000	+1.10137243E+01	+2.42194801E+01	+3.27379996E+00	+1.55940672E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
760.000000	+1.08298404E+01	+2.42610805E+01	+3.29073052E+00	+1.85044730E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
768.000000	+1.06915012E+01	+2.42940874E+01	+3.30340712E+00	+1.15429906E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
776.000000	+1.06081290E+01	+2.42897326E+01	+3.30919931E+00	+7.90255935E-04	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
784.000000	+1.05520953E+01	+2.43277658E+01	+3.31605121E+00	+1.40722943E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
792.000000	+1.04459202E+01	+2.44390684E+01	+3.33171498E+00	+2.50871231E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
200.000000	+1.58845608E+01	+1.81319871E+01	+1.50293290E+00	+1.15713465E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
204.000000	+1.63915807E+01	+1.87443539E+01	+1.54874189E+00	+1.13331477E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
208.000000	+1.68760334E+01	+1.93367458E+01	+1.59359808E+00	+1.10625657E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
212.000000	+1.73353237E+01	+1.99058104E+01	+1.63724241E+00	+1.07626831E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
216.000000	+1.77663412E+01	+2.04483132E+01	+1.67969954E+00	+1.05400472E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
220.000000	+1.81660715E+01	+2.09627029E+01	+1.72156279E+00	+1.03152418E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
224.000000	+1.85344399E+01	+2.14471219E+01	+1.76222148E+00	+9.99094803E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
228.000000	+1.88693085E+01	+2.18986437E+01	+1.80149037E+00	+9.55977116E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
232.000000	+1.91723660E+01	+2.23165439E+01	+1.83869965E+00	+9.04867459E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
236.000000	+1.94436860E+01	+2.27004452E+01	+1.87387977E+00	+8.56422305E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
240.000000	+1.96823564E+01	+2.30495049E+01	+1.90721343E+00	+8.22002597E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
244.000000	+1.98868145E+01	+2.33649375E+01	+1.93963998E+00	+7.94152525E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
248.000000	+2.00607873E+01	+2.36487999E+01	+1.97074563E+00	+7.61348858E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
252.000000	+2.02060572E+01	+2.39026100E+01	+2.00054789E+00	+7.35567083E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
256.000000	+2.03234026E+01	+2.41288890E+01	+2.02959100E+00	+7.06211900E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
260.000000	+2.04164814E+01	+2.43278903E+01	+2.05704484E+00	+6.70952725E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
264.000000	+2.04833700E+01	+2.44987020E+01	+2.08326722E+00	+6.43216952E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
268.000000	+2.05247731E+01	+2.46427212E+01	+2.10850219E+00	+6.18027761E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
272.000000	+2.05463594E+01	+2.47652081E+01	+2.13270944E+00	+5.96457067E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
276.000000	+2.05480988E+01	+2.48673047E+01	+2.15621876E+00	+5.64447745E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
280.000000	+2.05356251E+01	+2.49493460E+01	+2.17786526E+00	+5.25618247E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
284.000000	+2.05086811E+01	+2.50133800E+01	+2.19826822E+00	+5.02435318E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
288.000000	+2.04652882E+01	+2.50600316E+01	+2.21806008E+00	+4.89470702E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
292.000000	+2.04085234E+01	+2.50931148E+01	+2.23742588E+00	+4.70010460E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
296.000000	+2.03408934E+01	+2.51116922E+01	+2.25566092E+00	+4.43330994E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
300.000000	+2.02656324E+01	+2.51193512E+01	+2.27289235E+00	+4.28488995E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
304.000000	+2.01824036E+01	+2.51195764E+01	+2.28994004E+00	+4.22936819E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
308.000000	+2.00926239E+01	+2.51133779E+01	+2.30672730E+00	+4.08909041E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
312.000000	+2.00001129E+01	+2.51014648E+01	+2.32265276E+00	+3.97029236E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
316.000000	+1.99024966E+01	+2.50852811E+01	+2.33848964E+00	+3.94853224E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
320.000000	+1.97972637E+01	+2.50623306E+01	+2.35424102E+00	+3.85223084E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
324.000000	+1.96889068E+01	+2.50339002E+01	+2.36930749E+00	+3.80338387E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
328.000000	+1.95782924E+01	+2.50060219E+01	+2.38466809E+00	+3.82625082E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
332.000000	+1.94661670E+01	+2.49773004E+01	+2.39991749E+00	+3.69409168E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
336.000000	+1.93553585E+01	+2.49458860E+01	+2.41422083E+00	+3.54892182E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
340.000000	+1.92493231E+01	+2.49191676E+01	+2.42830887E+00	+3.49617672E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
344.000000	+1.91433375E+01	+2.48924360E+01	+2.44219024E+00	+3.34798658E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
348.000000	+1.90376917E+01	+2.48614486E+01	+2.45509276E+00	+3.19379992E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
352.000000	+1.89335499E+01	+2.48314329E+01	+2.46774064E+00	+3.12707332E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
356.000000	+1.88278869E+01	+2.47991720E+01	+2.48010935E+00	+3.08107080E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
360.000000	+1.87201207E+01	+2.47651844E+01	+2.49238921E+00	+3.07909215E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
364.000000	+1.86111124E+01	+2.47313132E+01	+2.50474208E+00	+2.98911771E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
368.000000	+1.85065965E+01	+2.46979577E+01	+2.51630215E+00	+2.83327826E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
372.000000	+1.84071372E+01	+2.46676440E+01	+2.52740831E+00	+2.82560223E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
376.000000	+1.83091722E+01	+2.46420818E+01	+2.53890697E+00	+2.98217222E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
380.000000	+1.82065319E+01	+2.46181938E+01	+2.55126569E+00	+3.07915536E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
384.000000	+1.81034178E+01	+2.45942648E+01	+2.56354021E+00	+2.94683254E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
388.000000	+1.80063048E+01	+2.45709153E+01	+2.57484035E+00	+2.79623968E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
392.000000	+1.79141504E+01	+2.45518333E+01	+2.58591013E+00	+2.83903194E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
396.000000	+1.78257022E+01	+2.45411158E+01	+2.59755260E+00	+2.98220653E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
100.000000	+1.56358808E+01	+1.67567182E+01	+8.07223275E-01	+1.41247144E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
102.000000	+1.50135646E+01	+1.61375424E+01	+8.10021114E-01	+1.38536787E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
104.000000	+1.44262893E+01	+1.55533551E+01	+8.12764746E-01	+1.39452098E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
106.000000	+1.38740078E+01	+1.50042727E+01	+8.15599198E-01	+1.43839508E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
108.000000	+1.33567633E+01	+1.44903324E+01	+8.18518327E-01	+1.47810423E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
110.000000	+1.28745983E+01	+1.40115656E+01	+8.21511615E-01	+1.44341067E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
112.000000	+1.24278095E+01	+1.35679424E+01	+8.24291969E-01	+1.40159480E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
114.000000	+1.20159332E+01	+1.31592926E+01	+8.27117994E-01	+1.34951644E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
116.000000	+1.16390785E+01	+1.27853825E+01	+8.29690035E-01	+1.40134242E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
118.000000	+1.12961552E+01	+1.24459416E+01	+8.32723364E-01	+1.60494680E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
120.000000	+1.09869712E+01	+1.21406579E+01	+8.36109822E-01	+1.84490231E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
122.000000	+1.07108683E+01	+1.18691710E+01	+8.40102973E-01	+2.18596152E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
124.000000	+1.04672375E+01	+1.16310561E+01	+8.44853668E-01	+2.53516722E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
126.000000	+1.02556905E+01	+1.14257990E+01	+8.50243642E-01	+2.83399654E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
128.000000	+1.00756990E+01	+1.12527857E+01	+8.56189655E-01	+3.19368747E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
130.000000	+9.92618755E+00	+1.11113398E+01	+8.63018392E-01	+3.54746594E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
132.000000	+9.80684374E+00	+1.10007522E+01	+8.70379518E-01	+3.74865781E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
134.000000	+9.71720567E+00	+1.09202627E+01	+8.78013023E-01	+4.04643153E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
136.000000	+9.65562566E+00	+1.08690156E+01	+8.86565244E-01	+4.47505999E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
138.000000	+9.62122514E+00	+1.08460111E+01	+8.95913263E-01	+4.79529347E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
140.000000	+9.61331138E+00	+1.08502002E+01	+9.05746418E-01	+5.15006170E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
142.000000	+9.63025945E+00	+1.08805379E+01	+9.16513510E-01	+5.65139434E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
144.000000	+9.67083984E+00	+1.09360077E+01	+9.28351996E-01	+6.12423402E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
146.000000	+9.73434868E+00	+1.10156334E+01	+9.41010446E-01	+6.53798000E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
148.000000	+9.81970176E+00	+1.11183926E+01	+9.54503916E-01	+6.98230991E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
150.000000	+9.92554805E+00	+1.12431225E+01	+9.68939686E-01	+7.47631136E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
152.000000	+1.00504563E+01	+1.13885714E+01	+9.84409161E-01	+7.98314412E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
154.000000	+1.01931375E+01	+1.15534644E+01	+1.00087226E+00	+8.43430877E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
156.000000	+1.03525558E+01	+1.17365854E+01	+1.01814640E+00	+8.77218511E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
158.000000	+1.05278805E+01	+1.19367869E+01	+1.03596100E+00	+9.01717337E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
160.000000	+1.07180906E+01	+1.21529515E+01	+1.05421509E+00	+9.34524449E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
162.000000	+1.09213652E+01	+1.23839347E+01	+1.07334198E+00	+9.75880297E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
164.000000	+1.11366111E+01	+1.26285897E+01	+1.09325030E+00	+1.00928789E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
166.000000	+1.13629990E+01	+1.28858227E+01	+1.11371350E+00	+1.02964015E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
168.000000	+1.15997458E+01	+1.31544553E+01	+1.13443591E+00	+1.04928343E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
170.000000	+1.18451097E+01	+1.34332086E+01	+1.15568483E+00	+1.07790060E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
172.000000	+1.20976576E+01	+1.37208661E+01	+1.17755193E+00	+1.10834285E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
174.000000	+1.23562026E+01	+1.40162919E+01	+1.20001855E+00	+1.12525638E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
176.000000	+1.26204083E+01	+1.43183470E+01	+1.22256219E+00	+1.12921126E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
178.000000	+1.28891556E+01	+1.46259477E+01	+1.24518700E+00	+1.13255194E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
180.000000	+1.31615380E+01	+1.49381658E+01	+1.26786426E+00	+1.14067302E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
182.000000	+1.34363863E+01	+1.52542586E+01	+1.29081392E+00	+1.15468931E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
184.000000	+1.37128956E+01	+1.55735061E+01	+1.31405184E+00	+1.16625686E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
186.000000	+1.39903429E+01	+1.58950286E+01	+1.33746419E+00	+1.17871361E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
188.000000	+1.42672840E+01	+1.62177205E+01	+1.36120038E+00	+1.18834313E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
190.000000	+1.45431863E+01	+1.65405951E+01	+1.38499792E+00	+1.19094777E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
192.000000	+1.48173384E+01	+1.68629384E+01	+1.40883829E+00	+1.19210921E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
194.000000	+1.50890872E+01	+1.71840485E+01	+1.43268229E+00	+1.18536455E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
196.000000	+1.53582139E+01	+1.75031412E+01	+1.45625287E+00	+1.17468504E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
198.000000	+1.56236141E+01	+1.78193615E+01	+1.47966969E+00	+1.16699644E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
50.000000	+3.94368647E+01	+4.01792568E+01	+3.95269392E-01	+1.70063908E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
51.000000	+3.89785874E+01	+3.97336457E+01	+4.12186856E-01	+1.68285373E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
52.000000	+3.85071128E+01	+3.92749169E+01	+4.28926467E-01	+1.66334344E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
53.000000	+3.80234851E+01	+3.88040843E+01	+4.45453725E-01	+1.63649273E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
54.000000	+3.75288197E+01	+3.83221697E+01	+4.61656321E-01	+1.60477224E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
55.000000	+3.70241370E+01	+3.78301963E+01	+4.77549170E-01	+1.57435727E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
56.000000	+3.65104621E+01	+3.73291898E+01	+4.93143467E-01	+1.53908103E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
57.000000	+3.59889083E+01	+3.68201652E+01	+5.08330790E-01	+1.49664356E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
58.000000	+3.54605108E+01	+3.63041159E+01	+5.23076338E-01	+1.45621052E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
59.000000	+3.49261941E+01	+3.57820167E+01	+5.37455001E-01	+1.41904810E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
60.000000	+3.43869336E+01	+3.52548240E+01	+5.51457300E-01	+1.37608265E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
61.000000	+3.38437596E+01	+3.47234629E+01	+5.64976654E-01	+1.32658469E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
62.000000	+3.32975951E+01	+3.41888203E+01	+5.77988994E-01	+1.28040741E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
63.000000	+3.27492278E+01	+3.36517496E+01	+5.90584802E-01	+1.24121380E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
64.000000	+3.21994496E+01	+3.31130757E+01	+6.02813270E-01	+1.20087912E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
65.000000	+3.16491272E+01	+3.25735879E+01	+6.14602384E-01	+1.15258010E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
66.000000	+3.10991001E+01	+3.20340313E+01	+6.25864872E-01	+1.10090270E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
67.000000	+3.05500653E+01	+3.14951065E+01	+6.36620438E-01	+1.05546749E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
68.000000	+3.00026000E+01	+3.09574768E+01	+6.46974221E-01	+1.01867370E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
69.000000	+2.94572811E+01	+3.04217736E+01	+6.56993912E-01	+9.83320554E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
70.000000	+2.89147521E+01	+2.98885937E+01	+6.66640632E-01	+9.41483706E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
71.000000	+2.83756667E+01	+2.93584923E+01	+6.75823586E-01	+8.92885508E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
72.000000	+2.78405934E+01	+2.88319819E+01	+6.84498343E-01	+8.44723750E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
73.000000	+2.73099632E+01	+2.83095342E+01	+6.92718061E-01	+8.04540133E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
74.000000	+2.67841201E+01	+2.77915898E+01	+7.00589145E-01	+7.73284036E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
75.000000	+2.62634136E+01	+2.72785638E+01	+7.08183742E-01	+7.45420680E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
76.000000	+2.57482389E+01	+2.67708409E+01	+7.15497559E-01	+7.13931910E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
77.000000	+2.52390277E+01	+2.62687769E+01	+7.22462380E-01	+6.75425556E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
78.000000	+2.47361854E+01	+2.57726950E+01	+7.29006070E-01	+6.32183008E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
79.000000	+2.42400316E+01	+2.52828832E+01	+7.35106040E-01	+5.90508071E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
80.000000	+2.37507784E+01	+2.47996019E+01	+7.40816231E-01	+5.55674505E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
81.000000	+2.32685853E+01	+2.43230912E+01	+7.46219531E-01	+5.29575768E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
82.000000	+2.27935818E+01	+2.38535729E+01	+7.51407747E-01	+5.09498625E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
83.000000	+2.23259461E+01	+2.33912524E+01	+7.56409503E-01	+4.90156223E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
84.000000	+2.18658852E+01	+2.29363187E+01	+7.61210871E-01	+4.67532662E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
85.000000	+2.14136270E+01	+2.24889413E+01	+7.65760156E-01	+4.39115241E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
86.000000	+2.09693948E+01	+2.20492706E+01	+7.69993176E-01	+4.06714048E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
87.000000	+2.05333421E+01	+2.16174390E+01	+7.73894437E-01	+3.72455970E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
88.000000	+2.01056117E+01	+2.11935616E+01	+7.77442295E-01	+3.41955426E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
89.000000	+1.96861993E+01	+2.07777358E+01	+7.80733546E-01	+3.16913261E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
90.000000	+1.92751837E+01	+2.03700512E+01	+7.83780561E-01	+2.99508245E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
91.000000	+1.88725007E+01	+1.99705953E+01	+7.86723711E-01	+2.88590330E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
92.000000	+1.84782476E+01	+1.95794528E+01	+7.89552367E-01	+2.78643793E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
93.000000	+1.80924653E+01	+1.91966966E+01	+7.92296587E-01	+2.70032554E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
94.000000	+1.77152198E+01	+1.88223883E+01	+7.94953018E-01	+2.59515839E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
95.000000	+1.73466037E+01	+1.84565812E+01	+7.97486903E-01	+2.42318288E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
96.000000	+1.69867859E+01	+1.80993332E+01	+7.99799384E-01	+2.24977103E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
97.000000	+1.66357089E+01	+1.77506920E+01	+8.01986445E-01	+2.07091148E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
98.000000	+1.62935306E+01	+1.74106954E+01	+8.03941207E-01	+1.82149769E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
99.000000	+1.59603142E+01	+1.70793666E+01	+8.05629441E-01	+1.55496963E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
25.000000	+4.47457345E+01	+4.52786343E+01	+6.37253777E-02	+7.64921815E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
25.500000	+4.47600494E+01	+4.52950137E+01	+6.75917968E-02	+7.81645822E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
26.000000	+4.47701552E+01	+4.53072367E+01	+7.15418359E-02	+7.98607307E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
26.500000	+4.47759791E+01	+4.53152327E+01	+7.55778699E-02	+8.16054827E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
27.000000	+4.47774495E+01	+4.53189319E+01	+7.97023842E-02	+8.33999786E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
27.500000	+4.47744958E+01	+4.53182656E+01	+8.39178677E-02	+8.52492565E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
28.000000	+4.47670480E+01	+4.53131662E+01	+8.82273099E-02	+8.71586733E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
28.500000	+4.47550370E+01	+4.53035670E+01	+9.26337351E-02	+8.91333554E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
29.000000	+4.47383948E+01	+4.52894025E+01	+9.71406454E-02	+9.11820308E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
29.500000	+4.47170540E+01	+4.52706084E+01	+1.01751938E-01	+9.33088613E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
30.000000	+4.46909488E+01	+4.52471219E+01	+1.06471532E-01	+9.55196812E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
30.500000	+4.46600142E+01	+4.52188814E+01	+1.11303906E-01	+9.78184977E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
31.000000	+4.46241872E+01	+4.51858274E+01	+1.16253381E-01	+1.00204786E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
31.500000	+4.45834066E+01	+4.51479021E+01	+1.21324385E-01	+1.02681067E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
32.000000	+4.45376133E+01	+4.51050502E+01	+1.26521488E-01	+1.05242951E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
32.500000	+4.44867510E+01	+4.50572188E+01	+1.31848680E-01	+1.07887285E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
33.000000	+4.44307662E+01	+4.50043581E+01	+1.37310216E-01	+1.10610686E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
33.500000	+4.43696087E+01	+4.49464215E+01	+1.42909749E-01	+1.13402594E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
34.000000	+4.43032322E+01	+4.48833659E+01	+1.48650476E-01	+1.16259470E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
34.500000	+4.42315942E+01	+4.48151521E+01	+1.54535696E-01	+1.19169018E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
35.000000	+4.41546568E+01	+4.47417453E+01	+1.60567378E-01	+1.22119934E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
35.500000	+4.40723869E+01	+4.46631150E+01	+1.66747689E-01	+1.25106517E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
36.000000	+4.39847563E+01	+4.45792357E+01	+1.73078029E-01	+1.28105435E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
36.500000	+4.38917427E+01	+4.44900870E+01	+1.79558232E-01	+1.31111594E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
37.000000	+4.37933288E+01	+4.43956538E+01	+1.86189189E-01	+1.34112760E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
37.500000	+4.36895039E+01	+4.42959268E+01	+1.92969509E-01	+1.37075634E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
38.000000	+4.35802640E+01	+4.41909023E+01	+1.99896752E-01	+1.40008254E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
38.500000	+4.34656096E+01	+4.40805827E+01	+2.06970334E-01	+1.42887971E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
39.000000	+4.33455504E+01	+4.39649766E+01	+2.14185549E-01	+1.45672661E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
39.500000	+4.32201019E+01	+4.38440990E+01	+2.21537600E-01	+1.48391394E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
40.000000	+4.30892843E+01	+4.37179708E+01	+2.29024689E-01	+1.51017344E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
40.500000	+4.29531279E+01	+4.35866200E+01	+2.36639334E-01	+1.53489433E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
41.000000	+4.28116698E+01	+4.34500804E+01	+2.44373632E-01	+1.55853185E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
41.500000	+4.26649499E+01	+4.33083925E+01	+2.52224653E-01	+1.58109990E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
42.000000	+4.25130182E+01	+4.31616029E+01	+2.60184631E-01	+1.60174901E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
42.500000	+4.23559329E+01	+4.30097648E+01	+2.68242143E-01	+1.62068952E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
43.000000	+4.21937553E+01	+4.28529372E+01	+2.76391526E-01	+1.63854519E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
43.500000	+4.20265516E+01	+4.26911850E+01	+2.84627595E-01	+1.65459987E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
44.000000	+4.18543994E+01	+4.25245789E+01	+2.92937525E-01	+1.66824758E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
44.500000	+4.16773812E+01	+4.23531953E+01	+3.01310071E-01	+1.68050169E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
45.000000	+4.14955789E+01	+4.21771160E+01	+3.09742542E-01	+1.69166135E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
45.500000	+4.13090834E+01	+4.19964273E+01	+3.18226684E-01	+1.70027205E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
46.000000	+4.11179967E+01	+4.18112208E+01	+3.26745262E-01	+1.70633161E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
46.500000	+4.09224194E+01	+4.16215923E+01	+3.35290000E-01	+1.71168122E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
47.000000	+4.07224503E+01	+4.14276423E+01	+3.43862074E-01	+1.71623324E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
47.500000	+4.05181992E+01	+4.12294751E+01	+3.52452333E-01	+1.71774921E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
48.000000	+4.03097880E+01	+4.10271981E+01	+3.61039566E-01	+1.71604958E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
48.500000	+4.00973351E+01	+4.08209222E+01	+3.69612828E-01	+1.71389039E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
49.000000	+3.98809497E+01	+4.06107614E+01	+3.78178470E-01	+1.71241580E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
49.500000	+3.96607485E+01	+4.03968331E+01	+3.86736986E-01	+1.71099064E-02	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
12.500000	+4.32700034E+01	+4.37639860E+01	-1.21076717E-02	+5.12927048E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
12.750000	+4.33148898E+01	+4.38095066E+01	-1.08247989E-02	+5.13371148E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
13.000000	+4.33594460E+01	+4.38546983E+01	-9.54081595E-03	+5.13933724E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
13.250000	+4.34036460E+01	+4.38995354E+01	-8.25513033E-03	+5.14740173E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
13.500000	+4.34474648E+01	+4.39439933E+01	-6.96711508E-03	+5.15797428E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
13.750000	+4.34908782E+01	+4.39880482E+01	-5.67614318E-03	+5.17101122E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
14.000000	+4.35338631E+01	+4.40316771E+01	-4.38160948E-03	+5.18645652E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
14.250000	+4.35763969E+01	+4.40748578E+01	-3.08291492E-03	+5.20434155E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
14.500000	+4.36184580E+01	+4.41175691E+01	-1.77943870E-03	+5.22474980E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
14.750000	+4.36600255E+01	+4.41597903E+01	-4.70540023E-04	+5.24769437E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
15.000000	+4.37010790E+01	+4.42015013E+01	+8.44408484E-04	+5.27307321E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
15.250000	+4.37415989E+01	+4.42426831E+01	+2.16599658E-03	+5.30076479E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
15.500000	+4.37815664E+01	+4.42833168E+01	+3.49479088E-03	+5.33074049E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
15.750000	+4.38209630E+01	+4.43233845E+01	+4.83136683E-03	+5.36304705E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
16.000000	+4.38597709E+01	+4.43628686E+01	+6.17631441E-03	+5.39768353E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
16.250000	+4.38979727E+01	+4.44017521E+01	+7.53020859E-03	+5.43453580E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
16.500000	+4.39355518E+01	+4.44400185E+01	+8.89358231E-03	+5.47345513E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
16.750000	+4.39724919E+01	+4.44776518E+01	+1.02669362E-02	+5.51437695E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
17.000000	+4.40087770E+01	+4.45146364E+01	+1.16507708E-02	+5.55732359E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
17.250000	+4.40443917E+01	+4.45509573E+01	+1.30455980E-02	+5.60228891E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
17.500000	+4.40793211E+01	+4.45865995E+01	+1.44519152E-02	+5.64915899E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
17.750000	+4.41135504E+01	+4.46215487E+01	+1.58701774E-02	+5.69777499E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
18.000000	+4.41470654E+01	+4.46557910E+01	+1.73008027E-02	+5.74805549E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
18.250000	+4.41798521E+01	+4.46893126E+01	+1.87442052E-02	+5.80001631E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
18.500000	+4.42118970E+01	+4.47221001E+01	+2.02008109E-02	+5.85366112E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
18.750000	+4.42431867E+01	+4.47541405E+01	+2.16710358E-02	+5.90888795E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
19.000000	+4.42737083E+01	+4.47854210E+01	+2.31552549E-02	+5.96553623E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
19.250000	+4.43034489E+01	+4.48159290E+01	+2.46538039E-02	+6.02351364E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
19.500000	+4.43323961E+01	+4.48456523E+01	+2.61670117E-02	+6.08283568E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
19.750000	+4.43605377E+01	+4.48745788E+01	+2.76952217E-02	+6.14352539E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
20.000000	+4.43878616E+01	+4.49026968E+01	+2.92387744E-02	+6.20550552E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
20.250000	+4.44143561E+01	+4.49299947E+01	+3.07979745E-02	+6.26862635E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
20.500000	+4.44400096E+01	+4.49564609E+01	+3.23730875E-02	+6.33279335E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
20.750000	+4.44648106E+01	+4.49820845E+01	+3.39643711E-02	+6.39802625E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
21.000000	+4.44887481E+01	+4.50068543E+01	+3.55721007E-02	+6.46437107E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
21.250000	+4.45118110E+01	+4.50307595E+01	+3.71965567E-02	+6.53178151E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
21.500000	+4.45339883E+01	+4.50537894E+01	+3.88379914E-02	+6.60012829E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
21.750000	+4.45552695E+01	+4.50759334E+01	+4.04966208E-02	+6.66932659E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
22.000000	+4.45756440E+01	+4.50971812E+01	+4.21726547E-02	+6.73941404E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
22.250000	+4.45951013E+01	+4.51175226E+01	+4.38663278E-02	+6.81047462E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
22.500000	+4.46136311E+01	+4.51369474E+01	+4.55778920E-02	+6.88250641E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
22.750000	+4.46312233E+01	+4.51554455E+01	+4.73075810E-02	+6.95540683E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
23.000000	+4.46478678E+01	+4.51730072E+01	+4.90555954E-02	+7.02909517E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
23.250000	+4.46635547E+01	+4.51896226E+01	+5.08221286E-02	+7.10361053E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
23.500000	+4.46782742E+01	+4.52052821E+01	+5.26074007E-02	+7.17905455E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
23.750000	+4.46920164E+01	+4.52199760E+01	+5.44116559E-02	+7.25545406E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
24.000000	+4.47047718E+01	+4.52336950E+01	+5.62351277E-02	+7.33272763E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
24.250000	+4.47165307E+01	+4.52464296E+01	+5.80780197E-02	+7.41080511E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
24.500000	+4.47272837E+01	+4.52581704E+01	+5.99405303E-02	+7.48974526E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
24.750000	+4.47370214E+01	+4.52689084E+01	+6.18228924E-02	+7.56915121E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
6.250000	+4.21415054E+01	+4.26197503E+01	-4.44851084E-02	+5.02301909E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
6.375000	+4.21618895E+01	+4.26404356E+01	-4.38554257E-02	+5.05190374E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
6.500000	+4.21824717E+01	+4.26613210E+01	-4.32221325E-02	+5.07950965E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
6.625000	+4.22032441E+01	+4.26823984E+01	-4.25855483E-02	+5.10461847E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
6.750000	+4.22241988E+01	+4.27036596E+01	-4.19459779E-02	+5.12733931E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
6.875000	+4.22453279E+01	+4.27250967E+01	-4.13037135E-02	+5.14775914E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
7.000000	+4.22666236E+01	+4.27467018E+01	-4.06590381E-02	+5.16594773E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
7.125000	+4.22880783E+01	+4.27684671E+01	-4.00122266E-02	+5.18196669E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
7.250000	+4.23096845E+01	+4.27903850E+01	-3.93635464E-02	+5.19588124E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
7.375000	+4.23314347E+01	+4.28124480E+01	-3.87132563E-02	+5.20777173E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
7.500000	+4.23533217E+01	+4.28346485E+01	-3.80616035E-02	+5.21774179E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
7.625000	+4.23753382E+01	+4.28569793E+01	-3.74088208E-02	+5.22592052E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
7.750000	+4.23974771E+01	+4.28794332E+01	-3.67551234E-02	+5.23245789E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
7.875000	+4.24197315E+01	+4.29020031E+01	-3.61007063E-02	+5.23751434E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
8.000000	+4.24420944E+01	+4.29246819E+01	-3.54457448E-02	+5.24124750E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
8.125000	+4.24645590E+01	+4.29474629E+01	-3.47903945E-02	+5.24379969E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
8.250000	+4.24871186E+01	+4.29703393E+01	-3.41347948E-02	+5.24528964E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
8.375000	+4.25097668E+01	+4.29933044E+01	-3.34790721E-02	+5.24581052E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
8.500000	+4.25324970E+01	+4.30163517E+01	-3.28233422E-02	+5.24543433E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
8.625000	+4.25553028E+01	+4.30394749E+01	-3.21677135E-02	+5.24422072E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
8.750000	+4.25781782E+01	+4.30626677E+01	-3.15122870E-02	+5.24222718E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
8.875000	+4.26011168E+01	+4.30859238E+01	-3.08571567E-02	+5.23951738E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
9.000000	+4.26241127E+01	+4.31092373E+01	-3.02024077E-02	+5.23616504E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
9.125000	+4.26471601E+01	+4.31326022E+01	-2.95481154E-02	+5.23225293E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
9.250000	+4.26702530E+01	+4.31560126E+01	-2.88943445E-02	+5.22786778E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
9.375000	+4.26933858E+01	+4.31794628E+01	-2.82411485E-02	+5.22309368E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
9.500000	+4.27165530E+01	+4.32029472E+01	-2.75885710E-02	+5.21800644E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
9.625000	+4.27397489E+01	+4.32264603E+01	-2.69366469E-02	+5.21267113E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
9.750000	+4.27629682E+01	+4.32499968E+01	-2.62854033E-02	+5.20714346E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
9.875000	+4.27862057E+01	+4.32735512E+01	-2.56348610E-02	+5.20147416E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
10.000000	+4.28094561E+01	+4.32971184E+01	-2.49850347E-02	+5.19571432E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
10.125000	+4.28327144E+01	+4.33206933E+01	-2.43359324E-02	+5.18991945E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
10.250000	+4.28559755E+01	+4.33442709E+01	-2.36875549E-02	+5.18415049E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
10.375000	+4.28792345E+01	+4.33678463E+01	-2.30398948E-02	+5.17847118E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
10.500000	+4.29024868E+01	+4.33914147E+01	-2.23929371E-02	+5.17294281E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
10.625000	+4.29257274E+01	+4.34149714E+01	-2.17466591E-02	+5.16761824E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
10.750000	+4.29489518E+01	+4.34385118E+01	-2.11010325E-02	+5.16253766E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
10.875000	+4.29721555E+01	+4.34620314E+01	-2.04560247E-02	+5.15772772E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
11.000000	+4.29953340E+01	+4.34855256E+01	-1.98116006E-02	+5.15320458E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
11.125000	+4.30184829E+01	+4.35089903E+01	-1.91677235E-02	+5.14898002E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
11.250000	+4.30415980E+01	+4.35324211E+01	-1.85243556E-02	+5.14506852E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
11.375000	+4.30646751E+01	+4.35558138E+01	-1.78814564E-02	+5.14149277E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
11.500000	+4.30877100E+01	+4.35791644E+01	-1.72389824E-02	+5.13828584E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
11.625000	+4.31106987E+01	+4.36024688E+01	-1.65968849E-02	+5.13548913E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
11.750000	+4.31336373E+01	+4.36257231E+01	-1.59551101E-02	+5.13314686E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
11.875000	+4.31565219E+01	+4.36489234E+01	-1.53135982E-02	+5.13129907E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
12.000000	+4.31793486E+01	+4.36720660E+01	-1.46722853E-02	+5.12997558E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
12.125000	+4.32021138E+01	+4.36951472E+01	-1.40311043E-02	+5.12919302E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
12.250000	+4.32248137E+01	+4.37181633E+01	-1.33899871E-02	+5.12895595E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
12.375000	+4.32474447E+01	+4.37411107E+01	-1.27488654E-02	+5.12899144E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
3.125000	+4.17210940E+01	+4.21930273E+01	-5.77706368E-02	+3.05556744E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
3.187500	+4.17273713E+01	+4.21993956E+01	-5.75776164E-02	+3.12108273E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
3.250000	+4.17337526E+01	+4.22058700E+01	-5.73805014E-02	+3.18605505E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
3.312500	+4.17402369E+01	+4.22124492E+01	-5.71793596E-02	+3.24990716E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
3.375000	+4.17468232E+01	+4.22191324E+01	-5.69742630E-02	+3.31257703E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
3.437500	+4.17535104E+01	+4.22259183E+01	-5.67652874E-02	+3.37401583E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
3.500000	+4.17602975E+01	+4.22328059E+01	-5.65525111E-02	+3.43418858E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
3.562500	+4.17671835E+01	+4.22397943E+01	-5.63360139E-02	+3.49307416E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
3.625000	+4.17741674E+01	+4.22468822E+01	-5.61158768E-02	+3.55066484E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
3.687500	+4.17812480E+01	+4.22540685E+01	-5.58921808E-02	+3.60696525E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
3.750000	+4.17884244E+01	+4.22613523E+01	-5.56650061E-02	+3.66199097E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
3.812500	+4.17956954E+01	+4.22687324E+01	-5.54344319E-02	+3.71576673E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
3.875000	+4.18030601E+01	+4.22762077E+01	-5.52005353E-02	+3.76832440E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
3.937500	+4.18105172E+01	+4.22837771E+01	-5.49633913E-02	+3.81970071E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
4.000000	+4.18180659E+01	+4.22914395E+01	-5.47230727E-02	+3.86993509E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
4.062500	+4.18257049E+01	+4.22991938E+01	-5.44796495E-02	+3.91906739E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
4.125000	+4.18334332E+01	+4.23070388E+01	-5.42331893E-02	+3.96713595E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
4.187500	+4.18412496E+01	+4.23149734E+01	-5.39837575E-02	+4.01417578E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
4.250000	+4.18491532E+01	+4.23229965E+01	-5.37314173E-02	+4.06021713E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
4.312500	+4.18571428E+01	+4.23311070E+01	-5.34762303E-02	+4.10528449E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
4.375000	+4.18652173E+01	+4.23393038E+01	-5.32182567E-02	+4.14939591E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
4.437500	+4.18733756E+01	+4.23475857E+01	-5.29575558E-02	+4.19256283E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
4.500000	+4.18816166E+01	+4.23559516E+01	-5.26941864E-02	+4.23479026E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
4.562500	+4.18899392E+01	+4.23644004E+01	-5.24282070E-02	+4.27607732E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
4.625000	+4.18983423E+01	+4.23729309E+01	-5.21596767E-02	+4.31641809E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
4.687500	+4.19068248E+01	+4.23815421E+01	-5.18886548E-02	+4.35580271E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
4.750000	+4.19153856E+01	+4.23902327E+01	-5.16152014E-02	+4.39421857E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
4.812500	+4.19240236E+01	+4.23990017E+01	-5.13393775E-02	+4.43165160E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
4.875000	+4.19327377E+01	+4.24078479E+01	-5.10612449E-02	+4.46808757E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
4.937500	+4.19415268E+01	+4.24167702E+01	-5.07808665E-02	+4.50351320E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
5.000000	+4.19503898E+01	+4.24257675E+01	-5.04983058E-02	+4.53791722E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
5.062500	+4.19593256E+01	+4.24348387E+01	-5.02136269E-02	+4.57129120E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
5.125000	+4.19683331E+01	+4.24439826E+01	-4.99268944E-02	+4.60363013E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
5.187500	+4.19774113E+01	+4.24531981E+01	-4.96381731E-02	+4.63493281E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
5.250000	+4.19865590E+01	+4.24624841E+01	-4.93475278E-02	+4.66520202E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
5.312500	+4.19957752E+01	+4.24718395E+01	-4.90550228E-02	+4.69444442E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
5.375000	+4.20050587E+01	+4.24812632E+01	-4.87607222E-02	+4.72267037E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
5.437500	+4.20144086E+01	+4.24907541E+01	-4.84646891E-02	+4.74989354E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
5.500000	+4.20238237E+01	+4.25003110E+01	-4.81669855E-02	+4.77613050E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
5.562500	+4.20333029E+01	+4.25099329E+01	-4.78676727E-02	+4.80140019E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
5.625000	+4.20428452E+01	+4.25196186E+01	-4.75668105E-02	+4.82572344E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
5.687500	+4.20524496E+01	+4.25293671E+01	-4.72644573E-02	+4.84912246E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
5.750000	+4.20621149E+01	+4.25391773E+01	-4.69606702E-02	+4.87162044E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
5.812500	+4.20718401E+01	+4.25490481E+01	-4.66555048E-02	+4.89324112E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
5.875000	+4.20816241E+01	+4.25589784E+01	-4.63490151E-02	+4.91400852E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
5.937500	+4.20914659E+01	+4.25689672E+01	-4.60412537E-02	+4.93394664E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
6.000000	+4.21013645E+01	+4.25790133E+01	-4.57322717E-02	+4.95307932E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
6.062500	+4.21113187E+01	+4.25891158E+01	-4.54221188E-02	+4.97142998E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
6.125000	+4.21213277E+01	+4.25992734E+01	-4.51108430E-02	+4.98902159E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
6.187500	+4.21313902E+01	+4.26094853E+01	-4.47984911E-02	+5.00623934E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
1.562500	+4.16007383E+01	+4.20710702E+01	-6.11694487E-02	+1.27149918E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
1.593750	+4.16024110E+01	+4.20727618E+01	-6.11291361E-02	+1.30850780E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
1.625000	+4.16041151E+01	+4.20744855E+01	-6.10876669E-02	+1.34549419E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
1.656250	+4.16058507E+01	+4.20762411E+01	-6.10450427E-02	+1.38243084E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
1.687500	+4.16076176E+01	+4.20780286E+01	-6.10012650E-02	+1.41930837E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
1.718750	+4.16094158E+01	+4.20798480E+01	-6.09563359E-02	+1.45611954E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
1.750000	+4.16112452E+01	+4.20816990E+01	-6.09102575E-02	+1.49285907E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
1.781250	+4.16131056E+01	+4.20835817E+01	-6.08630322E-02	+1.52952353E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
1.812500	+4.16149971E+01	+4.20854959E+01	-6.08146623E-02	+1.56611116E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
1.843750	+4.16169194E+01	+4.20874416E+01	-6.07651503E-02	+1.60262173E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
1.875000	+4.16188726E+01	+4.20894186E+01	-6.07144985E-02	+1.63905633E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
1.906250	+4.16208566E+01	+4.20914269E+01	-6.06627092E-02	+1.67541718E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
1.937500	+4.16228711E+01	+4.20934663E+01	-6.06097849E-02	+1.71170750E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
1.968750	+4.16249162E+01	+4.20955369E+01	-6.05557275E-02	+1.74793130E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
2.000000	+4.16269918E+01	+4.20976384E+01	-6.05005392E-02	+1.78409319E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
2.031250	+4.16290977E+01	+4.20997708E+01	-6.04442217E-02	+1.82019821E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
2.062500	+4.16312338E+01	+4.21019340E+01	-6.03867768E-02	+1.85625171E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
2.093750	+4.16334001E+01	+4.21041278E+01	-6.03282060E-02	+1.89225911E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
2.125000	+4.16355964E+01	+4.21063523E+01	-6.02685106E-02	+1.92822578E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
2.156250	+4.16378227E+01	+4.21086072E+01	-6.02076919E-02	+1.96415692E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
2.187500	+4.16400789E+01	+4.21108925E+01	-6.01457508E-02	+2.00005737E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
2.218750	+4.16423648E+01	+4.21132081E+01	-6.00826883E-02	+2.03593154E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
2.250000	+4.16446803E+01	+4.21155538E+01	-6.00185051E-02	+2.07178325E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
2.281250	+4.16470253E+01	+4.21179296E+01	-5.99532018E-02	+2.10761567E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
2.312500	+4.16493998E+01	+4.21203354E+01	-5.98867791E-02	+2.14343119E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
2.343750	+4.16518036E+01	+4.21227710E+01	-5.98192374E-02	+2.17923140E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
2.375000	+4.16542366E+01	+4.21252363E+01	-5.97505771E-02	+2.21501697E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
2.406250	+4.16566987E+01	+4.21277313E+01	-5.96807988E-02	+2.25078762E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
2.437500	+4.16591898E+01	+4.21302558E+01	-5.96099029E-02	+2.28654212E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
2.468750	+4.16617098E+01	+4.21328097E+01	-5.95378899E-02	+2.32227822E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
2.500000	+4.16642585E+01	+4.21353929E+01	-5.94647605E-02	+2.35799266E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
2.531250	+4.16668359E+01	+4.21380052E+01	-5.93905154E-02	+2.39368116E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
2.562500	+4.16694418E+01	+4.21406466E+01	-5.93151554E-02	+2.42933847E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
2.593750	+4.16720761E+01	+4.21433170E+01	-5.92386817E-02	+2.46495837E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
2.625000	+4.16747388E+01	+4.21460162E+01	-5.91610955E-02	+2.50053366E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
2.656250	+4.16774296E+01	+4.21487442E+01	-5.90823984E-02	+2.53605627E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
2.687500	+4.16801485E+01	+4.21515007E+01	-5.90025920E-02	+2.57151735E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
2.718750	+4.16828954E+01	+4.21542857E+01	-5.89216785E-02	+2.60690720E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
2.750000	+4.16856701E+01	+4.21570991E+01	-5.88396603E-02	+2.64221545E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
2.781250	+4.16884725E+01	+4.21599407E+01	-5.87565401E-02	+2.67743111E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
2.812500	+4.16913025E+01	+4.21628104E+01	-5.86723209E-02	+2.71254264E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
2.843750	+4.16941600E+01	+4.21657081E+01	-5.85870062E-02	+2.74753804E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
2.875000	+4.16970449E+01	+4.21686337E+01	-5.85005997E-02	+2.78240496E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
2.906250	+4.16999570E+01	+4.21715871E+01	-5.84131058E-02	+2.81713075E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
2.937500	+4.17028962E+01	+4.21745681E+01	-5.83245291E-02	+2.85170258E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
2.968750	+4.17058624E+01	+4.21775766E+01	-5.82348744E-02	+2.88610759E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
3.000000	+4.17088555E+01	+4.21806125E+01	-5.81441474E-02	+2.92033288E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
3.031250	+4.17118753E+01	+4.21836756E+01	-5.80523536E-02	+2.95436565E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
3.062500	+4.17149218E+01	+4.21867658E+01	-5.79594995E-02	+2.98819336E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02
3.093750	+4.17179947E+01	+4.21898831E+01	-5.78655915E-02	+3.02191543E-03	+2.68356999E+01	+6.32745252E+02	+4.24115390E-02	+1.00000000E+00	+0.00000000E+00	+2.09121561E+01	+6.31804826E+02	+3.30990762E-02


==> anc/otoc_to_plot_supersymmetric_M700_L1.5916_n200_beta1.0000.dat <==
50.000000	+8.64063119E+01	+9.81286885E+01	+3.15464673E+00	+4.97395002E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
51.000000	+8.34501587E+01	+9.52489672E+01	+3.16114574E+00	+8.02405949E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
52.000000	+8.08880823E+01	+9.28000987E+01	+3.17069485E+00	+8.34867327E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
53.000000	+7.87824561E+01	+9.07799274E+01	+3.17784308E+00	+7.97739223E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
54.000000	+7.70810412E+01	+8.91846355E+01	+3.18664963E+00	+9.53151261E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
55.000000	+7.57880598E+01	+8.80164331E+01	+3.19690611E+00	+1.13331113E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
56.000000	+7.49022470E+01	+8.72833168E+01	+3.20931586E+00	+1.25246181E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
57.000000	+7.44507153E+01	+8.69892686E+01	+3.22195534E+00	+1.39770620E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
58.000000	+7.43926616E+01	+8.71247162E+01	+3.23726998E+00	+1.44431370E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
59.000000	+7.47528959E+01	+8.76589233E+01	+3.25084162E+00	+1.42101781E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
60.000000	+7.54531385E+01	+8.85522337E+01	+3.26569034E+00	+1.53429910E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
61.000000	+7.64686172E+01	+8.97768176E+01	+3.28152760E+00	+1.64689039E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
62.000000	+7.77894257E+01	+9.13271606E+01	+3.29862814E+00	+1.72618876E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
63.000000	+7.94339853E+01	+9.32096581E+01	+3.31605137E+00	+1.79929725E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
64.000000	+8.13982117E+01	+9.54319865E+01	+3.33461409E+00	+1.92320461E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
65.000000	+8.36866408E+01	+9.80025047E+01	+3.35451547E+00	+1.96624701E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
66.000000	+8.63378157E+01	+1.00934463E+02	+3.37393903E+00	+1.96698821E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
67.000000	+8.93508440E+01	+1.04241115E+02	+3.39385523E+00	+1.93224375E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
68.000000	+9.27590470E+01	+1.07930821E+02	+3.41258390E+00	+1.69586612E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
69.000000	+9.66013536E+01	+1.12005325E+02	+3.42777255E+00	+1.34985165E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
70.000000	+1.00853996E+02	+1.16440942E+02	+3.43958094E+00	+1.04409133E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
71.000000	+1.05438374E+02	+1.21167391E+02	+3.44865438E+00	+6.82154013E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
72.000000	+1.10289852E+02	+1.26090909E+02	+3.45322402E+00	+3.60833526E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
73.000000	+1.15289054E+02	+1.31131992E+02	+3.45587105E+00	+1.80368134E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
74.000000	+1.20375053E+02	+1.36233213E+02	+3.45683138E+00	+8.50599383E-04	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
75.000000	+1.25495450E+02	+1.41365363E+02	+3.45757225E+00	+1.20401939E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
76.000000	+1.30622403E+02	+1.46518796E+02	+3.45923942E+00	+1.79013478E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
77.000000	+1.35752724E+02	+1.51679557E+02	+3.46115252E+00	+1.90429148E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
78.000000	+1.40858296E+02	+1.56815347E+02	+3.46304800E+00	+1.93849560E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
79.000000	+1.45890044E+02	+1.61878746E+02	+3.46502951E+00	+2.42856526E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
80.000000	+1.50782070E+02	+1.66816815E+02	+3.46790513E+00	+3.33051490E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
81.000000	+1.55484800E+02	+1.71580358E+02	+3.47169054E+00	+4.63284163E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
82.000000	+1.59953351E+02	+1.76137360E+02	+3.47717082E+00	+5.62864656E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
83.000000	+1.64191424E+02	+1.80469199E+02	+3.48294783E+00	+6.04776948E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
84.000000	+1.68183504E+02	+1.84564455E+02	+3.48926636E+00	+6.38484161E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
85.000000	+1.71935604E+02	+1.88422573E+02	+3.49571752E+00	+6.99116692E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
86.000000	+1.75441847E+02	+1.92053452E+02	+3.50324869E+00	+8.13468591E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
87.000000	+1.78709614E+02	+1.95467010E+02	+3.51198689E+00	+7.76066425E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
88.000000	+1.81799132E+02	+1.98670582E+02	+3.51877002E+00	+7.18208227E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
89.000000	+1.84678058E+02	+2.01677897E+02	+3.52635105E+00	+8.45299271E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
90.000000	+1.87346303E+02	+2.04505406E+02	+3.53567600E+00	+8.96328927E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
91.000000	+1.89859475E+02	+2.07166811E+02	+3.54427763E+00	+7.38807549E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
92.000000	+1.92268001E+02	+2.09682532E+02	+3.55045215E+00	+6.50463710E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
93.000000	+1.94555351E+02	+2.12089314E+02	+3.55728691E+00	+6.81307336E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
94.000000	+1.96770414E+02	+2.14423862E+02	+3.56407830E+00	+4.94418023E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
95.000000	+1.99008541E+02	+2.16716746E+02	+3.56717527E+00	+2.37672647E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
96.000000	+2.01254190E+02	+2.18991753E+02	+3.56883175E+00	+1.52308999E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
97.000000	+2.03490043E+02	+2.21252272E+02	+3.57022145E+00	+7.10606126E-04	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
98.000000	+2.05723430E+02	+2.23486220E+02	+3.57025297E+00	+3.74949898E-04	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
99.000000	+2.07900545E+02	+2.25676100E+02	+3.57097135E+00	+1.06180901E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
25.000000	+2.99142844E+02	+3.05811658E+02	+2.59058924E+00	+5.51688167E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
25.500000	+2.92965938E+02	+2.99815749E+02	+2.61736827E+00	+5.19473068E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
26.000000	+2.86761817E+02	+2.93786214E+02	+2.64253654E+00	+4.93301621E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
26.500000	+2.80544104E+02	+2.87740291E+02	+2.66669843E+00	+4.72537774E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
27.000000	+2.74329690E+02	+2.81693983E+02	+2.68979032E+00	+4.52252914E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
27.500000	+2.68132779E+02	+2.75661887E+02	+2.71192372E+00	+4.33659793E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
28.000000	+2.61966596E+02	+2.69657275E+02	+2.73315630E+00	+4.18582389E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
28.500000	+2.55840945E+02	+2.63691896E+02	+2.75378196E+00	+4.09284843E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
29.000000	+2.49763998E+02	+2.57775975E+02	+2.77408478E+00	+3.98247250E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
29.500000	+2.43748699E+02	+2.51918622E+02	+2.79360669E+00	+3.81935738E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
30.000000	+2.37804090E+02	+2.46127993E+02	+2.81227836E+00	+3.66675238E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
30.500000	+2.31936284E+02	+2.40411338E+02	+2.83027421E+00	+3.50044785E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
31.000000	+2.26154526E+02	+2.34774961E+02	+2.84728284E+00	+3.28993399E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
31.500000	+2.20465750E+02	+2.29224265E+02	+2.86317355E+00	+3.07544253E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
32.000000	+2.14874293E+02	+2.23763964E+02	+2.87803726E+00	+2.88651050E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
32.500000	+2.09382995E+02	+2.18398009E+02	+2.89203865E+00	+2.77059214E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
33.000000	+2.03990388E+02	+2.13129799E+02	+2.90574318E+00	+2.74537201E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
33.500000	+1.98696330E+02	+2.07962269E+02	+2.91949237E+00	+2.67378727E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
34.000000	+1.93510887E+02	+2.02897963E+02	+2.93248106E+00	+2.51446445E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
34.500000	+1.88437145E+02	+1.97939026E+02	+2.94463702E+00	+2.36023286E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
35.000000	+1.83475641E+02	+1.93086910E+02	+2.95608339E+00	+2.19373307E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
35.500000	+1.78630218E+02	+1.88342849E+02	+2.96657435E+00	+2.03552175E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
36.000000	+1.73898767E+02	+1.83707680E+02	+2.97643860E+00	+1.93108879E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
36.500000	+1.69280183E+02	+1.79182196E+02	+2.98588524E+00	+1.86577464E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
37.000000	+1.64773361E+02	+1.74767004E+02	+2.99509635E+00	+1.78455227E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
37.500000	+1.60382043E+02	+1.70462349E+02	+3.00373076E+00	+1.77149588E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
38.000000	+1.56096128E+02	+1.66268385E+02	+3.01281131E+00	+1.90509593E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
38.500000	+1.51910612E+02	+1.62184798E+02	+3.02278172E+00	+1.93063860E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
39.000000	+1.47840634E+02	+1.58211188E+02	+3.03211769E+00	+1.77933170E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
39.500000	+1.43888443E+02	+1.54347077E+02	+3.04057504E+00	+1.56342706E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
40.000000	+1.40058006E+02	+1.50591970E+02	+3.04775196E+00	+1.26010002E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
40.500000	+1.36354118E+02	+1.46945375E+02	+3.05317604E+00	+1.03579706E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
41.000000	+1.32763520E+02	+1.43407162E+02	+3.05810993E+00	+1.06664027E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
41.500000	+1.29272383E+02	+1.39977216E+02	+3.06384244E+00	+1.26812426E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
42.000000	+1.25876084E+02	+1.36655561E+02	+3.07079118E+00	+1.49597050E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
42.500000	+1.22576002E+02	+1.33442180E+02	+3.07880214E+00	+1.57747703E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
43.000000	+1.19386469E+02	+1.30337338E+02	+3.08656595E+00	+1.50301217E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
43.500000	+1.16310544E+02	+1.27341274E+02	+3.09383227E+00	+1.39463873E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
44.000000	+1.13348541E+02	+1.24453204E+02	+3.10051234E+00	+1.21835455E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
44.500000	+1.10506540E+02	+1.21672486E+02	+3.10601581E+00	+9.75421162E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
45.000000	+1.07784760E+02	+1.18998271E+02	+3.11026655E+00	+9.02069938E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
45.500000	+1.05162859E+02	+1.16429985E+02	+3.11503651E+00	+1.03024156E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
46.000000	+1.02638034E+02	+1.13967668E+02	+3.12056896E+00	+1.06749939E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
46.500000	+1.00223846E+02	+1.11611894E+02	+3.12571150E+00	+1.05540677E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
47.000000	+9.79135592E+01	+1.09363400E+02	+3.13112303E+00	+1.13629098E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
47.500000	+9.57038249E+01	+1.07222012E+02	+3.13707441E+00	+9.84950285E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
48.000000	+9.36242855E+01	+1.05187459E+02	+3.14097253E+00	+6.77155191E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
48.500000	+9.16636338E+01	+1.03260081E+02	+3.14384597E+00	+6.34637662E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
49.000000	+8.98040060E+01	+1.01440797E+02	+3.14731891E+00	+7.23497079E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
49.500000	+8.80496806E+01	+9.97303321E+01	+3.15108094E+00	+7.81313977E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
12.500000	+3.97503539E+02	+3.99482545E+02	+1.37574197E+00	+1.30807572E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
12.750000	+3.97115237E+02	+3.99159461E+02	+1.40816575E+00	+1.28582731E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
13.000000	+3.96661062E+02	+3.98771480E+02	+1.44003333E+00	+1.25722422E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
13.250000	+3.96140832E+02	+3.98317684E+02	+1.47102696E+00	+1.24187357E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
13.500000	+3.95551537E+02	+3.97797153E+02	+1.50212701E+00	+1.24168078E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
13.750000	+3.94892809E+02	+3.97209092E+02	+1.53311100E+00	+1.22660223E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
14.000000	+3.94165180E+02	+3.96552831E+02	+1.56345712E+00	+1.20683323E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
14.250000	+3.93367261E+02	+3.95827616E+02	+1.59345267E+00	+1.18497678E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
14.500000	+3.92499429E+02	+3.95032820E+02	+1.62270596E+00	+1.16549593E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
14.750000	+3.91559960E+02	+3.94167951E+02	+1.65172746E+00	+1.16395794E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
15.000000	+3.90547286E+02	+3.93232490E+02	+1.68090386E+00	+1.16325841E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
15.250000	+3.89461923E+02	+3.92226100E+02	+1.70989038E+00	+1.14538603E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
15.500000	+3.88305079E+02	+3.91148551E+02	+1.73817316E+00	+1.12180760E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
15.750000	+3.87076009E+02	+3.89999661E+02	+1.76598076E+00	+1.11238523E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
16.000000	+3.85773263E+02	+3.88779368E+02	+1.79379242E+00	+1.11004768E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
16.250000	+3.84397243E+02	+3.87487752E+02	+1.82148315E+00	+1.10893184E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
16.500000	+3.82947584E+02	+3.86125074E+02	+1.84923901E+00	+1.10779837E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
16.750000	+3.81425189E+02	+3.84691711E+02	+1.87687307E+00	+1.09343901E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
17.000000	+3.79832131E+02	+3.83188178E+02	+1.90391096E+00	+1.08285281E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
17.250000	+3.78166862E+02	+3.81615118E+02	+1.93101571E+00	+1.08243235E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
17.500000	+3.76430636E+02	+3.79973323E+02	+1.95803258E+00	+1.07276243E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
17.750000	+3.74625505E+02	+3.78263769E+02	+1.98465383E+00	+1.05982025E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
18.000000	+3.72751971E+02	+3.76487451E+02	+2.01102359E+00	+1.04727539E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
18.250000	+3.70811639E+02	+3.74645492E+02	+2.03701760E+00	+1.03634830E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
18.500000	+3.68804966E+02	+3.72739112E+02	+2.06284101E+00	+1.03543765E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
18.750000	+3.66731923E+02	+3.70769490E+02	+2.08878948E+00	+1.03694681E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
19.000000	+3.64594437E+02	+3.68737938E+02	+2.11468835E+00	+1.02783174E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
19.250000	+3.62395347E+02	+3.66645835E+02	+2.14018107E+00	+1.01103992E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
19.500000	+3.60136211E+02	+3.64494559E+02	+2.16524034E+00	+1.00014880E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
19.750000	+3.57817097E+02	+3.62285545E+02	+2.19018851E+00	+9.89934676E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
20.000000	+3.55440807E+02	+3.60020307E+02	+2.21473708E+00	+9.76079700E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
20.250000	+3.53008505E+02	+3.57700441E+02	+2.23899249E+00	+9.61813050E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
20.500000	+3.50522472E+02	+3.55327585E+02	+2.26282773E+00	+9.37040410E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
20.750000	+3.47986479E+02	+3.52903473E+02	+2.28584451E+00	+9.10575573E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
21.000000	+3.45400970E+02	+3.50429910E+02	+2.30835651E+00	+8.90167958E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
21.250000	+3.42767959E+02	+3.47908743E+02	+2.33035291E+00	+8.63826103E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
21.500000	+3.40091048E+02	+3.45341954E+02	+2.35154781E+00	+8.33960129E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
21.750000	+3.37371851E+02	+3.42731528E+02	+2.37205092E+00	+8.04853336E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
22.000000	+3.34613013E+02	+3.40079539E+02	+2.39179048E+00	+7.77587499E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
22.250000	+3.31815980E+02	+3.37388142E+02	+2.41093029E+00	+7.56362472E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
22.500000	+3.28982272E+02	+3.34659490E+02	+2.42960860E+00	+7.38972754E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
22.750000	+3.26113936E+02	+3.31895832E+02	+2.44787893E+00	+7.19003793E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
23.000000	+3.23214407E+02	+3.29099436E+02	+2.46555879E+00	+6.95782873E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
23.250000	+3.20285921E+02	+3.26272504E+02	+2.48266807E+00	+6.77904717E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
23.500000	+3.17329300E+02	+3.23417222E+02	+2.49945403E+00	+6.61706828E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
23.750000	+3.14347791E+02	+3.20535756E+02	+2.51575341E+00	+6.43684654E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
24.000000	+3.11343229E+02	+3.17630274E+02	+2.53163826E+00	+6.27791465E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
24.250000	+3.08317625E+02	+3.14702908E+02	+2.54714299E+00	+6.07493940E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
24.500000	+3.05274925E+02	+3.11755866E+02	+2.56201296E+00	+5.86901926E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
24.750000	+3.02215938E+02	+3.08791374E+02	+2.57648808E+00	+5.71107925E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
6.250000	+3.88938162E+02	+3.89745145E+02	+4.78694773E-01	+1.46008199E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
6.375000	+3.89385093E+02	+3.90206995E+02	+4.97013251E-01	+1.47087441E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
6.500000	+3.89824011E+02	+3.90661221E+02	+5.15466634E-01	+1.47864678E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
6.625000	+3.90254680E+02	+3.91107534E+02	+5.33979420E-01	+1.47655396E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
6.750000	+3.90676961E+02	+3.91545653E+02	+5.52380483E-01	+1.46602647E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
6.875000	+3.91090635E+02	+3.91975326E+02	+5.70630082E-01	+1.46270087E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
7.000000	+3.91495279E+02	+3.92396325E+02	+5.88948004E-01	+1.48033900E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
7.125000	+3.91890370E+02	+3.92808415E+02	+6.07638557E-01	+1.51591551E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
7.250000	+3.92275505E+02	+3.93211354E+02	+6.26845892E-01	+1.55460843E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
7.375000	+3.92650498E+02	+3.93604926E+02	+6.46503768E-01	+1.58250777E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
7.500000	+3.93015323E+02	+3.93988938E+02	+6.66408586E-01	+1.59122866E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
7.625000	+3.93370040E+02	+3.94363201E+02	+6.86284484E-01	+1.57917547E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
7.750000	+3.93714680E+02	+3.94727503E+02	+7.05887973E-01	+1.55357608E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
7.875000	+3.94049138E+02	+3.95081631E+02	+7.25123887E-01	+1.52641079E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
8.000000	+3.94373166E+02	+3.95425385E+02	+7.44048243E-01	+1.50600073E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
8.125000	+3.94686467E+02	+3.95758575E+02	+7.62773905E-01	+1.49351134E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
8.250000	+3.94988769E+02	+3.96081018E+02	+7.81386026E-01	+1.48670061E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
8.375000	+3.95279834E+02	+3.96392539E+02	+7.99941420E-01	+1.48466053E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
8.500000	+3.95559405E+02	+3.96692956E+02	+8.18502540E-01	+1.48743220E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
8.625000	+3.95827215E+02	+3.96982076E+02	+8.37127225E-01	+1.49335756E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
8.750000	+3.96083043E+02	+3.97259714E+02	+8.55836479E-01	+1.49908010E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
8.875000	+3.96326742E+02	+3.97525705E+02	+8.74604227E-01	+1.49957882E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
9.000000	+3.96558280E+02	+3.97779901E+02	+8.93325949E-01	+1.48811640E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
9.125000	+3.96777741E+02	+3.98022149E+02	+9.11807137E-01	+1.46230964E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
9.250000	+3.96985177E+02	+3.98252284E+02	+9.29883690E-01	+1.43231294E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
9.375000	+3.97180365E+02	+3.98470140E+02	+9.47614961E-01	+1.41622159E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
9.500000	+3.97362777E+02	+3.98675550E+02	+9.65289230E-01	+1.42136858E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
9.625000	+3.97531911E+02	+3.98868342E+02	+9.83149175E-01	+1.43509055E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
9.750000	+3.97687619E+02	+3.99048346E+02	+1.00116649E+00	+1.43994508E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
9.875000	+3.97830006E+02	+3.99215423E+02	+1.01914780E+00	+1.43247984E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
10.000000	+3.97959107E+02	+3.99369448E+02	+1.03697849E+00	+1.42156227E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
10.125000	+3.98074750E+02	+3.99510288E+02	+1.05468686E+00	+1.41402037E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
10.250000	+3.98176695E+02	+3.99637784E+02	+1.07232900E+00	+1.40798506E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
10.375000	+3.98264797E+02	+3.99751765E+02	+1.08988649E+00	+1.39840408E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
10.500000	+3.98339001E+02	+3.99852073E+02	+1.10728910E+00	+1.38407343E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
10.625000	+3.98399246E+02	+3.99938567E+02	+1.12448832E+00	+1.36912903E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
10.750000	+3.98445351E+02	+4.00011109E+02	+1.14151733E+00	+1.36130685E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
10.875000	+3.98476948E+02	+4.00069558E+02	+1.15852099E+00	+1.36643051E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
11.000000	+3.98493595E+02	+4.00113765E+02	+1.17567809E+00	+1.38058392E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
11.125000	+3.98495041E+02	+4.00143578E+02	+1.19303559E+00	+1.39103773E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
11.250000	+3.98481350E+02	+4.00158854E+02	+1.21045403E+00	+1.38850160E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
11.375000	+3.98452697E+02	+4.00159464E+02	+1.22774813E+00	+1.37479686E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
11.500000	+3.98409118E+02	+4.00145280E+02	+1.24482395E+00	+1.35624060E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
11.625000	+3.98350532E+02	+4.00116161E+02	+1.26165415E+00	+1.33589109E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
11.750000	+3.98276834E+02	+4.00071958E+02	+1.27822123E+00	+1.31658472E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
11.875000	+3.98187825E+02	+4.00012536E+02	+1.29456876E+00	+1.30434141E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
12.000000	+3.98083144E+02	+3.99937769E+02	+1.31082977E+00	+1.30151531E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
12.125000	+3.97962464E+02	+3.99847524E+02	+1.32710665E+00	+1.30180566E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
12.250000	+3.97825682E+02	+3.99741659E+02	+1.34337491E+00	+1.29874603E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
12.375000	+3.97672770E+02	+3.99620039E+02	+1.35957530E+00	+1.29331620E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
3.125000	+3.76258739E+02	+3.76805108E+02	+8.86859494E-02	+8.15047880E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
3.187500	+3.76513689E+02	+3.77062888E+02	+9.38520527E-02	+8.38105188E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
3.250000	+3.76770007E+02	+3.77322129E+02	+9.91622643E-02	+8.63287486E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
3.312500	+3.77027555E+02	+3.77582712E+02	+1.04643146E-01	+8.92709712E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
3.375000	+3.77286202E+02	+3.77844521E+02	+1.10321136E-01	+9.26342986E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
3.437500	+3.77545821E+02	+3.78107444E+02	+1.16222434E-01	+9.63844986E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
3.500000	+3.77806289E+02	+3.78371374E+02	+1.22369198E-01	+1.00398816E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
3.562500	+3.78067495E+02	+3.78636210E+02	+1.28772286E-01	+1.04438764E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
3.625000	+3.78329343E+02	+3.78901854E+02	+1.35424043E-01	+1.08187021E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
3.687500	+3.78591753E+02	+3.79168212E+02	+1.42295663E-01	+1.11347219E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
3.750000	+3.78854656E+02	+3.79435191E+02	+1.49342446E-01	+1.13763932E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
3.812500	+3.79117985E+02	+3.79702700E+02	+1.56516155E-01	+1.15482367E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
3.875000	+3.79381672E+02	+3.79970648E+02	+1.63777742E-01	+1.16692046E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
3.937500	+3.79645635E+02	+3.80238941E+02	+1.71102661E-01	+1.17600936E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
4.000000	+3.79909788E+02	+3.80507486E+02	+1.78477859E-01	+1.18348366E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
4.062500	+3.80174040E+02	+3.80776188E+02	+1.85896206E-01	+1.18998603E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
4.125000	+3.80438301E+02	+3.81044957E+02	+1.93352684E-01	+1.19566084E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
4.187500	+3.80702488E+02	+3.81313704E+02	+2.00841967E-01	+1.20038200E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
4.250000	+3.80966522E+02	+3.81582348E+02	+2.08357459E-01	+1.20418964E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
4.312500	+3.81230329E+02	+3.81850814E+02	+2.15894337E-01	+1.20790633E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
4.375000	+3.81493835E+02	+3.82119031E+02	+2.23456288E-01	+1.21325739E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
4.437500	+3.81756961E+02	+3.82386928E+02	+2.31060055E-01	+1.22207393E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
4.500000	+3.82019620E+02	+3.82654439E+02	+2.38732212E-01	+1.23514982E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
4.562500	+3.82281725E+02	+3.82921494E+02	+2.46499427E-01	+1.25176609E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
4.625000	+3.82543193E+02	+3.83188024E+02	+2.54379288E-01	+1.27029388E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
4.687500	+3.82803950E+02	+3.83453959E+02	+2.62378101E-01	+1.28931910E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
4.750000	+3.83063925E+02	+3.83719232E+02	+2.70495777E-01	+1.30830030E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
4.812500	+3.83323052E+02	+3.83983779E+02	+2.78731855E-01	+1.32727565E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
4.875000	+3.83581266E+02	+3.84247536E+02	+2.87086723E-01	+1.34609899E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
4.937500	+3.83838506E+02	+3.84510444E+02	+2.95558092E-01	+1.36401918E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
5.000000	+3.84094719E+02	+3.84772446E+02	+3.04136963E-01	+1.37977163E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
5.062500	+3.84349858E+02	+3.85033485E+02	+3.12805238E-01	+1.39177526E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
5.125000	+3.84603885E+02	+3.85293506E+02	+3.21534153E-01	+1.39834690E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
5.187500	+3.84856774E+02	+3.85552456E+02	+3.30284574E-01	+1.39827139E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
5.250000	+3.85108504E+02	+3.85810284E+02	+3.39012546E-01	+1.39163726E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
5.312500	+3.85359053E+02	+3.86066943E+02	+3.47680040E-01	+1.38022689E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
5.375000	+3.85608393E+02	+3.86322386E+02	+3.56265382E-01	+1.36704821E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
5.437500	+3.85856477E+02	+3.86576567E+02	+3.64768142E-01	+1.35540807E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
5.500000	+3.86103248E+02	+3.86829441E+02	+3.73207983E-01	+1.34810869E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
5.562500	+3.86348632E+02	+3.87080959E+02	+3.81619501E-01	+1.34692378E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
5.625000	+3.86592550E+02	+3.87331073E+02	+3.90044530E-01	+1.35231301E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
5.687500	+3.86834923E+02	+3.87579734E+02	+3.98523414E-01	+1.36345627E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
5.750000	+3.87075676E+02	+3.87826894E+02	+4.07087733E-01	+1.37862712E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
5.812500	+3.87314748E+02	+3.88072506E+02	+4.15756253E-01	+1.39569791E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
5.875000	+3.87552089E+02	+3.88316528E+02	+4.24533957E-01	+1.41256999E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
5.937500	+3.87787663E+02	+3.88558920E+02	+4.33413377E-01	+1.42750554E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
6.000000	+3.88021441E+02	+3.88799643E+02	+4.42377776E-01	+1.43939128E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
6.062500	+3.88253402E+02	+3.89038661E+02	+4.51405768E-01	+1.44790429E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
6.125000	+3.88483525E+02	+3.89275940E+02	+4.60476580E-01	+1.45353936E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
6.187500	+3.88711788E+02	+3.89511445E+02	+4.69575010E-01	+1.45795838E-01	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.562500	+3.70732781E+02	+3.71231162E+02	-3.24351227E-03	+3.87209791E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.593750	+3.70819536E+02	+3.71318523E+02	-2.02927211E-03	+3.89903911E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.625000	+3.70907587E+02	+3.71407183E+02	-8.06612828E-04	+3.92784974E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.656250	+3.70996911E+02	+3.71497124E+02	+4.25633975E-04	+3.96058891E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.687500	+3.71087488E+02	+3.71588323E+02	+1.66875524E-03	+3.99746959E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.718750	+3.71179298E+02	+3.71680762E+02	+2.92405247E-03	+4.03845578E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.750000	+3.71272320E+02	+3.71774421E+02	+4.19279010E-03	+4.08338869E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.781250	+3.71366534E+02	+3.71869280E+02	+5.47617040E-03	+4.13203102E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.812500	+3.71461918E+02	+3.71965318E+02	+6.77530949E-03	+4.18406196E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.843750	+3.71558453E+02	+3.72062515E+02	+8.09120913E-03	+4.23909291E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.875000	+3.71656117E+02	+3.72160852E+02	+9.42474256E-03	+4.29675437E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.906250	+3.71754890E+02	+3.72260308E+02	+1.07766806E-02	+4.35684290E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.937500	+3.71854751E+02	+3.72360862E+02	+1.21477694E-02	+4.41945932E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.968750	+3.71955680E+02	+3.72462495E+02	+1.35388427E-02	+4.48505558E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
2.000000	+3.72057654E+02	+3.72565186E+02	+1.49509291E-02	+4.55434860E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
2.031250	+3.72160654E+02	+3.72668914E+02	+1.63853106E-02	+4.62813220E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
2.062500	+3.72264657E+02	+3.72773659E+02	+1.78435117E-02	+4.70707367E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
2.093750	+3.72369643E+02	+3.72879400E+02	+1.93272316E-02	+4.79159001E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
2.125000	+3.72475589E+02	+3.72986118E+02	+2.08382555E-02	+4.88185477E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
2.156250	+3.72582475E+02	+3.73093791E+02	+2.23783908E-02	+4.97791858E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
2.187500	+3.72690280E+02	+3.73202399E+02	+2.39494546E-02	+5.07987308E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
2.218750	+3.72798982E+02	+3.73311924E+02	+2.55533115E-02	+5.18797566E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
2.250000	+3.72908562E+02	+3.73422345E+02	+2.71919394E-02	+5.30268005E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
2.281250	+3.73018999E+02	+3.73533643E+02	+2.88674865E-02	+5.42456307E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
2.312500	+3.73130273E+02	+3.73645801E+02	+3.05822913E-02	+5.55417414E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
2.343750	+3.73242365E+02	+3.73758799E+02	+3.23388454E-02	+5.69184642E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
2.375000	+3.73355254E+02	+3.73872619E+02	+3.41396953E-02	+5.83750370E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
2.406250	+3.73468922E+02	+3.73987243E+02	+3.59872852E-02	+5.99048833E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
2.437500	+3.73583349E+02	+3.74102654E+02	+3.78837505E-02	+6.14943645E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
2.468750	+3.73698517E+02	+3.74218834E+02	+3.98306830E-02	+6.31223441E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
2.500000	+3.73814407E+02	+3.74335765E+02	+4.18288970E-02	+6.47609128E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
2.531250	+3.73931003E+02	+3.74453430E+02	+4.38782400E-02	+6.63774536E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
2.562500	+3.74048285E+02	+3.74571811E+02	+4.59774879E-02	+6.79378448E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
2.593750	+3.74166238E+02	+3.74690889E+02	+4.81243553E-02	+6.94101872E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
2.625000	+3.74284846E+02	+3.74810648E+02	+5.03156246E-02	+7.07682082E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
2.656250	+3.74404093E+02	+3.74931069E+02	+5.25473683E-02	+7.19935942E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
2.687500	+3.74523962E+02	+3.75052135E+02	+5.48152242E-02	+7.30769095E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
2.718750	+3.74644439E+02	+3.75173827E+02	+5.71146752E-02	+7.40172766E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
2.750000	+3.74765508E+02	+3.75296129E+02	+5.94413040E-02	+7.48213415E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
2.781250	+3.74887153E+02	+3.75419023E+02	+6.17910090E-02	+7.55020962E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
2.812500	+3.75009360E+02	+3.75542491E+02	+6.41601850E-02	+7.60778824E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
2.843750	+3.75132112E+02	+3.75666517E+02	+6.65458767E-02	+7.65715535E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
2.875000	+3.75255394E+02	+3.75791084E+02	+6.89459071E-02	+7.70095382E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
2.906250	+3.75379190E+02	+3.75916174E+02	+7.13589728E-02	+7.74205551E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
2.937500	+3.75503484E+02	+3.76041771E+02	+7.37846918E-02	+7.78339304E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
2.968750	+3.75628258E+02	+3.76167860E+02	+7.62235935E-02	+7.82777201E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
3.000000	+3.75753496E+02	+3.76294424E+02	+7.86770493E-02	+7.87769748E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
3.031250	+3.75879181E+02	+3.76421446E+02	+8.11471544E-02	+7.93524480E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
3.062500	+3.76005294E+02	+3.76548911E+02	+8.36365773E-02	+8.00198945E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
3.093750	+3.76131820E+02	+3.76676804E+02	+8.61483978E-02	+8.07366168E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.781250	+3.69038311E+02	+3.69525517E+02	-2.59208210E-02	+1.32181845E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.796875	+3.69062357E+02	+3.69549666E+02	-2.57096714E-02	+1.38089705E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.812500	+3.69086839E+02	+3.69574255E+02	-2.54892907E-02	+1.44035223E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.828125	+3.69111755E+02	+3.69599283E+02	-2.52595613E-02	+1.50090992E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.843750	+3.69137103E+02	+3.69624748E+02	-2.50202563E-02	+1.56323609E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.859375	+3.69162881E+02	+3.69650647E+02	-2.47710500E-02	+1.62788944E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.875000	+3.69189087E+02	+3.69676980E+02	-2.45115409E-02	+1.69524876E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.890625	+3.69215718E+02	+3.69703743E+02	-2.42412848E-02	+1.76546657E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.906250	+3.69242772E+02	+3.69730935E+02	-2.39598326E-02	+1.83845443E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.921875	+3.69270248E+02	+3.69758554E+02	-2.36667678E-02	+1.91389926E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.937500	+3.69298142E+02	+3.69786597E+02	-2.33617391E-02	+1.99130629E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.953125	+3.69326453E+02	+3.69815063E+02	-2.30444846E-02	+2.07006131E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.968750	+3.69355178E+02	+3.69843949E+02	-2.27148449E-02	+2.14950218E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.984375	+3.69384316E+02	+3.69873254E+02	-2.23727651E-02	+2.22898878E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.000000	+3.69413864E+02	+3.69902975E+02	-2.20182859E-02	+2.30796303E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.015625	+3.69443819E+02	+3.69933110E+02	-2.16515267E-02	+2.38599108E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.031250	+3.69474181E+02	+3.69963657E+02	-2.12726637E-02	+2.46278384E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.046875	+3.69504946E+02	+3.69994614E+02	-2.08819067E-02	+2.53819530E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.062500	+3.69536114E+02	+3.70025978E+02	-2.04794777E-02	+2.61220109E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.078125	+3.69567681E+02	+3.70057748E+02	-2.00655939E-02	+2.68486203E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.093750	+3.69599646E+02	+3.70089921E+02	-1.96404583E-02	+2.75627977E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.109375	+3.69632006E+02	+3.70122495E+02	-1.92042565E-02	+2.82655128E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.125000	+3.69664759E+02	+3.70155468E+02	-1.87571610E-02	+2.89572887E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.140625	+3.69697904E+02	+3.70188837E+02	-1.82993412E-02	+2.96379107E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.156250	+3.69731437E+02	+3.70222601E+02	-1.78309763E-02	+3.03062717E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.171875	+3.69765357E+02	+3.70256756E+02	-1.73522702E-02	+3.09603663E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.187500	+3.69799662E+02	+3.70291301E+02	-1.68634649E-02	+3.15974181E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.203125	+3.69834349E+02	+3.70326233E+02	-1.63648509E-02	+3.22141107E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.218750	+3.69869417E+02	+3.70361551E+02	-1.58567739E-02	+3.28068835E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.234375	+3.69904862E+02	+3.70397251E+02	-1.53396358E-02	+3.33722447E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.250000	+3.69940684E+02	+3.70433331E+02	-1.48138913E-02	+3.39070602E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.265625	+3.69976879E+02	+3.70469790E+02	-1.42800402E-02	+3.44087874E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.281250	+3.70013446E+02	+3.70506624E+02	-1.37386166E-02	+3.48756311E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.296875	+3.70050383E+02	+3.70543831E+02	-1.31901767E-02	+3.53066174E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.312500	+3.70087688E+02	+3.70581410E+02	-1.26352849E-02	+3.57015877E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.328125	+3.70125358E+02	+3.70619357E+02	-1.20745021E-02	+3.60611300E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.343750	+3.70163391E+02	+3.70657670E+02	-1.15083745E-02	+3.63864725E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.359375	+3.70201786E+02	+3.70696347E+02	-1.09374248E-02	+3.66793574E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.375000	+3.70240540E+02	+3.70735385E+02	-1.03621446E-02	+3.69419169E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.390625	+3.70279651E+02	+3.70774783E+02	-9.78298990E-03	+3.71765681E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.406250	+3.70319116E+02	+3.70814537E+02	-9.20037687E-03	+3.73859326E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.421875	+3.70358934E+02	+3.70854646E+02	-8.61467950E-03	+3.75727810E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.437500	+3.70399103E+02	+3.70895106E+02	-8.02622746E-03	+3.77399992E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.453125	+3.70439619E+02	+3.70935915E+02	-7.43530452E-03	+3.78905659E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.468750	+3.70480482E+02	+3.70977072E+02	-6.84214728E-03	+3.80275283E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.484375	+3.70521687E+02	+3.71018573E+02	-6.24694427E-03	+3.81539732E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.500000	+3.70563234E+02	+3.71060417E+02	-5.64983562E-03	+3.82729813E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.515625	+3.70605119E+02	+3.71102599E+02	-5.05091360E-03	+3.83875676E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.531250	+3.70647340E+02	+3.71145120E+02	-4.45022413E-03	+3.85006115E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
1.546875	+3.70689895E+02	+3.71187974E+02	-3.84776949E-03	+3.86135823E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.390625	+3.68584056E+02	+3.69070109E+02	-2.82903780E-02	-1.32068450E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.398438	+3.68590295E+02	+3.69076344E+02	-2.82992977E-02	-9.62761248E-04	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.406250	+3.68596653E+02	+3.69082699E+02	-2.83054212E-02	-6.06021028E-04	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.414062	+3.68603129E+02	+3.69089173E+02	-2.83087668E-02	-2.51838857E-04	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.421875	+3.68609723E+02	+3.69095767E+02	-2.83093561E-02	+9.92951689E-05	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.429688	+3.68616436E+02	+3.69102480E+02	-2.83072153E-02	+4.46704533E-04	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.437500	+3.68623266E+02	+3.69109313E+02	-2.83023764E-02	+7.89581914E-04	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.445312	+3.68630214E+02	+3.69116265E+02	-2.82948781E-02	+1.12704909E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.453125	+3.68637280E+02	+3.69123336E+02	-2.82847662E-02	+1.45821580E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.460938	+3.68644464E+02	+3.69130526E+02	-2.82720935E-02	+1.78223728E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.468750	+3.68651765E+02	+3.69137834E+02	-2.82569188E-02	+2.09836620E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.476562	+3.68659184E+02	+3.69145261E+02	-2.82393065E-02	+2.40600080E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.484375	+3.68666719E+02	+3.69152807E+02	-2.82193250E-02	+2.70472294E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.492188	+3.68674372E+02	+3.69160470E+02	-2.81970452E-02	+2.99432646E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.500000	+3.68682142E+02	+3.69168252E+02	-2.81725387E-02	+3.27483627E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.507812	+3.68690029E+02	+3.69176152E+02	-2.81458759E-02	+3.54651811E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.515625	+3.68698032E+02	+3.69184169E+02	-2.81171243E-02	+3.80987668E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.523438	+3.68706152E+02	+3.69192304E+02	-2.80863466E-02	+4.06564234E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.531250	+3.68714388E+02	+3.69200557E+02	-2.80535987E-02	+4.31474915E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.539062	+3.68722741E+02	+3.69208926E+02	-2.80189286E-02	+4.55830638E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.546875	+3.68731210E+02	+3.69217413E+02	-2.79823751E-02	+4.79756247E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.554688	+3.68739795E+02	+3.69226017E+02	-2.79439667E-02	+5.03386287E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.562500	+3.68748496E+02	+3.69234737E+02	-2.79037210E-02	+5.26860565E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.570312	+3.68757312E+02	+3.69243574E+02	-2.78616447E-02	+5.50319477E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.578125	+3.68766244E+02	+3.69252527E+02	-2.78177336E-02	+5.73899621E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.585938	+3.68775292E+02	+3.69261597E+02	-2.77719729E-02	+5.97729190E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.593750	+3.68784454E+02	+3.69270782E+02	-2.77243384E-02	+6.21924156E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.601562	+3.68793731E+02	+3.69280083E+02	-2.76747973E-02	+6.46584817E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.609375	+3.68803123E+02	+3.69289500E+02	-2.76233095E-02	+6.71792830E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.617188	+3.68812629E+02	+3.69299033E+02	-2.75698296E-02	+6.97609569E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.625000	+3.68822250E+02	+3.69308680E+02	-2.75143080E-02	+7.24074510E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.632812	+3.68831985E+02	+3.69318443E+02	-2.74566930E-02	+7.51204751E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.640625	+3.68841833E+02	+3.69328321E+02	-2.73969323E-02	+7.78995628E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.648438	+3.68851795E+02	+3.69338313E+02	-2.73349749E-02	+8.07421821E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.656250	+3.68861871E+02	+3.69348420E+02	-2.72707726E-02	+8.36439359E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.664062	+3.68872059E+02	+3.69358641E+02	-2.72042813E-02	+8.65987844E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.671875	+3.68882361E+02	+3.69368976E+02	-2.71354620E-02	+8.95993935E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.679688	+3.68892775E+02	+3.69379424E+02	-2.70642822E-02	+9.26374617E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.687500	+3.68903302E+02	+3.69389987E+02	-2.69907160E-02	+9.57040766E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.695312	+3.68913941E+02	+3.69400663E+02	-2.69147446E-02	+9.87901314E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.703125	+3.68924691E+02	+3.69411452E+02	-2.68363564E-02	+1.01886684E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.710938	+3.68935554E+02	+3.69422354E+02	-2.67555467E-02	+1.04985331E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.718750	+3.68946528E+02	+3.69433368E+02	-2.66723168E-02	+1.08078534E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.726562	+3.68957614E+02	+3.69444496E+02	-2.65866740E-02	+1.11159912E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.734375	+3.68968810E+02	+3.69455735E+02	-2.64986295E-02	+1.14224483E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.742188	+3.68980118E+02	+3.69467087E+02	-2.64081982E-02	+1.17268862E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.750000	+3.68991536E+02	+3.69478550E+02	-2.63153969E-02	+1.20291351E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.757812	+3.69003065E+02	+3.69490125E+02	-2.62202430E-02	+1.23291991E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.765625	+3.69014704E+02	+3.69501811E+02	-2.61227531E-02	+1.26272580E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.773438	+3.69026453E+02	+3.69513609E+02	-2.60229421E-02	+1.29243804E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.195312	+3.68466954E+02	+3.68953653E+02	-2.69610594E-02	-1.37005295E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.199219	+3.68468558E+02	+3.68955232E+02	-2.70140008E-02	-1.34054935E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.203125	+3.68470193E+02	+3.68956841E+02	-2.70657898E-02	-1.31073873E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.207031	+3.68471858E+02	+3.68958482E+02	-2.71164023E-02	-1.28037063E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.210938	+3.68473553E+02	+3.68960153E+02	-2.71658187E-02	-1.24955632E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.214844	+3.68475279E+02	+3.68961855E+02	-2.72140239E-02	-1.21840223E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.218750	+3.68477035E+02	+3.68963588E+02	-2.72610064E-02	-1.18700967E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.222656	+3.68478821E+02	+3.68965352E+02	-2.73067590E-02	-1.15547434E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.226562	+3.68480637E+02	+3.68967147E+02	-2.73512779E-02	-1.12388595E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.230469	+3.68482484E+02	+3.68968972E+02	-2.73945626E-02	-1.09232840E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.234375	+3.68484360E+02	+3.68970829E+02	-2.74366160E-02	-1.06087932E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.238281	+3.68486267E+02	+3.68972716E+02	-2.74774438E-02	-1.02960991E-02	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.242188	+3.68488204E+02	+3.68974633E+02	-2.75170543E-02	-9.98585031E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.246094	+3.68490172E+02	+3.68976582E+02	-2.75554582E-02	-9.67863057E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.250000	+3.68492169E+02	+3.68978561E+02	-2.75926686E-02	-9.37495877E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.253906	+3.68494196E+02	+3.68980571E+02	-2.76287001E-02	-9.07528919E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.257812	+3.68496254E+02	+3.68982612E+02	-2.76635693E-02	-8.78001449E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.261719	+3.68498342E+02	+3.68984683E+02	-2.76972940E-02	-8.48946419E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.265625	+3.68500459E+02	+3.68986785E+02	-2.77298932E-02	-8.20390899E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.269531	+3.68502607E+02	+3.68988917E+02	-2.77613870E-02	-7.92356297E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.273438	+3.68504785E+02	+3.68991081E+02	-2.77917961E-02	-7.64857929E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.277344	+3.68506993E+02	+3.68993274E+02	-2.78211415E-02	-7.37906344E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.281250	+3.68509231E+02	+3.68995498E+02	-2.78494450E-02	-7.11507070E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.285156	+3.68511499E+02	+3.68997753E+02	-2.78767280E-02	-6.85660609E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.289062	+3.68513797E+02	+3.69000039E+02	-2.79030122E-02	-6.60363397E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.292969	+3.68516125E+02	+3.69002354E+02	-2.79283189E-02	-6.35607889E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.296875	+3.68518484E+02	+3.69004701E+02	-2.79526691E-02	-6.11382748E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.300781	+3.68520872E+02	+3.69007078E+02	-2.79760832E-02	-5.87673622E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.304688	+3.68523290E+02	+3.69009485E+02	-2.79985811E-02	-5.64463089E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.308594	+3.68525738E+02	+3.69011922E+02	-2.80201819E-02	-5.41731326E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.312500	+3.68528216E+02	+3.69014390E+02	-2.80409039E-02	-5.19456515E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.316406	+3.68530724E+02	+3.69016889E+02	-2.80607644E-02	-4.97614838E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.320312	+3.68533262E+02	+3.69019418E+02	-2.80797800E-02	-4.76181549E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.324219	+3.68535830E+02	+3.69021977E+02	-2.80979661E-02	-4.55130800E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.328125	+3.68538428E+02	+3.69024567E+02	-2.81153371E-02	-4.34435759E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.332031	+3.68541056E+02	+3.69027186E+02	-2.81319064E-02	-4.14069695E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.335938	+3.68543714E+02	+3.69029836E+02	-2.81476863E-02	-3.94006028E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.339844	+3.68546402E+02	+3.69032517E+02	-2.81626881E-02	-3.74218092E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.343750	+3.68549119E+02	+3.69035228E+02	-2.81769221E-02	-3.54680308E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.347656	+3.68551867E+02	+3.69037969E+02	-2.81903975E-02	-3.35367708E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.351562	+3.68554644E+02	+3.69040740E+02	-2.82031227E-02	-3.16256484E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.355469	+3.68557451E+02	+3.69043541E+02	-2.82151050E-02	-2.97324326E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.359375	+3.68560288E+02	+3.69046373E+02	-2.82263512E-02	-2.78550228E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.363281	+3.68563155E+02	+3.69049234E+02	-2.82368668E-02	-2.59915002E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.367188	+3.68566052E+02	+3.69052126E+02	-2.82466570E-02	-2.41401466E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.371094	+3.68568978E+02	+3.69055048E+02	-2.82557263E-02	-2.22994109E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.375000	+3.68571934E+02	+3.69058000E+02	-2.82640784E-02	-2.04679387E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.378906	+3.68574920E+02	+3.69060982E+02	-2.82717169E-02	-1.86446098E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.382812	+3.68577936E+02	+3.69063995E+02	-2.82786445E-02	-1.68284950E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01
0.386719	+3.68580981E+02	+3.69067037E+02	-2.82848641E-02	-1.50157890E-03	+2.49647770E+02	+7.39308024E+02	+3.37677614E-01	+1.00000000E+00	+0.00000000E+00	+1.90527096E+02	+7.39175880E+02	+2.57756105E-01


==> anc/otoc_to_plot_supersymmetric_M700_L1.5916_n200_beta1.5000.dat <==
100.000000	+1.06977800E+02	+1.15529753E+02	+2.83930691E+00	+7.91400788E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
102.000000	+1.10865495E+02	+1.19561759E+02	+2.85604076E+00	+8.81984907E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
104.000000	+1.14581003E+02	+1.23440049E+02	+2.87458630E+00	+9.71341131E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
106.000000	+1.18065799E+02	+1.27106595E+02	+2.89489441E+00	+1.08775974E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
108.000000	+1.21249515E+02	+1.30502531E+02	+2.91809669E+00	+1.21847915E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
110.000000	+1.24076113E+02	+1.33568464E+02	+2.94363357E+00	+1.31072471E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
112.000000	+1.26501565E+02	+1.36252649E+02	+2.97052568E+00	+1.33327578E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
114.000000	+1.28512463E+02	+1.38524794E+02	+2.99696460E+00	+1.24770801E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
116.000000	+1.30134461E+02	+1.40384554E+02	+3.02043400E+00	+1.10857809E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
118.000000	+1.31399702E+02	+1.41866002E+02	+3.04130773E+00	+9.65394469E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
120.000000	+1.32374570E+02	+1.43028220E+02	+3.05904978E+00	+8.39480616E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
122.000000	+1.33111355E+02	+1.43935073E+02	+3.07488695E+00	+7.77036851E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
124.000000	+1.33649058E+02	+1.44639039E+02	+3.09013125E+00	+7.84221168E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
126.000000	+1.34009504E+02	+1.45178130E+02	+3.10625580E+00	+8.21222995E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
128.000000	+1.34220815E+02	+1.45577800E+02	+3.12298017E+00	+8.63245215E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
130.000000	+1.34294888E+02	+1.45855900E+02	+3.14078561E+00	+9.03904540E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
132.000000	+1.34252253E+02	+1.46027377E+02	+3.15913635E+00	+9.10868853E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
134.000000	+1.34113406E+02	+1.46103408E+02	+3.17722036E+00	+8.99678256E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
136.000000	+1.33872799E+02	+1.46079393E+02	+3.19512348E+00	+8.61962433E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
138.000000	+1.33525103E+02	+1.45935712E+02	+3.21169886E+00	+7.84568290E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
140.000000	+1.33072068E+02	+1.45667813E+02	+3.22650622E+00	+6.93537732E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
142.000000	+1.32519175E+02	+1.45278893E+02	+3.23944037E+00	+6.22841636E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
144.000000	+1.31861444E+02	+1.44774937E+02	+3.25141988E+00	+6.21823500E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
146.000000	+1.31099695E+02	+1.44180765E+02	+3.26431331E+00	+6.24020693E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
148.000000	+1.30284979E+02	+1.43524859E+02	+3.27638071E+00	+6.28618721E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
150.000000	+1.29432201E+02	+1.42846362E+02	+3.28945806E+00	+6.28214548E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
152.000000	+1.28625917E+02	+1.42202713E+02	+3.30150929E+00	+6.23883158E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
154.000000	+1.27904324E+02	+1.41657451E+02	+3.31441338E+00	+6.71971253E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
156.000000	+1.27296789E+02	+1.41243461E+02	+3.32838814E+00	+7.07021942E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
158.000000	+1.26834375E+02	+1.40982005E+02	+3.34269426E+00	+7.16821106E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
160.000000	+1.26545244E+02	+1.40897596E+02	+3.35706099E+00	+6.89172447E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
162.000000	+1.26455509E+02	+1.40998570E+02	+3.37026116E+00	+6.02869042E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
164.000000	+1.26555084E+02	+1.41257747E+02	+3.38117575E+00	+4.88519387E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
166.000000	+1.26788710E+02	+1.41618748E+02	+3.38980194E+00	+3.69593238E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
168.000000	+1.27088581E+02	+1.42010218E+02	+3.39595948E+00	+2.75392786E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
170.000000	+1.27381375E+02	+1.42375680E+02	+3.40081765E+00	+2.48176288E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
172.000000	+1.27618915E+02	+1.42689418E+02	+3.40588653E+00	+2.59486511E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
174.000000	+1.27805674E+02	+1.42956422E+02	+3.41119711E+00	+3.08118215E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
176.000000	+1.27917627E+02	+1.43175018E+02	+3.41821126E+00	+3.98983857E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
178.000000	+1.27948880E+02	+1.43343364E+02	+3.42715646E+00	+4.89528386E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
180.000000	+1.27909493E+02	+1.43468585E+02	+3.43779239E+00	+5.43808633E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
182.000000	+1.27839029E+02	+1.43572048E+02	+3.44890881E+00	+5.76802464E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
184.000000	+1.27767994E+02	+1.43690241E+02	+3.46086449E+00	+5.68819145E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
186.000000	+1.27766434E+02	+1.43861526E+02	+3.47166157E+00	+5.05303468E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
188.000000	+1.27862299E+02	+1.44109643E+02	+3.48107663E+00	+4.21872170E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
190.000000	+1.28063660E+02	+1.44432659E+02	+3.48853646E+00	+3.73136045E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
192.000000	+1.28317859E+02	+1.44809520E+02	+3.49600207E+00	+3.91637198E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
194.000000	+1.28579153E+02	+1.45206600E+02	+3.50420195E+00	+4.43002483E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
196.000000	+1.28804756E+02	+1.45591256E+02	+3.51372217E+00	+5.29746040E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
198.000000	+1.28951431E+02	+1.45934970E+02	+3.52539179E+00	+6.37215762E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
50.000000	+8.28878980E+01	+8.90027299E+01	+2.50386446E+00	+2.26457742E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
51.000000	+7.94411349E+01	+8.55748638E+01	+2.50695004E+00	+3.90657715E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
52.000000	+7.61800546E+01	+8.23428497E+01	+2.51167761E+00	+4.29789467E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
53.000000	+7.31217963E+01	+7.93084766E+01	+2.51554583E+00	+3.88929747E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
54.000000	+7.02633231E+01	+7.64742431E+01	+2.51945621E+00	+3.89762715E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
55.000000	+6.76084118E+01	+7.38435074E+01	+2.52334108E+00	+4.47286783E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
56.000000	+6.51534498E+01	+7.14201803E+01	+2.52840194E+00	+4.72606261E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
57.000000	+6.29131979E+01	+6.92075078E+01	+2.53279321E+00	+4.82767446E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
58.000000	+6.08792835E+01	+6.72068145E+01	+2.53805729E+00	+5.18855266E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
59.000000	+5.90566332E+01	+6.54165999E+01	+2.54317031E+00	+5.65683332E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
60.000000	+5.74347446E+01	+6.38342697E+01	+2.54937096E+00	+6.28645609E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
61.000000	+5.60182681E+01	+6.24587028E+01	+2.55574322E+00	+6.82531188E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
62.000000	+5.48047437E+01	+6.12922252E+01	+2.56302158E+00	+7.59505198E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
63.000000	+5.38000364E+01	+6.03390489E+01	+2.57093333E+00	+8.27126495E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
64.000000	+5.30076745E+01	+5.96033680E+01	+2.57956411E+00	+9.28824314E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
65.000000	+5.24275434E+01	+5.90891630E+01	+2.58950981E+00	+1.00198230E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
66.000000	+5.20721591E+01	+5.88013613E+01	+2.59960376E+00	+1.01626719E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
67.000000	+5.19459406E+01	+5.87443453E+01	+2.60983516E+00	+1.00291563E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
68.000000	+5.20540103E+01	+5.89195516E+01	+2.61966207E+00	+9.38728778E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
69.000000	+5.23984945E+01	+5.93257421E+01	+2.62860973E+00	+8.17558170E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
70.000000	+5.29781424E+01	+5.99568662E+01	+2.63601324E+00	+6.63871342E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
71.000000	+5.37783683E+01	+6.07982052E+01	+2.64188716E+00	+4.72450775E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
72.000000	+5.47845089E+01	+6.18294873E+01	+2.64546225E+00	+2.98350540E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
73.000000	+5.59673548E+01	+6.30292043E+01	+2.64785417E+00	+1.95449216E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
74.000000	+5.73036387E+01	+6.43762096E+01	+2.64937124E+00	+1.62946359E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
75.000000	+5.87680644E+01	+6.58529655E+01	+2.65111310E+00	+2.11010924E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
76.000000	+6.03432581E+01	+6.74457399E+01	+2.65359145E+00	+2.63876232E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
77.000000	+6.20200244E+01	+6.91424151E+01	+2.65639062E+00	+3.03850869E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
78.000000	+6.37847113E+01	+7.09304865E+01	+2.65966847E+00	+3.47798504E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
79.000000	+6.56236187E+01	+7.27957252E+01	+2.66334659E+00	+4.02018791E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
80.000000	+6.75198106E+01	+7.47232721E+01	+2.66770885E+00	+4.63122420E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
81.000000	+6.94600928E+01	+7.66989392E+01	+2.67260904E+00	+5.51680042E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
82.000000	+7.14273730E+01	+7.87107547E+01	+2.67874245E+00	+6.38327339E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
83.000000	+7.34164534E+01	+8.07483073E+01	+2.68537559E+00	+6.96958970E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
84.000000	+7.54167416E+01	+8.28023585E+01	+2.69268163E+00	+7.64094519E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
85.000000	+7.74198197E+01	+8.48645787E+01	+2.70065748E+00	+8.47850665E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
86.000000	+7.94159403E+01	+8.69278630E+01	+2.70963864E+00	+9.85243690E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
87.000000	+8.13931884E+01	+8.89861003E+01	+2.72036235E+00	+1.00418292E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
88.000000	+8.33706814E+01	+9.10349962E+01	+2.72972230E+00	+1.02826124E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
89.000000	+8.53224114E+01	+9.30730900E+01	+2.74092758E+00	+1.13287051E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
90.000000	+8.72610320E+01	+9.51009826E+01	+2.75237971E+00	+1.16297242E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
91.000000	+8.91876761E+01	+9.71207441E+01	+2.76418703E+00	+1.11208220E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
92.000000	+9.11200885E+01	+9.91363661E+01	+2.77462135E+00	+1.03363901E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
93.000000	+9.30560267E+01	+1.01154800E+02	+2.78485981E+00	+1.04795788E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
94.000000	+9.49959789E+01	+1.03182044E+02	+2.79558051E+00	+9.29499250E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
95.000000	+9.69714880E+01	+1.05222226E+02	+2.80344979E+00	+7.53751910E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
96.000000	+9.89663612E+01	+1.07276766E+02	+2.81065555E+00	+7.40449024E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
97.000000	+1.00968419E+02	+1.09342251E+02	+2.81825877E+00	+6.90351894E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
98.000000	+1.02985868E+02	+1.11411811E+02	+2.82446259E+00	+6.61471044E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
99.000000	+1.04991910E+02	+1.13477258E+02	+2.83148819E+00	+7.43649824E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
25.000000	+2.22698453E+02	+2.25475139E+02	+1.71440541E+00	+6.40119411E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
25.500000	+2.19824208E+02	+2.22689667E+02	+1.74587561E+00	+6.18688748E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
26.000000	+2.16875909E+02	+2.19829812E+02	+1.77627429E+00	+6.00622867E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
26.500000	+2.13860580E+02	+2.16903418E+02	+1.80593790E+00	+5.85310737E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
27.000000	+2.10786218E+02	+2.13918176E+02	+1.83480536E+00	+5.70137560E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
27.500000	+2.07660167E+02	+2.10881529E+02	+1.86295166E+00	+5.56810236E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
28.000000	+2.04489363E+02	+2.07800658E+02	+1.89048638E+00	+5.44653660E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
28.500000	+2.01280718E+02	+2.04682399E+02	+1.91741702E+00	+5.33998147E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
29.000000	+1.98040299E+02	+2.01533222E+02	+1.94388620E+00	+5.23384023E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
29.500000	+1.94774838E+02	+1.98359299E+02	+1.96975543E+00	+5.11387110E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
30.000000	+1.91490321E+02	+1.95166514E+02	+1.99502491E+00	+4.99783448E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
30.500000	+1.88192320E+02	+1.91960479E+02	+2.01973377E+00	+4.87576504E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
31.000000	+1.84886645E+02	+1.88746522E+02	+2.04378256E+00	+4.73874556E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
31.500000	+1.81578651E+02	+1.85529672E+02	+2.06712123E+00	+4.59972769E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
32.000000	+1.78273131E+02	+1.82314699E+02	+2.08977984E+00	+4.46672214E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
32.500000	+1.74974562E+02	+1.79106065E+02	+2.11178845E+00	+4.34395994E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
33.000000	+1.71686964E+02	+1.75907965E+02	+2.13321944E+00	+4.24534801E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
33.500000	+1.68413656E+02	+1.72724332E+02	+2.15424193E+00	+4.12272242E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
34.000000	+1.65160182E+02	+1.69558840E+02	+2.17444666E+00	+3.96760214E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
34.500000	+1.61929769E+02	+1.66414914E+02	+2.19391795E+00	+3.81756140E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
35.000000	+1.58725850E+02	+1.63295676E+02	+2.21262227E+00	+3.65227782E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
35.500000	+1.55552052E+02	+1.60204035E+02	+2.23044073E+00	+3.51704876E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
36.000000	+1.52409208E+02	+1.57142616E+02	+2.24779276E+00	+3.39407710E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
36.500000	+1.49301282E+02	+1.54113867E+02	+2.26438150E+00	+3.27632248E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
37.000000	+1.46228952E+02	+1.51120010E+02	+2.28055599E+00	+3.16489930E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
37.500000	+1.43195688E+02	+1.48163022E+02	+2.29603049E+00	+3.06139946E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
38.000000	+1.40201626E+02	+1.45244736E+02	+2.31116998E+00	+3.03111777E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
38.500000	+1.37246493E+02	+1.42366699E+02	+2.32634167E+00	+2.95372067E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
39.000000	+1.34336014E+02	+1.39530304E+02	+2.34070719E+00	+2.79133232E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
39.500000	+1.31471666E+02	+1.36736807E+02	+2.35425499E+00	+2.61925032E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
40.000000	+1.28655104E+02	+1.33987243E+02	+2.36689969E+00	+2.38399352E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
40.500000	+1.25890369E+02	+1.31282538E+02	+2.37809493E+00	+2.16776242E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
41.000000	+1.23174572E+02	+1.28623562E+02	+2.38857731E+00	+2.07156272E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
41.500000	+1.20505989E+02	+1.26011026E+02	+2.39881055E+00	+2.05925314E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
42.000000	+1.17883231E+02	+1.23445592E+02	+2.40916985E+00	+2.08716557E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
42.500000	+1.15306632E+02	+1.20927775E+02	+2.41968221E+00	+2.07657630E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
43.000000	+1.12778980E+02	+1.18458056E+02	+2.42993561E+00	+1.99719503E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
43.500000	+1.10302317E+02	+1.16036853E+02	+2.43965416E+00	+1.85525345E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
44.000000	+1.07878863E+02	+1.13664283E+02	+2.44848814E+00	+1.63462754E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
44.500000	+1.05511440E+02	+1.11340486E+02	+2.45600044E+00	+1.37014067E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
45.000000	+1.03200291E+02	+1.09065525E+02	+2.46218955E+00	+1.21303992E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
45.500000	+1.00939287E+02	+1.06839472E+02	+2.46813084E+00	+1.19434417E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
46.000000	+9.87266586E+01	+1.04662364E+02	+2.47413299E+00	+1.17229747E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
46.500000	+9.65644183E+01	+1.02534178E+02	+2.47985381E+00	+1.12721981E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
47.000000	+9.44519681E+01	+1.00454960E+02	+2.48540519E+00	+1.06555247E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
47.500000	+9.23908711E+01	+9.84245816E+01	+2.49050933E+00	+8.20167068E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
48.000000	+9.03904485E+01	+9.64428776E+01	+2.49360686E+00	+5.24673929E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
48.500000	+8.84443400E+01	+9.45097909E+01	+2.49575607E+00	+4.83234535E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
49.000000	+8.65436130E+01	+9.26253602E+01	+2.49843921E+00	+5.63586776E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
49.500000	+8.46899430E+01	+9.07896745E+01	+2.50139194E+00	+6.17507486E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
12.500000	+2.57227870E+02	+2.58233067E+02	+6.98330568E-01	+8.77057816E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
12.750000	+2.57277958E+02	+2.58305355E+02	+7.20175585E-01	+8.70543545E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
13.000000	+2.57302129E+02	+2.58352046E+02	+7.41857745E-01	+8.60967524E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
13.250000	+2.57300114E+02	+2.58372704E+02	+7.63223961E-01	+8.58194537E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
13.500000	+2.57270939E+02	+2.58366888E+02	+7.84767472E-01	+8.65135078E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
13.750000	+2.57214174E+02	+2.58334180E+02	+8.06480715E-01	+8.66990062E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
14.000000	+2.57129680E+02	+2.58274182E+02	+8.28116975E-01	+8.63550565E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
14.250000	+2.57017055E+02	+2.58186479E+02	+8.49658243E-01	+8.56847094E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
14.500000	+2.56876064E+02	+2.58070665E+02	+8.70959330E-01	+8.51489014E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
14.750000	+2.56706067E+02	+2.57926353E+02	+8.92232694E-01	+8.55646837E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
15.000000	+2.56506327E+02	+2.57753145E+02	+9.13741672E-01	+8.61253841E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
15.250000	+2.56276687E+02	+2.57550670E+02	+9.35295386E-01	+8.57126721E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
15.500000	+2.56017162E+02	+2.57318575E+02	+9.56598008E-01	+8.48543612E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
15.750000	+2.55727311E+02	+2.57056508E+02	+9.77722567E-01	+8.45436507E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
16.000000	+2.55406523E+02	+2.56764129E+02	+9.98869833E-01	+8.47096619E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
16.250000	+2.55054414E+02	+2.56441119E+02	+1.02007740E+00	+8.51352031E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
16.500000	+2.54670549E+02	+2.56087193E+02	+1.04143743E+00	+8.53639412E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
16.750000	+2.54254910E+02	+2.55702083E+02	+1.06275937E+00	+8.48343395E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
17.000000	+2.53807516E+02	+2.55285542E+02	+1.08385460E+00	+8.46062903E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
17.250000	+2.53327635E+02	+2.54837341E+02	+1.10506251E+00	+8.50931841E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
17.500000	+2.52815021E+02	+2.54357289E+02	+1.12640120E+00	+8.52397759E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
17.750000	+2.52269791E+02	+2.53845232E+02	+1.14768240E+00	+8.50261835E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
18.000000	+2.51691782E+02	+2.53301030E+02	+1.16891429E+00	+8.46861697E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
18.250000	+2.51080996E+02	+2.52724578E+02	+1.19002549E+00	+8.43821645E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
18.500000	+2.50437204E+02	+2.52115801E+02	+1.21110537E+00	+8.46819382E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
18.750000	+2.49759966E+02	+2.51474634E+02	+1.23236646E+00	+8.52708729E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
19.000000	+2.49049343E+02	+2.50801055E+02	+1.25374081E+00	+8.52870908E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
19.250000	+2.48305706E+02	+2.50095075E+02	+1.27501000E+00	+8.48783027E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
19.500000	+2.47529066E+02	+2.49356719E+02	+1.29617996E+00	+8.47712102E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
19.750000	+2.46719196E+02	+2.48586038E+02	+1.31739561E+00	+8.48541087E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
20.000000	+2.45876255E+02	+2.47783119E+02	+1.33860701E+00	+8.48984766E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
20.250000	+2.45000295E+02	+2.46948089E+02	+1.35984484E+00	+8.47433600E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
20.500000	+2.44091715E+02	+2.46081112E+02	+1.38097869E+00	+8.39076734E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
20.750000	+2.43151148E+02	+2.45182398E+02	+1.40179868E+00	+8.29579198E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
21.000000	+2.42178552E+02	+2.44252202E+02	+1.42245765E+00	+8.23355723E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
21.250000	+2.41174208E+02	+2.43290825E+02	+1.44296647E+00	+8.13962720E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
21.500000	+2.40138840E+02	+2.42298624E+02	+1.46315579E+00	+8.01081961E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
21.750000	+2.39072880E+02	+2.41275998E+02	+1.48302056E+00	+7.87009716E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
22.000000	+2.37976927E+02	+2.40223394E+02	+1.50250627E+00	+7.72496180E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
22.250000	+2.36851438E+02	+2.39141315E+02	+1.52164537E+00	+7.61119840E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
22.500000	+2.35696692E+02	+2.38030299E+02	+1.54056227E+00	+7.52408682E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
22.750000	+2.34513277E+02	+2.36890941E+02	+1.55926581E+00	+7.41139782E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
23.000000	+2.33302171E+02	+2.35723877E+02	+1.57761926E+00	+7.27227175E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
23.250000	+2.32064048E+02	+2.34529759E+02	+1.59562717E+00	+7.15711267E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
23.500000	+2.30799331E+02	+2.33309268E+02	+1.61340482E+00	+7.05775024E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
23.750000	+2.29508842E+02	+2.32063118E+02	+1.63091592E+00	+6.95785996E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
24.000000	+2.28193269E+02	+2.30792061E+02	+1.64819412E+00	+6.86064445E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
24.250000	+2.26853466E+02	+2.29496882E+02	+1.66521914E+00	+6.73466137E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
24.500000	+2.25490621E+02	+2.28178414E+02	+1.68186743E+00	+6.60549023E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
24.750000	+2.24105351E+02	+2.26837530E+02	+1.69824659E+00	+6.49784272E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
6.250000	+2.48950498E+02	+2.49556625E+02	+1.92480901E-01	+6.78394175E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
6.375000	+2.49216093E+02	+2.49827416E+02	+2.01018619E-01	+6.87640706E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
6.500000	+2.49479265E+02	+2.50095902E+02	+2.09671919E-01	+6.94994257E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
6.625000	+2.49739895E+02	+2.50361934E+02	+2.18393476E-01	+6.98176849E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
6.750000	+2.49997873E+02	+2.50625367E+02	+2.27126340E-01	+6.98849648E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
6.875000	+2.50253065E+02	+2.50886067E+02	+2.35864717E-01	+7.02224503E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
7.000000	+2.50505294E+02	+2.51143902E+02	+2.44681953E-01	+7.12798539E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
7.125000	+2.50754364E+02	+2.51398747E+02	+2.53684681E-01	+7.30410837E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
7.250000	+2.51000103E+02	+2.51650479E+02	+2.62942224E-01	+7.50742728E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
7.375000	+2.51242394E+02	+2.51898985E+02	+2.72453249E-01	+7.68397044E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
7.500000	+2.51481165E+02	+2.52144155E+02	+2.82152150E-01	+7.79441380E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
7.625000	+2.51716374E+02	+2.52385884E+02	+2.91939283E-01	+7.83116629E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
7.750000	+2.51947970E+02	+2.52624068E+02	+3.01730066E-01	+7.82079397E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
7.875000	+2.52175873E+02	+2.52858603E+02	+3.11491268E-01	+7.80214344E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
8.000000	+2.52399973E+02	+2.53089388E+02	+3.21235424E-01	+7.80073831E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
8.125000	+2.52620153E+02	+2.53316328E+02	+3.30993114E-01	+7.82320964E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
8.250000	+2.52836299E+02	+2.53539331E+02	+3.40793448E-01	+7.86721857E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
8.375000	+2.53048304E+02	+2.53758307E+02	+3.50661160E-01	+7.93058272E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
8.500000	+2.53256057E+02	+2.53973166E+02	+3.60619905E-01	+8.01151332E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
8.625000	+2.53459453E+02	+2.54183820E+02	+3.70689944E-01	+8.10382555E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
8.750000	+2.53658397E+02	+2.54390182E+02	+3.80879469E-01	+8.19229418E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
8.875000	+2.53852819E+02	+2.54592175E+02	+3.91170679E-01	+8.24995573E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
9.000000	+2.54042685E+02	+2.54789721E+02	+4.01504358E-01	+8.24864297E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
9.125000	+2.54227986E+02	+2.54982746E+02	+4.11792287E-01	+8.18846108E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
9.250000	+2.54408690E+02	+2.55171176E+02	+4.21975511E-01	+8.11652117E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
9.375000	+2.54584701E+02	+2.55354932E+02	+4.32083589E-01	+8.09829533E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
9.500000	+2.54755859E+02	+2.55533939E+02	+4.42221249E-01	+8.15881814E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
9.625000	+2.54922014E+02	+2.55708118E+02	+4.52480635E-01	+8.26133234E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
9.750000	+2.55083081E+02	+2.55877398E+02	+4.62874580E-01	+8.35067660E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
9.875000	+2.55239025E+02	+2.56041713E+02	+4.73357326E-01	+8.40443970E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
10.000000	+2.55389816E+02	+2.56200999E+02	+4.83885679E-01	+8.43559080E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
10.125000	+2.55535397E+02	+2.56355193E+02	+4.94446303E-01	+8.46026298E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
10.250000	+2.55675705E+02	+2.56504228E+02	+5.05036337E-01	+8.47514341E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
10.375000	+2.55810685E+02	+2.56648036E+02	+5.15634162E-01	+8.46650254E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
10.500000	+2.55940303E+02	+2.56786550E+02	+5.26202593E-01	+8.43564641E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
10.625000	+2.56064510E+02	+2.56919706E+02	+5.36723278E-01	+8.40972339E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
10.750000	+2.56183218E+02	+2.57047444E+02	+5.47226902E-01	+8.42606969E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
10.875000	+2.56296299E+02	+2.57169701E+02	+5.57788452E-01	+8.50171714E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
11.000000	+2.56403624E+02	+2.57286415E+02	+5.68481194E-01	+8.61369914E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
11.125000	+2.56505109E+02	+2.57397523E+02	+5.79322700E-01	+8.71264152E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
11.250000	+2.56600734E+02	+2.57502965E+02	+5.90262798E-01	+8.75984910E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
11.375000	+2.56690510E+02	+2.57602684E+02	+6.01222323E-01	+8.75060373E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
11.500000	+2.56774436E+02	+2.57696622E+02	+6.12139308E-01	+8.70505531E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
11.625000	+2.56852479E+02	+2.57784722E+02	+6.22984961E-01	+8.64774010E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
11.750000	+2.56924583E+02	+2.57866924E+02	+6.33758658E-01	+8.59975694E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
11.875000	+2.56990668E+02	+2.57943170E+02	+6.44484353E-01	+8.57672573E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
12.000000	+2.57050640E+02	+2.58013405E+02	+6.55200472E-01	+8.58037327E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
12.125000	+2.57104414E+02	+2.58077569E+02	+6.65935286E-01	+8.59813318E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
12.250000	+2.57151922E+02	+2.58135605E+02	+6.76695805E-01	+8.62085431E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
12.375000	+2.57193100E+02	+2.58187456E+02	+6.87487422E-01	+8.64573308E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
3.125000	+2.42109300E+02	+2.42621152E+02	+2.34269747E-02	+3.65973097E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
3.187500	+2.42236023E+02	+2.42749058E+02	+2.57350329E-02	+3.72605533E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
3.250000	+2.42363846E+02	+2.42878087E+02	+2.80845439E-02	+3.79598180E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
3.312500	+2.42492712E+02	+2.43008187E+02	+3.04800102E-02	+3.87476378E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
3.375000	+2.42622567E+02	+2.43139305E+02	+3.29279986E-02	+3.96537508E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
3.437500	+2.42753355E+02	+2.43271391E+02	+3.54367290E-02	+4.06916649E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
3.500000	+2.42885022E+02	+2.43404395E+02	+3.80144567E-02	+4.18415212E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
3.562500	+2.43017518E+02	+2.43538270E+02	+4.06669192E-02	+4.30436670E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
3.625000	+2.43150794E+02	+2.43672969E+02	+4.33949151E-02	+4.42113900E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
3.687500	+2.43284807E+02	+2.43808446E+02	+4.61933429E-02	+4.52603396E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
3.750000	+2.43419517E+02	+2.43944655E+02	+4.90524575E-02	+4.61403714E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
3.812500	+2.43554884E+02	+2.44081552E+02	+5.19608893E-02	+4.68514166E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
3.875000	+2.43690870E+02	+2.44219092E+02	+5.49088846E-02	+4.74343329E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
3.937500	+2.43827431E+02	+2.44357231E+02	+5.78901810E-02	+4.79450278E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
4.000000	+2.43964527E+02	+2.44495924E+02	+6.09020131E-02	+4.84298273E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
4.062500	+2.44102113E+02	+2.44635129E+02	+6.39439094E-02	+4.89139867E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
4.125000	+2.44240146E+02	+2.44774803E+02	+6.70162614E-02	+4.94032907E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
4.187500	+2.44378586E+02	+2.44914904E+02	+7.01193207E-02	+4.98937869E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
4.250000	+2.44517390E+02	+2.45055392E+02	+7.32529848E-02	+5.03852890E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
4.312500	+2.44656521E+02	+2.45196228E+02	+7.64174818E-02	+5.08923257E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
4.375000	+2.44795940E+02	+2.45337375E+02	+7.96145255E-02	+5.14440912E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
4.437500	+2.44935608E+02	+2.45478796E+02	+8.28479932E-02	+5.20709809E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
4.500000	+2.45075484E+02	+2.45620455E+02	+8.61233981E-02	+5.27870612E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
4.562500	+2.45215531E+02	+2.45762315E+02	+8.94463759E-02	+5.35826240E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
4.625000	+2.45355710E+02	+2.45904343E+02	+9.28212261E-02	+5.44323979E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
4.687500	+2.45495985E+02	+2.46046503E+02	+9.62504256E-02	+5.53110552E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
4.750000	+2.45636321E+02	+2.46188760E+02	+9.97351080E-02	+5.62020000E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
4.812500	+2.45776683E+02	+2.46331081E+02	+1.03275676E-01	+5.70932772E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
4.875000	+2.45917039E+02	+2.46473435E+02	+1.06871768E-01	+5.79670954E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
4.937500	+2.46057359E+02	+2.46615789E+02	+1.10521563E-01	+5.87934803E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
5.000000	+2.46197612E+02	+2.46758112E+02	+1.14220953E-01	+5.95317296E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
5.062500	+2.46337774E+02	+2.46900375E+02	+1.17963029E-01	+6.01367446E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
5.125000	+2.46477820E+02	+2.47042549E+02	+1.21738046E-01	+6.05685537E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
5.187500	+2.46617728E+02	+2.47184605E+02	+1.25534098E-01	+6.08057882E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
5.250000	+2.46757478E+02	+2.47326516E+02	+1.29338769E-01	+6.08596882E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
5.312500	+2.46897049E+02	+2.47468255E+02	+1.33141559E-01	+6.07798574E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
5.375000	+2.47036418E+02	+2.47609796E+02	+1.36936251E-01	+6.06460916E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
5.437500	+2.47175560E+02	+2.47751113E+02	+1.40722320E-01	+6.05497032E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
5.500000	+2.47314447E+02	+2.47892180E+02	+1.44504964E-01	+6.05725562E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
5.562500	+2.47453045E+02	+2.48032972E+02	+1.48293890E-01	+6.07700741E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
5.625000	+2.47591324E+02	+2.48173463E+02	+1.52101224E-01	+6.11615624E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
5.687500	+2.47729251E+02	+2.48313628E+02	+1.55939085E-01	+6.17298610E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
5.750000	+2.47866794E+02	+2.48453442E+02	+1.59817456E-01	+6.24300891E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
5.812500	+2.48003926E+02	+2.48592882E+02	+1.63742846E-01	+6.32038442E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
5.875000	+2.48140622E+02	+2.48731923E+02	+1.67717937E-01	+6.39937654E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
5.937500	+2.48276859E+02	+2.48870544E+02	+1.71742067E-01	+6.47547406E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
6.000000	+2.48412617E+02	+2.49008724E+02	+1.75812279E-01	+6.54601444E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
6.062500	+2.48547878E+02	+2.49146442E+02	+1.79924585E-01	+6.61029412E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
6.125000	+2.48682624E+02	+2.49283677E+02	+1.84075147E-01	+6.66922419E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
6.187500	+2.48816837E+02	+2.49420411E+02	+1.88261115E-01	+6.72587461E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.562500	+2.39463752E+02	+2.39955470E+02	-1.67035464E-02	+1.69972170E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.593750	+2.39503706E+02	+2.39995686E+02	-1.61705122E-02	+1.71169715E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.625000	+2.39544311E+02	+2.40036555E+02	-1.56337357E-02	+1.72366478E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.656250	+2.39585561E+02	+2.40078071E+02	-1.50932217E-02	+1.73581259E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.687500	+2.39627448E+02	+2.40120226E+02	-1.45488528E-02	+1.74850535E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.718750	+2.39669964E+02	+2.40163012E+02	-1.40004059E-02	+1.76205702E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.750000	+2.39713103E+02	+2.40206424E+02	-1.34475672E-02	+1.77673671E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.781250	+2.39756856E+02	+2.40250452E+02	-1.28899454E-02	+1.79277417E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.812500	+2.39801216E+02	+2.40295091E+02	-1.23270833E-02	+1.81036518E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.843750	+2.39846176E+02	+2.40340331E+02	-1.17584672E-02	+1.82967796E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.875000	+2.39891728E+02	+2.40386167E+02	-1.11835346E-02	+1.85086201E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.906250	+2.39937863E+02	+2.40432590E+02	-1.06016784E-02	+1.87405813E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.937500	+2.39984574E+02	+2.40479593E+02	-1.00122483E-02	+1.89940665E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.968750	+2.40031854E+02	+2.40527168E+02	-9.41454928E-03	+1.92705048E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
2.000000	+2.40079693E+02	+2.40575308E+02	-8.80784171E-03	+1.95713151E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
2.031250	+2.40128084E+02	+2.40624005E+02	-8.19134209E-03	+1.98978180E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
2.062500	+2.40177018E+02	+2.40673250E+02	-7.56422809E-03	+2.02511332E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
2.093750	+2.40226489E+02	+2.40723038E+02	-6.92564626E-03	+2.06321039E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
2.125000	+2.40276487E+02	+2.40773359E+02	-6.27472159E-03	+2.10412708E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
2.156250	+2.40327004E+02	+2.40824207E+02	-5.61056684E-03	+2.14788919E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
2.187500	+2.40378033E+02	+2.40875573E+02	-4.93229085E-03	+2.19449767E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
2.218750	+2.40429565E+02	+2.40927450E+02	-4.23900580E-03	+2.24393010E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
2.250000	+2.40481593E+02	+2.40979831E+02	-3.52983454E-03	+2.29613761E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
2.281250	+2.40534108E+02	+2.41032708E+02	-2.80391979E-03	+2.35103672E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
2.312500	+2.40587102E+02	+2.41086073E+02	-2.06043659E-03	+2.40849742E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
2.343750	+2.40640569E+02	+2.41139920E+02	-1.29860891E-03	+2.46832948E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
2.375000	+2.40694499E+02	+2.41194240E+02	-5.17730667E-04	+2.53026946E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
2.406250	+2.40748886E+02	+2.41249027E+02	+2.82809505E-04	+2.59397068E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
2.437500	+2.40803721E+02	+2.41304273E+02	+1.10350101E-03	+2.65899847E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
2.468750	+2.40858998E+02	+2.41359972E+02	+1.94468355E-03	+2.72483312E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
2.500000	+2.40914709E+02	+2.41416114E+02	+2.80652171E-03	+2.79088257E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
2.531250	+2.40970846E+02	+2.41472694E+02	+3.68898516E-03	+2.85650584E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
2.562500	+2.41027403E+02	+2.41529704E+02	+4.59183786E-03	+2.92104542E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
2.593750	+2.41084372E+02	+2.41587137E+02	+5.51463854E-03	+2.98386537E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
2.625000	+2.41141746E+02	+2.41644985E+02	+6.45675371E-03	+3.04438980E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
2.656250	+2.41199519E+02	+2.41703241E+02	+7.41738217E-03	+3.10213657E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
2.687500	+2.41257683E+02	+2.41761899E+02	+8.39558907E-03	+3.15674268E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
2.718750	+2.41316232E+02	+2.41820949E+02	+9.39034634E-03	+3.20798000E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
2.750000	+2.41375159E+02	+2.41880387E+02	+1.04005766E-02	+3.25576150E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
2.781250	+2.41434458E+02	+2.41940203E+02	+1.14251973E-02	+3.30013917E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
2.812500	+2.41494120E+02	+2.42000391E+02	+1.24631635E-02	+3.34129449E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
2.843750	+2.41554141E+02	+2.42060944E+02	+1.35135063E-02	+3.37952169E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
2.875000	+2.41614513E+02	+2.42121854E+02	+1.45753646E-02	+3.41520416E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
2.906250	+2.41675229E+02	+2.42183114E+02	+1.56480089E-02	+3.44878500E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
2.937500	+2.41736282E+02	+2.42244718E+02	+1.67308552E-02	+3.48073451E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
2.968750	+2.41797666E+02	+2.42306658E+02	+1.78234680E-02	+3.51151857E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
3.000000	+2.41859374E+02	+2.42368927E+02	+1.89255543E-02	+3.54157262E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
3.031250	+2.41921398E+02	+2.42431517E+02	+2.00369509E-02	+3.57128511E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
3.062500	+2.41983732E+02	+2.42494423E+02	+2.11576075E-02	+3.60099271E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
3.093750	+2.42046368E+02	+2.42557637E+02	+2.22875713E-02	+3.63077567E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.781250	+2.38694891E+02	+2.39181727E+02	-2.66810890E-02	+6.09543290E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.796875	+2.38705635E+02	+2.39192519E+02	-2.65834481E-02	+6.40260515E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.812500	+2.38716579E+02	+2.39203513E+02	-2.64810076E-02	+6.70950509E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.828125	+2.38727722E+02	+2.39214708E+02	-2.63737761E-02	+7.01606341E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.843750	+2.38739064E+02	+2.39226104E+02	-2.62617557E-02	+7.32266202E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.859375	+2.38750604E+02	+2.39237701E+02	-2.61449429E-02	+7.62961434E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.875000	+2.38762341E+02	+2.39249497E+02	-2.60233302E-02	+7.93712900E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.890625	+2.38774275E+02	+2.39261493E+02	-2.58969076E-02	+8.24528381E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.906250	+2.38786405E+02	+2.39273686E+02	-2.57656651E-02	+8.55401094E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.921875	+2.38798730E+02	+2.39286078E+02	-2.56295948E-02	+8.86309813E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.937500	+2.38811250E+02	+2.39298667E+02	-2.54886933E-02	+9.17220153E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.953125	+2.38823964E+02	+2.39311452E+02	-2.53429635E-02	+9.48086890E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.968750	+2.38836872E+02	+2.39324433E+02	-2.51924161E-02	+9.78857209E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.984375	+2.38849972E+02	+2.39337609E+02	-2.50370706E-02	+1.00947397E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.000000	+2.38863264E+02	+2.39350979E+02	-2.48769555E-02	+1.03987892E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.015625	+2.38876748E+02	+2.39364543E+02	-2.47121084E-02	+1.07001542E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.031250	+2.38890422E+02	+2.39378300E+02	-2.45425757E-02	+1.09983035E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.046875	+2.38904287E+02	+2.39392250E+02	-2.43684115E-02	+1.12927497E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.062500	+2.38918340E+02	+2.39406390E+02	-2.41896773E-02	+1.15830513E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.078125	+2.38932582E+02	+2.39420722E+02	-2.40064411E-02	+1.18688050E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.093750	+2.38947013E+02	+2.39435244E+02	-2.38187771E-02	+1.21496348E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.109375	+2.38961630E+02	+2.39449955E+02	-2.36267650E-02	+1.24251763E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.125000	+2.38976434E+02	+2.39464855E+02	-2.34304903E-02	+1.26950620E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.140625	+2.38991424E+02	+2.39479943E+02	-2.32300443E-02	+1.29589122E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.156250	+2.39006599E+02	+2.39495217E+02	-2.30255243E-02	+1.32163265E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.171875	+2.39021958E+02	+2.39510679E+02	-2.28170341E-02	+1.34668837E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.187500	+2.39037501E+02	+2.39526325E+02	-2.26046842E-02	+1.37101472E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.203125	+2.39053227E+02	+2.39542157E+02	-2.23885920E-02	+1.39456748E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.218750	+2.39069135E+02	+2.39558173E+02	-2.21688819E-02	+1.41730326E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.234375	+2.39085225E+02	+2.39574372E+02	-2.19456848E-02	+1.43918123E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.250000	+2.39101496E+02	+2.39590753E+02	-2.17191377E-02	+1.46016459E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.265625	+2.39117947E+02	+2.39607316E+02	-2.14893833E-02	+1.48022222E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.281250	+2.39134577E+02	+2.39624061E+02	-2.12565683E-02	+1.49932997E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.296875	+2.39151386E+02	+2.39640985E+02	-2.10208427E-02	+1.51747142E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.312500	+2.39168373E+02	+2.39658089E+02	-2.07823585E-02	+1.53463864E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.328125	+2.39185537E+02	+2.39675371E+02	-2.05412681E-02	+1.55083238E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.343750	+2.39202878E+02	+2.39692831E+02	-2.02977234E-02	+1.56606195E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.359375	+2.39220394E+02	+2.39710468E+02	-2.00518738E-02	+1.58034502E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.375000	+2.39238085E+02	+2.39728281E+02	-1.98038655E-02	+1.59370713E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.390625	+2.39255951E+02	+2.39746269E+02	-1.95538403E-02	+1.60618118E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.406250	+2.39273990E+02	+2.39764432E+02	-1.93019339E-02	+1.61780683E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.421875	+2.39292202E+02	+2.39782768E+02	-1.90482757E-02	+1.62862985E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.437500	+2.39310586E+02	+2.39801277E+02	-1.87929871E-02	+1.63870148E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.453125	+2.39329141E+02	+2.39819959E+02	-1.85361814E-02	+1.64807777E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.468750	+2.39347867E+02	+2.39838811E+02	-1.82779628E-02	+1.65681879E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.484375	+2.39366762E+02	+2.39857833E+02	-1.80184256E-02	+1.66498779E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.500000	+2.39385826E+02	+2.39877025E+02	-1.77576541E-02	+1.67265037E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.515625	+2.39405057E+02	+2.39896386E+02	-1.74957223E-02	+1.67987356E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.531250	+2.39424456E+02	+2.39915914E+02	-1.72326936E-02	+1.68672481E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
1.546875	+2.39444021E+02	+2.39935609E+02	-1.69686208E-02	+1.69340696E-02	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.390625	+2.38492761E+02	+2.38979229E+02	-2.74367570E-02	-2.78188902E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.398438	+2.38495528E+02	+2.38981986E+02	-2.74576540E-02	-2.56771995E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.406250	+2.38498348E+02	+2.38984796E+02	-2.74768777E-02	-2.35393388E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.414062	+2.38501220E+02	+2.38987660E+02	-2.74944342E-02	-2.14102894E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.421875	+2.38504146E+02	+2.38990578E+02	-2.75103312E-02	-1.92922453E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.429688	+2.38507123E+02	+2.38993549E+02	-2.75245783E-02	-1.71872086E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.437500	+2.38510154E+02	+2.38996573E+02	-2.75371863E-02	-1.50970125E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.445312	+2.38513237E+02	+2.38999651E+02	-2.75481674E-02	-1.30232970E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.453125	+2.38516373E+02	+2.39002782E+02	-2.75575352E-02	-1.09675136E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.460938	+2.38519561E+02	+2.39005967E+02	-2.75653041E-02	-8.93093061E-04	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.468750	+2.38522802E+02	+2.39009205E+02	-2.75714897E-02	-6.91461205E-04	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.476562	+2.38526095E+02	+2.39012496E+02	-2.75761082E-02	-4.91941830E-04	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.484375	+2.38529441E+02	+2.39015840E+02	-2.75791763E-02	-2.94600866E-04	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.492188	+2.38532839E+02	+2.39019237E+02	-2.75807113E-02	-9.94826948E-05	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.500000	+2.38536289E+02	+2.39022687E+02	-2.75807307E-02	+9.33889551E-05	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.507812	+2.38539791E+02	+2.39026190E+02	-2.75792521E-02	+2.84010523E-04	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.515625	+2.38543346E+02	+2.39029746E+02	-2.75762931E-02	+4.72399082E-04	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.523438	+2.38546953E+02	+2.39033355E+02	-2.75718709E-02	+6.58588809E-04	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.531250	+2.38550612E+02	+2.39037017E+02	-2.75660026E-02	+8.42632029E-04	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.539062	+2.38554323E+02	+2.39040732E+02	-2.75587048E-02	+1.02459740E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.546875	+2.38558086E+02	+2.39044499E+02	-2.75499933E-02	+1.20456517E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.554688	+2.38561901E+02	+2.39048319E+02	-2.75398835E-02	+1.38262772E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.562500	+2.38565768E+02	+2.39052191E+02	-2.75283897E-02	+1.55888709E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.570312	+2.38569687E+02	+2.39056117E+02	-2.75155258E-02	+1.73345073E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.578125	+2.38573657E+02	+2.39060094E+02	-2.75013046E-02	+1.90642883E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.585938	+2.38577680E+02	+2.39064124E+02	-2.74857379E-02	+2.07793449E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.593750	+2.38581754E+02	+2.39068206E+02	-2.74688368E-02	+2.24807948E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.601562	+2.38585880E+02	+2.39072341E+02	-2.74506116E-02	+2.41697076E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.609375	+2.38590057E+02	+2.39076528E+02	-2.74310717E-02	+2.58471209E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.617188	+2.38594286E+02	+2.39080767E+02	-2.74102255E-02	+2.75139898E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.625000	+2.38598566E+02	+2.39085058E+02	-2.73880811E-02	+2.91711944E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.632812	+2.38602898E+02	+2.39089401E+02	-2.73646455E-02	+3.08195199E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.640625	+2.38607281E+02	+2.39093797E+02	-2.73399256E-02	+3.24596545E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.648438	+2.38611716E+02	+2.39098244E+02	-2.73139273E-02	+3.40921990E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.656250	+2.38616202E+02	+2.39102743E+02	-2.72866565E-02	+3.57176422E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.664062	+2.38620739E+02	+2.39107294E+02	-2.72581185E-02	+3.73363939E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.671875	+2.38625327E+02	+2.39111896E+02	-2.72283184E-02	+3.89487831E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.679688	+2.38629966E+02	+2.39116551E+02	-2.71972610E-02	+4.05550566E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.687500	+2.38634656E+02	+2.39121256E+02	-2.71649511E-02	+4.21554123E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.695312	+2.38639397E+02	+2.39126014E+02	-2.71313932E-02	+4.37500079E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.703125	+2.38644189E+02	+2.39130823E+02	-2.70965917E-02	+4.53389558E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.710938	+2.38649032E+02	+2.39135683E+02	-2.70605511E-02	+4.69223683E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.718750	+2.38653925E+02	+2.39140595E+02	-2.70232755E-02	+4.85003552E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.726562	+2.38658869E+02	+2.39145557E+02	-2.69847693E-02	+5.00730382E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.734375	+2.38663864E+02	+2.39150572E+02	-2.69450364E-02	+5.16405655E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.742188	+2.38668909E+02	+2.39155637E+02	-2.69040809E-02	+5.32031217E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.750000	+2.38674005E+02	+2.39160753E+02	-2.68619065E-02	+5.47609344E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.757812	+2.38679151E+02	+2.39165920E+02	-2.68185169E-02	+5.63142746E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.765625	+2.38684348E+02	+2.39171138E+02	-2.67739155E-02	+5.78634789E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01
0.773438	+2.38689595E+02	+2.39176407E+02	-2.67281052E-02	+5.94107057E-03	+1.83743942E+02	+7.17944109E+02	+2.55930705E-01	+1.00000000E+00	+0.00000000E+00	+1.21666009E+02	+7.17748470E+02	+1.69510648E-01


==> anc/otoc_to_plot_supersymmetric_M700_L1.5916_n200_beta10.0000.dat <==
400.000000	+1.30402264E+01	+1.81624785E+01	+2.32674139E+00	+2.39988330E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
408.000000	+1.28864090E+01	+1.81131262E+01	+2.34693058E+00	+2.64741393E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
416.000000	+1.27372079E+01	+1.80810924E+01	+2.36910001E+00	+2.70065568E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
424.000000	+1.25785784E+01	+1.80360952E+01	+2.39014107E+00	+2.59889346E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
432.000000	+1.24287234E+01	+1.79995037E+01	+2.41068231E+00	+2.58110362E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
440.000000	+1.22903199E+01	+1.79779380E+01	+2.43143873E+00	+2.63007379E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
448.000000	+1.21578656E+01	+1.79680732E+01	+2.45276349E+00	+2.63890670E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
456.000000	+1.20299407E+01	+1.79628462E+01	+2.47366123E+00	+2.47443091E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
464.000000	+1.19026878E+01	+1.79475410E+01	+2.49235438E+00	+2.30030694E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
472.000000	+1.17769931E+01	+1.79323267E+01	+2.51046615E+00	+2.38785937E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
480.000000	+1.16318564E+01	+1.79121262E+01	+2.53056013E+00	+2.34557851E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
488.000000	+1.14954827E+01	+1.78862109E+01	+2.54799540E+00	+2.03493010E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
496.000000	+1.13712764E+01	+1.78593901E+01	+2.56311901E+00	+2.08379115E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
504.000000	+1.12586995E+01	+1.78660906E+01	+2.58133606E+00	+2.38731513E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
512.000000	+1.11410257E+01	+1.78817601E+01	+2.60131606E+00	+2.13354713E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
520.000000	+1.10163074E+01	+1.78531474E+01	+2.61547281E+00	+1.83937165E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
528.000000	+1.08871113E+01	+1.78291731E+01	+2.63074600E+00	+2.05266532E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
536.000000	+1.07788841E+01	+1.78439919E+01	+2.64831546E+00	+2.12120216E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
544.000000	+1.06767552E+01	+1.78584691E+01	+2.66468524E+00	+1.89369111E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
552.000000	+1.05446176E+01	+1.78270675E+01	+2.67861452E+00	+1.67946723E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
560.000000	+1.04227124E+01	+1.78000258E+01	+2.69155671E+00	+1.91518856E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
568.000000	+1.03253118E+01	+1.78343722E+01	+2.70925753E+00	+2.11042682E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
576.000000	+1.02064166E+01	+1.78370920E+01	+2.72532354E+00	+1.86980111E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
584.000000	+1.00894608E+01	+1.78265626E+01	+2.73917435E+00	+1.78265264E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
592.000000	+9.96866101E+00	+1.78201155E+01	+2.75384598E+00	+1.68834989E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
600.000000	+9.84065028E+00	+1.77896076E+01	+2.76618795E+00	+1.62505226E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
608.000000	+9.73665694E+00	+1.77949330E+01	+2.77984682E+00	+1.67428274E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
616.000000	+9.62144164E+00	+1.77862177E+01	+2.79297647E+00	+1.58514322E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
624.000000	+9.50176020E+00	+1.77670263E+01	+2.80520911E+00	+1.55422652E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
632.000000	+9.39675537E+00	+1.77671156E+01	+2.81784410E+00	+1.62409830E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
640.000000	+9.30080108E+00	+1.77836598E+01	+2.83119468E+00	+1.71821541E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
648.000000	+9.17700994E+00	+1.77806757E+01	+2.84533554E+00	+1.89374908E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
656.000000	+9.04540407E+00	+1.77892269E+01	+2.86149467E+00	+1.99936592E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
664.000000	+8.91851049E+00	+1.78018559E+01	+2.87732540E+00	+1.83565251E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
672.000000	+8.81439318E+00	+1.78188344E+01	+2.89086511E+00	+1.57191800E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
680.000000	+8.72863629E+00	+1.78382372E+01	+2.90247609E+00	+1.35950008E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
688.000000	+8.63487592E+00	+1.78373276E+01	+2.91261711E+00	+1.17714225E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
696.000000	+8.54830496E+00	+1.78311046E+01	+2.92131036E+00	+1.15519870E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
704.000000	+8.46940133E+00	+1.78435252E+01	+2.93110029E+00	+1.53684093E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
712.000000	+8.35684606E+00	+1.78707342E+01	+2.94589982E+00	+1.88733309E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
720.000000	+8.23057166E+00	+1.78920864E+01	+2.96129762E+00	+1.50357624E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
728.000000	+8.14157839E+00	+1.78871195E+01	+2.96995704E+00	+7.24932295E-04	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
736.000000	+8.06519656E+00	+1.78394268E+01	+2.97289654E+00	+2.23860456E-04	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
744.000000	+7.98428380E+00	+1.77647937E+01	+2.97353881E+00	+5.38656904E-04	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
752.000000	+7.87607069E+00	+1.77349043E+01	+2.98151505E+00	+1.51872268E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
760.000000	+7.74269721E+00	+1.77637804E+01	+2.99783837E+00	+1.79234588E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
768.000000	+7.64234195E+00	+1.77879956E+01	+3.01019258E+00	+1.18161046E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
776.000000	+7.58448016E+00	+1.77968218E+01	+3.01674414E+00	+9.22306504E-04	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
784.000000	+7.54856190E+00	+1.78450441E+01	+3.02494949E+00	+1.43327164E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
792.000000	+7.48494693E+00	+1.79341875E+01	+3.03967648E+00	+2.24847747E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
200.000000	+8.98175812E+00	+1.04384160E+01	+1.06929190E+00	+1.03288020E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
204.000000	+9.31121474E+00	+1.08298241E+01	+1.11094222E+00	+1.04963608E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
208.000000	+9.64692986E+00	+1.12311870E+01	+1.15326278E+00	+1.06089208E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
212.000000	+9.98586687E+00	+1.16389902E+01	+1.19581359E+00	+1.06364920E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
216.000000	+1.03246205E+01	+1.20495868E+01	+1.23835472E+00	+1.07119230E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
220.000000	+1.06592220E+01	+1.24602575E+01	+1.28150897E+00	+1.07908037E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
224.000000	+1.09874577E+01	+1.28679506E+01	+1.32468115E+00	+1.07345214E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
228.000000	+1.13065926E+01	+1.32691295E+01	+1.36738515E+00	+1.05107544E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
232.000000	+1.16158547E+01	+1.36613092E+01	+1.40876719E+00	+1.01603523E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
236.000000	+1.19133156E+01	+1.40420355E+01	+1.44866796E+00	+9.81676044E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
240.000000	+1.21966117E+01	+1.44091803E+01	+1.48730127E+00	+9.60933039E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
244.000000	+1.24629421E+01	+1.47617609E+01	+1.52554261E+00	+9.43739016E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
248.000000	+1.27129692E+01	+1.50990525E+01	+1.56280039E+00	+9.18874444E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
252.000000	+1.29461704E+01	+1.54203414E+01	+1.59905256E+00	+8.96982656E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
256.000000	+1.31618748E+01	+1.57254730E+01	+1.63455900E+00	+8.69860640E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
260.000000	+1.33606728E+01	+1.60131507E+01	+1.66864141E+00	+8.38320269E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
264.000000	+1.35400928E+01	+1.62815167E+01	+1.70162462E+00	+8.11750769E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
268.000000	+1.36998365E+01	+1.65302825E+01	+1.73358148E+00	+7.86326075E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
272.000000	+1.38418439E+01	+1.67612597E+01	+1.76453071E+00	+7.61964879E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
276.000000	+1.39659451E+01	+1.69742943E+01	+1.79453867E+00	+7.25176798E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
280.000000	+1.40749804E+01	+1.71687729E+01	+1.82254485E+00	+6.81198950E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
284.000000	+1.41681483E+01	+1.73449896E+01	+1.84903458E+00	+6.51783199E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
288.000000	+1.42438062E+01	+1.75031971E+01	+1.87468751E+00	+6.31396923E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
292.000000	+1.43035552E+01	+1.76449862E+01	+1.89954634E+00	+6.06088202E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
296.000000	+1.43485623E+01	+1.77698856E+01	+1.92317457E+00	+5.74241458E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
300.000000	+1.43808209E+01	+1.78793355E+01	+1.94548565E+00	+5.50777366E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
304.000000	+1.44000302E+01	+1.79754750E+01	+1.96723676E+00	+5.35213530E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
308.000000	+1.44077204E+01	+1.80592844E+01	+1.98830274E+00	+5.14259638E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
312.000000	+1.44061700E+01	+1.81317791E+01	+2.00837753E+00	+4.97651744E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
316.000000	+1.43936867E+01	+1.81935599E+01	+2.02811487E+00	+4.88087638E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
320.000000	+1.43691884E+01	+1.82431489E+01	+2.04742454E+00	+4.72648252E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
324.000000	+1.43357229E+01	+1.82820274E+01	+2.06592673E+00	+4.60860973E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
328.000000	+1.42947143E+01	+1.83141690E+01	+2.08429342E+00	+4.55008888E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
332.000000	+1.42466938E+01	+1.83392930E+01	+2.10232745E+00	+4.38122548E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
336.000000	+1.41944582E+01	+1.83572920E+01	+2.11934322E+00	+4.15483179E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
340.000000	+1.41409837E+01	+1.83719014E+01	+2.13556610E+00	+3.98804294E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
344.000000	+1.40831630E+01	+1.83809506E+01	+2.15124756E+00	+3.77409731E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
348.000000	+1.40215620E+01	+1.83821709E+01	+2.16575888E+00	+3.54545832E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
352.000000	+1.39568100E+01	+1.83782439E+01	+2.17961123E+00	+3.42543057E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
356.000000	+1.38873887E+01	+1.83691457E+01	+2.19316232E+00	+3.38254352E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
360.000000	+1.38127319E+01	+1.83554449E+01	+2.20667158E+00	+3.35679186E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
364.000000	+1.37346847E+01	+1.83384268E+01	+2.22001666E+00	+3.21797080E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
368.000000	+1.36575870E+01	+1.83187648E+01	+2.23241534E+00	+3.01484772E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
372.000000	+1.35823606E+01	+1.82984892E+01	+2.24413544E+00	+2.97434966E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
376.000000	+1.35057037E+01	+1.82791234E+01	+2.25621014E+00	+3.09311833E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
380.000000	+1.34248923E+01	+1.82591772E+01	+2.26888039E+00	+3.12843088E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
384.000000	+1.33428888E+01	+1.82372825E+01	+2.28123759E+00	+2.96730779E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
388.000000	+1.32640676E+01	+1.82144839E+01	+2.29261885E+00	+2.81274658E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
392.000000	+1.31887552E+01	+1.81945309E+01	+2.30373956E+00	+2.83238055E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
396.000000	+1.31154772E+01	+1.81793457E+01	+2.31527789E+00	+2.93678540E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
100.000000	+1.47401743E+01	+1.56889674E+01	+6.40582668E-01	+2.22658804E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
102.000000	+1.42036784E+01	+1.51565217E+01	+6.44842328E-01	+2.03307233E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
104.000000	+1.36858978E+01	+1.46424382E+01	+6.48714957E-01	+1.87511301E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
106.000000	+1.31870207E+01	+1.41470376E+01	+6.52342780E-01	+1.74287247E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
108.000000	+1.27073547E+01	+1.36705869E+01	+6.55686447E-01	+1.57901588E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
110.000000	+1.22472154E+01	+1.32133150E+01	+6.58658844E-01	+1.34751370E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
112.000000	+1.18069569E+01	+1.27753950E+01	+6.61076502E-01	+1.08955237E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
114.000000	+1.13866120E+01	+1.23569312E+01	+6.63017053E-01	+8.41981548E-04	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
116.000000	+1.09862905E+01	+1.19579957E+01	+6.64444428E-01	+6.82778160E-04	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
118.000000	+1.06056655E+01	+1.15786384E+01	+6.65748166E-01	+6.46454116E-04	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
120.000000	+1.02446840E+01	+1.12189052E+01	+6.67030244E-01	+6.74544268E-04	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
122.000000	+9.90324332E+00	+1.08788451E+01	+6.68446343E-01	+7.61164599E-04	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
124.000000	+9.58130105E+00	+1.05584929E+01	+6.70074903E-01	+8.55802086E-04	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
126.000000	+9.27889155E+00	+1.02578387E+01	+6.71869551E-01	+9.17268574E-04	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
128.000000	+8.99604764E+00	+9.97683146E+00	+6.73743977E-01	+9.94424258E-04	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
130.000000	+8.73255278E+00	+9.71540163E+00	+6.75847248E-01	+1.06945194E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
132.000000	+8.48849223E+00	+9.47348065E+00	+6.78021785E-01	+1.06132090E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
134.000000	+8.26394123E+00	+9.25097142E+00	+6.80092532E-01	+1.10335628E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
136.000000	+8.05835561E+00	+9.04770081E+00	+6.82435210E-01	+1.25135822E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
138.000000	+7.87144058E+00	+8.86342367E+00	+6.85097965E-01	+1.38352349E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
140.000000	+7.70304128E+00	+8.69787679E+00	+6.87969304E-01	+1.56435846E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
142.000000	+7.55260634E+00	+8.55081616E+00	+6.91355399E-01	+1.86331852E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
144.000000	+7.41974253E+00	+8.42202051E+00	+6.95422578E-01	+2.17949686E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
146.000000	+7.30431113E+00	+8.31126137E+00	+7.00073386E-01	+2.47326448E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
148.000000	+7.20600885E+00	+8.21825164E+00	+7.05315636E-01	+2.78527682E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
150.000000	+7.12438058E+00	+8.14261209E+00	+7.11214493E-01	+3.13719371E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
152.000000	+7.05887424E+00	+8.08389947E+00	+7.17864411E-01	+3.53380722E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
154.000000	+7.00892396E+00	+8.04165061E+00	+7.25349722E-01	+3.92437520E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
156.000000	+6.97418705E+00	+8.01542957E+00	+7.33561912E-01	+4.23002422E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
158.000000	+6.95447300E+00	+8.00482215E+00	+7.42269819E-01	+4.46853471E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
160.000000	+6.94938677E+00	+8.00940793E+00	+7.51436051E-01	+4.77781872E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
162.000000	+6.95810906E+00	+8.02872477E+00	+7.61381094E-01	+5.18229577E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
164.000000	+6.98003961E+00	+8.06226347E+00	+7.72165234E-01	+5.55367008E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
166.000000	+7.01482737E+00	+8.10949260E+00	+7.83595774E-01	+5.82751635E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
168.000000	+7.06207467E+00	+8.16982155E+00	+7.95475299E-01	+6.09859967E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
170.000000	+7.12091781E+00	+8.24261512E+00	+8.07990173E-01	+6.46807570E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
172.000000	+7.19047183E+00	+8.32725265E+00	+8.21347602E-01	+6.89557120E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
174.000000	+7.27006379E+00	+8.42313071E+00	+8.35572458E-01	+7.24793758E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
176.000000	+7.35942906E+00	+8.52964954E+00	+8.50339352E-01	+7.49749048E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
178.000000	+7.45807429E+00	+8.64624540E+00	+8.65562420E-01	+7.71907820E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
180.000000	+7.56548326E+00	+8.77239943E+00	+8.81215665E-01	+7.98594224E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
182.000000	+7.68089428E+00	+8.90763277E+00	+8.97506189E-01	+8.31318849E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
184.000000	+7.80373235E+00	+9.05145653E+00	+9.14468419E-01	+8.64109441E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
186.000000	+7.93340893E+00	+9.20329017E+00	+9.32070566E-01	+8.97422018E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
188.000000	+8.06912621E+00	+9.36245341E+00	+9.50365300E-01	+9.28054970E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
190.000000	+8.21039877E+00	+9.52830671E+00	+9.69192765E-01	+9.55231045E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
192.000000	+8.35660573E+00	+9.70030621E+00	+9.88574541E-01	+9.80097018E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
194.000000	+8.50730847E+00	+9.87790966E+00	+1.00839665E+00	+9.96626738E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
196.000000	+8.66217493E+00	+1.00605242E+01	+1.02843961E+00	+1.00909424E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
198.000000	+8.82048474E+00	+1.02475402E+01	+1.04876042E+00	+1.02298621E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
50.000000	+3.05909665E+01	+3.12164506E+01	+2.23917865E-01	+1.27397055E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
51.000000	+3.03634470E+01	+3.09969979E+01	+2.36732216E-01	+1.28889973E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
52.000000	+3.01251999E+01	+3.07670174E+01	+2.49695860E-01	+1.30184012E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
53.000000	+2.98766081E+01	+3.05268713E+01	+2.62769019E-01	+1.30969610E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
54.000000	+2.96180999E+01	+3.02769512E+01	+2.75889782E-01	+1.31311505E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
55.000000	+2.93501086E+01	+3.00176754E+01	+2.89031320E-01	+1.31383920E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
56.000000	+2.90730937E+01	+2.97494869E+01	+3.02166566E-01	+1.30999070E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
57.000000	+2.87875605E+01	+2.94728486E+01	+3.15231134E-01	+1.30091700E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
58.000000	+2.84940141E+01	+2.91882369E+01	+3.28184906E-01	+1.28985675E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
59.000000	+2.81929454E+01	+2.88961419E+01	+3.41028269E-01	+1.27742542E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
60.000000	+2.78848771E+01	+2.85970648E+01	+3.53733414E-01	+1.26037983E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
61.000000	+2.75703639E+01	+2.82915116E+01	+3.66235865E-01	+1.23853742E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
62.000000	+2.72499391E+01	+2.79799886E+01	+3.78504163E-01	+1.21606070E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
63.000000	+2.69241002E+01	+2.76630021E+01	+3.90557079E-01	+1.19476102E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
64.000000	+2.65933547E+01	+2.73410589E+01	+4.02399383E-01	+1.17131881E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
65.000000	+2.62582454E+01	+2.70146614E+01	+4.13983455E-01	+1.14273342E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
66.000000	+2.59193127E+01	+2.66843022E+01	+4.25254051E-01	+1.11119460E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
67.000000	+2.55770478E+01	+2.63504625E+01	+4.36207347E-01	+1.08149910E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
68.000000	+2.52318972E+01	+2.60136137E+01	+4.46884033E-01	+1.05510780E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
69.000000	+2.48843090E+01	+2.56742179E+01	+4.57309503E-01	+1.02859114E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
70.000000	+2.45347615E+01	+2.53327259E+01	+4.67455856E-01	+9.97843057E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
71.000000	+2.41837407E+01	+2.49895721E+01	+4.77266365E-01	+9.62693766E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
72.000000	+2.38316956E+01	+2.46451727E+01	+4.86709732E-01	+9.27138493E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
73.000000	+2.34790132E+01	+2.42999263E+01	+4.95809134E-01	+8.95520474E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
74.000000	+2.31260383E+01	+2.39542165E+01	+5.04620141E-01	+8.68658715E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
75.000000	+2.27731139E+01	+2.36084135E+01	+5.13182309E-01	+8.43456272E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
76.000000	+2.24206054E+01	+2.32628727E+01	+5.21489266E-01	+8.15684890E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
77.000000	+2.20688940E+01	+2.29179321E+01	+5.29496006E-01	+7.83249297E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
78.000000	+2.17183455E+01	+2.25739107E+01	+5.37154252E-01	+7.47615381E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
79.000000	+2.13692784E+01	+2.22311070E+01	+5.44448314E-01	+7.12658413E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
80.000000	+2.10219546E+01	+2.18898017E+01	+5.51407421E-01	+6.81971344E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
81.000000	+2.06765965E+01	+2.15502604E+01	+5.58087741E-01	+6.56801425E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
82.000000	+2.03334132E+01	+2.12127356E+01	+5.64543449E-01	+6.35469930E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
83.000000	+1.99926280E+01	+2.08774666E+01	+5.70797140E-01	+6.14555409E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
84.000000	+1.96544826E+01	+2.05446795E+01	+5.76834557E-01	+5.90968277E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
85.000000	+1.93192260E+01	+2.02145849E+01	+5.82616505E-01	+5.63252228E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
86.000000	+1.89870954E+01	+1.98873771E+01	+5.88099602E-01	+5.32238003E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
87.000000	+1.86582941E+01	+1.95632348E+01	+5.93261265E-01	+5.00230957E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
88.000000	+1.83329878E+01	+1.92423216E+01	+5.98104221E-01	+4.70427338E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
89.000000	+1.80112927E+01	+1.89247877E+01	+6.02669812E-01	+4.45015646E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
90.000000	+1.76933091E+01	+1.86107725E+01	+6.07004534E-01	+4.24919669E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
91.000000	+1.73791168E+01	+1.83004081E+01	+6.11168205E-01	+4.08991049E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
92.000000	+1.70688208E+01	+1.79938197E+01	+6.15184355E-01	+3.94844891E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
93.000000	+1.67625269E+01	+1.76911223E+01	+6.19065103E-01	+3.80411629E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
94.000000	+1.64603584E+01	+1.73924216E+01	+6.22792587E-01	+3.63901596E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
95.000000	+1.61624352E+01	+1.70978137E+01	+6.26343135E-01	+3.43847503E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
96.000000	+1.58688932E+01	+1.68073883E+01	+6.29669538E-01	+3.21242680E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
97.000000	+1.55798181E+01	+1.65212256E+01	+6.32767989E-01	+2.97178552E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
98.000000	+1.52953059E+01	+1.62393956E+01	+6.35613109E-01	+2.71532782E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
99.000000	+1.50154249E+01	+1.59619588E+01	+6.38198644E-01	+2.45574361E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
25.000000	+3.25078178E+01	+3.30126071E+01	+9.53298977E-03	+4.98270931E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
25.500000	+3.25337795E+01	+3.30398399E+01	+1.20479788E-02	+5.07724680E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
26.000000	+3.25576362E+01	+3.30649949E+01	+1.46102366E-02	+5.17299939E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
26.500000	+3.25793469E+01	+3.30880319E+01	+1.72209782E-02	+5.27116398E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
27.000000	+3.25988715E+01	+3.31089117E+01	+1.98814006E-02	+5.37169115E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
27.500000	+3.26161707E+01	+3.31275956E+01	+2.25926693E-02	+5.47455069E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
28.000000	+3.26312056E+01	+3.31440457E+01	+2.53559512E-02	+5.57978460E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
28.500000	+3.26439382E+01	+3.31582248E+01	+2.81724539E-02	+5.68747642E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
29.000000	+3.26543309E+01	+3.31700961E+01	+3.10434277E-02	+5.79776940E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
29.500000	+3.26623466E+01	+3.31796235E+01	+3.39702233E-02	+5.91086219E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
30.000000	+3.26679484E+01	+3.31867712E+01	+3.69542899E-02	+6.02697407E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
30.500000	+3.26711002E+01	+3.31915042E+01	+3.99971974E-02	+6.14636849E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
31.000000	+3.26717660E+01	+3.31937875E+01	+4.31006583E-02	+6.26931078E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
31.500000	+3.26699103E+01	+3.31935870E+01	+4.62665082E-02	+6.39607428E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
32.000000	+3.26654978E+01	+3.31908689E+01	+4.94967326E-02	+6.52693657E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
32.500000	+3.26584937E+01	+3.31855997E+01	+5.27934448E-02	+6.66215126E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
33.000000	+3.26488638E+01	+3.31777467E+01	+5.61588839E-02	+6.80197592E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
33.500000	+3.26365741E+01	+3.31672776E+01	+5.95954207E-02	+6.94663262E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
34.000000	+3.26215912E+01	+3.31541608E+01	+6.31055165E-02	+7.09632129E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
34.500000	+3.26038824E+01	+3.31383654E+01	+6.66917420E-02	+7.25121564E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
35.000000	+3.25834157E+01	+3.31198611E+01	+7.03567322E-02	+7.41142207E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
35.500000	+3.25601598E+01	+3.30986187E+01	+7.41031640E-02	+7.57703238E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
36.000000	+3.25340842E+01	+3.30746098E+01	+7.79337645E-02	+7.74801048E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
36.500000	+3.25051598E+01	+3.30478069E+01	+8.18511745E-02	+7.92431791E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
37.000000	+3.24733582E+01	+3.30181840E+01	+8.58580824E-02	+8.10583670E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
37.500000	+3.24386525E+01	+3.29857161E+01	+8.99570112E-02	+8.29221095E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
38.000000	+3.24010173E+01	+3.29503797E+01	+9.41502934E-02	+8.48328308E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
38.500000	+3.23604285E+01	+3.29121528E+01	+9.84402943E-02	+8.67859009E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
39.000000	+3.23168641E+01	+3.28710150E+01	+1.02828883E-01	+8.87744899E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
39.500000	+3.22703038E+01	+3.28269478E+01	+1.07317743E-01	+9.07967091E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
40.000000	+3.22207292E+01	+3.27799345E+01	+1.11908554E-01	+9.28447690E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
40.500000	+3.21681244E+01	+3.27299606E+01	+1.16602220E-01	+9.49075248E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
41.000000	+3.21124756E+01	+3.26770135E+01	+1.21399307E-01	+9.69828169E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
41.500000	+3.20537714E+01	+3.26210830E+01	+1.26300502E-01	+9.90645955E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
42.000000	+3.19920031E+01	+3.25621613E+01	+1.31305766E-01	+1.01136905E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
42.500000	+3.19271648E+01	+3.25002431E+01	+1.36414192E-01	+1.03193032E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
43.000000	+3.18592532E+01	+3.24353255E+01	+1.41625070E-01	+1.05233618E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
43.500000	+3.17882675E+01	+3.23674083E+01	+1.46937554E-01	+1.07243920E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
44.000000	+3.17142105E+01	+3.22964941E+01	+1.52349462E-01	+1.09207230E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
44.500000	+3.16370880E+01	+3.22225881E+01	+1.57858277E-01	+1.11126700E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
45.000000	+3.15569079E+01	+3.21456983E+01	+1.63462132E-01	+1.13000377E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
45.500000	+3.14736818E+01	+3.20658356E+01	+1.69158315E-01	+1.14805266E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
46.000000	+3.13874245E+01	+3.19830134E+01	+1.74942658E-01	+1.16531686E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
46.500000	+3.12981538E+01	+3.18972484E+01	+1.80811483E-01	+1.18194819E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
47.000000	+3.12058894E+01	+3.18085597E+01	+1.86762140E-01	+1.19789444E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
47.500000	+3.11106550E+01	+3.17169694E+01	+1.92790428E-01	+1.21279335E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
48.000000	+3.10124781E+01	+3.16225021E+01	+1.98890074E-01	+1.22655691E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
48.500000	+3.09113883E+01	+3.15251852E+01	+2.05055997E-01	+1.23954905E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
49.000000	+3.08074162E+01	+3.14250488E+01	+2.11285564E-01	+1.25192437E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
49.500000	+3.07005960E+01	+3.13221255E+01	+2.17575241E-01	+1.26394628E-02	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
12.500000	+3.13266927E+01	+3.18054072E+01	-4.35036920E-02	+4.03927241E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
12.750000	+3.13567046E+01	+3.18359019E+01	-4.24954995E-02	+4.02626755E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
13.000000	+3.13866485E+01	+3.18663277E+01	-4.14905582E-02	+4.01369778E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
13.250000	+3.14165080E+01	+3.18966680E+01	-4.04886506E-02	+4.00204795E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
13.500000	+3.14462669E+01	+3.19269069E+01	-3.94895343E-02	+3.99142093E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
13.750000	+3.14759095E+01	+3.19570288E+01	-3.84929402E-02	+3.98192986E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
14.000000	+3.15054209E+01	+3.19870188E+01	-3.74985693E-02	+3.97368641E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
14.250000	+3.15347864E+01	+3.20168625E+01	-3.65060970E-02	+3.96677366E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
14.500000	+3.15639919E+01	+3.20465460E+01	-3.55151825E-02	+3.96124217E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
14.750000	+3.15930238E+01	+3.20760556E+01	-3.45254759E-02	+3.95713444E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
15.000000	+3.16218686E+01	+3.21053783E+01	-3.35366153E-02	+3.95450415E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
15.250000	+3.16505136E+01	+3.21345015E+01	-3.25482238E-02	+3.95340549E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
15.500000	+3.16789464E+01	+3.21634128E+01	-3.15599125E-02	+3.95386955E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
15.750000	+3.17071548E+01	+3.21921004E+01	-3.05712890E-02	+3.95590175E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
16.000000	+3.17351271E+01	+3.22205528E+01	-2.95819617E-02	+3.95950437E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
16.250000	+3.17628520E+01	+3.22487587E+01	-2.85915368E-02	+3.96469325E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
16.500000	+3.17903185E+01	+3.22767073E+01	-2.75996150E-02	+3.97148660E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
16.750000	+3.18175157E+01	+3.23043882E+01	-2.66057935E-02	+3.97988278E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
17.000000	+3.18444334E+01	+3.23317912E+01	-2.56096736E-02	+3.98985874E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
17.250000	+3.18710614E+01	+3.23589062E+01	-2.46108642E-02	+4.00139147E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
17.500000	+3.18973899E+01	+3.23857236E+01	-2.36089779E-02	+4.01447288E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
17.750000	+3.19234093E+01	+3.24122342E+01	-2.26036277E-02	+4.02909868E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
18.000000	+3.19491102E+01	+3.24384288E+01	-2.15944286E-02	+4.04524806E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
18.250000	+3.19744838E+01	+3.24642984E+01	-2.05810037E-02	+4.06288271E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
18.500000	+3.19995210E+01	+3.24898346E+01	-1.95629872E-02	+4.08196622E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
18.750000	+3.20242133E+01	+3.25150287E+01	-1.85400206E-02	+4.10247726E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
19.000000	+3.20485523E+01	+3.25398727E+01	-1.75117486E-02	+4.12439908E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
19.250000	+3.20725299E+01	+3.25643585E+01	-1.64778210E-02	+4.14770078E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
19.500000	+3.20961380E+01	+3.25884783E+01	-1.54378982E-02	+4.17233664E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
19.750000	+3.21193688E+01	+3.26122245E+01	-1.43916527E-02	+4.19826429E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
20.000000	+3.21422146E+01	+3.26355895E+01	-1.33387660E-02	+4.22545665E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
20.250000	+3.21646681E+01	+3.26585662E+01	-1.22789244E-02	+4.25389155E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
20.500000	+3.21867220E+01	+3.26811474E+01	-1.12118203E-02	+4.28353429E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
20.750000	+3.22083689E+01	+3.27033260E+01	-1.01371573E-02	+4.31433744E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
21.000000	+3.22296021E+01	+3.27250952E+01	-9.05465155E-03	+4.34625780E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
21.250000	+3.22504146E+01	+3.27464484E+01	-7.96402835E-03	+4.37926704E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
21.500000	+3.22707997E+01	+3.27673789E+01	-6.86501803E-03	+4.41334197E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
21.750000	+3.22907507E+01	+3.27878803E+01	-5.75735737E-03	+4.44844866E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
22.000000	+3.23102613E+01	+3.28079463E+01	-4.64079370E-03	+4.48454230E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
22.250000	+3.23293251E+01	+3.28275706E+01	-3.51508622E-03	+4.52158274E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
22.500000	+3.23479357E+01	+3.28467472E+01	-2.38000233E-03	+4.55954420E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
22.750000	+3.23660872E+01	+3.28654699E+01	-1.23531411E-03	+4.59840611E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
23.000000	+3.23837733E+01	+3.28837329E+01	-8.07992795E-05	+4.63813803E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
23.250000	+3.24009883E+01	+3.29015305E+01	+1.08375490E-03	+4.67869969E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
23.500000	+3.24177262E+01	+3.29188567E+01	+2.25855057E-03	+4.72005571E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
23.750000	+3.24339812E+01	+3.29357061E+01	+3.44378275E-03	+4.76218463E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
24.000000	+3.24497478E+01	+3.29520730E+01	+4.63964288E-03	+4.80507048E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
24.250000	+3.24650202E+01	+3.29679519E+01	+5.84631799E-03	+4.84868926E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
24.500000	+3.24797929E+01	+3.29833374E+01	+7.06398751E-03	+4.89300926E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
24.750000	+3.24940606E+01	+3.29982243E+01	+8.29282262E-03	+4.93767163E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
6.250000	+3.06157468E+01	+3.10823268E+01	-6.91786033E-02	+3.83498201E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
6.375000	+3.06278989E+01	+3.10947037E+01	-6.86970956E-02	+3.86914063E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
6.500000	+3.06401946E+01	+3.11072262E+01	-6.82113181E-02	+3.90220635E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
6.625000	+3.06526297E+01	+3.11198900E+01	-6.77215440E-02	+3.93311598E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
6.750000	+3.06652001E+01	+3.11326911E+01	-6.72280391E-02	+3.96192600E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
6.875000	+3.06779017E+01	+3.11456251E+01	-6.67310625E-02	+3.98868828E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
7.000000	+3.06907306E+01	+3.11586879E+01	-6.62308671E-02	+4.01345330E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
7.125000	+3.07036826E+01	+3.11718755E+01	-6.57276992E-02	+4.03627366E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
7.250000	+3.07167538E+01	+3.11851837E+01	-6.52217987E-02	+4.05720679E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
7.375000	+3.07299404E+01	+3.11986084E+01	-6.47133975E-02	+4.07631614E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
7.500000	+3.07432383E+01	+3.12121457E+01	-6.42027196E-02	+4.09367035E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
7.625000	+3.07566437E+01	+3.12257916E+01	-6.36899799E-02	+4.10934115E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
7.750000	+3.07701528E+01	+3.12395422E+01	-6.31753843E-02	+4.12340072E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
7.875000	+3.07837617E+01	+3.12533935E+01	-6.26591297E-02	+4.13591940E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
8.000000	+3.07974668E+01	+3.12673418E+01	-6.21414045E-02	+4.14696471E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
8.125000	+3.08112642E+01	+3.12813832E+01	-6.16223886E-02	+4.15660155E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
8.250000	+3.08251504E+01	+3.12955139E+01	-6.11022541E-02	+4.16489343E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
8.375000	+3.08391217E+01	+3.13097304E+01	-6.05811652E-02	+4.17190395E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
8.500000	+3.08531744E+01	+3.13240288E+01	-6.00592781E-02	+4.17769782E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
8.625000	+3.08673051E+01	+3.13384056E+01	-5.95367408E-02	+4.18234081E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
8.750000	+3.08815103E+01	+3.13528572E+01	-5.90136929E-02	+4.18589878E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
8.875000	+3.08957864E+01	+3.13673801E+01	-5.84902661E-02	+4.18843593E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
9.000000	+3.09101300E+01	+3.13819708E+01	-5.79665839E-02	+4.19001316E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
9.125000	+3.09245379E+01	+3.13966259E+01	-5.74427628E-02	+4.19068711E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
9.250000	+3.09390066E+01	+3.14113419E+01	-5.69189121E-02	+4.19051035E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
9.375000	+3.09535328E+01	+3.14261156E+01	-5.63951352E-02	+4.18953270E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
9.500000	+3.09681134E+01	+3.14409437E+01	-5.58715290E-02	+4.18780318E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
9.625000	+3.09827451E+01	+3.14558229E+01	-5.53481844E-02	+4.18537191E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
9.750000	+3.09974247E+01	+3.14707501E+01	-5.48251860E-02	+4.18229113E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
9.875000	+3.10121493E+01	+3.14857220E+01	-5.43026116E-02	+4.17861503E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
10.000000	+3.10269156E+01	+3.15007357E+01	-5.37805322E-02	+4.17439837E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
10.125000	+3.10417208E+01	+3.15157880E+01	-5.32590120E-02	+4.16969446E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
10.250000	+3.10565617E+01	+3.15308759E+01	-5.27381086E-02	+4.16455315E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
10.375000	+3.10714356E+01	+3.15459966E+01	-5.22178737E-02	+4.15901963E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
10.500000	+3.10863394E+01	+3.15611471E+01	-5.16983537E-02	+4.15313443E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
10.625000	+3.11012704E+01	+3.15763244E+01	-5.11795901E-02	+4.14693452E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
10.750000	+3.11162258E+01	+3.15915260E+01	-5.06616201E-02	+4.14045516E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
10.875000	+3.11312028E+01	+3.16067488E+01	-5.01444763E-02	+4.13373163E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
11.000000	+3.11461987E+01	+3.16219903E+01	-4.96281872E-02	+4.12680037E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
11.125000	+3.11612108E+01	+3.16372477E+01	-4.91127762E-02	+4.11969901E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
11.250000	+3.11762366E+01	+3.16525184E+01	-4.85982624E-02	+4.11246544E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
11.375000	+3.11912733E+01	+3.16677998E+01	-4.80846599E-02	+4.10513626E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
11.500000	+3.12063185E+01	+3.16830894E+01	-4.75719784E-02	+4.09774533E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
11.625000	+3.12213697E+01	+3.16983846E+01	-4.70602236E-02	+4.09032285E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
11.750000	+3.12364243E+01	+3.17136831E+01	-4.65493976E-02	+4.08289546E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
11.875000	+3.12514801E+01	+3.17289822E+01	-4.60394997E-02	+4.07548724E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
12.000000	+3.12665345E+01	+3.17442797E+01	-4.55305258E-02	+4.06812120E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
12.125000	+3.12815853E+01	+3.17595733E+01	-4.50224694E-02	+4.06082065E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
12.250000	+3.12966301E+01	+3.17748605E+01	-4.45153207E-02	+4.05361001E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
12.375000	+3.13116666E+01	+3.17901393E+01	-4.40090669E-02	+4.04645058E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.125000	+3.03708029E+01	+3.08328597E+01	-7.89203987E-02	+2.14012387E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.187500	+3.03743781E+01	+3.08364974E+01	-7.87851408E-02	+2.18813013E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.250000	+3.03780152E+01	+3.08401984E+01	-7.86468824E-02	+2.23593175E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.312500	+3.03817138E+01	+3.08439622E+01	-7.85056493E-02	+2.28330858E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.375000	+3.03854733E+01	+3.08477884E+01	-7.83614689E-02	+2.33023081E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.437500	+3.03892934E+01	+3.08516765E+01	-7.82143704E-02	+2.37667125E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.500000	+3.03931735E+01	+3.08556259E+01	-7.80643849E-02	+2.42260559E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.562500	+3.03971132E+01	+3.08596363E+01	-7.79115447E-02	+2.46801254E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.625000	+3.04011120E+01	+3.08637071E+01	-7.77558834E-02	+2.51287371E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.687500	+3.04051694E+01	+3.08678378E+01	-7.75974355E-02	+2.55717357E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.750000	+3.04092850E+01	+3.08720280E+01	-7.74362367E-02	+2.60089925E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.812500	+3.04134582E+01	+3.08762771E+01	-7.72723231E-02	+2.64404015E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.875000	+3.04176886E+01	+3.08805846E+01	-7.71057317E-02	+2.68658772E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.937500	+3.04219756E+01	+3.08849500E+01	-7.69364996E-02	+2.72853510E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
4.000000	+3.04263189E+01	+3.08893728E+01	-7.67646648E-02	+2.76987672E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
4.062500	+3.04307178E+01	+3.08938524E+01	-7.65902651E-02	+2.81060802E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
4.125000	+3.04351719E+01	+3.08983885E+01	-7.64133388E-02	+2.85072509E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
4.187500	+3.04396806E+01	+3.09029804E+01	-7.62339244E-02	+2.89022453E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
4.250000	+3.04442436E+01	+3.09076276E+01	-7.60520607E-02	+2.92910314E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
4.312500	+3.04488602E+01	+3.09123295E+01	-7.58677865E-02	+2.96735785E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
4.375000	+3.04535299E+01	+3.09170858E+01	-7.56811410E-02	+3.00498563E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
4.437500	+3.04582522E+01	+3.09218957E+01	-7.54921633E-02	+3.04198342E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
4.500000	+3.04630267E+01	+3.09267589E+01	-7.53008930E-02	+3.07834815E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
4.562500	+3.04678528E+01	+3.09316747E+01	-7.51073698E-02	+3.11407681E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
4.625000	+3.04727299E+01	+3.09366427E+01	-7.49116334E-02	+3.14916639E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
4.687500	+3.04776577E+01	+3.09416622E+01	-7.47137240E-02	+3.18361403E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
4.750000	+3.04826354E+01	+3.09467328E+01	-7.45136817E-02	+3.21741704E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
4.812500	+3.04876627E+01	+3.09518539E+01	-7.43115469E-02	+3.25057289E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
4.875000	+3.04927389E+01	+3.09570249E+01	-7.41073601E-02	+3.28307934E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
4.937500	+3.04978637E+01	+3.09622454E+01	-7.39011620E-02	+3.31493441E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
5.000000	+3.05030364E+01	+3.09675148E+01	-7.36929933E-02	+3.34613635E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
5.062500	+3.05082564E+01	+3.09728325E+01	-7.34828949E-02	+3.37668377E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
5.125000	+3.05135234E+01	+3.09781979E+01	-7.32709078E-02	+3.40657556E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
5.187500	+3.05188368E+01	+3.09836107E+01	-7.30570730E-02	+3.43581092E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
5.250000	+3.05241960E+01	+3.09890701E+01	-7.28414314E-02	+3.46438945E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
5.312500	+3.05296005E+01	+3.09945757E+01	-7.26240243E-02	+3.49231108E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
5.375000	+3.05350497E+01	+3.10001268E+01	-7.24048926E-02	+3.51957625E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
5.437500	+3.05405433E+01	+3.10057231E+01	-7.21840773E-02	+3.54618586E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
5.500000	+3.05460805E+01	+3.10113638E+01	-7.19616193E-02	+3.57214140E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
5.562500	+3.05516610E+01	+3.10170486E+01	-7.17375596E-02	+3.59744504E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
5.625000	+3.05572841E+01	+3.10227767E+01	-7.15119387E-02	+3.62209966E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
5.687500	+3.05629494E+01	+3.10285477E+01	-7.12847971E-02	+3.64610891E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
5.750000	+3.05686563E+01	+3.10343611E+01	-7.10561751E-02	+3.66947727E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
5.812500	+3.05744043E+01	+3.10402162E+01	-7.08261125E-02	+3.69221004E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
5.875000	+3.05801928E+01	+3.10461126E+01	-7.05946488E-02	+3.71431338E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
5.937500	+3.05860214E+01	+3.10520497E+01	-7.03618233E-02	+3.73579418E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
6.000000	+3.05918895E+01	+3.10580269E+01	-7.01276746E-02	+3.75666001E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
6.062500	+3.05977967E+01	+3.10640438E+01	-6.98922408E-02	+3.77691901E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
6.125000	+3.06037423E+01	+3.10700998E+01	-6.96555597E-02	+3.79657976E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
6.187500	+3.06097258E+01	+3.10761943E+01	-6.94176683E-02	+3.81594357E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
1.562500	+3.03027717E+01	+3.07637325E+01	-8.12951050E-02	+9.03916753E-04	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
1.593750	+3.03037102E+01	+3.07646842E+01	-8.12664863E-02	+9.27680857E-04	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
1.625000	+3.03046666E+01	+3.07656541E+01	-8.12371250E-02	+9.51501555E-04	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
1.656250	+3.03056408E+01	+3.07666422E+01	-8.12070175E-02	+9.75432021E-04	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
1.687500	+3.03066329E+01	+3.07676485E+01	-8.11761605E-02	+9.99465485E-04	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
1.718750	+3.03076428E+01	+3.07686730E+01	-8.11445509E-02	+1.02359537E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
1.750000	+3.03086704E+01	+3.07697155E+01	-8.11121858E-02	+1.04781545E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
1.781250	+3.03097157E+01	+3.07707761E+01	-8.10790624E-02	+1.07211980E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
1.812500	+3.03107788E+01	+3.07718548E+01	-8.10451783E-02	+1.09650271E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
1.843750	+3.03118594E+01	+3.07729514E+01	-8.10105310E-02	+1.12095885E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
1.875000	+3.03129577E+01	+3.07740660E+01	-8.09751183E-02	+1.14548312E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
1.906250	+3.03140735E+01	+3.07751985E+01	-8.09389383E-02	+1.17007065E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
1.937500	+3.03152068E+01	+3.07763489E+01	-8.09019889E-02	+1.19471686E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
1.968750	+3.03163576E+01	+3.07775171E+01	-8.08642685E-02	+1.21941740E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.000000	+3.03175259E+01	+3.07787031E+01	-8.08257753E-02	+1.24416817E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.031250	+3.03187115E+01	+3.07799068E+01	-8.07865080E-02	+1.26896523E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.062500	+3.03199145E+01	+3.07811283E+01	-8.07464650E-02	+1.29380486E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.093750	+3.03211348E+01	+3.07823674E+01	-8.07056452E-02	+1.31868349E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.125000	+3.03223723E+01	+3.07836241E+01	-8.06640473E-02	+1.34359769E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.156250	+3.03236271E+01	+3.07848984E+01	-8.06216703E-02	+1.36854418E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.187500	+3.03248990E+01	+3.07861902E+01	-8.05785133E-02	+1.39351978E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.218750	+3.03261881E+01	+3.07874996E+01	-8.05345753E-02	+1.41852139E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.250000	+3.03274942E+01	+3.07888263E+01	-8.04898557E-02	+1.44354597E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.281250	+3.03288174E+01	+3.07901705E+01	-8.04443537E-02	+1.46859050E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.312500	+3.03301576E+01	+3.07915320E+01	-8.03980688E-02	+1.49365200E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.343750	+3.03315147E+01	+3.07929109E+01	-8.03510005E-02	+1.51872753E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.375000	+3.03328887E+01	+3.07943069E+01	-8.03031483E-02	+1.54381404E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.406250	+3.03342795E+01	+3.07957202E+01	-8.02545121E-02	+1.56890849E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.437500	+3.03356872E+01	+3.07971507E+01	-8.02050915E-02	+1.59400781E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.468750	+3.03371116E+01	+3.07985983E+01	-8.01548866E-02	+1.61910887E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.500000	+3.03385527E+01	+3.08000629E+01	-8.01038972E-02	+1.64420839E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.531250	+3.03400104E+01	+3.08015445E+01	-8.00521236E-02	+1.66930302E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.562500	+3.03414848E+01	+3.08030431E+01	-7.99995658E-02	+1.69438934E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.593750	+3.03429757E+01	+3.08045587E+01	-7.99462242E-02	+1.71946383E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.625000	+3.03444831E+01	+3.08060911E+01	-7.98920993E-02	+1.74452285E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.656250	+3.03460069E+01	+3.08076403E+01	-7.98371916E-02	+1.76956259E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.687500	+3.03475472E+01	+3.08092062E+01	-7.97815016E-02	+1.79457918E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.718750	+3.03491038E+01	+3.08107889E+01	-7.97250304E-02	+1.81956860E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.750000	+3.03506767E+01	+3.08123882E+01	-7.96677786E-02	+1.84452675E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.781250	+3.03522658E+01	+3.08140041E+01	-7.96097474E-02	+1.86944944E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.812500	+3.03538711E+01	+3.08156366E+01	-7.95509380E-02	+1.89433234E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.843750	+3.03554926E+01	+3.08172856E+01	-7.94913517E-02	+1.91917105E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.875000	+3.03571301E+01	+3.08189510E+01	-7.94309898E-02	+1.94396109E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.906250	+3.03587837E+01	+3.08206328E+01	-7.93698541E-02	+1.96869796E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.937500	+3.03604532E+01	+3.08223310E+01	-7.93079462E-02	+1.99337706E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
2.968750	+3.03621387E+01	+3.08240454E+01	-7.92452680E-02	+2.01799380E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.000000	+3.03638400E+01	+3.08257760E+01	-7.91818216E-02	+2.04254357E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.031250	+3.03655572E+01	+3.08275228E+01	-7.91176091E-02	+2.06702171E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.062500	+3.03672901E+01	+3.08292857E+01	-7.90526327E-02	+2.09142363E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02
3.093750	+3.03690387E+01	+3.08310647E+01	-7.89868951E-02	+2.11578631E-03	+7.68592564E+01	+6.17788445E+02	+1.24410317E-01	+1.00000000E+00	+0.00000000E+00	+1.52491882E+01	+6.16533391E+02	+2.47337589E-02


==> anc/otoc_to_plot_supersymmetric_M700_L1.5916_n200_beta15.0000.dat <==
500.000000	+7.24053378E+00	+1.16357626E+01	+2.17366677E+00	+2.63651494E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
510.000000	+7.13306693E+00	+1.16338451E+01	+2.19739750E+00	+2.10962974E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
520.000000	+7.01607830E+00	+1.16007211E+01	+2.21585937E+00	+1.81137153E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
530.000000	+6.90694074E+00	+1.15737600E+01	+2.23362493E+00	+1.93498703E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
540.000000	+6.81414444E+00	+1.15796895E+01	+2.25455911E+00	+1.94907648E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
550.000000	+6.70552572E+00	+1.15578571E+01	+2.27260646E+00	+1.70922484E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
560.000000	+6.59777195E+00	+1.15290413E+01	+2.28874361E+00	+1.82848240E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
570.000000	+6.50706056E+00	+1.15401245E+01	+2.30917611E+00	+1.94970293E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
580.000000	+6.40790607E+00	+1.15352639E+01	+2.32773766E+00	+1.76494539E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
590.000000	+6.30520241E+00	+1.15191008E+01	+2.34447501E+00	+1.63280115E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
600.000000	+6.19965828E+00	+1.14972192E+01	+2.36039369E+00	+1.59660732E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
610.000000	+6.10540720E+00	+1.14884833E+01	+2.37640716E+00	+1.55388946E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
620.000000	+6.00776930E+00	+1.14725517E+01	+2.39147148E+00	+1.47570945E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
630.000000	+5.91663359E+00	+1.14609546E+01	+2.40592135E+00	+1.54067343E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
640.000000	+5.83199956E+00	+1.14677920E+01	+2.42228495E+00	+1.80927987E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
650.000000	+5.72638908E+00	+1.14750087E+01	+2.44210695E+00	+2.06049105E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
660.000000	+5.61628762E+00	+1.14891820E+01	+2.46349477E+00	+1.95057159E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
670.000000	+5.52790183E+00	+1.15052152E+01	+2.48111838E+00	+1.53264889E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
680.000000	+5.45808352E+00	+1.15137871E+01	+2.49414774E+00	+1.16145720E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
690.000000	+5.39199008E+00	+1.15097765E+01	+2.50434752E+00	+1.03044906E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
700.000000	+5.33188282E+00	+1.15136832E+01	+2.51475672E+00	+1.41525632E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
710.000000	+5.25025368E+00	+1.15436789E+01	+2.53265265E+00	+1.88887177E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
720.000000	+5.15245824E+00	+1.15722583E+01	+2.55253416E+00	+1.44030629E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
730.000000	+5.08051023E+00	+1.15578610E+01	+2.56145877E+00	+4.85297550E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
740.000000	+5.01417821E+00	+1.14965919E+01	+2.56224011E+00	+2.85215908E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
750.000000	+4.92866573E+00	+1.14430709E+01	+2.56716309E+00	+1.07418011E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
760.000000	+4.82607962E+00	+1.14492657E+01	+2.58372371E+00	+1.56248946E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
770.000000	+4.75210590E+00	+1.14732991E+01	+2.59841288E+00	+1.31609740E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
780.000000	+4.71723666E+00	+1.15170726E+01	+2.61004566E+00	+1.34546065E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
790.000000	+4.68680983E+00	+1.15913205E+01	+2.62532209E+00	+1.39661583E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
800.000000	+4.62961215E+00	+1.16220608E+01	+2.63797798E+00	+7.66060673E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
810.000000	+4.55058451E+00	+1.15616952E+01	+2.64064331E+00	-4.79552030E-05	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
820.000000	+4.46193490E+00	+1.14476802E+01	+2.63701887E+00	-1.20424611E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
830.000000	+4.39529066E+00	+1.13895354E+01	+2.63823482E+00	+5.30690198E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
840.000000	+4.37574950E+00	+1.14360350E+01	+2.64763268E+00	+1.13131812E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
850.000000	+4.36128270E+00	+1.15155857E+01	+2.66086118E+00	+1.01135164E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
860.000000	+4.30848545E+00	+1.15130337E+01	+2.66785971E+00	+3.73710944E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
870.000000	+4.24270065E+00	+1.14506768E+01	+2.66833540E+00	+3.71950620E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
880.000000	+4.19996986E+00	+1.14583127E+01	+2.67529872E+00	+1.21902912E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
890.000000	+4.16174774E+00	+1.15476184E+01	+2.69271598E+00	+1.67690263E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
900.000000	+4.08531098E+00	+1.15912126E+01	+2.70883678E+00	+1.26123493E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
910.000000	+3.99273798E+00	+1.15672846E+01	+2.71794068E+00	+8.55731854E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
920.000000	+3.91684580E+00	+1.15523138E+01	+2.72595141E+00	+7.84376413E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
930.000000	+3.86320216E+00	+1.15575116E+01	+2.73362821E+00	+6.25270768E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
940.000000	+3.83064613E+00	+1.15621984E+01	+2.73845683E+00	+4.54805328E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
950.000000	+3.81330849E+00	+1.15779255E+01	+2.74272431E+00	+3.61979229E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
960.000000	+3.79401289E+00	+1.15817414E+01	+2.74569641E+00	+2.38052262E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
970.000000	+3.74562238E+00	+1.15472952E+01	+2.74748536E+00	+2.18592471E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
980.000000	+3.66737870E+00	+1.14892286E+01	+2.75006826E+00	+2.71597788E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
990.000000	+3.58160930E+00	+1.14257758E+01	+2.75291731E+00	+2.98212422E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
250.000000	+5.94571646E+00	+7.24396442E+00	+9.54162814E-01	+9.09050929E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
255.000000	+6.15380348E+00	+7.51248452E+00	+9.99661583E-01	+9.10899862E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
260.000000	+6.36154585E+00	+7.78360457E+00	+1.04525280E+00	+9.12096203E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
265.000000	+6.56556211E+00	+8.05399531E+00	+1.09087120E+00	+9.10590694E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
270.000000	+6.76419216E+00	+8.32182100E+00	+1.13631187E+00	+9.06206807E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
275.000000	+6.95619157E+00	+8.58580806E+00	+1.18149188E+00	+8.86143726E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
280.000000	+7.14157948E+00	+8.84353698E+00	+1.22492624E+00	+8.53103589E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
285.000000	+7.31848130E+00	+9.09322330E+00	+1.26680224E+00	+8.28825969E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
290.000000	+7.48479144E+00	+9.33382233E+00	+1.30780884E+00	+8.07936997E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
295.000000	+7.63998907E+00	+9.56407067E+00	+1.34759594E+00	+7.79141055E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
300.000000	+7.78384720E+00	+9.78270470E+00	+1.38572294E+00	+7.51851365E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
305.000000	+7.91575653E+00	+9.99007758E+00	+1.42278108E+00	+7.29641792E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
310.000000	+8.03617352E+00	+1.01863285E+01	+1.45868712E+00	+7.09375118E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
315.000000	+8.14423479E+00	+1.03710478E+01	+1.49371859E+00	+6.93050563E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
320.000000	+8.23793365E+00	+1.05423905E+01	+1.52799218E+00	+6.74196787E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
325.000000	+8.31860313E+00	+1.07007237E+01	+1.56113827E+00	+6.56240650E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
330.000000	+8.38717531E+00	+1.08479324E+01	+1.59361624E+00	+6.37534991E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
335.000000	+8.44475249E+00	+1.09836872E+01	+1.62489177E+00	+6.04924152E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
340.000000	+8.49434111E+00	+1.11085499E+01	+1.65410866E+00	+5.66894555E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
345.000000	+8.53408122E+00	+1.12211046E+01	+1.68158122E+00	+5.29061896E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
350.000000	+8.56367261E+00	+1.13199133E+01	+1.70701485E+00	+4.96679913E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
355.000000	+8.58255702E+00	+1.14064094E+01	+1.73124922E+00	+4.80867981E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
360.000000	+8.58952970E+00	+1.14815475E+01	+1.75510165E+00	+4.68245227E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
365.000000	+8.58690408E+00	+1.15461266E+01	+1.77807374E+00	+4.41521648E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
370.000000	+8.57873233E+00	+1.16012998E+01	+1.79925381E+00	+4.16176221E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
375.000000	+8.56399707E+00	+1.16489740E+01	+1.81969136E+00	+4.08807466E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
380.000000	+8.54035086E+00	+1.16890437E+01	+1.84013456E+00	+3.98470354E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
385.000000	+8.51052464E+00	+1.17209108E+01	+1.85953840E+00	+3.74453702E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
390.000000	+8.47842181E+00	+1.17472539E+01	+1.87757993E+00	+3.56482462E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
395.000000	+8.44419473E+00	+1.17710898E+01	+1.89518664E+00	+3.49120979E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
400.000000	+8.40416264E+00	+1.17891320E+01	+1.91249203E+00	+3.32798343E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
405.000000	+8.35827055E+00	+1.17977471E+01	+1.92846648E+00	+3.10835525E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
410.000000	+8.30986821E+00	+1.18017067E+01	+1.94357558E+00	+3.05642126E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
415.000000	+8.25845852E+00	+1.18046830E+01	+1.95903069E+00	+3.07568393E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
420.000000	+8.20111030E+00	+1.18020154E+01	+1.97433242E+00	+2.98070884E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
425.000000	+8.13935014E+00	+1.17928683E+01	+1.98883778E+00	+2.88375666E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
430.000000	+8.07801367E+00	+1.17842719E+01	+2.00316999E+00	+2.88593902E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
435.000000	+8.01827319E+00	+1.17787659E+01	+2.01769717E+00	+2.87589710E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
440.000000	+7.95985733E+00	+1.17742512E+01	+2.03192896E+00	+2.84494748E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
445.000000	+7.90157231E+00	+1.17705854E+01	+2.04614664E+00	+2.83184990E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
450.000000	+7.84329889E+00	+1.17672547E+01	+2.06024746E+00	+2.72038380E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
455.000000	+7.78634389E+00	+1.17620537E+01	+2.07335048E+00	+2.49744684E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
460.000000	+7.72989530E+00	+1.17530838E+01	+2.08522192E+00	+2.31060903E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
465.000000	+7.67249222E+00	+1.17411347E+01	+2.09645657E+00	+2.27508600E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
470.000000	+7.61252606E+00	+1.17282947E+01	+2.10797278E+00	+2.39139803E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
475.000000	+7.54728314E+00	+1.17143957E+01	+2.12037055E+00	+2.50358543E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
480.000000	+7.47828107E+00	+1.16983922E+01	+2.13300864E+00	+2.39059356E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
485.000000	+7.41206740E+00	+1.16799990E+01	+2.14427649E+00	+2.08737998E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
490.000000	+7.35115567E+00	+1.16602823E+01	+2.15388244E+00	+1.89571070E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
495.000000	+7.29415185E+00	+1.16437628E+01	+2.16323359E+00	+1.84475167E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
125.000000	+8.75272640E+00	+9.55227046E+00	+4.69433540E-01	+9.66554605E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
127.500000	+8.41961097E+00	+9.22090523E+00	+4.71620154E-01	+7.82737053E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
130.000000	+8.09993517E+00	+8.90261452E+00	+4.73347225E-01	+5.78995868E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
132.500000	+7.79394281E+00	+8.59756017E+00	+4.74515134E-01	+3.45572175E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
135.000000	+7.50179564E+00	+8.30586312E+00	+4.75075086E-01	+1.48782620E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
137.500000	+7.22334577E+00	+8.02756117E+00	+4.75259047E-01	+2.12621028E-05	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
140.000000	+6.95850593E+00	+7.76265889E+00	+4.75181397E-01	-3.28883537E-05	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
142.500000	+6.70711802E+00	+7.51120119E+00	+4.75094605E-01	-2.36761891E-06	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
145.000000	+6.46913832E+00	+7.27328176E+00	+4.75169558E-01	+6.33527592E-05	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
147.500000	+6.24463337E+00	+7.04897128E+00	+4.75411369E-01	+1.35024643E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
150.000000	+6.03357399E+00	+6.83826051E+00	+4.75844682E-01	+2.24484110E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
152.500000	+5.83583877E+00	+6.64107999E+00	+4.76533789E-01	+3.44685820E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
155.000000	+5.65129124E+00	+6.45736577E+00	+4.77568111E-01	+4.54696460E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
157.500000	+5.48002986E+00	+6.28710387E+00	+4.78807272E-01	+5.08352851E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
160.000000	+5.32216835E+00	+6.13029433E+00	+4.80109875E-01	+5.74157265E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
162.500000	+5.17748977E+00	+5.98688404E+00	+4.81678058E-01	+7.06145002E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
165.000000	+5.04575115E+00	+5.85673545E+00	+4.83640600E-01	+8.33754407E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
167.500000	+4.92686842E+00	+5.73964391E+00	+4.85846830E-01	+9.44285194E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
170.000000	+4.82054310E+00	+5.63536546E+00	+4.88362026E-01	+1.13385515E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
172.500000	+4.72627291E+00	+5.54366934E+00	+4.91516106E-01	+1.41533938E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
175.000000	+4.64374292E+00	+5.46435198E+00	+4.95438723E-01	+1.69558536E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
177.500000	+4.57287666E+00	+5.39723238E+00	+4.99994033E-01	+1.93634987E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
180.000000	+4.51354164E+00	+5.34213422E+00	+5.05120472E-01	+2.19773105E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
182.500000	+4.46538602E+00	+5.29885025E+00	+5.10982688E-01	+2.51939842E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
185.000000	+4.42802171E+00	+5.26711808E+00	+5.17717464E-01	+2.88895035E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
187.500000	+4.40099672E+00	+5.24658751E+00	+5.25427440E-01	+3.28229677E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
190.000000	+4.38388972E+00	+5.23687053E+00	+5.34128948E-01	+3.68526220E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
192.500000	+4.37629034E+00	+5.23760668E+00	+5.43853751E-01	+4.06693836E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
195.000000	+4.37792917E+00	+5.24843263E+00	+5.54463640E-01	+4.39700011E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
197.500000	+4.38850051E+00	+5.26896258E+00	+5.65838751E-01	+4.69269310E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
200.000000	+4.40766212E+00	+5.29883212E+00	+5.77927105E-01	+4.98702455E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
202.500000	+4.43499214E+00	+5.33768465E+00	+5.90773874E-01	+5.31796678E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
205.000000	+4.46997487E+00	+5.38515878E+00	+6.04516939E-01	+5.65976962E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
207.500000	+4.51229632E+00	+5.44089887E+00	+6.19072722E-01	+5.97182727E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
210.000000	+4.56159127E+00	+5.50451384E+00	+6.34376076E-01	+6.24024049E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
212.500000	+4.61752153E+00	+5.57555433E+00	+6.50273925E-01	+6.47485124E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
215.000000	+4.67962855E+00	+5.65357705E+00	+6.66750332E-01	+6.75390740E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
217.500000	+4.74726792E+00	+5.73820551E+00	+6.84043462E-01	+7.09497844E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
220.000000	+4.81993968E+00	+5.82905905E+00	+7.02225224E-01	+7.44200317E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
222.500000	+4.89716450E+00	+5.92566951E+00	+7.21253477E-01	+7.76270685E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
225.000000	+4.97847784E+00	+6.02753475E+00	+7.41038758E-01	+8.01365103E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
227.500000	+5.06364365E+00	+6.13419581E+00	+7.61321733E-01	+8.16498722E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
230.000000	+5.15246498E+00	+6.24523581E+00	+7.81863694E-01	+8.24336069E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
232.500000	+5.24462271E+00	+6.36022157E+00	+8.02538536E-01	+8.29091803E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
235.000000	+5.33967039E+00	+6.47869365E+00	+8.23318285E-01	+8.33990589E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
237.500000	+5.43716086E+00	+6.60026322E+00	+8.44238065E-01	+8.43903819E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
240.000000	+5.53652912E+00	+6.72464207E+00	+8.65513476E-01	+8.61088628E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
242.500000	+5.63726097E+00	+6.85153369E+00	+8.87292497E-01	+8.78116660E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
245.000000	+5.73916149E+00	+6.98060165E+00	+9.09419309E-01	+8.88260834E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
247.500000	+5.84209761E+00	+7.11151539E+00	+9.31705539E-01	+8.94637564E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
62.500000	+1.92974495E+01	+1.98821557E+01	+1.56501321E-01	+9.03722635E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
63.750000	+1.91320282E+01	+1.97233882E+01	+1.67816921E-01	+9.06773396E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
65.000000	+1.89596483E+01	+1.95577607E+01	+1.79170655E-01	+9.07582302E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
66.250000	+1.87806489E+01	+1.93855800E+01	+1.90506478E-01	+9.04834643E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
67.500000	+1.85953727E+01	+1.92071691E+01	+2.01791521E-01	+9.00172713E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
68.750000	+1.84041675E+01	+1.90228665E+01	+2.13010796E-01	+8.93572053E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
70.000000	+1.82074061E+01	+1.88330234E+01	+2.24130823E-01	+8.83424886E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
71.250000	+1.80054841E+01	+1.86379994E+01	+2.35096418E-01	+8.69478173E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
72.500000	+1.77987932E+01	+1.84381584E+01	+2.45867777E-01	+8.53804343E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
73.750000	+1.75877058E+01	+1.82338674E+01	+2.56441527E-01	+8.38307611E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
75.000000	+1.73725898E+01	+1.80254961E+01	+2.66825467E-01	+8.22399350E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
76.250000	+1.71538307E+01	+1.78134149E+01	+2.77001511E-01	+8.03899113E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
77.500000	+1.69318302E+01	+1.75979910E+01	+2.86922945E-01	+7.81842174E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
78.750000	+1.67069818E+01	+1.73795850E+01	+2.96547565E-01	+7.57834062E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
80.000000	+1.64796477E+01	+1.71585497E+01	+3.05868797E-01	+7.34635151E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
81.250000	+1.62501603E+01	+1.69352306E+01	+3.14913444E-01	+7.13668297E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
82.500000	+1.60188428E+01	+1.67099664E+01	+3.23710504E-01	+6.93884011E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
83.750000	+1.57860297E+01	+1.64830877E+01	+3.32260544E-01	+6.72823325E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
85.000000	+1.55520679E+01	+1.62549148E+01	+3.40531087E-01	+6.48722329E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
86.250000	+1.53173000E+01	+1.60257551E+01	+3.48478602E-01	+6.21873345E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
87.500000	+1.50820423E+01	+1.57959016E+01	+3.56077921E-01	+5.94419944E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
88.750000	+1.48465724E+01	+1.55656341E+01	+3.63339101E-01	+5.68952529E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
90.000000	+1.46111338E+01	+1.53352196E+01	+3.70301734E-01	+5.46918200E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
91.250000	+1.43759537E+01	+1.51049147E+01	+3.77012056E-01	+5.27837356E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
92.500000	+1.41412614E+01	+1.48749654E+01	+3.83497668E-01	+5.09758500E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
93.750000	+1.39072961E+01	+1.46456063E+01	+3.89756018E-01	+4.90458924E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
95.000000	+1.36743028E+01	+1.44170586E+01	+3.95759141E-01	+4.68466309E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
96.250000	+1.34425221E+01	+1.41895300E+01	+4.01467676E-01	+4.43722470E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
97.500000	+1.32121728E+01	+1.39632139E+01	+4.06852203E-01	+4.17435649E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
98.750000	+1.29834451E+01	+1.37382895E+01	+4.11903567E-01	+3.91654331E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
100.000000	+1.27564924E+01	+1.35149232E+01	+4.16643561E-01	+3.68376374E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
101.250000	+1.25314427E+01	+1.32932709E+01	+4.21112977E-01	+3.48662917E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
102.500000	+1.23084088E+01	+1.30734795E+01	+4.25360134E-01	+3.32561630E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
103.750000	+1.20874990E+01	+1.28556875E+01	+4.29427017E-01	+3.18971729E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
105.000000	+1.18688290E+01	+1.26400250E+01	+4.33334427E-01	+3.06285567E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
106.250000	+1.16525199E+01	+1.24266131E+01	+4.37084156E-01	+2.92946035E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
107.500000	+1.14387002E+01	+1.22155649E+01	+4.40658078E-01	+2.77894875E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
108.750000	+1.12274936E+01	+1.20069834E+01	+4.44031528E-01	+2.60657934E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
110.000000	+1.10190186E+01	+1.18009622E+01	+4.47174527E-01	+2.41140267E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
111.250000	+1.08133818E+01	+1.15975850E+01	+4.50060035E-01	+2.20359638E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
112.500000	+1.06106635E+01	+1.13969267E+01	+4.52683518E-01	+1.99573158E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
113.750000	+1.04109297E+01	+1.11990553E+01	+4.55049364E-01	+1.79479385E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
115.000000	+1.02142332E+01	+1.10040323E+01	+4.57170502E-01	+1.61502572E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
116.250000	+1.00205989E+01	+1.08119130E+01	+4.59086928E-01	+1.47008368E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
117.500000	+9.83004030E+00	+1.06227474E+01	+4.60845711E-01	+1.35689019E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
118.750000	+9.64257937E+00	+1.04365824E+01	+4.62479154E-01	+1.26767083E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
120.000000	+9.45823956E+00	+1.02534629E+01	+4.64014888E-01	+1.19853894E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
121.250000	+9.27704705E+00	+1.00734327E+01	+4.65475501E-01	+1.14112298E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
122.500000	+9.09903840E+00	+9.89653358E+00	+4.66867696E-01	+1.08550087E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
123.750000	+8.92425261E+00	+9.72280243E+00	+4.68189253E-01	+1.02899097E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
31.250000	+2.08032162E+01	+2.12838166E+01	-3.95719771E-02	+3.53263748E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
31.875000	+2.08194234E+01	+2.13010967E+01	-3.73419536E-02	+3.60343792E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
32.500000	+2.08341027E+01	+2.13168728E+01	-3.50676797E-02	+3.67537966E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
33.125000	+2.08472241E+01	+2.13311155E+01	-3.27477290E-02	+3.74960327E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
33.750000	+2.08587580E+01	+2.13437961E+01	-3.03806756E-02	+3.82612457E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
34.375000	+2.08686754E+01	+2.13548866E+01	-2.79650733E-02	+3.90499467E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
35.000000	+2.08769477E+01	+2.13643591E+01	-2.54994323E-02	+3.98630035E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
35.625000	+2.08835467E+01	+2.13721866E+01	-2.29821978E-02	+4.07016272E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
36.250000	+2.08884446E+01	+2.13783422E+01	-2.04117289E-02	+4.15673439E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
36.875000	+2.08916140E+01	+2.13827994E+01	-1.77862798E-02	+4.24619433E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
37.500000	+2.08930277E+01	+2.13855325E+01	-1.51039860E-02	+4.33874045E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
38.125000	+2.08926591E+01	+2.13865157E+01	-1.23628543E-02	+4.43458182E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
38.750000	+2.08904814E+01	+2.13857238E+01	-9.56075871E-03	+4.53392776E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
39.375000	+2.08864687E+01	+2.13831322E+01	-6.69544458E-03	+4.63698072E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
40.000000	+2.08805951E+01	+2.13787163E+01	-3.76453280E-03	+4.74392053E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
40.625000	+2.08728351E+01	+2.13724525E+01	-7.65543916E-04	+4.85489586E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
41.250000	+2.08631638E+01	+2.13643172E+01	+2.30408702E-03	+4.97002585E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
41.875000	+2.08515568E+01	+2.13542878E+01	+5.44698839E-03	+5.08937018E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
42.500000	+2.08379903E+01	+2.13423420E+01	+8.66579975E-03	+5.21293587E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
43.125000	+2.08224410E+01	+2.13284585E+01	+1.19631582E-02	+5.34068683E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
43.750000	+2.08048867E+01	+2.13126167E+01	+1.53416583E-02	+5.47249625E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
44.375000	+2.07853059E+01	+2.12947968E+01	+1.88037785E-02	+5.60817823E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
45.000000	+2.07636783E+01	+2.12749800E+01	+2.23518811E-02	+5.74750986E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
45.625000	+2.07399844E+01	+2.12531488E+01	+2.59881659E-02	+5.89016681E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
46.250000	+2.07142064E+01	+2.12292867E+01	+2.97145896E-02	+6.03576744E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
46.875000	+2.06863277E+01	+2.12033784E+01	+3.35328752E-02	+6.18389071E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
47.500000	+2.06563331E+01	+2.11754102E+01	+3.74444530E-02	+6.33400280E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
48.125000	+2.06242092E+01	+2.11453699E+01	+4.14503787E-02	+6.48558531E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
48.750000	+2.05899442E+01	+2.11132466E+01	+4.55514346E-02	+6.63817839E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
49.375000	+2.05535283E+01	+2.10790315E+01	+4.97481017E-02	+6.79108369E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
50.000000	+2.05149536E+01	+2.10427172E+01	+5.40402892E-02	+6.94343148E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
50.625000	+2.04742143E+01	+2.10042983E+01	+5.84273910E-02	+7.09469880E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
51.250000	+2.04313066E+01	+2.09637714E+01	+6.29086627E-02	+7.24461131E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
51.875000	+2.03862287E+01	+2.09211348E+01	+6.74831551E-02	+7.39242459E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
52.500000	+2.03389814E+01	+2.08763892E+01	+7.21491934E-02	+7.53689849E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
53.125000	+2.02895678E+01	+2.08295371E+01	+7.69042783E-02	+7.67718427E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
53.750000	+2.02379933E+01	+2.07805832E+01	+8.17456738E-02	+7.81328648E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
54.375000	+2.01842652E+01	+2.07295341E+01	+8.66708864E-02	+7.94533101E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
55.000000	+2.01283933E+01	+2.06763989E+01	+9.16773375E-02	+8.07255860E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
55.625000	+2.00703898E+01	+2.06211886E+01	+9.67615846E-02	+8.19338626E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
56.250000	+2.00102696E+01	+2.05639166E+01	+1.01919070E-01	+8.30658826E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
56.875000	+1.99480502E+01	+2.05045979E+01	+1.07144820E-01	+8.41227580E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
57.500000	+1.98837507E+01	+2.04432501E+01	+1.12434415E-01	+8.51151663E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
58.125000	+1.98173918E+01	+2.03798925E+01	+1.17784216E-01	+8.60490905E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
58.750000	+1.97489965E+01	+2.03145464E+01	+1.23190551E-01	+8.69153993E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
59.375000	+1.96785903E+01	+2.02472355E+01	+1.28648641E-01	+8.76938453E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
60.000000	+1.96062016E+01	+2.01779851E+01	+1.34152282E-01	+8.83683384E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
60.625000	+1.95318609E+01	+2.01068222E+01	+1.39694683E-01	+8.89401376E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
61.250000	+1.94556000E+01	+2.00337758E+01	+1.45269799E-01	+8.94275599E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
61.875000	+1.93774516E+01	+1.99588762E+01	+1.50873128E-01	+8.98789563E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
15.625000	+2.00123521E+01	+2.04708144E+01	-8.67301205E-02	+2.93627202E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
15.937500	+2.00328152E+01	+2.04916973E+01	-8.58146571E-02	+2.92269338E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
16.250000	+2.00532259E+01	+2.05125264E+01	-8.49034371E-02	+2.90945532E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
16.562500	+2.00735727E+01	+2.05332900E+01	-8.39962476E-02	+2.89694800E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
16.875000	+2.00938441E+01	+2.05539769E+01	-8.30928446E-02	+2.88526484E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
17.187500	+2.01140292E+01	+2.05745763E+01	-8.21929570E-02	+2.87448803E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
17.500000	+2.01341174E+01	+2.05950776E+01	-8.12962896E-02	+2.86468932E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
17.812500	+2.01540982E+01	+2.06154707E+01	-8.04025262E-02	+2.85593084E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
18.125000	+2.01739618E+01	+2.06357456E+01	-7.95113328E-02	+2.84826568E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
18.437500	+2.01936984E+01	+2.06558929E+01	-7.86223602E-02	+2.84173849E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
18.750000	+2.02132985E+01	+2.06759032E+01	-7.77352463E-02	+2.83638623E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
19.062500	+2.02327531E+01	+2.06957677E+01	-7.68496188E-02	+2.83223884E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
19.375000	+2.02520533E+01	+2.07154776E+01	-7.59650970E-02	+2.82931967E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
19.687500	+2.02711904E+01	+2.07350244E+01	-7.50812940E-02	+2.82764609E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
20.000000	+2.02901561E+01	+2.07544001E+01	-7.41978182E-02	+2.82723003E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
20.312500	+2.03089423E+01	+2.07735967E+01	-7.33142752E-02	+2.82807852E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
20.625000	+2.03275411E+01	+2.07926064E+01	-7.24302691E-02	+2.83019411E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
20.937500	+2.03459447E+01	+2.08114217E+01	-7.15454039E-02	+2.83357523E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
21.250000	+2.03641459E+01	+2.08300355E+01	-7.06592846E-02	+2.83821668E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
21.562500	+2.03821372E+01	+2.08484406E+01	-6.97715185E-02	+2.84411007E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
21.875000	+2.03999116E+01	+2.08666301E+01	-6.88817158E-02	+2.85124406E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
22.187500	+2.04174622E+01	+2.08845973E+01	-6.79894909E-02	+2.85960469E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
22.500000	+2.04347823E+01	+2.09023358E+01	-6.70944629E-02	+2.86917575E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
22.812500	+2.04518655E+01	+2.09198390E+01	-6.61962561E-02	+2.87993906E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
23.125000	+2.04687052E+01	+2.09371010E+01	-6.52945010E-02	+2.89187468E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
23.437500	+2.04852953E+01	+2.09541155E+01	-6.43888344E-02	+2.90496116E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
23.750000	+2.05016297E+01	+2.09708767E+01	-6.34789002E-02	+2.91917577E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
24.062500	+2.05177025E+01	+2.09873788E+01	-6.25643495E-02	+2.93449477E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
24.375000	+2.05335079E+01	+2.10036163E+01	-6.16448410E-02	+2.95089351E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
24.687500	+2.05490402E+01	+2.10195835E+01	-6.07200411E-02	+2.96834665E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
25.000000	+2.05642939E+01	+2.10352752E+01	-5.97896243E-02	+2.98682831E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
25.312500	+2.05792635E+01	+2.10506860E+01	-5.88532734E-02	+3.00631231E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
25.625000	+2.05939437E+01	+2.10658109E+01	-5.79106792E-02	+3.02677218E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
25.937500	+2.06083295E+01	+2.10806447E+01	-5.69615408E-02	+3.04818133E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
26.250000	+2.06224155E+01	+2.10951824E+01	-5.60055658E-02	+3.07051320E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
26.562500	+2.06361969E+01	+2.11094194E+01	-5.50424700E-02	+3.09374134E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
26.875000	+2.06496687E+01	+2.11233507E+01	-5.40719775E-02	+3.11783955E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
27.187500	+2.06628262E+01	+2.11369717E+01	-5.30938203E-02	+3.14278195E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
27.500000	+2.06756646E+01	+2.11502779E+01	-5.21077388E-02	+3.16854312E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
27.812500	+2.06881792E+01	+2.11632646E+01	-5.11134809E-02	+3.19509832E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
28.125000	+2.07003655E+01	+2.11759275E+01	-5.01108023E-02	+3.22242352E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
28.437500	+2.07122190E+01	+2.11882622E+01	-4.90994662E-02	+3.25049553E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
28.750000	+2.07237353E+01	+2.12002644E+01	-4.80792426E-02	+3.27929218E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
29.062500	+2.07349100E+01	+2.12119298E+01	-4.70499086E-02	+3.30879242E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
29.375000	+2.07457388E+01	+2.12232544E+01	-4.60112473E-02	+3.33897642E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
29.687500	+2.07562175E+01	+2.12342340E+01	-4.49630483E-02	+3.36982561E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
30.000000	+2.07663420E+01	+2.12448644E+01	-4.39051063E-02	+3.40132286E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
30.312500	+2.07761082E+01	+2.12551419E+01	-4.28372215E-02	+3.43345252E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
30.625000	+2.07855119E+01	+2.12650623E+01	-4.17591985E-02	+3.46620047E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
30.937500	+2.07945492E+01	+2.12746218E+01	-4.06708462E-02	+3.49925425E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
7.812500	+1.95265753E+01	+1.99742944E+01	-1.10442163E-01	+2.87325692E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
7.968750	+1.95348878E+01	+1.99828087E+01	-1.09991327E-01	+2.89743697E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
8.125000	+1.95432982E+01	+1.99914229E+01	-1.09536714E-01	+2.92078061E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
8.281250	+1.95518039E+01	+2.00001338E+01	-1.09078583E-01	+2.94247263E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
8.437500	+1.95604019E+01	+2.00089387E+01	-1.08617191E-01	+2.96255629E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
8.593750	+1.95690894E+01	+2.00178347E+01	-1.08152785E-01	+2.98107643E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
8.750000	+1.95778638E+01	+2.00268187E+01	-1.07685605E-01	+2.99807913E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
8.906250	+1.95867222E+01	+2.00358881E+01	-1.07215885E-01	+3.01361157E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
9.062500	+1.95956620E+01	+2.00450399E+01	-1.06743851E-01	+3.02772174E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
9.218750	+1.96046803E+01	+2.00542714E+01	-1.06269722E-01	+3.04045827E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
9.375000	+1.96137746E+01	+2.00635797E+01	-1.05793708E-01	+3.05187031E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
9.531250	+1.96229422E+01	+2.00729622E+01	-1.05316012E-01	+3.06200732E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
9.687500	+1.96321803E+01	+2.00824161E+01	-1.04836831E-01	+3.07091899E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
9.843750	+1.96414865E+01	+2.00919386E+01	-1.04356350E-01	+3.07865513E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
10.000000	+1.96508581E+01	+2.01015272E+01	-1.03874751E-01	+3.08526547E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
10.156250	+1.96602926E+01	+2.01111792E+01	-1.03392205E-01	+3.09079963E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
10.312500	+1.96697874E+01	+2.01208920E+01	-1.02908876E-01	+3.09530689E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
10.468750	+1.96793401E+01	+2.01306630E+01	-1.02424921E-01	+3.09883610E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
10.625000	+1.96889481E+01	+2.01404897E+01	-1.01940490E-01	+3.10143559E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
10.781250	+1.96986090E+01	+2.01503696E+01	-1.01455723E-01	+3.10315306E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
10.937500	+1.97083204E+01	+2.01603001E+01	-1.00970754E-01	+3.10403550E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
11.093750	+1.97180799E+01	+2.01702789E+01	-1.00485712E-01	+3.10412920E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
11.250000	+1.97278852E+01	+2.01803036E+01	-1.00000714E-01	+3.10347961E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
11.406250	+1.97377338E+01	+2.01903716E+01	-9.95158742E-02	+3.10213133E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
11.562500	+1.97476236E+01	+2.02004808E+01	-9.90312980E-02	+3.10012808E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
11.718750	+1.97575522E+01	+2.02106287E+01	-9.85470842E-02	+3.09751258E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
11.875000	+1.97675174E+01	+2.02208131E+01	-9.80633253E-02	+3.09432661E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
12.031250	+1.97775170E+01	+2.02310318E+01	-9.75801071E-02	+3.09061091E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
12.187500	+1.97875488E+01	+2.02412825E+01	-9.70975094E-02	+3.08640516E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
12.343750	+1.97976106E+01	+2.02515631E+01	-9.66156055E-02	+3.08174804E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
12.500000	+1.98077004E+01	+2.02618713E+01	-9.61344631E-02	+3.07667711E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
12.656250	+1.98178160E+01	+2.02722052E+01	-9.56541439E-02	+3.07122887E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
12.812500	+1.98279554E+01	+2.02825625E+01	-9.51747041E-02	+3.06543869E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
12.968750	+1.98381166E+01	+2.02929412E+01	-9.46961943E-02	+3.05934081E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
13.125000	+1.98482974E+01	+2.03033393E+01	-9.42186601E-02	+3.05296835E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
13.281250	+1.98584961E+01	+2.03137549E+01	-9.37421417E-02	+3.04635333E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
13.437500	+1.98687106E+01	+2.03241858E+01	-9.32666747E-02	+3.03952662E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
13.593750	+1.98789390E+01	+2.03346303E+01	-9.27922897E-02	+3.03251805E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
13.750000	+1.98891794E+01	+2.03450865E+01	-9.23190128E-02	+3.02535634E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
13.906250	+1.98994299E+01	+2.03555523E+01	-9.18468658E-02	+3.01806914E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
14.062500	+1.99096888E+01	+2.03660261E+01	-9.13758662E-02	+3.01068303E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
14.218750	+1.99199542E+01	+2.03765060E+01	-9.09060274E-02	+3.00322354E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
14.375000	+1.99302244E+01	+2.03869901E+01	-9.04373588E-02	+2.99571513E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
14.531250	+1.99404975E+01	+2.03974769E+01	-8.99698664E-02	+2.98818123E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
14.687500	+1.99507719E+01	+2.04079645E+01	-8.95035522E-02	+2.98064427E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
14.843750	+1.99610460E+01	+2.04184512E+01	-8.90384150E-02	+2.97312571E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
15.000000	+1.99713179E+01	+2.04289354E+01	-8.85744504E-02	+2.96564602E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
15.156250	+1.99815861E+01	+2.04394154E+01	-8.81116507E-02	+2.95822475E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
15.312500	+1.99918489E+01	+2.04498896E+01	-8.76500052E-02	+2.95088053E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
15.468750	+2.00021048E+01	+2.04603565E+01	-8.71895005E-02	+2.94357936E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.906250	+1.93589950E+01	+1.98026129E+01	-1.19644599E-01	+1.65033428E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.984375	+1.93614413E+01	+1.98051169E+01	-1.19514322E-01	+1.68475298E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
4.062500	+1.93639299E+01	+1.98076646E+01	-1.19381356E-01	+1.71903157E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
4.140625	+1.93664606E+01	+1.98102555E+01	-1.19245723E-01	+1.75302225E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
4.218750	+1.93690330E+01	+1.98128892E+01	-1.19107446E-01	+1.78671001E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
4.296875	+1.93716469E+01	+1.98155656E+01	-1.18966550E-01	+1.82008052E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
4.375000	+1.93743018E+01	+1.98182842E+01	-1.18823059E-01	+1.85312013E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
4.453125	+1.93769975E+01	+1.98210448E+01	-1.18677000E-01	+1.88581585E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
4.531250	+1.93797336E+01	+1.98238469E+01	-1.18528400E-01	+1.91815536E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
4.609375	+1.93825099E+01	+1.98266903E+01	-1.18377288E-01	+1.95012696E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
4.687500	+1.93853259E+01	+1.98295745E+01	-1.18223693E-01	+1.98171956E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
4.765625	+1.93881813E+01	+1.98324993E+01	-1.18067644E-01	+2.01292268E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
4.843750	+1.93910759E+01	+1.98354643E+01	-1.17909173E-01	+2.04372643E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
4.921875	+1.93940092E+01	+1.98384691E+01	-1.17748312E-01	+2.07412149E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
5.000000	+1.93969810E+01	+1.98415134E+01	-1.17585092E-01	+2.10409912E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
5.078125	+1.93999908E+01	+1.98445968E+01	-1.17419546E-01	+2.13365112E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
5.156250	+1.94030384E+01	+1.98477190E+01	-1.17251709E-01	+2.16276989E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
5.234375	+1.94061233E+01	+1.98508796E+01	-1.17081614E-01	+2.19144834E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
5.312500	+1.94092453E+01	+1.98540783E+01	-1.16909295E-01	+2.21967991E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
5.390625	+1.94124040E+01	+1.98573146E+01	-1.16734789E-01	+2.24745862E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
5.468750	+1.94155991E+01	+1.98605882E+01	-1.16558130E-01	+2.27477899E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
5.546875	+1.94188301E+01	+1.98638988E+01	-1.16379354E-01	+2.30163607E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
5.625000	+1.94220967E+01	+1.98672460E+01	-1.16198499E-01	+2.32802545E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
5.703125	+1.94253987E+01	+1.98706294E+01	-1.16015600E-01	+2.35394319E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
5.781250	+1.94287356E+01	+1.98740486E+01	-1.15830696E-01	+2.37938587E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
5.859375	+1.94321070E+01	+1.98775032E+01	-1.15643821E-01	+2.40435056E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
5.937500	+1.94355127E+01	+1.98809930E+01	-1.15455016E-01	+2.42883480E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
6.015625	+1.94389522E+01	+1.98845175E+01	-1.15264316E-01	+2.45283657E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
6.093750	+1.94424252E+01	+1.98880763E+01	-1.15071760E-01	+2.47635432E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
6.171875	+1.94459313E+01	+1.98916691E+01	-1.14877386E-01	+2.49938692E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
6.250000	+1.94494703E+01	+1.98952954E+01	-1.14681231E-01	+2.52193361E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
6.328125	+1.94530416E+01	+1.98989550E+01	-1.14483334E-01	+2.54399408E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
6.406250	+1.94566450E+01	+1.99026474E+01	-1.14283732E-01	+2.56556834E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
6.484375	+1.94602801E+01	+1.99063723E+01	-1.14082463E-01	+2.58665675E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
6.562500	+1.94639465E+01	+1.99101292E+01	-1.13879567E-01	+2.60726005E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
6.640625	+1.94676439E+01	+1.99139178E+01	-1.13675079E-01	+2.62737927E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
6.718750	+1.94713719E+01	+1.99177378E+01	-1.13469039E-01	+2.64701573E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
6.796875	+1.94751301E+01	+1.99215887E+01	-1.13261483E-01	+2.66617108E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
6.875000	+1.94789183E+01	+1.99254702E+01	-1.13052449E-01	+2.68484722E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
6.953125	+1.94827359E+01	+1.99293818E+01	-1.12841975E-01	+2.70304632E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
7.031250	+1.94865827E+01	+1.99333233E+01	-1.12630098E-01	+2.72077083E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
7.109375	+1.94904583E+01	+1.99372941E+01	-1.12416855E-01	+2.73802344E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
7.187500	+1.94943624E+01	+1.99412941E+01	-1.12202282E-01	+2.75480706E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
7.265625	+1.94982945E+01	+1.99453227E+01	-1.11986416E-01	+2.77112486E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
7.343750	+1.95022543E+01	+1.99493796E+01	-1.11769294E-01	+2.78698023E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
7.421875	+1.95062415E+01	+1.99534644E+01	-1.11550951E-01	+2.80237676E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
7.500000	+1.95102557E+01	+1.99575768E+01	-1.11331423E-01	+2.81731827E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
7.578125	+1.95142966E+01	+1.99617164E+01	-1.11110745E-01	+2.83180875E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
7.656250	+1.95183637E+01	+1.99658827E+01	-1.10888952E-01	+2.84585240E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
7.734375	+1.95224567E+01	+1.99700755E+01	-1.10666080E-01	+2.85967371E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
1.953125	+1.93124515E+01	+1.97550283E+01	-1.21994170E-01	+7.56265320E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
1.992188	+1.93130934E+01	+1.97556834E+01	-1.21964290E-01	+7.73589698E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.031250	+1.93137475E+01	+1.97563510E+01	-1.21933733E-01	+7.90947665E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.070312	+1.93144139E+01	+1.97570312E+01	-1.21902497E-01	+8.08371567E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.109375	+1.93150924E+01	+1.97577239E+01	-1.21870579E-01	+8.25858845E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.148438	+1.93157832E+01	+1.97584291E+01	-1.21837977E-01	+8.43406926E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.187500	+1.93164861E+01	+1.97591467E+01	-1.21804688E-01	+8.61013179E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.226562	+1.93172011E+01	+1.97598768E+01	-1.21770710E-01	+8.78674910E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.265625	+1.93179283E+01	+1.97606193E+01	-1.21736041E-01	+8.96389440E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.304688	+1.93186675E+01	+1.97613742E+01	-1.21700679E-01	+9.14154014E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.343750	+1.93194187E+01	+1.97621414E+01	-1.21664623E-01	+9.31965863E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.382812	+1.93201820E+01	+1.97629209E+01	-1.21627870E-01	+9.49822190E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.421875	+1.93209573E+01	+1.97637128E+01	-1.21590418E-01	+9.67720156E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.460938	+1.93217446E+01	+1.97645169E+01	-1.21552267E-01	+9.85656925E-04	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.500000	+1.93225437E+01	+1.97653333E+01	-1.21513414E-01	+1.00362963E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.539062	+1.93233548E+01	+1.97661619E+01	-1.21473858E-01	+1.02163538E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.578125	+1.93241778E+01	+1.97670027E+01	-1.21433598E-01	+1.03967128E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.617188	+1.93250126E+01	+1.97678557E+01	-1.21392634E-01	+1.05773442E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.656250	+1.93258592E+01	+1.97687207E+01	-1.21350963E-01	+1.07582186E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.695312	+1.93267176E+01	+1.97695979E+01	-1.21308585E-01	+1.09393068E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.734375	+1.93275878E+01	+1.97704872E+01	-1.21265500E-01	+1.11205793E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.773438	+1.93284697E+01	+1.97713885E+01	-1.21221706E-01	+1.13020067E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.812500	+1.93293633E+01	+1.97723018E+01	-1.21177203E-01	+1.14835596E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.851562	+1.93302685E+01	+1.97732270E+01	-1.21131990E-01	+1.16652084E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.890625	+1.93311854E+01	+1.97741643E+01	-1.21086068E-01	+1.18469239E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.929688	+1.93321139E+01	+1.97751134E+01	-1.21039436E-01	+1.20286764E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
2.968750	+1.93330539E+01	+1.97760744E+01	-1.20992094E-01	+1.22104368E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.007812	+1.93340055E+01	+1.97770473E+01	-1.20944042E-01	+1.23921758E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.046875	+1.93349686E+01	+1.97780319E+01	-1.20895280E-01	+1.25738643E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.085938	+1.93359431E+01	+1.97790284E+01	-1.20845809E-01	+1.27554736E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.125000	+1.93369291E+01	+1.97800366E+01	-1.20795628E-01	+1.29369745E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.164062	+1.93379264E+01	+1.97810565E+01	-1.20744739E-01	+1.31183388E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.203125	+1.93389352E+01	+1.97820881E+01	-1.20693141E-01	+1.32995378E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.242188	+1.93399552E+01	+1.97831313E+01	-1.20640836E-01	+1.34805437E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.281250	+1.93409866E+01	+1.97841862E+01	-1.20587824E-01	+1.36613284E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.320312	+1.93420292E+01	+1.97852526E+01	-1.20534107E-01	+1.38418642E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.359375	+1.93430830E+01	+1.97863306E+01	-1.20479685E-01	+1.40221241E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.398438	+1.93441480E+01	+1.97874200E+01	-1.20424559E-01	+1.42020810E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.437500	+1.93452242E+01	+1.97885210E+01	-1.20368731E-01	+1.43817082E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.476562	+1.93463115E+01	+1.97896333E+01	-1.20312202E-01	+1.45609793E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.515625	+1.93474099E+01	+1.97907571E+01	-1.20254973E-01	+1.47398686E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.554688	+1.93485193E+01	+1.97918922E+01	-1.20197047E-01	+1.49183504E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.593750	+1.93496397E+01	+1.97930386E+01	-1.20138424E-01	+1.50963998E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.632812	+1.93507711E+01	+1.97941963E+01	-1.20079106E-01	+1.52739918E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.671875	+1.93519135E+01	+1.97953652E+01	-1.20019096E-01	+1.54511020E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.710938	+1.93530667E+01	+1.97965454E+01	-1.19958394E-01	+1.56277068E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.750000	+1.93542308E+01	+1.97977367E+01	-1.19897004E-01	+1.58037827E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.789062	+1.93554057E+01	+1.97989392E+01	-1.19834927E-01	+1.59793064E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.828125	+1.93565914E+01	+1.98001527E+01	-1.19772166E-01	+1.61542556E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02
3.867188	+1.93577879E+01	+1.98013773E+01	-1.19708722E-01	+1.63289120E-03	+7.04502724E+01	+5.96486101E+02	+1.18108825E-01	+1.00000000E+00	+0.00000000E+00	+9.74184516E+00	+5.94614605E+02	+1.63834610E-02


==> anc/otoc_to_plot_supersymmetric_M700_L1.5916_n200_beta2.0000.dat <==
100.000000	+6.05250084E+01	+6.57131262E+01	+2.33951815E+00	+8.96458202E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
102.000000	+6.31190567E+01	+6.84060281E+01	+2.35839275E+00	+9.91001641E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
104.000000	+6.57286445E+01	+7.11265502E+01	+2.37915822E+00	+1.07209409E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
106.000000	+6.83243739E+01	+7.38430022E+01	+2.40127651E+00	+1.15754930E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
108.000000	+7.08697830E+01	+7.65234989E+01	+2.42546019E+00	+1.25539023E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
110.000000	+7.33329904E+01	+7.91358158E+01	+2.45149212E+00	+1.32690164E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
112.000000	+7.56872844E+01	+8.16491835E+01	+2.47853625E+00	+1.36826689E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
114.000000	+7.79083365E+01	+8.40376062E+01	+2.50622280E+00	+1.35374156E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
116.000000	+7.99896942E+01	+8.62833287E+01	+2.53268592E+00	+1.31583812E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
118.000000	+8.19190812E+01	+8.83795969E+01	+2.55885632E+00	+1.26630608E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
120.000000	+8.37091620E+01	+9.03297950E+01	+2.58333816E+00	+1.20767336E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
122.000000	+8.53625770E+01	+9.21428412E+01	+2.60716326E+00	+1.18083585E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
124.000000	+8.68867490E+01	+9.38276002E+01	+2.63057159E+00	+1.16860133E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
126.000000	+8.82841938E+01	+9.53889193E+01	+2.65390731E+00	+1.16694959E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
128.000000	+8.95558765E+01	+9.68283932E+01	+2.67724958E+00	+1.17335076E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
130.000000	+9.07012880E+01	+9.81474159E+01	+2.70084134E+00	+1.17645410E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
132.000000	+9.17247078E+01	+9.93476359E+01	+2.72430774E+00	+1.15839956E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
134.000000	+9.26310892E+01	+1.00430359E+02	+2.74717732E+00	+1.13540288E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
136.000000	+9.34191823E+01	+1.01396296E+02	+2.76972386E+00	+1.10138737E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
138.000000	+9.40919777E+01	+1.02242530E+02	+2.79123282E+00	+1.03322886E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
140.000000	+9.46554560E+01	+1.02969165E+02	+2.81105301E+00	+9.49134450E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
142.000000	+9.51127735E+01	+1.03578713E+02	+2.82919820E+00	+8.75822646E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
144.000000	+9.54645706E+01	+1.04074695E+02	+2.84608592E+00	+8.35094478E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
146.000000	+9.57131206E+01	+1.04466631E+02	+2.86260197E+00	+8.03263961E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
148.000000	+9.58745229E+01	+1.04765788E+02	+2.87821648E+00	+7.86442705E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
150.000000	+9.59517566E+01	+1.04985009E+02	+2.89405968E+00	+7.80189887E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
152.000000	+9.59673484E+01	+1.05140463E+02	+2.90942407E+00	+7.71056280E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
154.000000	+9.59340985E+01	+1.05250298E+02	+2.92490193E+00	+7.78611216E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
156.000000	+9.58659324E+01	+1.05329234E+02	+2.94056852E+00	+7.74056153E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
158.000000	+9.57829344E+01	+1.05392096E+02	+2.95586418E+00	+7.61247914E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
160.000000	+9.56986862E+01	+1.05454577E+02	+2.97101844E+00	+7.47626892E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
162.000000	+9.56266670E+01	+1.05527532E+02	+2.98576926E+00	+7.12082994E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
164.000000	+9.55753518E+01	+1.05613118E+02	+2.99950176E+00	+6.66195320E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
166.000000	+9.55380288E+01	+1.05706276E+02	+3.01241707E+00	+6.17140526E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
168.000000	+9.55057824E+01	+1.05794421E+02	+3.02418738E+00	+5.76535736E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
170.000000	+9.54595502E+01	+1.05865017E+02	+3.03547850E+00	+5.62565323E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
172.000000	+9.53867971E+01	+1.05909581E+02	+3.04668999E+00	+5.54965717E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
174.000000	+9.52901935E+01	+1.05929230E+02	+3.05767713E+00	+5.57104160E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
176.000000	+9.51648522E+01	+1.05924760E+02	+3.06897416E+00	+5.72791488E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
178.000000	+9.50105564E+01	+1.05896165E+02	+3.08058879E+00	+5.97151816E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
180.000000	+9.48261311E+01	+1.05846145E+02	+3.09286023E+00	+6.05034902E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
182.000000	+9.46294354E+01	+1.05781705E+02	+3.10479018E+00	+6.03480070E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
184.000000	+9.44265501E+01	+1.05715815E+02	+3.11699943E+00	+5.96018312E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
186.000000	+9.42410788E+01	+1.05662421E+02	+3.12863091E+00	+5.71539306E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
188.000000	+9.40790401E+01	+1.05629368E+02	+3.13986100E+00	+5.35770804E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
190.000000	+9.39512033E+01	+1.05619956E+02	+3.15006175E+00	+5.00873076E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
192.000000	+9.38493611E+01	+1.05633433E+02	+3.15989593E+00	+4.89998278E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
194.000000	+9.37632091E+01	+1.05662925E+02	+3.16966168E+00	+4.91235493E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
196.000000	+9.36825166E+01	+1.05700428E+02	+3.17954535E+00	+5.12026161E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
198.000000	+9.35919799E+01	+1.05737927E+02	+3.19014272E+00	+5.47711645E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
50.000000	+7.93562325E+01	+8.31762639E+01	+2.03340581E+00	+6.79975381E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
51.000000	+7.63520540E+01	+8.01985667E+01	+2.04031413E+00	+7.01687445E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
52.000000	+7.34577420E+01	+7.73317606E+01	+2.04743956E+00	+6.72450654E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
53.000000	+7.06786597E+01	+7.45772536E+01	+2.05376314E+00	+5.97117851E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
54.000000	+6.80158446E+01	+7.19364056E+01	+2.05938192E+00	+5.32775599E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
55.000000	+6.54701816E+01	+6.94105391E+01	+2.06441865E+00	+5.15946022E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
56.000000	+6.30397948E+01	+6.70010211E+01	+2.06970084E+00	+4.85976171E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
57.000000	+6.07302602E+01	+6.47091029E+01	+2.07413817E+00	+4.37712258E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
58.000000	+5.85397233E+01	+6.25357794E+01	+2.07845508E+00	+4.24881099E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
59.000000	+5.64689463E+01	+6.04817438E+01	+2.08263580E+00	+4.40236805E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
60.000000	+5.45162858E+01	+5.85476815E+01	+2.08725982E+00	+4.45847461E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
61.000000	+5.26858133E+01	+5.67345527E+01	+2.09155274E+00	+4.34299150E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
62.000000	+5.09773245E+01	+5.50438893E+01	+2.09594580E+00	+4.44581014E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
63.000000	+4.93926246E+01	+5.34775244E+01	+2.10044436E+00	+4.69977664E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
64.000000	+4.79323840E+01	+5.20373529E+01	+2.10534535E+00	+5.19004996E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
65.000000	+4.65977921E+01	+5.07253143E+01	+2.11082446E+00	+5.46031328E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
66.000000	+4.53935975E+01	+4.95436409E+01	+2.11626598E+00	+5.40692530E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
67.000000	+4.43220202E+01	+4.84944191E+01	+2.12163832E+00	+5.33532336E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
68.000000	+4.33843939E+01	+4.75789581E+01	+2.12693663E+00	+5.33916678E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
69.000000	+4.25806518E+01	+4.67978437E+01	+2.13231665E+00	+5.16500171E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
70.000000	+4.19123517E+01	+4.61504703E+01	+2.13726663E+00	+4.63189763E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
71.000000	+4.13776820E+01	+4.56341226E+01	+2.14158044E+00	+3.87129513E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
72.000000	+4.09733829E+01	+4.52444429E+01	+2.14500922E+00	+3.16613462E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
73.000000	+4.06923857E+01	+4.49758647E+01	+2.14791271E+00	+2.75729364E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
74.000000	+4.05274767E+01	+4.48221549E+01	+2.15052381E+00	+2.75975026E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
75.000000	+4.04701428E+01	+4.47773299E+01	+2.15343221E+00	+3.19856514E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
76.000000	+4.05136023E+01	+4.48358421E+01	+2.15692094E+00	+3.59814550E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
77.000000	+4.06543786E+01	+4.49926733E+01	+2.16062851E+00	+3.92242712E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
78.000000	+4.08868272E+01	+4.52431078E+01	+2.16476579E+00	+4.20895922E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
79.000000	+4.12071578E+01	+4.55821260E+01	+2.16904642E+00	+4.52883750E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
80.000000	+4.16086538E+01	+4.60045714E+01	+2.17382347E+00	+4.86488033E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
81.000000	+4.20875453E+01	+4.65052886E+01	+2.17877618E+00	+5.39128326E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
82.000000	+4.26357740E+01	+4.70793473E+01	+2.18460604E+00	+6.01459487E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
83.000000	+4.32506357E+01	+4.77218418E+01	+2.19080537E+00	+6.49611137E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
84.000000	+4.39263007E+01	+4.84279826E+01	+2.19759826E+00	+7.10215382E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
85.000000	+4.46578259E+01	+4.91929956E+01	+2.20500968E+00	+7.65489230E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
86.000000	+4.54412146E+01	+5.00123465E+01	+2.21290804E+00	+8.56529925E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
87.000000	+4.62681902E+01	+5.08817194E+01	+2.22214028E+00	+8.67554326E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
88.000000	+4.71461556E+01	+5.17972937E+01	+2.23025913E+00	+9.05464618E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
89.000000	+4.80581109E+01	+5.27559489E+01	+2.24024957E+00	+9.70794207E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
90.000000	+4.90129455E+01	+5.37552720E+01	+2.24967501E+00	+9.82820786E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
91.000000	+5.00025512E+01	+5.47936453E+01	+2.25990599E+00	+9.89154975E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
92.000000	+5.10329532E+01	+5.58700317E+01	+2.26945811E+00	+9.41754432E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
93.000000	+5.21019741E+01	+5.69841642E+01	+2.27874108E+00	+9.70834317E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
94.000000	+5.32035687E+01	+5.81354850E+01	+2.28887480E+00	+9.24289612E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
95.000000	+5.43497826E+01	+5.93230631E+01	+2.29722687E+00	+8.18858243E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
96.000000	+5.55319142E+01	+6.05452663E+01	+2.30525196E+00	+8.48393815E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
97.000000	+5.67409110E+01	+6.17992975E+01	+2.31419475E+00	+8.38226112E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
98.000000	+5.79833274E+01	+6.30814345E+01	+2.32201649E+00	+8.08138025E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
99.000000	+5.92466927E+01	+6.43875010E+01	+2.33035751E+00	+8.60065930E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
25.000000	+1.74072939E+02	+1.75603798E+02	+1.11897626E+00	+6.22505666E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
25.500000	+1.72597655E+02	+1.74176644E+02	+1.14993178E+00	+6.15714951E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
26.000000	+1.71059417E+02	+1.72687496E+02	+1.18054776E+00	+6.09655634E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
26.500000	+1.69461153E+02	+1.71139400E+02	+1.21089734E+00	+6.03730322E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
27.000000	+1.67806132E+02	+1.69535530E+02	+1.24092079E+00	+5.96638731E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
27.500000	+1.66097717E+02	+1.67879142E+02	+1.27056122E+00	+5.89477931E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
28.000000	+1.64339139E+02	+1.66173546E+02	+1.29986858E+00	+5.82121381E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
28.500000	+1.62533861E+02	+1.64422065E+02	+1.32877335E+00	+5.74222744E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
29.000000	+1.60685192E+02	+1.62628018E+02	+1.35729086E+00	+5.66049130E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
29.500000	+1.58796554E+02	+1.60794723E+02	+1.38537827E+00	+5.57028356E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
30.000000	+1.56871373E+02	+1.58925491E+02	+1.41299369E+00	+5.47497330E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
30.500000	+1.54912996E+02	+1.57023614E+02	+1.44012800E+00	+5.37426287E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
31.000000	+1.52924823E+02	+1.55092355E+02	+1.46673632E+00	+5.26405624E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
31.500000	+1.50910234E+02	+1.53134933E+02	+1.49276856E+00	+5.14996050E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
32.000000	+1.48872431E+02	+1.51154514E+02	+1.51823593E+00	+5.03595979E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
32.500000	+1.46814592E+02	+1.49154194E+02	+1.54312816E+00	+4.91838493E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
33.000000	+1.44739861E+02	+1.47136992E+02	+1.56741978E+00	+4.80733000E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
33.500000	+1.42651020E+02	+1.45105842E+02	+1.59120146E+00	+4.68483825E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
34.000000	+1.40551480E+02	+1.43063585E+02	+1.61426816E+00	+4.55211948E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
34.500000	+1.38443813E+02	+1.41012964E+02	+1.63672265E+00	+4.42459769E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
35.000000	+1.36330855E+02	+1.38956606E+02	+1.65851414E+00	+4.28088113E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
35.500000	+1.34215516E+02	+1.36897038E+02	+1.67953147E+00	+4.16135748E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
36.000000	+1.32099333E+02	+1.34836656E+02	+1.70012771E+00	+4.04076446E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
36.500000	+1.29985666E+02	+1.32777760E+02	+1.71993911E+00	+3.91921102E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
37.000000	+1.27875787E+02	+1.30722522E+02	+1.73931982E+00	+3.81249079E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
37.500000	+1.25772392E+02	+1.28672990E+02	+1.75806402E+00	+3.69012220E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
38.000000	+1.23677375E+02	+1.26631120E+02	+1.77622104E+00	+3.60966546E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
38.500000	+1.21591504E+02	+1.24598717E+02	+1.79416067E+00	+3.51372570E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
39.000000	+1.19518111E+02	+1.22577488E+02	+1.81135830E+00	+3.37108136E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
39.500000	+1.17458727E+02	+1.20569043E+02	+1.82787149E+00	+3.24021936E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
40.000000	+1.15414717E+02	+1.18574848E+02	+1.84376049E+00	+3.06739722E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
40.500000	+1.13389083E+02	+1.16596283E+02	+1.85854546E+00	+2.89193393E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
41.000000	+1.11381793E+02	+1.14634647E+02	+1.87267983E+00	+2.77283657E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
41.500000	+1.09393741E+02	+1.12691116E+02	+1.88627382E+00	+2.68652539E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
42.000000	+1.07425367E+02	+1.10766794E+02	+1.89954509E+00	+2.62700413E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
42.500000	+1.05477539E+02	+1.08862684E+02	+1.91254387E+00	+2.57121512E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
43.000000	+1.03551259E+02	+1.06979715E+02	+1.92525724E+00	+2.49841490E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
43.500000	+1.01647956E+02	+1.05118741E+02	+1.93752802E+00	+2.37148207E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
44.000000	+9.97697393E+01	+1.03280472E+02	+1.94897206E+00	+2.18202899E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
44.500000	+9.79182287E+01	+1.01465580E+02	+1.95934831E+00	+1.97163627E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
45.000000	+9.60940254E+01	+9.96746643E+01	+1.96868842E+00	+1.81178631E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
45.500000	+9.42960700E+01	+9.79082771E+01	+1.97746617E+00	+1.71781066E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
46.000000	+9.25242137E+01	+9.61668926E+01	+1.98586653E+00	+1.64623444E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
46.500000	+9.07787455E+01	+9.44509102E+01	+1.99392851E+00	+1.58571015E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
47.000000	+8.90598237E+01	+9.27607253E+01	+2.00172363E+00	+1.49564725E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
47.500000	+8.73691528E+01	+9.10966530E+01	+2.00888499E+00	+1.27305638E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
48.000000	+8.57106232E+01	+8.94589405E+01	+2.01445419E+00	+1.02663637E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
48.500000	+8.40818510E+01	+8.78478162E+01	+2.01915135E+00	+9.55417242E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
49.000000	+8.24792085E+01	+8.62635095E+01	+2.02400837E+00	+9.81047943E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
49.500000	+8.09031692E+01	+8.47062621E+01	+2.02896183E+00	+1.00033679E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
12.500000	+1.87839412E+02	+1.88563803E+02	+3.70723540E-01	+5.32299559E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
12.750000	+1.87962905E+02	+1.88697024E+02	+3.84063477E-01	+5.34895425E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
13.000000	+1.88073184E+02	+1.88817210E+02	+3.97468311E-01	+5.35591435E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
13.250000	+1.88170081E+02	+1.88924126E+02	+4.10843049E-01	+5.37544660E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
13.500000	+1.88253241E+02	+1.89017536E+02	+4.24345544E-01	+5.43720381E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
13.750000	+1.88322390E+02	+1.89097215E+02	+4.38029068E-01	+5.49525427E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
14.000000	+1.88377356E+02	+1.89162942E+02	+4.51821816E-01	+5.52972355E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
14.250000	+1.88417947E+02	+1.89214494E+02	+4.65677686E-01	+5.54169437E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
14.500000	+1.88443993E+02	+1.89251651E+02	+4.79530287E-01	+5.55145174E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
14.750000	+1.88455232E+02	+1.89274198E+02	+4.93434945E-01	+5.59607590E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
15.000000	+1.88451343E+02	+1.89281919E+02	+5.07510667E-01	+5.65490538E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
15.250000	+1.88432149E+02	+1.89274602E+02	+5.21709471E-01	+5.68068946E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
15.500000	+1.88397535E+02	+1.89252040E+02	+5.35914114E-01	+5.68117828E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
15.750000	+1.88347301E+02	+1.89214027E+02	+5.50115363E-01	+5.68904096E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
16.000000	+1.88281197E+02	+1.89160357E+02	+5.64359319E-01	+5.71676862E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
16.250000	+1.88198970E+02	+1.89090828E+02	+5.78699206E-01	+5.76607851E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
16.500000	+1.88100368E+02	+1.89005244E+02	+5.93189712E-01	+5.80709350E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
16.750000	+1.87985279E+02	+1.88903413E+02	+6.07734673E-01	+5.81007745E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
17.000000	+1.87853595E+02	+1.88785144E+02	+6.22240099E-01	+5.81855966E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
17.250000	+1.87705014E+02	+1.88650251E+02	+6.36827472E-01	+5.86181128E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
17.500000	+1.87539298E+02	+1.88498553E+02	+6.51549155E-01	+5.90291805E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
17.750000	+1.87356329E+02	+1.88329880E+02	+6.66342062E-01	+5.92850980E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
18.000000	+1.87155945E+02	+1.88144061E+02	+6.81191704E-01	+5.94360203E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
18.250000	+1.86938018E+02	+1.87940935E+02	+6.96060072E-01	+5.95434583E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
18.500000	+1.86702372E+02	+1.87720348E+02	+7.10963433E-01	+5.99022901E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
18.750000	+1.86448737E+02	+1.87482147E+02	+7.26011217E-01	+6.04896265E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
19.000000	+1.86176957E+02	+1.87226191E+02	+7.41208247E-01	+6.09091587E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
19.250000	+1.85886984E+02	+1.86952351E+02	+7.56465796E-01	+6.11228075E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
19.500000	+1.85578701E+02	+1.86660497E+02	+7.71769650E-01	+6.14110820E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
19.750000	+1.85251924E+02	+1.86350510E+02	+7.87171337E-01	+6.18570563E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
20.000000	+1.84906504E+02	+1.86022281E+02	+8.02698178E-01	+6.24213076E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
20.250000	+1.84542296E+02	+1.85675711E+02	+8.18381991E-01	+6.29242000E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
20.500000	+1.84159274E+02	+1.85310714E+02	+8.34160278E-01	+6.31127655E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
20.750000	+1.83757469E+02	+1.84927221E+02	+8.49938374E-01	+6.32242731E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
21.000000	+1.83336756E+02	+1.84525177E+02	+8.65772415E-01	+6.35081942E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
21.250000	+1.82897054E+02	+1.84104545E+02	+8.81692471E-01	+6.37273685E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
21.500000	+1.82438412E+02	+1.83665310E+02	+8.97636099E-01	+6.37886990E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
21.750000	+1.81960850E+02	+1.83207474E+02	+9.13586821E-01	+6.37412781E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
22.000000	+1.81464432E+02	+1.82731062E+02	+9.29506738E-01	+6.35859719E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
22.250000	+1.80949222E+02	+1.82236118E+02	+9.45379807E-01	+6.35329242E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
22.500000	+1.80415197E+02	+1.81722709E+02	+9.61273200E-01	+6.36481147E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
22.750000	+1.79862418E+02	+1.81190927E+02	+9.77203864E-01	+6.36509512E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
23.000000	+1.79291092E+02	+1.80640885E+02	+9.93098676E-01	+6.34651492E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
23.250000	+1.78701374E+02	+1.80072716E+02	+1.00893644E+00	+6.33088238E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
23.500000	+1.78093367E+02	+1.79486571E+02	+1.02475309E+00	+6.32301359E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
23.750000	+1.77467236E+02	+1.78882625E+02	+1.04055151E+00	+6.31860225E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
24.000000	+1.76823158E+02	+1.78261080E+02	+1.05634610E+00	+6.31262713E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
24.250000	+1.76161384E+02	+1.77622159E+02	+1.07211464E+00	+6.28904793E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
24.500000	+1.75482260E+02	+1.76966116E+02	+1.08779134E+00	+6.25733332E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
24.750000	+1.74786027E+02	+1.76293228E+02	+1.10340131E+00	+6.23064263E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
6.250000	+1.81286912E+02	+1.81834019E+02	+9.00373662E-02	+3.48998386E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
6.375000	+1.81463403E+02	+1.82012922E+02	+9.44341389E-02	+3.54485245E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
6.500000	+1.81639098E+02	+1.82191076E+02	+9.88994973E-02	+3.59332937E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
6.625000	+1.81813910E+02	+1.82368387E+02	+1.03417462E-01	+3.62781243E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
6.750000	+1.81987757E+02	+1.82544764E+02	+1.07969028E-01	+3.65213369E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
6.875000	+1.82160556E+02	+1.82720119E+02	+1.12547797E-01	+3.67978056E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
7.000000	+1.82332213E+02	+1.82894368E+02	+1.17168480E-01	+3.72433276E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
7.125000	+1.82502632E+02	+1.83067429E+02	+1.21858628E-01	+3.78920335E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
7.250000	+1.82671720E+02	+1.83239225E+02	+1.26641488E-01	+3.86590135E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
7.375000	+1.82839398E+02	+1.83409680E+02	+1.31523382E-01	+3.93983005E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
7.500000	+1.83005600E+02	+1.83578722E+02	+1.36491063E-01	+3.99843662E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
7.625000	+1.83170271E+02	+1.83746283E+02	+1.41519473E-01	+4.03810757E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
7.750000	+1.83333356E+02	+1.83912293E+02	+1.46586332E-01	+4.06513785E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
7.875000	+1.83494793E+02	+1.84076688E+02	+1.51682318E-01	+4.08923062E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
8.000000	+1.83654517E+02	+1.84239403E+02	+1.56809409E-01	+4.11645960E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
8.125000	+1.83812464E+02	+1.84400378E+02	+1.61973467E-01	+4.14821188E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
8.250000	+1.83968570E+02	+1.84559554E+02	+1.67179938E-01	+4.18441836E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
8.375000	+1.84122774E+02	+1.84716871E+02	+1.72434513E-01	+4.22607186E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
8.500000	+1.84275015E+02	+1.84872275E+02	+1.77745118E-01	+4.27471889E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
8.625000	+1.84425230E+02	+1.85025710E+02	+1.83121310E-01	+4.32994218E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
8.750000	+1.84573362E+02	+1.85177123E+02	+1.88569974E-01	+4.38685611E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
8.875000	+1.84719361E+02	+1.85326463E+02	+1.94088450E-01	+4.43568336E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
9.000000	+1.84863188E+02	+1.85473681E+02	+1.99659182E-01	+4.46629851E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
9.125000	+1.85004812E+02	+1.85618730E+02	+2.05254197E-01	+4.47718356E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
9.250000	+1.85144199E+02	+1.85761564E+02	+2.10852141E-01	+4.48037143E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
9.375000	+1.85281300E+02	+1.85902134E+02	+2.16455125E-01	+4.49413330E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
9.500000	+1.85416055E+02	+1.86040395E+02	+2.22087474E-01	+4.52835740E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
9.625000	+1.85548400E+02	+1.86176302E+02	+2.27776019E-01	+4.57807730E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
9.750000	+1.85678285E+02	+1.86309812E+02	+2.33532667E-01	+4.63142700E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
9.875000	+1.85805669E+02	+1.86440884E+02	+2.39354586E-01	+4.68083214E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
10.000000	+1.85930516E+02	+1.86569477E+02	+2.45234748E-01	+4.72543105E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
10.125000	+1.86052789E+02	+1.86695552E+02	+2.51168164E-01	+4.76570044E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
10.250000	+1.86172450E+02	+1.86819069E+02	+2.57148999E-01	+4.79876070E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
10.375000	+1.86289470E+02	+1.86939990E+02	+2.63165066E-01	+4.82043655E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
10.500000	+1.86403818E+02	+1.87058276E+02	+2.69200090E-01	+4.83200440E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
10.625000	+1.86515463E+02	+1.87173890E+02	+2.75245077E-01	+4.84340219E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
10.750000	+1.86624364E+02	+1.87286795E+02	+2.81308596E-01	+4.86807299E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
10.875000	+1.86730466E+02	+1.87396955E+02	+2.87415259E-01	+4.91304414E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
11.000000	+1.86833717E+02	+1.87504335E+02	+2.93591206E-01	+4.97273153E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
11.125000	+1.86934073E+02	+1.87608899E+02	+2.99847088E-01	+5.03232836E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
11.250000	+1.87031506E+02	+1.87710613E+02	+3.06172027E-01	+5.07807778E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
11.375000	+1.87125996E+02	+1.87809444E+02	+3.12542282E-01	+5.10546414E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
11.500000	+1.87217527E+02	+1.87905358E+02	+3.18935687E-01	+5.11919872E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
11.625000	+1.87306072E+02	+1.87998323E+02	+3.25340279E-01	+5.12735386E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
11.750000	+1.87391601E+02	+1.88088306E+02	+3.31754072E-01	+5.13623839E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
11.875000	+1.87474078E+02	+1.88175275E+02	+3.38180875E-01	+5.14889771E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
12.000000	+1.87553467E+02	+1.88259199E+02	+3.44626316E-01	+5.16586741E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
12.125000	+1.87629733E+02	+1.88340044E+02	+3.51095544E-01	+5.18724561E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
12.250000	+1.87702838E+02	+1.88417781E+02	+3.57594430E-01	+5.21494348E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
12.375000	+1.87772744E+02	+1.88492377E+02	+3.64132902E-01	+5.24661207E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
3.125000	+1.76982150E+02	+1.77482835E+02	+1.36841635E-03	+2.10533281E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
3.187500	+1.77057942E+02	+1.77559291E+02	+2.69315252E-03	+2.13382291E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
3.250000	+1.77134542E+02	+1.77636564E+02	+4.03569499E-03	+2.16143822E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
3.312500	+1.77211923E+02	+1.77714627E+02	+5.39495028E-03	+2.18831822E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
3.375000	+1.77290055E+02	+1.77793452E+02	+6.77109277E-03	+2.21640823E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
3.437500	+1.77368912E+02	+1.77873012E+02	+8.16546057E-03	+2.24716150E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
3.500000	+1.77448465E+02	+1.77953278E+02	+9.58004465E-03	+2.28099610E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
3.562500	+1.77528686E+02	+1.78034225E+02	+1.10167057E-02	+2.31710561E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
3.625000	+1.77609549E+02	+1.78115826E+02	+1.24764267E-02	+2.35378572E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
3.687500	+1.77691027E+02	+1.78198056E+02	+1.39589379E-02	+2.38917046E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
3.750000	+1.77773096E+02	+1.78280888E+02	+1.54628897E-02	+2.42202456E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
3.812500	+1.77855731E+02	+1.78364297E+02	+1.69864686E-02	+2.45218735E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
3.875000	+1.77938907E+02	+1.78448258E+02	+1.85281239E-02	+2.48046707E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
3.937500	+1.78022601E+02	+1.78532746E+02	+2.00870524E-02	+2.50811137E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
4.000000	+1.78106786E+02	+1.78617736E+02	+2.16632631E-02	+2.53619305E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
4.062500	+1.78191439E+02	+1.78703204E+02	+2.32572937E-02	+2.56522386E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
4.125000	+1.78276534E+02	+1.78789125E+02	+2.48697929E-02	+2.59512122E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
4.187500	+1.78362049E+02	+1.78875477E+02	+2.65011952E-02	+2.62546521E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
4.250000	+1.78447960E+02	+1.78962236E+02	+2.81516245E-02	+2.65587214E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
4.312500	+1.78534245E+02	+1.79049380E+02	+2.98210354E-02	+2.68627685E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
4.375000	+1.78620880E+02	+1.79136885E+02	+3.15094705E-02	+2.71697027E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
4.437500	+1.78707843E+02	+1.79224731E+02	+3.32172482E-02	+2.74838991E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
4.500000	+1.78795114E+02	+1.79312896E+02	+3.49449579E-02	+2.78082997E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
4.562500	+1.78882670E+02	+1.79401358E+02	+3.66932857E-02	+2.81428332E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
4.625000	+1.78970490E+02	+1.79490096E+02	+3.84628120E-02	+2.84850034E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
4.687500	+1.79058553E+02	+1.79579090E+02	+4.02539111E-02	+2.88316051E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
4.750000	+1.79146838E+02	+1.79668320E+02	+4.20667627E-02	+2.91797507E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
4.812500	+1.79235326E+02	+1.79757765E+02	+4.39013799E-02	+2.95263347E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
4.875000	+1.79323996E+02	+1.79847407E+02	+4.57575545E-02	+2.98666277E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
4.937500	+1.79412831E+02	+1.79937225E+02	+4.76347084E-02	+3.01933431E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
5.000000	+1.79501812E+02	+1.80027201E+02	+4.95317224E-02	+3.04969584E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
5.062500	+1.79590920E+02	+1.80117317E+02	+5.14468282E-02	+3.07672590E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
5.125000	+1.79680141E+02	+1.80207555E+02	+5.33776298E-02	+3.09957759E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
5.187500	+1.79769457E+02	+1.80297897E+02	+5.53213002E-02	+3.11786562E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
5.250000	+1.79858852E+02	+1.80388326E+02	+5.72749618E-02	+3.13190642E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
5.312500	+1.79948312E+02	+1.80478825E+02	+5.92361832E-02	+3.14278877E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
5.375000	+1.80037820E+02	+1.80569377E+02	+6.12034478E-02	+3.15220384E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
5.437500	+1.80127360E+02	+1.80659967E+02	+6.31764380E-02	+3.16207886E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
5.500000	+1.80216915E+02	+1.80750578E+02	+6.51560464E-02	+3.17414579E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
5.562500	+1.80306469E+02	+1.80841193E+02	+6.71441203E-02	+3.18958482E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
5.625000	+1.80396004E+02	+1.80931798E+02	+6.91430274E-02	+3.20884025E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
5.687500	+1.80485503E+02	+1.81022377E+02	+7.11551706E-02	+3.23164672E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
5.750000	+1.80574951E+02	+1.81112915E+02	+7.31825858E-02	+3.25723774E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
5.812500	+1.80664332E+02	+1.81203396E+02	+7.52267177E-02	+3.28464888E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
5.875000	+1.80753630E+02	+1.81293807E+02	+7.72883969E-02	+3.31300568E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
5.937500	+1.80842831E+02	+1.81384133E+02	+7.93679748E-02	+3.34171178E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
6.000000	+1.80931922E+02	+1.81474360E+02	+8.14655366E-02	+3.37050545E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
6.062500	+1.81020889E+02	+1.81564475E+02	+8.35811067E-02	+3.39940032E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
6.125000	+1.81109718E+02	+1.81654465E+02	+8.57147870E-02	+3.42854832E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
6.187500	+1.81198396E+02	+1.81744318E+02	+8.78667921E-02	+3.45786783E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.562500	+1.75434235E+02	+1.75923348E+02	-2.20137097E-02	+1.00808526E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.593750	+1.75457102E+02	+1.75946370E+02	-2.16968520E-02	+1.01980432E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.625000	+1.75480357E+02	+1.75969783E+02	-2.13763320E-02	+1.03141779E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.656250	+1.75503999E+02	+1.75993583E+02	-2.10522158E-02	+1.04289901E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.687500	+1.75528022E+02	+1.76017767E+02	-2.07245201E-02	+1.05439978E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.718750	+1.75552425E+02	+1.76042332E+02	-2.03932160E-02	+1.06605931E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.750000	+1.75577203E+02	+1.76067274E+02	-2.00582331E-02	+1.07800347E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.781250	+1.75602353E+02	+1.76092590E+02	-1.97194638E-02	+1.09034482E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.812500	+1.75627871E+02	+1.76118276E+02	-1.93767675E-02	+1.10318296E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.843750	+1.75653754E+02	+1.76144328E+02	-1.90299744E-02	+1.11660534E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.875000	+1.75679997E+02	+1.76170744E+02	-1.86788892E-02	+1.13068829E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.906250	+1.75706598E+02	+1.76197520E+02	-1.83232943E-02	+1.14549813E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.937500	+1.75733553E+02	+1.76224651E+02	-1.79629529E-02	+1.16109208E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.968750	+1.75760857E+02	+1.76252135E+02	-1.75976117E-02	+1.17751899E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
2.000000	+1.75788507E+02	+1.76279967E+02	-1.72270035E-02	+1.19481960E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
2.031250	+1.75816499E+02	+1.76308145E+02	-1.68508495E-02	+1.21302652E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
2.062500	+1.75844830E+02	+1.76336663E+02	-1.64688619E-02	+1.23216418E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
2.093750	+1.75873495E+02	+1.76365519E+02	-1.60807469E-02	+1.25224871E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
2.125000	+1.75902491E+02	+1.76394709E+02	-1.56862065E-02	+1.27328810E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
2.156250	+1.75931814E+02	+1.76424229E+02	-1.52849418E-02	+1.29528246E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
2.187500	+1.75961459E+02	+1.76454076E+02	-1.48766549E-02	+1.31822439E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
2.218750	+1.75991424E+02	+1.76484245E+02	-1.44610515E-02	+1.34209919E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
2.250000	+1.76021704E+02	+1.76514734E+02	-1.40378429E-02	+1.36688485E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
2.281250	+1.76052295E+02	+1.76545537E+02	-1.36067485E-02	+1.39255164E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
2.312500	+1.76083193E+02	+1.76576653E+02	-1.31674982E-02	+1.41906140E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
2.343750	+1.76114395E+02	+1.76608076E+02	-1.27198351E-02	+1.44636663E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
2.375000	+1.76145897E+02	+1.76639803E+02	-1.22635190E-02	+1.47440937E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
2.406250	+1.76177695E+02	+1.76671831E+02	-1.17983293E-02	+1.50312027E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
2.437500	+1.76209785E+02	+1.76704155E+02	-1.13240689E-02	+1.53241778E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
2.468750	+1.76242164E+02	+1.76736773E+02	-1.08405682E-02	+1.56220805E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
2.500000	+1.76274826E+02	+1.76769679E+02	-1.03476888E-02	+1.59238546E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
2.531250	+1.76307770E+02	+1.76802872E+02	-9.84532726E-03	+1.62283402E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
2.562500	+1.76340991E+02	+1.76836346E+02	-9.33341757E-03	+1.65342965E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
2.593750	+1.76374484E+02	+1.76870098E+02	-8.81193373E-03	+1.68404306E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
2.625000	+1.76408248E+02	+1.76904125E+02	-8.28089066E-03	+1.71454312E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
2.656250	+1.76442277E+02	+1.76938422E+02	-7.74034428E-03	+1.74480010E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
2.687500	+1.76476568E+02	+1.76972986E+02	-7.19039060E-03	+1.77468864E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
2.718750	+1.76511118E+02	+1.77007814E+02	-6.63116388E-03	+1.80409011E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
2.750000	+1.76545923E+02	+1.77042901E+02	-6.06283428E-03	+1.83289422E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
2.781250	+1.76580979E+02	+1.77078243E+02	-5.48560499E-03	+1.86099985E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
2.812500	+1.76616282E+02	+1.77113838E+02	-4.89970937E-03	+1.88831508E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
2.843750	+1.76651829E+02	+1.77149681E+02	-4.30540806E-03	+1.91475684E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
2.875000	+1.76687617E+02	+1.77185769E+02	-3.70298635E-03	+1.94025006E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
2.906250	+1.76723642E+02	+1.77222098E+02	-3.09275177E-03	+1.96472718E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
2.937500	+1.76759900E+02	+1.77258664E+02	-2.47503186E-03	+1.98812815E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
2.968750	+1.76796388E+02	+1.77295463E+02	-1.85017168E-03	+2.01040159E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
3.000000	+1.76833101E+02	+1.77332493E+02	-1.21853086E-03	+2.03150756E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
3.031250	+1.76870038E+02	+1.77369748E+02	-5.80479459E-04	+2.05142184E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
3.062500	+1.76907194E+02	+1.77407226E+02	+6.36077885E-05	+2.07014192E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
3.093750	+1.76944566E+02	+1.77444923E+02	+7.13359240E-04	+2.08826737E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.781250	+1.74997508E+02	+1.75483821E+02	-2.77571227E-02	+3.25867887E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.796875	+1.75003565E+02	+1.75489903E+02	-2.77045870E-02	+3.46588270E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.812500	+1.75009735E+02	+1.75496100E+02	-2.76488138E-02	+3.67195396E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.828125	+1.75016019E+02	+1.75502413E+02	-2.75898385E-02	+3.87576916E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.843750	+1.75022417E+02	+1.75508841E+02	-2.75276960E-02	+4.07734415E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.859375	+1.75028927E+02	+1.75515383E+02	-2.74624215E-02	+4.27668824E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.875000	+1.75035551E+02	+1.75522040E+02	-2.73940495E-02	+4.47380164E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.890625	+1.75042287E+02	+1.75528811E+02	-2.73226152E-02	+4.66867380E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.906250	+1.75049136E+02	+1.75535695E+02	-2.72481535E-02	+4.86128168E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.921875	+1.75056096E+02	+1.75542694E+02	-2.71707001E-02	+5.05158861E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.937500	+1.75063169E+02	+1.75549805E+02	-2.70902913E-02	+5.23954473E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.953125	+1.75070353E+02	+1.75557030E+02	-2.70069643E-02	+5.42508778E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.968750	+1.75077648E+02	+1.75564367E+02	-2.69207573E-02	+5.60814427E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.984375	+1.75085054E+02	+1.75571817E+02	-2.68317098E-02	+5.78863067E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.000000	+1.75092571E+02	+1.75579378E+02	-2.67398626E-02	+5.96645621E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.015625	+1.75100198E+02	+1.75587052E+02	-2.66452581E-02	+6.14152471E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.031250	+1.75107936E+02	+1.75594836E+02	-2.65479400E-02	+6.31373547E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.046875	+1.75115783E+02	+1.75602732E+02	-2.64479538E-02	+6.48298633E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.062500	+1.75123740E+02	+1.75610739E+02	-2.63453467E-02	+6.64917425E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.078125	+1.75131805E+02	+1.75618856E+02	-2.62401671E-02	+6.81219665E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.093750	+1.75139980E+02	+1.75627083E+02	-2.61324655E-02	+6.97195258E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.109375	+1.75148263E+02	+1.75635420E+02	-2.60222936E-02	+7.12834341E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.125000	+1.75156655E+02	+1.75643866E+02	-2.59097048E-02	+7.28127337E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.140625	+1.75165154E+02	+1.75652422E+02	-2.57947538E-02	+7.43065052E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.156250	+1.75173762E+02	+1.75661086E+02	-2.56774970E-02	+7.57638794E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.171875	+1.75182476E+02	+1.75669859E+02	-2.55579917E-02	+7.71840431E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.187500	+1.75191297E+02	+1.75678740E+02	-2.54362968E-02	+7.85662530E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.203125	+1.75200226E+02	+1.75687728E+02	-2.53124722E-02	+7.99098511E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.218750	+1.75209260E+02	+1.75696824E+02	-2.51865785E-02	+8.12142780E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.234375	+1.75218401E+02	+1.75706027E+02	-2.50586775E-02	+8.24790917E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.250000	+1.75227647E+02	+1.75715336E+02	-2.49288314E-02	+8.37039809E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.265625	+1.75236998E+02	+1.75724752E+02	-2.47971026E-02	+8.48887740E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.281250	+1.75246455E+02	+1.75734274E+02	-2.46635540E-02	+8.60334665E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.296875	+1.75256016E+02	+1.75743901E+02	-2.45282480E-02	+8.71382206E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.312500	+1.75265682E+02	+1.75753634E+02	-2.43912470E-02	+8.82033718E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.328125	+1.75275451E+02	+1.75763471E+02	-2.42526125E-02	+8.92294417E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.343750	+1.75285325E+02	+1.75773413E+02	-2.41124050E-02	+9.02171352E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.359375	+1.75295301E+02	+1.75783459E+02	-2.39706839E-02	+9.11673409E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.375000	+1.75305381E+02	+1.75793608E+02	-2.38275071E-02	+9.20811276E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.390625	+1.75315563E+02	+1.75803861E+02	-2.36829304E-02	+9.29597334E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.406250	+1.75325848E+02	+1.75814217E+02	-2.35370079E-02	+9.38045653E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.421875	+1.75336234E+02	+1.75824675E+02	-2.33897911E-02	+9.46171866E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.437500	+1.75346722E+02	+1.75835235E+02	-2.32413292E-02	+9.53992934E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.453125	+1.75357311E+02	+1.75845897E+02	-2.30916684E-02	+9.61527119E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.468750	+1.75368001E+02	+1.75856661E+02	-2.29408520E-02	+9.68793805E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.484375	+1.75378791E+02	+1.75867525E+02	-2.27889203E-02	+9.75813275E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.500000	+1.75389681E+02	+1.75878491E+02	-2.26359103E-02	+9.82606549E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.515625	+1.75400671E+02	+1.75889556E+02	-2.24818557E-02	+9.89195221E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.531250	+1.75411760E+02	+1.75900721E+02	-2.23267868E-02	+9.95601239E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
1.546875	+1.75422948E+02	+1.75911985E+02	-2.21707304E-02	+1.00192145E-02	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.390625	+1.74883781E+02	+1.75370011E+02	-2.79266499E-02	-2.45054078E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.398438	+1.74885335E+02	+1.75371556E+02	-2.79453822E-02	-2.34491450E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.406250	+1.74886919E+02	+1.75373131E+02	-2.79632892E-02	-2.23825049E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.414062	+1.74888532E+02	+1.75374736E+02	-2.79803548E-02	-2.12961076E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.421875	+1.74890175E+02	+1.75376371E+02	-2.79965644E-02	-2.01919065E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.429688	+1.74891848E+02	+1.75378036E+02	-2.80119047E-02	-1.90717647E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.437500	+1.74893550E+02	+1.75379732E+02	-2.80263640E-02	-1.79374403E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.445312	+1.74895283E+02	+1.75381457E+02	-2.80399319E-02	-1.67905952E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.453125	+1.74897045E+02	+1.75383213E+02	-2.80525993E-02	-1.56328058E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.460938	+1.74898836E+02	+1.75384999E+02	-2.80643582E-02	-1.44655506E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.468750	+1.74900657E+02	+1.75386815E+02	-2.80752017E-02	-1.32902082E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.476562	+1.74902508E+02	+1.75388661E+02	-2.80851241E-02	-1.21080803E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.484375	+1.74904388E+02	+1.75390537E+02	-2.80941206E-02	-1.09203776E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.492188	+1.74906298E+02	+1.75392443E+02	-2.81021872E-02	-9.72821887E-04	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.500000	+1.74908238E+02	+1.75394379E+02	-2.81093209E-02	-8.53265082E-04	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.507812	+1.74910207E+02	+1.75396345E+02	-2.81155195E-02	-7.33463609E-04	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.515625	+1.74912205E+02	+1.75398340E+02	-2.81207813E-02	-6.13505599E-04	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.523438	+1.74914233E+02	+1.75400366E+02	-2.81251055E-02	-4.93472859E-04	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.531250	+1.74916290E+02	+1.75402422E+02	-2.81284918E-02	-3.73439382E-04	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.539062	+1.74918377E+02	+1.75404507E+02	-2.81309405E-02	-2.53473081E-04	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.546875	+1.74920493E+02	+1.75406623E+02	-2.81324523E-02	-1.33635440E-04	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.554688	+1.74922638E+02	+1.75408768E+02	-2.81330286E-02	-1.39818969E-05	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.562500	+1.74924813E+02	+1.75410942E+02	-2.81326708E-02	+1.05437211E-04	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.570312	+1.74927017E+02	+1.75413147E+02	-2.81313811E-02	+2.24577565E-04	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.578125	+1.74929250E+02	+1.75415381E+02	-2.81291618E-02	+3.43398454E-04	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.585938	+1.74931513E+02	+1.75417646E+02	-2.81260155E-02	+4.61864013E-04	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.593750	+1.74933804E+02	+1.75419939E+02	-2.81219452E-02	+5.79942757E-04	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.601562	+1.74936125E+02	+1.75422263E+02	-2.81169539E-02	+6.97606247E-04	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.609375	+1.74938475E+02	+1.75424616E+02	-2.81110451E-02	+8.14829722E-04	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.617188	+1.74940855E+02	+1.75426998E+02	-2.81042222E-02	+9.31591233E-04	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.625000	+1.74943263E+02	+1.75429410E+02	-2.80964889E-02	+1.04787150E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.632812	+1.74945701E+02	+1.75431852E+02	-2.80878492E-02	+1.16365385E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.640625	+1.74948167E+02	+1.75434323E+02	-2.80783069E-02	+1.27892389E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.648438	+1.74950663E+02	+1.75436824E+02	-2.80678660E-02	+1.39366869E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.656250	+1.74953188E+02	+1.75439354E+02	-2.80565308E-02	+1.50787660E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.664062	+1.74955741E+02	+1.75441914E+02	-2.80443054E-02	+1.62153861E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.671875	+1.74958324E+02	+1.75444503E+02	-2.80311942E-02	+1.73464724E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.679688	+1.74960936E+02	+1.75447122E+02	-2.80172016E-02	+1.84719492E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.687500	+1.74963576E+02	+1.75449769E+02	-2.80023318E-02	+1.95917585E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.695312	+1.74966246E+02	+1.75452446E+02	-2.79865894E-02	+2.07058553E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.703125	+1.74968944E+02	+1.75455153E+02	-2.79699789E-02	+2.18141970E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.710938	+1.74971671E+02	+1.75457888E+02	-2.79525048E-02	+2.29167618E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.718750	+1.74974427E+02	+1.75460653E+02	-2.79341715E-02	+2.40135230E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.726562	+1.74977212E+02	+1.75463447E+02	-2.79149836E-02	+2.51044632E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.734375	+1.74980025E+02	+1.75466271E+02	-2.78949458E-02	+2.61895796E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.742188	+1.74982868E+02	+1.75469123E+02	-2.78740624E-02	+2.72688709E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.750000	+1.74985738E+02	+1.75472004E+02	-2.78523381E-02	+2.83423378E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.757812	+1.74988638E+02	+1.75474915E+02	-2.78297775E-02	+2.94099925E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.765625	+1.74991566E+02	+1.75477855E+02	-2.78063850E-02	+3.04718485E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01
0.773438	+1.74994523E+02	+1.75480823E+02	-2.77821652E-02	+3.15308045E-03	+1.51640025E+02	+7.02483312E+02	+2.15862815E-01	+1.00000000E+00	+0.00000000E+00	+8.86695344E+01	+7.02224580E+02	+1.26269483E-01


==> anc/otoc_to_plot_supersymmetric_M700_L1.5916_n200_beta20.0000.dat <==
500.000000	+5.30431813E+00	+8.60881419E+00	+1.88843117E+00	+2.63518984E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
510.000000	+5.22224210E+00	+8.60731069E+00	+1.91252135E+00	+2.18284722E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
520.000000	+5.13175707E+00	+8.58371273E+00	+1.93208811E+00	+1.85730726E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
530.000000	+5.04911163E+00	+8.56228708E+00	+1.94966750E+00	+1.90080895E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
540.000000	+4.97342882E+00	+8.55914099E+00	+1.97010429E+00	+1.93839340E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
550.000000	+4.88666984E+00	+8.53871812E+00	+1.98843536E+00	+1.73680221E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
560.000000	+4.80161370E+00	+8.51406784E+00	+2.00484033E+00	+1.77020441E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
570.000000	+4.72698739E+00	+8.51064919E+00	+2.02383945E+00	+1.85134849E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
580.000000	+4.64988330E+00	+8.50237495E+00	+2.04186730E+00	+1.69533922E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
590.000000	+4.56806577E+00	+8.48221915E+00	+2.05774624E+00	+1.55655859E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
600.000000	+4.48617981E+00	+8.46049039E+00	+2.07299847E+00	+1.51196750E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
610.000000	+4.40993575E+00	+8.44425834E+00	+2.08798559E+00	+1.45031678E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
620.000000	+4.33525130E+00	+8.42653027E+00	+2.10200481E+00	+1.38631764E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
630.000000	+4.26536310E+00	+8.41310787E+00	+2.11571194E+00	+1.50842141E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
640.000000	+4.19656091E+00	+8.41314801E+00	+2.13217324E+00	+1.86312925E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
650.000000	+4.11491569E+00	+8.42013183E+00	+2.15297452E+00	+2.11674987E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
660.000000	+4.03297666E+00	+8.43190545E+00	+2.17450824E+00	+1.91416535E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
670.000000	+3.96899563E+00	+8.44222522E+00	+2.19125783E+00	+1.41220200E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
680.000000	+3.91881394E+00	+8.44375746E+00	+2.20275228E+00	+1.01987302E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
690.000000	+3.87428081E+00	+8.43968984E+00	+2.21165529E+00	+9.93269200E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
700.000000	+3.83083548E+00	+8.44656752E+00	+2.22261766E+00	+1.48498534E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
710.000000	+3.77043270E+00	+8.47346663E+00	+2.24135500E+00	+1.90652115E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
720.000000	+3.70064410E+00	+8.49577449E+00	+2.26074808E+00	+1.42184529E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
730.000000	+3.64339371E+00	+8.48208710E+00	+2.26979190E+00	+5.26407659E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
740.000000	+3.58793740E+00	+8.43381834E+00	+2.27127624E+00	+2.93959477E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
750.000000	+3.52181611E+00	+8.38904089E+00	+2.27567109E+00	+9.02630183E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
760.000000	+3.45091734E+00	+8.38507345E+00	+2.28932884E+00	+1.43136949E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
770.000000	+3.39956481E+00	+8.40813911E+00	+2.30429848E+00	+1.46172688E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
780.000000	+3.37371400E+00	+8.45424710E+00	+2.31856338E+00	+1.45502629E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
790.000000	+3.35198850E+00	+8.50845640E+00	+2.33339901E+00	+1.28524476E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
800.000000	+3.30857456E+00	+8.52139516E+00	+2.34426827E+00	+6.59760685E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
810.000000	+3.24608848E+00	+8.47104796E+00	+2.34659422E+00	-8.85035968E-05	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
820.000000	+3.18370790E+00	+8.38730959E+00	+2.34249820E+00	-2.04737684E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
830.000000	+3.14108869E+00	+8.34469699E+00	+2.34249947E+00	+4.34719840E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
840.000000	+3.12432891E+00	+8.37337003E+00	+2.35119260E+00	+1.09132871E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
850.000000	+3.10689003E+00	+8.42532384E+00	+2.36432604E+00	+1.13785805E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
860.000000	+3.06836399E+00	+8.43822796E+00	+2.37394976E+00	+7.09951536E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
870.000000	+3.02625649E+00	+8.42074558E+00	+2.37852507E+00	+5.87269136E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
880.000000	+2.99577340E+00	+8.42908033E+00	+2.38569514E+00	+1.04678333E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
890.000000	+2.96350416E+00	+8.47212098E+00	+2.39946074E+00	+1.40971067E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
900.000000	+2.91039856E+00	+8.49907325E+00	+2.41388935E+00	+1.22451493E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
910.000000	+2.84724866E+00	+8.49243869E+00	+2.42395104E+00	+8.80303573E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
920.000000	+2.78846661E+00	+8.47640719E+00	+2.43149543E+00	+7.11036750E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
930.000000	+2.74657191E+00	+8.47261421E+00	+2.43817177E+00	+6.44498516E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
940.000000	+2.72245021E+00	+8.48418273E+00	+2.44438540E+00	+5.86547198E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
950.000000	+2.70545500E+00	+8.49906473E+00	+2.44990272E+00	+4.12057554E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
960.000000	+2.68564155E+00	+8.49505358E+00	+2.45262655E+00	+2.11985143E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
970.000000	+2.64863677E+00	+8.46686182E+00	+2.45414242E+00	+1.90337183E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
980.000000	+2.59410770E+00	+8.42567682E+00	+2.45643329E+00	+2.49607527E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
990.000000	+2.53547546E+00	+8.38281859E+00	+2.45913457E+00	+2.90648809E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
250.000000	+3.40944237E+00	+4.27653747E+00	+5.50540559E-01	+6.43198380E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
255.000000	+3.50148200E+00	+4.39777801E+00	+5.83662630E-01	+6.81684455E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
260.000000	+3.60240902E+00	+4.53067388E+00	+6.18709004E-01	+7.19245821E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
265.000000	+3.71010251E+00	+4.67323917E+00	+6.55587212E-01	+7.53427346E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
270.000000	+3.82319241E+00	+4.82409738E+00	+6.94051739E-01	+7.81840686E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
275.000000	+3.94047451E+00	+4.98193506E+00	+7.33771280E-01	+7.94258618E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
280.000000	+4.06129488E+00	+5.14493995E+00	+7.73477601E-01	+7.94592924E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
285.000000	+4.18404259E+00	+5.31163347E+00	+8.13230573E-01	+7.98228276E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
290.000000	+4.30719963E+00	+5.48089036E+00	+8.53300428E-01	+7.99886679E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
295.000000	+4.42977978E+00	+5.65127056E+00	+8.93219241E-01	+7.93703887E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
300.000000	+4.55076246E+00	+5.82140618E+00	+9.32670817E-01	+7.86265737E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
305.000000	+4.66938218E+00	+5.99079124E+00	+9.71845814E-01	+7.81487091E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
310.000000	+4.78501935E+00	+6.15894537E+00	+1.01081953E+00	+7.79442481E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
315.000000	+4.89632330E+00	+6.32484893E+00	+1.04979006E+00	+7.77850657E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
320.000000	+5.00188274E+00	+6.48694606E+00	+1.08860459E+00	+7.72016404E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
325.000000	+5.10170915E+00	+6.64488807E+00	+1.12699170E+00	+7.65387928E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
330.000000	+5.19578011E+00	+6.79897141E+00	+1.16514338E+00	+7.54693294E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
335.000000	+5.28447176E+00	+6.94862072E+00	+1.20246103E+00	+7.27798079E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
340.000000	+5.36876323E+00	+7.09298536E+00	+1.23792319E+00	+6.91253117E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
345.000000	+5.44729525E+00	+7.23054814E+00	+1.27158634E+00	+6.55204982E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
350.000000	+5.51916477E+00	+7.36014195E+00	+1.30344369E+00	+6.25913673E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
355.000000	+5.58361039E+00	+7.48204666E+00	+1.33417771E+00	+6.10698214E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
360.000000	+5.63966360E+00	+7.59657288E+00	+1.36451351E+00	+5.97627754E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
365.000000	+5.68832747E+00	+7.70367833E+00	+1.39394049E+00	+5.72391189E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
370.000000	+5.73138102E+00	+7.80356985E+00	+1.42175263E+00	+5.47013373E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
375.000000	+5.76803436E+00	+7.89669855E+00	+1.44864182E+00	+5.32745064E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
380.000000	+5.79718756E+00	+7.98276476E+00	+1.47502714E+00	+5.15969575E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
385.000000	+5.82034603E+00	+8.06172570E+00	+1.50023878E+00	+4.91060590E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
390.000000	+5.83948212E+00	+8.13506323E+00	+1.52413320E+00	+4.70089706E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
395.000000	+5.85442931E+00	+8.20368975E+00	+1.54724775E+00	+4.55930301E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
400.000000	+5.86300114E+00	+8.26566737E+00	+1.56972623E+00	+4.36848686E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
405.000000	+5.86520240E+00	+8.31936460E+00	+1.59093262E+00	+4.11866351E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
410.000000	+5.86283073E+00	+8.36652082E+00	+1.61091286E+00	+3.96321885E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
415.000000	+5.85534680E+00	+8.40872593E+00	+1.63056481E+00	+3.90801181E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
420.000000	+5.84125605E+00	+8.44472769E+00	+1.64999298E+00	+3.82922806E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
425.000000	+5.82162868E+00	+8.47467865E+00	+1.66885709E+00	+3.73306938E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
430.000000	+5.79932456E+00	+8.50182246E+00	+1.68732367E+00	+3.67527272E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
435.000000	+5.77568340E+00	+8.52805417E+00	+1.70560982E+00	+3.62058278E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
440.000000	+5.75071928E+00	+8.55285622E+00	+1.72352950E+00	+3.54882215E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
445.000000	+5.72372733E+00	+8.57552871E+00	+1.74109804E+00	+3.44414286E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
450.000000	+5.69502018E+00	+8.59534794E+00	+1.75797093E+00	+3.23624450E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
455.000000	+5.66547397E+00	+8.61107624E+00	+1.77346048E+00	+2.95144753E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
460.000000	+5.63472883E+00	+8.62193400E+00	+1.78748541E+00	+2.73984114E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
465.000000	+5.60114896E+00	+8.62857181E+00	+1.80085889E+00	+2.70109723E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
470.000000	+5.56315800E+00	+8.63215008E+00	+1.81449638E+00	+2.78268126E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
475.000000	+5.52002892E+00	+8.63287837E+00	+1.82868571E+00	+2.82186339E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
480.000000	+5.47342705E+00	+8.63025538E+00	+1.84271501E+00	+2.66548386E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
485.000000	+5.42741544E+00	+8.62435308E+00	+1.85534055E+00	+2.36837520E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
490.000000	+5.38431918E+00	+8.61680544E+00	+1.86639876E+00	+2.17380681E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
495.000000	+5.34362305E+00	+8.61081679E+00	+1.87707861E+00	+2.09813344E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
125.000000	+8.04770758E+00	+8.74184584E+00	+3.28063075E-01	+1.63754689E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
127.500000	+7.78501238E+00	+8.48179644E+00	+3.31867451E-01	+1.40595391E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
130.000000	+7.52884789E+00	+8.22788298E+00	+3.35092845E-01	+1.15736094E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
132.500000	+7.27954131E+00	+7.98036922E+00	+3.37654256E-01	+8.87594275E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
135.000000	+7.03732863E+00	+7.73947291E+00	+3.39530816E-01	+6.36824760E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
137.500000	+6.80228872E+00	+7.50535170E+00	+3.40838380E-01	+4.36755729E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
140.000000	+6.57444864E+00	+7.27812793E+00	+3.41714595E-01	+2.98451663E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
142.500000	+6.35381619E+00	+7.05792910E+00	+3.42330638E-01	+2.16973378E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
145.000000	+6.14045386E+00	+6.84489696E+00	+3.42799462E-01	+1.64562950E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
147.500000	+5.93446025E+00	+6.63915276E+00	+3.43153453E-01	+1.20751478E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
150.000000	+5.73590147E+00	+6.44077001E+00	+3.43403219E-01	+8.03487800E-05	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
152.500000	+5.54481139E+00	+6.24978706E+00	+3.43555197E-01	+4.40850783E-05	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
155.000000	+5.36121991E+00	+6.06624384E+00	+3.43623645E-01	-4.51136591E-06	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
157.500000	+5.18524721E+00	+5.89020698E+00	+3.43532640E-01	-8.68278480E-05	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
160.000000	+5.01703345E+00	+5.72175136E+00	+3.43189505E-01	-1.76679569E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
162.500000	+4.85658322E+00	+5.56092051E+00	+3.42649242E-01	-2.41557362E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
165.000000	+4.70384076E+00	+5.40770804E+00	+3.41981718E-01	-2.97360042E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
167.500000	+4.55877934E+00	+5.26207020E+00	+3.41162442E-01	-3.45238930E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
170.000000	+4.42129943E+00	+5.12395275E+00	+3.40255524E-01	-3.39852616E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
172.500000	+4.29122582E+00	+4.99332262E+00	+3.39463179E-01	-2.67495673E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
175.000000	+4.16846458E+00	+4.87017874E+00	+3.38918045E-01	-1.71094515E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
177.500000	+4.05304541E+00	+4.75454184E+00	+3.38607706E-01	-8.03119112E-05	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
180.000000	+3.94499752E+00	+4.64642996E+00	+3.38516486E-01	+2.27671385E-05	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
182.500000	+3.84425740E+00	+4.54583369E+00	+3.38721542E-01	+1.60720758E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
185.000000	+3.75071063E+00	+4.45270697E+00	+3.39320090E-01	+3.34813883E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
187.500000	+3.66421269E+00	+4.36696444E+00	+3.40395611E-01	+5.37188020E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
190.000000	+3.58461895E+00	+4.28850334E+00	+3.42006030E-01	+7.58436590E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
192.500000	+3.51180877E+00	+4.21723055E+00	+3.44187794E-01	+9.76862564E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
195.000000	+3.44573058E+00	+4.15306138E+00	+3.46890343E-01	+1.17095834E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
197.500000	+3.38635106E+00	+4.09591505E+00	+3.50042586E-01	+1.34439383E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
200.000000	+3.33361789E+00	+4.04571936E+00	+3.53612312E-01	+1.52415215E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
202.500000	+3.28740226E+00	+4.00239433E+00	+3.57663347E-01	+1.73895258E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
205.000000	+3.24752412E+00	+3.96584413E+00	+3.62307075E-01	+1.97815328E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
207.500000	+3.21386151E+00	+3.93596048E+00	+3.67554113E-01	+2.21052265E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
210.000000	+3.18630467E+00	+3.91260803E+00	+3.73359688E-01	+2.41359259E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
212.500000	+3.16475069E+00	+3.89561672E+00	+3.79622076E-01	+2.59862014E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
215.000000	+3.14900324E+00	+3.88480511E+00	+3.86352789E-01	+2.82011328E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
217.500000	+3.13876332E+00	+3.88000797E+00	+3.93722642E-01	+3.10439846E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
220.000000	+3.13374331E+00	+3.88105539E+00	+4.01874781E-01	+3.43606226E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
222.500000	+3.13365538E+00	+3.88774487E+00	+4.10902954E-01	+3.78322582E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
225.000000	+3.13828062E+00	+3.89986350E+00	+4.20790910E-01	+4.09320924E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
227.500000	+3.14753031E+00	+3.91721204E+00	+4.31369000E-01	+4.33575045E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
230.000000	+3.16132352E+00	+3.93959683E+00	+4.42469662E-01	+4.52629455E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
232.500000	+3.17951094E+00	+3.96681032E+00	+4.54000473E-01	+4.69302418E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
235.000000	+3.20188701E+00	+3.99863855E+00	+4.65934783E-01	+4.86979259E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
237.500000	+3.22819100E+00	+4.03489559E+00	+4.78349436E-01	+5.09672482E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
240.000000	+3.25810911E+00	+4.07542569E+00	+4.91418407E-01	+5.37760439E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
242.500000	+3.29137057E+00	+4.12006009E+00	+5.05237458E-01	+5.66406909E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
245.000000	+3.32780173E+00	+4.16859587E+00	+5.19738753E-01	+5.92054479E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
247.500000	+3.36723221E+00	+4.22081990E+00	+5.34840182E-01	+6.16059839E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
62.500000	+1.46489152E+01	+1.51625855E+01	+2.69735180E-02	+6.24707583E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
63.750000	+1.45752610E+01	+1.50930061E+01	+3.48749260E-02	+6.39517701E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
65.000000	+1.44968016E+01	+1.50187504E+01	+4.29614605E-02	+6.53314509E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
66.250000	+1.44136167E+01	+1.49398875E+01	+5.12077887E-02	+6.65200491E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
67.500000	+1.43257988E+01	+1.48565002E+01	+5.95914728E-02	+6.75381574E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
68.750000	+1.42334535E+01	+1.47686856E+01	+6.80923281E-02	+6.83718417E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
70.000000	+1.41367029E+01	+1.46765536E+01	+7.66844332E-02	+6.89720630E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
71.250000	+1.40356852E+01	+1.45802263E+01	+8.53353438E-02	+6.93258751E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
72.500000	+1.39305476E+01	+1.44798362E+01	+9.40159020E-02	+6.94862143E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
73.750000	+1.38214424E+01	+1.43755257E+01	+1.02706897E-01	+6.95075861E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
75.000000	+1.37085297E+01	+1.42674466E+01	+1.11392798E-01	+6.93747334E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
76.250000	+1.35919820E+01	+1.41557589E+01	+1.20050581E-01	+6.90210424E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
77.500000	+1.34719842E+01	+1.40406291E+01	+1.28648059E-01	+6.84152836E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
78.750000	+1.33487261E+01	+1.39222287E+01	+1.37154402E-01	+6.76142258E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
80.000000	+1.32223942E+01	+1.38007330E+01	+1.45551616E-01	+6.67232276E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
81.250000	+1.30931714E+01	+1.36763208E+01	+1.53835209E-01	+6.58074044E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
82.500000	+1.29612418E+01	+1.35491740E+01	+1.62003467E-01	+6.48400136E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
83.750000	+1.28267974E+01	+1.34194766E+01	+1.70045212E-01	+6.37321332E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
85.000000	+1.26900384E+01	+1.32874131E+01	+1.77936500E-01	+6.24132471E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
86.250000	+1.25511677E+01	+1.31531672E+01	+1.85648524E-01	+6.08950630E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
87.500000	+1.24103818E+01	+1.30169204E+01	+1.93160266E-01	+5.92734229E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
88.750000	+1.22678656E+01	+1.28788522E+01	+2.00466879E-01	+5.76728109E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
90.000000	+1.21237926E+01	+1.27391397E+01	+2.07578468E-01	+5.61741765E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
91.250000	+1.19783304E+01	+1.25979579E+01	+2.14510424E-01	+5.47724939E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
92.500000	+1.18316479E+01	+1.24554791E+01	+2.21271592E-01	+5.33865755E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
93.750000	+1.16839193E+01	+1.23118722E+01	+2.27857067E-01	+5.19087317E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
95.000000	+1.15353224E+01	+1.21673018E+01	+2.34248775E-01	+5.02618247E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
96.250000	+1.13860340E+01	+1.20219272E+01	+2.40422524E-01	+4.84371036E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
97.500000	+1.12362230E+01	+1.18759018E+01	+2.46358051E-01	+4.64985897E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
98.750000	+1.10860447E+01	+1.17293731E+01	+2.52047171E-01	+4.45573349E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
100.000000	+1.09356387E+01	+1.15824829E+01	+2.57497384E-01	+4.27267906E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
101.250000	+1.07851311E+01	+1.14353681E+01	+2.62728869E-01	+4.10805779E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
102.500000	+1.06346390E+01	+1.12881606E+01	+2.67767529E-01	+3.96305826E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
103.750000	+1.04842767E+01	+1.11409880E+01	+2.72636514E-01	+3.83271553E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
105.000000	+1.03341594E+01	+1.09939730E+01	+2.77349318E-01	+3.70825335E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
106.250000	+1.01844055E+01	+1.08472333E+01	+2.81907148E-01	+3.57998705E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
107.500000	+1.00351355E+01	+1.07008809E+01	+2.86299285E-01	+3.44027161E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
108.750000	+9.88646895E+00	+1.05550221E+01	+2.90507827E-01	+3.28532773E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
110.000000	+9.73852054E+00	+1.04097565E+01	+2.94512605E-01	+3.11550686E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
111.250000	+9.59139675E+00	+1.02651775E+01	+2.98296594E-01	+2.93572816E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
112.500000	+9.44519217E+00	+1.01213726E+01	+3.01851925E-01	+2.75361730E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
113.750000	+9.29998934E+00	+9.97842438E+00	+3.05180637E-01	+2.57712072E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
115.000000	+9.15585890E+00	+9.83640994E+00	+3.08294727E-01	+2.41440878E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
116.250000	+9.01285931E+00	+9.69540179E+00	+3.11216659E-01	+2.27152775E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
117.500000	+8.87104129E+00	+9.55546806E+00	+3.13973546E-01	+2.14956316E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
118.750000	+8.73045310E+00	+9.41667336E+00	+3.16590567E-01	+2.04620810E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
120.000000	+8.59114253E+00	+9.27907947E+00	+3.19089067E-01	+1.95724503E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
121.250000	+8.45315934E+00	+9.14274559E+00	+3.21483680E-01	+1.87621417E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
122.500000	+8.31655666E+00	+9.00772797E+00	+3.23779602E-01	+1.79650775E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
123.750000	+8.18138853E+00	+8.87407886E+00	+3.25974949E-01	+1.71604749E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
31.250000	+1.49895680E+01	+1.54424470E+01	-9.89829962E-02	+2.43857177E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
31.875000	+1.50066875E+01	+1.54602622E+01	-9.74481373E-02	+2.47297674E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
32.500000	+1.50230677E+01	+1.54773489E+01	-9.58917753E-02	+2.50839547E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
33.125000	+1.50386899E+01	+1.54936890E+01	-9.43126429E-02	+2.54579752E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
33.750000	+1.50535360E+01	+1.55092652E+01	-9.27095284E-02	+2.58509822E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
34.375000	+1.50675883E+01	+1.55240601E+01	-9.10812702E-02	+2.62622116E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
35.000000	+1.50808296E+01	+1.55380572E+01	-8.94267519E-02	+2.66909985E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
35.625000	+1.50932430E+01	+1.55512403E+01	-8.77448953E-02	+2.71367938E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
36.250000	+1.51048121E+01	+1.55635933E+01	-8.60346527E-02	+2.75991792E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
36.875000	+1.51155207E+01	+1.55751007E+01	-8.42949979E-02	+2.80778806E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
37.500000	+1.51253531E+01	+1.55857474E+01	-8.25249176E-02	+2.85727781E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
38.125000	+1.51342938E+01	+1.55955182E+01	-8.07234007E-02	+2.90839120E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
38.750000	+1.51423274E+01	+1.56043985E+01	-7.88894286E-02	+2.96114852E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
39.375000	+1.51494391E+01	+1.56123738E+01	-7.70219650E-02	+3.01558591E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
40.000000	+1.51556139E+01	+1.56194300E+01	-7.51199462E-02	+3.07175440E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
40.625000	+1.51608372E+01	+1.56255529E+01	-7.31822720E-02	+3.12971860E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
41.250000	+1.51650947E+01	+1.56307289E+01	-7.12077980E-02	+3.18955474E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
41.875000	+1.51683721E+01	+1.56349443E+01	-6.91953286E-02	+3.25134789E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
42.500000	+1.51706552E+01	+1.56381857E+01	-6.71436131E-02	+3.31518927E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
43.125000	+1.51719302E+01	+1.56404399E+01	-6.50513420E-02	+3.38117307E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
43.750000	+1.51721832E+01	+1.56416938E+01	-6.29171468E-02	+3.44939211E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
44.375000	+1.51714006E+01	+1.56419347E+01	-6.07396019E-02	+3.51993498E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
45.000000	+1.51695689E+01	+1.56411499E+01	-5.85172280E-02	+3.59288278E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
45.625000	+1.51666748E+01	+1.56393269E+01	-5.62484984E-02	+3.66830356E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
46.250000	+1.51627052E+01	+1.56364536E+01	-5.39318486E-02	+3.74624852E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
46.875000	+1.51576473E+01	+1.56325180E+01	-5.15656878E-02	+3.82675000E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
47.500000	+1.51514885E+01	+1.56275084E+01	-4.91484111E-02	+3.90981905E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
48.125000	+1.51442163E+01	+1.56214135E+01	-4.66784140E-02	+3.99544346E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
48.750000	+1.51358189E+01	+1.56142221E+01	-4.41541068E-02	+4.08358202E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
49.375000	+1.51262844E+01	+1.56059236E+01	-4.15739364E-02	+4.17415704E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
50.000000	+1.51156017E+01	+1.55965076E+01	-3.89364105E-02	+4.26706227E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
50.625000	+1.51037599E+01	+1.55859642E+01	-3.62401086E-02	+4.36217783E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
51.250000	+1.50907487E+01	+1.55742840E+01	-3.34836882E-02	+4.45935659E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
51.875000	+1.50765582E+01	+1.55614580E+01	-3.06659129E-02	+4.55839210E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
52.500000	+1.50611793E+01	+1.55474777E+01	-2.77856981E-02	+4.65902850E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
53.125000	+1.50446034E+01	+1.55323354E+01	-2.48421272E-02	+4.76101769E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
53.750000	+1.50268226E+01	+1.55160237E+01	-2.18344260E-02	+4.86414321E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
54.375000	+1.50078297E+01	+1.54985362E+01	-1.87619482E-02	+4.96816040E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
55.000000	+1.49876182E+01	+1.54798668E+01	-1.56242255E-02	+5.07272091E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
55.625000	+1.49661826E+01	+1.54600105E+01	-1.24210471E-02	+5.17739104E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
56.250000	+1.49435182E+01	+1.54389628E+01	-9.15248665E-03	+5.28176989E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
56.875000	+1.49196211E+01	+1.54167201E+01	-5.81883473E-03	+5.38558493E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
57.500000	+1.48944884E+01	+1.53932796E+01	-2.42050549E-03	+5.48864739E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
58.125000	+1.48681180E+01	+1.53686392E+01	+1.04197451E-03	+5.59069282E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
58.750000	+1.48405089E+01	+1.53427981E+01	+4.56786053E-03	+5.69126245E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
59.375000	+1.48116611E+01	+1.53157558E+01	+8.15605257E-03	+5.78975911E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
60.000000	+1.47815757E+01	+1.52875132E+01	+1.18050594E-02	+5.88565354E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
60.625000	+1.47502548E+01	+1.52580718E+01	+1.55131195E-02	+5.97867310E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
61.250000	+1.47177016E+01	+1.52274343E+01	+1.92784008E-02	+6.06880534E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
61.875000	+1.46839200E+01	+1.51956040E+01	+2.30991262E-02	+6.15751588E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
15.625000	+1.43930938E+01	+1.48299315E+01	-1.35046417E-01	+2.43548651E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
15.937500	+1.44064876E+01	+1.48436572E+01	-1.34286961E-01	+2.42503036E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
16.250000	+1.44199092E+01	+1.48574095E+01	-1.33530773E-01	+2.41440274E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
16.562500	+1.44333515E+01	+1.48711813E+01	-1.32777959E-01	+2.40348587E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
16.875000	+1.44468076E+01	+1.48849655E+01	-1.32028594E-01	+2.39238357E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
17.187500	+1.44602705E+01	+1.48987554E+01	-1.31282720E-01	+2.38119278E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
17.500000	+1.44737337E+01	+1.49125442E+01	-1.30540349E-01	+2.37000374E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
17.812500	+1.44871906E+01	+1.49263255E+01	-1.29801467E-01	+2.35890015E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
18.125000	+1.45006351E+01	+1.49400931E+01	-1.29066036E-01	+2.34795940E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
18.437500	+1.45140609E+01	+1.49538407E+01	-1.28333993E-01	+2.33725281E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
18.750000	+1.45274620E+01	+1.49675624E+01	-1.27605253E-01	+2.32684588E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
19.062500	+1.45408326E+01	+1.49812524E+01	-1.26879714E-01	+2.31679849E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
19.375000	+1.45541670E+01	+1.49949051E+01	-1.26157254E-01	+2.30716522E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
19.687500	+1.45674596E+01	+1.50085150E+01	-1.25437736E-01	+2.29799555E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
20.000000	+1.45807050E+01	+1.50220766E+01	-1.24721007E-01	+2.28933416E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
20.312500	+1.45938980E+01	+1.50355849E+01	-1.24006902E-01	+2.28122114E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
20.625000	+1.46070334E+01	+1.50490347E+01	-1.23295244E-01	+2.27369229E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
20.937500	+1.46201061E+01	+1.50624210E+01	-1.22585844E-01	+2.26677933E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
21.250000	+1.46331112E+01	+1.50757392E+01	-1.21878507E-01	+2.26051015E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
21.562500	+1.46460441E+01	+1.50889844E+01	-1.21173025E-01	+2.25490907E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
21.875000	+1.46589000E+01	+1.51021522E+01	-1.20469188E-01	+2.24999702E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
22.187500	+1.46716744E+01	+1.51152381E+01	-1.19766777E-01	+2.24579181E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
22.500000	+1.46843629E+01	+1.51282377E+01	-1.19065568E-01	+2.24230832E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
22.812500	+1.46969611E+01	+1.51411468E+01	-1.18365335E-01	+2.23955868E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
23.125000	+1.47094648E+01	+1.51539613E+01	-1.17665844E-01	+2.23755250E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
23.437500	+1.47218698E+01	+1.51666772E+01	-1.16966864E-01	+2.23629706E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
23.750000	+1.47341723E+01	+1.51792905E+01	-1.16268159E-01	+2.23579745E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
24.062500	+1.47463681E+01	+1.51917974E+01	-1.15569491E-01	+2.23605677E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
24.375000	+1.47584535E+01	+1.52041942E+01	-1.14870623E-01	+2.23707627E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
24.687500	+1.47704247E+01	+1.52164773E+01	-1.14171318E-01	+2.23885553E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
25.000000	+1.47822781E+01	+1.52286430E+01	-1.13471338E-01	+2.24139255E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
25.312500	+1.47940100E+01	+1.52406878E+01	-1.12770448E-01	+2.24468396E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
25.625000	+1.48056169E+01	+1.52526085E+01	-1.12068411E-01	+2.24872508E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
25.937500	+1.48170955E+01	+1.52644015E+01	-1.11364995E-01	+2.25351007E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
26.250000	+1.48284422E+01	+1.52760638E+01	-1.10659967E-01	+2.25903205E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
26.562500	+1.48396539E+01	+1.52875920E+01	-1.09953100E-01	+2.26528320E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
26.875000	+1.48507273E+01	+1.52989830E+01	-1.09244165E-01	+2.27225483E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
27.187500	+1.48616592E+01	+1.53102339E+01	-1.08532940E-01	+2.27993752E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
27.500000	+1.48724465E+01	+1.53213415E+01	-1.07819204E-01	+2.28832119E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
27.812500	+1.48830863E+01	+1.53323030E+01	-1.07102740E-01	+2.29739518E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
28.125000	+1.48935755E+01	+1.53431155E+01	-1.06383332E-01	+2.30714832E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
28.437500	+1.49039112E+01	+1.53537761E+01	-1.05660772E-01	+2.31756904E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
28.750000	+1.49140905E+01	+1.53642821E+01	-1.04934852E-01	+2.32864539E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
29.062500	+1.49241106E+01	+1.53746307E+01	-1.04205368E-01	+2.34036516E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
29.375000	+1.49339688E+01	+1.53848193E+01	-1.03472123E-01	+2.35271590E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
29.687500	+1.49436623E+01	+1.53948453E+01	-1.02734921E-01	+2.36568503E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
30.000000	+1.49531884E+01	+1.54047061E+01	-1.01993570E-01	+2.37925983E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
30.312500	+1.49625447E+01	+1.54143992E+01	-1.01247884E-01	+2.39342756E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
30.625000	+1.49717283E+01	+1.54239219E+01	-1.00497678E-01	+2.40817549E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
30.937500	+1.49807369E+01	+1.54332720E+01	-9.97427740E-02	+2.42321033E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
7.812500	+1.40919007E+01	+1.45206006E+01	-1.53850905E-01	+2.11359736E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
7.968750	+1.40967941E+01	+1.45256365E+01	-1.53518654E-01	+2.13921874E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
8.125000	+1.41017545E+01	+1.45307411E+01	-1.53182399E-01	+2.16429781E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
8.281250	+1.41067804E+01	+1.45359129E+01	-1.52842311E-01	+2.18829606E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
8.437500	+1.41118706E+01	+1.45411506E+01	-1.52498557E-01	+2.21122191E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
8.593750	+1.41170235E+01	+1.45464527E+01	-1.52151304E-01	+2.23308548E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
8.750000	+1.41222380E+01	+1.45518178E+01	-1.51800718E-01	+2.25389847E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
8.906250	+1.41275126E+01	+1.45572444E+01	-1.51446961E-01	+2.27367400E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
9.062500	+1.41328460E+01	+1.45627311E+01	-1.51090195E-01	+2.29242658E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
9.218750	+1.41382368E+01	+1.45682765E+01	-1.50730578E-01	+2.31017193E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
9.375000	+1.41436838E+01	+1.45738793E+01	-1.50368266E-01	+2.32692689E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
9.531250	+1.41491854E+01	+1.45795379E+01	-1.50003413E-01	+2.34270936E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
9.687500	+1.41547405E+01	+1.45852511E+01	-1.49636169E-01	+2.35753816E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
9.843750	+1.41603477E+01	+1.45910173E+01	-1.49266682E-01	+2.37143297E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
10.000000	+1.41660056E+01	+1.45968353E+01	-1.48895096E-01	+2.38441420E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
10.156250	+1.41717130E+01	+1.46027037E+01	-1.48521553E-01	+2.39650295E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
10.312500	+1.41774685E+01	+1.46086210E+01	-1.48146189E-01	+2.40772091E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
10.468750	+1.41832709E+01	+1.46145860E+01	-1.47769140E-01	+2.41809027E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
10.625000	+1.41891188E+01	+1.46205972E+01	-1.47390536E-01	+2.42763366E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
10.781250	+1.41950110E+01	+1.46266534E+01	-1.47010504E-01	+2.43637410E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
10.937500	+1.42009462E+01	+1.46327533E+01	-1.46629169E-01	+2.44433488E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
11.093750	+1.42069231E+01	+1.46388954E+01	-1.46246650E-01	+2.45153956E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
11.250000	+1.42129405E+01	+1.46450786E+01	-1.45863063E-01	+2.45801184E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
11.406250	+1.42189972E+01	+1.46513014E+01	-1.45478521E-01	+2.46377559E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
11.562500	+1.42250918E+01	+1.46575627E+01	-1.45093133E-01	+2.46885472E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
11.718750	+1.42312232E+01	+1.46638611E+01	-1.44707004E-01	+2.47327318E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
11.875000	+1.42373902E+01	+1.46701954E+01	-1.44320235E-01	+2.47705488E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
12.031250	+1.42435915E+01	+1.46765644E+01	-1.43932924E-01	+2.48022368E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
12.187500	+1.42498259E+01	+1.46829668E+01	-1.43545165E-01	+2.48280333E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
12.343750	+1.42560923E+01	+1.46894013E+01	-1.43157048E-01	+2.48481743E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
12.500000	+1.42623896E+01	+1.46958669E+01	-1.42768660E-01	+2.48628940E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
12.656250	+1.42687164E+01	+1.47023622E+01	-1.42380083E-01	+2.48724247E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
12.812500	+1.42750717E+01	+1.47088861E+01	-1.41991397E-01	+2.48769961E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
12.968750	+1.42814544E+01	+1.47154374E+01	-1.41602677E-01	+2.48768352E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
13.125000	+1.42878633E+01	+1.47220150E+01	-1.41213996E-01	+2.48721663E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
13.281250	+1.42942973E+01	+1.47286177E+01	-1.40825422E-01	+2.48632103E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
13.437500	+1.43007552E+01	+1.47352444E+01	-1.40437020E-01	+2.48501851E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
13.593750	+1.43072361E+01	+1.47418940E+01	-1.40048853E-01	+2.48333046E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
13.750000	+1.43137387E+01	+1.47485653E+01	-1.39660979E-01	+2.48127794E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
13.906250	+1.43202622E+01	+1.47552572E+01	-1.39273454E-01	+2.47888161E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
14.062500	+1.43268052E+01	+1.47619687E+01	-1.38886329E-01	+2.47616172E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
14.218750	+1.43333670E+01	+1.47686987E+01	-1.38499653E-01	+2.47313814E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
14.375000	+1.43399463E+01	+1.47754462E+01	-1.38113473E-01	+2.46983030E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
14.531250	+1.43465422E+01	+1.47822101E+01	-1.37727831E-01	+2.46625720E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
14.687500	+1.43531536E+01	+1.47889893E+01	-1.37342768E-01	+2.46243742E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
14.843750	+1.43597796E+01	+1.47957829E+01	-1.36958320E-01	+2.45838909E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
15.000000	+1.43664192E+01	+1.48025899E+01	-1.36574521E-01	+2.45412989E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
15.156250	+1.43730714E+01	+1.48094092E+01	-1.36191404E-01	+2.44967707E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
15.312500	+1.43797352E+01	+1.48162399E+01	-1.35808997E-01	+2.44504740E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
15.468750	+1.43864096E+01	+1.48230809E+01	-1.35427327E-01	+2.44033346E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.906250	+1.39952314E+01	+1.44211414E+01	-1.60379960E-01	+1.13741923E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.984375	+1.39966144E+01	+1.44225627E+01	-1.60290165E-01	+1.16134455E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
4.062500	+1.39980223E+01	+1.44240096E+01	-1.60198500E-01	+1.18522843E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
4.140625	+1.39994549E+01	+1.44254821E+01	-1.60104973E-01	+1.20902513E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
4.218750	+1.40009121E+01	+1.44269799E+01	-1.60009590E-01	+1.23272614E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
4.296875	+1.40023937E+01	+1.44285030E+01	-1.59912359E-01	+1.25632306E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
4.375000	+1.40038996E+01	+1.44300511E+01	-1.59813289E-01	+1.27980767E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
4.453125	+1.40054297E+01	+1.44316242E+01	-1.59712389E-01	+1.30317193E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
4.531250	+1.40069838E+01	+1.44332221E+01	-1.59609669E-01	+1.32640795E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
4.609375	+1.40085618E+01	+1.44348446E+01	-1.59505138E-01	+1.34950804E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
4.687500	+1.40101635E+01	+1.44364916E+01	-1.59398808E-01	+1.37246469E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
4.765625	+1.40117888E+01	+1.44381630E+01	-1.59290690E-01	+1.39527062E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
4.843750	+1.40134375E+01	+1.44398586E+01	-1.59180797E-01	+1.41791871E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
4.921875	+1.40151095E+01	+1.44415782E+01	-1.59069141E-01	+1.44040208E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
5.000000	+1.40168046E+01	+1.44433217E+01	-1.58955734E-01	+1.46271403E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
5.078125	+1.40185228E+01	+1.44450889E+01	-1.58840592E-01	+1.48484811E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
5.156250	+1.40202637E+01	+1.44468797E+01	-1.58723727E-01	+1.50679805E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
5.234375	+1.40220274E+01	+1.44486940E+01	-1.58605154E-01	+1.52855783E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
5.312500	+1.40238135E+01	+1.44505314E+01	-1.58484890E-01	+1.55012163E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
5.390625	+1.40256220E+01	+1.44523920E+01	-1.58362948E-01	+1.57148386E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
5.468750	+1.40274528E+01	+1.44542755E+01	-1.58239345E-01	+1.59263914E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
5.546875	+1.40293056E+01	+1.44561818E+01	-1.58114098E-01	+1.61358235E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
5.625000	+1.40311803E+01	+1.44581106E+01	-1.57987223E-01	+1.63430855E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
5.703125	+1.40330767E+01	+1.44600619E+01	-1.57858737E-01	+1.65481304E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
5.781250	+1.40349948E+01	+1.44620355E+01	-1.57728658E-01	+1.67509134E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
5.859375	+1.40369342E+01	+1.44640312E+01	-1.57597004E-01	+1.69513919E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
5.937500	+1.40388949E+01	+1.44660488E+01	-1.57463793E-01	+1.71495254E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
6.015625	+1.40408767E+01	+1.44680881E+01	-1.57329043E-01	+1.73452757E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
6.093750	+1.40428794E+01	+1.44701491E+01	-1.57192773E-01	+1.75386068E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
6.171875	+1.40449030E+01	+1.44722315E+01	-1.57055002E-01	+1.77294845E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
6.250000	+1.40469471E+01	+1.44743351E+01	-1.56915750E-01	+1.79178770E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
6.328125	+1.40490116E+01	+1.44764598E+01	-1.56775035E-01	+1.81037545E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
6.406250	+1.40510965E+01	+1.44786054E+01	-1.56632879E-01	+1.82870892E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
6.484375	+1.40532014E+01	+1.44807718E+01	-1.56489300E-01	+1.84678553E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
6.562500	+1.40553263E+01	+1.44829587E+01	-1.56344318E-01	+1.86460289E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
6.640625	+1.40574710E+01	+1.44851660E+01	-1.56197955E-01	+1.88215883E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
6.718750	+1.40596353E+01	+1.44873934E+01	-1.56050231E-01	+1.89945134E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
6.796875	+1.40618191E+01	+1.44896410E+01	-1.55901166E-01	+1.91647860E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
6.875000	+1.40640221E+01	+1.44919083E+01	-1.55750781E-01	+1.93323901E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
6.953125	+1.40662442E+01	+1.44941954E+01	-1.55599098E-01	+1.94973109E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
7.031250	+1.40684853E+01	+1.44965019E+01	-1.55446136E-01	+1.96595359E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
7.109375	+1.40707452E+01	+1.44988278E+01	-1.55291917E-01	+1.98190541E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
7.187500	+1.40730236E+01	+1.45011728E+01	-1.55136463E-01	+1.99758559E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
7.265625	+1.40753205E+01	+1.45035368E+01	-1.54979795E-01	+2.01299338E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
7.343750	+1.40776357E+01	+1.45059195E+01	-1.54821933E-01	+2.02812817E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
7.421875	+1.40799689E+01	+1.45083209E+01	-1.54662900E-01	+2.04298950E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
7.500000	+1.40823201E+01	+1.45107407E+01	-1.54502716E-01	+2.05757707E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
7.578125	+1.40846891E+01	+1.45131787E+01	-1.54341403E-01	+2.07189072E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
7.656250	+1.40870756E+01	+1.45156349E+01	-1.54178983E-01	+2.08593045E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
7.734375	+1.40894795E+01	+1.45181089E+01	-1.54015476E-01	+2.09983323E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
1.953125	+1.39690900E+01	+1.43943052E+01	-1.62012727E-01	+5.38745917E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
1.992188	+1.39694481E+01	+1.43946724E+01	-1.61991457E-01	+5.50298629E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.031250	+1.39698132E+01	+1.43950467E+01	-1.61969735E-01	+5.61866705E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.070312	+1.39701852E+01	+1.43954281E+01	-1.61947561E-01	+5.73465245E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.109375	+1.39705641E+01	+1.43958166E+01	-1.61924933E-01	+5.85093681E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.148438	+1.39709498E+01	+1.43962121E+01	-1.61901851E-01	+5.96751431E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.187500	+1.39713424E+01	+1.43966148E+01	-1.61878312E-01	+6.08437877E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.226562	+1.39717419E+01	+1.43970245E+01	-1.61854316E-01	+6.20152347E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.265625	+1.39721482E+01	+1.43974412E+01	-1.61829863E-01	+6.31894164E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.304688	+1.39725614E+01	+1.43978650E+01	-1.61804950E-01	+6.43662607E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.343750	+1.39729814E+01	+1.43982957E+01	-1.61779576E-01	+6.55456928E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.382812	+1.39734082E+01	+1.43987335E+01	-1.61753742E-01	+6.67276359E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.421875	+1.39738418E+01	+1.43991783E+01	-1.61727445E-01	+6.79120078E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.460938	+1.39742822E+01	+1.43996301E+01	-1.61700686E-01	+6.90987265E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.500000	+1.39747294E+01	+1.44000889E+01	-1.61673462E-01	+7.02877070E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.539062	+1.39751834E+01	+1.44005546E+01	-1.61645773E-01	+7.14788608E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.578125	+1.39756441E+01	+1.44010273E+01	-1.61617619E-01	+7.26720978E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.617188	+1.39761115E+01	+1.44015069E+01	-1.61588998E-01	+7.38673254E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.656250	+1.39765857E+01	+1.44019935E+01	-1.61559910E-01	+7.50644497E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.695312	+1.39770666E+01	+1.44024870E+01	-1.61530354E-01	+7.62633740E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.734375	+1.39775542E+01	+1.44029873E+01	-1.61500330E-01	+7.74640005E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.773438	+1.39780485E+01	+1.44034946E+01	-1.61469836E-01	+7.86662288E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.812500	+1.39785495E+01	+1.44040087E+01	-1.61438872E-01	+7.98699570E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.851562	+1.39790571E+01	+1.44045298E+01	-1.61407437E-01	+8.10750829E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.890625	+1.39795714E+01	+1.44050576E+01	-1.61375532E-01	+8.22815021E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.929688	+1.39800923E+01	+1.44055923E+01	-1.61343155E-01	+8.34891073E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
2.968750	+1.39806199E+01	+1.44061339E+01	-1.61310306E-01	+8.46977928E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.007812	+1.39811541E+01	+1.44066822E+01	-1.61276985E-01	+8.59074504E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.046875	+1.39816948E+01	+1.44072374E+01	-1.61243191E-01	+8.71179692E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.085938	+1.39822422E+01	+1.44077993E+01	-1.61208924E-01	+8.83292408E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.125000	+1.39827961E+01	+1.44083680E+01	-1.61174183E-01	+8.95411529E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.164062	+1.39833566E+01	+1.44089435E+01	-1.61138970E-01	+9.07535942E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.203125	+1.39839236E+01	+1.44095257E+01	-1.61103282E-01	+9.19664530E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.242188	+1.39844972E+01	+1.44101146E+01	-1.61067121E-01	+9.31796150E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.281250	+1.39850772E+01	+1.44107103E+01	-1.61030486E-01	+9.43929672E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.320312	+1.39856638E+01	+1.44113126E+01	-1.60993376E-01	+9.56063955E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.359375	+1.39862568E+01	+1.44119217E+01	-1.60955793E-01	+9.68197860E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.398438	+1.39868563E+01	+1.44125374E+01	-1.60917736E-01	+9.80330238E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.437500	+1.39874623E+01	+1.44131597E+01	-1.60879205E-01	+9.92459933E-04	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.476562	+1.39880747E+01	+1.44137887E+01	-1.60840200E-01	+1.00458581E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.515625	+1.39886935E+01	+1.44144243E+01	-1.60800722E-01	+1.01670672E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.554688	+1.39893187E+01	+1.44150666E+01	-1.60760770E-01	+1.02882151E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.593750	+1.39899503E+01	+1.44157154E+01	-1.60720345E-01	+1.04092903E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.632812	+1.39905883E+01	+1.44163708E+01	-1.60679447E-01	+1.05302815E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.671875	+1.39912326E+01	+1.44170328E+01	-1.60638077E-01	+1.06511770E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.710938	+1.39918833E+01	+1.44177013E+01	-1.60596235E-01	+1.07719656E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.750000	+1.39925403E+01	+1.44183763E+01	-1.60553921E-01	+1.08926360E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.789062	+1.39932037E+01	+1.44190578E+01	-1.60511136E-01	+1.10131767E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.828125	+1.39938733E+01	+1.44197459E+01	-1.60467881E-01	+1.11335765E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02
3.867188	+1.39945492E+01	+1.44204404E+01	-1.60424155E-01	+1.12539030E-03	+6.70756992E+01	+5.81030961E+02	+1.15442556E-01	+1.00000000E+00	+0.00000000E+00	+7.06804367E+00	+5.78546818E+02	+1.22168914E-02


==> anc/otoc_to_plot_supersymmetric_M700_L1.5916_n200_beta3.5000.dat <==
300.000000	+4.55356813E+01	+5.60951707E+01	+3.05017210E+00	+3.79684751E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
306.000000	+4.52518065E+01	+5.60543386E+01	+3.07292775E+00	+3.78836763E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
312.000000	+4.49684448E+01	+5.60190516E+01	+3.09563252E+00	+3.74612461E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
318.000000	+4.46880849E+01	+5.59873090E+01	+3.11788124E+00	+3.69964925E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
324.000000	+4.44006799E+01	+5.59529403E+01	+3.14002831E+00	+3.67527684E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
330.000000	+4.41153503E+01	+5.59240602E+01	+3.16198457E+00	+3.51361362E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
336.000000	+4.38402085E+01	+5.58899655E+01	+3.18219167E+00	+3.40725704E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
342.000000	+4.35762331E+01	+5.58777732E+01	+3.20287165E+00	+3.40569734E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
348.000000	+4.33116838E+01	+5.58640960E+01	+3.22306004E+00	+3.33675726E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
354.000000	+4.30603341E+01	+5.58644357E+01	+3.24291274E+00	+3.16866699E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
360.000000	+4.27989527E+01	+5.58378483E+01	+3.26108404E+00	+2.98048938E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
366.000000	+4.25321983E+01	+5.58025378E+01	+3.27867861E+00	+2.91050866E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
372.000000	+4.22786623E+01	+5.57810018E+01	+3.29601015E+00	+2.91456894E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
378.000000	+4.20358043E+01	+5.57784834E+01	+3.31365344E+00	+2.98972724E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
384.000000	+4.17700495E+01	+5.57656033E+01	+3.33188687E+00	+2.96513021E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
390.000000	+4.15209055E+01	+5.57613742E+01	+3.34923500E+00	+2.91072149E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
396.000000	+4.12753278E+01	+5.57683651E+01	+3.36681553E+00	+2.88031240E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
402.000000	+4.10211216E+01	+5.57623994E+01	+3.38379875E+00	+2.70034976E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
408.000000	+4.07615064E+01	+5.57318709E+01	+3.39921973E+00	+2.81406055E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
414.000000	+4.04888039E+01	+5.57363762E+01	+3.41756748E+00	+2.93419176E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
420.000000	+4.02317914E+01	+5.57386567E+01	+3.43443003E+00	+2.65663144E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
426.000000	+3.99468965E+01	+5.56883860E+01	+3.44944705E+00	+2.50253565E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
432.000000	+3.96983424E+01	+5.56779483E+01	+3.46446046E+00	+2.47240147E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
438.000000	+3.94446543E+01	+5.56601723E+01	+3.47911587E+00	+2.51799379E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
444.000000	+3.92040920E+01	+5.56739052E+01	+3.49467638E+00	+2.66460727E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
450.000000	+3.89565598E+01	+5.56989523E+01	+3.51109116E+00	+2.77817946E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
456.000000	+3.87212014E+01	+5.57493428E+01	+3.52801454E+00	+2.67648790E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
462.000000	+3.84556042E+01	+5.57444550E+01	+3.54320901E+00	+2.39658647E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
468.000000	+3.82236702E+01	+5.57486345E+01	+3.55677357E+00	+2.20759727E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
474.000000	+3.79917750E+01	+5.57447481E+01	+3.56970018E+00	+2.30709743E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
480.000000	+3.77251236E+01	+5.57420480E+01	+3.58445874E+00	+2.38571564E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
486.000000	+3.74700245E+01	+5.57385852E+01	+3.59832877E+00	+2.12884527E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
492.000000	+3.72058189E+01	+5.56889356E+01	+3.61000489E+00	+2.00813829E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
498.000000	+3.69476053E+01	+5.56617426E+01	+3.62242643E+00	+2.16362366E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
504.000000	+3.67102160E+01	+5.56795028E+01	+3.63596837E+00	+2.35443705E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
510.000000	+3.64655372E+01	+5.57159497E+01	+3.65067967E+00	+2.31347765E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
516.000000	+3.62052578E+01	+5.57085429E+01	+3.66373010E+00	+1.96655915E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
522.000000	+3.59669025E+01	+5.56770027E+01	+3.67427838E+00	+1.96828937E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
528.000000	+3.56898881E+01	+5.56593139E+01	+3.68734957E+00	+2.14229472E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
534.000000	+3.54440705E+01	+5.56674379E+01	+3.69998592E+00	+1.98145837E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
540.000000	+3.52136943E+01	+5.56636332E+01	+3.71112707E+00	+1.96582984E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
546.000000	+3.49887183E+01	+5.56948256E+01	+3.72357588E+00	+2.02146940E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
552.000000	+3.47170618E+01	+5.56691334E+01	+3.73538471E+00	+1.68626525E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
558.000000	+3.44686362E+01	+5.55980033E+01	+3.74381106E+00	+1.86066228E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
564.000000	+3.42398492E+01	+5.56649993E+01	+3.75771265E+00	+2.20734296E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
570.000000	+3.40366496E+01	+5.57331721E+01	+3.77029917E+00	+1.97769842E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
576.000000	+3.37701015E+01	+5.57098031E+01	+3.78144504E+00	+1.80994577E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
582.000000	+3.34907209E+01	+5.56636324E+01	+3.79201852E+00	+1.91599041E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
588.000000	+3.32879565E+01	+5.57379369E+01	+3.80443692E+00	+1.89630856E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
594.000000	+3.30190097E+01	+5.57022660E+01	+3.81477423E+00	+1.54946032E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
150.000000	+4.20004389E+01	+4.59428365E+01	+2.06493626E+00	+1.28467892E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
153.000000	+4.31650807E+01	+4.72607845E+01	+2.10308574E+00	+1.25862009E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
156.000000	+4.42476636E+01	+4.84993100E+01	+2.14045346E+00	+1.22285314E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
159.000000	+4.52467286E+01	+4.96542379E+01	+2.17645693E+00	+1.18557088E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
162.000000	+4.61587654E+01	+5.07238660E+01	+2.21158771E+00	+1.15921357E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
165.000000	+4.69826388E+01	+5.17076152E+01	+2.24600974E+00	+1.13154512E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
168.000000	+4.77206701E+01	+5.26064711E+01	+2.27948042E+00	+1.09828879E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
171.000000	+4.83721760E+01	+5.34190039E+01	+2.31190707E+00	+1.06365363E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
174.000000	+4.89378038E+01	+5.41455775E+01	+2.34329964E+00	+1.02138853E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
177.000000	+4.94231972E+01	+5.47889850E+01	+2.37319038E+00	+9.73701052E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
180.000000	+4.98297774E+01	+5.53508631E+01	+2.40172170E+00	+9.30831770E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
183.000000	+5.01633889E+01	+5.58373820E+01	+2.42904029E+00	+8.92610645E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
186.000000	+5.04320817E+01	+5.62569195E+01	+2.45527834E+00	+8.64425372E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
189.000000	+5.06364452E+01	+5.66124882E+01	+2.48090581E+00	+8.31265031E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
192.000000	+5.07853751E+01	+5.69080989E+01	+2.50515424E+00	+7.89554753E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
195.000000	+5.08843717E+01	+5.71503323E+01	+2.52827910E+00	+7.50911099E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
198.000000	+5.09388553E+01	+5.73437451E+01	+2.55020891E+00	+7.16543740E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
201.000000	+5.09493199E+01	+5.74905455E+01	+2.57127172E+00	+6.86659310E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
204.000000	+5.09209986E+01	+5.75952783E+01	+2.59140847E+00	+6.63421391E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
207.000000	+5.08590832E+01	+5.76659357E+01	+2.61107701E+00	+6.44768380E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
210.000000	+5.07684572E+01	+5.77059982E+01	+2.63009457E+00	+6.28834485E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
213.000000	+5.06498201E+01	+5.77184021E+01	+2.64880707E+00	+6.17756213E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
216.000000	+5.05083583E+01	+5.77078668E+01	+2.66715994E+00	+6.04801776E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
219.000000	+5.03489855E+01	+5.76787838E+01	+2.68509518E+00	+5.93676524E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
222.000000	+5.01763625E+01	+5.76369440E+01	+2.70278053E+00	+5.85310419E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
225.000000	+4.99918393E+01	+5.75836234E+01	+2.72021381E+00	+5.72099006E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
228.000000	+4.97966191E+01	+5.75177381E+01	+2.73710648E+00	+5.46770444E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
231.000000	+4.95969552E+01	+5.74419274E+01	+2.75302003E+00	+5.19334163E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
234.000000	+4.93962067E+01	+5.73617038E+01	+2.76826652E+00	+4.98593056E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
237.000000	+4.91947357E+01	+5.72779406E+01	+2.78293562E+00	+4.78536208E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
240.000000	+4.89924479E+01	+5.71899666E+01	+2.79697870E+00	+4.67578864E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
243.000000	+4.87875377E+01	+5.71007257E+01	+2.81099035E+00	+4.63389154E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
246.000000	+4.85835954E+01	+5.70122306E+01	+2.82478205E+00	+4.55611963E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
249.000000	+4.83826209E+01	+5.69261989E+01	+2.83832707E+00	+4.48233078E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
252.000000	+4.81852916E+01	+5.68436821E+01	+2.85167603E+00	+4.53476574E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
255.000000	+4.79914422E+01	+5.67706702E+01	+2.86553566E+00	+4.64819130E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
258.000000	+4.78020610E+01	+5.67053254E+01	+2.87956518E+00	+4.61106614E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
261.000000	+4.76202989E+01	+5.66458077E+01	+2.89320206E+00	+4.47190636E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
264.000000	+4.74394863E+01	+5.65848718E+01	+2.90639662E+00	+4.39329032E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
267.000000	+4.72574263E+01	+5.65240085E+01	+2.91956180E+00	+4.32148161E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
270.000000	+4.70831551E+01	+5.64687713E+01	+2.93232551E+00	+4.29389388E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
273.000000	+4.69118000E+01	+5.64202224E+01	+2.94532516E+00	+4.30230839E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
276.000000	+4.67415448E+01	+5.63725940E+01	+2.95813936E+00	+4.13095448E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
279.000000	+4.65800556E+01	+5.63270962E+01	+2.97011089E+00	+3.97693501E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
282.000000	+4.64257354E+01	+5.62893608E+01	+2.98200097E+00	+3.94358414E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
285.000000	+4.62739872E+01	+5.62544076E+01	+2.99377239E+00	+3.92666760E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
288.000000	+4.61213389E+01	+5.62201105E+01	+3.00556097E+00	+3.93859252E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
291.000000	+4.59724723E+01	+5.61915544E+01	+3.01740395E+00	+3.83033753E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
294.000000	+4.58249063E+01	+5.61584556E+01	+3.02854300E+00	+3.64592724E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
297.000000	+4.56790003E+01	+5.61240936E+01	+3.03927951E+00	+3.51174899E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
75.000000	+3.19001756E+01	+3.39036412E+01	+1.38802565E+00	+3.55970796E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
76.500000	+3.06522331E+01	+3.26661995E+01	+1.39325325E+00	+3.41042297E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
78.000000	+2.94962298E+01	+3.15202985E+01	+1.39825692E+00	+3.17293897E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
79.500000	+2.84325214E+01	+3.04657498E+01	+1.40277207E+00	+2.96078517E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
81.000000	+2.74600154E+01	+2.95021428E+01	+1.40713928E+00	+3.02868155E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
82.500000	+2.65771709E+01	+2.86289575E+01	+1.41185811E+00	+3.26558454E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
84.000000	+2.57831909E+01	+2.78454228E+01	+1.41693603E+00	+3.48707508E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
85.500000	+2.50771605E+01	+2.71505240E+01	+1.42231934E+00	+3.73592798E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
87.000000	+2.44575992E+01	+2.65430742E+01	+1.42814381E+00	+3.77236729E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
88.500000	+2.39246758E+01	+2.60216371E+01	+1.43363644E+00	+3.75653322E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
90.000000	+2.34753585E+01	+2.55844689E+01	+1.43941341E+00	+4.14476153E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
91.500000	+2.31066429E+01	+2.52298411E+01	+1.44607072E+00	+4.35748855E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
93.000000	+2.28190941E+01	+2.49559567E+01	+1.45248588E+00	+4.68164405E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
94.500000	+2.26074762E+01	+2.47607050E+01	+1.46011565E+00	+4.85403560E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
96.000000	+2.24736486E+01	+2.46418562E+01	+1.46704799E+00	+5.06677365E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
97.500000	+2.24109443E+01	+2.45971529E+01	+1.47531598E+00	+5.23124001E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
99.000000	+2.24214812E+01	+2.46239844E+01	+1.48274171E+00	+5.40847112E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
100.500000	+2.24974026E+01	+2.47193726E+01	+1.49154139E+00	+5.80378644E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
102.000000	+2.26391425E+01	+2.48803300E+01	+1.50015306E+00	+6.12259183E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
103.500000	+2.28407616E+01	+2.51039214E+01	+1.50990916E+00	+6.77123078E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
105.000000	+2.30998385E+01	+2.53870185E+01	+1.52046676E+00	+7.20865133E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
106.500000	+2.34136631E+01	+2.57262990E+01	+1.53153512E+00	+7.75886800E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
108.000000	+2.37773417E+01	+2.61183838E+01	+1.54374336E+00	+8.43527183E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
109.500000	+2.41880570E+01	+2.65599628E+01	+1.55684093E+00	+8.81224105E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
111.000000	+2.46438942E+01	+2.70476511E+01	+1.57018008E+00	+9.28124898E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
112.500000	+2.51390775E+01	+2.75779540E+01	+1.58468468E+00	+9.87370603E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
114.000000	+2.56713084E+01	+2.81473323E+01	+1.59980120E+00	+1.01181374E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
115.500000	+2.62382679E+01	+2.87523102E+01	+1.61503909E+00	+1.05404408E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
117.000000	+2.68339764E+01	+2.93895465E+01	+1.63142252E+00	+1.11700670E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
118.500000	+2.74559922E+01	+3.00557080E+01	+1.64854929E+00	+1.14893881E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
120.000000	+2.81024190E+01	+3.07476106E+01	+1.66589069E+00	+1.17916100E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
121.500000	+2.87688765E+01	+3.14622027E+01	+1.68392412E+00	+1.22573736E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
123.000000	+2.94523893E+01	+3.21966607E+01	+1.70266281E+00	+1.26532131E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
124.500000	+3.01506385E+01	+3.29481677E+01	+1.72188376E+00	+1.29217396E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
126.000000	+3.08611932E+01	+3.37139358E+01	+1.74142803E+00	+1.31296303E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
127.500000	+3.15811607E+01	+3.44910804E+01	+1.76127265E+00	+1.33917689E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
129.000000	+3.23071607E+01	+3.52768465E+01	+1.78160334E+00	+1.36647581E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
130.500000	+3.30370527E+01	+3.60687413E+01	+1.80226693E+00	+1.37645883E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
132.000000	+3.37693115E+01	+3.68641939E+01	+1.82289710E+00	+1.37136172E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
133.500000	+3.45018593E+01	+3.76608754E+01	+1.84340778E+00	+1.37404954E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
135.000000	+3.52316923E+01	+3.84568163E+01	+1.86411859E+00	+1.39341793E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
136.500000	+3.59559977E+01	+3.92498676E+01	+1.88521032E+00	+1.40311734E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
138.000000	+3.66739858E+01	+4.00377644E+01	+1.90621211E+00	+1.38038718E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
139.500000	+3.73853281E+01	+4.08184662E+01	+1.92662193E+00	+1.35856035E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
141.000000	+3.80863285E+01	+4.15900362E+01	+1.94696892E+00	+1.35462941E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
142.500000	+3.87750963E+01	+4.23506271E+01	+1.96726082E+00	+1.33994287E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
144.000000	+3.94512427E+01	+4.30986625E+01	+1.98716720E+00	+1.32333791E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
145.500000	+4.01126472E+01	+4.38329824E+01	+2.00696095E+00	+1.30431008E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
147.000000	+4.07595761E+01	+4.45525460E+01	+2.02629651E+00	+1.29207096E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
148.500000	+4.13888430E+01	+4.52562177E+01	+2.04572308E+00	+1.29813928E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
37.500000	+8.71824325E+01	+8.83398247E+01	+8.39316586E-01	+3.54889050E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
38.250000	+8.59811110E+01	+8.71693856E+01	+8.65649491E-01	+3.47321748E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
39.000000	+8.47540785E+01	+8.59733672E+01	+8.91414848E-01	+3.38844946E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
39.750000	+8.35043177E+01	+8.47545496E+01	+9.16476233E-01	+3.29302301E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
40.500000	+8.22346464E+01	+8.35156746E+01	+9.40810193E-01	+3.19190108E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
41.250000	+8.09478999E+01	+8.22594472E+01	+9.64354749E-01	+3.09014701E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
42.000000	+7.96466981E+01	+8.09885024E+01	+9.87162398E-01	+2.98792645E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
42.750000	+7.83337408E+01	+7.97054073E+01	+1.00917365E+00	+2.89255351E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
43.500000	+7.70113401E+01	+7.84126445E+01	+1.03055070E+00	+2.78759763E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
44.250000	+7.56823572E+01	+7.71125945E+01	+1.05098761E+00	+2.66458133E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
45.000000	+7.43490980E+01	+7.58075451E+01	+1.07051942E+00	+2.54605497E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
45.750000	+7.30137618E+01	+7.44996775E+01	+1.08917843E+00	+2.42444231E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
46.500000	+7.16785868E+01	+7.31910489E+01	+1.10688606E+00	+2.32105261E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
47.250000	+7.03450591E+01	+7.18836193E+01	+1.12399422E+00	+2.20770648E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
48.000000	+6.90158493E+01	+7.05792361E+01	+1.14000165E+00	+2.06003410E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
48.750000	+6.76927621E+01	+6.92796067E+01	+1.15489474E+00	+1.95772534E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
49.500000	+6.63763727E+01	+6.79863504E+01	+1.16936753E+00	+1.87771893E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
50.250000	+6.50688133E+01	+6.67009880E+01	+1.18306052E+00	+1.75921442E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
51.000000	+6.37718736E+01	+6.54249013E+01	+1.19575575E+00	+1.65960357E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
51.750000	+6.24860587E+01	+6.41593749E+01	+1.20795457E+00	+1.59847226E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
52.500000	+6.12124761E+01	+6.29056175E+01	+1.21973283E+00	+1.52386006E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
53.250000	+5.99527301E+01	+6.16647353E+01	+1.23081247E+00	+1.43180083E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
54.000000	+5.87078275E+01	+6.04377259E+01	+1.24120985E+00	+1.35095494E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
54.750000	+5.74784485E+01	+5.92255002E+01	+1.25107680E+00	+1.28909444E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
55.500000	+5.62652311E+01	+5.80289050E+01	+1.26054626E+00	+1.23579987E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
56.250000	+5.50689770E+01	+5.68487158E+01	+1.26961380E+00	+1.16551737E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
57.000000	+5.38908453E+01	+5.56856242E+01	+1.27802902E+00	+1.08479670E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
57.750000	+5.27313100E+01	+5.45402455E+01	+1.28588575E+00	+1.02411771E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
58.500000	+5.15905763E+01	+5.34131390E+01	+1.29339079E+00	+9.80392734E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
59.250000	+5.04690866E+01	+5.23048207E+01	+1.30059164E+00	+9.41151205E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
60.000000	+4.93672857E+01	+5.12157605E+01	+1.30750806E+00	+8.89274987E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
60.750000	+4.82859903E+01	+5.01463755E+01	+1.31393076E+00	+8.23983900E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
61.500000	+4.72255688E+01	+4.90970321E+01	+1.31986782E+00	+7.66550533E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
62.250000	+4.61861597E+01	+4.80680595E+01	+1.32542902E+00	+7.24613131E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
63.000000	+4.51678432E+01	+4.70597588E+01	+1.33073701E+00	+6.98887996E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
63.750000	+4.41706801E+01	+4.60724123E+01	+1.33591234E+00	+6.74657439E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
64.500000	+4.31951186E+01	+4.51062772E+01	+1.34085687E+00	+6.39634272E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
65.250000	+4.22415188E+01	+4.41615850E+01	+1.34550685E+00	+5.94927873E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
66.000000	+4.13102538E+01	+4.32385438E+01	+1.34978079E+00	+5.47602171E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
66.750000	+4.04014353E+01	+4.23373380E+01	+1.35372089E+00	+5.13744481E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
67.500000	+3.95149289E+01	+4.14581361E+01	+1.35748696E+00	+4.93493887E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
68.250000	+3.86508097E+01	+4.06010959E+01	+1.36112330E+00	+4.82674417E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
69.000000	+3.78090437E+01	+3.97663709E+01	+1.36472708E+00	+4.75252407E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
69.750000	+3.69898534E+01	+3.89540925E+01	+1.36825208E+00	+4.58293407E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
70.500000	+3.61935367E+01	+3.81643657E+01	+1.37160148E+00	+4.32102334E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
71.250000	+3.54202793E+01	+3.73972909E+01	+1.37473362E+00	+4.01733273E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
72.000000	+3.46702047E+01	+3.66529458E+01	+1.37762748E+00	+3.72090070E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
72.750000	+3.39432907E+01	+3.59313676E+01	+1.38031497E+00	+3.50651431E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
73.500000	+3.32393969E+01	+3.52325942E+01	+1.38288725E+00	+3.44137232E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
74.250000	+3.25583118E+01	+3.45566778E+01	+1.38547703E+00	+3.46470452E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
18.750000	+1.02697626E+02	+1.03318863E+02	+2.17104038E-01	+2.22000178E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
19.125000	+1.02697901E+02	+1.03324377E+02	+2.25501565E-01	+2.25867953E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
19.500000	+1.02686901E+02	+1.03318751E+02	+2.34044134E-01	+2.29483009E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
19.875000	+1.02664454E+02	+1.03301805E+02	+2.42712791E-01	+2.33186712E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
20.250000	+1.02630359E+02	+1.03273356E+02	+2.51533138E-01	+2.37530150E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
20.625000	+1.02584420E+02	+1.03233227E+02	+2.60527552E-01	+2.41954687E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
21.000000	+1.02526469E+02	+1.03181241E+02	+2.69679739E-01	+2.46358297E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
21.375000	+1.02456320E+02	+1.03117227E+02	+2.79004424E-01	+2.51336763E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
21.750000	+1.02373781E+02	+1.03041013E+02	+2.88529996E-01	+2.56707238E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
22.125000	+1.02278681E+02	+1.02952436E+02	+2.98257467E-01	+2.62020171E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
22.500000	+1.02170860E+02	+1.02851334E+02	+3.08181509E-01	+2.67757490E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
22.875000	+1.02050131E+02	+1.02737553E+02	+3.18339279E-01	+2.74102219E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
23.250000	+1.01916338E+02	+1.02610946E+02	+3.28739176E-01	+2.80450557E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
23.625000	+1.01769342E+02	+1.02471375E+02	+3.39373071E-01	+2.86970666E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
24.000000	+1.01608994E+02	+1.02318714E+02	+3.50261975E-01	+2.94011109E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
24.375000	+1.01435161E+02	+1.02152847E+02	+3.61423904E-01	+3.01071555E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
24.750000	+1.01247745E+02	+1.01973672E+02	+3.72842342E-01	+3.07917143E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
25.125000	+1.01046652E+02	+1.01781105E+02	+3.84517690E-01	+3.14924629E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
25.500000	+1.00831796E+02	+1.01575074E+02	+3.96461689E-01	+3.21901343E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
25.875000	+1.00603124E+02	+1.01355525E+02	+4.08660290E-01	+3.28363362E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
26.250000	+1.00360611E+02	+1.01122421E+02	+4.21088941E-01	+3.34608597E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
26.625000	+1.00104223E+02	+1.00875744E+02	+4.33755935E-01	+3.40765659E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
27.000000	+9.98339602E+01	+1.00615491E+02	+4.46646366E-01	+3.46352579E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
27.375000	+9.95498538E+01	+1.00341679E+02	+4.59732379E-01	+3.51490826E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
27.750000	+9.92519339E+01	+1.00054341E+02	+4.73008178E-01	+3.56512629E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
28.125000	+9.89402459E+01	+9.97535287E+01	+4.86470826E-01	+3.61162675E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
28.500000	+9.86148704E+01	+9.94393096E+01	+5.00095378E-01	+3.65248764E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
28.875000	+9.82758999E+01	+9.91117695E+01	+5.13864483E-01	+3.69144753E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
29.250000	+9.79234279E+01	+9.87710114E+01	+5.27781235E-01	+3.72771385E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
29.625000	+9.75575875E+01	+9.84171559E+01	+5.41822337E-01	+3.75824558E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
30.000000	+9.71785276E+01	+9.80503417E+01	+5.55968077E-01	+3.78465099E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
30.375000	+9.67864076E+01	+9.76707243E+01	+5.70207219E-01	+3.80923034E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
30.750000	+9.63813964E+01	+9.72784767E+01	+5.84537304E-01	+3.82797375E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
31.125000	+9.59637149E+01	+9.68737882E+01	+5.98917023E-01	+3.84128249E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
31.500000	+9.55335637E+01	+9.64568644E+01	+6.13346923E-01	+3.85299296E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
31.875000	+9.50911707E+01	+9.60279264E+01	+6.27814470E-01	+3.85877519E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
32.250000	+9.46367974E+01	+9.55872097E+01	+6.42287737E-01	+3.86102679E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
32.625000	+9.41706852E+01	+9.51349639E+01	+6.56772171E-01	+3.85901673E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
33.000000	+9.36931299E+01	+9.46714515E+01	+6.71230362E-01	+3.85300930E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
33.375000	+9.32043968E+01	+9.41969472E+01	+6.85669740E-01	+3.84594807E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
33.750000	+9.27047854E+01	+9.37117373E+01	+7.00074973E-01	+3.83070764E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
34.125000	+9.21946374E+01	+9.32161177E+01	+7.14400048E-01	+3.81420221E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
34.500000	+9.16742207E+01	+9.27103939E+01	+7.28681490E-01	+3.79905377E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
34.875000	+9.11438760E+01	+9.21948799E+01	+7.42892951E-01	+3.77342808E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
35.250000	+9.06039806E+01	+9.16698971E+01	+7.56982200E-01	+3.74606837E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
35.625000	+9.00548214E+01	+9.11357724E+01	+7.70988464E-01	+3.72563404E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
36.000000	+8.94967183E+01	+9.05928390E+01	+7.84924455E-01	+3.69420008E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
36.375000	+8.89301160E+01	+9.00414352E+01	+7.98694964E-01	+3.65492407E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
36.750000	+8.83553189E+01	+8.94819020E+01	+8.12336386E-01	+3.62900255E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
37.125000	+8.77726008E+01	+8.89145827E+01	+8.25912484E-01	+3.61158286E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
9.375000	+9.96450468E+01	+1.00170651E+02	+4.99403393E-02	+1.37429308E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
9.562500	+9.97499727E+01	+1.00276938E+02	+5.25263776E-02	+1.38414769E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
9.750000	+9.98538027E+01	+1.00382142E+02	+5.51308932E-02	+1.39477134E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
9.937500	+9.99564754E+01	+1.00486204E+02	+5.77567701E-02	+1.40796161E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
10.125000	+1.00057929E+02	+1.00589066E+02	+6.04107492E-02	+1.42439265E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
10.312500	+1.00158106E+02	+1.00690671E+02	+6.30982425E-02	+1.44225868E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
10.500000	+1.00256951E+02	+1.00790968E+02	+6.58192192E-02	+1.45884028E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
10.687500	+1.00354417E+02	+1.00889904E+02	+6.85688936E-02	+1.47292204E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
10.875000	+1.00450456E+02	+1.00987430E+02	+7.13426769E-02	+1.48576783E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
11.062500	+1.00545020E+02	+1.01083499E+02	+7.41405229E-02	+1.49972792E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
11.250000	+1.00638060E+02	+1.01178063E+02	+7.69666566E-02	+1.51613296E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
11.437500	+1.00729529E+02	+1.01271078E+02	+7.98260215E-02	+1.53456051E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
11.625000	+1.00819381E+02	+1.01362500E+02	+8.27212585E-02	+1.55341854E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
11.812500	+1.00907575E+02	+1.01452288E+02	+8.56513410E-02	+1.57084040E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
12.000000	+1.00994073E+02	+1.01540401E+02	+8.86119100E-02	+1.58590930E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
12.187500	+1.01078836E+02	+1.01626799E+02	+9.15985009E-02	+1.59982895E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
12.375000	+1.01161827E+02	+1.01711443E+02	+9.46112686E-02	+1.61536884E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
12.562500	+1.01243005E+02	+1.01794297E+02	+9.76561341E-02	+1.63425570E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
12.750000	+1.01322328E+02	+1.01875323E+02	+1.00739727E-01	+1.65514307E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
12.937500	+1.01399761E+02	+1.01954485E+02	+1.03862921E-01	+1.67483242E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
13.125000	+1.01475272E+02	+1.02031750E+02	+1.07020349E-01	+1.69153917E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
13.312500	+1.01548829E+02	+1.02107083E+02	+1.10206192E-01	+1.70641410E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
13.500000	+1.01620401E+02	+1.02180452E+02	+1.13419402E-01	+1.72201630E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
13.687500	+1.01689952E+02	+1.02251823E+02	+1.16663754E-01	+1.73998592E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
13.875000	+1.01757447E+02	+1.02321165E+02	+1.19944349E-01	+1.76011556E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
14.062500	+1.01822854E+02	+1.02388446E+02	+1.23264187E-01	+1.78078395E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
14.250000	+1.01886142E+02	+1.02453636E+02	+1.26622289E-01	+1.79996141E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
14.437500	+1.01947283E+02	+1.02516705E+02	+1.30014042E-01	+1.81665009E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
14.625000	+1.02006250E+02	+1.02577623E+02	+1.33434727E-01	+1.83195603E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
14.812500	+1.02063015E+02	+1.02636362E+02	+1.36883877E-01	+1.84824877E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
15.000000	+1.02117546E+02	+1.02692893E+02	+1.40365660E-01	+1.86694960E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
15.187500	+1.02169812E+02	+1.02747187E+02	+1.43884938E-01	+1.88742116E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
15.375000	+1.02219784E+02	+1.02799218E+02	+1.47443489E-01	+1.90773339E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
15.562500	+1.02267435E+02	+1.02848956E+02	+1.51038939E-01	+1.92604641E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
15.750000	+1.02312742E+02	+1.02896377E+02	+1.54666163E-01	+1.94185648E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
15.937500	+1.02355681E+02	+1.02941452E+02	+1.58320900E-01	+1.95668860E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
16.125000	+1.02396223E+02	+1.02984156E+02	+1.62003745E-01	+1.97317222E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
16.312500	+1.02434340E+02	+1.03024462E+02	+1.65720296E-01	+1.99260519E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
16.500000	+1.02470003E+02	+1.03062345E+02	+1.69476015E-01	+2.01343911E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
16.687500	+1.02503185E+02	+1.03097779E+02	+1.73270693E-01	+2.03273100E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
16.875000	+1.02533864E+02	+1.03130739E+02	+1.77098756E-01	+2.04914014E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
17.062500	+1.02562019E+02	+1.03161199E+02	+1.80954968E-01	+2.06402735E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
17.250000	+1.02587624E+02	+1.03189136E+02	+1.84838859E-01	+2.07966742E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
17.437500	+1.02610653E+02	+1.03214525E+02	+1.88753721E-01	+2.09714978E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
17.625000	+1.02631080E+02	+1.03237341E+02	+1.92703170E-01	+2.11616521E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
17.812500	+1.02648877E+02	+1.03257560E+02	+1.96689341E-01	+2.13567811E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
18.000000	+1.02664021E+02	+1.03275157E+02	+2.00711963E-01	+2.15415572E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
18.187500	+1.02676490E+02	+1.03290110E+02	+2.04767425E-01	+2.17040471E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
18.375000	+1.02686263E+02	+1.03302394E+02	+2.08850981E-01	+2.18514890E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
18.562500	+1.02693318E+02	+1.03311986E+02	+2.12961733E-01	+2.19965358E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
4.687500	+9.69068333E+01	+9.74031019E+01	-7.49069955E-03	+1.06494769E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
4.781250	+9.69580229E+01	+9.74547892E+01	-6.48825091E-03	+1.07360941E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
4.875000	+9.70096407E+01	+9.75069093E+01	-5.47768191E-03	+1.08207648E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
4.968750	+9.70616651E+01	+9.75594404E+01	-4.45935751E-03	+1.09031505E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
5.062500	+9.71140748E+01	+9.76123611E+01	-3.43334118E-03	+1.09859136E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
5.156250	+9.71668485E+01	+9.76656502E+01	-2.39949870E-03	+1.10703935E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
5.250000	+9.72199655E+01	+9.77192871E+01	-1.35764240E-03	+1.11563370E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
5.343750	+9.72734053E+01	+9.77732515E+01	-3.07685524E-04	+1.12419506E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
5.437500	+9.73271482E+01	+9.78275234E+01	+7.50223343E-04	+1.13242753E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
5.531250	+9.73811746E+01	+9.78820833E+01	+1.81561609E-03	+1.13998807E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
5.625000	+9.74354659E+01	+9.79369118E+01	+2.88770098E-03	+1.14658267E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
5.718750	+9.74900035E+01	+9.79919901E+01	+3.96545860E-03	+1.15206904E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
5.812500	+9.75447695E+01	+9.80472998E+01	+5.04783043E-03	+1.15653153E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
5.906250	+9.75997461E+01	+9.81028225E+01	+6.13395522E-03	+1.16029370E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
6.000000	+9.76549157E+01	+9.81585405E+01	+7.22338111E-03	+1.16385466E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
6.093750	+9.77102608E+01	+9.82144362E+01	+8.31618270E-03	+1.16776664E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
6.187500	+9.77657638E+01	+9.82704925E+01	+9.41294355E-03	+1.17249390E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
6.281250	+9.78214076E+01	+9.83266926E+01	+1.05146088E-02	+1.17829631E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
6.375000	+9.78771749E+01	+9.83830200E+01	+1.16222491E-02	+1.18516789E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
6.468750	+9.79330494E+01	+9.84394585E+01	+1.27367985E-02	+1.19284255E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
6.562500	+9.79890149E+01	+9.84959925E+01	+1.38588289E-02	+1.20086276E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
6.656250	+9.80450559E+01	+9.85526066E+01	+1.49884162E-02	+1.20869251E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
6.750000	+9.81011577E+01	+9.86092856E+01	+1.61251274E-02	+1.21584569E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
6.843750	+9.81573059E+01	+9.86660149E+01	+1.72681269E-02	+1.22199748E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
6.937500	+9.82134866E+01	+9.87227801E+01	+1.84163726E-02	+1.22705230E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
7.031250	+9.82696862E+01	+9.87795670E+01	+1.95688499E-02	+1.23115379E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
7.125000	+9.83258913E+01	+9.88363618E+01	+2.07247860E-02	+1.23463644E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
7.218750	+9.83820886E+01	+9.88931511E+01	+2.18837933E-02	+1.23793324E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
7.312500	+9.84382647E+01	+9.89499215E+01	+2.30459108E-02	+1.24146724E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
7.406250	+9.84944066E+01	+9.90066601E+01	+2.42115444E-02	+1.24556099E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
7.500000	+9.85505011E+01	+9.90633542E+01	+2.53813377E-02	+1.25038804E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
7.593750	+9.86065354E+01	+9.91199913E+01	+2.65560219E-02	+1.25596797E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
7.687500	+9.86624972E+01	+9.91765594E+01	+2.77362776E-02	+1.26218769E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
7.781250	+9.87183741E+01	+9.92330465E+01	+2.89226239E-02	+1.26883101E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
7.875000	+9.87741545E+01	+9.92894412E+01	+3.01153358E-02	+1.27561229E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
7.968750	+9.88298271E+01	+9.93457320E+01	+3.13143969E-02	+1.28222126E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
8.062500	+9.88853809E+01	+9.94019080E+01	+3.25195006E-02	+1.28838288E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
8.156250	+9.89408056E+01	+9.94579583E+01	+3.37301148E-02	+1.29392408E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
8.250000	+9.89960906E+01	+9.95138723E+01	+3.49456083E-02	+1.29882824E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
8.343750	+9.90512262E+01	+9.95696398E+01	+3.61654178E-02	+1.30325623E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
8.437500	+9.91062021E+01	+9.96252506E+01	+3.73892137E-02	+1.30752068E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
8.531250	+9.91610085E+01	+9.96806946E+01	+3.86170191E-02	+1.31201472E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
8.625000	+9.92156354E+01	+9.97359623E+01	+3.98492413E-02	+1.31711138E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
8.718750	+9.92700728E+01	+9.97910440E+01	+4.10866029E-02	+1.32306120E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
8.812500	+9.93243111E+01	+9.98459304E+01	+4.23299811E-02	+1.32991802E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
8.906250	+9.93783406E+01	+9.99006124E+01	+4.35801992E-02	+1.33751741E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
9.000000	+9.94321520E+01	+9.99550811E+01	+4.48378262E-02	+1.34551697E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
9.093750	+9.94857366E+01	+1.00009328E+02	+4.61030435E-02	+1.35348734E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
9.187500	+9.95390860E+01	+1.00063344E+02	+4.73756150E-02	+1.36102514E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
9.281250	+9.95921920E+01	+1.00117121E+02	+4.86549656E-02	+1.36825623E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
2.343750	+9.58346145E+01	+9.63207551E+01	-2.81102015E-02	+6.04836664E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
2.390625	+9.58508766E+01	+9.63371564E+01	-2.78238057E-02	+6.17118844E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
2.437500	+9.58673999E+01	+9.63538219E+01	-2.75316526E-02	+6.29605041E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
2.484375	+9.58841815E+01	+9.63707484E+01	-2.72335510E-02	+6.42522370E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
2.531250	+9.59012180E+01	+9.63879330E+01	-2.69292879E-02	+6.55907511E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
2.578125	+9.59185063E+01	+9.64053725E+01	-2.66186377E-02	+6.69775713E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
2.625000	+9.59360431E+01	+9.64230639E+01	-2.63013732E-02	+6.84116432E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
2.671875	+9.59538254E+01	+9.64410040E+01	-2.59772785E-02	+6.98890025E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
2.718750	+9.59718499E+01	+9.64591898E+01	-2.56461638E-02	+7.14026093E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
2.765625	+9.59901133E+01	+9.64776181E+01	-2.53078791E-02	+7.29423807E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
2.812500	+9.60086125E+01	+9.64962858E+01	-2.49623289E-02	+7.44954501E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
2.859375	+9.60273444E+01	+9.65151898E+01	-2.46094842E-02	+7.60466702E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
2.906250	+9.60463057E+01	+9.65343268E+01	-2.42493914E-02	+7.75793426E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
2.953125	+9.60654935E+01	+9.65536939E+01	-2.38821779E-02	+7.90761348E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
3.000000	+9.60849046E+01	+9.65732876E+01	-2.35080526E-02	+8.05201208E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
3.046875	+9.61045360E+01	+9.65931051E+01	-2.31273018E-02	+8.18958580E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
3.093750	+9.61243848E+01	+9.66131429E+01	-2.27402790E-02	+8.31903963E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
3.140625	+9.61444478E+01	+9.66333981E+01	-2.23473918E-02	+8.43941194E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
3.187500	+9.61647223E+01	+9.66538673E+01	-2.19490841E-02	+8.55013223E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
3.234375	+9.61852051E+01	+9.66745474E+01	-2.15458169E-02	+8.65104713E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
3.281250	+9.62058934E+01	+9.66954353E+01	-2.11380484E-02	+8.74241147E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
3.328125	+9.62267842E+01	+9.67165277E+01	-2.07262158E-02	+8.82484775E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
3.375000	+9.62478744E+01	+9.67378215E+01	-2.03107190E-02	+8.89928037E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
3.421875	+9.62691611E+01	+9.67593134E+01	-1.98919083E-02	+8.96685422E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
3.468750	+9.62906412E+01	+9.67810003E+01	-1.94700764E-02	+9.02884902E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
3.515625	+9.63123116E+01	+9.68028790E+01	-1.90454537E-02	+9.08659921E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
3.562500	+9.63341693E+01	+9.68249464E+01	-1.86182077E-02	+9.14142665E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
3.609375	+9.63562112E+01	+9.68471992E+01	-1.81884449E-02	+9.19458845E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
3.656250	+9.63784340E+01	+9.68696343E+01	-1.77562150E-02	+9.24723952E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
3.703125	+9.64008347E+01	+9.68922486E+01	-1.73215162E-02	+9.30040578E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
3.750000	+9.64234101E+01	+9.69150388E+01	-1.68843020E-02	+9.35496239E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
3.796875	+9.64461570E+01	+9.69380020E+01	-1.64444885E-02	+9.41161398E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
3.843750	+9.64690722E+01	+9.69611349E+01	-1.60019632E-02	+9.47087502E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
3.890625	+9.64921526E+01	+9.69844345E+01	-1.55565940E-02	+9.53305183E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
3.937500	+9.65153951E+01	+9.70078977E+01	-1.51082396E-02	+9.59823046E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
3.984375	+9.65387963E+01	+9.70315214E+01	-1.46567599E-02	+9.66627473E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
4.031250	+9.65623534E+01	+9.70553025E+01	-1.42020263E-02	+9.73683881E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
4.078125	+9.65860630E+01	+9.70792381E+01	-1.37439312E-02	+9.80939540E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
4.125000	+9.66099223E+01	+9.71033250E+01	-1.32823955E-02	+9.88327797E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
4.171875	+9.66339282E+01	+9.71275604E+01	-1.28173739E-02	+9.95773300E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
4.218750	+9.66580776E+01	+9.71519411E+01	-1.23488580E-02	+1.00319760E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
4.265625	+9.66823676E+01	+9.71764643E+01	-1.18768762E-02	+1.01052454E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
4.312500	+9.67067954E+01	+9.72011270E+01	-1.14014913E-02	+1.01768481E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
4.359375	+9.67313580E+01	+9.72259263E+01	-1.09227967E-02	+1.02461946E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
4.406250	+9.67560525E+01	+9.72508592E+01	-1.04409105E-02	+1.03128221E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
4.453125	+9.67808761E+01	+9.72759228E+01	-9.95596960E-03	+1.03764062E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
4.500000	+9.68058260E+01	+9.73011143E+01	-9.46812245E-03	+1.04367641E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
4.546875	+9.68308995E+01	+9.73264308E+01	-8.97752296E-03	+1.04938508E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
4.593750	+9.68560937E+01	+9.73518695E+01	-8.48432394E-03	+1.05477497E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
4.640625	+9.68814059E+01	+9.73774274E+01	-7.98867143E-03	+1.06000910E-02	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.171875	+9.55213457E+01	+9.60049209E+01	-3.34010935E-02	+2.65089691E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.195312	+9.55257200E+01	+9.60093259E+01	-3.33378276E-02	+2.74779433E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.218750	+9.55301761E+01	+9.60138136E+01	-3.32722906E-02	+2.84366857E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.242188	+9.55347135E+01	+9.60183838E+01	-3.32045306E-02	+2.93750696E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.265625	+9.55393320E+01	+9.60230362E+01	-3.31345950E-02	+3.02933578E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.289062	+9.55440315E+01	+9.60277705E+01	-3.30625305E-02	+3.11919104E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.312500	+9.55488116E+01	+9.60325865E+01	-3.29883829E-02	+3.20711715E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.335938	+9.55536722E+01	+9.60374839E+01	-3.29121969E-02	+3.29316568E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.359375	+9.55586129E+01	+9.60424625E+01	-3.28340158E-02	+3.37739428E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.382812	+9.55636335E+01	+9.60475219E+01	-3.27538815E-02	+3.45986553E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.406250	+9.55687338E+01	+9.60526618E+01	-3.26718346E-02	+3.54064583E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.429688	+9.55739134E+01	+9.60578821E+01	-3.25879138E-02	+3.61980443E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.453125	+9.55791722E+01	+9.60631824E+01	-3.25021563E-02	+3.69741221E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.476562	+9.55845098E+01	+9.60685624E+01	-3.24145976E-02	+3.77354083E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.500000	+9.55899260E+01	+9.60740218E+01	-3.23252715E-02	+3.84826185E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.523438	+9.55954204E+01	+9.60795603E+01	-3.22342103E-02	+3.92164589E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.546875	+9.56009928E+01	+9.60851776E+01	-3.21414444E-02	+3.99376216E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.570312	+9.56066430E+01	+9.60908735E+01	-3.20470027E-02	+4.06467737E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.593750	+9.56123706E+01	+9.60966476E+01	-3.19509126E-02	+4.13445563E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.617188	+9.56181753E+01	+9.61024996E+01	-3.18532001E-02	+4.20315817E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.640625	+9.56240568E+01	+9.61084293E+01	-3.17538896E-02	+4.27084256E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.664062	+9.56300148E+01	+9.61144362E+01	-3.16530043E-02	+4.33756296E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.687500	+9.56360491E+01	+9.61205200E+01	-3.15505663E-02	+4.40337030E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.710938	+9.56421592E+01	+9.61266806E+01	-3.14465964E-02	+4.46831192E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.734375	+9.56483450E+01	+9.61329174E+01	-3.13411142E-02	+4.53243193E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.757812	+9.56546060E+01	+9.61392303E+01	-3.12341386E-02	+4.59577174E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.781250	+9.56609419E+01	+9.61456188E+01	-3.11256874E-02	+4.65837020E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.804688	+9.56673526E+01	+9.61520827E+01	-3.10157775E-02	+4.72026420E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.828125	+9.56738375E+01	+9.61586216E+01	-3.09044250E-02	+4.78148910E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.851562	+9.56803964E+01	+9.61652352E+01	-3.07916452E-02	+4.84207943E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.875000	+9.56870289E+01	+9.61719231E+01	-3.06774525E-02	+4.90206959E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.898438	+9.56937348E+01	+9.61786850E+01	-3.05618607E-02	+4.96149417E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.921875	+9.57005137E+01	+9.61855206E+01	-3.04448825E-02	+5.02038904E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.945312	+9.57073652E+01	+9.61924296E+01	-3.03265300E-02	+5.07879170E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.968750	+9.57142890E+01	+9.61994114E+01	-3.02068141E-02	+5.13674194E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
1.992188	+9.57212848E+01	+9.62064659E+01	-3.00857452E-02	+5.19428245E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
2.015625	+9.57283522E+01	+9.62135927E+01	-2.99633322E-02	+5.25145932E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
2.039062	+9.57354908E+01	+9.62207914E+01	-2.98395830E-02	+5.30832251E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
2.062500	+9.57427004E+01	+9.62280617E+01	-2.97145045E-02	+5.36492631E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
2.085938	+9.57499805E+01	+9.62354032E+01	-2.95881021E-02	+5.42132949E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
2.109375	+9.57573308E+01	+9.62428155E+01	-2.94603797E-02	+5.47759540E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
2.132812	+9.57647510E+01	+9.62502983E+01	-2.93313398E-02	+5.53379220E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
2.156250	+9.57722406E+01	+9.62578512E+01	-2.92009832E-02	+5.58999270E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
2.179688	+9.57797993E+01	+9.62654739E+01	-2.90693089E-02	+5.64627427E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
2.203125	+9.57874268E+01	+9.62731660E+01	-2.89363141E-02	+5.70271829E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
2.226562	+9.57951227E+01	+9.62809271E+01	-2.88019940E-02	+5.75940971E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
2.250000	+9.58028866E+01	+9.62887569E+01	-2.86663418E-02	+5.81643648E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
2.273438	+9.58107180E+01	+9.62966549E+01	-2.85293485E-02	+5.87388889E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
2.296875	+9.58186168E+01	+9.63046209E+01	-2.83910032E-02	+5.93185832E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02
2.320312	+9.58265824E+01	+9.63126544E+01	-2.82512927E-02	+5.99010914E-03	+1.11292976E+02	+6.72600957E+02	+1.65466574E-01	+1.00000000E+00	+0.00000000E+00	+4.80743934E+01	+6.72154060E+02	+7.15228788E-02


==> anc/otoc_to_plot_supersymmetric_M700_L1.5916_n200_beta5.0000.dat <==
300.000000	+3.11267536E+01	+3.84651664E+01	+2.68626977E+00	+3.78682444E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
306.000000	+3.08801811E+01	+3.83855967E+01	+2.70877201E+00	+3.71392450E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
312.000000	+3.06426750E+01	+3.83155369E+01	+2.73083686E+00	+3.66770532E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
318.000000	+3.04108596E+01	+3.82539842E+01	+2.75278448E+00	+3.62330334E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
324.000000	+3.01782518E+01	+3.81920860E+01	+2.77431650E+00	+3.63573494E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
330.000000	+2.99505882E+01	+3.81434733E+01	+2.79641330E+00	+3.56699465E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
336.000000	+2.97319855E+01	+3.80962906E+01	+2.81712044E+00	+3.46712743E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
342.000000	+2.95280272E+01	+3.80689721E+01	+2.83801883E+00	+3.40479111E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
348.000000	+2.93255285E+01	+3.80386556E+01	+2.85797793E+00	+3.29180097E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
354.000000	+2.91303431E+01	+3.80154212E+01	+2.87752044E+00	+3.16007567E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
360.000000	+2.89298987E+01	+3.79797801E+01	+2.89589884E+00	+3.04315965E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
366.000000	+2.87268498E+01	+3.79423897E+01	+2.91403835E+00	+2.94845085E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
372.000000	+2.85365516E+01	+3.79123625E+01	+2.93128025E+00	+2.92047880E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
378.000000	+2.83508104E+01	+3.78950417E+01	+2.94908410E+00	+3.05481790E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
384.000000	+2.81491628E+01	+3.78750478E+01	+2.96793806E+00	+3.02144945E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
390.000000	+2.79619058E+01	+3.78585359E+01	+2.98534149E+00	+2.91830699E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
396.000000	+2.77841786E+01	+3.78566950E+01	+3.00295775E+00	+2.88665456E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
402.000000	+2.76033365E+01	+3.78487912E+01	+3.01998135E+00	+2.66678685E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
408.000000	+2.74181234E+01	+3.78181879E+01	+3.03495919E+00	+2.75884620E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
414.000000	+2.72306604E+01	+3.78209798E+01	+3.05308750E+00	+2.93865672E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
420.000000	+2.70480475E+01	+3.78214018E+01	+3.07022307E+00	+2.69750049E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
426.000000	+2.68446625E+01	+3.77833994E+01	+3.08545751E+00	+2.57319407E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
432.000000	+2.66676090E+01	+3.77788157E+01	+3.10110140E+00	+2.58146199E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
438.000000	+2.64880655E+01	+3.77709605E+01	+3.11643505E+00	+2.56246154E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
444.000000	+2.63184642E+01	+3.77766427E+01	+3.13185094E+00	+2.66265337E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
450.000000	+2.61403935E+01	+3.77896191E+01	+3.14838689E+00	+2.75497246E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
456.000000	+2.59710734E+01	+3.78143866E+01	+3.16491061E+00	+2.64436082E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
462.000000	+2.57847465E+01	+3.78095568E+01	+3.18011922E+00	+2.40435480E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
468.000000	+2.56174127E+01	+3.78074096E+01	+3.19376286E+00	+2.26716869E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
474.000000	+2.54476882E+01	+3.78041366E+01	+3.20732525E+00	+2.38262669E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
480.000000	+2.52489848E+01	+3.77925425E+01	+3.22235438E+00	+2.40674989E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
486.000000	+2.50619398E+01	+3.77804581E+01	+3.23620624E+00	+2.13658979E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
492.000000	+2.48796041E+01	+3.77489253E+01	+3.24799346E+00	+1.99674758E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
498.000000	+2.47012287E+01	+3.77281754E+01	+3.26016722E+00	+2.14793216E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
504.000000	+2.45407926E+01	+3.77461349E+01	+3.27376865E+00	+2.42261764E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
510.000000	+2.43723041E+01	+3.77835211E+01	+3.28923863E+00	+2.35936583E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
516.000000	+2.41962330E+01	+3.77807930E+01	+3.30208104E+00	+1.91966355E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
522.000000	+2.40249448E+01	+3.77486880E+01	+3.31227459E+00	+1.94552750E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
528.000000	+2.38284258E+01	+3.77338666E+01	+3.32542737E+00	+2.20132062E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
534.000000	+2.36546887E+01	+3.77457867E+01	+3.33869044E+00	+2.05687818E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
540.000000	+2.35017029E+01	+3.77546361E+01	+3.35010991E+00	+1.99731997E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
546.000000	+2.33418730E+01	+3.77747842E+01	+3.36265828E+00	+1.98554333E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
552.000000	+2.31457798E+01	+3.77423888E+01	+3.37393643E+00	+1.64608595E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
558.000000	+2.29613751E+01	+3.76822144E+01	+3.38241131E+00	+1.83564817E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
564.000000	+2.28061219E+01	+3.77278292E+01	+3.39596420E+00	+2.23171864E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
570.000000	+2.26625375E+01	+3.77829364E+01	+3.40919193E+00	+2.01839065E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
576.000000	+2.24692374E+01	+3.77567712E+01	+3.42018489E+00	+1.79229420E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
582.000000	+2.22769473E+01	+3.77260710E+01	+3.43069946E+00	+1.90484983E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
588.000000	+2.21338655E+01	+3.77748692E+01	+3.44304309E+00	+1.91013441E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
594.000000	+2.19414244E+01	+3.77487566E+01	+3.45362107E+00	+1.61586057E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
150.000000	+2.10627803E+01	+2.33137622E+01	+1.50451367E+00	+1.28348636E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
153.000000	+2.18759050E+01	+2.42159093E+01	+1.54329993E+00	+1.30226371E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
156.000000	+2.26929533E+01	+2.51268714E+01	+1.58264950E+00	+1.30747356E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
159.000000	+2.35078330E+01	+2.60387993E+01	+1.62174834E+00	+1.30376283E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
162.000000	+2.43128281E+01	+2.69447862E+01	+1.66087527E+00	+1.30732401E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
165.000000	+2.51011360E+01	+2.78386237E+01	+1.70018778E+00	+1.30208579E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
168.000000	+2.58692791E+01	+2.87151048E+01	+1.73900041E+00	+1.28805279E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
171.000000	+2.66107629E+01	+2.95682022E+01	+1.77747095E+00	+1.27749810E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
174.000000	+2.73203073E+01	+3.03928428E+01	+1.81565030E+00	+1.25226564E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
177.000000	+2.79966793E+01	+3.11848895E+01	+1.85260689E+00	+1.21249523E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
180.000000	+2.86360916E+01	+3.19404848E+01	+1.88840001E+00	+1.17963085E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
183.000000	+2.92363448E+01	+3.26583871E+01	+1.92338474E+00	+1.15228161E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
186.000000	+2.97972321E+01	+3.33381632E+01	+1.95753691E+00	+1.13059639E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
189.000000	+3.03148389E+01	+3.39770728E+01	+1.99122052E+00	+1.10516939E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
192.000000	+3.07897705E+01	+3.45734612E+01	+2.02384707E+00	+1.06968576E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
195.000000	+3.12225689E+01	+3.51275561E+01	+2.05540167E+00	+1.02916861E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
198.000000	+3.16141363E+01	+3.56388348E+01	+2.08559719E+00	+9.89513344E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
201.000000	+3.19626780E+01	+3.61065279E+01	+2.11477247E+00	+9.52959088E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
204.000000	+3.22702130E+01	+3.65317401E+01	+2.14277474E+00	+9.17910143E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
207.000000	+3.25384054E+01	+3.69168778E+01	+2.16984707E+00	+8.82844560E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
210.000000	+3.27699919E+01	+3.72633406E+01	+2.19574541E+00	+8.50435782E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
213.000000	+3.29644624E+01	+3.75721496E+01	+2.22087322E+00	+8.23977237E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
216.000000	+3.31243382E+01	+3.78454148E+01	+2.24518404E+00	+8.00532199E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
219.000000	+3.32511177E+01	+3.80855223E+01	+2.26890515E+00	+7.78923161E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
222.000000	+3.33482712E+01	+3.82952263E+01	+2.29191943E+00	+7.54137335E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
225.000000	+3.34171221E+01	+3.84752994E+01	+2.31415339E+00	+7.27633371E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
228.000000	+3.34585329E+01	+3.86262460E+01	+2.33557744E+00	+6.94820963E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
231.000000	+3.34770833E+01	+3.87505896E+01	+2.35584265E+00	+6.58473429E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
234.000000	+3.34759656E+01	+3.88519337E+01	+2.37508584E+00	+6.27232015E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
237.000000	+3.34554742E+01	+3.89312250E+01	+2.39347657E+00	+5.98120930E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
240.000000	+3.34173980E+01	+3.89897985E+01	+2.41097310E+00	+5.78053071E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
243.000000	+3.33612533E+01	+3.90302524E+01	+2.42815976E+00	+5.65533544E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
246.000000	+3.32905646E+01	+3.90552924E+01	+2.44490511E+00	+5.47669103E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
249.000000	+3.32094252E+01	+3.90678029E+01	+2.46101990E+00	+5.30452267E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
252.000000	+3.31178790E+01	+3.90690325E+01	+2.47673225E+00	+5.24463106E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
255.000000	+3.30172880E+01	+3.90629471E+01	+2.49248769E+00	+5.20557333E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
258.000000	+3.29099303E+01	+3.90498920E+01	+2.50796569E+00	+5.03530256E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
261.000000	+3.27984329E+01	+3.90295295E+01	+2.52269950E+00	+4.84229619E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
264.000000	+3.26792497E+01	+3.90002172E+01	+2.53701946E+00	+4.74476740E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
267.000000	+3.25524490E+01	+3.89634853E+01	+2.55116811E+00	+4.62271282E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
270.000000	+3.24250656E+01	+3.89238072E+01	+2.56475574E+00	+4.54700310E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
273.000000	+3.22952706E+01	+3.88836206E+01	+2.57845013E+00	+4.52700955E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
276.000000	+3.21628630E+01	+3.88405429E+01	+2.59191780E+00	+4.34079439E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
279.000000	+3.20328712E+01	+3.87950673E+01	+2.60449489E+00	+4.12983620E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
282.000000	+3.19046996E+01	+3.87499130E+01	+2.61669682E+00	+4.03580449E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
285.000000	+3.17751504E+01	+3.87030906E+01	+2.62870972E+00	+4.00091053E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
288.000000	+3.16434433E+01	+3.86549674E+01	+2.64070228E+00	+4.01211697E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
291.000000	+3.15121684E+01	+3.86089064E+01	+2.65278242E+00	+3.93961970E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
294.000000	+3.13812178E+01	+3.85604527E+01	+2.66434000E+00	+3.75770685E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
297.000000	+3.12526970E+01	+3.85112572E+01	+2.67532866E+00	+3.56807119E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
75.000000	+2.99231333E+01	+3.13246712E+01	+1.03071730E+00	+5.13001237E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
76.500000	+2.88075519E+01	+3.02193861E+01	+1.03803686E+00	+4.62939633E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
78.000000	+2.77354590E+01	+2.91565975E+01	+1.04460549E+00	+4.06980551E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
79.500000	+2.67076583E+01	+2.81368357E+01	+1.05024628E+00	+3.54579685E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
81.000000	+2.57241732E+01	+2.71605096E+01	+1.05524288E+00	+3.25708372E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
82.500000	+2.47847741E+01	+2.62279849E+01	+1.06001753E+00	+3.13914852E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
84.000000	+2.38896406E+01	+2.53395675E+01	+1.06466033E+00	+3.00718683E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
85.500000	+2.30392059E+01	+2.44954956E+01	+1.06903909E+00	+2.79787354E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
87.000000	+2.22337990E+01	+2.36959473E+01	+1.07305395E+00	+2.48943095E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
88.500000	+2.14738093E+01	+2.29410158E+01	+1.07650738E+00	+2.20788910E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
90.000000	+2.07588166E+01	+2.22306818E+01	+1.07967762E+00	+2.19417574E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
91.500000	+2.00880526E+01	+2.15649488E+01	+1.08308991E+00	+2.25442613E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
93.000000	+1.94619500E+01	+2.09438036E+01	+1.08644089E+00	+2.38650791E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
94.500000	+1.88795800E+01	+2.03670880E+01	+1.09024943E+00	+2.43557983E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
96.000000	+1.83418780E+01	+1.98345987E+01	+1.09374763E+00	+2.48591800E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
97.500000	+1.78475069E+01	+1.93461498E+01	+1.09770719E+00	+2.43947449E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
99.000000	+1.73977278E+01	+1.89014130E+01	+1.10106606E+00	+2.40866816E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
100.500000	+1.69903656E+01	+1.84998770E+01	+1.10493319E+00	+2.51954955E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
102.000000	+1.66259458E+01	+1.81410399E+01	+1.10862471E+00	+2.65699123E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
103.500000	+1.63028325E+01	+1.78244243E+01	+1.11290416E+00	+3.03667166E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
105.000000	+1.60204690E+01	+1.75494287E+01	+1.11773472E+00	+3.33581330E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
106.500000	+1.57784048E+01	+1.73153003E+01	+1.12291160E+00	+3.67431295E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
108.000000	+1.55753280E+01	+1.71212345E+01	+1.12875766E+00	+4.10471034E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
109.500000	+1.54104922E+01	+1.69664302E+01	+1.13522573E+00	+4.35050076E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
111.000000	+1.52838073E+01	+1.68500224E+01	+1.14180916E+00	+4.63230341E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
112.500000	+1.51933042E+01	+1.67710159E+01	+1.14912264E+00	+5.02972284E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
114.000000	+1.51382874E+01	+1.67283146E+01	+1.15689833E+00	+5.19288956E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
115.500000	+1.51183110E+01	+1.67207938E+01	+1.16470131E+00	+5.49394720E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
117.000000	+1.51308654E+01	+1.67473164E+01	+1.17338017E+00	+6.03082528E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
118.500000	+1.51749485E+01	+1.68066880E+01	+1.18279379E+00	+6.39773279E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
120.000000	+1.52498975E+01	+1.68976729E+01	+1.19257337E+00	+6.77182406E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
121.500000	+1.53537812E+01	+1.70190092E+01	+1.20310926E+00	+7.30652493E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
123.000000	+1.54851359E+01	+1.71694286E+01	+1.21449295E+00	+7.82269861E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
124.500000	+1.56428645E+01	+1.73476345E+01	+1.22657736E+00	+8.24514080E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
126.000000	+1.58258297E+01	+1.75523037E+01	+1.23922837E+00	+8.61550269E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
127.500000	+1.60326338E+01	+1.77820405E+01	+1.25242387E+00	+9.05774979E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
129.000000	+1.62614142E+01	+1.80354454E+01	+1.26640162E+00	+9.55372351E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
130.500000	+1.65108916E+01	+1.83111637E+01	+1.28108504E+00	+9.87382443E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
132.000000	+1.67804338E+01	+1.86078004E+01	+1.29602309E+00	+1.00256976E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
133.500000	+1.70687729E+01	+1.89240145E+01	+1.31116213E+00	+1.02970309E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
135.000000	+1.73738372E+01	+1.92585341E+01	+1.32691418E+00	+1.07502394E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
136.500000	+1.76939448E+01	+1.96099946E+01	+1.34341285E+00	+1.11146517E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
138.000000	+1.80283607E+01	+1.99769603E+01	+1.36025814E+00	+1.12260927E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
139.500000	+1.83763685E+01	+2.03580465E+01	+1.37709113E+00	+1.13627785E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
141.000000	+1.87357168E+01	+2.07518861E+01	+1.39434647E+00	+1.16853621E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
142.500000	+1.91047571E+01	+2.11571370E+01	+1.41214721E+00	+1.19395982E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
144.000000	+1.94828624E+01	+2.15725573E+01	+1.43016527E+00	+1.21041234E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
145.500000	+1.98687581E+01	+2.19970344E+01	+1.44845958E+00	+1.22080698E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
147.000000	+2.02618507E+01	+2.24294978E+01	+1.46678948E+00	+1.23639248E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
148.500000	+2.06601032E+01	+2.28688033E+01	+1.48555136E+00	+1.26519124E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
37.500000	+6.45009496E+01	+6.52824580E+01	+4.46617802E-01	+2.57361926E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
38.250000	+6.39708420E+01	+6.47676156E+01	+4.65962367E-01	+2.58493138E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
39.000000	+6.34181000E+01	+6.42305057E+01	+4.85391772E-01	+2.59018477E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
39.750000	+6.28437080E+01	+6.36720476E+01	+5.04815138E-01	+2.58714326E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
40.500000	+6.22486664E+01	+6.30932190E+01	+5.24198921E-01	+2.57625393E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
41.250000	+6.16340760E+01	+6.24950524E+01	+5.43458947E-01	+2.55879514E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
42.000000	+6.10010227E+01	+6.18786209E+01	+5.62580848E-01	+2.53410202E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
42.750000	+6.03507015E+01	+6.12450349E+01	+5.81470477E-01	+2.50456290E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
43.500000	+5.96842344E+01	+6.05954298E+01	+6.00149292E-01	+2.46925365E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
44.250000	+5.90028787E+01	+5.99309582E+01	+6.18509282E-01	+2.42641838E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
45.000000	+5.83078150E+01	+5.92527854E+01	+6.36545568E-01	+2.38239562E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
45.750000	+5.76002338E+01	+5.85620788E+01	+6.54245216E-01	+2.32976135E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
46.500000	+5.68814218E+01	+5.78599994E+01	+6.71491988E-01	+2.27783946E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
47.250000	+5.61524264E+01	+5.71477032E+01	+6.88412808E-01	+2.22522305E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
48.000000	+5.54145387E+01	+5.64263308E+01	+7.04870333E-01	+2.15823513E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
48.750000	+5.46689708E+01	+5.56969954E+01	+7.20786335E-01	+2.09997838E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
49.500000	+5.39166228E+01	+5.49607933E+01	+7.36370009E-01	+2.04749419E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
50.250000	+5.31587088E+01	+5.42187964E+01	+7.51498748E-01	+1.97871747E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
51.000000	+5.23964081E+01	+5.34720350E+01	+7.66050771E-01	+1.91337429E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
51.750000	+5.16305529E+01	+5.27215065E+01	+7.80199362E-01	+1.86289289E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
52.500000	+5.08620751E+01	+5.19681825E+01	+7.93994165E-01	+1.80658989E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
53.250000	+5.00920735E+01	+5.12129949E+01	+8.07298211E-01	+1.73851180E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
54.000000	+4.93214965E+01	+5.04568280E+01	+8.20071842E-01	+1.67470149E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
54.750000	+4.85510906E+01	+4.97005267E+01	+8.32418733E-01	+1.62337500E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
55.500000	+4.77815876E+01	+4.89449044E+01	+8.44422467E-01	+1.57418868E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
56.250000	+4.70138361E+01	+4.81907367E+01	+8.56031563E-01	+1.51370322E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
57.000000	+4.62487198E+01	+4.74387526E+01	+8.67128015E-01	+1.44696806E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
57.750000	+4.54869110E+01	+4.66896349E+01	+8.77736084E-01	+1.39006234E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
58.500000	+4.47289236E+01	+4.59440301E+01	+8.87978950E-01	+1.34544747E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
59.250000	+4.39753102E+01	+4.52025537E+01	+8.97917796E-01	+1.30250874E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
60.000000	+4.32267058E+01	+4.44657861E+01	+9.07516581E-01	+1.24991209E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
60.750000	+4.24837970E+01	+4.37342668E+01	+9.16666478E-01	+1.18869129E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
61.500000	+4.17471212E+01	+4.30084929E+01	+9.25346950E-01	+1.13136288E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
62.250000	+4.10170548E+01	+4.22889266E+01	+9.33636921E-01	+1.08596497E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
63.000000	+4.02939148E+01	+4.15760019E+01	+9.41636425E-01	+1.05080607E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
63.750000	+3.95780493E+01	+4.08701274E+01	+9.49399012E-01	+1.01551902E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
64.500000	+3.88699175E+01	+4.01716838E+01	+9.56869210E-01	+9.71543396E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
65.250000	+3.81699741E+01	+3.94810197E+01	+9.63972163E-01	+9.19631798E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
66.000000	+3.74786035E+01	+3.87984514E+01	+9.70663687E-01	+8.67088828E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
66.750000	+3.67960579E+01	+3.81242667E+01	+9.76978495E-01	+8.23295579E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
67.500000	+3.61224829E+01	+3.74587312E+01	+9.83013121E-01	+7.91044360E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
68.250000	+3.54580294E+01	+3.68020922E+01	+9.88844161E-01	+7.66242442E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
69.000000	+3.48028869E+01	+3.61545822E+01	+9.94506757E-01	+7.41502367E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
69.750000	+3.41573184E+01	+3.55164140E+01	+9.99966696E-01	+7.10240676E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
70.500000	+3.35216053E+01	+3.48877780E+01	+1.00516037E+00	+6.71407085E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
71.250000	+3.28959958E+01	+3.42688482E+01	+1.01003780E+00	+6.28849003E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
72.000000	+3.22806588E+01	+3.36597793E+01	+1.01459310E+00	+5.88757436E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
72.750000	+3.16756735E+01	+3.30607038E+01	+1.01886916E+00	+5.56576450E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
73.500000	+3.10810647E+01	+3.24717471E+01	+1.02294175E+00	+5.34515693E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
74.250000	+3.04968531E+01	+3.18930328E+01	+1.02688690E+00	+5.17524303E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
18.750000	+6.94517911E+01	+7.00022983E+01	+9.62320150E-02	+1.14682930E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
19.125000	+6.94977238E+01	+7.00506256E+01	+1.00572244E-01	+1.16795961E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
19.500000	+6.95388358E+01	+7.00941865E+01	+1.04991712E-01	+1.18856643E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
19.875000	+6.95750428E+01	+7.01328953E+01	+1.09486492E-01	+1.20891572E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
20.250000	+6.96062584E+01	+7.01666673E+01	+1.14058580E-01	+1.23025705E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
20.625000	+6.96323955E+01	+7.01954191E+01	+1.18713420E-01	+1.25209140E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
21.000000	+6.96533724E+01	+7.02190687E+01	+1.23449265E-01	+1.27370335E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
21.375000	+6.96691073E+01	+7.02375351E+01	+1.28266195E-01	+1.29616298E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
21.750000	+6.96795158E+01	+7.02507382E+01	+1.33170488E-01	+1.31975389E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
22.125000	+6.96845167E+01	+7.02585988E+01	+1.38164350E-01	+1.34353421E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
22.500000	+6.96840313E+01	+7.02610387E+01	+1.43246994E-01	+1.36808259E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
22.875000	+6.96779775E+01	+7.02579804E+01	+1.48424969E-01	+1.39426330E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
23.250000	+6.96662745E+01	+7.02493474E+01	+1.53703969E-01	+1.42122075E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
23.625000	+6.96488457E+01	+7.02350640E+01	+1.59084125E-01	+1.44883220E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
24.000000	+6.96256128E+01	+7.02150559E+01	+1.64570211E-01	+1.47807208E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
24.375000	+6.95964968E+01	+7.01892498E+01	+1.70169665E-01	+1.50851153E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
24.750000	+6.95614238E+01	+7.01575737E+01	+1.75884047E-01	+1.53946221E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
25.125000	+6.95203206E+01	+7.01199572E+01	+1.81715632E-01	+1.57165834E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
25.500000	+6.94731127E+01	+7.00763313E+01	+1.87671485E-01	+1.60521531E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
25.875000	+6.94197299E+01	+7.00266292E+01	+1.93754747E-01	+1.63914660E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
26.250000	+6.93601061E+01	+6.99707861E+01	+1.99965084E-01	+1.67367565E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
26.625000	+6.92941745E+01	+6.99087399E+01	+2.06307314E-01	+1.70932052E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
27.000000	+6.92218718E+01	+6.98404312E+01	+2.12784988E-01	+1.74526741E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
27.375000	+6.91431409E+01	+6.97658035E+01	+2.19396820E-01	+1.78129802E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
27.750000	+6.90579255E+01	+6.96848040E+01	+2.26144723E-01	+1.81814735E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
28.125000	+6.89661715E+01	+6.95973830E+01	+2.33032925E-01	+1.85552802E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
28.500000	+6.88678313E+01	+6.95034947E+01	+2.40061183E-01	+1.89282594E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
28.875000	+6.87628613E+01	+6.94030975E+01	+2.47229119E-01	+1.93058307E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
29.250000	+6.86512195E+01	+6.92961539E+01	+2.54540556E-01	+1.96889045E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
29.625000	+6.85328708E+01	+6.91826313E+01	+2.61995798E-01	+2.00695186E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
30.000000	+6.84077864E+01	+6.90625019E+01	+2.69592695E-01	+2.04480752E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
30.375000	+6.82759411E+01	+6.89357432E+01	+2.77331854E-01	+2.08287308E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
30.750000	+6.81373148E+01	+6.88023383E+01	+2.85214243E-01	+2.12039470E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
31.125000	+6.79918972E+01	+6.86622760E+01	+2.93234814E-01	+2.15704171E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
31.500000	+6.78396816E+01	+6.85155512E+01	+3.01392056E-01	+2.19330552E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
31.875000	+6.76806672E+01	+6.83621647E+01	+3.09684606E-01	+2.22863586E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
32.250000	+6.75148626E+01	+6.82021241E+01	+3.18106825E-01	+2.26278116E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
32.625000	+6.73422813E+01	+6.80354432E+01	+3.26655464E-01	+2.29567878E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
33.000000	+6.71629452E+01	+6.78621422E+01	+3.35324416E-01	+2.32741425E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
33.375000	+6.69768805E+01	+6.76822482E+01	+3.44111071E-01	+2.35795757E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
33.750000	+6.67841226E+01	+6.74957946E+01	+3.53009098E-01	+2.38626180E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
34.125000	+6.65847166E+01	+6.73028218E+01	+3.62008035E-01	+2.41328453E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
34.500000	+6.63787059E+01	+6.71033762E+01	+3.71108732E-01	+2.43933859E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
34.875000	+6.61661471E+01	+6.68975110E+01	+3.80303074E-01	+2.46231090E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
35.250000	+6.59471083E+01	+6.66852857E+01	+3.89576064E-01	+2.48354677E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
35.625000	+6.57216513E+01	+6.64667657E+01	+3.98929675E-01	+2.50461341E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
36.000000	+6.54898480E+01	+6.62420229E+01	+4.08360664E-01	+2.52210089E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
36.375000	+6.52517918E+01	+6.60111348E+01	+4.17845432E-01	+2.53638938E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
36.750000	+6.50075643E+01	+6.57741846E+01	+4.27383585E-01	+2.55171010E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
37.125000	+6.47572458E+01	+6.55312609E+01	+4.36983257E-01	+2.56811542E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
9.375000	+6.70523297E+01	+6.75566094E+01	+8.52295795E-03	+7.93011824E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
9.562500	+6.71164251E+01	+6.76214560E+01	+1.00115989E-02	+7.94871890E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
9.750000	+6.71802629E+01	+6.76860480E+01	+1.15037275E-02	+7.96740125E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
9.937500	+6.72438083E+01	+6.77503505E+01	+1.29993744E-02	+7.98950558E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
10.125000	+6.73070269E+01	+6.78143296E+01	+1.44997921E-02	+8.01949852E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
10.312500	+6.73698853E+01	+6.78779530E+01	+1.60066864E-02	+8.05690933E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
10.500000	+6.74323515E+01	+6.79411893E+01	+1.75211331E-02	+8.09705874E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
10.687500	+6.74943956E+01	+6.80040084E+01	+1.90430834E-02	+8.13514532E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
10.875000	+6.75559887E+01	+6.80663812E+01	+2.05718126E-02	+8.17018036E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
11.062500	+6.76171030E+01	+6.81282795E+01	+2.21069010E-02	+8.20560791E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
11.250000	+6.76777109E+01	+6.81896763E+01	+2.36489156E-02	+8.24628816E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
11.437500	+6.77377853E+01	+6.82505450E+01	+2.51992591E-02	+8.29452886E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
11.625000	+6.77973001E+01	+6.83108604E+01	+2.67593639E-02	+8.34836907E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
11.812500	+6.78562304E+01	+6.83705979E+01	+2.83298975E-02	+8.40324941E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
12.000000	+6.79145524E+01	+6.84297336E+01	+2.99105824E-02	+8.45568258E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
12.187500	+6.79722436E+01	+6.84882447E+01	+3.15007784E-02	+8.50616243E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
12.375000	+6.80292817E+01	+6.85461088E+01	+3.31003934E-02	+8.55891098E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
12.562500	+6.80856444E+01	+6.86033043E+01	+3.47103701E-02	+8.61835480E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
12.750000	+6.81413098E+01	+6.86598100E+01	+3.63322764E-02	+8.68516645E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
12.937500	+6.81962570E+01	+6.87156057E+01	+3.79673075E-02	+8.75550581E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
13.125000	+6.82504661E+01	+6.87706714E+01	+3.96155911E-02	+8.82435086E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
13.312500	+6.83039181E+01	+6.88249881E+01	+4.12764391E-02	+8.88988284E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
13.500000	+6.83565946E+01	+6.88785370E+01	+4.29492972E-02	+8.95486611E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
13.687500	+6.84084771E+01	+6.89312999E+01	+4.46345138E-02	+9.02398283E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
13.875000	+6.84595473E+01	+6.89832590E+01	+4.63332907E-02	+9.09983816E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
14.062500	+6.85097870E+01	+6.90343970E+01	+4.80469532E-02	+9.18102797E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
14.250000	+6.85591790E+01	+6.90846969E+01	+4.97761762E-02	+9.26340983E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
14.437500	+6.86077068E+01	+6.91341424E+01	+5.15207318E-02	+9.34334109E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
14.625000	+6.86553548E+01	+6.91827173E+01	+5.32799291E-02	+9.42051012E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
14.812500	+6.87021074E+01	+6.92304059E+01	+5.50534231E-02	+9.49815973E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
15.000000	+6.87479488E+01	+6.92771929E+01	+5.68417390E-02	+9.58036736E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
15.187500	+6.87928633E+01	+6.93230632E+01	+5.86460609E-02	+9.66861313E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
15.375000	+6.88368354E+01	+6.93680019E+01	+6.04674689E-02	+9.76052838E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
15.562500	+6.88798506E+01	+6.94119947E+01	+6.23062590E-02	+9.85178132E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
15.750000	+6.89218949E+01	+6.94550274E+01	+6.41618869E-02	+9.93955809E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
15.937500	+6.89629548E+01	+6.94970861E+01	+6.60335933E-02	+1.00248988E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
16.125000	+6.90030167E+01	+6.95381572E+01	+6.79212240E-02	+1.01118828E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
16.312500	+6.90420666E+01	+6.95782272E+01	+6.98255494E-02	+1.02041296E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
16.500000	+6.90800907E+01	+6.96172829E+01	+7.17477726E-02	+1.03015748E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
16.687500	+6.91170755E+01	+6.96553113E+01	+7.36886399E-02	+1.04004794E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
16.875000	+6.91530083E+01	+6.96922997E+01	+7.56479524E-02	+1.04967226E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
17.062500	+6.91878768E+01	+6.97282354E+01	+7.76249109E-02	+1.05893080E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
17.250000	+6.92216690E+01	+6.97631062E+01	+7.96189428E-02	+1.06809052E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
17.437500	+6.92543725E+01	+6.97968997E+01	+8.16302503E-02	+1.07752960E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
17.625000	+6.92859746E+01	+6.98296040E+01	+8.36596788E-02	+1.08743457E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
17.812500	+6.93164630E+01	+6.98612071E+01	+8.57081299E-02	+1.09768010E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
18.000000	+6.93458255E+01	+6.98916972E+01	+8.77759792E-02	+1.10792801E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
18.187500	+6.93740507E+01	+6.99210628E+01	+8.98628600E-02	+1.11787218E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
18.375000	+6.94011275E+01	+6.99492924E+01	+9.19679999E-02	+1.12748708E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
18.562500	+6.94270448E+01	+6.99763746E+01	+9.40909365E-02	+1.13697868E-02	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
4.687500	+6.54999995E+01	+6.59866888E+01	-2.69823039E-02	+6.80616149E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
4.781250	+6.55271190E+01	+6.60141203E+01	-2.63412356E-02	+6.86996100E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
4.875000	+6.55545359E+01	+6.60418524E+01	-2.56941862E-02	+6.93192692E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
4.968750	+6.55822405E+01	+6.60698752E+01	-2.50414993E-02	+6.99062324E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
5.062500	+6.56102230E+01	+6.60981787E+01	-2.43834443E-02	+7.04676754E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
5.156250	+6.56384738E+01	+6.61267532E+01	-2.37202304E-02	+7.10084159E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
5.250000	+6.56669832E+01	+6.61555890E+01	-2.30520365E-02	+7.15296862E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
5.343750	+6.56957417E+01	+6.61846765E+01	-2.23790488E-02	+7.20288054E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
5.437500	+6.57247401E+01	+6.62140062E+01	-2.17014964E-02	+7.24998881E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
5.531250	+6.57539689E+01	+6.62435688E+01	-2.10196759E-02	+7.29354807E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
5.625000	+6.57834193E+01	+6.62733550E+01	-2.03339562E-02	+7.33287649E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
5.718750	+6.58130822E+01	+6.63033557E+01	-1.96447615E-02	+7.36757794E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
5.812500	+6.58429489E+01	+6.63335618E+01	-1.89525353E-02	+7.39770598E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
5.906250	+6.58730105E+01	+6.63639645E+01	-1.82576917E-02	+7.42382257E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
6.000000	+6.59032585E+01	+6.63945549E+01	-1.75605686E-02	+7.44693179E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
6.093750	+6.59336843E+01	+6.64253243E+01	-1.68613920E-02	+7.46830249E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
6.187500	+6.59642793E+01	+6.64562641E+01	-1.61602618E-02	+7.48922229E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
6.281250	+6.59950352E+01	+6.64873660E+01	-1.54571628E-02	+7.51074150E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
6.375000	+6.60259434E+01	+6.65186216E+01	-1.47519978E-02	+7.53346581E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
6.468750	+6.60569958E+01	+6.65500226E+01	-1.40446379E-02	+7.55744363E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
6.562500	+6.60881843E+01	+6.65815611E+01	-1.33349771E-02	+7.58217314E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
6.656250	+6.61195009E+01	+6.66132290E+01	-1.26229805E-02	+7.60672806E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
6.750000	+6.61509377E+01	+6.66450187E+01	-1.19087156E-02	+7.62997576E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
6.843750	+6.61824873E+01	+6.66769224E+01	-1.11923600E-02	+7.65084055E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
6.937500	+6.62141423E+01	+6.67089325E+01	-1.04741830E-02	+7.66855200E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
7.031250	+6.62458953E+01	+6.67410417E+01	-9.75450653E-03	+7.68282075E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
7.125000	+6.62777391E+01	+6.67732426E+01	-9.03365412E-03	+7.69390024E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
7.218750	+6.63096668E+01	+6.68055281E+01	-8.31190023E-03	+7.70252157E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
7.312500	+6.63416714E+01	+6.68378910E+01	-7.58943133E-03	+7.70972196E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
7.406250	+6.63737458E+01	+6.68703244E+01	-6.86632736E-03	+7.71661390E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
7.500000	+6.64058834E+01	+6.69028215E+01	-6.14256622E-03	+7.72415371E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
7.593750	+6.64380772E+01	+6.69353755E+01	-5.41804854E-03	+7.73296274E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
7.687500	+6.64703206E+01	+6.69679798E+01	-4.69263571E-03	+7.74323571E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
7.781250	+6.65026071E+01	+6.70006279E+01	-3.96619185E-03	+7.75474668E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
7.875000	+6.65349302E+01	+6.70333135E+01	-3.23862071E-03	+7.76694129E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
7.968750	+6.65672837E+01	+6.70660304E+01	-2.50989036E-03	+7.77908891E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
8.062500	+6.65996615E+01	+6.70987723E+01	-1.78004154E-03	+7.79046074E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
8.156250	+6.66320576E+01	+6.71315332E+01	-1.04917897E-03	+7.80049835E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
8.250000	+6.66644661E+01	+6.71643074E+01	-3.17448094E-04	+7.80894168E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
8.343750	+6.66968813E+01	+6.71970889E+01	+4.14997598E-04	+7.81589292E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
8.437500	+6.67292976E+01	+6.72298720E+01	+1.14803183E-03	+7.82180408E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
8.531250	+6.67617095E+01	+6.72626511E+01	+1.88158586E-03	+7.82738900E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
8.625000	+6.67941113E+01	+6.72954208E+01	+2.61566727E-03	+7.83347552E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
8.718750	+6.68264977E+01	+6.73281757E+01	+3.35036252E-03	+7.84082673E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
8.812500	+6.68588632E+01	+6.73609103E+01	+4.08582228E-03	+7.84996963E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
8.906250	+6.68912026E+01	+6.73936195E+01	+4.82223183E-03	+7.86107087E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
9.000000	+6.69235107E+01	+6.74262983E+01	+5.55977307E-03	+7.87389148E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
9.093750	+6.69557823E+01	+6.74589415E+01	+6.29858648E-03	+7.88783620E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
9.187500	+6.69880125E+01	+6.74915443E+01	+7.03874235E-03	+7.90209057E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
9.281250	+6.70201966E+01	+6.75241018E+01	+7.78022846E-03	+7.91627977E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
2.343750	+6.49483140E+01	+6.54287503E+01	-3.99133840E-02	+3.71454045E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
2.390625	+6.49564412E+01	+6.54369621E+01	-3.97373592E-02	+3.79584877E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
2.437500	+6.49647069E+01	+6.54453142E+01	-3.95575232E-02	+3.87757954E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
2.484375	+6.49731098E+01	+6.54538054E+01	-3.93738362E-02	+3.96021664E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
2.531250	+6.49816487E+01	+6.54624345E+01	-3.91862529E-02	+4.04385593E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
2.578125	+6.49903223E+01	+6.54712002E+01	-3.89947247E-02	+4.12853554E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
2.625000	+6.49991296E+01	+6.54801015E+01	-3.87992026E-02	+4.21422947E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
2.671875	+6.50080692E+01	+6.54891371E+01	-3.85996406E-02	+4.30084347E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
2.718750	+6.50171399E+01	+6.54983058E+01	-3.83959986E-02	+4.38821420E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
2.765625	+6.50263405E+01	+6.55076063E+01	-3.81882456E-02	+4.47611163E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
2.812500	+6.50356697E+01	+6.55170375E+01	-3.79763631E-02	+4.56424523E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
2.859375	+6.50451263E+01	+6.55265981E+01	-3.77603476E-02	+4.65227324E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
2.906250	+6.50547091E+01	+6.55362869E+01	-3.75402125E-02	+4.73981524E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
2.953125	+6.50644168E+01	+6.55461026E+01	-3.73159899E-02	+4.82646750E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
3.000000	+6.50742482E+01	+6.55560440E+01	-3.70877312E-02	+4.91181951E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
3.046875	+6.50842021E+01	+6.55661098E+01	-3.68555068E-02	+4.99547177E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
3.093750	+6.50942772E+01	+6.55762987E+01	-3.66194057E-02	+5.07705319E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
3.140625	+6.51044723E+01	+6.55866094E+01	-3.63795331E-02	+5.15623696E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
3.187500	+6.51147862E+01	+6.55970407E+01	-3.61360085E-02	+5.23275433E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
3.234375	+6.51252177E+01	+6.56075914E+01	-3.58889624E-02	+5.30640539E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
3.281250	+6.51357655E+01	+6.56182600E+01	-3.56385330E-02	+5.37706600E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
3.328125	+6.51464284E+01	+6.56290453E+01	-3.53848624E-02	+5.44469091E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
3.375000	+6.51572051E+01	+6.56399460E+01	-3.51280932E-02	+5.50931286E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
3.421875	+6.51680946E+01	+6.56509608E+01	-3.48683643E-02	+5.57103792E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
3.468750	+6.51790954E+01	+6.56620884E+01	-3.46058084E-02	+5.63003749E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
3.515625	+6.51902063E+01	+6.56733275E+01	-3.43405483E-02	+5.68653751E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
3.562500	+6.52014261E+01	+6.56846767E+01	-3.40726955E-02	+5.74080571E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
3.609375	+6.52127535E+01	+6.56961348E+01	-3.38023478E-02	+5.79313745E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
3.656250	+6.52241872E+01	+6.57077003E+01	-3.35295889E-02	+5.84384102E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
3.703125	+6.52357259E+01	+6.57193721E+01	-3.32544877E-02	+5.89322311E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
3.750000	+6.52473684E+01	+6.57311488E+01	-3.29770992E-02	+5.94157516E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
3.796875	+6.52591134E+01	+6.57430290E+01	-3.26974650E-02	+5.98916118E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
3.843750	+6.52709594E+01	+6.57550115E+01	-3.24156153E-02	+6.03620749E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
3.890625	+6.52829053E+01	+6.57670949E+01	-3.21315706E-02	+6.08289503E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
3.937500	+6.52949497E+01	+6.57792779E+01	-3.18453439E-02	+6.12935446E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
3.984375	+6.53070913E+01	+6.57915592E+01	-3.15569436E-02	+6.17566397E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
4.031250	+6.53193288E+01	+6.58039375E+01	-3.12663754E-02	+6.22185018E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
4.078125	+6.53316609E+01	+6.58164115E+01	-3.09736451E-02	+6.26789168E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
4.125000	+6.53440863E+01	+6.58289798E+01	-3.06787606E-02	+6.31372492E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
4.171875	+6.53566036E+01	+6.58416412E+01	-3.03817334E-02	+6.35925203E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
4.218750	+6.53692116E+01	+6.58543943E+01	-3.00825807E-02	+6.40434984E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
4.265625	+6.53819091E+01	+6.58672380E+01	-2.97813256E-02	+6.44887956E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
4.312500	+6.53946946E+01	+6.58801708E+01	-2.94779982E-02	+6.49269670E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
4.359375	+6.54075670E+01	+6.58931914E+01	-2.91726353E-02	+6.53566024E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
4.406250	+6.54205250E+01	+6.59062987E+01	-2.88652801E-02	+6.57764096E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
4.453125	+6.54335673E+01	+6.59194912E+01	-2.85559815E-02	+6.61852839E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
4.500000	+6.54466926E+01	+6.59327678E+01	-2.82447931E-02	+6.65823626E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
4.546875	+6.54598998E+01	+6.59461271E+01	-2.79317718E-02	+6.69670605E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
4.593750	+6.54731875E+01	+6.59595679E+01	-2.76169769E-02	+6.73390882E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
4.640625	+6.54865545E+01	+6.59730889E+01	-2.73004679E-02	+6.77047463E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.171875	+6.47932284E+01	+6.52721839E+01	-4.30004168E-02	+1.39263457E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.195312	+6.47953748E+01	+6.52743462E+01	-4.29671126E-02	+1.44932279E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.218750	+6.47975618E+01	+6.52765498E+01	-4.29324798E-02	+1.50585389E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.242188	+6.47997893E+01	+6.52787946E+01	-4.28965257E-02	+1.56205215E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.265625	+6.48020574E+01	+6.52810805E+01	-4.28592586E-02	+1.61788264E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.289062	+6.48043657E+01	+6.52834073E+01	-4.28206875E-02	+1.67331481E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.312500	+6.48067143E+01	+6.52857750E+01	-4.27808220E-02	+1.72832215E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.335938	+6.48091031E+01	+6.52881835E+01	-4.27396724E-02	+1.78288191E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.359375	+6.48115320E+01	+6.52906327E+01	-4.26972494E-02	+1.83697488E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.382812	+6.48140009E+01	+6.52931225E+01	-4.26535642E-02	+1.89058507E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.406250	+6.48165096E+01	+6.52956528E+01	-4.26086282E-02	+1.94369932E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.429688	+6.48190582E+01	+6.52982235E+01	-4.25624533E-02	+1.99630736E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.453125	+6.48216464E+01	+6.53008344E+01	-4.25150513E-02	+2.04840126E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.476562	+6.48242743E+01	+6.53034856E+01	-4.24664345E-02	+2.09997523E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.500000	+6.48269416E+01	+6.53061768E+01	-4.24166150E-02	+2.15102563E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.523438	+6.48296483E+01	+6.53089080E+01	-4.23656051E-02	+2.20155057E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.546875	+6.48323943E+01	+6.53116790E+01	-4.23134173E-02	+2.25154979E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.570312	+6.48351795E+01	+6.53144897E+01	-4.22600637E-02	+2.30102452E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.593750	+6.48380038E+01	+6.53173401E+01	-4.22055568E-02	+2.34997730E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.617188	+6.48408670E+01	+6.53202301E+01	-4.21499086E-02	+2.39841198E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.640625	+6.48437691E+01	+6.53231594E+01	-4.20931312E-02	+2.44633360E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.664062	+6.48467100E+01	+6.53261280E+01	-4.20352367E-02	+2.49374818E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.687500	+6.48496895E+01	+6.53291358E+01	-4.19762368E-02	+2.54066294E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.710938	+6.48527075E+01	+6.53321826E+01	-4.19161431E-02	+2.58708600E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.734375	+6.48557640E+01	+6.53352684E+01	-4.18549671E-02	+2.63302648E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.757812	+6.48588587E+01	+6.53383930E+01	-4.17927200E-02	+2.67849467E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.781250	+6.48619916E+01	+6.53415563E+01	-4.17294127E-02	+2.72350180E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.804688	+6.48651626E+01	+6.53447581E+01	-4.16650558E-02	+2.76806013E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.828125	+6.48683716E+01	+6.53479984E+01	-4.15996598E-02	+2.81218305E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.851562	+6.48716183E+01	+6.53512770E+01	-4.15332347E-02	+2.85588518E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.875000	+6.48749028E+01	+6.53545939E+01	-4.14657902E-02	+2.89918218E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.898438	+6.48782249E+01	+6.53579488E+01	-4.13973356E-02	+2.94209094E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.921875	+6.48815844E+01	+6.53613416E+01	-4.13278797E-02	+2.98462975E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.945312	+6.48849812E+01	+6.53647723E+01	-4.12574311E-02	+3.02681796E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.968750	+6.48884153E+01	+6.53682406E+01	-4.11859976E-02	+3.06867635E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
1.992188	+6.48918865E+01	+6.53717465E+01	-4.11135869E-02	+3.11022705E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
2.015625	+6.48953946E+01	+6.53752899E+01	-4.10402057E-02	+3.15149326E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
2.039062	+6.48989395E+01	+6.53788705E+01	-4.09658606E-02	+3.19249962E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
2.062500	+6.49025212E+01	+6.53824883E+01	-4.08905573E-02	+3.23327198E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
2.085938	+6.49061394E+01	+6.53861431E+01	-4.08143010E-02	+3.27383713E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
2.109375	+6.49097940E+01	+6.53898348E+01	-4.07370962E-02	+3.31422313E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
2.132812	+6.49134849E+01	+6.53935632E+01	-4.06589468E-02	+3.35445882E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
2.156250	+6.49172120E+01	+6.53973283E+01	-4.05798559E-02	+3.39457384E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
2.179688	+6.49209751E+01	+6.54011298E+01	-4.04998261E-02	+3.43459844E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
2.203125	+6.49247742E+01	+6.54049677E+01	-4.04188591E-02	+3.47456327E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
2.226562	+6.49286089E+01	+6.54088418E+01	-4.03369560E-02	+3.51449922E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
2.250000	+6.49324793E+01	+6.54127519E+01	-4.02541170E-02	+3.55443701E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
2.273438	+6.49363851E+01	+6.54166980E+01	-4.01703417E-02	+3.59440721E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
2.296875	+6.49403263E+01	+6.54206798E+01	-4.00856291E-02	+3.63443970E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02
2.320312	+6.49443026E+01	+6.54246973E+01	-3.99999774E-02	+3.67451071E-03	+9.54186074E+01	+6.53857579E+02	+1.45931791E-01	+1.00000000E+00	+0.00000000E+00	+3.25752016E+01	+6.53223362E+02	+4.98683965E-02


==> anc/otoc_to_plot_supersymmetric_M700_L1.5916_n200_beta7.5000.dat <==
400.000000	+1.77355088E+01	+2.45297293E+01	+2.60921951E+00	+2.29909312E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
408.000000	+1.75521457E+01	+2.44833904E+01	+2.62918659E+00	+2.69267545E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
416.000000	+1.73746033E+01	+2.44679349E+01	+2.65230232E+00	+2.78068772E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
424.000000	+1.71849503E+01	+2.44315360E+01	+2.67367759E+00	+2.63047843E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
432.000000	+1.70079289E+01	+2.44061738E+01	+2.69438997E+00	+2.58442928E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
440.000000	+1.68413326E+01	+2.43938525E+01	+2.71502846E+00	+2.63756796E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
448.000000	+1.66808306E+01	+2.43979710E+01	+2.73659106E+00	+2.68894898E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
456.000000	+1.65227237E+01	+2.44072683E+01	+2.75805164E+00	+2.55459156E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
464.000000	+1.63599310E+01	+2.43990327E+01	+2.77746453E+00	+2.35182296E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
472.000000	+1.62068620E+01	+2.43937481E+01	+2.79568081E+00	+2.39095774E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
480.000000	+1.60252334E+01	+2.43778318E+01	+2.81571985E+00	+2.36407165E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
488.000000	+1.58533331E+01	+2.43558206E+01	+2.83350596E+00	+2.07573473E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
496.000000	+1.56922303E+01	+2.43268911E+01	+2.84893161E+00	+2.09560854E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
504.000000	+1.55460143E+01	+2.43384213E+01	+2.86703569E+00	+2.41054014E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
512.000000	+1.53928376E+01	+2.43670311E+01	+2.88750025E+00	+2.16814093E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
520.000000	+1.52351162E+01	+2.43378862E+01	+2.90172595E+00	+1.89325322E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
528.000000	+1.50626229E+01	+2.43128224E+01	+2.91779230E+00	+2.10630216E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
536.000000	+1.49156633E+01	+2.43304321E+01	+2.93542678E+00	+2.11030477E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
544.000000	+1.47833398E+01	+2.43512039E+01	+2.95155718E+00	+1.92129422E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
552.000000	+1.46095303E+01	+2.43182101E+01	+2.96616749E+00	+1.70701388E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
560.000000	+1.44472869E+01	+2.42800720E+01	+2.97886940E+00	+1.94221685E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
568.000000	+1.43210771E+01	+2.43361953E+01	+2.99724296E+00	+2.12407775E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
576.000000	+1.41589298E+01	+2.43316278E+01	+3.01285464E+00	+1.85681074E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
584.000000	+1.40016678E+01	+2.43187888E+01	+3.02695193E+00	+1.84583314E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
592.000000	+1.38476915E+01	+2.43253036E+01	+3.04238797E+00	+1.69434122E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
600.000000	+1.36708579E+01	+2.42714961E+01	+3.05406139E+00	+1.62283442E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
608.000000	+1.35401579E+01	+2.42933876E+01	+3.06835332E+00	+1.71389355E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
616.000000	+1.33838027E+01	+2.42791572E+01	+3.08148369E+00	+1.61634350E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
624.000000	+1.32234688E+01	+2.42584202E+01	+3.09421482E+00	+1.61555407E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
632.000000	+1.30791773E+01	+2.42598359E+01	+3.10733255E+00	+1.67762973E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
640.000000	+1.29548615E+01	+2.42900250E+01	+3.12105689E+00	+1.68085584E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
648.000000	+1.27881776E+01	+2.42736051E+01	+3.13422624E+00	+1.78529140E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
656.000000	+1.26192008E+01	+2.42828182E+01	+3.14962156E+00	+1.92321462E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
664.000000	+1.24482310E+01	+2.42925755E+01	+3.16499768E+00	+1.82410526E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
672.000000	+1.23019976E+01	+2.43110420E+01	+3.17880724E+00	+1.64291569E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
680.000000	+1.21867050E+01	+2.43465259E+01	+3.19128433E+00	+1.47502702E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
688.000000	+1.20500530E+01	+2.43458868E+01	+3.20240767E+00	+1.31054393E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
696.000000	+1.19212517E+01	+2.43387403E+01	+3.21225303E+00	+1.21766162E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
704.000000	+1.18128745E+01	+2.43506118E+01	+3.22189026E+00	+1.45128513E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
712.000000	+1.16660561E+01	+2.43752596E+01	+3.23547359E+00	+1.78167638E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
720.000000	+1.14884565E+01	+2.43887479E+01	+3.25039708E+00	+1.51156328E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
728.000000	+1.13660264E+01	+2.43863492E+01	+3.25965861E+00	+8.57374636E-04	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
736.000000	+1.12598082E+01	+2.43382851E+01	+3.26411508E+00	+3.84932844E-04	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
744.000000	+1.11497055E+01	+2.42504669E+01	+3.26581753E+00	+6.07650056E-04	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
752.000000	+1.10137245E+01	+2.42199757E+01	+3.27383748E+00	+1.55933517E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
760.000000	+1.08298407E+01	+2.42615693E+01	+3.29076690E+00	+1.85032496E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
768.000000	+1.06915009E+01	+2.42945708E+01	+3.30344268E+00	+1.15424220E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
776.000000	+1.06081292E+01	+2.42902180E+01	+3.30923477E+00	+7.90263853E-04	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
784.000000	+1.05520953E+01	+2.43282574E+01	+3.31608690E+00	+1.40721005E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
792.000000	+1.04459197E+01	+2.44395599E+01	+3.33175013E+00	+2.50859845E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
200.000000	+1.58845610E+01	+1.81324577E+01	+1.50314216E+00	+1.15687608E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
204.000000	+1.63915805E+01	+1.87448226E+01	+1.54894118E+00	+1.13307498E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
208.000000	+1.68760330E+01	+1.93372132E+01	+1.59378816E+00	+1.10604341E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
212.000000	+1.73353232E+01	+1.99062783E+01	+1.63742466E+00	+1.07608084E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
216.000000	+1.77663408E+01	+2.04487825E+01	+1.67987463E+00	+1.05382910E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
220.000000	+1.81660716E+01	+2.09631734E+01	+1.72173098E+00	+1.03135848E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
224.000000	+1.85344402E+01	+2.14475936E+01	+1.76238331E+00	+9.98938981E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
228.000000	+1.88693088E+01	+2.18991159E+01	+1.80164610E+00	+9.55824266E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
232.000000	+1.91723663E+01	+2.23170146E+01	+1.83884925E+00	+9.04715698E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
236.000000	+1.94436862E+01	+2.27009131E+01	+1.87402336E+00	+8.56280951E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
240.000000	+1.96823563E+01	+2.30499705E+01	+1.90735172E+00	+8.21878208E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
244.000000	+1.98868142E+01	+2.33654021E+01	+1.93977362E+00	+7.94041269E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
248.000000	+2.00607873E+01	+2.36492642E+01	+1.97087503E+00	+7.61249017E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
252.000000	+2.02060575E+01	+2.39030748E+01	+2.00067354E+00	+7.35481326E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
256.000000	+2.03234030E+01	+2.41293557E+01	+2.02971353E+00	+7.06142578E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
260.000000	+2.04164816E+01	+2.43283604E+01	+2.05716494E+00	+6.70895712E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
264.000000	+2.04833700E+01	+2.44991757E+01	+2.08338519E+00	+6.43160278E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
268.000000	+2.05247731E+01	+2.46431972E+01	+2.10861777E+00	+6.17960858E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
272.000000	+2.05463594E+01	+2.47656832E+01	+2.13282206E+00	+5.96380348E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
276.000000	+2.05480987E+01	+2.48677774E+01	+2.15632819E+00	+5.64373265E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
280.000000	+2.05356251E+01	+2.49498168E+01	+2.17797192E+00	+5.25554454E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
284.000000	+2.05086811E+01	+2.50138500E+01	+2.19837255E+00	+5.02378521E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
288.000000	+2.04652882E+01	+2.50605008E+01	+2.21816220E+00	+4.89411440E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
292.000000	+2.04085235E+01	+2.50935814E+01	+2.23752546E+00	+4.69947910E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
296.000000	+2.03408935E+01	+2.51121555E+01	+2.25575803E+00	+4.43273202E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
300.000000	+2.02656323E+01	+2.51198121E+01	+2.27298732E+00	+4.28439046E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
304.000000	+2.01824036E+01	+2.51200361E+01	+2.29003316E+00	+4.22895605E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
308.000000	+2.00926240E+01	+2.51138382E+01	+2.30681897E+00	+4.08878847E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
312.000000	+2.00001130E+01	+2.51019276E+01	+2.32274346E+00	+3.97008559E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
316.000000	+1.99024966E+01	+2.50857476E+01	+2.33857965E+00	+3.94838232E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
320.000000	+1.97972637E+01	+2.50628018E+01	+2.35433052E+00	+3.85209199E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
324.000000	+1.96889067E+01	+2.50343753E+01	+2.36939639E+00	+3.80315907E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
328.000000	+1.95782924E+01	+2.50064980E+01	+2.38475580E+00	+3.82589664E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
332.000000	+1.94661671E+01	+2.49777750E+01	+2.40000356E+00	+3.69370637E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
336.000000	+1.93553587E+01	+2.49463593E+01	+2.41430545E+00	+3.54860340E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
340.000000	+1.92493233E+01	+2.49196413E+01	+2.42839239E+00	+3.49594224E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
344.000000	+1.91433375E+01	+2.48929118E+01	+2.44227298E+00	+3.34781881E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
348.000000	+1.90376913E+01	+2.48619269E+01	+2.45517494E+00	+3.19362922E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
352.000000	+1.89335497E+01	+2.48319126E+01	+2.46782202E+00	+3.12681776E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
356.000000	+1.88278867E+01	+2.47996503E+01	+2.48018948E+00	+3.08069139E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
360.000000	+1.87201207E+01	+2.47656580E+01	+2.49246755E+00	+3.07861852E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
364.000000	+1.86111124E+01	+2.47317805E+01	+2.50481843E+00	+2.98863833E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
368.000000	+1.85065965E+01	+2.46984190E+01	+2.51637666E+00	+2.83283919E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
372.000000	+1.84071372E+01	+2.46680999E+01	+2.52748114E+00	+2.82520245E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
376.000000	+1.83091722E+01	+2.46425334E+01	+2.53897828E+00	+2.98180291E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
380.000000	+1.82065319E+01	+2.46186419E+01	+2.55133557E+00	+3.07881491E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
384.000000	+1.81034178E+01	+2.45947100E+01	+2.56360879E+00	+2.94653239E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
388.000000	+1.80063050E+01	+2.45713584E+01	+2.57490783E+00	+2.79600231E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
392.000000	+1.79141505E+01	+2.45522761E+01	+2.58597681E+00	+2.83886548E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
396.000000	+1.78257022E+01	+2.45415600E+01	+2.59761875E+00	+2.98210315E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
100.000000	+1.56358807E+01	+1.67571931E+01	+8.07646960E-01	+1.41243728E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
102.000000	+1.50135648E+01	+1.61380189E+01	+8.10444843E-01	+1.38544559E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
104.000000	+1.44262893E+01	+1.55538330E+01	+8.13188743E-01	+1.39452727E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
106.000000	+1.38740078E+01	+1.50047518E+01	+8.16022952E-01	+1.43818098E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
108.000000	+1.33567635E+01	+1.44908124E+01	+8.18941467E-01	+1.47788385E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
110.000000	+1.28745981E+01	+1.40120462E+01	+8.21934488E-01	+1.44298640E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
112.000000	+1.24278099E+01	+1.35684234E+01	+8.24713412E-01	+1.40114845E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
114.000000	+1.20159328E+01	+1.31597738E+01	+8.27539082E-01	+1.34903103E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
116.000000	+1.16390789E+01	+1.27858639E+01	+8.30109536E-01	+1.40074902E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
118.000000	+1.12961550E+01	+1.24464229E+01	+8.33142078E-01	+1.60426973E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
120.000000	+1.09869714E+01	+1.21411390E+01	+8.36526615E-01	+1.84402768E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
122.000000	+1.07108682E+01	+1.18696520E+01	+8.40518188E-01	+2.18499536E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
124.000000	+1.04672376E+01	+1.16315369E+01	+8.45266597E-01	+2.53401670E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
126.000000	+1.02556905E+01	+1.14262796E+01	+8.50654255E-01	+2.83273036E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
128.000000	+1.00756991E+01	+1.12532660E+01	+8.56597518E-01	+3.19221286E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
130.000000	+9.92618758E+00	+1.11118195E+01	+8.63423107E-01	+3.54581850E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
132.000000	+9.80684380E+00	+1.10012314E+01	+8.70780792E-01	+3.74696284E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
134.000000	+9.71720561E+00	+1.09207415E+01	+8.78410958E-01	+4.04461102E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
136.000000	+9.65562588E+00	+1.08694940E+01	+8.86959236E-01	+4.47313706E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
138.000000	+9.62122506E+00	+1.08464891E+01	+8.96303506E-01	+4.79325587E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
140.000000	+9.61331153E+00	+1.08506777E+01	+9.06132260E-01	+5.14786782E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
142.000000	+9.63025929E+00	+1.08810148E+01	+9.16894977E-01	+5.64897858E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
144.000000	+9.67084011E+00	+1.09364840E+01	+9.28728174E-01	+6.12173565E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
146.000000	+9.73434848E+00	+1.10161093E+01	+9.41381920E-01	+6.53543225E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
148.000000	+9.81970199E+00	+1.11188683E+01	+9.54869903E-01	+6.97968768E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
150.000000	+9.92554786E+00	+1.12435980E+01	+9.69300671E-01	+7.47357542E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
152.000000	+1.00504565E+01	+1.13890468E+01	+9.84764205E-01	+7.98023865E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
154.000000	+1.01931373E+01	+1.15539395E+01	+1.00122163E+00	+8.43124377E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
156.000000	+1.03525560E+01	+1.17370601E+01	+1.01848918E+00	+8.76896605E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
158.000000	+1.05278804E+01	+1.19372610E+01	+1.03629749E+00	+9.01394870E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
160.000000	+1.07180907E+01	+1.21534250E+01	+1.05454497E+00	+9.34197115E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
162.000000	+1.09213652E+01	+1.23844077E+01	+1.07366537E+00	+9.75555915E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
164.000000	+1.11366111E+01	+1.26290626E+01	+1.09356721E+00	+1.00896517E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
166.000000	+1.13629990E+01	+1.28862956E+01	+1.11402398E+00	+1.02932152E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
168.000000	+1.15997458E+01	+1.31549283E+01	+1.13474007E+00	+1.04896788E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
170.000000	+1.18451096E+01	+1.34336816E+01	+1.15598270E+00	+1.07757473E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
172.000000	+1.20976577E+01	+1.37213389E+01	+1.17784306E+00	+1.10800724E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
174.000000	+1.23562025E+01	+1.40167640E+01	+1.20030299E+00	+1.12491591E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
176.000000	+1.26204085E+01	+1.43188185E+01	+1.22283970E+00	+1.12887874E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
178.000000	+1.28891554E+01	+1.46264185E+01	+1.24545814E+00	+1.13222672E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
180.000000	+1.31615382E+01	+1.49386360E+01	+1.26812877E+00	+1.14035515E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
182.000000	+1.34363863E+01	+1.52547284E+01	+1.29107234E+00	+1.15438668E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
184.000000	+1.37128956E+01	+1.55739758E+01	+1.31430423E+00	+1.16596295E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
186.000000	+1.39903430E+01	+1.58954986E+01	+1.33771086E+00	+1.17843381E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
188.000000	+1.42672840E+01	+1.62181910E+01	+1.36144159E+00	+1.18807323E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
190.000000	+1.45431863E+01	+1.65410663E+01	+1.38523379E+00	+1.19067880E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
192.000000	+1.48173386E+01	+1.68634100E+01	+1.40906874E+00	+1.19184466E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
194.000000	+1.50890870E+01	+1.71845204E+01	+1.43290758E+00	+1.18509669E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
196.000000	+1.53582141E+01	+1.75036129E+01	+1.45647261E+00	+1.17441957E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
198.000000	+1.56236139E+01	+1.78198328E+01	+1.47988436E+00	+1.16675564E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
50.000000	+3.94368646E+01	+4.01794940E+01	+3.95589007E-01	+1.70122845E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
51.000000	+3.89785874E+01	+3.97338914E+01	+4.12512238E-01	+1.68341762E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
52.000000	+3.85071128E+01	+3.92751710E+01	+4.29257360E-01	+1.66388007E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
53.000000	+3.80234851E+01	+3.88043467E+01	+4.45789839E-01	+1.63700901E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
54.000000	+3.75288197E+01	+3.83224404E+01	+4.61997540E-01	+1.60526936E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
55.000000	+3.70241370E+01	+3.78304753E+01	+4.77895226E-01	+1.57482755E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
56.000000	+3.65104621E+01	+3.73294769E+01	+4.93494091E-01	+1.53952387E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
57.000000	+3.59889084E+01	+3.68204604E+01	+5.08685704E-01	+1.49706595E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
58.000000	+3.54605109E+01	+3.63044189E+01	+5.23435410E-01	+1.45661477E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
59.000000	+3.49261942E+01	+3.57823275E+01	+5.37817999E-01	+1.41943413E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
60.000000	+3.43869336E+01	+3.52551424E+01	+5.51824092E-01	+1.37644832E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
61.000000	+3.38437596E+01	+3.47237888E+01	+5.65346965E-01	+1.32693247E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
62.000000	+3.32975951E+01	+3.41891534E+01	+5.78362742E-01	+1.28073752E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
63.000000	+3.27492278E+01	+3.36520899E+01	+5.90961716E-01	+1.24152446E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
64.000000	+3.21994497E+01	+3.31134229E+01	+6.03193231E-01	+1.20117595E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
65.000000	+3.16491273E+01	+3.25739419E+01	+6.14985235E-01	+1.15286204E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
66.000000	+3.10991001E+01	+3.20343919E+01	+6.26250472E-01	+1.10117370E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
67.000000	+3.05500653E+01	+3.14954735E+01	+6.37008709E-01	+1.05571940E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
68.000000	+3.00026001E+01	+3.09578500E+01	+6.47364860E-01	+1.01890870E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
69.000000	+2.94572812E+01	+3.04221528E+01	+6.57386883E-01	+9.83548058E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
70.000000	+2.89147521E+01	+2.98889787E+01	+6.67035821E-01	+9.41697216E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
71.000000	+2.83756668E+01	+2.93588829E+01	+6.76220827E-01	+8.93093373E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
72.000000	+2.78405934E+01	+2.88323778E+01	+6.84897688E-01	+8.44921858E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
73.000000	+2.73099632E+01	+2.83099353E+01	+6.93119264E-01	+8.04716570E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
74.000000	+2.67841202E+01	+2.77919959E+01	+7.00992020E-01	+7.73453534E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
75.000000	+2.62634137E+01	+2.72789746E+01	+7.08588335E-01	+7.45584129E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
76.000000	+2.57482389E+01	+2.67712563E+01	+7.15903702E-01	+7.14080679E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
77.000000	+2.52390278E+01	+2.62691967E+01	+7.22869949E-01	+6.75566105E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
78.000000	+2.47361854E+01	+2.57731189E+01	+7.29415024E-01	+6.32317031E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
79.000000	+2.42400316E+01	+2.52833111E+01	+7.35516289E-01	+5.90637060E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
80.000000	+2.37507784E+01	+2.48000336E+01	+7.41227766E-01	+5.55799203E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
81.000000	+2.32685853E+01	+2.43235266E+01	+7.46632273E-01	+5.29689867E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
82.000000	+2.27935818E+01	+2.38540117E+01	+7.51821563E-01	+5.09603335E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
83.000000	+2.23259461E+01	+2.33916944E+01	+7.56824340E-01	+4.90252229E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
84.000000	+2.18658852E+01	+2.29367638E+01	+7.61626608E-01	+4.67619244E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
85.000000	+2.14136270E+01	+2.24893893E+01	+7.66176725E-01	+4.39197280E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
86.000000	+2.09693948E+01	+2.20497214E+01	+7.70410553E-01	+4.06786334E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
87.000000	+2.05333422E+01	+2.16178923E+01	+7.74312451E-01	+3.72523520E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
88.000000	+2.01056118E+01	+2.11940174E+01	+7.77861024E-01	+3.42037432E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
89.000000	+1.96861992E+01	+2.07781939E+01	+7.81153200E-01	+3.16994279E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
90.000000	+1.92751836E+01	+2.03705114E+01	+7.84200909E-01	+2.99560906E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
91.000000	+1.88725008E+01	+1.99710575E+01	+7.87144418E-01	+2.88634293E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
92.000000	+1.84782477E+01	+1.95799169E+01	+7.89973595E-01	+2.78699459E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
93.000000	+1.80924652E+01	+1.91971624E+01	+7.92718407E-01	+2.70077646E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
94.000000	+1.77152198E+01	+1.88228558E+01	+7.95375148E-01	+2.59546423E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
95.000000	+1.73466037E+01	+1.84570502E+01	+7.97909336E-01	+2.42351762E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
96.000000	+1.69867858E+01	+1.80998035E+01	+8.00222183E-01	+2.24991448E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
97.000000	+1.66357091E+01	+1.77511637E+01	+8.02409165E-01	+2.07097840E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
98.000000	+1.62935308E+01	+1.74111682E+01	+8.04364140E-01	+1.82194339E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
99.000000	+1.59603139E+01	+1.70798404E+01	+8.06053052E-01	+1.55587992E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
25.000000	+4.47457345E+01	+4.52786917E+01	+6.38330401E-02	+7.65732781E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
25.500000	+4.47600495E+01	+4.52950735E+01	+6.77036208E-02	+7.82499510E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
26.000000	+4.47701552E+01	+4.53072991E+01	+7.16580352E-02	+7.99474266E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
26.500000	+4.47759791E+01	+4.53152977E+01	+7.56983634E-02	+8.16924202E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
27.000000	+4.47774496E+01	+4.53189996E+01	+7.98272772E-02	+8.34888844E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
27.500000	+4.47744958E+01	+4.53183360E+01	+8.40472519E-02	+8.53383684E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
28.000000	+4.47670480E+01	+4.53132393E+01	+8.83611140E-02	+8.72488420E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
28.500000	+4.47550370E+01	+4.53036429E+01	+9.27721361E-02	+8.92247769E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
29.000000	+4.47383948E+01	+4.52894813E+01	+9.72835917E-02	+9.12733830E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
29.500000	+4.47170541E+01	+4.52706901E+01	+1.01899474E-01	+9.34017439E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
30.000000	+4.46909488E+01	+4.52472066E+01	+1.06623766E-01	+9.56127260E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
30.500000	+4.46600142E+01	+4.52189691E+01	+1.11460747E-01	+9.79119484E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
31.000000	+4.46241872E+01	+4.51859182E+01	+1.16414961E-01	+1.00299414E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
31.500000	+4.45834066E+01	+4.51479960E+01	+1.21490688E-01	+1.02775139E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
32.000000	+4.45376133E+01	+4.51051473E+01	+1.26692475E-01	+1.05338092E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
32.500000	+4.44867510E+01	+4.50573191E+01	+1.32024498E-01	+1.07982491E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
33.000000	+4.44307662E+01	+4.50044617E+01	+1.37490724E-01	+1.10705430E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
33.500000	+4.43696087E+01	+4.49465284E+01	+1.43095041E-01	+1.13498623E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
34.000000	+4.43032322E+01	+4.48834762E+01	+1.48840586E-01	+1.16353998E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
34.500000	+4.42315942E+01	+4.48152658E+01	+1.54730441E-01	+1.19264550E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
35.000000	+4.41546568E+01	+4.47418625E+01	+1.60767041E-01	+1.22214889E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
35.500000	+4.40723870E+01	+4.46632357E+01	+1.66951929E-01	+1.25200468E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
36.000000	+4.39847563E+01	+4.45793600E+01	+1.73287088E-01	+1.28200533E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
36.500000	+4.38917427E+01	+4.44902149E+01	+1.79771983E-01	+1.31204182E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
37.000000	+4.37933288E+01	+4.43957854E+01	+1.86407506E-01	+1.34206510E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
37.500000	+4.36895038E+01	+4.42960621E+01	+1.93192634E-01	+1.37167761E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
38.000000	+4.35802640E+01	+4.41910413E+01	+2.00124282E-01	+1.40099358E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
38.500000	+4.34656096E+01	+4.40807255E+01	+2.07202569E-01	+1.42979608E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
39.000000	+4.33455504E+01	+4.39651233E+01	+2.14422243E-01	+1.45761318E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
39.500000	+4.32201019E+01	+4.38442495E+01	+2.21778701E-01	+1.48481105E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
40.000000	+4.30892843E+01	+4.37181253E+01	+2.29270354E-01	+1.51104612E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
40.500000	+4.29531280E+01	+4.35867783E+01	+2.36889162E-01	+1.53575679E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
41.000000	+4.28116697E+01	+4.34502427E+01	+2.44627921E-01	+1.55939154E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
41.500000	+4.26649500E+01	+4.33085588E+01	+2.52483078E-01	+1.58192701E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
42.000000	+4.25130182E+01	+4.31617733E+01	+2.60447192E-01	+1.60258316E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
42.500000	+4.23559329E+01	+4.30099392E+01	+2.68508909E-01	+1.62149685E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
43.000000	+4.21937553E+01	+4.28531157E+01	+2.76662160E-01	+1.63934532E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
43.500000	+4.20265515E+01	+4.26913676E+01	+2.84902363E-01	+1.65539615E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
44.000000	+4.18543994E+01	+4.25247656E+01	+2.93216122E-01	+1.66901238E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
44.500000	+4.16773812E+01	+4.23533862E+01	+3.01592486E-01	+1.68126667E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
45.000000	+4.14955788E+01	+4.21773110E+01	+3.10028788E-01	+1.69239173E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
45.500000	+4.13090835E+01	+4.19966266E+01	+3.18516404E-01	+1.70099118E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
46.000000	+4.11179967E+01	+4.18114243E+01	+3.27038700E-01	+1.70704886E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
46.500000	+4.09224195E+01	+4.16218000E+01	+3.35586892E-01	+1.71237534E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
47.000000	+4.07224503E+01	+4.14278542E+01	+3.44162454E-01	+1.71693168E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
47.500000	+4.05181991E+01	+4.12296912E+01	+3.52756209E-01	+1.71841144E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
48.000000	+4.03097880E+01	+4.10274184E+01	+3.61346568E-01	+1.71669388E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
48.500000	+4.00973351E+01	+4.08211468E+01	+3.69923148E-01	+1.71452726E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
49.000000	+3.98809498E+01	+4.06109902E+01	+3.78491841E-01	+1.71303331E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
49.500000	+3.96607485E+01	+4.03970662E+01	+3.87053481E-01	+1.71162290E-02	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
12.500000	+4.32700034E+01	+4.37639986E+01	-1.20822836E-02	+5.13312372E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
12.750000	+4.33148898E+01	+4.38095197E+01	-1.07983926E-02	+5.13800428E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
13.000000	+4.33594460E+01	+4.38547119E+01	-9.51328146E-03	+5.14410678E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
13.250000	+4.34036460E+01	+4.38995497E+01	-8.22633922E-03	+5.15243173E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
13.500000	+4.34474647E+01	+4.39440082E+01	-6.93706560E-03	+5.16282540E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
13.750000	+4.34908782E+01	+4.39880637E+01	-5.64492652E-03	+5.17563221E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
14.000000	+4.35338631E+01	+4.40316932E+01	-4.34924949E-03	+5.19124180E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
14.250000	+4.35763970E+01	+4.40748746E+01	-3.04930562E-03	+5.20957803E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
14.500000	+4.36184580E+01	+4.41175866E+01	-1.74446048E-03	+5.23022880E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
14.750000	+4.36600254E+01	+4.41598084E+01	-4.34191217E-04	+5.25300752E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
15.000000	+4.37010789E+01	+4.42015202E+01	+8.82043284E-04	+5.27817243E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
15.250000	+4.37415990E+01	+4.42427026E+01	+2.20489500E-03	+5.30602045E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
15.500000	+4.37815664E+01	+4.42833371E+01	+3.53505351E-03	+5.33642713E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
15.750000	+4.38209630E+01	+4.43234055E+01	+4.87310856E-03	+5.36896803E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
16.000000	+4.38597708E+01	+4.43628903E+01	+6.21953752E-03	+5.40344724E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
16.250000	+4.38979727E+01	+4.44017745E+01	+7.57483218E-03	+5.44009565E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
16.500000	+4.39355519E+01	+4.44400417E+01	+8.93958535E-03	+5.47916626E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
16.750000	+4.39724919E+01	+4.44776758E+01	+1.03144153E-02	+5.52049940E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
17.000000	+4.40087770E+01	+4.45146613E+01	+1.16998350E-02	+5.56366834E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
17.250000	+4.40443917E+01	+4.45509829E+01	+1.30962495E-02	+5.60848822E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
17.500000	+4.40793211E+01	+4.45866259E+01	+1.45040792E-02	+5.65516934E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
17.750000	+4.41135504E+01	+4.46215760E+01	+1.59238342E-02	+5.70392399E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
18.000000	+4.41470654E+01	+4.46558192E+01	+1.73560412E-02	+5.75458915E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
18.250000	+4.41798521E+01	+4.46893416E+01	+1.88011287E-02	+5.80676846E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
18.500000	+4.42118970E+01	+4.47221300E+01	+2.02594254E-02	+5.86028474E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
18.750000	+4.42431867E+01	+4.47541713E+01	+2.17312711E-02	+5.91532819E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
19.000000	+4.42737083E+01	+4.47854527E+01	+2.32170895E-02	+5.97209923E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
19.250000	+4.43034489E+01	+4.48159616E+01	+2.47173207E-02	+6.03044136E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
19.500000	+4.43323961E+01	+4.48456858E+01	+2.62323102E-02	+6.08997689E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
19.750000	+4.43605377E+01	+4.48746133E+01	+2.77623092E-02	+6.15055010E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
20.000000	+4.43878616E+01	+4.49027323E+01	+2.93075852E-02	+6.21235595E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
20.250000	+4.44143561E+01	+4.49300311E+01	+3.08684871E-02	+6.27558574E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
20.500000	+4.44400096E+01	+4.49564983E+01	+3.24453781E-02	+6.34009241E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
20.750000	+4.44648106E+01	+4.49821229E+01	+3.40385333E-02	+6.40553416E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
21.000000	+4.44887481E+01	+4.50068937E+01	+3.56481452E-02	+6.47178263E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
21.250000	+4.45118110E+01	+4.50307999E+01	+3.72744247E-02	+6.53902987E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
21.500000	+4.45339884E+01	+4.50538308E+01	+3.89176601E-02	+6.60746573E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
21.750000	+4.45552696E+01	+4.50759759E+01	+4.05781575E-02	+6.67697824E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
22.000000	+4.45756440E+01	+4.50972248E+01	+4.22561492E-02	+6.74727524E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
22.250000	+4.45951013E+01	+4.51175672E+01	+4.39517951E-02	+6.81825646E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
22.500000	+4.46136311E+01	+4.51369931E+01	+4.56652774E-02	+6.89012834E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
22.750000	+4.46312233E+01	+4.51554924E+01	+4.73968593E-02	+6.96309829E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
23.000000	+4.46478679E+01	+4.51730552E+01	+4.91468266E-02	+7.03707446E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
23.250000	+4.46635548E+01	+4.51896717E+01	+5.09153965E-02	+7.11179101E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
23.500000	+4.46782742E+01	+4.52053323E+01	+5.27027221E-02	+7.18717126E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
23.750000	+4.46920164E+01	+4.52200274E+01	+5.45089822E-02	+7.26342163E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
24.000000	+4.47047718E+01	+4.52337475E+01	+5.63344329E-02	+7.34074572E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
24.250000	+4.47165308E+01	+4.52464833E+01	+5.81793550E-02	+7.41908306E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
24.500000	+4.47272838E+01	+4.52582254E+01	+6.00439744E-02	+7.49822339E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
24.750000	+4.47370214E+01	+4.52689646E+01	+6.19284667E-02	+7.57771489E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
6.250000	+4.21415054E+01	+4.26197529E+01	-4.44796185E-02	+5.02442363E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
6.375000	+4.21618895E+01	+4.26404383E+01	-4.38497598E-02	+5.05331627E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
6.500000	+4.21824718E+01	+4.26613239E+01	-4.32162895E-02	+5.08104602E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
6.625000	+4.22032442E+01	+4.26824013E+01	-4.25794983E-02	+5.10647159E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
6.750000	+4.22241989E+01	+4.27036627E+01	-4.19396716E-02	+5.12959488E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
6.875000	+4.22453279E+01	+4.27250999E+01	-4.12970996E-02	+5.15036384E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
7.000000	+4.22666235E+01	+4.27467051E+01	-4.06520806E-02	+5.16873258E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
7.125000	+4.22880782E+01	+4.27684706E+01	-4.00049164E-02	+5.18471549E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
7.250000	+4.23096844E+01	+4.27903886E+01	-3.93559017E-02	+5.19841601E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
7.375000	+4.23314347E+01	+4.28124517E+01	-3.87053124E-02	+5.21002125E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
7.500000	+4.23533217E+01	+4.28346524E+01	-3.80533964E-02	+5.21976676E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
7.625000	+4.23753382E+01	+4.28569834E+01	-3.74003707E-02	+5.22788680E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
7.750000	+4.23974772E+01	+4.28794374E+01	-3.67464247E-02	+5.23456982E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
7.875000	+4.24197316E+01	+4.29020075E+01	-3.60917283E-02	+5.23993528E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
8.000000	+4.24420944E+01	+4.29246865E+01	-3.54364409E-02	+5.24403821E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
8.125000	+4.24645590E+01	+4.29474676E+01	-3.47807187E-02	+5.24689739E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
8.250000	+4.24871186E+01	+4.29703441E+01	-3.41247166E-02	+5.24853444E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
8.375000	+4.25097668E+01	+4.29933094E+01	-3.34685851E-02	+5.24900809E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
8.500000	+4.25324969E+01	+4.30163569E+01	-3.28124645E-02	+5.24843049E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
8.625000	+4.25553028E+01	+4.30394803E+01	-3.21564775E-02	+5.24695987E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
8.750000	+4.25781781E+01	+4.30626733E+01	-3.15007246E-02	+5.24477264E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
8.875000	+4.26011168E+01	+4.30859296E+01	-3.08452843E-02	+5.24202605E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
9.000000	+4.26241128E+01	+4.31092432E+01	-3.01902181E-02	+5.23882626E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
9.125000	+4.26471601E+01	+4.31326083E+01	-2.95355778E-02	+5.23521487E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
9.250000	+4.26702530E+01	+4.31560189E+01	-2.88814143E-02	+5.23118007E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
9.375000	+4.26933858E+01	+4.31794693E+01	-2.82277827E-02	+5.22668868E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
9.500000	+4.27165529E+01	+4.32029539E+01	-2.75747422E-02	+5.22172661E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
9.625000	+4.27397488E+01	+4.32264673E+01	-2.69223511E-02	+5.21633149E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
9.750000	+4.27629682E+01	+4.32500039E+01	-2.62706593E-02	+5.21060417E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
9.875000	+4.27862057E+01	+4.32735585E+01	-2.56197000E-02	+5.20469445E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
10.000000	+4.28094561E+01	+4.32971259E+01	-2.49694857E-02	+5.19876680E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
10.125000	+4.28327144E+01	+4.33207011E+01	-2.43200083E-02	+5.19295998E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
10.250000	+4.28559755E+01	+4.33442789E+01	-2.36712457E-02	+5.18735625E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
10.375000	+4.28792346E+01	+4.33678545E+01	-2.30231693E-02	+5.18197178E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
10.500000	+4.29024868E+01	+4.33914232E+01	-2.23757527E-02	+5.17677115E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
10.625000	+4.29257274E+01	+4.34149801E+01	-2.17289765E-02	+5.17169966E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
10.750000	+4.29489518E+01	+4.34385207E+01	-2.10828278E-02	+5.16672051E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
10.875000	+4.29721554E+01	+4.34620405E+01	-2.04372964E-02	+5.16184289E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
11.000000	+4.29953339E+01	+4.34855350E+01	-1.97923671E-02	+5.15713055E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
11.125000	+4.30184829E+01	+4.35089999E+01	-1.91480137E-02	+5.15268844E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
11.250000	+4.30415980E+01	+4.35324309E+01	-1.85041950E-02	+5.14863341E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
11.375000	+4.30646751E+01	+4.35558239E+01	-1.78608554E-02	+5.14506066E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
11.500000	+4.30877100E+01	+4.35791747E+01	-1.72179298E-02	+5.14201883E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
11.625000	+4.31106988E+01	+4.36024794E+01	-1.65753507E-02	+5.13950297E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
11.750000	+4.31336374E+01	+4.36257340E+01	-1.59330541E-02	+5.13746752E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
11.875000	+4.31565219E+01	+4.36489346E+01	-1.52909838E-02	+5.13585380E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
12.000000	+4.31793486E+01	+4.36720774E+01	-1.46490906E-02	+5.13462146E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
12.125000	+4.32021137E+01	+4.36951589E+01	-1.40073284E-02	+5.13377193E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
12.250000	+4.32248136E+01	+4.37181752E+01	-1.33656476E-02	+5.13335503E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
12.375000	+4.32474447E+01	+4.37411230E+01	-1.27239897E-02	+5.13317275E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
3.125000	+4.17210941E+01	+4.21930278E+01	-5.77694712E-02	+3.05672198E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
3.187500	+4.17273714E+01	+4.21993963E+01	-5.75763731E-02	+3.12241656E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
3.250000	+4.17337526E+01	+4.22058706E+01	-5.73791691E-02	+3.18753374E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
3.312500	+4.17402369E+01	+4.22124499E+01	-5.71779314E-02	+3.25145768E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
3.375000	+4.17468231E+01	+4.22191331E+01	-5.69727369E-02	+3.31412185E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
3.437500	+4.17535103E+01	+4.22259190E+01	-5.67636662E-02	+3.37548099E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
3.500000	+4.17602974E+01	+4.22328067E+01	-5.65508018E-02	+3.43551127E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
3.562500	+4.17671835E+01	+4.22397950E+01	-5.63342273E-02	+3.49420909E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
3.625000	+4.17741673E+01	+4.22468830E+01	-5.61140257E-02	+3.55158871E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
3.687500	+4.17812479E+01	+4.22540694E+01	-5.58902787E-02	+3.60767888E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
3.750000	+4.17884243E+01	+4.22613532E+01	-5.56630658E-02	+3.66251895E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
3.812500	+4.17956954E+01	+4.22687333E+01	-5.54324638E-02	+3.71615463E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
3.875000	+4.18030601E+01	+4.22762087E+01	-5.51985465E-02	+3.76863383E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
3.937500	+4.18105173E+01	+4.22837781E+01	-5.49613846E-02	+3.82000284E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
4.000000	+4.18180659E+01	+4.22914405E+01	-5.47210461E-02	+3.87030326E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
4.062500	+4.18257049E+01	+4.22991948E+01	-5.44775967E-02	+3.91956970E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
4.125000	+4.18334332E+01	+4.23070398E+01	-5.42310999E-02	+3.96782836E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
4.187500	+4.18412497E+01	+4.23149745E+01	-5.39816181E-02	+4.01509668E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
4.250000	+4.18491533E+01	+4.23229976E+01	-5.37292128E-02	+4.06138382E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
4.312500	+4.18571429E+01	+4.23311082E+01	-5.34739451E-02	+4.10669166E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
4.375000	+4.18652173E+01	+4.23393050E+01	-5.32158764E-02	+4.15101652E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
4.437500	+4.18733756E+01	+4.23475869E+01	-5.29550681E-02	+4.19435122E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
4.500000	+4.18816166E+01	+4.23559529E+01	-5.26915825E-02	+4.23668694E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
4.562500	+4.18899392E+01	+4.23644017E+01	-5.24254822E-02	+4.27801512E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
4.625000	+4.18983423E+01	+4.23729323E+01	-5.21568306E-02	+4.31832894E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
4.687500	+4.19068247E+01	+4.23815434E+01	-5.18856911E-02	+4.35762444E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
4.750000	+4.19153855E+01	+4.23902341E+01	-5.16121275E-02	+4.39590101E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
4.812500	+4.19240235E+01	+4.23990031E+01	-5.13362035E-02	+4.43316142E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
4.875000	+4.19327376E+01	+4.24078494E+01	-5.10579823E-02	+4.46941138E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
4.937500	+4.19415267E+01	+4.24167718E+01	-5.07775270E-02	+4.50465866E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
5.000000	+4.19503897E+01	+4.24257691E+01	-5.04949000E-02	+4.53891214E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
5.062500	+4.19593256E+01	+4.24348403E+01	-5.02101630E-02	+4.57218052E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
5.125000	+4.19683331E+01	+4.24439843E+01	-4.99233774E-02	+4.60447136E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
5.187500	+4.19774113E+01	+4.24531998E+01	-4.96346041E-02	+4.63579028E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
5.250000	+4.19865590E+01	+4.24624859E+01	-4.93439037E-02	+4.66614034E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
5.312500	+4.19957752E+01	+4.24718413E+01	-4.90513366E-02	+4.69552215E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
5.375000	+4.20050588E+01	+4.24812651E+01	-4.87569634E-02	+4.72393421E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
5.437500	+4.20144087E+01	+4.24907560E+01	-4.84608448E-02	+4.75137378E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
5.500000	+4.20238237E+01	+4.25003129E+01	-4.81630417E-02	+4.77783808E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
5.562500	+4.20333030E+01	+4.25099349E+01	-4.78636150E-02	+4.80332574E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
5.625000	+4.20428453E+01	+4.25196206E+01	-4.75626259E-02	+4.82783837E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
5.687500	+4.20524496E+01	+4.25293692E+01	-4.72601352E-02	+4.85138192E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
5.750000	+4.20621149E+01	+4.25391795E+01	-4.69562032E-02	+4.87396788E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
5.812500	+4.20718400E+01	+4.25490503E+01	-4.66508892E-02	+4.89561410E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
5.875000	+4.20816241E+01	+4.25589807E+01	-4.63442514E-02	+4.91634496E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
5.937500	+4.20914659E+01	+4.25689695E+01	-4.60363461E-02	+4.93619110E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
6.000000	+4.21013644E+01	+4.25790157E+01	-4.57272276E-02	+4.95518845E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
6.062500	+4.21113187E+01	+4.25891182E+01	-4.54169476E-02	+4.97337693E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
6.125000	+4.21213276E+01	+4.25992759E+01	-4.51055554E-02	+4.99079853E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
6.187500	+4.21313902E+01	+4.26094878E+01	-4.47930978E-02	+5.00784732E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
1.562500	+4.16007384E+01	+4.20710705E+01	-6.11689690E-02	+1.27096573E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
1.593750	+4.16024110E+01	+4.20727621E+01	-6.11286718E-02	+1.30805185E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
1.625000	+4.16041152E+01	+4.20744857E+01	-6.10872157E-02	+1.34512459E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
1.656250	+4.16058507E+01	+4.20762414E+01	-6.10446015E-02	+1.38216424E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
1.687500	+4.16076177E+01	+4.20780289E+01	-6.10008305E-02	+1.41915884E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
1.718750	+4.16094159E+01	+4.20798482E+01	-6.09559041E-02	+1.45609821E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
1.750000	+4.16112452E+01	+4.20816993E+01	-6.09098243E-02	+1.49297398E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
1.781250	+4.16131057E+01	+4.20835819E+01	-6.08625932E-02	+1.52977938E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
1.812500	+4.16149971E+01	+4.20854962E+01	-6.08142131E-02	+1.56650918E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
1.843750	+4.16169195E+01	+4.20874418E+01	-6.07646864E-02	+1.60315970E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
1.875000	+4.16188727E+01	+4.20894189E+01	-6.07140156E-02	+1.63972869E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
1.906250	+4.16208566E+01	+4.20914272E+01	-6.06622034E-02	+1.67621518E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
1.937500	+4.16228712E+01	+4.20934666E+01	-6.06092522E-02	+1.71261938E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
1.968750	+4.16249162E+01	+4.20955372E+01	-6.05551647E-02	+1.74894265E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
2.000000	+4.16269918E+01	+4.20976387E+01	-6.04999433E-02	+1.78518736E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
2.031250	+4.16290977E+01	+4.20997711E+01	-6.04435904E-02	+1.82135672E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
2.062500	+4.16312338E+01	+4.21019343E+01	-6.03861085E-02	+1.85745467E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
2.093750	+4.16334001E+01	+4.21041282E+01	-6.03274995E-02	+1.89348579E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
2.125000	+4.16355964E+01	+4.21063526E+01	-6.02677656E-02	+1.92945522E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
2.156250	+4.16378227E+01	+4.21086075E+01	-6.02069086E-02	+1.96536832E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
2.187500	+4.16400788E+01	+4.21108929E+01	-6.01449301E-02	+2.00123068E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
2.218750	+4.16423647E+01	+4.21132084E+01	-6.00818317E-02	+2.03704799E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
2.250000	+4.16446802E+01	+4.21155542E+01	-6.00176146E-02	+2.07282584E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
2.281250	+4.16470253E+01	+4.21179300E+01	-5.99522800E-02	+2.10856957E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
2.312500	+4.16493997E+01	+4.21203358E+01	-5.98858290E-02	+2.14428411E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
2.343750	+4.16518035E+01	+4.21227714E+01	-5.98182623E-02	+2.17997391E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
2.375000	+4.16542365E+01	+4.21252367E+01	-5.97495806E-02	+2.21564273E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
2.406250	+4.16566986E+01	+4.21277317E+01	-5.96797846E-02	+2.25129358E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
2.437500	+4.16591897E+01	+4.21302562E+01	-5.96088748E-02	+2.28692852E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
2.468750	+4.16617097E+01	+4.21328101E+01	-5.95368516E-02	+2.32254862E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
2.500000	+4.16642584E+01	+4.21353933E+01	-5.94637155E-02	+2.35815385E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
2.531250	+4.16668358E+01	+4.21380057E+01	-5.93894670E-02	+2.39374296E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
2.562500	+4.16694418E+01	+4.21406471E+01	-5.93141066E-02	+2.42931347E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
2.593750	+4.16720761E+01	+4.21433175E+01	-5.92376349E-02	+2.46486161E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
2.625000	+4.16747388E+01	+4.21460167E+01	-5.91600527E-02	+2.50038224E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
2.656250	+4.16774296E+01	+4.21487446E+01	-5.90813610E-02	+2.53586893E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
2.687500	+4.16801485E+01	+4.21515012E+01	-5.90015609E-02	+2.57131391E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
2.718750	+4.16828954E+01	+4.21542862E+01	-5.89206539E-02	+2.60670810E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
2.750000	+4.16856701E+01	+4.21570996E+01	-5.88386416E-02	+2.64204129E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
2.781250	+4.16884725E+01	+4.21599412E+01	-5.87555263E-02	+2.67730198E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
2.812500	+4.16913026E+01	+4.21628109E+01	-5.86713103E-02	+2.71247763E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
2.843750	+4.16941601E+01	+4.21657086E+01	-5.85859964E-02	+2.74755486E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
2.875000	+4.16970449E+01	+4.21686343E+01	-5.84995881E-02	+2.78251938E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
2.906250	+4.16999570E+01	+4.21715876E+01	-5.84120890E-02	+2.81735624E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
2.937500	+4.17028963E+01	+4.21745686E+01	-5.83235033E-02	+2.85204998E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
2.968750	+4.17058625E+01	+4.21775771E+01	-5.82338358E-02	+2.88658480E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
3.000000	+4.17088555E+01	+4.21806130E+01	-5.81430918E-02	+2.92094464E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
3.031250	+4.17118754E+01	+4.21836762E+01	-5.80512768E-02	+2.95511357E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
3.062500	+4.17149218E+01	+4.21867664E+01	-5.79583972E-02	+2.98907573E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02
3.093750	+4.17179948E+01	+4.21898837E+01	-5.78644596E-02	+3.02293051E-03	+8.30906825E+01	+6.32750069E+02	+1.31316750E-01	+1.00000000E+00	+0.00000000E+00	+2.09121562E+01	+6.31804826E+02	+3.30990763E-02


==> anc/otoc_to_plot_supersymmetric_M70_L1.2252_n9940_beta0.0050.dat <==
0.000000	+8.47204312E+02	+8.54542923E+02	+2.68629664E+00	+5.51869765E+01	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.100000	+7.65591732E+02	+1.06474632E+03	+6.39410765E+00	+1.89692437E+01	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.200000	+8.83339589E+02	+1.20937246E+03	+6.48014538E+00	+1.01443384E+00	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.300000	+9.48237922E+02	+1.31468248E+03	+6.59699442E+00	+9.04669791E-01	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.400000	+1.00737605E+03	+1.39807298E+03	+6.66107934E+00	+5.27537345E-01	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.500000	+1.05074070E+03	+1.45796116E+03	+6.70250189E+00	+4.06114427E-01	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.600000	+1.07169543E+03	+1.49545025E+03	+6.74230222E+00	+3.71710770E-01	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.700000	+1.06955459E+03	+1.50820241E+03	+6.77684404E+00	+3.65522810E-01	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.800000	+1.04376644E+03	+1.49966012E+03	+6.81540679E+00	+3.84793134E-01	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.900000	+1.00082889E+03	+1.47456740E+03	+6.85380267E+00	+4.00859157E-01	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
1.000000	+9.45441455E+02	+1.43939004E+03	+6.89557862E+00	+4.35918152E-01	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
1.100000	+8.85517467E+02	+1.40241214E+03	+6.94098630E+00	+4.74273856E-01	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
1.200000	+8.24865412E+02	+1.36796147E+03	+6.99043339E+00	+4.96351426E-01	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
1.300000	+7.67110187E+02	+1.33795044E+03	+7.04025659E+00	+5.11639268E-01	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
1.400000	+7.14352689E+02	+1.31596550E+03	+7.09276124E+00	+5.10705290E-01	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
1.500000	+6.68423760E+02	+1.30065200E+03	+7.14239764E+00	+4.75813055E-01	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
1.600000	+6.28396848E+02	+1.29007329E+03	+7.18792385E+00	+4.22250406E-01	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
1.700000	+5.93308742E+02	+1.28124800E+03	+7.22684773E+00	+3.91269014E-01	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
1.800000	+5.60768196E+02	+1.27630317E+03	+7.26617766E+00	+3.89598307E-01	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
1.900000	+5.30500180E+02	+1.27418715E+03	+7.30476739E+00	+3.82196318E-01	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.000000	+8.47204312E+02	+8.54542923E+02	+2.68629664E+00	+2.56831204E+02	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.010000	+8.25236236E+02	+8.75965237E+02	+4.61964495E+00	+1.29838457E+02	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.020000	+8.01534892E+02	+9.00021306E+02	+5.28306579E+00	+5.07884082E+01	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.030000	+7.82599645E+02	+9.22686963E+02	+5.63541311E+00	+2.94358033E+01	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.040000	+7.67481346E+02	+9.44921728E+02	+5.87178185E+00	+2.01647656E+01	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.050000	+7.57120886E+02	+9.66796416E+02	+6.03870842E+00	+1.43310767E+01	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.060000	+7.51634460E+02	+9.87970859E+02	+6.15840339E+00	+1.03973216E+01	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.070000	+7.50189082E+02	+1.00833053E+03	+6.24665485E+00	+7.67177247E+00	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.080000	+7.52315360E+02	+1.02784402E+03	+6.31183884E+00	+5.65997398E+00	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.090000	+7.57606981E+02	+1.04668805E+03	+6.35985433E+00	+4.11344077E+00	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.100000	+7.65591732E+02	+1.06474632E+03	+6.39410765E+00	+2.86766816E+00	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.110000	+7.75910119E+02	+1.08205563E+03	+6.41720770E+00	+1.87756355E+00	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.120000	+7.87987152E+02	+1.09858896E+03	+6.43165892E+00	+1.15277455E+00	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.130000	+8.01119004E+02	+1.11440485E+03	+6.44026319E+00	+6.91360108E-01	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.140000	+8.14610418E+02	+1.12953681E+03	+6.44548613E+00	+4.26773191E-01	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.150000	+8.28082244E+02	+1.14405357E+03	+6.44879865E+00	+3.23478413E-01	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.160000	+8.41078031E+02	+1.15804847E+03	+6.45195569E+00	+3.72445836E-01	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.170000	+8.53243811E+02	+1.17157757E+03	+6.45624757E+00	+5.24017411E-01	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.180000	+8.64320478E+02	+1.18463034E+03	+6.46243604E+00	+7.25003527E-01	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.190000	+8.74254706E+02	+1.19723795E+03	+6.47074764E+00	+9.37315536E-01	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.000000	+8.47204312E+02	+8.54542923E+02	+2.68629664E+00	+8.99487354E+00	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.000500	+8.47093637E+02	+8.54680570E+02	+2.71957463E+00	+1.24117067E+02	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.001000	+8.46763577E+02	+8.55071972E+02	+2.81041371E+00	+2.19667555E+02	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.001500	+8.46223512E+02	+8.55674271E+02	+2.93924218E+00	+2.76529686E+02	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.002000	+8.45492974E+02	+8.56447977E+02	+3.08694339E+00	+3.00348978E+02	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.002500	+8.44598837E+02	+8.57360479E+02	+3.23959116E+00	+3.01706710E+02	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.003000	+8.43570885E+02	+8.58383852E+02	+3.38865010E+00	+2.90021005E+02	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.003500	+8.42438418E+02	+8.59493786E+02	+3.52961216E+00	+2.71886624E+02	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.004000	+8.41228181E+02	+8.60669284E+02	+3.66053673E+00	+2.51358873E+02	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.004500	+8.39963155E+02	+8.61892460E+02	+3.78097104E+00	+2.30732576E+02	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.005000	+8.38661860E+02	+8.63148364E+02	+3.89126930E+00	+2.11220399E+02	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.005500	+8.37338140E+02	+8.64424878E+02	+3.99219144E+00	+1.93397619E+02	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.006000	+8.36001535E+02	+8.65712606E+02	+4.08466692E+00	+1.77463773E+02	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.006500	+8.34658126E+02	+8.67004697E+02	+4.16965521E+00	+1.63402916E+02	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.007000	+8.33311454E+02	+8.68296569E+02	+4.24806984E+00	+1.51084207E+02	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.007500	+8.31963384E+02	+8.69585506E+02	+4.32073942E+00	+1.40318226E+02	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.008000	+8.30614937E+02	+8.70870205E+02	+4.38838806E+00	+1.30892813E+02	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.008500	+8.29266900E+02	+8.72150311E+02	+4.45163223E+00	+1.22598490E+02	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.009000	+8.27920204E+02	+8.73425985E+02	+4.51098655E+00	+1.15242812E+02	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01
0.009500	+8.26576110E+02	+8.74697552E+02	+4.56687504E+00	+1.08311130E+02	+1.08146362E+03	-3.32452625E+01	-3.25298567E+01	+1.00000000E+00	+0.00000000E+00	+1.07515044E+03	-3.31608353E+01	-3.24222967E+01


==> anc/otoc_to_plot_supersymmetric_M70_L1.2252_n9940_beta0.0100.dat <==
0.000000	+7.02810218E+02	+7.06644160E+02	+2.03704071E+00	+2.14371567E+01	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.250000	+8.63683387E+02	+1.01178445E+03	+5.69104206E+00	+7.79485417E+00	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.500000	+1.03581566E+03	+1.22473509E+03	+5.93446779E+00	+7.64736813E-01	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.750000	+1.08643551E+03	+1.30351493E+03	+6.07341047E+00	+5.84617972E-01	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
1.000000	+1.01205502E+03	+1.26511577E+03	+6.22677678E+00	+7.01689061E-01	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
1.250000	+8.80143744E+02	+1.18845438E+03	+6.42425500E+00	+8.06249988E-01	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
1.500000	+7.52840447E+02	+1.13154433E+03	+6.62990177E+00	+7.45440645E-01	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
1.750000	+6.52945669E+02	+1.10051352E+03	+6.79697532E+00	+6.25474466E-01	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
2.000000	+5.68001528E+02	+1.08575118E+03	+6.94263901E+00	+5.07669672E-01	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
2.250000	+4.93453864E+02	+1.07035042E+03	+7.05081016E+00	+3.70026498E-01	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
2.500000	+4.31368989E+02	+1.05434317E+03	+7.12765226E+00	+2.70336159E-01	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
2.750000	+3.81125476E+02	+1.04151580E+03	+7.18597824E+00	+2.18662188E-01	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
3.000000	+3.38011797E+02	+1.03295920E+03	+7.23698335E+00	+1.70954206E-01	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
3.250000	+3.05047297E+02	+1.02436862E+03	+7.27145534E+00	+1.14893676E-01	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
3.500000	+2.77491844E+02	+1.01353077E+03	+7.29443019E+00	+9.08645790E-02	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
3.750000	+2.51168975E+02	+1.00392446E+03	+7.31688763E+00	+8.19363547E-02	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
4.000000	+2.26856621E+02	+9.93675924E+02	+7.33539837E+00	+6.48725685E-02	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
4.250000	+2.08713495E+02	+9.86285877E+02	+7.34932392E+00	+5.91025782E-02	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
4.500000	+1.92420130E+02	+9.82238079E+02	+7.36494965E+00	+6.36444473E-02	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
4.750000	+1.77292184E+02	+9.80006564E+02	+7.38114614E+00	+6.59274304E-02	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.000000	+7.02810218E+02	+7.06644160E+02	+2.03704071E+00	+1.19482257E+02	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.025000	+6.92711515E+02	+7.28414255E+02	+4.26837461E+00	+5.90244553E+01	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.050000	+6.85572456E+02	+7.58913200E+02	+4.98826348E+00	+2.06279481E+01	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.075000	+6.91776594E+02	+7.91922165E+02	+5.29977202E+00	+9.25905410E+00	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.100000	+7.09450281E+02	+8.25970988E+02	+5.45121618E+00	+4.32751760E+00	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.125000	+7.35573365E+02	+8.59910998E+02	+5.51614790E+00	+1.80733206E+00	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.150000	+7.65374987E+02	+8.92915697E+02	+5.54158279E+00	+9.14147242E-01	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.175000	+7.94519090E+02	+9.24671751E+02	+5.56185526E+00	+1.09224966E+00	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.200000	+8.20354772E+02	+9.55054503E+02	+5.59619527E+00	+1.59567237E+00	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.225000	+8.43057873E+02	+9.84020063E+02	+5.64163888E+00	+1.89693593E+00	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.250000	+8.63683387E+02	+1.01178445E+03	+5.69104206E+00	+1.93465343E+00	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.275000	+8.83149198E+02	+1.03842833E+03	+5.73837155E+00	+1.74398986E+00	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.300000	+9.02358920E+02	+1.06395411E+03	+5.77824156E+00	+1.42684888E+00	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.325000	+9.21675410E+02	+1.08843727E+03	+5.80971399E+00	+1.13016810E+00	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.350000	+9.40832810E+02	+1.11182242E+03	+5.83474996E+00	+9.04565948E-01	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.375000	+9.59441256E+02	+1.13391864E+03	+5.85494229E+00	+7.38542673E-01	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.400000	+9.77218956E+02	+1.15464075E+03	+5.87167710E+00	+6.54839420E-01	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.425000	+9.93811979E+02	+1.17409665E+03	+5.88768426E+00	+6.33559394E-01	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.450000	+1.00914423E+03	+1.19227636E+03	+5.90335507E+00	+6.25521847E-01	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.475000	+1.02315530E+03	+1.20916766E+03	+5.91896036E+00	+6.22901324E-01	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.000000	+7.02810218E+02	+7.06644160E+02	+2.03704071E+00	+9.27276482E+00	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.001250	+7.02745267E+02	+7.06796245E+02	+2.09210535E+00	+7.88306549E+01	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.002500	+7.02553380E+02	+7.07222498E+02	+2.23411735E+00	+1.30806022E+02	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.003750	+7.02248410E+02	+7.07866396E+02	+2.41912040E+00	+1.51628312E+02	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.005000	+7.01854615E+02	+7.08675853E+02	+2.61318813E+00	+1.51781549E+02	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.006250	+7.01396499E+02	+7.09607108E+02	+2.79857427E+00	+1.42256267E+02	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.007500	+7.00891112E+02	+7.10625664E+02	+2.96882880E+00	+1.29822522E+02	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.008750	+7.00348719E+02	+7.11707413E+02	+3.12313058E+00	+1.17547551E+02	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.010000	+6.99777664E+02	+7.12837616E+02	+3.26269768E+00	+1.06407233E+02	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.011250	+6.99187275E+02	+7.14007629E+02	+3.38914866E+00	+9.65048138E+01	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.012500	+6.98587775E+02	+7.15211195E+02	+3.50395971E+00	+8.77121998E+01	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.013750	+6.97988485E+02	+7.16442501E+02	+3.60842916E+00	+7.99422780E+01	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.015000	+6.97395413E+02	+7.17696374E+02	+3.70381541E+00	+7.31970021E+01	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.016250	+6.96809761E+02	+7.18969443E+02	+3.79142167E+00	+6.75012916E+01	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.017500	+6.96228012E+02	+7.20260858E+02	+3.87256863E+00	+6.28004226E+01	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.018750	+6.95644747E+02	+7.21571505E+02	+3.94842272E+00	+5.88942485E+01	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.020000	+6.95057287E+02	+7.22902389E+02	+4.01980426E+00	+5.55149977E+01	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.021250	+6.94466839E+02	+7.24253570E+02	+4.08721022E+00	+5.24591676E+01	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.022500	+6.93876654E+02	+7.25623869E+02	+4.15095218E+00	+4.96220939E+01	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
0.023750	+6.93290466E+02	+7.27011382E+02	+4.21126545E+00	+4.68791498E+01	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
5.000000	+1.64169268E+02	+9.78926692E+02	+7.39603761E+00	+3.73927650E-02	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
6.250000	+1.06874507E+02	+9.51771886E+02	+7.43236236E+00	+2.07268278E-02	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
7.500000	+6.60384478E+01	+9.24127169E+02	+7.44785468E+00	+1.10512575E-02	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
8.750000	+4.87595798E+01	+9.17325356E+02	+7.45999050E+00	+8.22365394E-03	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
10.000000	+3.28571522E+01	+9.08770032E+02	+7.46841381E+00	+3.75255935E-03	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
11.250000	+2.53320422E+01	+9.02084521E+02	+7.46937190E+00	+3.63936351E-03	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
12.500000	+1.36413658E+01	+8.97560023E+02	+7.47751222E+00	+2.44402162E-03	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
13.750000	+1.29207306E+01	+8.95046614E+02	+7.47548195E+00	-4.88890708E-04	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
15.000000	+1.06505863E+01	+8.93489555E+02	+7.47629000E+00	-4.52730507E-05	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
16.250000	+9.33455491E+00	+8.91360603E+02	+7.47536877E+00	+1.72685345E-03	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
17.500000	+7.02469057E+00	+8.93683232E+02	+7.48060713E+00	-6.35592048E-04	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
18.750000	+8.93174386E+00	+8.89557383E+02	+7.47377979E+00	-2.30188534E-04	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
20.000000	+6.47720100E+00	+8.92625642E+02	+7.48003166E+00	+5.47983848E-04	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
21.250000	+1.06604130E+01	+8.92493300E+02	+7.47514975E+00	-6.47869790E-04	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
22.500000	+7.91407244E+00	+8.92628404E+02	+7.47841198E+00	-3.35765690E-05	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
23.750000	+1.00956135E+01	+8.91854481E+02	+7.47506581E+00	-2.64118584E-03	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
25.000000	+1.00698193E+01	+8.88961657E+02	+7.47180902E+00	-1.23632009E-03	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
26.250000	+8.03526197E+00	+8.87072997E+02	+7.47197501E+00	-3.49817624E-04	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
27.500000	+6.30176652E+00	+8.84425311E+02	+7.47093448E+00	-6.22211015E-05	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01
28.750000	+8.30683995E+00	+8.87207849E+02	+7.47181945E+00	+1.47818706E-03	+8.87347787E+02	-2.83255483E+01	-3.13267648E+01	+1.00000000E+00	+0.00000000E+00	+8.82078023E+02	-2.82208853E+01	-3.12562137E+01


==> anc/otoc_to_plot_supersymmetric_M70_L1.2252_n9940_beta0.0200.dat <==
0.000000	+5.26777889E+02	+5.28212900E+02	+1.05431911E+00	+1.03550020E+01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.500000	+8.00921971E+02	+8.52983831E+02	+4.64557980E+00	+4.01004077E+00	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
1.000000	+8.84817188E+02	+9.63956734E+02	+5.06435988E+00	+1.10840147E+00	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
1.500000	+7.27438968E+02	+8.85160982E+02	+5.75398126E+00	+1.20070750E+00	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
2.000000	+5.62932264E+02	+8.25870773E+02	+6.26506738E+00	+8.18912365E-01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
2.500000	+4.34161635E+02	+7.91880165E+02	+6.57289363E+00	+4.75081206E-01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
3.000000	+3.46828716E+02	+7.69671908E+02	+6.74014859E+00	+2.53089158E-01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
3.500000	+2.91050892E+02	+7.51791681E+02	+6.82598279E+00	+1.41529004E-01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
4.000000	+2.46240546E+02	+7.33370245E+02	+6.88167759E+00	+1.01188298E-01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
4.500000	+2.13989901E+02	+7.23792660E+02	+6.92717108E+00	+9.34117150E-02	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
5.000000	+1.86906048E+02	+7.21732404E+02	+6.97508931E+00	+8.36988799E-02	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
5.500000	+1.62043687E+02	+7.16352959E+02	+7.01086996E+00	+5.27362956E-02	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
6.000000	+1.40415456E+02	+7.04203528E+02	+7.02782560E+00	+3.93716888E-02	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
6.500000	+1.19872795E+02	+6.96441478E+02	+7.05024165E+00	+3.58249809E-02	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
7.000000	+9.90345267E+01	+6.83386445E+02	+7.06365058E+00	+1.90495096E-02	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
7.500000	+7.90448060E+01	+6.66702121E+02	+7.06929116E+00	+1.32906624E-02	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
8.000000	+6.65112426E+01	+6.58681425E+02	+7.07694124E+00	+1.97088354E-02	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
8.500000	+6.04333835E+01	+6.59787628E+02	+7.08900000E+00	+2.47319928E-02	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
9.000000	+5.35673790E+01	+6.60565719E+02	+7.10167324E+00	+2.27175156E-02	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
9.500000	+4.62828728E+01	+6.59408793E+02	+7.11171751E+00	+1.74595826E-02	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.000000	+5.26777889E+02	+5.28212900E+02	+1.05431911E+00	+6.65773922E+01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.050000	+5.29207984E+02	+5.45155283E+02	+3.46243662E+00	+2.97473083E+01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.100000	+5.46698995E+02	+5.74802738E+02	+4.02904994E+00	+6.83539936E+00	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.150000	+5.78196234E+02	+6.09785879E+02	+4.14597656E+00	+1.90969304E+00	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.200000	+6.12815685E+02	+6.46833082E+02	+4.22001925E+00	+2.00987706E+00	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.250000	+6.45712693E+02	+6.84334500E+02	+4.34696426E+00	+2.33833220E+00	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.300000	+6.78520347E+02	+7.21499075E+02	+4.45385247E+00	+1.71956252E+00	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.350000	+7.11741681E+02	+7.57609939E+02	+4.51892052E+00	+1.10896399E+00	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.400000	+7.43903235E+02	+7.91922471E+02	+4.56474887E+00	+8.75603808E-01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.450000	+7.73788337E+02	+8.23853915E+02	+4.60648090E+00	+8.08309296E-01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.500000	+8.00921971E+02	+8.52983831E+02	+4.64557980E+00	+7.49752271E-01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.550000	+8.25078047E+02	+8.79041603E+02	+4.68145612E+00	+7.01804129E-01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.600000	+8.46072751E+02	+9.01919595E+02	+4.71576021E+00	+6.74514185E-01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.650000	+8.63684037E+02	+9.21413078E+02	+4.74890754E+00	+7.07995171E-01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.700000	+8.77496784E+02	+9.37440889E+02	+4.78655973E+00	+7.69744432E-01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.750000	+8.87481717E+02	+9.49829917E+02	+4.82588199E+00	+8.02085323E-01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.800000	+8.93769743E+02	+9.58719959E+02	+4.86676826E+00	+8.50312091E-01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.850000	+8.96405141E+02	+9.64286809E+02	+4.91091319E+00	+9.00574106E-01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.900000	+8.95673423E+02	+9.66744360E+02	+4.95682567E+00	+9.77514463E-01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.950000	+8.91703016E+02	+9.66555363E+02	+5.00866464E+00	+1.09604440E+00	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.000000	+5.26777889E+02	+5.28212900E+02	+1.05431911E+00	+5.09395485E+00	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.002500	+5.26782680E+02	+5.28303772E+02	+1.11257605E+00	+4.15115986E+01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.005000	+5.26797188E+02	+5.28563211E+02	+1.26187710E+00	+6.84589756E+01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.007500	+5.26820996E+02	+5.28962961E+02	+1.45487093E+00	+7.90690208E+01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.010000	+5.26851864E+02	+5.29474224E+02	+1.65722221E+00	+7.94644224E+01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.012500	+5.26888068E+02	+5.30074959E+02	+1.85219304E+00	+7.52706342E+01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.015000	+5.26929580E+02	+5.30750259E+02	+2.03357538E+00	+6.96446463E+01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.017500	+5.26975585E+02	+5.31489970E+02	+2.20041627E+00	+6.40635165E+01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.020000	+5.27024357E+02	+5.32287592E+02	+2.35389296E+00	+5.89556110E+01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.022500	+5.27076551E+02	+5.33138596E+02	+2.49519433E+00	+5.42382682E+01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.025000	+5.27136042E+02	+5.34038911E+02	+2.62508430E+00	+4.98185198E+01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.027500	+5.27208127E+02	+5.34984886E+02	+2.74428693E+00	+4.57112027E+01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.030000	+5.27298061E+02	+5.35973475E+02	+2.85364032E+00	+4.19501527E+01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.032500	+5.27410377E+02	+5.37002004E+02	+2.95403769E+00	+3.85358933E+01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.035000	+5.27549372E+02	+5.38068261E+02	+3.04631978E+00	+3.54296867E+01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.037500	+5.27719968E+02	+5.39170532E+02	+3.13118613E+00	+3.25729769E+01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.040000	+5.27927681E+02	+5.40307127E+02	+3.20918467E+00	+2.99190517E+01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.042500	+5.28177663E+02	+5.41475937E+02	+3.28078138E+00	+2.74573818E+01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.045000	+5.28473469E+02	+5.42674639E+02	+3.34647158E+00	+2.52093816E+01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
0.047500	+5.28816708E+02	+5.43901410E+02	+3.40682829E+00	+2.30759907E+01	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
10.000000	+4.01310102E+01	+6.57083908E+02	+7.11793986E+00	+2.61730940E-03	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
11.000000	+3.11405234E+01	+6.50687790E+02	+7.12213618E+00	+5.77532252E-03	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
12.000000	+2.39726311E+01	+6.48093047E+02	+7.12949051E+00	+4.25023532E-03	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
13.000000	+1.92793195E+01	+6.44115476E+02	+7.13063665E+00	+2.17472322E-03	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
14.000000	+1.53629038E+01	+6.42203810E+02	+7.13383995E+00	+2.41475199E-03	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
15.000000	+1.36354178E+01	+6.41496522E+02	+7.13546615E+00	-1.11579030E-03	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
16.000000	+1.19215128E+01	+6.37365133E+02	+7.13160837E+00	-2.49118043E-03	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
17.000000	+1.24146847E+01	+6.37155338E+02	+7.13048379E+00	+6.81466457E-03	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
18.000000	+1.00093440E+01	+6.44035697E+02	+7.14523770E+00	+1.61431239E-03	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
19.000000	+1.24089410E+01	+6.39169907E+02	+7.13371241E+00	-9.62915929E-04	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
20.000000	+9.44683623E+00	+6.42253336E+02	+7.14331187E+00	+8.28711844E-04	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
21.000000	+1.28028663E+01	+6.40603503E+02	+7.13536984E+00	+3.96818930E-03	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
22.000000	+8.50367001E+00	+6.46352344E+02	+7.15124825E+00	-9.48736731E-04	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
23.000000	+1.29160938E+01	+6.39526624E+02	+7.13347236E+00	-6.19768675E-03	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
24.000000	+1.28261821E+01	+6.42817283E+02	+7.13885287E+00	+1.79999658E-03	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
25.000000	+1.26132355E+01	+6.41483625E+02	+7.13707236E+00	+8.44980586E-05	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
26.000000	+1.03061917E+01	+6.40403767E+02	+7.13902187E+00	-3.62222206E-04	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
27.000000	+7.96978400E+00	+6.36384757E+02	+7.13634791E+00	+2.44203774E-03	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
28.000000	+7.28477001E+00	+6.40467317E+02	+7.14390595E+00	-1.20135601E-04	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01
29.000000	+1.07872038E+01	+6.39051205E+02	+7.13610764E+00	-1.54764696E-02	+6.41652384E+02	-2.04145022E+01	-3.14312040E+01	+1.00000000E+00	+0.00000000E+00	+6.35750153E+02	-2.02498462E+01	-3.13953078E+01


==> anc/otoc_to_plot_supersymmetric_M70_L1.2252_n9940_beta0.0500.dat <==
0.000000	+2.83736131E+02	+2.84247046E+02	+2.15947714E-02	+4.58126792E+00	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
0.500000	+3.66963797E+02	+3.70012094E+02	+1.80773031E+00	+2.56327425E+00	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
1.000000	+4.48474023E+02	+4.55104799E+02	+2.58486902E+00	+2.12564206E+00	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
1.500000	+4.45813995E+02	+4.71353468E+02	+3.93337237E+00	+2.19134937E+00	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
2.000000	+3.84069787E+02	+4.43397183E+02	+4.77621838E+00	+1.40919682E+00	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
2.500000	+3.04374946E+02	+4.08899501E+02	+5.34256919E+00	+8.72729779E-01	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
3.000000	+2.39112713E+02	+3.81109011E+02	+5.64894816E+00	+4.46276037E-01	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
3.500000	+1.97949895E+02	+3.61267704E+02	+5.78884523E+00	+1.98809826E-01	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
4.000000	+1.72232203E+02	+3.45460578E+02	+5.84775799E+00	+1.15888354E-01	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
4.500000	+1.55028956E+02	+3.38413706E+02	+5.90473358E+00	+1.24345229E-01	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
5.000000	+1.43059230E+02	+3.39224210E+02	+5.97210322E+00	+1.34037443E-01	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
5.500000	+1.32253150E+02	+3.41941807E+02	+6.03877103E+00	+1.16842702E-01	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
6.000000	+1.21381383E+02	+3.41859564E+02	+6.08894592E+00	+8.90626367E-02	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
6.500000	+1.05162115E+02	+3.34383088E+02	+6.12783366E+00	+6.86141207E-02	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
7.000000	+8.30777104E+01	+3.19214879E+02	+6.15756004E+00	+4.95678096E-02	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
7.500000	+6.34730410E+01	+3.04342300E+02	+6.17740147E+00	+4.23042177E-02	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
8.000000	+5.13419986E+01	+2.97683078E+02	+6.19986426E+00	+5.27723953E-02	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
8.500000	+4.50199373E+01	+2.98941824E+02	+6.23017387E+00	+6.12429393E-02	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
9.000000	+4.11596477E+01	+3.03058932E+02	+6.26110720E+00	+5.67399933E-02	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
9.500000	+3.80751653E+01	+3.06821162E+02	+6.28691386E+00	+4.64866631E-02	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
0.000000	+2.83736131E+02	+2.84247046E+02	+2.15947714E-02	+1.84637499E+01	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
0.100000	+2.90199464E+02	+2.92015969E+02	+1.29006122E+00	+6.90557900E+00	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
0.200000	+3.05637187E+02	+3.07670291E+02	+1.40271057E+00	+1.76341926E+00	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
0.300000	+3.24342253E+02	+3.26926923E+02	+1.64274507E+00	+1.58674464E+00	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
0.400000	+3.45421792E+02	+3.48214222E+02	+1.72005950E+00	+8.24926228E-01	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
0.500000	+3.66963797E+02	+3.70012094E+02	+1.80773031E+00	+8.36434262E-01	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
0.600000	+3.87784308E+02	+3.91085221E+02	+1.88734635E+00	+9.23083446E-01	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
0.700000	+4.07049383E+02	+4.10715745E+02	+1.99234700E+00	+1.26151826E+00	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
0.800000	+4.24022219E+02	+4.28270451E+02	+2.13965000E+00	+1.72471476E+00	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
0.900000	+4.37993106E+02	+4.43169676E+02	+2.33728995E+00	+2.22609507E+00	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
1.000000	+4.48474023E+02	+4.55104799E+02	+2.58486902E+00	+2.65299537E+00	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
1.100000	+4.55155836E+02	+4.63955749E+02	+2.86788903E+00	+2.89354892E+00	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
1.200000	+4.57936684E+02	+4.69764235E+02	+3.16357880E+00	+2.90916845E+00	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
1.300000	+4.56975497E+02	+4.72721327E+02	+3.44972272E+00	+2.72780151E+00	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
1.400000	+4.52718427E+02	+4.73127752E+02	+3.70913911E+00	+2.41824826E+00	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
1.500000	+4.45813995E+02	+4.71353468E+02	+3.93337237E+00	+2.08936493E+00	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
1.600000	+4.36805644E+02	+4.67801853E+02	+4.12701209E+00	+1.84643377E+00	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
1.700000	+4.25925163E+02	+4.62873178E+02	+4.30265912E+00	+1.71242451E+00	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
1.800000	+4.13292227E+02	+4.56948624E+02	+4.46949699E+00	+1.62746269E+00	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
1.900000	+3.99197379E+02	+4.50359758E+02	+4.62815166E+00	+1.54563067E+00	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
0.000000	+2.83736131E+02	+2.84247046E+02	+2.15947714E-02	+2.21306477E-01	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
0.005000	+2.83756487E+02	+2.84275274E+02	+3.68850925E-02	+5.89482198E+00	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
0.010000	+2.83816559E+02	+2.84358496E+02	+8.05429912E-02	+1.10037696E+01	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
0.015000	+2.83913855E+02	+2.84492987E+02	+1.46922788E-01	+1.48727225E+01	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
0.020000	+2.84045547E+02	+2.84674388E+02	+2.29270216E-01	+1.74554194E+01	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
0.025000	+2.84209342E+02	+2.84898923E+02	+3.21476982E-01	+1.89272783E+01	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
0.030000	+2.84403740E+02	+2.85163613E+02	+4.18542999E-01	+1.95081235E+01	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
0.035000	+2.84627915E+02	+2.85466039E+02	+5.16558217E-01	+1.94063108E+01	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
0.040000	+2.84881479E+02	+2.85804096E+02	+6.12606108E-01	+1.88077524E+01	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
0.045000	+2.85164275E+02	+2.86175830E+02	+7.04635741E-01	+1.78692745E+01	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
0.050000	+2.85476235E+02	+2.86579365E+02	+7.91298853E-01	+1.67115024E+01	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
0.055000	+2.85817353E+02	+2.87012900E+02	+8.71750765E-01	+1.54205936E+01	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
0.060000	+2.86187642E+02	+2.87474698E+02	+9.45504789E-01	+1.40552790E+01	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
0.065000	+2.86587165E+02	+2.87963132E+02	+1.01230355E+00	+1.26529298E+01	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
0.070000	+2.87016044E+02	+2.88476702E+02	+1.07203409E+00	+1.12405854E+01	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
0.075000	+2.87474343E+02	+2.89014004E+02	+1.12470941E+00	+9.84176794E+00	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
0.080000	+2.87962057E+02	+2.89573781E+02	+1.17045177E+00	+8.47837038E+00	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
0.085000	+2.88479004E+02	+2.90154897E+02	+1.20949311E+00	+7.17140652E+00	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
0.090000	+2.89024726E+02	+2.90756279E+02	+1.24216583E+00	+5.93774092E+00	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
0.095000	+2.89598521E+02	+2.91376937E+02	+1.26887052E+00	+4.74413499E+00	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
10.000000	+3.35712644E+01	+3.08320713E+02	+6.30900677E+00	+3.01431365E-02	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
11.000000	+2.50931595E+01	+3.06052371E+02	+6.33135668E+00	+1.45567024E-02	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
12.000000	+2.02865506E+01	+3.03152466E+02	+6.33812017E+00	+7.14879099E-03	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
13.000000	+1.62478027E+01	+3.01252906E+02	+6.34565427E+00	+8.74860024E-03	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
14.000000	+1.37182131E+01	+3.01577044E+02	+6.35561737E+00	+7.43193224E-03	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
15.000000	+1.22182636E+01	+3.01491284E+02	+6.36051813E+00	-3.37728679E-03	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
16.000000	+1.13696059E+01	+2.97290625E+02	+6.34886280E+00	-3.17000614E-03	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
17.000000	+1.18814829E+01	+2.99326311E+02	+6.35417812E+00	+1.12340204E-02	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
18.000000	+1.29621349E+01	+3.05379951E+02	+6.37133084E+00	+1.71606650E-03	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
19.000000	+1.53894368E+01	+3.03822508E+02	+6.35761025E+00	+1.92655802E-03	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
20.000000	+1.32812349E+01	+3.06827944E+02	+6.37518395E+00	+1.32907215E-02	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
21.000000	+1.39791589E+01	+3.10182006E+02	+6.38419170E+00	+1.65401966E-02	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
22.000000	+1.24204252E+01	+3.15840177E+02	+6.40826435E+00	+2.52223338E-03	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
23.000000	+1.53417790E+01	+3.13042587E+02	+6.38923616E+00	-1.39149214E-02	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
24.000000	+1.85590608E+01	+3.13651106E+02	+6.38043450E+00	-1.01964374E-04	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
25.000000	+1.71131950E+01	+3.14753299E+02	+6.38903223E+00	+6.74234464E-03	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
26.000000	+1.31599972E+01	+3.12258217E+02	+6.39391919E+00	+1.17261754E-03	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
27.000000	+1.10727636E+01	+3.09411723E+02	+6.39137747E+00	+2.62376718E-04	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
28.000000	+1.20909285E+01	+3.11346142E+02	+6.39444395E+00	-4.79526851E-03	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01
29.000000	+1.46712931E+01	+3.10162698E+02	+6.38178693E+00	-2.05187633E-02	+3.21301268E+02	-9.79553194E+00	-3.28007983E+01	+1.00000000E+00	+0.00000000E+00	+3.08506620E+02	-9.41168094E+00	-3.27791201E+01


==> anc/otoc_to_plot_supersymmetric_M70_L1.2252_n9940_beta0.1000.dat <==
0.000000	+1.64675684E+02	+1.65120480E+02	-1.16991999E-01	-5.13187056E-01	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
0.500000	+1.88384242E+02	+1.88911524E+02	+5.31265356E-02	+1.19366119E+00	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
1.000000	+2.18357770E+02	+2.19825214E+02	+1.07666920E+00	+2.53346496E+00	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
1.500000	+2.30163205E+02	+2.36805412E+02	+2.58659149E+00	+2.41107620E+00	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
2.000000	+2.18245502E+02	+2.34601558E+02	+3.48774540E+00	+1.55818953E+00	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
2.500000	+1.86791409E+02	+2.18343310E+02	+4.14478102E+00	+1.06359879E+00	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
3.000000	+1.49045828E+02	+1.96425677E+02	+4.55134419E+00	+6.09506803E-01	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
3.500000	+1.17415468E+02	+1.75455945E+02	+4.75428782E+00	+2.68629549E-01	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
4.000000	+9.64609604E+01	+1.58441878E+02	+4.81997374E+00	+1.09648289E-01	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
4.500000	+8.42562846E+01	+1.49022813E+02	+4.86393611E+00	+1.10124275E-01	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
5.000000	+7.87955090E+01	+1.47992047E+02	+4.93009801E+00	+1.64813170E-01	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
5.500000	+7.59879618E+01	+1.52358890E+02	+5.02874928E+00	+1.89091321E-01	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
6.000000	+7.27830323E+01	+1.56382918E+02	+5.11918933E+00	+1.55919315E-01	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
6.500000	+6.39892670E+01	+1.53246407E+02	+5.18466859E+00	+1.16641720E-01	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
7.000000	+4.88600255E+01	+1.42802618E+02	+5.23583105E+00	+9.33257087E-02	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
7.500000	+3.54133863E+01	+1.33401592E+02	+5.27799430E+00	+8.84450753E-02	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
8.000000	+2.67045701E+01	+1.29334433E+02	+5.32427613E+00	+9.59659916E-02	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
8.500000	+2.18475030E+01	+1.29705241E+02	+5.37396030E+00	+9.38952431E-02	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
9.000000	+1.97224569E+01	+1.32455682E+02	+5.41817137E+00	+7.95466927E-02	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
9.500000	+1.88258253E+01	+1.35613765E+02	+5.45350699E+00	+6.17957712E-02	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
0.000000	+1.64675684E+02	+1.65120480E+02	-1.16991999E-01	+7.53944703E-01	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
0.100000	+1.66446481E+02	+1.66911058E+02	-7.34808483E-02	+1.16278306E-01	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
0.200000	+1.70527700E+02	+1.70982962E+02	-9.37363377E-02	+2.58896052E-01	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
0.300000	+1.75805187E+02	+1.76294453E+02	-2.17016379E-02	+4.88099917E-01	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
0.400000	+1.81882645E+02	+1.82384591E+02	+3.88364565E-03	+3.74140868E-01	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
0.500000	+1.88384242E+02	+1.88911524E+02	+5.31265356E-02	+6.70542128E-01	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
0.600000	+1.94990703E+02	+1.95564686E+02	+1.37992071E-01	+1.10360389E+00	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
0.700000	+2.01459272E+02	+2.02116779E+02	+2.73847313E-01	+1.72082898E+00	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
0.800000	+2.07617963E+02	+2.08427746E+02	+4.82157866E-01	+2.40349505E+00	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
0.900000	+2.13310383E+02	+2.14373706E+02	+7.54546323E-01	+2.97255664E+00	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
1.000000	+2.18357770E+02	+2.19825214E+02	+1.07666920E+00	+3.32783309E+00	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
1.100000	+2.22609208E+02	+2.24678002E+02	+1.42011294E+00	+3.41098673E+00	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
1.200000	+2.25951299E+02	+2.28854225E+02	+1.75886654E+00	+3.26214798E+00	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
1.300000	+2.28320614E+02	+2.32293113E+02	+2.07254254E+00	+2.95315664E+00	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
1.400000	+2.29710888E+02	+2.34951041E+02	+2.34949787E+00	+2.57024477E+00	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
1.500000	+2.30163205E+02	+2.36805412E+02	+2.58659149E+00	+2.20625538E+00	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
1.600000	+2.29708041E+02	+2.37854650E+02	+2.79074894E+00	+1.94806301E+00	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
1.700000	+2.28309758E+02	+2.38116371E+02	+2.97620409E+00	+1.82052334E+00	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
1.800000	+2.25901075E+02	+2.37625877E+02	+3.15485361E+00	+1.75501912E+00	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
1.900000	+2.22502661E+02	+2.36432884E+02	+3.32720792E+00	+1.69206695E+00	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
0.000000	+1.64675684E+02	+1.65120480E+02	-1.16991999E-01	-1.03922057E-02	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
0.005000	+1.64681270E+02	+1.65125875E+02	-1.17422184E-01	-1.61681745E-01	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
0.010000	+1.64697919E+02	+1.65141996E+02	-1.18608816E-01	-2.84815834E-01	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
0.015000	+1.64725320E+02	+1.65168661E+02	-1.20270342E-01	-3.41147378E-01	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
0.020000	+1.64763022E+02	+1.65205587E+02	-1.22020290E-01	-3.17748088E-01	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
0.025000	+1.64810497E+02	+1.65252431E+02	-1.23447823E-01	-2.16311589E-01	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
0.030000	+1.64867208E+02	+1.65308817E+02	-1.24183406E-01	-4.96046432E-02	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
0.035000	+1.64932648E+02	+1.65374363E+02	-1.23943869E-01	+1.62506380E-01	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
0.040000	+1.65006365E+02	+1.65448692E+02	-1.22558342E-01	+3.96632210E-01	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
0.045000	+1.65087970E+02	+1.65531440E+02	-1.19977547E-01	+6.28916903E-01	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
0.050000	+1.65177138E+02	+1.65622255E+02	-1.16269173E-01	+8.37508947E-01	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
0.055000	+1.65273607E+02	+1.65720806E+02	-1.11602458E-01	+1.00436555E+00	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
0.060000	+1.65377169E+02	+1.65826780E+02	-1.06225518E-01	+1.11635018E+00	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
0.065000	+1.65487666E+02	+1.65939886E+02	-1.00438956E-01	+1.16567826E+00	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
0.070000	+1.65604971E+02	+1.66059854E+02	-9.45687349E-02	+1.14980684E+00	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
0.075000	+1.65728985E+02	+1.66186435E+02	-8.89408875E-02	+1.07088902E+00	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
0.080000	+1.65859621E+02	+1.66319401E+02	-8.38598447E-02	+9.34997680E-01	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
0.085000	+1.65996791E+02	+1.66458538E+02	-7.95909107E-02	+7.51257945E-01	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
0.090000	+1.66140402E+02	+1.66603650E+02	-7.63472652E-02	+5.30939979E-01	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
0.095000	+1.66290343E+02	+1.66754549E+02	-7.42815109E-02	+2.95361740E-01	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
10.000000	+1.68082799E+01	+1.37956791E+02	+5.49016434E+00	+4.44592555E-02	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
12.000000	+8.72976432E+00	+1.38820938E+02	+5.56138272E+00	+2.67591290E-02	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
14.000000	+6.85295495E+00	+1.41688206E+02	+5.59720085E+00	+1.22125271E-02	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
16.000000	+8.11331778E+00	+1.44717239E+02	+5.61023283E+00	+6.94432067E-03	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
18.000000	+1.32320750E+01	+1.51865186E+02	+5.62497814E+00	+1.07386531E-02	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
20.000000	+1.48150953E+01	+1.57414633E+02	+5.65318744E+00	+2.49276355E-02	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
22.000000	+1.63366566E+01	+1.69505597E+02	+5.72468868E+00	-1.41355971E-03	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
24.000000	+2.63865348E+01	+1.68182056E+02	+5.64753321E+00	-1.14071482E-02	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
26.000000	+1.91784235E+01	+1.65515530E+02	+5.67906009E+00	+1.11512402E-03	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
28.000000	+1.93960689E+01	+1.61825481E+02	+5.65199370E+00	-1.60317286E-02	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
30.000000	+1.57117214E+01	+1.52959239E+02	+5.61493317E+00	-5.76390846E-03	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
32.000000	+1.18931860E+01	+1.51076363E+02	+5.62893807E+00	-4.19132679E-03	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
34.000000	+8.81038966E+00	+1.43776091E+02	+5.59816786E+00	+1.28603118E-03	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
36.000000	+6.66793474E+00	+1.46568932E+02	+5.63408219E+00	+6.34939505E-03	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
38.000000	+1.22235740E+01	+1.50660978E+02	+5.62356545E+00	+1.04321059E-02	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
40.000000	+1.24294455E+01	+1.58291805E+02	+5.67581062E+00	+2.15042474E-02	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
42.000000	+1.24879591E+01	+1.63360481E+02	+5.70958243E+00	+6.22480783E-03	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
44.000000	+1.31062163E+01	+1.62646030E+02	+5.70070985E+00	-6.93990114E-03	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
46.000000	+1.26652601E+01	+1.59407217E+02	+5.68182283E+00	-1.35218061E-02	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01
48.000000	+1.29550499E+01	+1.54621513E+02	+5.64662262E+00	-2.16784011E-02	+1.91181256E+02	-5.35881236E+00	-3.56760496E+01	+1.00000000E+00	+0.00000000E+00	+1.64555989E+02	-4.61633268E+00	-3.56464754E+01


==> anc/otoc_to_plot_supersymmetric_M70_L1.2252_n9940_beta0.2000.dat <==
0.000000	+9.73166984E+01	+9.77483938E+01	-1.46887780E-01	-2.48728261E-01	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
1.000000	+1.12834554E+02	+1.13511622E+02	+3.03163684E-01	+1.14883119E+00	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
2.000000	+1.17091265E+02	+1.21387020E+02	+2.15077460E+00	+1.44061189E+00	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
3.000000	+9.62773343E+01	+1.08353579E+02	+3.18438746E+00	+7.05344571E-01	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
4.000000	+6.84442313E+01	+8.60515836E+01	+3.56146374E+00	+2.82963360E-01	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
5.000000	+5.11161077E+01	+7.23833293E+01	+3.75031417E+00	+2.28113001E-01	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
6.000000	+4.31650388E+01	+7.09513240E+01	+4.01768974E+00	+2.26783239E-01	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
7.000000	+3.07446332E+01	+6.42174434E+01	+4.20388065E+00	+1.69845461E-01	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
8.000000	+1.99275841E+01	+5.89537946E+01	+4.35738066E+00	+1.35769307E-01	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
9.000000	+1.40318272E+01	+5.79475360E+01	+4.47541927E+00	+1.07417430E-01	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
10.000000	+1.03502813E+01	+5.87294027E+01	+4.57221553E+00	+9.77742286E-02	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
11.000000	+6.64395166E+00	+6.00444749E+01	+4.67096773E+00	+6.79894911E-02	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
12.000000	+4.64301785E+00	+6.00689363E+01	+4.70819451E+00	+3.63085780E-02	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
13.000000	+3.92084109E+00	+6.13434265E+01	+4.74358488E+00	+4.10634942E-02	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
14.000000	+4.54887713E+00	+6.47189028E+01	+4.79032150E+00	+5.19208885E-02	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
15.000000	+5.78706064E+00	+6.94931070E+01	+4.84742666E+00	+4.94651291E-02	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
16.000000	+7.43121299E+00	+7.38582776E+01	+4.88925175E+00	+3.17392441E-02	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
17.000000	+1.03496737E+01	+7.82307954E+01	+4.91090515E+00	+1.26274795E-02	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
18.000000	+1.42222735E+01	+8.23483144E+01	+4.91450671E+00	+7.67432394E-03	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
19.000000	+1.66357329E+01	+8.55667750E+01	+4.92625379E+00	+1.58198395E-02	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
0.000000	+9.73166984E+01	+9.77483938E+01	-1.46887780E-01	-9.99731109E-01	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
0.100000	+9.77439353E+01	+9.81464836E+01	-2.16792875E-01	-3.98370794E-01	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
0.200000	+9.87504624E+01	+9.91490974E+01	-2.26561939E-01	-1.10552373E-02	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
0.300000	+1.00154383E+02	+1.00556042E+02	-2.19003923E-01	+1.04223621E-01	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
0.400000	+1.01829205E+02	+1.02236237E+02	-2.05717214E-01	+1.69995693E-01	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
0.500000	+1.03674132E+02	+1.04089683E+02	-1.85004784E-01	+2.82872035E-01	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
0.600000	+1.05600884E+02	+1.06031607E+02	-1.49142807E-01	+4.67558198E-01	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
0.700000	+1.07534100E+02	+1.07990384E+02	-9.14931443E-02	+7.49503418E-01	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
0.800000	+1.09411711E+02	+1.09912090E+02	+7.57876150E-04	+1.11729658E+00	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
0.900000	+1.11191220E+02	+1.11761755E+02	+1.31966171E-01	+1.51202904E+00	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
1.000000	+1.12834554E+02	+1.13511622E+02	+3.03163684E-01	+1.87114820E+00	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
1.100000	+1.14306289E+02	+1.15135773E+02	+5.06195811E-01	+2.12218710E+00	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
1.200000	+1.15575764E+02	+1.16610818E+02	+7.27601104E-01	+2.22112361E+00	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
1.300000	+1.16625041E+02	+1.17918440E+02	+9.50420532E-01	+2.16456537E+00	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
1.400000	+1.17448101E+02	+1.19043888E+02	+1.16051418E+00	+2.00200670E+00	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
1.500000	+1.18044204E+02	+1.19974503E+02	+1.35082187E+00	+1.81519843E+00	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
1.600000	+1.18404968E+02	+1.20699220E+02	+1.52355386E+00	+1.68273694E+00	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
1.700000	+1.18506217E+02	+1.21208838E+02	+1.68736926E+00	+1.62705330E+00	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
1.800000	+1.18319530E+02	+1.21496149E+02	+1.84896452E+00	+1.59199905E+00	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
1.900000	+1.17840366E+02	+1.21556270E+02	+2.00576907E+00	+1.54409185E+00	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
0.000000	+9.73166984E+01	+9.77483938E+01	-1.46887780E-01	-3.28389362E-03	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
0.005000	+9.73180636E+01	+9.77494865E+01	-1.47519161E-01	-2.49268647E-01	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
0.010000	+9.73221394E+01	+9.77527601E+01	-1.49380466E-01	-4.85685353E-01	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
0.015000	+9.73288686E+01	+9.77582013E+01	-1.52376015E-01	-6.97495844E-01	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
0.020000	+9.73381610E+01	+9.77657885E+01	-1.56355425E-01	-8.75001494E-01	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
0.025000	+9.73499006E+01	+9.77754930E+01	-1.61126030E-01	-1.01126623E+00	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
0.030000	+9.73639546E+01	+9.77872796E+01	-1.66468087E-01	-1.10250806E+00	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
0.035000	+9.73801826E+01	+9.78011086E+01	-1.72151110E-01	-1.14816136E+00	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
0.040000	+9.73984444E+01	+9.78169366E+01	-1.77949701E-01	-1.15063893E+00	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
0.045000	+9.74186078E+01	+9.78347182E+01	-1.83657500E-01	-1.11485357E+00	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
0.050000	+9.74405540E+01	+9.78544066E+01	-1.89098236E-01	-1.04757616E+00	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
0.055000	+9.74641808E+01	+9.78759548E+01	-1.94133261E-01	-9.56712858E-01	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
0.060000	+9.74894046E+01	+9.78993167E+01	-1.98665365E-01	-8.50580414E-01	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
0.065000	+9.75161607E+01	+9.79244471E+01	-2.02639065E-01	-7.37246610E-01	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
0.070000	+9.75444015E+01	+9.79513026E+01	-2.06037831E-01	-6.23985963E-01	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
0.075000	+9.75740949E+01	+9.79798416E+01	-2.08878925E-01	-5.16881099E-01	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
0.080000	+9.76052214E+01	+9.80100248E+01	-2.11206642E-01	-4.20580393E-01	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
0.085000	+9.76377710E+01	+9.80418148E+01	-2.13084729E-01	-3.38205570E-01	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
0.090000	+9.76717400E+01	+9.80751766E+01	-2.14588698E-01	-2.71389615E-01	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
0.095000	+9.77071279E+01	+9.81100767E+01	-2.15798625E-01	-2.12581302E-01	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
20.000000	+1.73360992E+01	+9.10434194E+01	+4.99324930E+00	-2.24982206E-02	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
24.000000	+3.39350411E+01	+1.02175286E+02	+4.91618167E+00	-1.60355945E-02	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
28.000000	+2.65435446E+01	+9.13767151E+01	+4.86496454E+00	-1.60875576E-02	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
32.000000	+1.81721931E+01	+7.81715610E+01	+4.78748121E+00	-3.32367405E-03	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
36.000000	+1.08262532E+01	+7.39582657E+01	+4.83837515E+00	+1.95539239E-02	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
40.000000	+1.53097865E+01	+8.54688794E+01	+4.94391260E+00	+1.94869275E-02	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
44.000000	+1.66421169E+01	+9.04247507E+01	+4.99427057E+00	-5.80443737E-03	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
48.000000	+1.77663801E+01	+8.47420836E+01	+4.89747710E+00	-1.31731369E-02	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
52.000000	+1.78906913E+01	+8.42934296E+01	+4.88888548E+00	-4.66063001E-03	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
56.000000	+1.75541374E+01	+8.20786298E+01	+4.86019206E+00	+4.43411048E-03	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
60.000000	+1.62644655E+01	+8.50649769E+01	+4.92435836E+00	+1.50018759E-02	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
64.000000	+1.35980710E+01	+8.63503249E+01	+4.98020707E+00	+7.54907343E-03	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
68.000000	+1.30369506E+01	+8.61205341E+01	+4.98475095E+00	+5.44355882E-04	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
72.000000	+5.37792262E+00	+7.84476923E+01	+4.98456191E+00	-2.75717974E-03	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
76.000000	+1.34255397E+01	+8.49147353E+01	+4.96269351E+00	+1.35724794E-03	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
80.000000	+1.47218414E+01	+8.85893244E+01	+4.99541990E+00	+4.45460140E-04	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
84.000000	+1.72590953E+01	+8.90035101E+01	+4.96625719E+00	-1.62780779E-03	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
88.000000	+9.38806919E+00	+8.22998519E+01	+4.98239744E+00	-4.85130171E-04	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
92.000000	+5.61446397E+00	+7.70809754E+01	+4.96237615E+00	-1.55312800E-03	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01
96.000000	+4.27780368E+00	+7.62892606E+01	+4.96997241E+00	+5.35125927E-03	+1.38072454E+02	-3.37978512E+00	-4.08524357E+01	+1.00000000E+00	+0.00000000E+00	+8.49815916E+01	-2.08270752E+00	-4.08034210E+01


==> anc/otoc_to_plot_supersymmetric_M70_L1.2252_n9940_beta0.5000.dat <==
0.000000	+4.32607589E+01	+4.36604425E+01	-2.23934833E-01	+2.47317956E-01	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
2.000000	+4.92124754E+01	+5.00394358E+01	+5.03148668E-01	+4.79765545E-01	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
4.000000	+4.36382752E+01	+4.63619450E+01	+1.69512735E+00	+4.83796740E-01	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
6.000000	+2.94170532E+01	+3.51440338E+01	+2.43833563E+00	+2.96107611E-01	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
8.000000	+1.70794954E+01	+2.59826940E+01	+2.87955779E+00	+1.66069781E-01	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
10.000000	+9.22766276E+00	+2.03556974E+01	+3.10261475E+00	+7.62870428E-02	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
12.000000	+4.90498807E+00	+1.69850797E+01	+3.18470596E+00	+4.85123150E-02	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
14.000000	+3.83728396E+00	+1.73484550E+01	+3.29666401E+00	+8.15905329E-02	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
16.000000	+4.32552699E+00	+2.10675334E+01	+3.51106809E+00	+7.98360125E-02	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
18.000000	+8.12238684E+00	+2.67167946E+01	+3.61600806E+00	+7.17861652E-02	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
20.000000	+1.25346389E+01	+3.48453208E+01	+3.79821275E+00	+4.91461337E-02	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
22.000000	+2.04193052E+01	+4.30531290E+01	+3.81259259E+00	-3.58400714E-02	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
24.000000	+2.67085564E+01	+4.60394648E+01	+3.65485247E+00	-2.49822066E-02	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
26.000000	+2.47802572E+01	+4.52616455E+01	+3.71266377E+00	-1.11953007E-02	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
28.000000	+2.37798335E+01	+4.22641772E+01	+3.61007127E+00	-5.43304272E-02	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
30.000000	+2.40247536E+01	+4.05055340E+01	+3.49534206E+00	-2.89366902E-02	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
32.000000	+2.03938023E+01	+3.68578212E+01	+3.49432450E+00	+1.12279615E-02	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
34.000000	+1.45604214E+01	+3.17982572E+01	+3.54025390E+00	+2.80115637E-02	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
36.000000	+1.15382769E+01	+2.99543455E+01	+3.60637076E+00	+2.96682336E-02	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
38.000000	+1.13654260E+01	+3.07752564E+01	+3.65892684E+00	+2.28878457E-02	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
0.000000	+4.32607589E+01	+4.36604425E+01	-2.23934833E-01	-2.70371831E-01	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
0.100000	+4.33209723E+01	+4.37116060E+01	-2.46837939E-01	-1.87690287E-01	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
0.200000	+4.34711804E+01	+4.38561388E+01	-2.61472891E-01	-8.16848123E-02	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
0.300000	+4.36941671E+01	+4.40784708E+01	-2.63174902E-01	+8.68904451E-03	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
0.400000	+4.39791734E+01	+4.43648014E+01	-2.59735082E-01	+5.14627543E-02	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
0.500000	+4.43140684E+01	+4.47023480E+01	-2.52882351E-01	+8.51020540E-02	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
0.600000	+4.46866038E+01	+4.50788514E+01	-2.42714671E-01	+1.22362339E-01	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
0.700000	+4.50847187E+01	+4.54826177E+01	-2.28409883E-01	+1.72274395E-01	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
0.800000	+4.54968915E+01	+4.59028895E+01	-2.08259792E-01	+2.40901608E-01	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
0.900000	+4.59128158E+01	+4.63303550E+01	-1.80229561E-01	+3.27910719E-01	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
1.000000	+4.63238860E+01	+4.67574028E+01	-1.42677648E-01	+4.25164763E-01	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
1.100000	+4.67233538E+01	+4.71779509E+01	-9.51966089E-02	+5.18665412E-01	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
1.200000	+4.71060554E+01	+4.75869575E+01	-3.89445657E-02	+5.93425347E-01	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
1.300000	+4.74681914E+01	+4.79800746E+01	+2.34884605E-02	+6.39020778E-01	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
1.400000	+4.78070862E+01	+4.83535497E+01	+8.88595900E-02	+6.55577947E-01	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
1.500000	+4.81206470E+01	+4.87042449E+01	+1.54604050E-01	+6.56809394E-01	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
1.600000	+4.84064063E+01	+4.90295827E+01	+2.20221469E-01	+6.63715380E-01	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
1.700000	+4.86609911E+01	+4.93274345E+01	+2.87347126E-01	+6.87341083E-01	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
1.800000	+4.88810048E+01	+4.95960157E+01	+3.57689685E-01	+7.15873386E-01	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
1.900000	+4.90647749E+01	+4.98338048E+01	+4.30521803E-01	+7.40768966E-01	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
40.000000	+1.10251465E+01	+3.10825814E+01	+3.69174708E+00	+2.46789588E-02	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
48.000000	+1.38338933E+01	+3.61703302E+01	+3.79936647E+00	+2.22588718E-03	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
56.000000	+1.69946010E+01	+3.77792379E+01	+3.72736128E+00	+6.35179607E-03	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
64.000000	+9.42156907E+00	+3.41473887E+01	+3.90099521E+00	+1.13654211E-02	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
72.000000	+5.05618249E+00	+2.99859067E+01	+3.90920802E+00	+5.49373515E-03	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
80.000000	+1.27275178E+01	+3.97251128E+01	+3.98889497E+00	+7.46398630E-03	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
88.000000	+7.81526305E+00	+3.59072568E+01	+4.02863180E+00	-6.65315661E-03	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
96.000000	+3.01141684E+00	+2.72827824E+01	+3.88244446E+00	+3.14734660E-03	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
104.000000	+1.09949892E+01	+4.05378513E+01	+4.07898934E+00	+1.36180123E-02	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
112.000000	+9.14852077E+00	+3.93287026E+01	+4.10033266E+00	-3.59196660E-03	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
120.000000	+2.99107053E+00	+3.08839293E+01	+4.02151788E+00	-1.28213613E-03	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
128.000000	+7.42741935E+00	+3.69947867E+01	+4.07981848E+00	+2.85126034E-03	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
136.000000	+9.39492494E+00	+3.85897323E+01	+4.06713804E+00	-3.25317425E-03	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
144.000000	+5.28377215E+00	+3.33515020E+01	+4.02776769E+00	-4.96839486E-03	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
152.000000	+5.93546023E+00	+3.28992958E+01	+3.98764373E+00	+2.73761708E-03	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
160.000000	+7.58230425E+00	+3.69067761E+01	+4.07156957E+00	+7.14627420E-03	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
168.000000	+4.60228406E+00	+3.48323483E+01	+4.10198411E+00	-7.67736012E-03	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
176.000000	+4.28903959E+00	+3.02238118E+01	+3.94873180E+00	-5.54841920E-04	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
184.000000	+7.13045567E+00	+3.70933410E+01	+4.09310664E+00	+2.89353336E-03	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01
192.000000	+7.46986755E+00	+3.46335576E+01	+3.99502834E+00	-2.74131094E-02	+1.11748475E+02	-2.50615730E+00	-4.45895695E+01	+1.00000000E+00	+0.00000000E+00	+2.90283596E+01	-6.52455937E-01	-4.44909119E+01


==> anc/otoc_to_plot_supersymmetric_M70_L1.2252_n9940_beta1.0000.dat <==
0.000000	+2.09767236E+01	+2.13497552E+01	-2.92944916E-01	-2.32066890E-05	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
2.500000	+2.36176165E+01	+2.41133385E+01	-8.59269259E-03	+2.27504986E-01	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
5.000000	+2.18974123E+01	+2.30609125E+01	+8.44580012E-01	+3.03518801E-01	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
7.500000	+1.47735246E+01	+1.70346307E+01	+1.50900131E+00	+1.88159390E-01	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
10.000000	+8.22394753E+00	+1.12048610E+01	+1.78537696E+00	+7.00822372E-02	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
12.500000	+4.43151144E+00	+7.64149340E+00	+1.85941250E+00	+2.78247198E-02	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
15.000000	+2.82109663E+00	+6.24695953E+00	+1.92450056E+00	+4.58742207E-02	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
17.500000	+2.79025983E+00	+6.82780316E+00	+2.08878360E+00	+7.94938633E-02	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
20.000000	+5.32437814E+00	+1.04222476E+01	+2.32196988E+00	+4.68126926E-02	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
22.500000	+1.02787491E+01	+1.53810923E+01	+2.32284706E+00	+5.87389151E-03	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
25.000000	+1.25973931E+01	+1.78472045E+01	+2.35133934E+00	+2.62805090E-02	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
27.500000	+1.27133149E+01	+1.85321636E+01	+2.45424961E+00	+1.54574711E-02	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
30.000000	+1.40535000E+01	+1.97251468E+01	+2.42862669E+00	+1.79806896E-02	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
32.500000	+1.23398676E+01	+1.87060875E+01	+2.54415306E+00	+3.22426780E-02	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
35.000000	+9.37185683E+00	+1.60356769E+01	+2.58984008E+00	+1.16496401E-02	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
37.500000	+7.68050490E+00	+1.44285583E+01	+2.60240126E+00	+7.34502272E-03	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
40.000000	+6.50811921E+00	+1.34212182E+01	+2.62656520E+00	+1.62035575E-02	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
42.500000	+5.44555558E+00	+1.27630784E+01	+2.68341905E+00	+2.53943332E-02	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
45.000000	+5.31346205E+00	+1.31624899E+01	+2.75353686E+00	+1.82096037E-02	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
47.500000	+7.03659049E+00	+1.50516313E+01	+2.77446706E+00	-1.46544220E-03	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
0.000000	+2.09767236E+01	+2.13497552E+01	-2.92944916E-01	-4.79298333E-02	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
0.125000	+2.09966736E+01	+2.13671438E+01	-2.99835008E-01	-6.23116349E-02	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
0.250000	+2.10506602E+01	+2.14179258E+01	-3.08522825E-01	-4.60294444E-02	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
0.375000	+2.11325817E+01	+2.14988132E+01	-3.11342369E-01	-5.05375797E-03	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
0.500000	+2.12390715E+01	+2.16058734E+01	-3.09786264E-01	+2.38889016E-02	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
0.625000	+2.13665804E+01	+2.17350057E+01	-3.05370144E-01	+4.49734862E-02	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
0.750000	+2.15110760E+01	+2.18820252E+01	-2.98542893E-01	+6.50089387E-02	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
0.875000	+2.16683130E+01	+2.20427750E+01	-2.89117909E-01	+8.74792278E-02	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
1.000000	+2.18341650E+01	+2.22133161E+01	-2.76673086E-01	+1.12409960E-01	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
1.125000	+2.20049698E+01	+2.23901043E+01	-2.61015419E-01	+1.36380042E-01	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
1.250000	+2.21777660E+01	+2.25700672E+01	-2.42578075E-01	+1.54387238E-01	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
1.375000	+2.23502877E+01	+2.27505778E+01	-2.22418610E-01	+1.63485002E-01	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
1.500000	+2.25207257E+01	+2.29293930E+01	-2.01706825E-01	+1.65460230E-01	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
1.625000	+2.26874097E+01	+2.31046051E+01	-1.81053552E-01	+1.65686850E-01	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
1.750000	+2.28486435E+01	+2.32745939E+01	-1.60285112E-01	+1.68693361E-01	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
1.875000	+2.30027863E+01	+2.34379525E+01	-1.38880212E-01	+1.75278055E-01	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
2.000000	+2.31483619E+01	+2.35933922E+01	-1.16465599E-01	+1.84497651E-01	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
2.125000	+2.32839716E+01	+2.37396797E+01	-9.27557992E-02	+1.96719866E-01	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
2.250000	+2.34082092E+01	+2.38756732E+01	-6.72856323E-02	+2.13348567E-01	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
2.375000	+2.35197735E+01	+2.40004476E+01	-3.94186575E-02	+2.32523029E-01	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
50.000000	+8.88157551E+00	+1.68886045E+01	+2.77346695E+00	+1.86309198E-02	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
60.000000	+7.38520015E+00	+1.64662281E+01	+2.89933457E+00	+6.54260422E-03	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
70.000000	+3.50921683E+00	+1.26356218E+01	+2.90431904E+00	+8.79349373E-03	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
80.000000	+6.54959950E+00	+1.73767538E+01	+3.07520445E+00	+8.76759560E-03	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
90.000000	+3.33684725E+00	+1.42124692E+01	+3.07967095E+00	+3.74563020E-04	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
100.000000	+3.51876232E+00	+1.44273303E+01	+3.08269571E+00	+7.17343589E-03	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
110.000000	+5.46811067E+00	+1.80215225E+01	+3.22313967E+00	+4.47361268E-03	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
120.000000	+1.82955518E+00	+1.37591322E+01	+3.17216796E+00	+4.31919594E-03	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
130.000000	+3.84684847E+00	+1.75328895E+01	+3.30952359E+00	+5.19427154E-03	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
140.000000	+3.11862680E+00	+1.63541745E+01	+3.27605339E+00	-1.30086855E-02	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
150.000000	+2.84971414E+00	+1.34005248E+01	+3.04934988E+00	-5.97952280E-03	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
160.000000	+4.00421289E+00	+1.57478992E+01	+3.15646294E+00	+8.45142782E-04	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
170.000000	+1.95792448E+00	+1.26885897E+01	+3.06625273E+00	-3.29625312E-03	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
180.000000	+4.00516473E+00	+1.49996158E+01	+3.09053788E+00	+4.29058888E-03	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
190.000000	+5.75119183E+00	+1.74433378E+01	+3.15206451E+00	-8.97470785E-03	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
200.000000	+4.92228381E+00	+1.41102678E+01	+2.91104372E+00	-4.04807289E-03	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
210.000000	+4.28974876E+00	+1.50725876E+01	+3.07110305E+00	+4.60896789E-03	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
220.000000	+3.47632024E+00	+1.35515095E+01	+3.00322308E+00	-5.07084615E-03	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
230.000000	+4.33292739E+00	+1.40758287E+01	+2.96968613E+00	+8.17993097E-03	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01
240.000000	+5.00081731E+00	+1.68667858E+01	+3.16682170E+00	+3.12471821E-02	+9.73484773E+01	-2.24580078E+00	-4.33468891E+01	+1.00000000E+00	+0.00000000E+00	+1.21765482E+01	-2.82013397E-01	-4.31771977E+01


==> anc/otoc_to_plot_supersymmetric_M70_L1.2252_n9940_beta2.0000.dat <==
0.000000	+9.60542144E+00	+9.94939737E+00	-3.74036417E-01	-1.29185560E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
2.500000	+1.05227661E+01	+1.08892678E+01	-3.10605039E-01	+6.36636585E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
5.000000	+1.08550816E+01	+1.13279845E+01	-5.57181241E-02	+1.28326638E-01	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
7.500000	+9.18243326E+00	+9.87863275E+00	+3.31028152E-01	+1.34671323E-01	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
10.000000	+6.47155636E+00	+7.39882803E+00	+6.17638489E-01	+8.77345398E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
12.500000	+4.16848568E+00	+5.24804581E+00	+7.69700851E-01	+3.14369956E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
15.000000	+2.66890346E+00	+3.75400795E+00	+7.74823467E-01	+2.84035895E-03	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
17.500000	+1.83796958E+00	+2.93297079E+00	+7.83902646E-01	+1.31081706E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
20.000000	+1.84745008E+00	+3.00605559E+00	+8.40364320E-01	+2.27198972E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
22.500000	+2.66490707E+00	+3.89164057E+00	+8.97502132E-01	+3.95748389E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
25.000000	+3.42623775E+00	+4.83835663E+00	+1.03823851E+00	+6.35875015E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
27.500000	+4.02615061E+00	+5.71203866E+00	+1.21543964E+00	+6.33862789E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
30.000000	+4.72605587E+00	+6.66476572E+00	+1.35516991E+00	+6.21579682E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
32.500000	+4.90817033E+00	+7.20856867E+00	+1.52622948E+00	+5.72435698E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
35.000000	+4.67998820E+00	+7.26115250E+00	+1.64138776E+00	+4.00647016E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
37.500000	+4.33028759E+00	+7.14090958E+00	+1.72655299E+00	+3.31171608E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
40.000000	+3.92192648E+00	+6.96791773E+00	+1.80697356E+00	+2.67459049E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
42.500000	+3.50993844E+00	+6.72271435E+00	+1.86028251E+00	+2.03208204E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
45.000000	+3.19766331E+00	+6.56940854E+00	+1.90857766E+00	+1.62278307E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
47.500000	+3.25094824E+00	+6.73527375E+00	+1.94142167E+00	+1.00473710E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
0.000000	+9.60542144E+00	+9.94939737E+00	-3.74036417E-01	-3.48171265E-03	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
0.125000	+9.60979944E+00	+9.95338093E+00	-3.75183783E-01	-1.48761433E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
0.250000	+9.62253125E+00	+9.96523029E+00	-3.77755453E-01	-1.99848190E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
0.375000	+9.64278643E+00	+9.98465560E+00	-3.80179987E-01	-1.49659195E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
0.500000	+9.66979393E+00	+1.00112132E+01	-3.81496932E-01	-5.12975786E-03	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
0.625000	+9.70291477E+00	+1.00443458E+01	-3.81462427E-01	+5.31428727E-03	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
0.750000	+9.74154462E+00	+1.00834178E+01	-3.80168361E-01	+1.46959599E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
0.875000	+9.78505546E+00	+1.01277432E+01	-3.77788437E-01	+2.26925001E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
1.000000	+9.83279254E+00	+1.01766107E+01	-3.74495236E-01	+2.93105236E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
1.125000	+9.88409797E+00	+1.02293060E+01	-3.70460806E-01	+3.44787069E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
1.250000	+9.93833779E+00	+1.02851323E+01	-3.65875559E-01	+3.80565975E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
1.375000	+9.99491672E+00	+1.03434248E+01	-3.60946657E-01	+4.00429964E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
1.500000	+1.00532752E+01	+1.04035588E+01	-3.55864810E-01	+4.07496035E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
1.625000	+1.01128759E+01	+1.04649526E+01	-3.50759256E-01	+4.07704882E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
1.750000	+1.01731932E+01	+1.05270654E+01	-3.45672188E-01	+4.07785528E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
1.875000	+1.02337108E+01	+1.05893951E+01	-3.40564618E-01	+4.13269441E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
2.000000	+1.02939279E+01	+1.06514752E+01	-3.35340452E-01	+4.27729715E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
2.125000	+1.03533673E+01	+1.07128754E+01	-3.29871375E-01	+4.52987659E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
2.250000	+1.04115839E+01	+1.07732034E+01	-3.24015760E-01	+4.89500829E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
2.375000	+1.04681718E+01	+1.08321064E+01	-3.17633854E-01	+5.31604161E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
50.000000	+3.36963225E+00	+6.92034762E+00	+1.96029628E+00	+1.02453670E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
60.000000	+2.87576430E+00	+6.78517796E+00	+2.05653458E+00	+9.00229442E-03	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
70.000000	+1.97354424E+00	+6.22471741E+00	+2.14034217E+00	+8.58609081E-03	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
80.000000	+2.11548598E+00	+6.75731846E+00	+2.22825640E+00	+8.93595313E-03	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
90.000000	+1.43416546E+00	+6.51722853E+00	+2.31906123E+00	+7.40991670E-03	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
100.000000	+1.20305744E+00	+6.58638966E+00	+2.37645473E+00	+6.26773542E-03	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
110.000000	+1.43166851E+00	+7.19357701E+00	+2.44441594E+00	-1.07741009E-03	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
120.000000	+9.86980919E-01	+6.25555288E+00	+2.35490653E+00	+5.22590053E-03	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
130.000000	+1.25687392E+00	+7.65360292E+00	+2.54893395E+00	+4.25652010E-03	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
140.000000	+1.40643116E+00	+7.14316340E+00	+2.44003693E+00	-1.57684046E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
150.000000	+1.60679357E+00	+6.27333719E+00	+2.23356585E+00	-1.20318825E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
160.000000	+1.47017686E+00	+5.97997369E+00	+2.19939928E+00	-6.49873511E-03	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
170.000000	+9.34702266E-01	+5.03247656E+00	+2.10359115E+00	+6.76001240E-04	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
180.000000	+2.17445944E+00	+6.74564287E+00	+2.21291931E+00	+3.91721883E-03	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
190.000000	+3.29995714E+00	+7.73167970E+00	+2.18193553E+00	-6.95329296E-03	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
200.000000	+3.46335365E+00	+7.44106362E+00	+2.07385345E+00	-2.46093949E-03	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
210.000000	+1.90261085E+00	+6.12149029E+00	+2.13271674E+00	+1.51463784E-03	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
220.000000	+1.44128363E+00	+5.54133305E+00	+2.10414621E+00	-1.73001765E-03	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
230.000000	+2.28286326E+00	+6.35826449E+00	+2.09811639E+00	+8.46072078E-03	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01
240.000000	+2.46419340E+00	+7.32018557E+00	+2.27336062E+00	+2.65881266E-02	+8.38752052E+01	-2.07369701E+00	-4.04471843E+01	+1.00000000E+00	+0.00000000E+00	+5.20243205E+00	-1.29588423E-01	-4.01458088E+01


==> anc/otoc_to_plot_supersymmetric_M70_L1.2252_n9940_beta5.0000.dat <==
0.000000	+3.18448185E+00	+3.47452413E+00	-5.44581365E-01	-9.26688218E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
5.000000	+3.63095145E+00	+3.92932431E+00	-5.16264204E-01	+2.05937463E-02	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
10.000000	+3.30877674E+00	+3.66514485E+00	-3.38643902E-01	+3.18168374E-02	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
15.000000	+2.11926782E+00	+2.52941344E+00	-1.98095830E-01	+1.31242521E-02	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
20.000000	+1.16955554E+00	+1.57590223E+00	-2.07401380E-01	-2.89193119E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
25.000000	+7.12588925E-01	+1.11104328E+00	-2.27015142E-01	+6.61995890E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
30.000000	+6.89396951E-01	+1.12355399E+00	-1.41201791E-01	+3.38178744E-02	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
35.000000	+8.62808348E-01	+1.42159721E+00	+1.11163602E-01	+5.70402767E-02	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
40.000000	+1.02820470E+00	+1.79621955E+00	+4.29200975E-01	+6.36490397E-02	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
45.000000	+1.06105516E+00	+2.11707484E+00	+7.47653999E-01	+4.89859560E-02	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
50.000000	+1.04947281E+00	+2.30293986E+00	+9.19060536E-01	+2.69163943E-02	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
55.000000	+9.35522610E-01	+2.31771477E+00	+1.01681794E+00	+1.92515273E-02	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
60.000000	+7.98994787E-01	+2.31856665E+00	+1.11157581E+00	+1.80949533E-02	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
65.000000	+6.74325730E-01	+2.33068220E+00	+1.19776747E+00	+8.80241416E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
70.000000	+6.05909744E-01	+2.26530423E+00	+1.19959995E+00	-1.05094418E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
75.000000	+5.36619546E-01	+2.17565979E+00	+1.18725803E+00	-2.05420780E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
80.000000	+5.39575575E-01	+2.16523038E+00	+1.17905787E+00	+2.03739667E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
85.000000	+5.03979572E-01	+2.17675607E+00	+1.20763200E+00	+1.36134297E-02	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
90.000000	+3.74382361E-01	+2.23711578E+00	+1.31519217E+00	+1.39668102E-02	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
95.000000	+2.67440017E-01	+2.19095248E+00	+1.34730010E+00	-1.12363695E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
0.000000	+3.18448185E+00	+3.47452413E+00	-5.44581365E-01	-4.84745565E-04	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
0.250000	+3.18691016E+00	+3.47684190E+00	-5.44962577E-01	-2.56495481E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
0.500000	+3.19405936E+00	+3.48372992E+00	-5.45863842E-01	-3.63455851E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
0.750000	+3.20558880E+00	+3.49499413E+00	-5.46779856E-01	-2.90498186E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
1.000000	+3.22107013E+00	+3.51032025E+00	-5.47316333E-01	-1.12062823E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
1.250000	+3.24005065E+00	+3.52929387E+00	-5.47340171E-01	+8.15206116E-04	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
1.500000	+3.26206269E+00	+3.55143073E+00	-5.46908730E-01	+2.38309028E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
1.750000	+3.28662098E+00	+3.57620905E+00	-5.46148625E-01	+3.45958014E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
2.000000	+3.31322742E+00	+3.60309644E+00	-5.45178940E-01	+4.14935806E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
2.250000	+3.34137952E+00	+3.63156902E+00	-5.44073946E-01	+4.68417640E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
2.500000	+3.37057643E+00	+3.66112515E+00	-5.42836852E-01	+5.35370582E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
2.750000	+3.40032758E+00	+3.69129492E+00	-5.41397093E-01	+6.34583111E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
3.000000	+3.43017279E+00	+3.72164485E+00	-5.39663936E-01	+7.57587192E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
3.250000	+3.45970550E+00	+3.75177709E+00	-5.37609157E-01	+8.75259084E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
3.500000	+3.48857485E+00	+3.78132528E+00	-5.35287641E-01	+9.68608786E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
3.750000	+3.51646171E+00	+3.80995124E+00	-5.32766114E-01	+1.04783962E-02	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
4.000000	+3.54305645E+00	+3.83734468E+00	-5.30048443E-01	+1.13724176E-02	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
4.250000	+3.56806060E+00	+3.86322373E+00	-5.27079905E-01	+1.24855629E-02	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
4.500000	+3.59120181E+00	+3.88733296E+00	-5.23805661E-01	+1.37527428E-02	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
4.750000	+3.61223885E+00	+3.90943863E+00	-5.20203533E-01	+1.50642792E-02	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
100.000000	+2.36851318E-01	+2.29142022E+00	+1.41321323E+00	-2.58825520E-02	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
120.000000	+4.47674491E-01	+1.98985068E+00	+1.12634171E+00	-2.80460017E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
140.000000	+6.30744939E-01	+2.46728251E+00	+1.30102922E+00	-5.42540305E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
160.000000	+4.11860764E-01	+1.65318458E+00	+9.09325585E-01	-4.65206944E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
180.000000	+1.00810344E+00	+2.53280587E+00	+1.11494644E+00	+3.31907163E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
200.000000	+1.41521829E+00	+2.83278422E+00	+1.04208845E+00	-5.12992387E-04	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
220.000000	+2.57084493E-01	+1.75081930E+00	+1.09442675E+00	+2.48844665E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
240.000000	+6.75999831E-01	+2.24192864E+00	+1.14162632E+00	+1.65225558E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
260.000000	+6.83165698E-01	+2.27895710E+00	+1.16051697E+00	+8.14352704E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
280.000000	+6.35816966E-01	+2.80471716E+00	+1.46736740E+00	+6.55034688E-05	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
300.000000	+3.58837258E-01	+1.95881534E+00	+1.16313711E+00	-1.49956027E-02	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
320.000000	+1.51586235E-01	+1.34211329E+00	+8.67543289E-01	-8.32332455E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
340.000000	+1.61145642E+00	+2.75834988E+00	+8.30204129E-01	-2.83834590E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
360.000000	+2.12554590E+00	+3.18829844E+00	+7.54009453E-01	-1.19813601E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
380.000000	+4.57401533E-01	+1.55062595E+00	+7.82278688E-01	+4.91509795E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
400.000000	+1.14170750E+00	+2.43535557E+00	+9.50613371E-01	+1.48072866E-02	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
420.000000	+5.90541850E-01	+2.56723036E+00	+1.37457015E+00	+6.03144295E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
440.000000	+6.64972841E-01	+2.31159153E+00	+1.19187109E+00	-3.45500029E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
460.000000	+5.48598870E-01	+2.27014528E+00	+1.23637014E+00	+1.24944915E-03	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01
480.000000	+1.03895974E+00	+2.76996423E+00	+1.24184906E+00	-7.01557885E-04	+6.79861216E+01	-1.89773700E+00	-3.58248385E+01	+1.00000000E+00	+0.00000000E+00	+1.70922010E+00	-4.86274540E-02	-3.51492822E+01


==> anc/otoc_to_plot_supersymmetric_M800_L1.6242_n100_beta1.0000.dat <==
50.000000	+1.20479269E+02	+1.25163852E+02	+2.23742401E+00	+1.08533760E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
51.000000	+1.14808633E+02	+1.19534841E+02	+2.24627033E+00	+6.83927151E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
52.000000	+1.09483960E+02	+1.14233061E+02	+2.25110255E+00	+2.95518633E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
53.000000	+1.04500812E+02	+1.09255036E+02	+2.25218070E+00	+7.43365545E-05	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
54.000000	+9.98500844E+01	+1.04599892E+02	+2.25125122E+00	-5.22761305E-04	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
55.000000	+9.55225471E+01	+1.00271803E+02	+2.25113518E+00	+1.87519740E-04	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
56.000000	+9.15286330E+01	+9.62802220E+01	+2.25162626E+00	+1.24593681E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
57.000000	+8.78765444E+01	+9.26376499E+01	+2.25362705E+00	+2.93364890E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
58.000000	+8.45791161E+01	+8.93586660E+01	+2.25749356E+00	+4.00709288E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
59.000000	+8.16605836E+01	+8.64599987E+01	+2.26164124E+00	+4.51554169E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
60.000000	+7.91361887E+01	+8.39590986E+01	+2.26652464E+00	+5.63817452E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
61.000000	+7.70202915E+01	+8.18741328E+01	+2.27291759E+00	+6.79524474E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
62.000000	+7.53350628E+01	+8.02239658E+01	+2.28011513E+00	+7.36378166E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
63.000000	+7.41006479E+01	+7.90265034E+01	+2.28764515E+00	+7.77504017E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
64.000000	+7.33329537E+01	+7.82984738E+01	+2.29566521E+00	+8.54666793E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
65.000000	+7.30430458E+01	+7.80538243E+01	+2.30473849E+00	+9.40122987E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
66.000000	+7.32427688E+01	+7.83025361E+01	+2.31446767E+00	+9.99855139E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
67.000000	+7.39379476E+01	+7.90499358E+01	+2.32473559E+00	+1.09822265E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
68.000000	+7.51233787E+01	+8.02955105E+01	+2.33643213E+00	+1.29134271E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
69.000000	+7.67877692E+01	+8.20335036E+01	+2.35056244E+00	+1.57490613E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
70.000000	+7.89157061E+01	+8.42533432E+01	+2.36793025E+00	+1.88981716E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
71.000000	+8.14936500E+01	+8.69414486E+01	+2.38835879E+00	+2.16691337E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
72.000000	+8.45088774E+01	+9.00829243E+01	+2.41126852E+00	+2.35345033E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
73.000000	+8.79516565E+01	+9.36620082E+01	+2.43542779E+00	+2.40433254E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
74.000000	+9.18125328E+01	+9.76611659E+01	+2.45935517E+00	+2.28914930E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
75.000000	+9.60792572E+01	+1.02057123E+02	+2.48121078E+00	+2.03059861E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
76.000000	+1.00723243E+02	+1.06814290E+02	+2.49996714E+00	+1.70301061E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
77.000000	+1.05694699E+02	+1.11879679E+02	+2.51527099E+00	+1.37283264E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
78.000000	+1.10923859E+02	+1.17184462E+02	+2.52742379E+00	+1.09392637E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
79.000000	+1.16331852E+02	+1.22653642E+02	+2.53714952E+00	+9.10424848E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
80.000000	+1.21843350E+02	+1.28218994E+02	+2.54563229E+00	+8.39072972E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
81.000000	+1.27395785E+02	+1.33824559E+02	+2.55393098E+00	+8.56441566E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
82.000000	+1.32941293E+02	+1.39427085E+02	+2.56276112E+00	+8.99563254E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
83.000000	+1.38451429E+02	+1.44996911E+02	+2.57192224E+00	+9.00489734E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
84.000000	+1.43912587E+02	+1.50516245E+02	+2.58077091E+00	+8.61188129E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
85.000000	+1.49315430E+02	+1.55974626E+02	+2.58914601E+00	+7.79294488E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
86.000000	+1.54659047E+02	+1.61366435E+02	+2.59635680E+00	+6.70797254E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
87.000000	+1.59940313E+02	+1.66689451E+02	+2.60256195E+00	+5.75213320E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
88.000000	+1.65157246E+02	+1.71942243E+02	+2.60786107E+00	+5.16193654E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
89.000000	+1.70302506E+02	+1.77121682E+02	+2.61288583E+00	+5.06333226E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
90.000000	+1.75367425E+02	+1.82221481E+02	+2.61798773E+00	+6.19396015E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
91.000000	+1.80326030E+02	+1.87230206E+02	+2.62527375E+00	+8.04941453E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
92.000000	+1.85165843E+02	+1.92131134E+02	+2.63408656E+00	+1.11591036E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
93.000000	+1.89844125E+02	+1.96904123E+02	+2.64759195E+00	+1.45516449E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
94.000000	+1.94358680E+02	+2.01529662E+02	+2.66318985E+00	+1.78719147E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
95.000000	+1.98677768E+02	+2.05994682E+02	+2.68333578E+00	+2.07778072E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
96.000000	+2.02821500E+02	+2.10296755E+02	+2.70474547E+00	+2.22139587E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
97.000000	+2.06797266E+02	+2.14446584E+02	+2.72776370E+00	+2.35684005E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
98.000000	+2.10628241E+02	+2.18464293E+02	+2.75188227E+00	+2.32815435E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
99.000000	+2.14359877E+02	+2.22373794E+02	+2.77432679E+00	+2.16074917E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
25.000000	+3.76465178E+02	+3.78715451E+02	+1.50419860E+00	+3.74176653E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
25.500000	+3.70568486E+02	+3.72859402E+02	+1.52209882E+00	+3.41832146E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
26.000000	+3.64546497E+02	+3.66875021E+02	+1.53838181E+00	+3.11726408E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
26.500000	+3.58416681E+02	+3.60780135E+02	+1.55327146E+00	+2.84240854E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
27.000000	+3.52197067E+02	+3.54592727E+02	+1.56680590E+00	+2.62813803E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
27.500000	+3.45904270E+02	+3.48330662E+02	+1.57955284E+00	+2.50816050E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
28.000000	+3.39554787E+02	+3.42011293E+02	+1.59188750E+00	+2.44038731E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
28.500000	+3.33164812E+02	+3.35651146E+02	+1.60395671E+00	+2.43318095E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
29.000000	+3.26748522E+02	+3.29265533E+02	+1.61621931E+00	+2.48643263E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
29.500000	+3.20319536E+02	+3.22868467E+02	+1.62882104E+00	+2.54683552E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
30.000000	+3.13890943E+02	+3.16472882E+02	+1.64168767E+00	+2.62448494E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
30.500000	+3.07473963E+02	+3.10090676E+02	+1.65506589E+00	+2.72726458E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
31.000000	+3.01079423E+02	+3.03732747E+02	+1.66896031E+00	+2.81608979E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
31.500000	+2.94717709E+02	+2.97409157E+02	+1.68322679E+00	+2.90645731E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
32.000000	+2.88397527E+02	+2.91129100E+02	+1.69802489E+00	+3.00652911E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
32.500000	+2.82127332E+02	+2.84900929E+02	+1.71329208E+00	+3.08484184E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
33.000000	+2.75915193E+02	+2.78732344E+02	+1.72887330E+00	+3.16183378E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
33.500000	+2.69767649E+02	+2.72630343E+02	+1.74491041E+00	+3.24503516E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
34.000000	+2.63691115E+02	+2.66601183E+02	+1.76132366E+00	+3.30541256E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
34.500000	+2.57691625E+02	+2.60650524E+02	+1.77796454E+00	+3.36394719E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
35.000000	+2.51773783E+02	+2.54783409E+02	+1.79496313E+00	+3.42601236E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
35.500000	+2.45942211E+02	+2.49004239E+02	+1.81222466E+00	+3.46533962E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
36.000000	+2.40201191E+02	+2.43316939E+02	+1.82961652E+00	+3.50528293E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
36.500000	+2.34553650E+02	+2.37724914E+02	+1.84727749E+00	+3.54862835E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
37.000000	+2.29002701E+02	+2.32231000E+02	+1.86510281E+00	+3.56931443E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
37.500000	+2.23551137E+02	+2.26837638E+02	+1.88297064E+00	+3.59344369E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
38.000000	+2.18200411E+02	+2.21546827E+02	+1.90103724E+00	+3.62134306E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
38.500000	+2.12952365E+02	+2.16360063E+02	+1.91918407E+00	+3.62458947E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
39.000000	+2.07808574E+02	+2.11278509E+02	+1.93728314E+00	+3.63310912E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
39.500000	+2.02769204E+02	+2.06302983E+02	+1.95551516E+00	+3.64594096E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
40.000000	+1.97835078E+02	+2.01433860E+02	+1.97374255E+00	+3.62798217E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
40.500000	+1.93006908E+02	+1.96671246E+02	+1.99179498E+00	+3.61338562E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
41.000000	+1.88283788E+02	+1.92014986E+02	+2.00987641E+00	+3.60375231E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
41.500000	+1.83665751E+02	+1.87464551E+02	+2.02783250E+00	+3.55212856E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
42.000000	+1.79153107E+02	+1.83019223E+02	+2.04539769E+00	+3.49636304E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
42.500000	+1.74744168E+02	+1.78678137E+02	+2.06279613E+00	+3.45007131E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
43.000000	+1.70438318E+02	+1.74440146E+02	+2.07989840E+00	+3.34764502E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
43.500000	+1.66236083E+02	+1.70303977E+02	+2.09627258E+00	+3.22283601E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
44.000000	+1.62135437E+02	+1.66268338E+02	+2.11212676E+00	+3.12362466E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
44.500000	+1.58134832E+02	+1.62331797E+02	+2.12750883E+00	+2.97071402E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
45.000000	+1.54235353E+02	+1.58492872E+02	+2.14183390E+00	+2.76398169E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
45.500000	+1.50435557E+02	+1.54750144E+02	+2.15514865E+00	+2.60559818E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
46.000000	+1.46732250E+02	+1.51102161E+02	+2.16788989E+00	+2.44861458E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
46.500000	+1.43125961E+02	+1.47547499E+02	+2.17963479E+00	+2.21373989E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
47.000000	+1.39617062E+02	+1.44084790E+02	+2.19002729E+00	+2.00793128E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
47.500000	+1.36201408E+02	+1.40712625E+02	+2.19971411E+00	+1.89525895E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
48.000000	+1.32876435E+02	+1.37429646E+02	+2.20897987E+00	+1.74906170E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
48.500000	+1.29643765E+02	+1.34234580E+02	+2.21720472E+00	+1.53730904E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
49.000000	+1.26502331E+02	+1.31126079E+02	+2.22435297E+00	+1.39037854E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
49.500000	+1.23447760E+02	+1.28102851E+02	+2.23110851E+00	+1.31183906E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
12.500000	+4.50021410E+02	+4.50929643E+02	+5.96893187E-01	+6.40824928E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
12.750000	+4.50034387E+02	+4.50957541E+02	+6.13187016E-01	+6.62681407E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
13.000000	+4.49995427E+02	+4.50934258E+02	+6.30027258E-01	+6.83193088E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
13.250000	+4.49903765E+02	+4.50858997E+02	+6.47346671E-01	+7.02137380E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
13.500000	+4.49758583E+02	+4.50730958E+02	+6.65134127E-01	+7.21307339E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
13.750000	+4.49559028E+02	+4.50549340E+02	+6.83412038E-01	+7.40873244E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
14.000000	+4.49304277E+02	+4.50313348E+02	+7.02177789E-01	+7.59194292E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
14.250000	+4.48993582E+02	+4.50022209E+02	+7.21371752E-01	+7.74567229E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
14.500000	+4.48626245E+02	+4.49675163E+02	+7.40906150E-01	+7.87051191E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
14.750000	+4.48201546E+02	+4.49271459E+02	+7.60724312E-01	+7.98431203E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
15.000000	+4.47718705E+02	+4.48810344E+02	+7.80827710E-01	+8.10353654E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
15.250000	+4.47176911E+02	+4.48291065E+02	+8.01241995E-01	+8.22595257E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
15.500000	+4.46575401E+02	+4.47712875E+02	+8.21957473E-01	+8.33296762E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
15.750000	+4.45913494E+02	+4.47075049E+02	+8.42906833E-01	+8.40932722E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
16.000000	+4.45190559E+02	+4.46376880E+02	+8.64004109E-01	+8.45954630E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
16.250000	+4.44405935E+02	+4.45617675E+02	+8.85204564E-01	+8.50373131E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
16.500000	+4.43558893E+02	+4.44796742E+02	+9.06522766E-01	+8.55691434E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
16.750000	+4.42648691E+02	+4.43913400E+02	+9.27989136E-01	+8.61329887E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
17.000000	+4.41674657E+02	+4.42966981E+02	+9.49589260E-01	+8.65198552E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
17.250000	+4.40636228E+02	+4.41956848E+02	+9.71249064E-01	+8.65858129E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
17.500000	+4.39532898E+02	+4.40882399E+02	+9.92882167E-01	+8.64043632E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
17.750000	+4.38364134E+02	+4.39743058E+02	+1.01445125E+00	+8.61953824E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
18.000000	+4.37129345E+02	+4.38538278E+02	+1.03597986E+00	+8.60998301E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
18.250000	+4.35827954E+02	+4.37267537E+02	+1.05750116E+00	+8.60297769E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
18.500000	+4.34459503E+02	+4.35930363E+02	+1.07899475E+00	+8.57502591E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
18.750000	+4.33023693E+02	+4.34526341E+02	+1.10037629E+00	+8.51141204E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
19.000000	+4.31520321E+02	+4.33055128E+02	+1.12155181E+00	+8.42121400E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
19.250000	+4.29949184E+02	+4.31516454E+02	+1.14248236E+00	+8.32828800E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
19.500000	+4.28310057E+02	+4.29910125E+02	+1.16319325E+00	+8.24686682E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
19.750000	+4.26602783E+02	+4.28236029E+02	+1.18371669E+00	+8.16620996E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
20.000000	+4.24827407E+02	+4.26494160E+02	+1.20402430E+00	+8.06011624E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
20.250000	+4.22984223E+02	+4.24684634E+02	+1.22401728E+00	+7.91234170E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
20.500000	+4.21073696E+02	+4.22807710E+02	+1.24358600E+00	+7.73277220E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
20.750000	+4.19096347E+02	+4.20863790E+02	+1.26268114E+00	+7.54805684E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
21.000000	+4.17052720E+02	+4.18853426E+02	+1.28132629E+00	+7.37564134E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
21.250000	+4.14943483E+02	+4.16777323E+02	+1.29955934E+00	+7.20672893E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
21.500000	+4.12769578E+02	+4.14636353E+02	+1.31735993E+00	+7.01518822E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
21.750000	+4.10532265E+02	+4.12431570E+02	+1.33463528E+00	+6.78398994E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
22.000000	+4.08233025E+02	+4.10164208E+02	+1.35127988E+00	+6.52339287E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
22.250000	+4.05873402E+02	+4.07835678E+02	+1.36725225E+00	+6.26304697E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
22.500000	+4.03454930E+02	+4.05447546E+02	+1.38259512E+00	+6.02556814E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
22.750000	+4.00979224E+02	+4.03001519E+02	+1.39738009E+00	+5.80705958E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
23.000000	+3.98448117E+02	+4.00499436E+02	+1.41163042E+00	+5.58319703E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
23.250000	+3.95863713E+02	+3.97943258E+02	+1.42529607E+00	+5.33467113E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
23.500000	+3.93228277E+02	+3.95335048E+02	+1.43830377E+00	+5.06724251E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
23.750000	+3.90544045E+02	+3.92676950E+02	+1.45063229E+00	+4.80737547E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
24.000000	+3.87813129E+02	+3.89971154E+02	+1.46234065E+00	+4.57830233E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
24.250000	+3.85037581E+02	+3.87219875E+02	+1.47352380E+00	+4.37986994E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
24.500000	+3.82219535E+02	+3.84425340E+02	+1.48424000E+00	+4.19106380E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
24.750000	+3.79361278E+02	+3.81589785E+02	+1.49447912E+00	+4.00023108E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
6.250000	+4.35517572E+02	+4.36294121E+02	+4.40252752E-01	-1.63222678E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
6.375000	+4.36015147E+02	+4.36790192E+02	+4.38313138E-01	-1.47115516E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
6.500000	+4.36507318E+02	+4.37281017E+02	+4.36574864E-01	-1.30689103E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
6.625000	+4.36993809E+02	+4.37766326E+02	+4.35045911E-01	-1.13896980E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
6.750000	+4.37474362E+02	+4.38245861E+02	+4.33727440E-01	-9.72637434E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
6.875000	+4.37948732E+02	+4.38719373E+02	+4.32614317E-01	-8.12031187E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
7.000000	+4.38416689E+02	+4.39186624E+02	+4.31697362E-01	-6.59046960E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
7.125000	+4.38878011E+02	+4.39647383E+02	+4.30966700E-01	-5.12827720E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
7.250000	+4.39332480E+02	+4.40101429E+02	+4.30415292E-01	-3.70026142E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
7.375000	+4.39779883E+02	+4.40548543E+02	+4.30041634E-01	-2.25769658E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
7.500000	+4.40220005E+02	+4.40988519E+02	+4.29850868E-01	-7.50488932E-04	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
7.625000	+4.40652638E+02	+4.41421155E+02	+4.29854012E-01	+8.58718495E-04	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
7.750000	+4.41077577E+02	+4.41846256E+02	+4.30065548E-01	+2.58421921E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
7.875000	+4.41494622E+02	+4.42263635E+02	+4.30500067E-01	+4.41348898E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
8.000000	+4.41903584E+02	+4.42673112E+02	+4.31168920E-01	+6.31084366E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
8.125000	+4.42304286E+02	+4.43074514E+02	+4.32077778E-01	+8.22726876E-03	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
8.250000	+4.42696560E+02	+4.43467672E+02	+4.33225737E-01	+1.01135556E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
8.375000	+4.43080246E+02	+4.43852424E+02	+4.34606167E-01	+1.19330915E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
8.500000	+4.43455193E+02	+4.44228609E+02	+4.36209010E-01	+1.36708466E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
8.625000	+4.43821252E+02	+4.44596072E+02	+4.38023878E-01	+1.53361950E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
8.750000	+4.44178273E+02	+4.44954660E+02	+4.40043059E-01	+1.69589292E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
8.875000	+4.44526109E+02	+4.45304222E+02	+4.42263611E-01	+1.85797318E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
9.000000	+4.44864608E+02	+4.45644609E+02	+4.44687992E-01	+2.02379194E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
9.125000	+4.45193617E+02	+4.45975677E+02	+4.47323090E-01	+2.19600096E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
9.250000	+4.45512988E+02	+4.46297284E+02	+4.50177994E-01	+2.37523464E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
9.375000	+4.45822574E+02	+4.46609291E+02	+4.53261177E-01	+2.55997492E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
9.500000	+4.46122234E+02	+4.46911565E+02	+4.56577931E-01	+2.74703450E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
9.625000	+4.46411835E+02	+4.47203974E+02	+4.60128763E-01	+2.93249677E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
9.750000	+4.46691251E+02	+4.47486390E+02	+4.63909173E-01	+3.11282747E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
9.875000	+4.46960360E+02	+4.47758687E+02	+4.67910832E-01	+3.28583609E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
10.000000	+4.47219044E+02	+4.48020742E+02	+4.72123764E-01	+3.45121881E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
10.125000	+4.47467184E+02	+4.48272430E+02	+4.76538879E-01	+3.61054072E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
10.250000	+4.47704663E+02	+4.48513630E+02	+4.81150115E-01	+3.76667752E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
10.375000	+4.47931355E+02	+4.48744219E+02	+4.85955573E-01	+3.92289066E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
10.500000	+4.48147138E+02	+4.48964078E+02	+4.90957342E-01	+4.08181314E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
10.625000	+4.48351884E+02	+4.49173086E+02	+4.96160106E-01	+4.24464464E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
10.750000	+4.48545470E+02	+4.49371125E+02	+5.01568954E-01	+4.41078830E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
10.875000	+4.48727772E+02	+4.49558079E+02	+5.07187076E-01	+4.57802715E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
11.000000	+4.48898676E+02	+4.49733835E+02	+5.13014022E-01	+4.74317709E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
11.125000	+4.49058069E+02	+4.49898280E+02	+5.19045019E-01	+4.90301519E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
11.250000	+4.49205845E+02	+4.50051304E+02	+5.25271560E-01	+5.05520644E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
11.375000	+4.49341902E+02	+4.50192799E+02	+5.31683035E-01	+5.19895906E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
11.500000	+4.49466136E+02	+4.50322655E+02	+5.38268957E-01	+5.33522194E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
11.625000	+4.49578445E+02	+4.50440767E+02	+5.45021090E-01	+5.46637239E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
11.750000	+4.49678720E+02	+4.50547025E+02	+5.51934888E-01	+5.59548927E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
11.875000	+4.49766852E+02	+4.50641322E+02	+5.59009813E-01	+5.72542584E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
12.000000	+4.49842728E+02	+4.50723550E+02	+5.66248453E-01	+5.85795335E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
12.125000	+4.49906232E+02	+4.50793603E+02	+5.73654697E-01	+5.99322559E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
12.250000	+4.49957252E+02	+4.50851372E+02	+5.81231517E-01	+6.12971970E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
12.375000	+4.49995680E+02	+4.50896753E+02	+5.88978996E-01	+6.26624706E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
3.125000	+4.22472124E+02	+4.23323256E+02	+5.31958905E-01	-3.70702205E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
3.187500	+4.22716668E+02	+4.23565825E+02	+5.29636341E-01	-3.72518320E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
3.250000	+4.22963275E+02	+4.23810453E+02	+5.27302426E-01	-3.74047779E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
3.312500	+4.23211837E+02	+4.24057033E+02	+5.24960744E-01	-3.74952326E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
3.375000	+4.23462247E+02	+4.24305463E+02	+5.22615522E-01	-3.75150122E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
3.437500	+4.23714399E+02	+4.24555641E+02	+5.20271367E-01	-3.74602242E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
3.500000	+4.23968190E+02	+4.24807467E+02	+5.17932994E-01	-3.73311542E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
3.562500	+4.24223518E+02	+4.25060843E+02	+5.15604973E-01	-3.71318758E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
3.625000	+4.24480282E+02	+4.25315673E+02	+5.13291509E-01	-3.68696418E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
3.687500	+4.24738386E+02	+4.25571862E+02	+5.10996267E-01	-3.65541227E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
3.750000	+4.24997734E+02	+4.25829316E+02	+5.08722244E-01	-3.61965560E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
3.812500	+4.25258231E+02	+4.26087944E+02	+5.06471698E-01	-3.58088671E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
3.875000	+4.25519787E+02	+4.26347656E+02	+5.04246136E-01	-3.54028181E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
3.937500	+4.25782314E+02	+4.26608363E+02	+5.02046346E-01	-3.49892344E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
4.000000	+4.26045723E+02	+4.26869978E+02	+4.99872481E-01	-3.45773491E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
4.062500	+4.26309931E+02	+4.27132417E+02	+4.97724177E-01	-3.41743002E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
4.125000	+4.26574854E+02	+4.27395596E+02	+4.95600694E-01	-3.37848033E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
4.187500	+4.26840411E+02	+4.27659431E+02	+4.93501077E-01	-3.34110136E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
4.250000	+4.27106523E+02	+4.27923844E+02	+4.91424317E-01	-3.30525770E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
4.312500	+4.27373112E+02	+4.28188756E+02	+4.89369505E-01	-3.27068599E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
4.375000	+4.27640102E+02	+4.28454088E+02	+4.87335960E-01	-3.23693352E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
4.437500	+4.27907417E+02	+4.28719767E+02	+4.85323338E-01	-3.20340882E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
4.500000	+4.28174985E+02	+4.28985719E+02	+4.83331699E-01	-3.16944026E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
4.562500	+4.28442733E+02	+4.29251871E+02	+4.81361537E-01	-3.13433783E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
4.625000	+4.28710590E+02	+4.29518154E+02	+4.79413776E-01	-3.09745319E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
4.687500	+4.28978487E+02	+4.29784498E+02	+4.77489721E-01	-3.05823360E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
4.750000	+4.29246356E+02	+4.30050839E+02	+4.75590984E-01	-3.01626555E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
4.812500	+4.29514132E+02	+4.30317110E+02	+4.73719389E-01	-2.97130515E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
4.875000	+4.29781748E+02	+4.30583248E+02	+4.71876853E-01	-2.92329341E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
4.937500	+4.30049143E+02	+4.30849192E+02	+4.70065272E-01	-2.87235559E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
5.000000	+4.30316254E+02	+4.31114881E+02	+4.68286408E-01	-2.81878536E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
5.062500	+4.30583022E+02	+4.31380258E+02	+4.66541790E-01	-2.76301540E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
5.125000	+4.30849389E+02	+4.31645263E+02	+4.64832639E-01	-2.70557719E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
5.187500	+4.31115299E+02	+4.31909843E+02	+4.63159819E-01	-2.64705350E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
5.250000	+4.31380697E+02	+4.32173941E+02	+4.61523822E-01	-2.58802757E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
5.312500	+4.31645529E+02	+4.32437506E+02	+4.59924784E-01	-2.52903308E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
5.375000	+4.31909744E+02	+4.32700485E+02	+4.58362531E-01	-2.47050896E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
5.437500	+4.32173292E+02	+4.32962827E+02	+4.56836648E-01	-2.41276253E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
5.500000	+4.32436123E+02	+4.33224483E+02	+4.55346578E-01	-2.35594384E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
5.562500	+4.32698190E+02	+4.33485404E+02	+4.53891718E-01	-2.30003314E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
5.625000	+4.32959445E+02	+4.33745541E+02	+4.52471536E-01	-2.24484223E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
5.687500	+4.33219842E+02	+4.34004850E+02	+4.51085666E-01	-2.19002958E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
5.750000	+4.33479336E+02	+4.34263284E+02	+4.49733999E-01	-2.13512772E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
5.812500	+4.33737883E+02	+4.34520798E+02	+4.48416756E-01	-2.07958070E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
5.875000	+4.33995437E+02	+4.34777350E+02	+4.47134523E-01	-2.02278859E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
5.937500	+4.34251957E+02	+4.35032896E+02	+4.45888270E-01	-1.96415549E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
6.000000	+4.34507400E+02	+4.35287395E+02	+4.44679329E-01	-1.90313724E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
6.062500	+4.34761723E+02	+4.35540806E+02	+4.43509349E-01	-1.83928539E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
6.125000	+4.35014886E+02	+4.35793090E+02	+4.42380222E-01	-1.77228396E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
6.187500	+4.35266849E+02	+4.36044207E+02	+4.41293994E-01	-1.70364732E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.562500	+4.17359107E+02	+4.18259341E+02	+5.88047163E-01	-3.16302014E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.593750	+4.17436359E+02	+4.18335696E+02	+5.87049582E-01	-3.22150201E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.625000	+4.17514874E+02	+4.18413298E+02	+5.86033724E-01	-3.27838640E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.656250	+4.17594636E+02	+4.18492132E+02	+5.85000590E-01	-3.33197200E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.687500	+4.17675631E+02	+4.18572186E+02	+5.83951242E-01	-3.38207127E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.718750	+4.17757844E+02	+4.18653445E+02	+5.82886796E-01	-3.42853556E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.750000	+4.17841260E+02	+4.18735895E+02	+5.81808407E-01	-3.47125285E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.781250	+4.17925864E+02	+4.18819524E+02	+5.80717262E-01	-3.51014548E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.812500	+4.18011641E+02	+4.18904316E+02	+5.79614566E-01	-3.54516838E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.843750	+4.18098575E+02	+4.18990257E+02	+5.78501532E-01	-3.57630747E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.875000	+4.18186653E+02	+4.19077335E+02	+5.77379374E-01	-3.60357848E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.906250	+4.18275857E+02	+4.19165533E+02	+5.76249296E-01	-3.62702617E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.937500	+4.18366173E+02	+4.19254838E+02	+5.75112483E-01	-3.64672373E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.968750	+4.18457584E+02	+4.19345235E+02	+5.73970093E-01	-3.66277248E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
2.000000	+4.18550077E+02	+4.19436710E+02	+5.72823250E-01	-3.67530155E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
2.031250	+4.18643635E+02	+4.19529249E+02	+5.71673030E-01	-3.68446764E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
2.062500	+4.18738242E+02	+4.19622836E+02	+5.70520458E-01	-3.69045452E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
2.093750	+4.18833884E+02	+4.19717457E+02	+5.69366496E-01	-3.69347231E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
2.125000	+4.18930544E+02	+4.19813098E+02	+5.68212037E-01	-3.69375632E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
2.156250	+4.19028207E+02	+4.19909743E+02	+5.67057898E-01	-3.69156548E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
2.187500	+4.19126858E+02	+4.20007378E+02	+5.65904809E-01	-3.68718008E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
2.218750	+4.19226481E+02	+4.20105988E+02	+5.64753411E-01	-3.68089909E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
2.250000	+4.19327062E+02	+4.20205559E+02	+5.63604247E-01	-3.67303675E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
2.281250	+4.19428584E+02	+4.20306074E+02	+5.62457763E-01	-3.66391869E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
2.312500	+4.19531033E+02	+4.20407520E+02	+5.61314298E-01	-3.65387741E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
2.343750	+4.19634393E+02	+4.20509881E+02	+5.60174089E-01	-3.64324749E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
2.375000	+4.19738649E+02	+4.20613143E+02	+5.59037268E-01	-3.63236039E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
2.406250	+4.19843787E+02	+4.20717291E+02	+5.57903864E-01	-3.62153905E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
2.437500	+4.19949792E+02	+4.20822309E+02	+5.56773806E-01	-3.61109250E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
2.468750	+4.20056649E+02	+4.20928183E+02	+5.55646931E-01	-3.60131055E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
2.500000	+4.20164343E+02	+4.21034898E+02	+5.54522987E-01	-3.59245879E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
2.531250	+4.20272860E+02	+4.21142440E+02	+5.53401644E-01	-3.58477389E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
2.562500	+4.20382185E+02	+4.21250792E+02	+5.52282504E-01	-3.57845959E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
2.593750	+4.20492304E+02	+4.21359941E+02	+5.51165107E-01	-3.57368325E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
2.625000	+4.20603203E+02	+4.21469872E+02	+5.50048951E-01	-3.57057321E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
2.656250	+4.20714867E+02	+4.21580570E+02	+5.48933499E-01	-3.56921695E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
2.687500	+4.20827282E+02	+4.21692020E+02	+5.47818191E-01	-3.56966021E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
2.718750	+4.20940434E+02	+4.21804208E+02	+5.46702461E-01	-3.57190690E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
2.750000	+4.21054309E+02	+4.21917119E+02	+5.45585749E-01	-3.57592001E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
2.781250	+4.21168893E+02	+4.22030738E+02	+5.44467511E-01	-3.58162332E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
2.812500	+4.21284172E+02	+4.22145052E+02	+5.43347235E-01	-3.58890390E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
2.843750	+4.21400132E+02	+4.22260046E+02	+5.42224446E-01	-3.59761537E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
2.875000	+4.21516759E+02	+4.22375705E+02	+5.41098725E-01	-3.60758172E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
2.906250	+4.21634039E+02	+4.22492016E+02	+5.39969708E-01	-3.61860171E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
2.937500	+4.21751958E+02	+4.22608964E+02	+5.38837099E-01	-3.63045358E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
2.968750	+4.21870503E+02	+4.22726535E+02	+5.37700674E-01	-3.64290003E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
3.000000	+4.21989659E+02	+4.22844716E+02	+5.36560286E-01	-3.65569340E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
3.031250	+4.22109413E+02	+4.22963492E+02	+5.35415866E-01	-3.66858078E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
3.062500	+4.22229751E+02	+4.23082850E+02	+5.34267423E-01	-3.68130901E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
3.093750	+4.22350659E+02	+4.23202775E+02	+5.33115048E-01	-3.69389464E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.781250	+4.15874976E+02	+4.16792261E+02	+6.06809779E-01	-1.94684158E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.796875	+4.15895674E+02	+4.16812680E+02	+6.06505481E-01	-1.94817113E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.812500	+4.15916757E+02	+4.16833483E+02	+6.06200976E-01	-1.94986442E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.828125	+4.15938224E+02	+4.16854671E+02	+6.05896149E-01	-1.95233978E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.843750	+4.15960073E+02	+4.16876240E+02	+6.05590870E-01	-1.95570180E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.859375	+4.15982304E+02	+4.16898191E+02	+6.05284992E-01	-1.96004573E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.875000	+4.16004916E+02	+4.16920522E+02	+6.04978355E-01	-1.96545719E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.890625	+4.16027907E+02	+4.16943232E+02	+6.04670786E-01	-1.97201199E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.906250	+4.16051277E+02	+4.16966319E+02	+6.04362101E-01	-1.97977603E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.921875	+4.16075025E+02	+4.16989783E+02	+6.04052106E-01	-1.98880526E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.937500	+4.16099149E+02	+4.17013623E+02	+6.03740600E-01	-1.99914569E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.953125	+4.16123649E+02	+4.17037836E+02	+6.03427373E-01	-2.01083353E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.968750	+4.16148523E+02	+4.17062422E+02	+6.03112214E-01	-2.02389526E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.984375	+4.16173771E+02	+4.17087380E+02	+6.02794906E-01	-2.03834793E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.000000	+4.16199391E+02	+4.17112708E+02	+6.02475231E-01	-2.05419939E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.015625	+4.16225382E+02	+4.17138405E+02	+6.02152969E-01	-2.07144860E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.031250	+4.16251744E+02	+4.17164470E+02	+6.01827903E-01	-2.09008600E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.046875	+4.16278475E+02	+4.17190901E+02	+6.01499817E-01	-2.11009394E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.062500	+4.16305573E+02	+4.17217698E+02	+6.01168499E-01	-2.13144706E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.078125	+4.16333038E+02	+4.17244858E+02	+6.00833740E-01	-2.15411284E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.093750	+4.16360869E+02	+4.17272380E+02	+6.00495338E-01	-2.17805202E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.109375	+4.16389064E+02	+4.17300263E+02	+6.00153099E-01	-2.20321917E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.125000	+4.16417623E+02	+4.17328506E+02	+5.99806832E-01	-2.22956320E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.140625	+4.16446543E+02	+4.17357107E+02	+5.99456360E-01	-2.25702790E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.156250	+4.16475824E+02	+4.17386065E+02	+5.99101511E-01	-2.28555250E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.171875	+4.16505464E+02	+4.17415379E+02	+5.98742125E-01	-2.31507222E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.187500	+4.16535463E+02	+4.17445046E+02	+5.98378051E-01	-2.34551881E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.203125	+4.16565818E+02	+4.17475066E+02	+5.98009150E-01	-2.37682110E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.218750	+4.16596529E+02	+4.17505436E+02	+5.97635294E-01	-2.40890552E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.234375	+4.16627594E+02	+4.17536157E+02	+5.97256367E-01	-2.44169663E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.250000	+4.16659011E+02	+4.17567225E+02	+5.96872264E-01	-2.47511758E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.265625	+4.16690780E+02	+4.17598640E+02	+5.96482893E-01	-2.50909065E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.281250	+4.16722898E+02	+4.17630401E+02	+5.96088173E-01	-2.54353764E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.296875	+4.16755365E+02	+4.17662505E+02	+5.95688038E-01	-2.57838033E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.312500	+4.16788179E+02	+4.17694951E+02	+5.95282430E-01	-2.61354089E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.328125	+4.16821339E+02	+4.17727737E+02	+5.94871306E-01	-2.64894223E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.343750	+4.16854842E+02	+4.17760863E+02	+5.94454635E-01	-2.68450836E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.359375	+4.16888687E+02	+4.17794326E+02	+5.94032397E-01	-2.72016469E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.375000	+4.16922874E+02	+4.17828125E+02	+5.93604584E-01	-2.75583830E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.390625	+4.16957400E+02	+4.17862259E+02	+5.93171198E-01	-2.79145824E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.406250	+4.16992263E+02	+4.17896725E+02	+5.92732253E-01	-2.82695570E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.421875	+4.17027463E+02	+4.17931523E+02	+5.92287774E-01	-2.86226424E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.437500	+4.17062997E+02	+4.17966650E+02	+5.91837795E-01	-2.89731989E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.453125	+4.17098863E+02	+4.18002105E+02	+5.91382362E-01	-2.93206135E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.468750	+4.17135061E+02	+4.18037887E+02	+5.90921526E-01	-2.96643009E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.484375	+4.17171588E+02	+4.18073994E+02	+5.90455352E-01	-3.00037037E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.500000	+4.17208444E+02	+4.18110423E+02	+5.89983910E-01	-3.03382938E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.515625	+4.17245625E+02	+4.18147174E+02	+5.89507280E-01	-3.06675719E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.531250	+4.17283130E+02	+4.18184246E+02	+5.89025549E-01	-3.09910684E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
1.546875	+4.17320958E+02	+4.18221635E+02	+5.88538810E-01	-3.13115604E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.390625	+4.15485545E+02	+4.16409650E+02	+6.14217153E-01	-1.70049060E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.398438	+4.15490866E+02	+4.16414848E+02	+6.14083650E-01	-1.71717021E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.406250	+4.15496290E+02	+4.16420147E+02	+6.13948845E-01	-1.73348255E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.414062	+4.15501817E+02	+4.16425548E+02	+6.13812794E-01	-1.74906466E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.421875	+4.15507447E+02	+4.16431051E+02	+6.13675554E-01	-1.76392556E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.429688	+4.15513179E+02	+4.16436655E+02	+6.13537180E-01	-1.77807504E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.437500	+4.15519013E+02	+4.16442360E+02	+6.13397729E-01	-1.79152375E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.445312	+4.15524949E+02	+4.16448167E+02	+6.13257255E-01	-1.80428311E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.453125	+4.15530987E+02	+4.16454075E+02	+6.13115810E-01	-1.81636529E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.460938	+4.15537127E+02	+4.16460083E+02	+6.12973448E-01	-1.82778325E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.468750	+4.15543369E+02	+4.16466193E+02	+6.12830219E-01	-1.83855060E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.476562	+4.15549713E+02	+4.16472404E+02	+6.12686174E-01	-1.84868170E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.484375	+4.15556158E+02	+4.16478716E+02	+6.12541362E-01	-1.85819151E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.492188	+4.15562705E+02	+4.16485128E+02	+6.12395832E-01	-1.86709567E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.500000	+4.15569352E+02	+4.16491641E+02	+6.12249629E-01	-1.87541040E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.507812	+4.15576101E+02	+4.16498254E+02	+6.12102799E-01	-1.88315249E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.515625	+4.15582951E+02	+4.16504968E+02	+6.11955386E-01	-1.89033926E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.523438	+4.15589902E+02	+4.16511782E+02	+6.11807433E-01	-1.89698854E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.531250	+4.15596953E+02	+4.16518697E+02	+6.11658982E-01	-1.90311868E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.539062	+4.15604105E+02	+4.16525711E+02	+6.11510071E-01	-1.90874842E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.546875	+4.15611357E+02	+4.16532826E+02	+6.11360740E-01	-1.91389690E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.554688	+4.15618710E+02	+4.16540041E+02	+6.11211025E-01	-1.91858370E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.562500	+4.15626163E+02	+4.16547355E+02	+6.11060961E-01	-1.92282871E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.570312	+4.15633716E+02	+4.16554770E+02	+6.10910583E-01	-1.92665208E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.578125	+4.15641368E+02	+4.16562284E+02	+6.10759922E-01	-1.93007432E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.585938	+4.15649121E+02	+4.16569897E+02	+6.10609009E-01	-1.93311613E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.593750	+4.15656973E+02	+4.16577610E+02	+6.10457872E-01	-1.93579843E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.601562	+4.15664925E+02	+4.16585422E+02	+6.10306540E-01	-1.93814231E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.609375	+4.15672976E+02	+4.16593334E+02	+6.10155038E-01	-1.94016900E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.617188	+4.15681126E+02	+4.16601345E+02	+6.10003389E-01	-1.94189983E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.625000	+4.15689375E+02	+4.16609454E+02	+6.09851616E-01	-1.94335618E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.632812	+4.15697723E+02	+4.16617663E+02	+6.09699739E-01	-1.94455952E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.640625	+4.15706171E+02	+4.16625970E+02	+6.09547778E-01	-1.94553130E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.648438	+4.15714717E+02	+4.16634376E+02	+6.09395750E-01	-1.94629292E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.656250	+4.15723361E+02	+4.16642881E+02	+6.09243670E-01	-1.94686572E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.664062	+4.15732104E+02	+4.16651484E+02	+6.09091552E-01	-1.94727100E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.671875	+4.15740945E+02	+4.16660185E+02	+6.08939409E-01	-1.94752987E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.679688	+4.15749885E+02	+4.16668985E+02	+6.08787251E-01	-1.94766333E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.687500	+4.15758922E+02	+4.16677883E+02	+6.08635086E-01	-1.94769217E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.695312	+4.15768058E+02	+4.16686878E+02	+6.08482924E-01	-1.94763698E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.703125	+4.15777291E+02	+4.16695972E+02	+6.08330768E-01	-1.94751812E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.710938	+4.15786622E+02	+4.16705163E+02	+6.08178624E-01	-1.94735565E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.718750	+4.15796051E+02	+4.16714452E+02	+6.08026494E-01	-1.94716935E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.726562	+4.15805577E+02	+4.16723838E+02	+6.07874379E-01	-1.94697871E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.734375	+4.15815200E+02	+4.16733322E+02	+6.07722278E-01	-1.94680280E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.742188	+4.15824920E+02	+4.16742903E+02	+6.07570191E-01	-1.94666038E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.750000	+4.15834738E+02	+4.16752581E+02	+6.07418113E-01	-1.94656980E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.757812	+4.15844652E+02	+4.16762356E+02	+6.07266039E-01	-1.94654899E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.765625	+4.15854664E+02	+4.16772227E+02	+6.07113965E-01	-1.94661546E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.773438	+4.15864772E+02	+4.16782196E+02	+6.06961881E-01	-1.94672985E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.195312	+4.15386281E+02	+4.16312922E+02	+6.16958211E-01	-1.02938999E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.199219	+4.15387624E+02	+4.16314228E+02	+6.16917654E-01	-1.04708954E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.203125	+4.15388994E+02	+4.16315559E+02	+6.16876407E-01	-1.06471046E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.207031	+4.15390390E+02	+4.16316916E+02	+6.16834474E-01	-1.08217316E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.210938	+4.15391812E+02	+4.16318299E+02	+6.16791862E-01	-1.09947571E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.214844	+4.15393261E+02	+4.16319708E+02	+6.16748577E-01	-1.11661612E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.218750	+4.15394736E+02	+4.16321142E+02	+6.16704626E-01	-1.13359250E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.222656	+4.15396237E+02	+4.16322602E+02	+6.16660015E-01	-1.15040308E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.226562	+4.15397765E+02	+4.16324088E+02	+6.16614751E-01	-1.16704608E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.230469	+4.15399319E+02	+4.16325599E+02	+6.16568840E-01	-1.18351974E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.234375	+4.15400899E+02	+4.16327136E+02	+6.16522289E-01	-1.19982244E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.238281	+4.15402506E+02	+4.16328699E+02	+6.16475104E-01	-1.21595263E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.242188	+4.15404139E+02	+4.16330288E+02	+6.16427292E-01	-1.23190871E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.246094	+4.15405798E+02	+4.16331903E+02	+6.16378861E-01	-1.24768920E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.250000	+4.15407484E+02	+4.16333543E+02	+6.16329817E-01	-1.26329272E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.253906	+4.15409195E+02	+4.16335208E+02	+6.16280166E-01	-1.27871791E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.257812	+4.15410933E+02	+4.16336900E+02	+6.16229917E-01	-1.29396345E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.261719	+4.15412698E+02	+4.16338617E+02	+6.16179075E-01	-1.30902811E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.265625	+4.15414488E+02	+4.16340360E+02	+6.16127649E-01	-1.32391071E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.269531	+4.15416305E+02	+4.16342129E+02	+6.16075645E-01	-1.33861014E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.273438	+4.15418148E+02	+4.16343923E+02	+6.16023070E-01	-1.35312534E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.277344	+4.15420017E+02	+4.16345743E+02	+6.15969932E-01	-1.36745532E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.281250	+4.15421912E+02	+4.16347588E+02	+6.15916238E-01	-1.38159917E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.285156	+4.15423834E+02	+4.16349459E+02	+6.15861994E-01	-1.39555596E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.289062	+4.15425781E+02	+4.16351356E+02	+6.15807210E-01	-1.40932495E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.292969	+4.15427755E+02	+4.16353279E+02	+6.15751891E-01	-1.42290536E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.296875	+4.15429754E+02	+4.16355227E+02	+6.15696045E-01	-1.43629648E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.300781	+4.15431780E+02	+4.16357200E+02	+6.15639680E-01	-1.44949774E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.304688	+4.15433832E+02	+4.16359200E+02	+6.15582803E-01	-1.46250855E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.308594	+4.15435910E+02	+4.16361225E+02	+6.15525422E-01	-1.47532843E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.312500	+4.15438014E+02	+4.16363275E+02	+6.15467543E-01	-1.48795692E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.316406	+4.15440145E+02	+4.16365351E+02	+6.15409175E-01	-1.50039366E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.320312	+4.15442301E+02	+4.16367453E+02	+6.15350325E-01	-1.51263834E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.324219	+4.15444483E+02	+4.16369580E+02	+6.15291000E-01	-1.52469072E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.328125	+4.15446691E+02	+4.16371733E+02	+6.15231209E-01	-1.53655061E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.332031	+4.15448925E+02	+4.16373912E+02	+6.15170957E-01	-1.54821785E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.335938	+4.15451185E+02	+4.16376116E+02	+6.15110254E-01	-1.55969241E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.339844	+4.15453471E+02	+4.16378345E+02	+6.15049106E-01	-1.57097428E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.343750	+4.15455783E+02	+4.16380600E+02	+6.14987522E-01	-1.58206353E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.347656	+4.15458121E+02	+4.16382881E+02	+6.14925508E-01	-1.59296026E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.351562	+4.15460485E+02	+4.16385187E+02	+6.14863072E-01	-1.60366465E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.355469	+4.15462875E+02	+4.16387518E+02	+6.14800221E-01	-1.61417696E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.359375	+4.15465290E+02	+4.16389875E+02	+6.14736964E-01	-1.62449747E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.363281	+4.15467732E+02	+4.16392258E+02	+6.14673307E-01	-1.63462656E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.367188	+4.15470199E+02	+4.16394666E+02	+6.14609259E-01	-1.64456463E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.371094	+4.15472692E+02	+4.16397100E+02	+6.14544826E-01	-1.65431217E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.375000	+4.15475211E+02	+4.16399559E+02	+6.14480016E-01	-1.66386972E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.378906	+4.15477756E+02	+4.16402043E+02	+6.14414836E-01	-1.67323788E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.382812	+4.15480327E+02	+4.16404553E+02	+6.14349294E-01	-1.68241728E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01
0.386719	+4.15482923E+02	+4.16407089E+02	+6.14283397E-01	-1.69150245E-02	+2.15480984E+02	+8.75046225E+02	+2.46250973E-01	+1.00000000E+00	+0.00000000E+00	+2.12421888E+02	+8.74924459E+02	+2.42788833E-01


==> anc/otoc_to_plot_supersymmetric_M800_L1.6242_n100_beta1.5000.dat <==
100.000000	+1.06457073E+02	+1.11879813E+02	+2.38374831E+00	+1.51973682E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
102.000000	+1.10971106E+02	+1.16551850E+02	+2.41246931E+00	+1.35236323E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
104.000000	+1.15541213E+02	+1.21265372E+02	+2.43784284E+00	+1.21969097E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
106.000000	+1.20120342E+02	+1.25980109E+02	+2.46125695E+00	+1.13828983E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
108.000000	+1.24638290E+02	+1.30629104E+02	+2.48337443E+00	+1.14376739E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
110.000000	+1.29013911E+02	+1.35147993E+02	+2.50700765E+00	+1.18611087E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
112.000000	+1.33205422E+02	+1.39487317E+02	+2.53081887E+00	+1.24732803E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
114.000000	+1.37159005E+02	+1.43606899E+02	+2.55690077E+00	+1.34805119E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
116.000000	+1.40833930E+02	+1.47463857E+02	+2.58474092E+00	+1.46672696E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
118.000000	+1.44171758E+02	+1.51009262E+02	+2.61556985E+00	+1.57840216E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
120.000000	+1.47133936E+02	+1.54195947E+02	+2.64787700E+00	+1.65594016E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
122.000000	+1.49684383E+02	+1.56990122E+02	+2.68180745E+00	+1.68206324E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
124.000000	+1.51823899E+02	+1.59377409E+02	+2.71515953E+00	+1.62442404E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
126.000000	+1.53569790E+02	+1.61365996E+02	+2.74678441E+00	+1.50882395E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
128.000000	+1.54967054E+02	+1.62990479E+02	+2.77551249E+00	+1.35779774E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
130.000000	+1.56067533E+02	+1.64298876E+02	+2.80109632E+00	+1.22859526E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
132.000000	+1.56912654E+02	+1.65340229E+02	+2.82465630E+00	+1.13736731E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
134.000000	+1.57538408E+02	+1.66152882E+02	+2.84659102E+00	+1.07911424E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
136.000000	+1.57967074E+02	+1.66766387E+02	+2.86782087E+00	+1.06533767E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
138.000000	+1.58214136E+02	+1.67203637E+02	+2.88920452E+00	+1.06642056E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
140.000000	+1.58301494E+02	+1.67484278E+02	+2.91047769E+00	+1.05184744E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
142.000000	+1.58249852E+02	+1.67625646E+02	+2.93127842E+00	+1.03195318E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
144.000000	+1.58074304E+02	+1.67644069E+02	+2.95175582E+00	+1.01668685E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
146.000000	+1.57789139E+02	+1.67554082E+02	+2.97194589E+00	+9.83986835E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
148.000000	+1.57414408E+02	+1.67368344E+02	+2.99111529E+00	+9.16361422E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
150.000000	+1.56965644E+02	+1.67095157E+02	+3.00860035E+00	+8.20792040E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
152.000000	+1.56456489E+02	+1.66742654E+02	+3.02394697E+00	+7.13994383E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
154.000000	+1.55892222E+02	+1.66315202E+02	+3.03716013E+00	+6.35122101E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
156.000000	+1.55265813E+02	+1.65816644E+02	+3.04935186E+00	+6.09290007E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
158.000000	+1.54574867E+02	+1.65254992E+02	+3.06153173E+00	+6.35697511E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
160.000000	+1.53822057E+02	+1.64644614E+02	+3.07477976E+00	+6.83911641E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
162.000000	+1.53031212E+02	+1.64007540E+02	+3.08888819E+00	+7.18659141E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
164.000000	+1.52240119E+02	+1.63378300E+02	+3.10352612E+00	+7.40157127E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
166.000000	+1.51490969E+02	+1.62797124E+02	+3.11849448E+00	+7.71395047E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
168.000000	+1.50817164E+02	+1.62304380E+02	+3.13438193E+00	+7.99676152E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
170.000000	+1.50266405E+02	+1.61940057E+02	+3.15048152E+00	+7.80849503E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
172.000000	+1.49892343E+02	+1.61744012E+02	+3.16561591E+00	+7.35213666E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
174.000000	+1.49726162E+02	+1.61748217E+02	+3.17989007E+00	+6.70852086E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
176.000000	+1.49786896E+02	+1.61960899E+02	+3.19244999E+00	+5.89729729E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
178.000000	+1.50048245E+02	+1.62357262E+02	+3.20347926E+00	+5.21059532E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
180.000000	+1.50451228E+02	+1.62881629E+02	+3.21329237E+00	+4.82484907E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
182.000000	+1.50912496E+02	+1.63461377E+02	+3.22277866E+00	+4.74115234E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
184.000000	+1.51366060E+02	+1.64034449E+02	+3.23225698E+00	+4.90566667E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
186.000000	+1.51766359E+02	+1.64563914E+02	+3.24240132E+00	+5.35832974E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
188.000000	+1.52085989E+02	+1.65028834E+02	+3.25369030E+00	+5.87092628E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
190.000000	+1.52313092E+02	+1.65414738E+02	+3.26588503E+00	+6.31053655E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
192.000000	+1.52441912E+02	+1.65715621E+02	+3.27893244E+00	+6.65364974E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
194.000000	+1.52478287E+02	+1.65933310E+02	+3.29249963E+00	+6.79638075E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
196.000000	+1.52450400E+02	+1.66089911E+02	+3.30611797E+00	+6.72859645E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
198.000000	+1.52391765E+02	+1.66213839E+02	+3.31941401E+00	+6.56744736E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
50.000000	+1.17162237E+02	+1.20750249E+02	+1.97074541E+00	+1.32806809E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
51.000000	+1.12456161E+02	+1.16086053E+02	+1.98235004E+00	+9.92858021E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
52.000000	+1.07948436E+02	+1.11608408E+02	+1.99060257E+00	+6.82464095E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
53.000000	+1.03636341E+02	+1.07316118E+02	+1.99599932E+00	+4.28145695E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
54.000000	+9.95167560E+01	+1.03208202E+02	+1.99916548E+00	+3.09167879E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
55.000000	+9.55821526E+01	+9.92847534E+01	+2.00218268E+00	+2.69980063E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
56.000000	+9.18356279E+01	+9.55470604E+01	+2.00456509E+00	+2.43218246E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
57.000000	+8.82765691E+01	+9.19972246E+01	+2.00704704E+00	+2.77428668E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
58.000000	+8.49059489E+01	+8.86380317E+01	+2.01011366E+00	+2.86209847E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
59.000000	+8.17308717E+01	+8.54728860E+01	+2.01277124E+00	+2.60937896E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
60.000000	+7.87539511E+01	+8.25055617E+01	+2.01533242E+00	+2.89634448E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
61.000000	+7.59765138E+01	+7.97402674E+01	+2.01856393E+00	+3.38250938E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
62.000000	+7.34046166E+01	+7.71816930E+01	+2.02209744E+00	+3.50719608E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
63.000000	+7.10444348E+01	+7.48346817E+01	+2.02557832E+00	+3.60997481E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
64.000000	+6.88997653E+01	+7.27042106E+01	+2.02931738E+00	+4.15387524E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
65.000000	+6.69732224E+01	+7.07950888E+01	+2.03388607E+00	+4.82007860E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
66.000000	+6.52704313E+01	+6.91117294E+01	+2.03895754E+00	+5.18167902E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
67.000000	+6.37963108E+01	+6.76579905E+01	+2.04424943E+00	+5.62238686E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
68.000000	+6.25522108E+01	+6.64369472E+01	+2.05020232E+00	+6.54344934E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
69.000000	+6.15383733E+01	+6.54509226E+01	+2.05733633E+00	+7.87221614E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
70.000000	+6.07551490E+01	+6.47015324E+01	+2.06594675E+00	+9.16600912E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
71.000000	+6.02048908E+01	+6.41898265E+01	+2.07566835E+00	+1.01474039E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
72.000000	+5.98892456E+01	+6.39165383E+01	+2.08624156E+00	+1.08237892E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
73.000000	+5.98095853E+01	+6.38817256E+01	+2.09731593E+00	+1.12099197E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
74.000000	+5.99656990E+01	+6.40843027E+01	+2.10866140E+00	+1.11161135E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
75.000000	+6.03570794E+01	+6.45207663E+01	+2.11954815E+00	+1.03816556E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
76.000000	+6.09783751E+01	+6.51833887E+01	+2.12942471E+00	+9.15423393E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
77.000000	+6.18183551E+01	+6.60589749E+01	+2.13785662E+00	+7.73237174E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
78.000000	+6.28584834E+01	+6.71290319E+01	+2.14488945E+00	+6.51787521E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
79.000000	+6.40755410E+01	+6.83718024E+01	+2.15089237E+00	+5.87441845E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
80.000000	+6.54448179E+01	+6.97658363E+01	+2.15663829E+00	+5.86495499E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
81.000000	+6.69447087E+01	+7.12916615E+01	+2.16262228E+00	+6.33007613E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
82.000000	+6.85561498E+01	+7.29322207E+01	+2.16929844E+00	+6.96578032E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
83.000000	+7.02658343E+01	+7.46737708E+01	+2.17655384E+00	+7.42710396E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
84.000000	+7.20639373E+01	+7.65054964E+01	+2.18415265E+00	+7.76785729E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
85.000000	+7.39411607E+01	+7.84181124E+01	+2.19208956E+00	+8.03184255E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
86.000000	+7.58900149E+01	+8.04034980E+01	+2.20021633E+00	+8.25449424E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
87.000000	+7.79030173E+01	+8.24544924E+01	+2.20859855E+00	+8.57948617E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
88.000000	+7.99726352E+01	+8.45642333E+01	+2.21737530E+00	+9.04388283E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
89.000000	+8.20911015E+01	+8.67256516E+01	+2.22668631E+00	+9.44888583E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
90.000000	+8.42523201E+01	+8.89315142E+01	+2.23627308E+00	+1.02855113E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
91.000000	+8.64431036E+01	+9.11739785E+01	+2.24725733E+00	+1.10032534E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
92.000000	+8.86612048E+01	+9.34445130E+01	+2.25827958E+00	+1.22174389E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
93.000000	+9.08863119E+01	+9.57342091E+01	+2.27169221E+00	+1.33396425E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
94.000000	+9.31219387E+01	+9.80345798E+01	+2.28495887E+00	+1.45295154E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
95.000000	+9.53480912E+01	+1.00338930E+02	+2.30075124E+00	+1.57462797E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
96.000000	+9.75733649E+01	+1.02643180E+02	+2.31645143E+00	+1.62043244E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
97.000000	+9.97914791E+01	+1.04946714E+02	+2.33315989E+00	+1.71014451E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
98.000000	+1.02005276E+02	+1.07251492E+02	+2.35065432E+00	+1.67185934E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
99.000000	+1.04230766E+02	+1.09561292E+02	+2.36659708E+00	+1.51669267E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
25.000000	+2.75250390E+02	+2.76617338E+02	+1.00572758E+00	+5.15889545E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
25.500000	+2.72593792E+02	+2.73996195E+02	+1.03133459E+00	+5.08390746E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
26.000000	+2.69832515E+02	+2.71270754E+02	+1.05656666E+00	+5.00955498E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
26.500000	+2.66972544E+02	+2.68446991E+02	+1.08143014E+00	+4.92816168E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
27.000000	+2.64020495E+02	+2.65531388E+02	+1.10584827E+00	+4.86120456E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
27.500000	+2.60982891E+02	+2.62530785E+02	+1.13004218E+00	+4.82680607E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
28.000000	+2.57866599E+02	+2.59452209E+02	+1.15411633E+00	+4.80188880E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
28.500000	+2.54678694E+02	+2.56302729E+02	+1.17806107E+00	+4.79289405E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
29.000000	+2.51425830E+02	+2.53089287E+02	+1.20204527E+00	+4.80064808E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
29.500000	+2.48114721E+02	+2.49818622E+02	+1.22606755E+00	+4.79824587E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
30.000000	+2.44752077E+02	+2.46497297E+02	+1.25002773E+00	+4.79468542E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
30.500000	+2.41344077E+02	+2.43131665E+02	+1.27401441E+00	+4.79578312E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
31.000000	+2.37896904E+02	+2.39727860E+02	+1.29798556E+00	+4.78163949E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
31.500000	+2.34416684E+02	+2.36291825E+02	+1.32183080E+00	+4.76293918E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
32.000000	+2.30909006E+02	+2.32829280E+02	+1.34561496E+00	+4.74511818E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
32.500000	+2.27379456E+02	+2.29345719E+02	+1.36928198E+00	+4.71153453E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
33.000000	+2.23833530E+02	+2.25846443E+02	+1.39273030E+00	+4.67464797E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
33.500000	+2.20276165E+02	+2.22336526E+02	+1.41602846E+00	+4.63935327E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
34.000000	+2.16712290E+02	+2.18820789E+02	+1.43912383E+00	+4.58957577E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
34.500000	+2.13146711E+02	+2.15303838E+02	+1.46192422E+00	+4.53774955E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
35.000000	+2.09583652E+02	+2.11790035E+02	+1.48450133E+00	+4.48820602E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
35.500000	+2.06027342E+02	+2.08283490E+02	+1.50680628E+00	+4.42580735E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
36.000000	+2.02481881E+02	+2.04788106E+02	+1.52875940E+00	+4.36389640E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
36.500000	+1.98950766E+02	+2.01307550E+02	+1.55044525E+00	+4.30615173E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
37.000000	+1.95437533E+02	+1.97845237E+02	+1.57182092E+00	+4.23696406E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
37.500000	+1.91945595E+02	+1.94404381E+02	+1.59281489E+00	+4.17073117E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
38.000000	+1.88477724E+02	+1.90987971E+02	+1.61352823E+00	+4.11064060E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
38.500000	+1.85036784E+02	+1.87598747E+02	+1.63392129E+00	+4.03892966E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
39.000000	+1.81625551E+02	+1.84239260E+02	+1.65391753E+00	+3.97137568E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
39.500000	+1.78246096E+02	+1.80911852E+02	+1.67363505E+00	+3.91175603E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
40.000000	+1.74900653E+02	+1.77618630E+02	+1.69303509E+00	+3.83780642E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
40.500000	+1.71591475E+02	+1.74361527E+02	+1.71201311E+00	+3.76639134E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
41.000000	+1.68319992E+02	+1.71142291E+02	+1.73069900E+00	+3.70465211E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
41.500000	+1.65087855E+02	+1.67962452E+02	+1.74905963E+00	+3.62346986E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
42.000000	+1.61896947E+02	+1.64823386E+02	+1.76693370E+00	+3.53920673E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
42.500000	+1.58748173E+02	+1.61726329E+02	+1.78445170E+00	+3.46740825E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
43.000000	+1.55642627E+02	+1.58672318E+02	+1.80160778E+00	+3.36941095E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
43.500000	+1.52582043E+02	+1.55662256E+02	+1.81814581E+00	+3.25540851E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
44.000000	+1.49567004E+02	+1.52696947E+02	+1.83416187E+00	+3.16048904E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
44.500000	+1.46597926E+02	+1.49777043E+02	+1.84975070E+00	+3.04033993E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
45.000000	+1.43676513E+02	+1.46903078E+02	+1.86456527E+00	+2.88100567E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
45.500000	+1.40803478E+02	+1.44075518E+02	+1.87856076E+00	+2.74680293E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
46.000000	+1.37978304E+02	+1.41294725E+02	+1.89203330E+00	+2.61812313E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
46.500000	+1.35202134E+02	+1.38560971E+02	+1.90474199E+00	+2.43234667E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
47.000000	+1.32476383E+02	+1.35874459E+02	+1.91635676E+00	+2.25009830E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
47.500000	+1.29800039E+02	+1.33235310E+02	+1.92724297E+00	+2.12841791E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
48.000000	+1.27172413E+02	+1.30643590E+02	+1.93764094E+00	+1.98661205E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
48.500000	+1.24595121E+02	+1.28099320E+02	+1.94710909E+00	+1.78801961E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
49.000000	+1.22068618E+02	+1.25602419E+02	+1.95552114E+00	+1.62593580E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
49.500000	+1.19591120E+02	+1.23152761E+02	+1.96336845E+00	+1.51298907E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
12.500000	+3.01685605E+02	+3.02382737E+02	+3.32366394E-01	+4.45976944E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
12.750000	+3.01856224E+02	+3.02561245E+02	+3.43619739E-01	+4.54290628E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
13.000000	+3.02003432E+02	+3.02716580E+02	+3.55080925E-01	+4.62008176E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
13.250000	+3.02126852E+02	+3.02848349E+02	+3.66720148E-01	+4.69153011E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
13.500000	+3.02226087E+02	+3.02956161E+02	+3.78538576E-01	+4.76771041E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
13.750000	+3.02300725E+02	+3.03039628E+02	+3.90558700E-01	+4.85076139E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
14.000000	+3.02350369E+02	+3.03098367E+02	+4.02792383E-01	+4.93229037E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
14.250000	+3.02374650E+02	+3.03132002E+02	+4.15220151E-01	+5.00218160E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
14.500000	+3.02373221E+02	+3.03140163E+02	+4.27803291E-01	+5.05916414E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
14.750000	+3.02345730E+02	+3.03122484E+02	+4.40515972E-01	+5.11210708E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
15.000000	+3.02291803E+02	+3.03078601E+02	+4.53363826E-01	+5.17072707E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
15.250000	+3.02211051E+02	+3.03008149E+02	+4.66369607E-01	+5.23541107E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
15.500000	+3.02103100E+02	+3.02910767E+02	+4.79540882E-01	+5.29678740E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
15.750000	+3.01967609E+02	+3.02786099E+02	+4.92853544E-01	+5.34552671E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
16.000000	+3.01804253E+02	+3.02633797E+02	+5.06268515E-01	+5.38216213E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
16.250000	+3.01612700E+02	+3.02453515E+02	+5.19764355E-01	+5.41666589E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
16.500000	+3.01392590E+02	+3.02244908E+02	+5.33351845E-01	+5.45814486E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
16.750000	+3.01143554E+02	+3.02007632E+02	+5.47055079E-01	+5.50530225E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
17.000000	+3.00865242E+02	+3.01741347E+02	+5.60878356E-01	+5.54763368E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
17.250000	+3.00557339E+02	+3.01445720E+02	+5.74793248E-01	+5.57626936E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
17.500000	+3.00219551E+02	+3.01120427E+02	+5.88759703E-01	+5.59330520E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
17.750000	+2.99851570E+02	+3.00765148E+02	+6.02759774E-01	+5.60988365E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
18.000000	+2.99453065E+02	+3.00379568E+02	+6.16809121E-01	+5.63481450E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
18.250000	+2.99023696E+02	+2.99963378E+02	+6.30933846E-01	+5.66535276E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
18.500000	+2.98563154E+02	+2.99516277E+02	+6.45135885E-01	+5.68974800E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
18.750000	+2.98071179E+02	+2.99037978E+02	+6.59382586E-01	+5.69919991E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
19.000000	+2.97547533E+02	+2.98528207E+02	+6.73631884E-01	+5.69707256E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
19.250000	+2.96991973E+02	+2.97986708E+02	+6.87867949E-01	+5.69578771E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
19.500000	+2.96404233E+02	+2.97413236E+02	+7.02110823E-01	+5.70427797E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
19.750000	+2.95784053E+02	+2.96807567E+02	+7.16389339E-01	+5.71862651E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
20.000000	+2.95131224E+02	+2.96169495E+02	+7.30703955E-01	+5.72557356E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
20.250000	+2.94445605E+02	+2.95498844E+02	+7.45017207E-01	+5.71566781E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
20.500000	+2.93727098E+02	+2.94795469E+02	+7.59282295E-01	+5.69293408E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
20.750000	+2.92975611E+02	+2.94059260E+02	+7.73481877E-01	+5.67118591E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
21.000000	+2.92191041E+02	+2.93290140E+02	+7.87638224E-01	+5.66042049E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
21.250000	+2.91373310E+02	+2.92488068E+02	+8.01783980E-01	+5.65678642E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
21.500000	+2.90522416E+02	+2.91653046E+02	+8.15922156E-01	+5.64627087E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
21.750000	+2.89638445E+02	+2.90785122E+02	+8.30015334E-01	+5.61866261E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
22.000000	+2.88721552E+02	+2.89884395E+02	+8.44015469E-01	+5.57801388E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
22.250000	+2.87771906E+02	+2.88951014E+02	+8.57905403E-01	+5.53916086E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
22.500000	+2.86789673E+02	+2.87985172E+02	+8.71711274E-01	+5.51360064E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
22.750000	+2.85775046E+02	+2.86987112E+02	+8.85473407E-01	+5.49852681E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
23.000000	+2.84728300E+02	+2.85957123E+02	+8.99203908E-01	+5.47972765E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
23.250000	+2.83649808E+02	+2.84895542E+02	+9.12872045E-01	+5.44543104E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
23.500000	+2.82540015E+02	+2.83802755E+02	+9.26431063E-01	+5.39753162E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
23.750000	+2.81399382E+02	+2.82679193E+02	+9.39859703E-01	+5.34943439E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
24.000000	+2.80228352E+02	+2.81525323E+02	+9.53178235E-01	+5.31298618E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
24.250000	+2.79027383E+02	+2.80341648E+02	+9.66424634E-01	+5.28743053E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
24.500000	+2.77796990E+02	+2.79128706E+02	+9.79615387E-01	+5.26090254E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
24.750000	+2.76537772E+02	+2.77887067E+02	+9.92729146E-01	+5.23010473E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
6.250000	+2.91211346E+02	+2.91785823E+02	+1.38852593E-01	+1.61704089E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
6.375000	+2.91505108E+02	+2.92080773E+02	+1.40917530E-01	+1.68685815E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
6.500000	+2.91797173E+02	+2.92374078E+02	+1.43069739E-01	+1.75705155E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
6.625000	+2.92087383E+02	+2.92665582E+02	+1.45310159E-01	+1.82643025E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
6.750000	+2.92375592E+02	+2.92955137E+02	+1.47635814E-01	+1.89217717E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
6.875000	+2.92661658E+02	+2.93242599E+02	+1.50040602E-01	+1.95243689E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
7.000000	+2.92945447E+02	+2.93527828E+02	+1.52516906E-01	+2.00680480E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
7.125000	+2.93226830E+02	+2.93810693E+02	+1.55057614E-01	+2.05643544E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
7.250000	+2.93505680E+02	+2.94091063E+02	+1.57657995E-01	+2.10373399E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
7.375000	+2.93781874E+02	+2.94368815E+02	+1.60316949E-01	+2.15171229E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
7.500000	+2.94055288E+02	+2.94643828E+02	+1.63037276E-01	+2.20318768E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
7.625000	+2.94325804E+02	+2.94915987E+02	+1.65824918E-01	+2.26004785E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
7.750000	+2.94593304E+02	+2.95185179E+02	+1.68687395E-01	+2.32278227E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
7.875000	+2.94857677E+02	+2.95451298E+02	+1.71631874E-01	+2.39039938E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
8.000000	+2.95118816E+02	+2.95714238E+02	+1.74663394E-01	+2.46073740E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
8.125000	+2.95376618E+02	+2.95973901E+02	+1.77783717E-01	+2.53106999E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
8.250000	+2.95630987E+02	+2.96230190E+02	+1.80991069E-01	+2.59883499E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
8.375000	+2.95881833E+02	+2.96483010E+02	+1.84280805E-01	+2.66229032E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
8.500000	+2.96129067E+02	+2.96732270E+02	+1.87646795E-01	+2.72092709E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
8.625000	+2.96372603E+02	+2.96977883E+02	+1.91083123E-01	+2.77553810E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
8.750000	+2.96612357E+02	+2.97219760E+02	+1.94585640E-01	+2.82793311E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
8.875000	+2.96848244E+02	+2.97457819E+02	+1.98152955E-01	+2.88038754E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
9.000000	+2.97080182E+02	+2.97691975E+02	+2.01786609E-01	+2.93498437E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
9.125000	+2.97308086E+02	+2.97922150E+02	+2.05490416E-01	+2.99303571E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
9.250000	+2.97531876E+02	+2.98148264E+02	+2.09269198E-01	+3.05474419E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
9.375000	+2.97751472E+02	+2.98370243E+02	+2.13127277E-01	+3.11919064E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
9.500000	+2.97966797E+02	+2.98588011E+02	+2.17067175E-01	+3.18463882E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
9.625000	+2.98177780E+02	+2.98801497E+02	+2.21088874E-01	+3.24905843E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
9.750000	+2.98384351E+02	+2.99010632E+02	+2.25189821E-01	+3.31071068E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
9.875000	+2.98586444E+02	+2.99215345E+02	+2.29365650E-01	+3.36863003E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
10.000000	+2.98783994E+02	+2.99415571E+02	+2.33611396E-01	+3.42287013E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
10.125000	+2.98976937E+02	+2.99611243E+02	+2.37922826E-01	+3.47445178E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
10.250000	+2.99165208E+02	+2.99802295E+02	+2.42297525E-01	+3.52503441E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
10.375000	+2.99348743E+02	+2.99988663E+02	+2.46735412E-01	+3.57641044E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
10.500000	+2.99527476E+02	+3.00170285E+02	+2.51238551E-01	+3.62997037E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
10.625000	+2.99701342E+02	+3.00347096E+02	+2.55810338E-01	+3.68629362E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
10.750000	+2.99870277E+02	+3.00519037E+02	+2.60454285E-01	+3.74498139E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
10.875000	+3.00034219E+02	+3.00686047E+02	+2.65172791E-01	+3.80477647E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
11.000000	+3.00193106E+02	+3.00848066E+02	+2.69966227E-01	+3.86393060E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
11.125000	+3.00346883E+02	+3.01005038E+02	+2.74832618E-01	+3.92070994E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
11.250000	+3.00495494E+02	+3.01156905E+02	+2.79768001E-01	+3.97389177E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
11.375000	+3.00638885E+02	+3.01303611E+02	+2.84767347E-01	+4.02311084E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
11.500000	+3.00777004E+02	+3.01445101E+02	+2.89825778E-01	+4.06895863E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
11.625000	+3.00909798E+02	+3.01581321E+02	+2.94939744E-01	+4.11280922E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
11.750000	+3.01037212E+02	+3.01712214E+02	+3.00107802E-01	+4.15642231E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
11.875000	+3.01159191E+02	+3.01837728E+02	+3.05330799E-01	+4.20143697E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
12.000000	+3.01275679E+02	+3.01957808E+02	+3.10611394E-01	+4.24890035E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
12.125000	+3.01386619E+02	+3.02072402E+02	+3.15953050E-01	+4.29896577E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
12.250000	+3.01491956E+02	+3.02181456E+02	+3.21358808E-01	+4.35084601E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
12.375000	+3.01591635E+02	+3.02284918E+02	+3.26830165E-01	+4.40332519E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
3.125000	+2.83940752E+02	+2.84498237E+02	+1.08827432E-01	+3.70607522E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
3.187500	+2.84070415E+02	+2.84628031E+02	+1.09061536E-01	+3.78524964E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
3.250000	+2.84201406E+02	+2.84759155E+02	+1.09300589E-01	+3.87067069E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
3.312500	+2.84333674E+02	+2.84891560E+02	+1.09545370E-01	+3.97240220E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
3.375000	+2.84467170E+02	+2.85025196E+02	+1.09797139E-01	+4.09693945E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
3.437500	+2.84601845E+02	+2.85160016E+02	+1.10057487E-01	+4.24846592E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
3.500000	+2.84737648E+02	+2.85295970E+02	+1.10328197E-01	+4.42887667E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
3.562500	+2.84874532E+02	+2.85433012E+02	+1.10611097E-01	+4.63796376E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
3.625000	+2.85012449E+02	+2.85571095E+02	+1.10907942E-01	+4.87372456E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
3.687500	+2.85151351E+02	+2.85710172E+02	+1.11220313E-01	+5.13275174E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
3.750000	+2.85291193E+02	+2.85850198E+02	+1.11549536E-01	+5.41066583E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
3.812500	+2.85431929E+02	+2.85991128E+02	+1.11896646E-01	+5.70255596E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
3.875000	+2.85573513E+02	+2.86132917E+02	+1.12262356E-01	+6.00339951E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
3.937500	+2.85715903E+02	+2.86275521E+02	+1.12647071E-01	+6.30843686E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
4.000000	+2.85859053E+02	+2.86418898E+02	+1.13050911E-01	+6.61348319E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
4.062500	+2.86002923E+02	+2.86563004E+02	+1.13473756E-01	+6.91516405E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
4.125000	+2.86147470E+02	+2.86707799E+02	+1.13915306E-01	+7.21106640E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
4.187500	+2.86292653E+02	+2.86853240E+02	+1.14375139E-01	+7.49980165E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
4.250000	+2.86438433E+02	+2.86999287E+02	+1.14852781E-01	+7.78098313E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
4.312500	+2.86584768E+02	+2.87145900E+02	+1.15347762E-01	+8.05512485E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
4.375000	+2.86731621E+02	+2.87293040E+02	+1.15859672E-01	+8.32347389E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
4.437500	+2.86878952E+02	+2.87440668E+02	+1.16388197E-01	+8.58779361E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
4.500000	+2.87026725E+02	+2.87588747E+02	+1.16933146E-01	+8.85011739E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
4.562500	+2.87174902E+02	+2.87737240E+02	+1.17494461E-01	+9.11249533E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
4.625000	+2.87323447E+02	+2.87886109E+02	+1.18072208E-01	+9.37675575E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
4.687500	+2.87472323E+02	+2.88035321E+02	+1.18666556E-01	+9.64430188E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
4.750000	+2.87621497E+02	+2.88184838E+02	+1.19277746E-01	+9.91596025E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
4.812500	+2.87770933E+02	+2.88334629E+02	+1.19906051E-01	+1.01918927E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
4.875000	+2.87920598E+02	+2.88484658E+02	+1.20551732E-01	+1.04715781E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
4.937500	+2.88070459E+02	+2.88634893E+02	+1.21214998E-01	+1.07538636E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
5.000000	+2.88220484E+02	+2.88785302E+02	+1.21895965E-01	+1.10370786E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
5.062500	+2.88370641E+02	+2.88935854E+02	+1.22594633E-01	+1.13192020E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
5.125000	+2.88520899E+02	+2.89086517E+02	+1.23310866E-01	+1.15980643E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
5.187500	+2.88671229E+02	+2.89237262E+02	+1.24044391E-01	+1.18715688E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
5.250000	+2.88821601E+02	+2.89388059E+02	+1.24794812E-01	+1.21379113E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
5.312500	+2.88971985E+02	+2.89538878E+02	+1.25561630E-01	+1.23957780E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
5.375000	+2.89122356E+02	+2.89689692E+02	+1.26344284E-01	+1.26445062E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
5.437500	+2.89272683E+02	+2.89840472E+02	+1.27142193E-01	+1.28841916E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
5.500000	+2.89422941E+02	+2.89991192E+02	+1.27954808E-01	+1.31157341E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
5.562500	+2.89573103E+02	+2.90141824E+02	+1.28781660E-01	+1.33408161E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
5.625000	+2.89723142E+02	+2.90292342E+02	+1.29622410E-01	+1.35618151E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
5.687500	+2.89873034E+02	+2.90442720E+02	+1.30476887E-01	+1.37816565E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
5.750000	+2.90022752E+02	+2.90592933E+02	+1.31345117E-01	+1.40036171E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
5.812500	+2.90172272E+02	+2.90742956E+02	+1.32227339E-01	+1.42310962E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
5.875000	+2.90321569E+02	+2.90892765E+02	+1.33124004E-01	+1.44673693E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
5.937500	+2.90470620E+02	+2.91042336E+02	+1.34035760E-01	+1.47153459E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
6.000000	+2.90619399E+02	+2.91191646E+02	+1.34963422E-01	+1.49773479E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
6.062500	+2.90767884E+02	+2.91340672E+02	+1.35907929E-01	+1.52549267E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
6.125000	+2.90916052E+02	+2.91489391E+02	+1.36870288E-01	+1.55487319E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
6.187500	+2.91063880E+02	+2.91637782E+02	+1.37851520E-01	+1.58506938E-02	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.562500	+2.81281720E+02	+2.81839110E+02	+1.08656825E-01	-2.26641022E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.593750	+2.81321157E+02	+2.81878507E+02	+1.08583863E-01	-2.40316353E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.625000	+2.81361262E+02	+2.81918568E+02	+1.08506627E-01	-2.53187481E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.656250	+2.81402027E+02	+2.81959288E+02	+1.08425621E-01	-2.64370163E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.687500	+2.81443446E+02	+2.82000660E+02	+1.08341396E-01	-2.73718282E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.718750	+2.81485514E+02	+2.82042680E+02	+1.08254547E-01	-2.81112468E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.750000	+2.81528223E+02	+2.82085340E+02	+1.08165701E-01	-2.86457777E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.781250	+2.81571568E+02	+2.82128634E+02	+1.08075511E-01	-2.89681595E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.812500	+2.81615542E+02	+2.82172557E+02	+1.07984650E-01	-2.90731871E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.843750	+2.81660137E+02	+2.82217102E+02	+1.07893803E-01	-2.89575700E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.875000	+2.81705348E+02	+2.82262263E+02	+1.07803665E-01	-2.86198341E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.906250	+2.81751168E+02	+2.82308033E+02	+1.07714929E-01	-2.80602616E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.937500	+2.81797590E+02	+2.82354406E+02	+1.07628288E-01	-2.72808636E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.968750	+2.81844606E+02	+2.82401377E+02	+1.07544424E-01	-2.62853840E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
2.000000	+2.81892212E+02	+2.82448937E+02	+1.07464005E-01	-2.50793220E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
2.031250	+2.81940398E+02	+2.82497081E+02	+1.07387678E-01	-2.36699599E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
2.062500	+2.81989160E+02	+2.82545803E+02	+1.07316067E-01	-2.20663947E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
2.093750	+2.82038489E+02	+2.82595095E+02	+1.07249763E-01	-2.02795500E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
2.125000	+2.82088379E+02	+2.82644951E+02	+1.07189320E-01	-1.83221681E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
2.156250	+2.82138823E+02	+2.82695366E+02	+1.07135250E-01	-1.62087713E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
2.187500	+2.82189815E+02	+2.82746331E+02	+1.07088015E-01	-1.39555786E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
2.218750	+2.82241346E+02	+2.82797840E+02	+1.07048027E-01	-1.15803838E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
2.250000	+2.82293411E+02	+2.82849887E+02	+1.07015638E-01	-9.10238361E-04	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
2.281250	+2.82346003E+02	+2.82902465E+02	+1.06991137E-01	-6.54195971E-04	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
2.312500	+2.82399114E+02	+2.82955567E+02	+1.06974751E-01	-3.92041701E-04	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
2.343750	+2.82452739E+02	+2.83009187E+02	+1.06966635E-01	-1.25968202E-04	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
2.375000	+2.82506869E+02	+2.83063318E+02	+1.06966878E-01	+1.41803066E-04	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
2.406250	+2.82561499E+02	+2.83117953E+02	+1.06975497E-01	+4.09057724E-04	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
2.437500	+2.82616622E+02	+2.83173085E+02	+1.06992444E-01	+6.73625177E-04	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
2.468750	+2.82672231E+02	+2.83228708E+02	+1.07017599E-01	+9.33416375E-04	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
2.500000	+2.82728319E+02	+2.83284815E+02	+1.07050782E-01	+1.18646046E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
2.531250	+2.82784880E+02	+2.83341398E+02	+1.07091753E-01	+1.43093886E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
2.562500	+2.82841907E+02	+2.83398453E+02	+1.07140216E-01	+1.66521748E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
2.593750	+2.82899394E+02	+2.83455970E+02	+1.07195829E-01	+1.88787415E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
2.625000	+2.82957334E+02	+2.83513945E+02	+1.07258208E-01	+2.09772156E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
2.656250	+2.83015721E+02	+2.83572370E+02	+1.07326936E-01	+2.29382506E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
2.687500	+2.83074548E+02	+2.83631238E+02	+1.07401572E-01	+2.47551449E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
2.718750	+2.83133808E+02	+2.83690543E+02	+1.07481656E-01	+2.64238996E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
2.750000	+2.83193496E+02	+2.83750278E+02	+1.07566722E-01	+2.79432143E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
2.781250	+2.83253604E+02	+2.83810437E+02	+1.07656301E-01	+2.93144268E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
2.812500	+2.83314127E+02	+2.83871012E+02	+1.07749937E-01	+3.05413933E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
2.843750	+2.83375059E+02	+2.83931997E+02	+1.07847185E-01	+3.16303185E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
2.875000	+2.83436391E+02	+2.83993386E+02	+1.07947626E-01	+3.25895417E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
2.906250	+2.83498120E+02	+2.84055172E+02	+1.08050870E-01	+3.34292839E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
2.937500	+2.83560237E+02	+2.84117348E+02	+1.08156559E-01	+3.41613644E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
2.968750	+2.83622736E+02	+2.84179908E+02	+1.08264378E-01	+3.47988980E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
3.000000	+2.83685613E+02	+2.84242845E+02	+1.08374052E-01	+3.53559794E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
3.031250	+2.83748858E+02	+2.84306153E+02	+1.08485353E-01	+3.58473608E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
3.062500	+2.83812468E+02	+2.84369825E+02	+1.08598098E-01	+3.62881367E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
3.093750	+2.83876435E+02	+2.84433855E+02	+1.08712154E-01	+3.67074068E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.781250	+2.80528300E+02	+2.81086249E+02	+1.09659631E-01	-3.45551282E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.796875	+2.80538754E+02	+2.81096674E+02	+1.09607529E-01	-3.21359617E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.812500	+2.80549404E+02	+2.81107297E+02	+1.09559206E-01	-2.97494824E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.828125	+2.80560249E+02	+2.81118117E+02	+1.09514562E-01	-2.74330859E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.843750	+2.80571289E+02	+2.81129135E+02	+1.09473478E-01	-2.51958082E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.859375	+2.80582524E+02	+2.81140349E+02	+1.09435825E-01	-2.30459118E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.875000	+2.80593953E+02	+2.81151758E+02	+1.09401459E-01	-2.09908641E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.890625	+2.80605576E+02	+2.81163364E+02	+1.09370228E-01	-1.90373227E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.906250	+2.80617392E+02	+2.81175164E+02	+1.09341968E-01	-1.71911276E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.921875	+2.80629401E+02	+2.81187158E+02	+1.09316506E-01	-1.54572966E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.937500	+2.80641602E+02	+2.81199347E+02	+1.09293664E-01	-1.38400277E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.953125	+2.80653995E+02	+2.81211729E+02	+1.09273256E-01	-1.23427095E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.968750	+2.80666580E+02	+2.81224303E+02	+1.09255093E-01	-1.09679304E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.984375	+2.80679356E+02	+2.81237070E+02	+1.09238981E-01	-9.71749762E-04	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.000000	+2.80692322E+02	+2.81250029E+02	+1.09224726E-01	-8.59246190E-04	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.015625	+2.80705479E+02	+2.81263179E+02	+1.09212130E-01	-7.59314247E-04	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.031250	+2.80718826E+02	+2.81276519E+02	+1.09200997E-01	-6.71915663E-04	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.046875	+2.80732362E+02	+2.81290049E+02	+1.09191132E-01	-5.96945363E-04	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.062500	+2.80746086E+02	+2.81303769E+02	+1.09182343E-01	-5.34235156E-04	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.078125	+2.80759999E+02	+2.81317678E+02	+1.09174438E-01	-4.83557758E-04	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.093750	+2.80774100E+02	+2.81331775E+02	+1.09167231E-01	-4.44630738E-04	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.109375	+2.80788389E+02	+2.81346060E+02	+1.09160543E-01	-4.17120867E-04	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.125000	+2.80802864E+02	+2.81360531E+02	+1.09154196E-01	-4.00648518E-04	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.140625	+2.80817526E+02	+2.81375190E+02	+1.09148023E-01	-3.94792287E-04	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.156250	+2.80832373E+02	+2.81390034E+02	+1.09141859E-01	-3.99093391E-04	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.171875	+2.80847406E+02	+2.81405063E+02	+1.09135551E-01	-4.13060113E-04	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.187500	+2.80862624E+02	+2.81420277E+02	+1.09128951E-01	-4.36172581E-04	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.203125	+2.80878026E+02	+2.81435675E+02	+1.09121920E-01	-4.67887119E-04	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.218750	+2.80893612E+02	+2.81451257E+02	+1.09114329E-01	-5.07640623E-04	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.234375	+2.80909381E+02	+2.81467021E+02	+1.09106057E-01	-5.54854547E-04	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.250000	+2.80925332E+02	+2.81482967E+02	+1.09096990E-01	-6.08939212E-04	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.265625	+2.80941465E+02	+2.81499095E+02	+1.09087027E-01	-6.69297822E-04	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.281250	+2.80957780E+02	+2.81515404E+02	+1.09076075E-01	-7.35329842E-04	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.296875	+2.80974275E+02	+2.81531892E+02	+1.09064048E-01	-8.06434688E-04	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.312500	+2.80990951E+02	+2.81548561E+02	+1.09050874E-01	-8.82014793E-04	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.328125	+2.81007806E+02	+2.81565408E+02	+1.09036485E-01	-9.61478715E-04	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.343750	+2.81024840E+02	+2.81582433E+02	+1.09020827E-01	-1.04424397E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.359375	+2.81042052E+02	+2.81599636E+02	+1.09003853E-01	-1.12973939E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.375000	+2.81059442E+02	+2.81617015E+02	+1.08985523E-01	-1.21740733E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.390625	+2.81077009E+02	+2.81634571E+02	+1.08965809E-01	-1.30670567E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.406250	+2.81094752E+02	+2.81652302E+02	+1.08944688E-01	-1.39710944E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.421875	+2.81112670E+02	+2.81670208E+02	+1.08922149E-01	-1.48811249E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.437500	+2.81130764E+02	+2.81688288E+02	+1.08898185E-01	-1.57922841E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.453125	+2.81149031E+02	+2.81706542E+02	+1.08872798E-01	-1.66999159E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.468750	+2.81167472E+02	+2.81724968E+02	+1.08845998E-01	-1.75995804E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.484375	+2.81186086E+02	+2.81743566E+02	+1.08817799E-01	-1.84870571E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.500000	+2.81204872E+02	+2.81762335E+02	+1.08788226E-01	-1.93583498E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.515625	+2.81223829E+02	+2.81781275E+02	+1.08757305E-01	-2.02096883E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.531250	+2.81242956E+02	+2.81800384E+02	+1.08725070E-01	-2.10375236E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
1.546875	+2.81262254E+02	+2.81819663E+02	+1.08691562E-01	-2.18527476E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.390625	+2.80331871E+02	+2.80891180E+02	+1.12093049E-01	-7.80467395E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.398438	+2.80334552E+02	+2.80893826E+02	+1.12032033E-01	-7.81543840E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.406250	+2.80337285E+02	+2.80896525E+02	+1.11970933E-01	-7.82312886E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.414062	+2.80340069E+02	+2.80899275E+02	+1.11909797E-01	-7.82470793E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.421875	+2.80342905E+02	+2.80902077E+02	+1.11848672E-01	-7.82025196E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.429688	+2.80345793E+02	+2.80904931E+02	+1.11787605E-01	-7.80984434E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.437500	+2.80348733E+02	+2.80907836E+02	+1.11726643E-01	-7.79357552E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.445312	+2.80351724E+02	+2.80910794E+02	+1.11665831E-01	-7.77154265E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.453125	+2.80354767E+02	+2.80913802E+02	+1.11605213E-01	-7.74384878E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.460938	+2.80357861E+02	+2.80916863E+02	+1.11544833E-01	-7.71060383E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.468750	+2.80361006E+02	+2.80919975E+02	+1.11484735E-01	-7.67192348E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.476562	+2.80364203E+02	+2.80923138E+02	+1.11424959E-01	-7.62792888E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.484375	+2.80367452E+02	+2.80926353E+02	+1.11365548E-01	-7.57874748E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.492188	+2.80370751E+02	+2.80929620E+02	+1.11306541E-01	-7.52451140E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.500000	+2.80374102E+02	+2.80932938E+02	+1.11247978E-01	-7.46535784E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.507812	+2.80377503E+02	+2.80936307E+02	+1.11189895E-01	-7.40142933E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.515625	+2.80380956E+02	+2.80939728E+02	+1.11132330E-01	-7.33287238E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.523438	+2.80384460E+02	+2.80943199E+02	+1.11075319E-01	-7.25983814E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.531250	+2.80388015E+02	+2.80946723E+02	+1.11018895E-01	-7.18248173E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.539062	+2.80391620E+02	+2.80950297E+02	+1.10963093E-01	-7.10096166E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.546875	+2.80395276E+02	+2.80953922E+02	+1.10907943E-01	-7.01544057E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.554688	+2.80398983E+02	+2.80957599E+02	+1.10853477E-01	-6.92608359E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.562500	+2.80402741E+02	+2.80961327E+02	+1.10799723E-01	-6.83305915E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.570312	+2.80406550E+02	+2.80965106E+02	+1.10746710E-01	-6.73653804E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.578125	+2.80410409E+02	+2.80968935E+02	+1.10694465E-01	-6.63669379E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.585938	+2.80414318E+02	+2.80972816E+02	+1.10643012E-01	-6.53370191E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.593750	+2.80418278E+02	+2.80976748E+02	+1.10592375E-01	-6.42773916E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.601562	+2.80422288E+02	+2.80980730E+02	+1.10542578E-01	-6.31898402E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.609375	+2.80426349E+02	+2.80984763E+02	+1.10493641E-01	-6.20761653E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.617188	+2.80430460E+02	+2.80988847E+02	+1.10445584E-01	-6.09381755E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.625000	+2.80434621E+02	+2.80992982E+02	+1.10398425E-01	-5.97776790E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.632812	+2.80438832E+02	+2.80997168E+02	+1.10352182E-01	-5.85964941E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.640625	+2.80443093E+02	+2.81001404E+02	+1.10306868E-01	-5.73964403E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.648438	+2.80447405E+02	+2.81005690E+02	+1.10262500E-01	-5.61793317E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.656250	+2.80451766E+02	+2.81010027E+02	+1.10219088E-01	-5.49469792E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.664062	+2.80456177E+02	+2.81014415E+02	+1.10176645E-01	-5.37011833E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.671875	+2.80460638E+02	+2.81018853E+02	+1.10135180E-01	-5.24437397E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.679688	+2.80465149E+02	+2.81023341E+02	+1.10094702E-01	-5.11764313E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.687500	+2.80469710E+02	+2.81027880E+02	+1.10055217E-01	-4.99010207E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.695312	+2.80474320E+02	+2.81032469E+02	+1.10016731E-01	-4.86192572E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.703125	+2.80478980E+02	+2.81037108E+02	+1.09979249E-01	-4.73328701E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.710938	+2.80483690E+02	+2.81041797E+02	+1.09942774E-01	-4.60435665E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.718750	+2.80488449E+02	+2.81046537E+02	+1.09907306E-01	-4.47530277E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.726562	+2.80493258E+02	+2.81051326E+02	+1.09872847E-01	-4.34629094E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.734375	+2.80498116E+02	+2.81056165E+02	+1.09839395E-01	-4.21748410E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.742188	+2.80503024E+02	+2.81061055E+02	+1.09806949E-01	-4.08904177E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.750000	+2.80507980E+02	+2.81065994E+02	+1.09775504E-01	-3.96112050E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.757812	+2.80512986E+02	+2.81070983E+02	+1.09745056E-01	-3.83387317E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.765625	+2.80518042E+02	+2.81076022E+02	+1.09715600E-01	-3.70744916E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01
0.773438	+2.80523146E+02	+2.81081111E+02	+1.09687128E-01	-3.58147387E-03	+1.46488353E+02	+8.50485331E+02	+1.72240893E-01	+1.00000000E+00	+0.00000000E+00	+1.42301693E+02	+8.50296163E+02	+1.67355445E-01


==> anc/otoc_to_plot_supersymmetric_M800_L1.6242_n100_beta10.0000.dat <==
400.000000	+1.67113058E+01	+2.17160861E+01	+2.30354070E+00	+3.03501680E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
408.000000	+1.65595480E+01	+2.16833145E+01	+2.32703700E+00	+2.83905669E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
416.000000	+1.64050047E+01	+2.16423693E+01	+2.34896561E+00	+2.72644432E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
424.000000	+1.62414201E+01	+2.15936481E+01	+2.37066011E+00	+2.64081690E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
432.000000	+1.60787005E+01	+2.15421015E+01	+2.39121868E+00	+2.49002747E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
440.000000	+1.59256163E+01	+2.14953841E+01	+2.41050055E+00	+2.51463840E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
448.000000	+1.57652059E+01	+2.14529046E+01	+2.43145289E+00	+2.51748516E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
456.000000	+1.56105776E+01	+2.14092740E+01	+2.45078031E+00	+2.42054617E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
464.000000	+1.54679630E+01	+2.13802602E+01	+2.47018163E+00	+2.39683641E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
472.000000	+1.53243344E+01	+2.13497262E+01	+2.48912969E+00	+2.25465390E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
480.000000	+1.51797893E+01	+2.13092631E+01	+2.50625610E+00	+2.28343333E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
488.000000	+1.50415070E+01	+2.12911069E+01	+2.52566462E+00	+2.33917161E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
496.000000	+1.48922417E+01	+2.12554688E+01	+2.54368284E+00	+2.20736319E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
504.000000	+1.47489096E+01	+2.12231757E+01	+2.56098243E+00	+2.21926316E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
512.000000	+1.46166229E+01	+2.12098562E+01	+2.57919105E+00	+2.22819111E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
520.000000	+1.44932170E+01	+2.12024612E+01	+2.59663349E+00	+2.25479499E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
528.000000	+1.43685546E+01	+2.12039929E+01	+2.61526777E+00	+2.28037751E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
536.000000	+1.42477691E+01	+2.12063277E+01	+2.63311953E+00	+2.12274613E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
544.000000	+1.41237210E+01	+2.11953052E+01	+2.64923171E+00	+1.97290746E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
552.000000	+1.40056761E+01	+2.11873959E+01	+2.66468605E+00	+2.02701047E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
560.000000	+1.38698978E+01	+2.11745885E+01	+2.68166388E+00	+2.09470514E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
568.000000	+1.37327060E+01	+2.11592021E+01	+2.69820133E+00	+1.87765908E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
576.000000	+1.36081300E+01	+2.11356019E+01	+2.71170642E+00	+1.68405028E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
584.000000	+1.34889759E+01	+2.11182977E+01	+2.72514614E+00	+1.86118532E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
592.000000	+1.33805797E+01	+2.11355829E+01	+2.74148539E+00	+2.11254598E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
600.000000	+1.32639044E+01	+2.11555107E+01	+2.75894687E+00	+1.86205959E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
608.000000	+1.31452202E+01	+2.11347440E+01	+2.77127834E+00	+1.53800651E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
616.000000	+1.30166633E+01	+2.11048762E+01	+2.78355498E+00	+1.71914396E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
624.000000	+1.28955431E+01	+2.11078795E+01	+2.79878464E+00	+1.84667078E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
632.000000	+1.27963787E+01	+2.11271374E+01	+2.81310171E+00	+1.76329053E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
640.000000	+1.26890342E+01	+2.11363616E+01	+2.82699729E+00	+1.58377854E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
648.000000	+1.25542077E+01	+2.10987691E+01	+2.83844217E+00	+1.40168039E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
656.000000	+1.24327109E+01	+2.10716259E+01	+2.84942418E+00	+1.64117589E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
664.000000	+1.23372407E+01	+2.11091440E+01	+2.86470098E+00	+1.85965595E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
672.000000	+1.22241479E+01	+2.11239719E+01	+2.87917867E+00	+1.63742691E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
680.000000	+1.20990410E+01	+2.11037947E+01	+2.89089981E+00	+1.52706455E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
688.000000	+1.19912266E+01	+2.11111785E+01	+2.90361171E+00	+1.55579612E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
696.000000	+1.18615886E+01	+2.10933085E+01	+2.91579255E+00	+1.39256321E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
704.000000	+1.17358665E+01	+2.10613008E+01	+2.92589272E+00	+1.39340943E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
712.000000	+1.16358984E+01	+2.10757468E+01	+2.93808710E+00	+1.48068130E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
720.000000	+1.15224595E+01	+2.10714595E+01	+2.94958362E+00	+1.37493007E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
728.000000	+1.14021284E+01	+2.10519440E+01	+2.96008598E+00	+1.32603800E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
736.000000	+1.12861264E+01	+2.10398883E+01	+2.97080023E+00	+1.36911594E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
744.000000	+1.11907260E+01	+2.10542614E+01	+2.98199184E+00	+1.41296652E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
752.000000	+1.10895327E+01	+2.10663138E+01	+2.99340769E+00	+1.43512712E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
760.000000	+1.09635032E+01	+2.10561457E+01	+3.00495387E+00	+1.55566875E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
768.000000	+1.08345005E+01	+2.10627271E+01	+3.01829839E+00	+1.67503215E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
776.000000	+1.07033377E+01	+2.10701254E+01	+3.03175439E+00	+1.60969464E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
784.000000	+1.05856784E+01	+2.10807558E+01	+3.04405351E+00	+1.44328598E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
792.000000	+1.04962899E+01	+2.11052589E+01	+3.05484696E+00	+1.25507795E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
200.000000	+9.31191131E+00	+1.06534350E+01	+9.86953267E-01	+8.02411183E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
204.000000	+9.60157009E+00	+1.09876829E+01	+1.01965045E+00	+8.32447722E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
208.000000	+9.91520867E+00	+1.13491143E+01	+1.05354909E+00	+8.57971647E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
212.000000	+1.02491082E+01	+1.17337017E+01	+1.08828818E+00	+8.84902103E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
216.000000	+1.05990195E+01	+1.21381137E+01	+1.12434125E+00	+9.17442005E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
220.000000	+1.09610242E+01	+1.25586783E+01	+1.16168354E+00	+9.46022705E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
224.000000	+1.13311626E+01	+1.29912593E+01	+1.20002307E+00	+9.66812960E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
228.000000	+1.17061741E+01	+1.34323032E+01	+1.23902857E+00	+9.75378261E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
232.000000	+1.20832711E+01	+1.38780936E+01	+1.27805333E+00	+9.74743252E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
236.000000	+1.24592169E+01	+1.43253359E+01	+1.31700803E+00	+9.72902517E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
240.000000	+1.28312873E+01	+1.47713850E+01	+1.35588553E+00	+9.67553871E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
244.000000	+1.31974863E+01	+1.52137884E+01	+1.39441234E+00	+9.57631624E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
248.000000	+1.35555881E+01	+1.56501594E+01	+1.43249606E+00	+9.43881875E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
252.000000	+1.39036551E+01	+1.60781050E+01	+1.46992289E+00	+9.33293604E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
256.000000	+1.42391242E+01	+1.64960698E+01	+1.50715955E+00	+9.26721297E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
260.000000	+1.45608363E+01	+1.69026212E+01	+1.54406060E+00	+9.14564610E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
264.000000	+1.48673448E+01	+1.72956111E+01	+1.58032472E+00	+8.96026827E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
268.000000	+1.51574516E+01	+1.76732635E+01	+1.61574274E+00	+8.67075069E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
272.000000	+1.54320628E+01	+1.80347477E+01	+1.64969072E+00	+8.31677243E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
276.000000	+1.56898886E+01	+1.83787820E+01	+1.68227692E+00	+7.98091775E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
280.000000	+1.59298286E+01	+1.87041076E+01	+1.71353807E+00	+7.72939213E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
284.000000	+1.61503037E+01	+1.90107134E+01	+1.74411206E+00	+7.56060171E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
288.000000	+1.63514330E+01	+1.92986923E+01	+1.77402288E+00	+7.33562823E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
292.000000	+1.65351610E+01	+1.95684573E+01	+1.80279709E+00	+7.09693945E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
296.000000	+1.67008037E+01	+1.98202366E+01	+1.83079840E+00	+6.92927842E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
300.000000	+1.68488876E+01	+2.00550802E+01	+1.85823131E+00	+6.70440946E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
304.000000	+1.69811776E+01	+2.02724903E+01	+1.88443367E+00	+6.42482968E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
308.000000	+1.70961073E+01	+2.04714025E+01	+1.90962995E+00	+6.21649238E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
312.000000	+1.71923625E+01	+2.06514971E+01	+1.93416561E+00	+6.01287921E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
316.000000	+1.72731390E+01	+2.08147645E+01	+1.95773298E+00	+5.83502293E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
320.000000	+1.73388054E+01	+2.09632412E+01	+1.98084579E+00	+5.67420188E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
324.000000	+1.73903329E+01	+2.10964303E+01	+2.00312660E+00	+5.37983887E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
328.000000	+1.74308511E+01	+2.12146834E+01	+2.02388451E+00	+5.05364668E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
332.000000	+1.74597108E+01	+2.13187128E+01	+2.04355577E+00	+4.84470428E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
336.000000	+1.74751471E+01	+2.14085108E+01	+2.06264214E+00	+4.71657338E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
340.000000	+1.74788425E+01	+2.14862366E+01	+2.08128836E+00	+4.59468440E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
344.000000	+1.74713276E+01	+2.15519619E+01	+2.09939961E+00	+4.39830727E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
348.000000	+1.74548510E+01	+2.16057612E+01	+2.11647482E+00	+4.17561177E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
352.000000	+1.74304477E+01	+2.16496975E+01	+2.13280451E+00	+4.05408656E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
356.000000	+1.73978422E+01	+2.16855845E+01	+2.14890751E+00	+3.98442307E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
360.000000	+1.73582708E+01	+2.17141772E+01	+2.16467989E+00	+3.85298811E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
364.000000	+1.73141564E+01	+2.17361217E+01	+2.17973142E+00	+3.71556197E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
368.000000	+1.72653717E+01	+2.17526987E+01	+2.19440439E+00	+3.67403999E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
372.000000	+1.72090379E+01	+2.17629039E+01	+2.20912374E+00	+3.62332176E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
376.000000	+1.71461096E+01	+2.17654124E+01	+2.22339096E+00	+3.50750029E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
380.000000	+1.70788592E+01	+2.17623164E+01	+2.23718374E+00	+3.46285884E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
384.000000	+1.70083635E+01	+2.17574233E+01	+2.25109383E+00	+3.47074732E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
388.000000	+1.69347615E+01	+2.17500816E+01	+2.26494972E+00	+3.38653389E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
392.000000	+1.68592109E+01	+2.17386922E+01	+2.27818610E+00	+3.24511357E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
396.000000	+1.67850557E+01	+2.17270228E+01	+2.29091063E+00	+3.11714663E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
100.000000	+2.03770918E+01	+2.13592303E+01	+6.75124199E-01	+4.08326885E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
102.000000	+1.97123583E+01	+2.07020898E+01	+6.82825560E-01	+3.61809147E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
104.000000	+1.90647194E+01	+2.00611751E+01	+6.89596565E-01	+3.21568759E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
106.000000	+1.84345379E+01	+1.94370823E+01	+6.95688310E-01	+2.94126288E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
108.000000	+1.78221032E+01	+1.88303514E+01	+7.01361617E-01	+2.75184438E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
110.000000	+1.72278108E+01	+1.82414515E+01	+7.06695687E-01	+2.54782105E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
112.000000	+1.66521901E+01	+1.76707663E+01	+7.11552901E-01	+2.28074854E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
114.000000	+1.60957012E+01	+1.71186317E+01	+7.15818682E-01	+1.95598137E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
116.000000	+1.55587274E+01	+1.65853041E+01	+7.19376826E-01	+1.64635776E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
118.000000	+1.50412667E+01	+1.60709559E+01	+7.22404113E-01	+1.41753091E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
120.000000	+1.45433355E+01	+1.55757496E+01	+7.25046950E-01	+1.29677616E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
122.000000	+1.40648011E+01	+1.50998452E+01	+7.27591217E-01	+1.25718049E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
124.000000	+1.36057516E+01	+1.46433705E+01	+7.30075672E-01	+1.22255612E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
126.000000	+1.31663107E+01	+1.42064288E+01	+7.32481442E-01	+1.18010831E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
128.000000	+1.27465782E+01	+1.37891067E+01	+7.34796105E-01	+1.09027335E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
130.000000	+1.23468037E+01	+1.33914677E+01	+7.36842535E-01	+9.78405311E-04	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
132.000000	+1.19669213E+01	+1.30135377E+01	+7.38709726E-01	+8.73655304E-04	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
134.000000	+1.16069940E+01	+1.26553151E+01	+7.40337156E-01	+7.60756039E-04	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
136.000000	+1.12669655E+01	+1.23167717E+01	+7.41752751E-01	+7.38981046E-04	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
138.000000	+1.09464242E+01	+1.19978487E+01	+7.43293081E-01	+8.00513843E-04	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
140.000000	+1.06453092E+01	+1.16984823E+01	+7.44954806E-01	+8.90971573E-04	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
142.000000	+1.03634449E+01	+1.14186232E+01	+7.46856967E-01	+1.03913632E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
144.000000	+1.01006603E+01	+1.11582201E+01	+7.49111351E-01	+1.21331330E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
146.000000	+9.85686924E+00	+1.09171811E+01	+7.51710220E-01	+1.36602990E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
148.000000	+9.63199972E+00	+1.06953540E+01	+7.54575471E-01	+1.49596547E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
150.000000	+9.42586701E+00	+1.04925426E+01	+7.57694082E-01	+1.66497961E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
152.000000	+9.23808881E+00	+1.03085485E+01	+7.61235389E-01	+1.84496794E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
154.000000	+9.06861027E+00	+1.01431869E+01	+7.65073954E-01	+1.93614521E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
156.000000	+8.91748157E+00	+9.99626374E+00	+7.68979970E-01	+2.02933636E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
158.000000	+8.78419592E+00	+9.86753078E+00	+7.73191299E-01	+2.23841718E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
160.000000	+8.66817353E+00	+9.75665814E+00	+7.77933639E-01	+2.45828686E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
162.000000	+8.56922090E+00	+9.66326090E+00	+7.83024447E-01	+2.62407551E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
164.000000	+8.48697668E+00	+9.58694652E+00	+7.88429941E-01	+2.84714935E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
166.000000	+8.42076836E+00	+9.52733916E+00	+7.94413044E-01	+3.16065504E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
168.000000	+8.37012320E+00	+9.48408782E+00	+8.01072561E-01	+3.47727516E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
170.000000	+8.33478599E+00	+9.45685573E+00	+8.08322145E-01	+3.75835311E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
172.000000	+8.31445484E+00	+9.44529266E+00	+8.16105973E-01	+4.04638573E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
174.000000	+8.30860317E+00	+9.44898200E+00	+8.24507688E-01	+4.36366450E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
176.000000	+8.31668538E+00	+9.46743486E+00	+8.33560631E-01	+4.69409757E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
178.000000	+8.33812315E+00	+9.50011645E+00	+8.43284078E-01	+5.04521191E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
180.000000	+8.37226847E+00	+9.54647697E+00	+8.53741479E-01	+5.39181767E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
182.000000	+8.41867727E+00	+9.60600380E+00	+8.64851349E-01	+5.67912664E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
184.000000	+8.47703208E+00	+9.67821977E+00	+8.76457986E-01	+5.88963913E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
186.000000	+8.54703119E+00	+9.76266151E+00	+8.88409905E-01	+6.09951870E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
188.000000	+8.62799252E+00	+9.85884731E+00	+9.00856061E-01	+6.38568467E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
190.000000	+8.71918909E+00	+9.96626989E+00	+9.13952644E-01	+6.71244161E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
192.000000	+8.82006662E+00	+1.00844172E+01	+9.27705827E-01	+7.00029218E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
194.000000	+8.93029028E+00	+1.02127843E+01	+9.41953812E-01	+7.20104293E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
196.000000	+9.04951405E+00	+1.03508128E+01	+9.56509999E-01	+7.38186398E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
198.000000	+9.17696718E+00	+1.04978946E+01	+9.71481268E-01	+7.58940572E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
50.000000	+3.73041752E+01	+3.79179018E+01	+2.04941491E-01	+1.12346490E-02	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
51.000000	+3.71076060E+01	+3.77283537E+01	+2.16316648E-01	+1.15156654E-02	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
52.000000	+3.68992212E+01	+3.75272468E+01	+2.27972822E-01	+1.17837700E-02	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
53.000000	+3.66792112E+01	+3.73147622E+01	+2.39884188E-01	+1.20201202E-02	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
54.000000	+3.64478098E+01	+3.70911162E+01	+2.52013062E-01	+1.22266078E-02	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
55.000000	+3.62052757E+01	+3.68565595E+01	+2.64337404E-01	+1.23992129E-02	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
56.000000	+3.59519164E+01	+3.66113753E+01	+2.76811488E-01	+1.25327204E-02	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
57.000000	+3.56880605E+01	+3.63558753E+01	+2.89402845E-01	+1.26386864E-02	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
58.000000	+3.54140594E+01	+3.60904001E+01	+3.02088861E-01	+1.27075564E-02	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
59.000000	+3.51303100E+01	+3.58153150E+01	+3.14817958E-01	+1.27336441E-02	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
60.000000	+3.48372191E+01	+3.55310055E+01	+3.27556149E-01	+1.27375054E-02	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
61.000000	+3.45351982E+01	+3.52378779E+01	+3.40292968E-01	+1.27149180E-02	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
62.000000	+3.42246996E+01	+3.49363552E+01	+3.52985985E-01	+1.26458851E-02	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
63.000000	+3.39061945E+01	+3.46268728E+01	+3.65584739E-01	+1.25477920E-02	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
64.000000	+3.35801349E+01	+3.43098759E+01	+3.78081569E-01	+1.24449170E-02	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
65.000000	+3.32469785E+01	+3.39858195E+01	+3.90474572E-01	+1.23190460E-02	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
66.000000	+3.29072215E+01	+3.36551652E+01	+4.02719661E-01	+1.21468478E-02	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
67.000000	+3.25613659E+01	+3.33183759E+01	+4.14768268E-01	+1.19498553E-02	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
68.000000	+3.22098791E+01	+3.29759138E+01	+4.26619372E-01	+1.17624517E-02	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
69.000000	+3.18532122E+01	+3.26282418E+01	+4.38293172E-01	+1.15765476E-02	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
70.000000	+3.14918442E+01	+3.22758218E+01	+4.49772467E-01	+1.13558924E-02	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
71.000000	+3.11262768E+01	+3.19191101E+01	+4.61004956E-01	+1.10937651E-02	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
72.000000	+3.07569874E+01	+3.15585540E+01	+4.71959997E-01	+1.08262511E-02	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
73.000000	+3.03844046E+01	+3.11945919E+01	+4.82657459E-01	+1.05861928E-02	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
74.000000	+3.00089368E+01	+3.08276554E+01	+4.93132383E-01	+1.03630151E-02	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
75.000000	+2.96310136E+01	+3.04581682E+01	+5.03383489E-01	+1.01174361E-02	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
76.000000	+2.92510887E+01	+3.00865428E+01	+5.13367255E-01	+9.82840801E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
77.000000	+2.88696028E+01	+2.97131774E+01	+5.23040305E-01	+9.51674451E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
78.000000	+2.84869478E+01	+2.93384557E+01	+5.32400744E-01	+9.22420002E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
79.000000	+2.81034661E+01	+2.89627478E+01	+5.41488705E-01	+8.97356541E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
80.000000	+2.77194844E+01	+2.85864125E+01	+5.50347875E-01	+8.74883995E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
81.000000	+2.73353483E+01	+2.82097977E+01	+5.58986385E-01	+8.51204050E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
82.000000	+2.69514244E+01	+2.78332374E+01	+5.67371956E-01	+8.23609267E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
83.000000	+2.65680769E+01	+2.74570497E+01	+5.75458570E-01	+7.92511101E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
84.000000	+2.61856350E+01	+2.70815363E+01	+5.83222178E-01	+7.61060455E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
85.000000	+2.58043747E+01	+2.67069822E+01	+5.90679779E-01	+7.32831241E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
86.000000	+2.54245302E+01	+2.63336591E+01	+5.97878803E-01	+7.09338813E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
87.000000	+2.50463236E+01	+2.59618275E+01	+6.04866555E-01	+6.89303409E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
88.000000	+2.46699870E+01	+2.55917361E+01	+6.11664871E-01	+6.69654176E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
89.000000	+2.42957735E+01	+2.52236213E+01	+6.18259639E-01	+6.47413148E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
90.000000	+2.39239450E+01	+2.48577067E+01	+6.24613134E-01	+6.21402783E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
91.000000	+2.35547495E+01	+2.44942007E+01	+6.30687695E-01	+5.92558820E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
92.000000	+2.31884030E+01	+2.41332967E+01	+6.36464310E-01	+5.63472608E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
93.000000	+2.28250766E+01	+2.37751747E+01	+6.41957147E-01	+5.36902851E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
94.000000	+2.24649086E+01	+2.34200033E+01	+6.47202367E-01	+5.14730540E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
95.000000	+2.21080113E+01	+2.30679408E+01	+6.52251758E-01	+4.96983615E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
96.000000	+2.17545021E+01	+2.27191374E+01	+6.57142040E-01	+4.82019706E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
97.000000	+2.14045077E+01	+2.23737361E+01	+6.61892152E-01	+4.67460422E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
98.000000	+2.10581744E+01	+2.20318706E+01	+6.66491248E-01	+4.50967553E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
99.000000	+2.07156545E+01	+2.16936642E+01	+6.70911503E-01	+4.33083398E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
25.000000	+3.85081039E+01	+3.90189497E+01	+2.14596732E-02	+4.49392776E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
25.500000	+3.85440666E+01	+3.90560712E+01	+2.37253925E-02	+4.56894957E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
26.000000	+3.85781102E+01	+3.90912953E+01	+2.60286228E-02	+4.64512477E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
26.500000	+3.86101939E+01	+3.91245823E+01	+2.83705173E-02	+4.72351875E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
27.000000	+3.86402784E+01	+3.91558934E+01	+3.07521415E-02	+4.80397983E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
27.500000	+3.86683250E+01	+3.91851904E+01	+3.31744971E-02	+4.88640571E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
28.000000	+3.86942957E+01	+3.92124363E+01	+3.56385472E-02	+4.97070659E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
28.500000	+3.87181536E+01	+3.92375947E+01	+3.81452037E-02	+5.05681202E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
29.000000	+3.87398623E+01	+3.92606297E+01	+4.06953593E-02	+5.14470385E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
29.500000	+3.87593859E+01	+3.92815062E+01	+4.32899076E-02	+5.23436167E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
30.000000	+3.87766893E+01	+3.93001897E+01	+4.59297209E-02	+5.32577387E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
30.500000	+3.87917376E+01	+3.93166460E+01	+4.86156814E-02	+5.41898239E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
31.000000	+3.88044968E+01	+3.93308418E+01	+5.13487033E-02	+5.51403573E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
31.500000	+3.88149329E+01	+3.93427437E+01	+5.41297172E-02	+5.61101238E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
32.000000	+3.88230126E+01	+3.93523192E+01	+5.69597157E-02	+5.71006272E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
32.500000	+3.88287028E+01	+3.93595360E+01	+5.98397799E-02	+5.81134392E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
33.000000	+3.88319706E+01	+3.93643621E+01	+6.27710596E-02	+5.91504018E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
33.500000	+3.88327837E+01	+3.93667661E+01	+6.57548201E-02	+6.02139594E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
34.000000	+3.88311099E+01	+3.93667168E+01	+6.87924556E-02	+6.13063193E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
34.500000	+3.88269172E+01	+3.93641833E+01	+7.18854520E-02	+6.24297067E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
35.000000	+3.88201742E+01	+3.93591354E+01	+7.50354262E-02	+6.35867111E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
35.500000	+3.88108495E+01	+3.93515428E+01	+7.82441231E-02	+6.47793235E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
36.000000	+3.87989123E+01	+3.93413762E+01	+8.15133586E-02	+6.60093838E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
36.500000	+3.87843320E+01	+3.93286062E+01	+8.48450615E-02	+6.72790168E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
37.000000	+3.87670785E+01	+3.93132043E+01	+8.82412603E-02	+6.85894911E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
37.500000	+3.87471223E+01	+3.92951425E+01	+9.17040106E-02	+6.99418887E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
38.000000	+3.87244344E+01	+3.92743933E+01	+9.52354491E-02	+7.13375932E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
38.500000	+3.86989863E+01	+3.92509299E+01	+9.88377699E-02	+7.27768092E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
39.000000	+3.86707505E+01	+3.92247265E+01	+1.02513130E-01	+7.42595898E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
39.500000	+3.86397002E+01	+3.91957578E+01	+1.06263729E-01	+7.57863763E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
40.000000	+3.86058094E+01	+3.91639996E+01	+1.10091768E-01	+7.73557757E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
40.500000	+3.85690532E+01	+3.91294288E+01	+1.13999306E-01	+7.89663062E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
41.000000	+3.85294078E+01	+3.90920234E+01	+1.17988398E-01	+8.06174975E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
41.500000	+3.84868507E+01	+3.90517623E+01	+1.22061056E-01	+8.23059904E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
42.000000	+3.84413607E+01	+3.90086260E+01	+1.26218997E-01	+8.40279119E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
42.500000	+3.83929180E+01	+3.89625964E+01	+1.30463847E-01	+8.57821403E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
43.000000	+3.83415043E+01	+3.89136566E+01	+1.34797211E-01	+8.75637898E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
43.500000	+3.82871031E+01	+3.88617917E+01	+1.39220226E-01	+8.93655951E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
44.000000	+3.82296999E+01	+3.88069882E+01	+1.43733771E-01	+9.11861857E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
44.500000	+3.81692815E+01	+3.87492345E+01	+1.48338845E-01	+9.30213776E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
45.000000	+3.81058372E+01	+3.86885206E+01	+1.53035909E-01	+9.48592229E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
45.500000	+3.80393584E+01	+3.86248389E+01	+1.57824767E-01	+9.66958669E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
46.000000	+3.79698384E+01	+3.85581834E+01	+1.62705495E-01	+9.85324798E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
46.500000	+3.78972726E+01	+3.84885505E+01	+1.67678015E-01	+1.00356346E-02	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
47.000000	+3.78216594E+01	+3.84159385E+01	+1.72741130E-01	+1.02154827E-02	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
47.500000	+3.77429991E+01	+3.83403482E+01	+1.77893498E-01	+1.03932154E-02	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
48.000000	+3.76612944E+01	+3.82617823E+01	+1.83134345E-01	+1.05685400E-02	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
48.500000	+3.75765504E+01	+3.81802460E+01	+1.88462038E-01	+1.07394562E-02	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
49.000000	+3.74887754E+01	+3.80957469E+01	+1.93873801E-01	+1.09054575E-02	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
49.500000	+3.73979795E+01	+3.80082948E+01	+1.99367495E-01	+1.10693183E-02	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
12.500000	+3.71406973E+01	+3.76267954E+01	-2.81977295E-02	+3.90787342E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
12.750000	+3.71730870E+01	+3.76596595E+01	-2.72223328E-02	+3.89530064E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
13.000000	+3.72054723E+01	+3.76925181E+01	-2.62500792E-02	+3.88285534E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
13.250000	+3.72378360E+01	+3.77253540E+01	-2.52809051E-02	+3.87073263E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
13.500000	+3.72701614E+01	+3.77581507E+01	-2.43147129E-02	+3.85906488E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
13.750000	+3.73024322E+01	+3.77908918E+01	-2.33513727E-02	+3.84797806E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
14.000000	+3.73346328E+01	+3.78235619E+01	-2.23907239E-02	+3.83758804E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
14.250000	+3.73667479E+01	+3.78561457E+01	-2.14325786E-02	+3.82799522E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
14.500000	+3.73987628E+01	+3.78886286E+01	-2.04767262E-02	+3.81928342E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
14.750000	+3.74306631E+01	+3.79209963E+01	-1.95229369E-02	+3.81152461E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
15.000000	+3.74624350E+01	+3.79532352E+01	-1.85709639E-02	+3.80478496E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
15.250000	+3.74940649E+01	+3.79853318E+01	-1.76205444E-02	+3.79912679E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
15.500000	+3.75255399E+01	+3.80172733E+01	-1.66714005E-02	+3.79460515E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
15.750000	+3.75568472E+01	+3.80490470E+01	-1.57232419E-02	+3.79126344E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
16.000000	+3.75879745E+01	+3.80806410E+01	-1.47757688E-02	+3.78913324E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
16.250000	+3.76189101E+01	+3.81120433E+01	-1.38286752E-02	+3.78823906E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
16.500000	+3.76496421E+01	+3.81432426E+01	-1.28816493E-02	+3.78860344E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
16.750000	+3.76801594E+01	+3.81742277E+01	-1.19343735E-02	+3.79024775E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
17.000000	+3.77104512E+01	+3.82049880E+01	-1.09865254E-02	+3.79318821E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
17.250000	+3.77405066E+01	+3.82355128E+01	-1.00377794E-02	+3.79743193E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
17.500000	+3.77703155E+01	+3.82657922E+01	-9.08780946E-03	+3.80297738E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
17.750000	+3.77998678E+01	+3.82958162E+01	-8.13629073E-03	+3.80981940E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
18.000000	+3.78291537E+01	+3.83255752E+01	-7.18289976E-03	+3.81795392E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
18.250000	+3.78581638E+01	+3.83550599E+01	-6.22731377E-03	+3.82737789E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
18.500000	+3.78868888E+01	+3.83842611E+01	-5.26921081E-03	+3.83808486E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
18.750000	+3.79153197E+01	+3.84131702E+01	-4.30827134E-03	+3.85006109E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
19.000000	+3.79434477E+01	+3.84417784E+01	-3.34418027E-03	+3.86328639E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
19.250000	+3.79712643E+01	+3.84700774E+01	-2.37662814E-03	+3.87773930E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
19.500000	+3.79987612E+01	+3.84980590E+01	-1.40531062E-03	+3.89340138E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
19.750000	+3.80259301E+01	+3.85257152E+01	-4.29927452E-04	+3.91025658E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
20.000000	+3.80527633E+01	+3.85530383E+01	+5.49817673E-04	+3.92828658E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
20.250000	+3.80792528E+01	+3.85800205E+01	+1.53421584E-03	+3.94746691E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
20.500000	+3.81053913E+01	+3.86066547E+01	+2.52355113E-03	+3.96776831E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
20.750000	+3.81311712E+01	+3.86329334E+01	+3.51809999E-03	+3.98916189E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
21.000000	+3.81565854E+01	+3.86588495E+01	+4.51813207E-03	+4.01162304E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
21.250000	+3.81816267E+01	+3.86843963E+01	+5.52391151E-03	+4.03513034E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
21.500000	+3.82062882E+01	+3.87095668E+01	+6.53569724E-03	+4.05966048E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
21.750000	+3.82305632E+01	+3.87343544E+01	+7.55374175E-03	+4.08518475E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
22.000000	+3.82544451E+01	+3.87587527E+01	+8.57828962E-03	+4.11167075E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
22.250000	+3.82779272E+01	+3.87827551E+01	+9.60957713E-03	+4.13908772E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
22.500000	+3.83010032E+01	+3.88063556E+01	+1.06478335E-02	+4.16741016E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
22.750000	+3.83236669E+01	+3.88295479E+01	+1.16932822E-02	+4.19661608E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
23.000000	+3.83459121E+01	+3.88523259E+01	+1.27461415E-02	+4.22668172E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
23.250000	+3.83677327E+01	+3.88746839E+01	+1.38066231E-02	+4.25757816E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
23.500000	+3.83891229E+01	+3.88966159E+01	+1.48749306E-02	+4.28927352E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
23.750000	+3.84100768E+01	+3.89181163E+01	+1.59512598E-02	+4.32173855E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
24.000000	+3.84305886E+01	+3.89391794E+01	+1.70357999E-02	+4.35495007E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
24.250000	+3.84506527E+01	+3.89597997E+01	+1.81287349E-02	+4.38888868E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
24.500000	+3.84702636E+01	+3.89799718E+01	+1.92302442E-02	+4.42353329E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
24.750000	+3.84894158E+01	+3.89996902E+01	+2.03405015E-02	+4.45852504E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
6.250000	+3.63919133E+01	+3.68662871E+01	-5.26125246E-02	+3.53473126E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
6.375000	+3.64044231E+01	+3.68790076E+01	-5.21683482E-02	+3.57209056E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
6.500000	+3.64170910E+01	+3.68918886E+01	-5.17195019E-02	+3.60846163E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
6.625000	+3.64299132E+01	+3.69049261E+01	-5.12662328E-02	+3.64287734E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
6.750000	+3.64428858E+01	+3.69181160E+01	-5.08087826E-02	+3.67537883E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
6.875000	+3.64560048E+01	+3.69314543E+01	-5.03473881E-02	+3.70600542E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
7.000000	+3.64692664E+01	+3.69449371E+01	-4.98822812E-02	+3.73479560E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
7.125000	+3.64826667E+01	+3.69585604E+01	-4.94136892E-02	+3.76178824E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
7.250000	+3.64962020E+01	+3.69723203E+01	-4.89418342E-02	+3.78702394E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
7.375000	+3.65098685E+01	+3.69862129E+01	-4.84669332E-02	+3.81054617E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
7.500000	+3.65236623E+01	+3.70002343E+01	-4.79891976E-02	+3.83240185E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
7.625000	+3.65375797E+01	+3.70143807E+01	-4.75088327E-02	+3.85264144E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
7.750000	+3.65516171E+01	+3.70286484E+01	-4.70260373E-02	+3.87131848E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
7.875000	+3.65657707E+01	+3.70430334E+01	-4.65410031E-02	+3.88848868E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
8.000000	+3.65800368E+01	+3.70575320E+01	-4.60539151E-02	+3.90420874E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
8.125000	+3.65944119E+01	+3.70721407E+01	-4.55649509E-02	+3.91853528E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
8.250000	+3.66088923E+01	+3.70868556E+01	-4.50742813E-02	+3.93152385E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
8.375000	+3.66234746E+01	+3.71016731E+01	-4.45820700E-02	+3.94322838E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
8.500000	+3.66381551E+01	+3.71165897E+01	-4.40884742E-02	+3.95370092E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
8.625000	+3.66529304E+01	+3.71316018E+01	-4.35936447E-02	+3.96299186E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
8.750000	+3.66677970E+01	+3.71467059E+01	-4.30977262E-02	+3.97115027E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
8.875000	+3.66827515E+01	+3.71618984E+01	-4.26008572E-02	+3.97822441E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
9.000000	+3.66977905E+01	+3.71771760E+01	-4.21031701E-02	+3.98426219E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
9.125000	+3.67129108E+01	+3.71925352E+01	-4.16047916E-02	+3.98931144E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
9.250000	+3.67281089E+01	+3.72079726E+01	-4.11058423E-02	+3.99341998E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
9.375000	+3.67433816E+01	+3.72234851E+01	-4.06064366E-02	+3.99663556E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
9.500000	+3.67587257E+01	+3.72390692E+01	-4.01066834E-02	+3.99900554E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
9.625000	+3.67741380E+01	+3.72547217E+01	-3.96066852E-02	+4.00057663E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
9.750000	+3.67896154E+01	+3.72704395E+01	-3.91065392E-02	+4.00139464E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
9.875000	+3.68051547E+01	+3.72862194E+01	-3.86063366E-02	+4.00150425E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
10.000000	+3.68207528E+01	+3.73020582E+01	-3.81061632E-02	+4.00094902E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
10.125000	+3.68364068E+01	+3.73179529E+01	-3.76060993E-02	+3.99977142E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
10.250000	+3.68521137E+01	+3.73339005E+01	-3.71062203E-02	+3.99801292E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
10.375000	+3.68678704E+01	+3.73498981E+01	-3.66065961E-02	+3.99571409E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
10.500000	+3.68836741E+01	+3.73659425E+01	-3.61072918E-02	+3.99291458E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
10.625000	+3.68995219E+01	+3.73820310E+01	-3.56083675E-02	+3.98965316E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
10.750000	+3.69154110E+01	+3.73981607E+01	-3.51098785E-02	+3.98596746E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
10.875000	+3.69313386E+01	+3.74143287E+01	-3.46118756E-02	+3.98189390E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
11.000000	+3.69473019E+01	+3.74305324E+01	-3.41144050E-02	+3.97746748E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
11.125000	+3.69632982E+01	+3.74467689E+01	-3.36175087E-02	+3.97272171E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
11.250000	+3.69793248E+01	+3.74630355E+01	-3.31212246E-02	+3.96768865E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
11.375000	+3.69953792E+01	+3.74793296E+01	-3.26255866E-02	+3.96239906E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
11.500000	+3.70114586E+01	+3.74956486E+01	-3.21306248E-02	+3.95688260E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
11.625000	+3.70275605E+01	+3.75119899E+01	-3.16363659E-02	+3.95116814E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
11.750000	+3.70436825E+01	+3.75283510E+01	-3.11428328E-02	+3.94528393E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
11.875000	+3.70598219E+01	+3.75447294E+01	-3.06500449E-02	+3.93925774E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
12.000000	+3.70759764E+01	+3.75611225E+01	-3.01580183E-02	+3.93311685E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
12.125000	+3.70921436E+01	+3.75775281E+01	-2.96667657E-02	+3.92688787E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
12.250000	+3.71083210E+01	+3.75939436E+01	-2.91762964E-02	+3.92059654E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
12.375000	+3.71245064E+01	+3.76103668E+01	-2.86866166E-02	+3.91428035E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.125000	+3.61420149E+01	+3.66122303E+01	-6.14171963E-02	+1.88666292E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.187500	+3.61456303E+01	+3.66159018E+01	-6.12978982E-02	+1.93087514E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.250000	+3.61493093E+01	+3.66196382E+01	-6.11758369E-02	+1.97494348E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.312500	+3.61530515E+01	+3.66234392E+01	-6.10510303E-02	+2.01871028E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.375000	+3.61568566E+01	+3.66273042E+01	-6.09234981E-02	+2.06214900E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.437500	+3.61607240E+01	+3.66312329E+01	-6.07932617E-02	+2.10523512E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.500000	+3.61646533E+01	+3.66352247E+01	-6.06603437E-02	+2.14794625E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.562500	+3.61686442E+01	+3.66392794E+01	-6.05247684E-02	+2.19026225E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.625000	+3.61726962E+01	+3.66433964E+01	-6.03865610E-02	+2.23216519E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.687500	+3.61768088E+01	+3.66475753E+01	-6.02457478E-02	+2.27363936E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.750000	+3.61809816E+01	+3.66518157E+01	-6.01023560E-02	+2.31467111E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.812500	+3.61852142E+01	+3.66561170E+01	-5.99564139E-02	+2.35524877E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.875000	+3.61895061E+01	+3.66604789E+01	-5.98079499E-02	+2.39536241E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.937500	+3.61938570E+01	+3.66649008E+01	-5.96569936E-02	+2.43500365E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
4.000000	+3.61982662E+01	+3.66693823E+01	-5.95035745E-02	+2.47416549E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
4.062500	+3.62027334E+01	+3.66739229E+01	-5.93477229E-02	+2.51284201E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
4.125000	+3.62072581E+01	+3.66785222E+01	-5.91894692E-02	+2.55102818E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
4.187500	+3.62118399E+01	+3.66831797E+01	-5.90288444E-02	+2.58871964E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
4.250000	+3.62164783E+01	+3.66878949E+01	-5.88658793E-02	+2.62591250E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
4.312500	+3.62211728E+01	+3.66926673E+01	-5.87006053E-02	+2.66260317E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
4.375000	+3.62259229E+01	+3.66974965E+01	-5.85330539E-02	+2.69878818E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
4.437500	+3.62307283E+01	+3.67023819E+01	-5.83632568E-02	+2.73446410E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
4.500000	+3.62355883E+01	+3.67073230E+01	-5.81912459E-02	+2.76962741E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
4.562500	+3.62405026E+01	+3.67123195E+01	-5.80170533E-02	+2.80427449E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
4.625000	+3.62454706E+01	+3.67173707E+01	-5.78407116E-02	+2.83840152E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
4.687500	+3.62504919E+01	+3.67224762E+01	-5.76622532E-02	+2.87200454E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
4.750000	+3.62555660E+01	+3.67276355E+01	-5.74817110E-02	+2.90507944E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
4.812500	+3.62606924E+01	+3.67328482E+01	-5.72991182E-02	+2.93762202E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
4.875000	+3.62658706E+01	+3.67381136E+01	-5.71145082E-02	+2.96962805E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
4.937500	+3.62711002E+01	+3.67434313E+01	-5.69279147E-02	+3.00109334E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
5.000000	+3.62763806E+01	+3.67488008E+01	-5.67393716E-02	+3.03201383E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
5.062500	+3.62817114E+01	+3.67542215E+01	-5.65489130E-02	+3.06238569E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
5.125000	+3.62870921E+01	+3.67596931E+01	-5.63565734E-02	+3.09220540E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
5.187500	+3.62925222E+01	+3.67652150E+01	-5.61623873E-02	+3.12146987E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
5.250000	+3.62980012E+01	+3.67707866E+01	-5.59663896E-02	+3.15017647E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
5.312500	+3.63035285E+01	+3.67764075E+01	-5.57686153E-02	+3.17832316E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
5.375000	+3.63091038E+01	+3.67820772E+01	-5.55690992E-02	+3.20590851E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
5.437500	+3.63147266E+01	+3.67877951E+01	-5.53678767E-02	+3.23293180E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
5.500000	+3.63203962E+01	+3.67935607E+01	-5.51649828E-02	+3.25939298E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
5.562500	+3.63261123E+01	+3.67993736E+01	-5.49604526E-02	+3.28529273E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
5.625000	+3.63318744E+01	+3.68052332E+01	-5.47543212E-02	+3.31063246E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
5.687500	+3.63376819E+01	+3.68111391E+01	-5.45466235E-02	+3.33541430E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
5.750000	+3.63435343E+01	+3.68170906E+01	-5.43373944E-02	+3.35964100E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
5.812500	+3.63494313E+01	+3.68230873E+01	-5.41266684E-02	+3.38331598E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
5.875000	+3.63553722E+01	+3.68291287E+01	-5.39144799E-02	+3.40644319E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
5.937500	+3.63613565E+01	+3.68352143E+01	-5.37008630E-02	+3.42902707E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
6.000000	+3.63673839E+01	+3.68413436E+01	-5.34858515E-02	+3.45107247E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
6.062500	+3.63734537E+01	+3.68475160E+01	-5.32694789E-02	+3.47258459E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
6.125000	+3.63795656E+01	+3.68537310E+01	-5.30517784E-02	+3.49356885E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
6.187500	+3.63857189E+01	+3.68599882E+01	-5.28327828E-02	+3.51429057E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
1.562500	+3.60734142E+01	+3.65426571E+01	-6.34874836E-02	+7.75359764E-04	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
1.593750	+3.60743579E+01	+3.65436123E+01	-6.34629268E-02	+7.96278957E-04	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
1.625000	+3.60753197E+01	+3.65445860E+01	-6.34377162E-02	+8.17256449E-04	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
1.656250	+3.60762996E+01	+3.65455780E+01	-6.34118482E-02	+8.38347517E-04	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
1.687500	+3.60772974E+01	+3.65465883E+01	-6.33853195E-02	+8.59546320E-04	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
1.718750	+3.60783133E+01	+3.65476169E+01	-6.33581266E-02	+8.80847298E-04	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
1.750000	+3.60793471E+01	+3.65486638E+01	-6.33302665E-02	+9.02245172E-04	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
1.781250	+3.60803988E+01	+3.65497289E+01	-6.33017363E-02	+9.23734981E-04	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
1.812500	+3.60814685E+01	+3.65508123E+01	-6.32725331E-02	+9.45312001E-04	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
1.843750	+3.60825559E+01	+3.65519137E+01	-6.32426543E-02	+9.66971777E-04	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
1.875000	+3.60836612E+01	+3.65530333E+01	-6.32120973E-02	+9.88710120E-04	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
1.906250	+3.60847842E+01	+3.65541710E+01	-6.31808599E-02	+1.01052306E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
1.937500	+3.60859250E+01	+3.65553268E+01	-6.31489396E-02	+1.03240687E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
1.968750	+3.60870835E+01	+3.65565006E+01	-6.31163344E-02	+1.05435803E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.000000	+3.60882596E+01	+3.65576923E+01	-6.30830423E-02	+1.07637317E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.031250	+3.60894534E+01	+3.65589021E+01	-6.30490611E-02	+1.09844911E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.062500	+3.60906647E+01	+3.65601297E+01	-6.30143892E-02	+1.12058282E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.093750	+3.60918936E+01	+3.65613752E+01	-6.29790247E-02	+1.14277138E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.125000	+3.60931400E+01	+3.65626385E+01	-6.29429660E-02	+1.16501196E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.156250	+3.60944039E+01	+3.65639197E+01	-6.29062115E-02	+1.18730183E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.187500	+3.60956852E+01	+3.65652185E+01	-6.28687596E-02	+1.20963830E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.218750	+3.60969839E+01	+3.65665352E+01	-6.28306091E-02	+1.23201871E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.250000	+3.60982999E+01	+3.65678694E+01	-6.27917584E-02	+1.25444045E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.281250	+3.60996333E+01	+3.65692214E+01	-6.27522065E-02	+1.27690087E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.312500	+3.61009839E+01	+3.65705909E+01	-6.27119521E-02	+1.29939731E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.343750	+3.61023517E+01	+3.65719780E+01	-6.26709942E-02	+1.32192711E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.375000	+3.61037368E+01	+3.65733825E+01	-6.26293317E-02	+1.34448750E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.406250	+3.61051389E+01	+3.65748046E+01	-6.25869637E-02	+1.36707570E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.437500	+3.61065582E+01	+3.65762441E+01	-6.25438895E-02	+1.38968882E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.468750	+3.61079945E+01	+3.65777010E+01	-6.25001082E-02	+1.41232391E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.500000	+3.61094478E+01	+3.65791752E+01	-6.24556192E-02	+1.43497795E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.531250	+3.61109181E+01	+3.65806667E+01	-6.24104221E-02	+1.45764776E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.562500	+3.61124053E+01	+3.65821754E+01	-6.23645162E-02	+1.48033012E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.593750	+3.61139093E+01	+3.65837014E+01	-6.23179014E-02	+1.50302170E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.625000	+3.61154302E+01	+3.65852445E+01	-6.22705774E-02	+1.52571907E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.656250	+3.61169679E+01	+3.65868048E+01	-6.22225440E-02	+1.54841869E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.687500	+3.61185223E+01	+3.65883821E+01	-6.21738012E-02	+1.57111694E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.718750	+3.61200934E+01	+3.65899764E+01	-6.21243492E-02	+1.59381011E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.750000	+3.61216812E+01	+3.65915878E+01	-6.20741881E-02	+1.61649440E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.781250	+3.61232855E+01	+3.65932160E+01	-6.20233183E-02	+1.63916594E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.812500	+3.61249064E+01	+3.65948611E+01	-6.19717402E-02	+1.66182081E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.843750	+3.61265438E+01	+3.65965231E+01	-6.19194545E-02	+1.68445504E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.875000	+3.61281977E+01	+3.65982019E+01	-6.18664618E-02	+1.70706457E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.906250	+3.61298679E+01	+3.65998974E+01	-6.18127629E-02	+1.72964535E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.937500	+3.61315545E+01	+3.66016095E+01	-6.17583589E-02	+1.75219332E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.968750	+3.61332574E+01	+3.66033384E+01	-6.17032509E-02	+1.77470438E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.000000	+3.61349766E+01	+3.66050838E+01	-6.16474399E-02	+1.79717444E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.031250	+3.61367120E+01	+3.66068457E+01	-6.15909275E-02	+1.81959945E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.062500	+3.61384635E+01	+3.66086242E+01	-6.15337149E-02	+1.84197539E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.093750	+3.61402312E+01	+3.66104190E+01	-6.14758040E-02	+1.86432577E-03	+2.34474506E+01	+7.33402238E+02	+3.19707922E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02


==> anc/otoc_to_plot_supersymmetric_M800_L1.6242_n100_beta15.0000.dat <==
500.000000	+9.59859001E+00	+1.39086123E+01	+2.15409026E+00	+2.31338542E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
510.000000	+9.47060315E+00	+1.38808876E+01	+2.17708637E+00	+2.28583533E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
520.000000	+9.35088554E+00	+1.38625213E+01	+2.19980697E+00	+2.29014977E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
530.000000	+9.23366096E+00	+1.38506473E+01	+2.22288936E+00	+2.17742300E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
540.000000	+9.12028901E+00	+1.38327405E+01	+2.24335543E+00	+1.96303327E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
550.000000	+9.00664353E+00	+1.38085011E+01	+2.26215003E+00	+1.98741103E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
560.000000	+8.87997311E+00	+1.37835086E+01	+2.28310365E+00	+2.02613439E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
570.000000	+8.75297930E+00	+1.37534174E+01	+2.30267272E+00	+1.77230689E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
580.000000	+8.64111159E+00	+1.37215757E+01	+2.31854979E+00	+1.72558231E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
590.000000	+8.54062039E+00	+1.37166443E+01	+2.33718436E+00	+1.96636428E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
600.000000	+8.43725047E+00	+1.37214962E+01	+2.35787707E+00	+1.79047741E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
610.000000	+8.32595283E+00	+1.36906865E+01	+2.37299391E+00	+1.53110564E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
620.000000	+8.21760560E+00	+1.36661692E+01	+2.38849919E+00	+1.68329234E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
630.000000	+8.12805992E+00	+1.36764764E+01	+2.40665976E+00	+1.75647217E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
640.000000	+8.03351258E+00	+1.36768828E+01	+2.42362863E+00	+1.53685976E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
650.000000	+7.91977909E+00	+1.36413864E+01	+2.43739695E+00	+1.44928092E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
660.000000	+7.82534151E+00	+1.36346821E+01	+2.45261425E+00	+1.68387825E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
670.000000	+7.73573653E+00	+1.36533151E+01	+2.47107452E+00	+1.69723492E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
680.000000	+7.63655002E+00	+1.36464720E+01	+2.48655895E+00	+1.51078621E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
690.000000	+7.53797901E+00	+1.36370902E+01	+2.50129024E+00	+1.43363344E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
700.000000	+7.43049727E+00	+1.36152340E+01	+2.51523162E+00	+1.38305864E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
710.000000	+7.33670119E+00	+1.36068760E+01	+2.52895141E+00	+1.38643759E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
720.000000	+7.24298268E+00	+1.36016142E+01	+2.54296037E+00	+1.33575381E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
730.000000	+7.14494754E+00	+1.35848881E+01	+2.55566649E+00	+1.26634009E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
740.000000	+7.05696965E+00	+1.35787017E+01	+2.56828717E+00	+1.32064692E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
750.000000	+6.97518263E+00	+1.35874872E+01	+2.58207943E+00	+1.48082976E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
760.000000	+6.87231377E+00	+1.35900860E+01	+2.59790376E+00	+1.68884734E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
770.000000	+6.76025679E+00	+1.35997196E+01	+2.61585638E+00	+1.73993677E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
780.000000	+6.65801700E+00	+1.36136742E+01	+2.63270250E+00	+1.51772787E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
790.000000	+6.57902489E+00	+1.36292796E+01	+2.64621093E+00	+1.23413627E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
800.000000	+6.50773901E+00	+1.36372172E+01	+2.65738523E+00	+1.01101140E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
810.000000	+6.43815154E+00	+1.36324151E+01	+2.66643116E+00	+8.79602150E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
820.000000	+6.37732215E+00	+1.36333321E+01	+2.67497727E+00	+1.10478185E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
830.000000	+6.30147658E+00	+1.36564712E+01	+2.68852680E+00	+1.58200715E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
840.000000	+6.19895295E+00	+1.36882147E+01	+2.70661741E+00	+1.53239767E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
850.000000	+6.11497390E+00	+1.36988738E+01	+2.71917475E+00	+8.41580570E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
860.000000	+6.05098218E+00	+1.36673671E+01	+2.72344902E+00	+2.06520453E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
870.000000	+5.98600263E+00	+1.36012920E+01	+2.72330516E+00	+2.60890215E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
880.000000	+5.89979723E+00	+1.35560269E+01	+2.72866683E+00	+1.01997549E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
890.000000	+5.79326651E+00	+1.35654993E+01	+2.74370467E+00	+1.39891229E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
900.000000	+5.71084666E+00	+1.35843089E+01	+2.75664507E+00	+1.06317650E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
910.000000	+5.66419309E+00	+1.36034606E+01	+2.76496820E+00	+9.45594849E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
920.000000	+5.63815155E+00	+1.36619328E+01	+2.77555697E+00	+1.27049237E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
930.000000	+5.59440028E+00	+1.37379883E+01	+2.79037805E+00	+1.24432155E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
940.000000	+5.53383047E+00	+1.37598005E+01	+2.80044340E+00	+6.15903435E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
950.000000	+5.45598466E+00	+1.37005063E+01	+2.80269612E+00	+3.97239316E-05	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
960.000000	+5.36116688E+00	+1.35936748E+01	+2.80123788E+00	-1.45115107E-05	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
970.000000	+5.27666366E+00	+1.35187928E+01	+2.80240589E+00	+3.45809623E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
980.000000	+5.23524689E+00	+1.35248898E+01	+2.80815407E+00	+8.45009354E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
990.000000	+5.23106762E+00	+1.36136740E+01	+2.81930607E+00	+1.38539090E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
250.000000	+6.17296877E+00	+7.34497574E+00	+8.51864820E-01	+7.35654041E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
255.000000	+6.38052239E+00	+7.59761759E+00	+8.89614219E-01	+7.74321949E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
260.000000	+6.59806823E+00	+7.86443227E+00	+9.29297014E-01	+8.08200007E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
265.000000	+6.82273524E+00	+8.14228032E+00	+9.70434220E-01	+8.26389406E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
270.000000	+7.05276260E+00	+8.42822336E+00	+1.01193596E+00	+8.25432403E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
275.000000	+7.28642519E+00	+8.71951136E+00	+1.05297746E+00	+8.16297652E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
280.000000	+7.52093880E+00	+9.01338802E+00	+1.09356572E+00	+8.15844054E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
285.000000	+7.75314070E+00	+9.30804607E+00	+1.13456187E+00	+8.20103242E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
290.000000	+7.98174908E+00	+9.60175348E+00	+1.17557604E+00	+8.17086468E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
295.000000	+8.20561655E+00	+9.89290594E+00	+1.21627051E+00	+8.11961797E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
300.000000	+8.42334400E+00	+1.01803743E+01	+1.25677222E+00	+8.01725119E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
305.000000	+8.63408871E+00	+1.04622228E+01	+1.29644302E+00	+7.87247521E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
310.000000	+8.83503426E+00	+1.07359767E+01	+1.33549698E+00	+7.73945260E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
315.000000	+9.02533046E+00	+1.10005714E+01	+1.37383755E+00	+7.61189589E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
320.000000	+9.20476535E+00	+1.12560551E+01	+1.41161594E+00	+7.43723816E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
325.000000	+9.37335516E+00	+1.15011002E+01	+1.44820993E+00	+7.11440078E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
330.000000	+9.53198799E+00	+1.17345313E+01	+1.48275994E+00	+6.79122562E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
335.000000	+9.67827083E+00	+1.19555355E+01	+1.51612219E+00	+6.58448054E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
340.000000	+9.81160660E+00	+1.21640571E+01	+1.54860475E+00	+6.39348633E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
345.000000	+9.93196138E+00	+1.23595778E+01	+1.58005705E+00	+6.13649153E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
350.000000	+1.00401098E+01	+1.25414395E+01	+1.60996966E+00	+5.87892880E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
355.000000	+1.01359870E+01	+1.27105998E+01	+1.63884634E+00	+5.69017678E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
360.000000	+1.02200295E+01	+1.28678166E+01	+1.66687143E+00	+5.49582024E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
365.000000	+1.02935493E+01	+1.30136186E+01	+1.69380454E+00	+5.32720106E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
370.000000	+1.03552128E+01	+1.31478776E+01	+1.72014344E+00	+5.20390892E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
375.000000	+1.04036369E+01	+1.32690039E+01	+1.74584363E+00	+5.04414625E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
380.000000	+1.04407026E+01	+1.33778468E+01	+1.77058490E+00	+4.90327799E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
385.000000	+1.04676960E+01	+1.34770615E+01	+1.79487641E+00	+4.80162739E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
390.000000	+1.04850132E+01	+1.35666288E+01	+1.81860118E+00	+4.61721015E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
395.000000	+1.04955972E+01	+1.36471690E+01	+1.84104851E+00	+4.37319388E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
400.000000	+1.05005258E+01	+1.37198966E+01	+1.86233312E+00	+4.14034007E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
405.000000	+1.04977711E+01	+1.37825677E+01	+1.88245191E+00	+3.87765998E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
410.000000	+1.04881798E+01	+1.38348388E+01	+1.90110972E+00	+3.64980607E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
415.000000	+1.04713190E+01	+1.38782190E+01	+1.91894997E+00	+3.54158368E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
420.000000	+1.04460587E+01	+1.39133663E+01	+1.93652555E+00	+3.49498323E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
425.000000	+1.04130869E+01	+1.39411627E+01	+1.95389981E+00	+3.37033801E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
430.000000	+1.03760905E+01	+1.39622496E+01	+1.97022893E+00	+3.13972406E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
435.000000	+1.03374109E+01	+1.39780158E+01	+1.98529705E+00	+2.99936687E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
440.000000	+1.02948613E+01	+1.39902119E+01	+2.00022260E+00	+3.01617547E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
445.000000	+1.02462445E+01	+1.39983292E+01	+2.01545880E+00	+2.99381083E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
450.000000	+1.01937052E+01	+1.40013602E+01	+2.03016071E+00	+2.83395777E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
455.000000	+1.01407158E+01	+1.40006541E+01	+2.04379838E+00	+2.68951298E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
460.000000	+1.00885017E+01	+1.39999537E+01	+2.05705584E+00	+2.67314996E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
465.000000	+1.00353239E+01	+1.39998356E+01	+2.07052988E+00	+2.65776672E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
470.000000	+9.97815705E+00	+1.39949601E+01	+2.08363351E+00	+2.50534727E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
475.000000	+9.91814345E+00	+1.39832346E+01	+2.09558335E+00	+2.35044229E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
480.000000	+9.85795134E+00	+1.39702853E+01	+2.10713793E+00	+2.36341584E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
485.000000	+9.79762990E+00	+1.39599404E+01	+2.11921751E+00	+2.43094365E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
490.000000	+9.73410385E+00	+1.39476314E+01	+2.13144737E+00	+2.37589943E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
495.000000	+9.66661377E+00	+1.39290007E+01	+2.14297650E+00	+2.23575536E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
125.000000	+1.22206032E+01	+1.30622424E+01	+5.20743383E-01	+2.04078465E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
127.500000	+1.17993063E+01	+1.26449703E+01	+5.25513995E-01	+1.77570522E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
130.000000	+1.13905682E+01	+1.22397132E+01	+5.29621909E-01	+1.49573247E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
132.500000	+1.09947729E+01	+1.18467850E+01	+5.32992658E-01	+1.20423270E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
135.000000	+1.06121663E+01	+1.14664396E+01	+5.35643072E-01	+9.55844393E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
137.500000	+1.02427779E+01	+1.10988717E+01	+5.37771880E-01	+7.92116425E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
140.000000	+9.88657605E+00	+1.07442395E+01	+5.39603655E-01	+7.03496940E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
142.500000	+9.54359618E+00	+1.04027066E+01	+5.41289364E-01	+6.56867196E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
145.000000	+9.21395153E+00	+1.00744364E+01	+5.42887991E-01	+6.15015580E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
147.500000	+8.89778542E+00	+9.75954174E+00	+5.44364442E-01	+5.49252312E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
150.000000	+8.59523198E+00	+9.45808326E+00	+5.45634252E-01	+4.71852343E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
152.500000	+8.30632382E+00	+9.17011565E+00	+5.46723704E-01	+3.79986336E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
155.000000	+8.03122403E+00	+8.89571623E+00	+5.47534184E-01	+2.56574605E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
157.500000	+7.77003922E+00	+8.63493990E+00	+5.48006577E-01	+1.65232977E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
160.000000	+7.52255900E+00	+8.38776570E+00	+5.48360349E-01	+1.27999079E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
162.500000	+7.28866679E+00	+8.15412118E+00	+5.48646572E-01	+1.19345527E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
165.000000	+7.06822409E+00	+7.93394725E+00	+5.48957076E-01	+1.77851968E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
167.500000	+6.86101394E+00	+7.72723829E+00	+5.49535832E-01	+2.97615848E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
170.000000	+6.66700864E+00	+7.53402102E+00	+5.50445156E-01	+4.26320990E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
172.500000	+6.48622086E+00	+7.35429362E+00	+5.51667437E-01	+5.56329176E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
175.000000	+6.31855099E+00	+7.18797845E+00	+5.53226801E-01	+7.00053081E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
177.500000	+6.16381417E+00	+7.03493074E+00	+5.55167702E-01	+8.72608405E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
180.000000	+6.02175501E+00	+6.89498410E+00	+5.57589844E-01	+1.06440334E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
182.500000	+5.89223854E+00	+6.76800356E+00	+5.60489719E-01	+1.22060037E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
185.000000	+5.77531536E+00	+6.65389007E+00	+5.63692845E-01	+1.33178344E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
187.500000	+5.67092732E+00	+6.55254345E+00	+5.67148636E-01	+1.47569596E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
190.000000	+5.57873876E+00	+6.46381999E+00	+5.71071325E-01	+1.68661717E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
192.500000	+5.49843228E+00	+6.38751459E+00	+5.75581722E-01	+1.89215792E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
195.000000	+5.42987727E+00	+6.32337180E+00	+5.80532115E-01	+2.05372183E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
197.500000	+5.37282452E+00	+6.27108351E+00	+5.85850331E-01	+2.23543927E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
200.000000	+5.32679191E+00	+6.23032922E+00	+5.91709311E-01	+2.50046416E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
202.500000	+5.29124625E+00	+6.20080606E+00	+5.98352652E-01	+2.80736443E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
205.000000	+5.26590787E+00	+6.18221741E+00	+6.05746133E-01	+3.07902404E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
207.500000	+5.25061117E+00	+6.17428210E+00	+6.13747772E-01	+3.30641431E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
210.000000	+5.24515159E+00	+6.17673554E+00	+6.22278205E-01	+3.53860370E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
212.500000	+5.24915208E+00	+6.18931097E+00	+6.31440791E-01	+3.81561630E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
215.000000	+5.26219854E+00	+6.21172594E+00	+6.41356286E-01	+4.12531748E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
217.500000	+5.28389172E+00	+6.24364425E+00	+6.52067378E-01	+4.45402792E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
220.000000	+5.31374847E+00	+6.28465919E+00	+6.63626426E-01	+4.78319516E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
222.500000	+5.35137728E+00	+6.33435992E+00	+6.75983354E-01	+5.10846224E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
225.000000	+5.39633816E+00	+6.39236762E+00	+6.89168737E-01	+5.41681716E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
227.500000	+5.44832427E+00	+6.45829390E+00	+7.03067440E-01	+5.67484933E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
230.000000	+5.50702643E+00	+6.53172224E+00	+7.17542984E-01	+5.90281058E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
232.500000	+5.57203245E+00	+6.61225462E+00	+7.32581493E-01	+6.11012631E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
235.000000	+5.64305076E+00	+6.69953478E+00	+7.48093615E-01	+6.31336398E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
237.500000	+5.71962652E+00	+6.79320896E+00	+7.64148313E-01	+6.54266419E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
240.000000	+5.80130585E+00	+6.89292249E+00	+7.80806936E-01	+6.76357069E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
242.500000	+5.88782224E+00	+6.99833181E+00	+7.97966166E-01	+6.95578093E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
245.000000	+5.97882900E+00	+7.10907879E+00	+8.15585841E-01	+7.12623597E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
247.500000	+6.07397299E+00	+7.22476472E+00	+8.33597346E-01	+7.28296803E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
62.500000	+2.36689883E+01	+2.42485374E+01	+1.47642354E-01	+8.24914816E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
63.750000	+2.35228608E+01	+2.41084746E+01	+1.58052371E-01	+8.40687966E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
65.000000	+2.33687228E+01	+2.39605813E+01	+1.68659553E-01	+8.54986011E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
66.250000	+2.32067763E+01	+2.38050421E+01	+1.79427021E-01	+8.66221215E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
67.500000	+2.30372495E+01	+2.36420649E+01	+1.90315083E-01	+8.74866177E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
68.750000	+2.28603848E+01	+2.34718798E+01	+2.01298676E-01	+8.81333749E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
70.000000	+2.26764488E+01	+2.32947382E+01	+2.12348427E-01	+8.84770610E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
71.250000	+2.24857382E+01	+2.31109097E+01	+2.23417941E-01	+8.84851163E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
72.500000	+2.22885599E+01	+2.29206790E+01	+2.34469706E-01	+8.82833119E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
73.750000	+2.20852214E+01	+2.27243444E+01	+2.45488769E-01	+8.79444868E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
75.000000	+2.18760463E+01	+2.25222171E+01	+2.56455828E-01	+8.73576038E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
76.250000	+2.16613836E+01	+2.23146182E+01	+2.67328170E-01	+8.64283538E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
77.500000	+2.14415899E+01	+2.21018746E+01	+2.78062916E-01	+8.52717205E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
78.750000	+2.12170078E+01	+2.18843174E+01	+2.88646100E-01	+8.40814333E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
80.000000	+2.09879711E+01	+2.16622820E+01	+2.99083275E-01	+8.28755597E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
81.250000	+2.07548267E+01	+2.14361065E+01	+3.09364990E-01	+8.14821608E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
82.500000	+2.05179413E+01	+2.12061292E+01	+3.19453815E-01	+7.97733425E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
83.750000	+2.02776820E+01	+2.09726852E+01	+3.29308326E-01	+7.78431120E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
85.000000	+2.00343930E+01	+2.07361047E+01	+3.38914593E-01	+7.59265627E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
86.250000	+1.97883920E+01	+2.04967135E+01	+3.48289966E-01	+7.41683140E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
87.500000	+1.95399887E+01	+2.02548330E+01	+3.57456671E-01	+7.24916855E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
88.750000	+1.92895045E+01	+2.00107799E+01	+3.66412888E-01	+7.06837904E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
90.000000	+1.90372748E+01	+1.97648633E+01	+3.75127619E-01	+6.85958381E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
91.250000	+1.87836317E+01	+1.95173828E+01	+3.83561847E-01	+6.62746513E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
92.500000	+1.85288830E+01	+1.92686272E+01	+3.91696282E-01	+6.39285480E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
93.750000	+1.82733023E+01	+1.90188746E+01	+3.99543984E-01	+6.17768295E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
95.000000	+1.80171364E+01	+1.87683940E+01	+4.07140489E-01	+5.99019312E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
96.250000	+1.77606242E+01	+1.85174458E+01	+4.14519467E-01	+5.82030579E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
97.500000	+1.75040132E+01	+1.82662821E+01	+4.21691254E-01	+5.64740349E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
98.750000	+1.72475620E+01	+1.80151446E+01	+4.28637976E-01	+5.45360906E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
100.000000	+1.69915305E+01	+1.77642634E+01	+4.35325276E-01	+5.23351509E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
101.250000	+1.67361649E+01	+1.75138564E+01	+4.41721764E-01	+4.99612860E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
102.500000	+1.64816842E+01	+1.72641292E+01	+4.47815598E-01	+4.75993805E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
103.750000	+1.62282744E+01	+1.70152756E+01	+4.53621609E-01	+4.54431576E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
105.000000	+1.59760937E+01	+1.67674787E+01	+4.59176387E-01	+4.36038155E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
106.250000	+1.57252861E+01	+1.65209132E+01	+4.64522563E-01	+4.20613269E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
107.500000	+1.54759958E+01	+1.62757463E+01	+4.69691719E-01	+4.06896865E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
108.750000	+1.52283746E+01	+1.60321365E+01	+4.74694984E-01	+3.93207538E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
110.000000	+1.49825816E+01	+1.57902326E+01	+4.79521907E-01	+3.78087027E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
111.250000	+1.47387790E+01	+1.55501742E+01	+4.84147160E-01	+3.60726708E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
112.500000	+1.44971241E+01	+1.53120915E+01	+4.88540075E-01	+3.41258602E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
113.750000	+1.42577575E+01	+1.50761047E+01	+4.92678625E-01	+3.20379969E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
115.000000	+1.40208027E+01	+1.48423238E+01	+4.96549574E-01	+2.99378352E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
116.250000	+1.37863541E+01	+1.46108492E+01	+5.00163084E-01	+2.79881975E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
117.500000	+1.35544843E+01	+1.43817738E+01	+5.03546624E-01	+2.62772485E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
118.750000	+1.33252557E+01	+1.41551850E+01	+5.06732396E-01	+2.48588694E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
120.000000	+1.30987179E+01	+1.39311648E+01	+5.09761341E-01	+2.37363167E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
121.250000	+1.28749219E+01	+1.37097907E+01	+5.12666475E-01	+2.28115387E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
122.500000	+1.26539269E+01	+1.34911347E+01	+5.15464226E-01	+2.19728646E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
123.750000	+1.24357968E+01	+1.32752643E+01	+5.18159691E-01	+2.11545842E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
31.250000	+2.46875511E+01	+2.51771043E+01	-2.11149537E-02	+3.18614644E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
31.875000	+2.47105908E+01	+2.52011283E+01	-1.91063862E-02	+3.24126966E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
32.500000	+2.47322393E+01	+2.52237800E+01	-1.70633667E-02	+3.29737952E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
33.125000	+2.47524671E+01	+2.52450306E+01	-1.49846618E-02	+3.35541556E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
33.750000	+2.47712454E+01	+2.52648521E+01	-1.28690972E-02	+3.41529314E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
34.375000	+2.47885460E+01	+2.52832168E+01	-1.07155454E-02	+3.47694721E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
35.000000	+2.48043414E+01	+2.53000980E+01	-8.52291319E-03	+3.54033351E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
35.625000	+2.48186043E+01	+2.53154692E+01	-6.29012849E-03	+3.60542908E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
36.250000	+2.48313084E+01	+2.53293043E+01	-4.01612684E-03	+3.67223307E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
36.875000	+2.48424272E+01	+2.53415780E+01	-1.69983715E-03	+3.74076739E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
37.500000	+2.48519352E+01	+2.53522652E+01	+6.59832399E-04	+3.81107704E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
38.125000	+2.48598067E+01	+2.53613411E+01	+3.06400915E-03	+3.88323074E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
38.750000	+2.48660168E+01	+2.53687813E+01	+5.51387082E-03	+3.95732018E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
39.375000	+2.48705405E+01	+2.53745619E+01	+8.01065937E-03	+4.03345921E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
40.000000	+2.48733533E+01	+2.53786592E+01	+1.05556948E-02	+4.11178092E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
40.625000	+2.48744310E+01	+2.53810496E+01	+1.31503855E-02	+4.19243494E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
41.250000	+2.48737494E+01	+2.53817102E+01	+1.57962385E-02	+4.27558260E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
41.875000	+2.48712848E+01	+2.53806183E+01	+1.84948638E-02	+4.36138972E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
42.500000	+2.48670136E+01	+2.53777512E+01	+2.12479757E-02	+4.45002380E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
43.125000	+2.48609125E+01	+2.53730870E+01	+2.40573935E-02	+4.54164299E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
43.750000	+2.48529586E+01	+2.53666040E+01	+2.69250294E-02	+4.63639244E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
44.375000	+2.48431291E+01	+2.53582806E+01	+2.98528841E-02	+4.73439919E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
45.000000	+2.48314019E+01	+2.53480961E+01	+3.28430284E-02	+4.83575364E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
45.625000	+2.48177551E+01	+2.53360299E+01	+3.58975761E-02	+4.94052429E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
46.250000	+2.48021673E+01	+2.53220622E+01	+3.90186837E-02	+5.04874572E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
46.875000	+2.47846177E+01	+2.53061737E+01	+4.22085083E-02	+5.16038882E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
47.500000	+2.47650862E+01	+2.52883456E+01	+4.54691698E-02	+5.27540160E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
48.125000	+2.47435533E+01	+2.52685599E+01	+4.88027603E-02	+5.39369188E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
48.750000	+2.47200004E+01	+2.52467995E+01	+5.22112846E-02	+5.51508805E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
49.375000	+2.46944097E+01	+2.52230481E+01	+5.56966203E-02	+5.63940215E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
50.000000	+2.46667645E+01	+2.51972903E+01	+5.92605373E-02	+5.76640428E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
50.625000	+2.46370491E+01	+2.51695118E+01	+6.29046257E-02	+5.89577904E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
51.250000	+2.46052491E+01	+2.51396992E+01	+6.66302611E-02	+6.02722562E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
51.875000	+2.45713512E+01	+2.51078406E+01	+7.04386577E-02	+6.16040356E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
52.500000	+2.45353436E+01	+2.50739251E+01	+7.43307656E-02	+6.29481939E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
53.125000	+2.44972159E+01	+2.50379433E+01	+7.83071820E-02	+6.43004940E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
53.750000	+2.44569591E+01	+2.49998870E+01	+8.23683273E-02	+6.56583182E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
54.375000	+2.44145660E+01	+2.49597496E+01	+8.65144717E-02	+6.70167278E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
55.000000	+2.43700309E+01	+2.49175260E+01	+9.07454183E-02	+6.83677811E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
55.625000	+2.43233501E+01	+2.48732128E+01	+9.50604444E-02	+6.97062462E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
56.250000	+2.42745216E+01	+2.48268080E+01	+9.94586991E-02	+7.10313890E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
56.875000	+2.42235448E+01	+2.47783114E+01	+1.03939368E-01	+7.23404513E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
57.500000	+2.41704213E+01	+2.47277245E+01	+1.08501255E-01	+7.36242269E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
58.125000	+2.41151548E+01	+2.46750505E+01	+1.13142396E-01	+7.48725316E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
58.750000	+2.40577510E+01	+2.46202945E+01	+1.17860322E-01	+7.60823801E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
59.375000	+2.39982173E+01	+2.45634631E+01	+1.22652694E-01	+7.72572934E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
60.000000	+2.39365626E+01	+2.45045649E+01	+1.27517484E-01	+7.83976953E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
60.625000	+2.38727979E+01	+2.44436103E+01	+1.32452406E-01	+7.94941378E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
61.250000	+2.38069367E+01	+2.43806113E+01	+1.37454251E-01	+8.05322910E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
61.875000	+2.37389943E+01	+2.43155818E+01	+1.42518942E-01	+8.15378318E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
15.625000	+2.37713672E+01	+2.42396690E+01	-6.54952551E-02	+2.86597345E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
15.937500	+2.37934075E+01	+2.42621278E+01	-6.46017376E-02	+2.85253800E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
16.250000	+2.38154378E+01	+2.42845752E+01	-6.37124188E-02	+2.83922139E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
16.562500	+2.38374462E+01	+2.43069991E+01	-6.28272243E-02	+2.82619756E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
16.875000	+2.38594211E+01	+2.43293879E+01	-6.19460453E-02	+2.81357161E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
17.187500	+2.38813510E+01	+2.43517303E+01	-6.10687420E-02	+2.80143861E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
17.500000	+2.39032250E+01	+2.43740154E+01	-6.01951462E-02	+2.78988406E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
17.812500	+2.39250325E+01	+2.43962327E+01	-5.93250645E-02	+2.77898442E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
18.125000	+2.39467631E+01	+2.44183719E+01	-5.84582809E-02	+2.76880771E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
18.437500	+2.39684067E+01	+2.44404230E+01	-5.75945597E-02	+2.75941404E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
18.750000	+2.39899536E+01	+2.44623764E+01	-5.67336472E-02	+2.75085607E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
19.062500	+2.40113943E+01	+2.44842228E+01	-5.58752746E-02	+2.74317940E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
19.375000	+2.40327197E+01	+2.45059532E+01	-5.50191600E-02	+2.73642318E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
19.687500	+2.40539207E+01	+2.45275586E+01	-5.41650101E-02	+2.73062053E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
20.000000	+2.40749888E+01	+2.45490307E+01	-5.33125222E-02	+2.72579905E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
20.312500	+2.40959156E+01	+2.45703611E+01	-5.24613857E-02	+2.72198114E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
20.625000	+2.41166927E+01	+2.45915417E+01	-5.16112840E-02	+2.71918441E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
20.937500	+2.41373124E+01	+2.46125649E+01	-5.07618955E-02	+2.71742208E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
21.250000	+2.41577668E+01	+2.46334229E+01	-4.99128952E-02	+2.71670344E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
21.562500	+2.41780484E+01	+2.46541085E+01	-4.90639558E-02	+2.71703411E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
21.875000	+2.41981498E+01	+2.46746144E+01	-4.82147489E-02	+2.71841634E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
22.187500	+2.42180641E+01	+2.46949337E+01	-4.73649456E-02	+2.72084932E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
22.500000	+2.42377842E+01	+2.47150597E+01	-4.65142181E-02	+2.72432949E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
22.812500	+2.42573033E+01	+2.47349856E+01	-4.56622397E-02	+2.72885088E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
23.125000	+2.42766149E+01	+2.47547051E+01	-4.48086863E-02	+2.73440528E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
23.437500	+2.42957126E+01	+2.47742119E+01	-4.39532364E-02	+2.74098246E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
23.750000	+2.43145901E+01	+2.47935000E+01	-4.30955722E-02	+2.74857036E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
24.062500	+2.43332412E+01	+2.48125633E+01	-4.22353799E-02	+2.75715539E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
24.375000	+2.43516601E+01	+2.48313960E+01	-4.13723501E-02	+2.76672264E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
24.687500	+2.43698409E+01	+2.48499925E+01	-4.05061783E-02	+2.77725593E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
25.000000	+2.43877779E+01	+2.48683472E+01	-3.96365651E-02	+2.78873802E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
25.312500	+2.44054656E+01	+2.48864548E+01	-3.87632170E-02	+2.80115074E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
25.625000	+2.44228985E+01	+2.49043099E+01	-3.78858459E-02	+2.81447520E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
25.937500	+2.44400713E+01	+2.49219074E+01	-3.70041700E-02	+2.82869193E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
26.250000	+2.44569789E+01	+2.49392421E+01	-3.61179135E-02	+2.84378087E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
26.562500	+2.44736160E+01	+2.49563092E+01	-3.52268070E-02	+2.85972151E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
26.875000	+2.44899778E+01	+2.49731038E+01	-3.43305875E-02	+2.87649306E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
27.187500	+2.45060594E+01	+2.49896212E+01	-3.34289988E-02	+2.89407457E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
27.500000	+2.45218559E+01	+2.50058566E+01	-3.25217909E-02	+2.91244500E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
27.812500	+2.45373627E+01	+2.50218055E+01	-3.16087207E-02	+2.93158322E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
28.125000	+2.45525751E+01	+2.50374634E+01	-3.06895514E-02	+2.95146813E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
28.437500	+2.45674886E+01	+2.50528259E+01	-2.97640531E-02	+2.97207881E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
28.750000	+2.45820988E+01	+2.50678887E+01	-2.88320022E-02	+2.99339455E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
29.062500	+2.45964013E+01	+2.50826475E+01	-2.78931815E-02	+3.01539491E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
29.375000	+2.46103919E+01	+2.50970981E+01	-2.69473803E-02	+3.03805966E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
29.687500	+2.46240662E+01	+2.51112364E+01	-2.59943942E-02	+3.06136891E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
30.000000	+2.46374201E+01	+2.51250585E+01	-2.50340248E-02	+3.08530323E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
30.312500	+2.46504495E+01	+2.51385601E+01	-2.40660797E-02	+3.10984369E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
30.625000	+2.46631505E+01	+2.51517376E+01	-2.30903725E-02	+3.13497189E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
30.937500	+2.46755190E+01	+2.51645869E+01	-2.21067223E-02	+3.16038942E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
7.812500	+2.32603955E+01	+2.37181540E+01	-8.82663454E-02	+2.67990830E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
7.968750	+2.32689506E+01	+2.37269018E+01	-8.78455259E-02	+2.70658184E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
8.125000	+2.32776133E+01	+2.37357591E+01	-8.74205386E-02	+2.73249301E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
8.281250	+2.32863809E+01	+2.37447233E+01	-8.69916218E-02	+2.75689414E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
8.437500	+2.32952507E+01	+2.37537914E+01	-8.65590092E-02	+2.77981552E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
8.593750	+2.33042200E+01	+2.37629607E+01	-8.61229295E-02	+2.80128910E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
8.750000	+2.33132861E+01	+2.37722284E+01	-8.56836063E-02	+2.82134834E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
8.906250	+2.33224465E+01	+2.37815918E+01	-8.52412581E-02	+2.84002796E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
9.062500	+2.33316984E+01	+2.37910482E+01	-8.47960976E-02	+2.85736379E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
9.218750	+2.33410394E+01	+2.38005949E+01	-8.43483319E-02	+2.87339264E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
9.375000	+2.33504667E+01	+2.38102291E+01	-8.38981624E-02	+2.88815214E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
9.531250	+2.33599777E+01	+2.38199482E+01	-8.34457844E-02	+2.90168059E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
9.687500	+2.33695701E+01	+2.38297496E+01	-8.29913872E-02	+2.91401690E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
9.843750	+2.33792411E+01	+2.38396306E+01	-8.25351541E-02	+2.92520037E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
10.000000	+2.33889883E+01	+2.38495886E+01	-8.20772621E-02	+2.93527067E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
10.156250	+2.33988091E+01	+2.38596211E+01	-8.16178820E-02	+2.94426765E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
10.312500	+2.34087011E+01	+2.38697255E+01	-8.11571785E-02	+2.95223126E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
10.468750	+2.34186619E+01	+2.38798993E+01	-8.06953097E-02	+2.95920144E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
10.625000	+2.34286890E+01	+2.38901399E+01	-8.02324280E-02	+2.96521803E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
10.781250	+2.34387801E+01	+2.39004450E+01	-7.97686791E-02	+2.97032068E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
10.937500	+2.34489326E+01	+2.39108120E+01	-7.93042028E-02	+2.97454874E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
11.093750	+2.34591443E+01	+2.39212386E+01	-7.88391326E-02	+2.97794123E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
11.250000	+2.34694128E+01	+2.39317223E+01	-7.83735962E-02	+2.98053675E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
11.406250	+2.34797359E+01	+2.39422608E+01	-7.79077149E-02	+2.98237344E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
11.562500	+2.34901113E+01	+2.39528518E+01	-7.74416045E-02	+2.98348892E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
11.718750	+2.35005366E+01	+2.39634929E+01	-7.69753746E-02	+2.98392025E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
11.875000	+2.35110097E+01	+2.39741819E+01	-7.65091294E-02	+2.98370391E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
12.031250	+2.35215283E+01	+2.39849165E+01	-7.60429671E-02	+2.98287574E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
12.187500	+2.35320904E+01	+2.39956946E+01	-7.55769807E-02	+2.98147092E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
12.343750	+2.35426937E+01	+2.40065138E+01	-7.51112575E-02	+2.97952394E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
12.500000	+2.35533361E+01	+2.40173721E+01	-7.46458795E-02	+2.97706852E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
12.656250	+2.35640155E+01	+2.40282674E+01	-7.41809236E-02	+2.97413765E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
12.812500	+2.35747299E+01	+2.40391975E+01	-7.37164615E-02	+2.97076351E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
12.968750	+2.35854772E+01	+2.40501603E+01	-7.32525600E-02	+2.96697749E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
13.125000	+2.35962555E+01	+2.40611538E+01	-7.27892810E-02	+2.96281015E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
13.281250	+2.36070626E+01	+2.40721761E+01	-7.23266818E-02	+2.95829125E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
13.437500	+2.36178967E+01	+2.40832250E+01	-7.18648150E-02	+2.95344971E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
13.593750	+2.36287557E+01	+2.40942987E+01	-7.14037288E-02	+2.94831364E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
13.750000	+2.36396379E+01	+2.41053952E+01	-7.09434670E-02	+2.94291033E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
13.906250	+2.36505414E+01	+2.41165127E+01	-7.04840693E-02	+2.93726621E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
14.062500	+2.36614642E+01	+2.41276491E+01	-7.00255713E-02	+2.93140691E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
14.218750	+2.36724045E+01	+2.41388028E+01	-6.95680046E-02	+2.92535721E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
14.375000	+2.36833605E+01	+2.41499719E+01	-6.91113971E-02	+2.91914106E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
14.531250	+2.36943306E+01	+2.41611546E+01	-6.86557730E-02	+2.91278157E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
14.687500	+2.37053128E+01	+2.41723491E+01	-6.82011529E-02	+2.90630104E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
14.843750	+2.37163055E+01	+2.41835536E+01	-6.77475540E-02	+2.89972098E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
15.000000	+2.37273069E+01	+2.41947666E+01	-6.72949901E-02	+2.89306209E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
15.156250	+2.37383155E+01	+2.42059863E+01	-6.68434721E-02	+2.88634430E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
15.312500	+2.37493294E+01	+2.42172110E+01	-6.63930075E-02	+2.87958675E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
15.468750	+2.37603472E+01	+2.42284391E+01	-6.59436012E-02	+2.87281401E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.906250	+2.30893758E+01	+2.35432906E+01	-9.66985014E-02	+1.48038468E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.984375	+2.30918516E+01	+2.35458195E+01	-9.65815945E-02	+1.51243299E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
4.062500	+2.30943709E+01	+2.35483930E+01	-9.64621838E-02	+1.54438103E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
4.140625	+2.30969335E+01	+2.35510109E+01	-9.63402850E-02	+1.57612139E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
4.218750	+2.30995390E+01	+2.35536730E+01	-9.62159148E-02	+1.60764011E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
4.296875	+2.31021872E+01	+2.35563788E+01	-9.60890912E-02	+1.63892376E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
4.375000	+2.31048778E+01	+2.35591281E+01	-9.59598330E-02	+1.66995952E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
4.453125	+2.31076105E+01	+2.35619205E+01	-9.58281600E-02	+1.70073510E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
4.531250	+2.31103849E+01	+2.35647559E+01	-9.56940931E-02	+1.73123873E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
4.609375	+2.31132008E+01	+2.35676338E+01	-9.55576540E-02	+1.76145919E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
4.687500	+2.31160579E+01	+2.35705539E+01	-9.54188651E-02	+1.79138575E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
4.765625	+2.31189558E+01	+2.35735160E+01	-9.52777499E-02	+1.82100818E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
4.843750	+2.31218943E+01	+2.35765197E+01	-9.51343326E-02	+1.85031676E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
4.921875	+2.31248731E+01	+2.35795647E+01	-9.49886379E-02	+1.87930220E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
5.000000	+2.31278917E+01	+2.35826507E+01	-9.48406916E-02	+1.90795574E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
5.078125	+2.31309500E+01	+2.35857772E+01	-9.46905199E-02	+1.93626905E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
5.156250	+2.31340476E+01	+2.35889441E+01	-9.45381496E-02	+1.96423428E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
5.234375	+2.31371842E+01	+2.35921510E+01	-9.43836083E-02	+1.99184403E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
5.312500	+2.31403594E+01	+2.35953975E+01	-9.42269240E-02	+2.01909137E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
5.390625	+2.31435730E+01	+2.35986833E+01	-9.40681252E-02	+2.04596982E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
5.468750	+2.31468245E+01	+2.36020081E+01	-9.39072412E-02	+2.07247334E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
5.546875	+2.31501138E+01	+2.36053716E+01	-9.37443013E-02	+2.09859636E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
5.625000	+2.31534404E+01	+2.36087733E+01	-9.35793355E-02	+2.12433373E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
5.703125	+2.31568041E+01	+2.36122130E+01	-9.34123741E-02	+2.14968075E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
5.781250	+2.31602044E+01	+2.36156902E+01	-9.32434479E-02	+2.17463314E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
5.859375	+2.31636411E+01	+2.36192048E+01	-9.30725877E-02	+2.19918704E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
5.937500	+2.31671139E+01	+2.36227563E+01	-9.28998249E-02	+2.22333901E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
6.015625	+2.31706223E+01	+2.36263443E+01	-9.27251910E-02	+2.24708598E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
6.093750	+2.31741662E+01	+2.36299686E+01	-9.25487177E-02	+2.27042530E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
6.171875	+2.31777450E+01	+2.36336287E+01	-9.23704370E-02	+2.29335466E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
6.250000	+2.31813586E+01	+2.36373244E+01	-9.21903810E-02	+2.31587212E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
6.328125	+2.31850065E+01	+2.36410552E+01	-9.20085820E-02	+2.33797607E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
6.406250	+2.31886885E+01	+2.36448209E+01	-9.18250723E-02	+2.35966524E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
6.484375	+2.31924042E+01	+2.36486210E+01	-9.16398843E-02	+2.38093865E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
6.562500	+2.31961532E+01	+2.36524552E+01	-9.14530506E-02	+2.40179566E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
6.640625	+2.31999352E+01	+2.36563232E+01	-9.12646037E-02	+2.42223587E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
6.718750	+2.32037499E+01	+2.36602247E+01	-9.10745763E-02	+2.44225918E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
6.796875	+2.32075969E+01	+2.36641591E+01	-9.08830007E-02	+2.46186575E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
6.875000	+2.32114759E+01	+2.36681263E+01	-9.06899097E-02	+2.48105600E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
6.953125	+2.32153865E+01	+2.36721258E+01	-9.04953357E-02	+2.49983058E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
7.031250	+2.32193285E+01	+2.36761574E+01	-9.02993112E-02	+2.51819038E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
7.109375	+2.32233015E+01	+2.36802205E+01	-9.01018685E-02	+2.53613653E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
7.187500	+2.32273050E+01	+2.36843149E+01	-8.99030399E-02	+2.55367037E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
7.265625	+2.32313389E+01	+2.36884403E+01	-8.97028575E-02	+2.57079347E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
7.343750	+2.32354027E+01	+2.36925962E+01	-8.95013534E-02	+2.58750759E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
7.421875	+2.32394962E+01	+2.36967824E+01	-8.92985594E-02	+2.60381472E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
7.500000	+2.32436188E+01	+2.37009984E+01	-8.90945073E-02	+2.61971702E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
7.578125	+2.32477705E+01	+2.37052439E+01	-8.88892287E-02	+2.63521685E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
7.656250	+2.32519507E+01	+2.37095186E+01	-8.86827547E-02	+2.65031677E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
7.734375	+2.32561591E+01	+2.37138221E+01	-8.84751167E-02	+2.66521738E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
1.953125	+2.30423960E+01	+2.34953628E+01	-9.87892856E-02	+6.66369475E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
1.992188	+2.30430422E+01	+2.34960209E+01	-9.87629529E-02	+6.81861205E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.031250	+2.30437008E+01	+2.34966917E+01	-9.87360152E-02	+6.97388336E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.070312	+2.30443718E+01	+2.34973752E+01	-9.87084695E-02	+7.12985212E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.109375	+2.30450551E+01	+2.34980713E+01	-9.86803132E-02	+7.28649682E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.148438	+2.30457508E+01	+2.34987800E+01	-9.86515437E-02	+7.44379569E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.187500	+2.30464587E+01	+2.34995012E+01	-9.86221585E-02	+7.60172645E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.226562	+2.30471789E+01	+2.35002350E+01	-9.85921552E-02	+7.76026634E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.265625	+2.30479114E+01	+2.35009814E+01	-9.85615315E-02	+7.91939238E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.304688	+2.30486561E+01	+2.35017402E+01	-9.85302850E-02	+8.07908117E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.343750	+2.30494130E+01	+2.35025116E+01	-9.84984136E-02	+8.23930900E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.382812	+2.30501821E+01	+2.35032954E+01	-9.84659154E-02	+8.40005189E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.421875	+2.30509633E+01	+2.35040916E+01	-9.84327882E-02	+8.56128560E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.460938	+2.30517567E+01	+2.35049003E+01	-9.83990303E-02	+8.72298562E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.500000	+2.30525622E+01	+2.35057213E+01	-9.83646399E-02	+8.88512722E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.539062	+2.30533797E+01	+2.35065547E+01	-9.83296153E-02	+9.04768551E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.578125	+2.30542093E+01	+2.35074005E+01	-9.82939549E-02	+9.21063535E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.617188	+2.30550509E+01	+2.35082585E+01	-9.82576572E-02	+9.37395148E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.656250	+2.30559045E+01	+2.35091289E+01	-9.82207209E-02	+9.53760856E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.695312	+2.30567700E+01	+2.35100115E+01	-9.81831446E-02	+9.70158104E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.734375	+2.30576475E+01	+2.35109063E+01	-9.81449273E-02	+9.86584331E-04	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.773438	+2.30585370E+01	+2.35118133E+01	-9.81060677E-02	+1.00303696E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.812500	+2.30594383E+01	+2.35127325E+01	-9.80665650E-02	+1.01951343E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.851562	+2.30603514E+01	+2.35136639E+01	-9.80264182E-02	+1.03601116E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.890625	+2.30612764E+01	+2.35146073E+01	-9.79856266E-02	+1.05252756E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.929688	+2.30622132E+01	+2.35155629E+01	-9.79441895E-02	+1.06906006E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.968750	+2.30631617E+01	+2.35165305E+01	-9.79021063E-02	+1.08560609E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.007812	+2.30641220E+01	+2.35175102E+01	-9.78593765E-02	+1.10216306E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.046875	+2.30650939E+01	+2.35185018E+01	-9.78159998E-02	+1.11872841E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.085938	+2.30660776E+01	+2.35195054E+01	-9.77719759E-02	+1.13529961E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.125000	+2.30670729E+01	+2.35205210E+01	-9.77273045E-02	+1.15187408E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.164062	+2.30680798E+01	+2.35215485E+01	-9.76819857E-02	+1.16844930E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.203125	+2.30690983E+01	+2.35225878E+01	-9.76360194E-02	+1.18502277E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.242188	+2.30701284E+01	+2.35236390E+01	-9.75894058E-02	+1.20159198E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.281250	+2.30711700E+01	+2.35247020E+01	-9.75421451E-02	+1.21815444E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.320312	+2.30722230E+01	+2.35257768E+01	-9.74942375E-02	+1.23470771E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.359375	+2.30732876E+01	+2.35268634E+01	-9.74456835E-02	+1.25124935E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.398438	+2.30743635E+01	+2.35279616E+01	-9.73964836E-02	+1.26777694E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.437500	+2.30754509E+01	+2.35290716E+01	-9.73466385E-02	+1.28428812E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.476562	+2.30765496E+01	+2.35301932E+01	-9.72961486E-02	+1.30078050E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.515625	+2.30776596E+01	+2.35313265E+01	-9.72450150E-02	+1.31725177E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.554688	+2.30787810E+01	+2.35324713E+01	-9.71932383E-02	+1.33369963E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.593750	+2.30799136E+01	+2.35336277E+01	-9.71408197E-02	+1.35012181E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.632812	+2.30810574E+01	+2.35347956E+01	-9.70877601E-02	+1.36651609E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.671875	+2.30822124E+01	+2.35359750E+01	-9.70340606E-02	+1.38288025E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.710938	+2.30833786E+01	+2.35371658E+01	-9.69797226E-02	+1.39921214E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.750000	+2.30845559E+01	+2.35383681E+01	-9.69247472E-02	+1.41550962E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.789062	+2.30857443E+01	+2.35395817E+01	-9.68691359E-02	+1.43177059E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.828125	+2.30869438E+01	+2.35408067E+01	-9.68128901E-02	+1.44799300E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.867188	+2.30881543E+01	+2.35420430E+01	-9.67560114E-02	+1.46419562E-03	+1.68298653E+01	+7.08757477E+02	+2.37455912E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02


==> anc/otoc_to_plot_supersymmetric_M800_L1.6242_n100_beta2.0000.dat <==
100.000000	+6.02841469E+01	+6.42266731E+01	+2.06496886E+00	+1.10837997E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
102.000000	+6.26768393E+01	+6.67058148E+01	+2.08665930E+00	+1.06066465E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
104.000000	+6.52182014E+01	+6.93315945E+01	+2.10739544E+00	+1.02273121E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
106.000000	+6.78846939E+01	+7.20819096E+01	+2.12756855E+00	+9.95314774E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
108.000000	+7.06459663E+01	+7.49264279E+01	+2.14720803E+00	+1.03726246E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
110.000000	+7.34582112E+01	+7.78332346E+01	+2.16905905E+00	+1.10941008E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
112.000000	+7.62980317E+01	+8.07727225E+01	+2.19158444E+00	+1.18248830E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
114.000000	+7.91311298E+01	+8.37180619E+01	+2.21635858E+00	+1.25893778E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
116.000000	+8.19362625E+01	+8.66420576E+01	+2.24194195E+00	+1.33435804E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
118.000000	+8.46777539E+01	+8.95161619E+01	+2.26973290E+00	+1.40912254E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
120.000000	+8.73336656E+01	+9.23123201E+01	+2.29830685E+00	+1.47164810E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
122.000000	+8.98734714E+01	+9.50052466E+01	+2.32859883E+00	+1.51832021E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
124.000000	+9.22841524E+01	+9.75745451E+01	+2.35903966E+00	+1.52445450E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
126.000000	+9.45523372E+01	+1.00006776E+02	+2.38957701E+00	+1.51036750E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
128.000000	+9.66778275E+01	+1.02297690E+02	+2.41945436E+00	+1.46123789E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
130.000000	+9.86666450E+01	+1.04449395E+02	+2.44802652E+00	+1.41248825E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
132.000000	+1.00520832E+02	+1.06467355E+02	+2.47595389E+00	+1.36918130E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
134.000000	+1.02247355E+02	+1.08355643E+02	+2.50279378E+00	+1.32586280E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
136.000000	+1.03846797E+02	+1.10117203E+02	+2.52898840E+00	+1.30873881E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
138.000000	+1.05316950E+02	+1.11753523E+02	+2.55514333E+00	+1.29356969E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
140.000000	+1.06662184E+02	+1.13265580E+02	+2.58073119E+00	+1.26492228E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
142.000000	+1.07883917E+02	+1.14654540E+02	+2.60574022E+00	+1.23998408E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
144.000000	+1.08983226E+02	+1.15922404E+02	+2.63033055E+00	+1.21660035E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
146.000000	+1.09963216E+02	+1.17071473E+02	+2.65440423E+00	+1.17981999E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
148.000000	+1.10829531E+02	+1.18104039E+02	+2.67752335E+00	+1.12633939E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
150.000000	+1.11584976E+02	+1.19020809E+02	+2.69945781E+00	+1.05958190E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
152.000000	+1.12235051E+02	+1.19824503E+02	+2.71990663E+00	+9.78870133E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
154.000000	+1.12784621E+02	+1.20517377E+02	+2.73861261E+00	+9.05038947E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
156.000000	+1.13233140E+02	+1.21102376E+02	+2.75610818E+00	+8.59549134E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
158.000000	+1.13582409E+02	+1.21585657E+02	+2.77299458E+00	+8.42192738E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
160.000000	+1.13836249E+02	+1.21975097E+02	+2.78979589E+00	+8.36460034E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
162.000000	+1.14004193E+02	+1.22279746E+02	+2.80645298E+00	+8.28104076E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
164.000000	+1.14099203E+02	+1.22512159E+02	+2.82292006E+00	+8.16772344E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
166.000000	+1.14136021E+02	+1.22686409E+02	+2.83912387E+00	+8.13284370E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
168.000000	+1.14126033E+02	+1.22817174E+02	+2.85545143E+00	+8.14072676E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
170.000000	+1.14087106E+02	+1.22920503E+02	+2.87168678E+00	+7.98837924E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
172.000000	+1.14039786E+02	+1.23013124E+02	+2.88740495E+00	+7.80862923E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
174.000000	+1.13995802E+02	+1.23109460E+02	+2.90292130E+00	+7.56681745E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
176.000000	+1.13969260E+02	+1.23218349E+02	+2.91767222E+00	+7.24744322E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
178.000000	+1.13959172E+02	+1.23340899E+02	+2.93191107E+00	+6.93035757E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
180.000000	+1.13960366E+02	+1.23469440E+02	+2.94539365E+00	+6.64764621E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
182.000000	+1.13956406E+02	+1.23590945E+02	+2.95850166E+00	+6.43665194E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
184.000000	+1.13937404E+02	+1.23694483E+02	+2.97114026E+00	+6.29604768E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
186.000000	+1.13894371E+02	+1.23774629E+02	+2.98368585E+00	+6.32385489E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
188.000000	+1.13820508E+02	+1.23827544E+02	+2.99643568E+00	+6.39269679E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
190.000000	+1.13714538E+02	+1.23850700E+02	+3.00925663E+00	+6.44837072E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
192.000000	+1.13577406E+02	+1.23845917E+02	+3.02222916E+00	+6.54343948E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
194.000000	+1.13410254E+02	+1.23815220E+02	+3.03543039E+00	+6.56967617E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
196.000000	+1.13223394E+02	+1.23765325E+02	+3.04850786E+00	+6.49069906E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
198.000000	+1.13024395E+02	+1.23703041E+02	+3.06139319E+00	+6.39462534E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
50.000000	+1.09920374E+02	+1.12700908E+02	+1.71579040E+00	+1.68778313E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
51.000000	+1.06141534E+02	+1.08965546E+02	+1.73130589E+00	+1.41531571E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
52.000000	+1.02473570E+02	+1.05333936E+02	+1.74409671E+00	+1.16691448E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
53.000000	+9.89173741E+01	+1.01808069E+02	+1.75464418E+00	+9.45749286E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
54.000000	+9.54744630E+01	+9.83894475E+01	+1.76301170E+00	+8.06873337E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
55.000000	+9.21417501E+01	+9.50794722E+01	+1.77078165E+00	+7.18602509E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
56.000000	+8.89223229E+01	+9.18795043E+01	+1.77738375E+00	+6.30043843E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
57.000000	+8.58158366E+01	+8.87908107E+01	+1.78338253E+00	+5.93616092E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
58.000000	+8.28221718E+01	+8.58146710E+01	+1.78925607E+00	+5.46367012E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
59.000000	+7.99446769E+01	+8.29523379E+01	+1.79430987E+00	+4.74046309E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
60.000000	+7.71840082E+01	+8.02050140E+01	+1.79873700E+00	+4.44824599E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
61.000000	+7.45394142E+01	+7.75739521E+01	+1.80320636E+00	+4.37025001E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
62.000000	+7.20129767E+01	+7.50605033E+01	+1.80747750E+00	+4.01805540E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
63.000000	+6.96070307E+01	+7.26660528E+01	+1.81124247E+00	+3.67314797E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
64.000000	+6.73220561E+01	+7.03920532E+01	+1.81482379E+00	+3.73921473E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
65.000000	+6.51580327E+01	+6.82400172E+01	+1.81872090E+00	+3.92650705E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
66.000000	+6.31172863E+01	+6.62114870E+01	+1.82267681E+00	+3.84366704E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
67.000000	+6.12022245E+01	+6.43079926E+01	+1.82640823E+00	+3.76919218E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
68.000000	+5.94134312E+01	+6.25310453E+01	+1.83021519E+00	+4.04095187E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
69.000000	+5.77511613E+01	+6.08821316E+01	+1.83449014E+00	+4.58489951E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
70.000000	+5.62164101E+01	+5.93627436E+01	+1.83938499E+00	+5.03569746E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
71.000000	+5.48116562E+01	+5.79743191E+01	+1.84456153E+00	+5.24921683E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
72.000000	+5.35387700E+01	+5.67183091E+01	+1.84988342E+00	+5.38518284E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
73.000000	+5.23990481E+01	+5.55959581E+01	+1.85533190E+00	+5.61059986E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
74.000000	+5.13927671E+01	+5.46081853E+01	+1.86110462E+00	+5.81946140E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
75.000000	+5.05208451E+01	+5.37551811E+01	+1.86697082E+00	+5.77487187E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
76.000000	+4.97831238E+01	+5.30358946E+01	+1.87265437E+00	+5.42586682E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
77.000000	+4.91781048E+01	+5.24477300E+01	+1.87782255E+00	+4.90119736E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
78.000000	+4.87016803E+01	+5.19864928E+01	+1.88245676E+00	+4.46330346E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
79.000000	+4.83477385E+01	+5.16466811E+01	+1.88674916E+00	+4.36155244E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
80.000000	+4.81089001E+01	+5.14224917E+01	+1.89117987E+00	+4.58506924E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
81.000000	+4.79788770E+01	+5.13082105E+01	+1.89591930E+00	+4.99956600E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
82.000000	+4.79514077E+01	+5.12982986E+01	+1.90117900E+00	+5.45234762E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
83.000000	+4.80220780E+01	+5.13879155E+01	+1.90682399E+00	+5.78425344E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
84.000000	+4.81869701E+01	+5.15728043E+01	+1.91274751E+00	+6.05782157E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
85.000000	+4.84419224E+01	+5.18487872E+01	+1.91893964E+00	+6.37389892E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
86.000000	+4.87825898E+01	+5.22118622E+01	+1.92549530E+00	+6.73749738E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
87.000000	+4.92051330E+01	+5.26582160E+01	+1.93241463E+00	+7.20451557E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
88.000000	+4.97049232E+01	+5.31839658E+01	+1.93990433E+00	+7.76373099E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
89.000000	+5.02779218E+01	+5.37850408E+01	+1.94794209E+00	+8.15961203E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
90.000000	+5.09210990E+01	+5.44573827E+01	+1.95622356E+00	+8.74728797E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
91.000000	+5.16278174E+01	+5.51968318E+01	+1.96543667E+00	+9.05612398E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
92.000000	+5.23981689E+01	+5.59990863E+01	+1.97433581E+00	+9.62171133E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
93.000000	+5.32213736E+01	+5.68597332E+01	+1.98468009E+00	+1.00250916E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
94.000000	+5.41005903E+01	+5.77744353E+01	+1.99438599E+00	+1.05489886E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
95.000000	+5.50233539E+01	+5.87392909E+01	+2.00577807E+00	+1.11885333E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
96.000000	+5.59940092E+01	+5.97509909E+01	+2.01676306E+00	+1.13933173E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
97.000000	+5.70055317E+01	+6.08071146E+01	+2.02856470E+00	+1.21288341E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
98.000000	+5.80566105E+01	+6.19058421E+01	+2.04102072E+00	+1.18842290E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
99.000000	+5.91529829E+01	+6.30460060E+01	+2.05233316E+00	+1.07406463E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
25.000000	+2.12199885E+02	+2.13208252E+02	+7.01479275E-01	+4.82806081E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
25.500000	+2.10908850E+02	+2.11942061E+02	+7.25818869E-01	+4.90777676E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
26.000000	+2.09545605E+02	+2.10604695E+02	+7.50557043E-01	+4.98206006E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
26.500000	+2.08111785E+02	+2.09197776E+02	+7.75639470E-01	+5.03974988E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
27.000000	+2.06609431E+02	+2.07723264E+02	+8.00954542E-01	+5.08906637E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
27.500000	+2.05040727E+02	+2.06183414E+02	+8.26530134E-01	+5.13851792E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
28.000000	+2.03408149E+02	+2.04580713E+02	+8.52339721E-01	+5.17668167E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
28.500000	+2.01714428E+02	+2.02917826E+02	+8.78296950E-01	+5.20723289E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
29.000000	+1.99962295E+02	+2.01197534E+02	+9.04412050E-01	+5.23251639E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
29.500000	+1.98154652E+02	+1.99422695E+02	+9.30622114E-01	+5.24044311E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
30.000000	+1.96294539E+02	+1.97596237E+02	+9.56816481E-01	+5.23706080E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
30.500000	+1.94384915E+02	+1.95721136E+02	+9.82992722E-01	+5.22777334E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
31.000000	+1.92428840E+02	+1.93800397E+02	+1.00909421E+00	+5.20343806E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
31.500000	+1.90429468E+02	+1.91837059E+02	+1.03502710E+00	+5.17036426E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
32.000000	+1.88389831E+02	+1.89834168E+02	+1.06079786E+00	+5.13313672E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
32.500000	+1.86313040E+02	+1.87794772E+02	+1.08635847E+00	+5.08310702E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
33.000000	+1.84202264E+02	+1.85721917E+02	+1.11162893E+00	+5.02689860E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
33.500000	+1.82060506E+02	+1.83618626E+02	+1.13662746E+00	+4.96867821E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
34.000000	+1.79890816E+02	+1.81487882E+02	+1.16131571E+00	+4.89952445E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
34.500000	+1.77696267E+02	+1.79332630E+02	+1.18562270E+00	+4.82602542E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
35.000000	+1.75479726E+02	+1.77155757E+02	+1.20957596E+00	+4.75242428E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
35.500000	+1.73244083E+02	+1.74960089E+02	+1.23314694E+00	+4.66988547E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
36.000000	+1.70992234E+02	+1.72748390E+02	+1.25627482E+00	+4.58543208E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
36.500000	+1.68726826E+02	+1.70523350E+02	+1.27900126E+00	+4.50344944E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
37.000000	+1.66450520E+02	+1.68287572E+02	+1.30130931E+00	+4.41441011E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
37.500000	+1.64165977E+02	+1.66043584E+02	+1.32314537E+00	+4.32572369E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
38.000000	+1.61875562E+02	+1.63793824E+02	+1.34456655E+00	+4.24206423E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
38.500000	+1.59581656E+02	+1.61540626E+02	+1.36556601E+00	+4.15210362E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
39.000000	+1.57286652E+02	+1.59286239E+02	+1.38608759E+00	+4.06356100E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
39.500000	+1.54992598E+02	+1.57032812E+02	+1.40620162E+00	+3.98231674E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
40.000000	+1.52701560E+02	+1.54782383E+02	+1.42591075E+00	+3.89391547E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
40.500000	+1.50415676E+02	+1.52536901E+02	+1.44514077E+00	+3.80573076E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
41.000000	+1.48136671E+02	+1.50298211E+02	+1.46396806E+00	+3.72699313E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
41.500000	+1.45866272E+02	+1.48068047E+02	+1.48241070E+00	+3.63929405E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
42.000000	+1.43606397E+02	+1.45848050E+02	+1.50036100E+00	+3.54766588E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
42.500000	+1.41358487E+02	+1.43639775E+02	+1.51788736E+00	+3.46757450E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
43.000000	+1.39123910E+02	+1.41444658E+02	+1.53503675E+00	+3.37648017E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
43.500000	+1.36904418E+02	+1.39264049E+02	+1.55165216E+00	+3.27275042E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
44.000000	+1.34701265E+02	+1.37099222E+02	+1.56776425E+00	+3.18316257E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
44.500000	+1.32515398E+02	+1.34951347E+02	+1.58348379E+00	+3.08498964E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
45.000000	+1.30348420E+02	+1.32821506E+02	+1.59861415E+00	+2.95918610E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
45.500000	+1.28201604E+02	+1.30710715E+02	+1.61307565E+00	+2.84669810E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
46.000000	+1.26075408E+02	+1.28619907E+02	+1.62708113E+00	+2.74442645E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
46.500000	+1.23971008E+02	+1.26549933E+02	+1.64051992E+00	+2.60398753E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
47.000000	+1.21889946E+02	+1.24501574E+02	+1.65312100E+00	+2.45702857E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
47.500000	+1.19832469E+02	+1.22475544E+02	+1.66509020E+00	+2.35161828E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
48.000000	+1.17798723E+02	+1.20472495E+02	+1.67663719E+00	+2.23675821E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
48.500000	+1.15790158E+02	+1.18493018E+02	+1.68745778E+00	+2.07578601E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
49.000000	+1.13807774E+02	+1.16537627E+02	+1.69739505E+00	+1.93358113E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
49.500000	+1.11851148E+02	+1.14606779E+02	+1.70679359E+00	+1.82583825E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
12.500000	+2.21530727E+02	+2.22148556E+02	+2.11603619E-01	+3.02531800E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
12.750000	+2.21717818E+02	+2.22340373E+02	+2.19224740E-01	+3.07157902E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
13.000000	+2.21892755E+02	+2.22520145E+02	+2.26961514E-01	+3.11503092E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
13.250000	+2.22055316E+02	+2.22687644E+02	+2.34799894E-01	+3.15567069E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
13.500000	+2.22205277E+02	+2.22842645E+02	+2.42739867E-01	+3.19865566E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
13.750000	+2.22342405E+02	+2.22984928E+02	+2.50793173E-01	+3.24580578E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
14.000000	+2.22466478E+02	+2.23114274E+02	+2.58968896E-01	+3.29374094E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
14.250000	+2.22577282E+02	+2.23230473E+02	+2.67261877E-01	+3.33739068E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
14.500000	+2.22674618E+02	+2.23333315E+02	+2.75655849E-01	+3.37520516E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
14.750000	+2.22758286E+02	+2.23422594E+02	+2.84137903E-01	+3.41068655E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
15.000000	+2.22828081E+02	+2.23498107E+02	+2.92709282E-01	+3.44870056E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
15.250000	+2.22883788E+02	+2.23559651E+02	+3.01381406E-01	+3.49040968E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
15.500000	+2.22925203E+02	+2.23607025E+02	+3.10161331E-01	+3.53207343E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
15.750000	+2.22952129E+02	+2.23640033E+02	+3.19041773E-01	+3.56894251E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
16.000000	+2.22964382E+02	+2.23658480E+02	+3.28006043E-01	+3.60019536E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
16.250000	+2.22961775E+02	+2.23662174E+02	+3.37042750E-01	+3.62980206E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
16.500000	+2.22944112E+02	+2.23650923E+02	+3.46155053E-01	+3.66241973E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
16.750000	+2.22911192E+02	+2.23624535E+02	+3.55354849E-01	+3.69855803E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
17.000000	+2.22862820E+02	+2.23582823E+02	+3.64647844E-01	+3.73402851E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
17.250000	+2.22798812E+02	+2.23525599E+02	+3.74024991E-01	+3.76428118E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
17.500000	+2.22718995E+02	+2.23452679E+02	+3.83469249E-01	+3.78916719E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
17.750000	+2.22623192E+02	+2.23363880E+02	+3.92970827E-01	+3.81319491E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
18.000000	+2.22511216E+02	+2.23259021E+02	+4.02535224E-01	+3.84096721E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
18.250000	+2.22382873E+02	+2.23137923E+02	+4.12175663E-01	+3.87246531E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
18.500000	+2.22237979E+02	+2.23000405E+02	+4.21897551E-01	+3.90306699E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
18.750000	+2.22076365E+02	+2.22846295E+02	+4.31690998E-01	+3.92836041E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
19.000000	+2.21897870E+02	+2.22675420E+02	+4.41539353E-01	+3.94885283E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
19.250000	+2.21702329E+02	+2.22487611E+02	+4.51435262E-01	+3.96970284E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
19.500000	+2.21489567E+02	+2.22282704E+02	+4.61387867E-01	+3.99565134E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
19.750000	+2.21259408E+02	+2.22060536E+02	+4.71413519E-01	+4.02627072E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
20.000000	+2.21011684E+02	+2.21820950E+02	+4.81519220E-01	+4.05643137E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
20.250000	+2.20746250E+02	+2.21563793E+02	+4.91695676E-01	+4.08162898E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
20.500000	+2.20462970E+02	+2.21288921E+02	+5.01927365E-01	+4.10282032E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
20.750000	+2.20161710E+02	+2.20996198E+02	+5.12209777E-01	+4.12581098E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
21.000000	+2.19842327E+02	+2.20685493E+02	+5.22556420E-01	+4.15569872E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
21.250000	+2.19504677E+02	+2.20356686E+02	+5.32988271E-01	+4.19191442E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
21.500000	+2.19148638E+02	+2.20009663E+02	+5.43515992E-01	+4.22890254E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
21.750000	+2.18774111E+02	+2.19644327E+02	+5.54132784E-01	+4.26185460E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
22.000000	+2.18381018E+02	+2.19260589E+02	+5.64825265E-01	+4.29178144E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
22.250000	+2.17969283E+02	+2.18858374E+02	+5.75591691E-01	+4.32478927E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
22.500000	+2.17538826E+02	+2.18437623E+02	+5.86449212E-01	+4.36617979E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
22.750000	+2.17089573E+02	+2.17998287E+02	+5.97422590E-01	+4.41517808E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
23.000000	+2.16621474E+02	+2.17540334E+02	+6.08525102E-01	+4.46551432E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
23.250000	+2.16134516E+02	+2.17063747E+02	+6.19750161E-01	+4.51129625E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
23.500000	+2.15628708E+02	+2.16568529E+02	+6.31081583E-01	+4.55238551E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
23.750000	+2.15104074E+02	+2.16054699E+02	+6.42512089E-01	+4.59404231E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
24.000000	+2.14560634E+02	+2.15522293E+02	+6.54051795E-01	+4.64131489E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
24.250000	+2.13998420E+02	+2.14971364E+02	+6.65718663E-01	+4.69378583E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
24.500000	+2.13417489E+02	+2.14401984E+02	+6.77520724E-01	+4.74579097E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
24.750000	+2.12817936E+02	+2.13814243E+02	+6.89447618E-01	+4.79572435E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
6.250000	+2.13761945E+02	+2.14293879E+02	+6.19107016E-02	+1.77813658E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
6.375000	+2.13954663E+02	+2.14487790E+02	+6.41517006E-02	+1.80746183E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
6.500000	+2.14146988E+02	+2.14681331E+02	+6.64293562E-02	+1.83684692E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
6.625000	+2.14338820E+02	+2.14874401E+02	+6.87438179E-02	+1.86558229E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
6.750000	+2.14530062E+02	+2.15066903E+02	+7.10933119E-02	+1.89230425E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
6.875000	+2.14720624E+02	+2.15258745E+02	+7.34745785E-02	+1.91614716E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
7.000000	+2.14910418E+02	+2.15449836E+02	+7.58836798E-02	+1.93695983E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
7.125000	+2.15099357E+02	+2.15640090E+02	+7.83169781E-02	+1.95534312E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
7.250000	+2.15287361E+02	+2.15829423E+02	+8.07720376E-02	+1.97249546E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
7.375000	+2.15474347E+02	+2.16017753E+02	+8.32482168E-02	+1.98990558E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
7.500000	+2.15660237E+02	+2.16205002E+02	+8.57468015E-02	+2.00897462E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
7.625000	+2.15844953E+02	+2.16391095E+02	+8.82706533E-02	+2.03066979E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
7.750000	+2.16028421E+02	+2.16575958E+02	+9.08234760E-02	+2.05530101E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
7.875000	+2.16210566E+02	+2.16759521E+02	+9.34089058E-02	+2.08247509E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
8.000000	+2.16391320E+02	+2.16941716E+02	+9.60296637E-02	+2.11123190E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
8.125000	+2.16570616E+02	+2.17122476E+02	+9.86869856E-02	+2.14031866E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
8.250000	+2.16748389E+02	+2.17301738E+02	+1.01380460E-01	+2.16852521E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
8.375000	+2.16924580E+02	+2.17479441E+02	+1.04108299E-01	+2.19499168E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
8.500000	+2.17099130E+02	+2.17655523E+02	+1.06867940E-01	+2.21941037E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
8.625000	+2.17271981E+02	+2.17829929E+02	+1.09656825E-01	+2.24207311E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
8.750000	+2.17443079E+02	+2.18002600E+02	+1.12473122E-01	+2.26375689E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
8.875000	+2.17612367E+02	+2.18173482E+02	+1.15316217E-01	+2.28548337E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
9.000000	+2.17779794E+02	+2.18342521E+02	+1.18186831E-01	+2.30822203E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
9.125000	+2.17945304E+02	+2.18509666E+02	+1.21086772E-01	+2.33262117E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
9.250000	+2.18108847E+02	+2.18674866E+02	+1.24018384E-01	+2.35884055E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
9.375000	+2.18270373E+02	+2.18838072E+02	+1.26983873E-01	+2.38652892E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
9.500000	+2.18429831E+02	+2.18999237E+02	+1.29984706E-01	+2.41494638E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
9.625000	+2.18587177E+02	+2.19158314E+02	+1.33021239E-01	+2.44319136E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
9.750000	+2.18742365E+02	+2.19315259E+02	+1.36092684E-01	+2.47046429E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
9.875000	+2.18895351E+02	+2.19470027E+02	+1.39197400E-01	+2.49629286E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
10.000000	+2.19046095E+02	+2.19622575E+02	+1.42333417E-01	+2.52065691E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
10.125000	+2.19194554E+02	+2.19772862E+02	+1.45499042E-01	+2.54398068E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
10.250000	+2.19340688E+02	+2.19920847E+02	+1.48693368E-01	+2.56699722E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
10.375000	+2.19484457E+02	+2.20066489E+02	+1.51916535E-01	+2.59052571E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
10.500000	+2.19625820E+02	+2.20209748E+02	+1.55169683E-01	+2.61522672E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
10.625000	+2.19764737E+02	+2.20350587E+02	+1.58454602E-01	+2.64140602E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
10.750000	+2.19901169E+02	+2.20488966E+02	+1.61773198E-01	+2.66892296E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
10.875000	+2.20035078E+02	+2.20624850E+02	+1.65126909E-01	+2.69722880E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
11.000000	+2.20166427E+02	+2.20758201E+02	+1.68516270E-01	+2.72552236E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
11.125000	+2.20295181E+02	+2.20888985E+02	+1.71940715E-01	+2.75297740E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
11.250000	+2.20421305E+02	+2.21017166E+02	+1.75398713E-01	+2.77897647E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
11.375000	+2.20544767E+02	+2.21142711E+02	+1.78888156E-01	+2.80328502E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
11.500000	+2.20665534E+02	+2.21265585E+02	+1.82406926E-01	+2.82611734E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
11.625000	+2.20783572E+02	+2.21385756E+02	+1.85953450E-01	+2.84807588E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
11.750000	+2.20898851E+02	+2.21503190E+02	+1.89527115E-01	+2.86998114E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
11.875000	+2.21011337E+02	+2.21617856E+02	+1.93128403E-01	+2.89263986E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
12.000000	+2.21120996E+02	+2.21729721E+02	+1.96758715E-01	+2.91661641E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
12.125000	+2.21227797E+02	+2.21838755E+02	+2.00419944E-01	+2.94207206E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
12.250000	+2.21331706E+02	+2.21944925E+02	+2.04113895E-01	+2.96871713E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
12.375000	+2.21432693E+02	+2.22048202E+02	+2.07841737E-01	+2.99582917E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
3.125000	+2.09198239E+02	+2.09706078E+02	+1.55562222E-02	+1.15226875E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
3.187500	+2.09276342E+02	+2.09784549E+02	+1.62800000E-02	+1.16382028E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
3.250000	+2.09355364E+02	+2.09863942E+02	+1.70109976E-02	+1.17500701E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
3.312500	+2.09435278E+02	+2.09944231E+02	+1.77487588E-02	+1.18569369E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
3.375000	+2.09516057E+02	+2.10025389E+02	+1.84931147E-02	+1.19630164E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
3.437500	+2.09597675E+02	+2.10107390E+02	+1.92441359E-02	+1.20717107E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
3.500000	+2.09680106E+02	+2.10190208E+02	+2.00020785E-02	+1.21855407E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
3.562500	+2.09763324E+02	+2.10273816E+02	+2.07673284E-02	+1.23061513E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
3.625000	+2.09847302E+02	+2.10358189E+02	+2.15403474E-02	+1.24343759E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
3.687500	+2.09932015E+02	+2.10443302E+02	+2.23216254E-02	+1.25703425E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
3.750000	+2.10017439E+02	+2.10529129E+02	+2.31116402E-02	+1.27136075E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
3.812500	+2.10103546E+02	+2.10615646E+02	+2.39108264E-02	+1.28633012E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
3.875000	+2.10190313E+02	+2.10702827E+02	+2.47195529E-02	+1.30182742E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
3.937500	+2.10277715E+02	+2.10790648E+02	+2.55381106E-02	+1.31772342E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
4.000000	+2.10365727E+02	+2.10879086E+02	+2.63667072E-02	+1.33388675E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
4.062500	+2.10454326E+02	+2.10968116E+02	+2.72054691E-02	+1.35019385E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
4.125000	+2.10543488E+02	+2.11057714E+02	+2.80544495E-02	+1.36653649E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
4.187500	+2.10633190E+02	+2.11147857E+02	+2.89136397E-02	+1.38282649E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
4.250000	+2.10723407E+02	+2.11238523E+02	+2.97829826E-02	+1.39899785E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
4.312500	+2.10814119E+02	+2.11329687E+02	+3.06623870E-02	+1.41500618E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
4.375000	+2.10905301E+02	+2.11421329E+02	+3.15517403E-02	+1.43082592E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
4.437500	+2.10996933E+02	+2.11513425E+02	+3.24509194E-02	+1.44644580E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
4.500000	+2.11088992E+02	+2.11605954E+02	+3.33597976E-02	+1.46186309E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
4.562500	+2.11181458E+02	+2.11698894E+02	+3.42782483E-02	+1.47707735E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
4.625000	+2.11274308E+02	+2.11792224E+02	+3.52061443E-02	+1.49208451E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
4.687500	+2.11367521E+02	+2.11885924E+02	+3.61433539E-02	+1.50687188E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
4.750000	+2.11461079E+02	+2.11979972E+02	+3.70897341E-02	+1.52141457E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
4.812500	+2.11554960E+02	+2.12074349E+02	+3.80451221E-02	+1.53567404E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
4.875000	+2.11649144E+02	+2.12169034E+02	+3.90093267E-02	+1.54959863E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
4.937500	+2.11743613E+02	+2.12264009E+02	+3.99821204E-02	+1.56312629E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
5.000000	+2.11838347E+02	+2.12359253E+02	+4.09632345E-02	+1.57618933E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
5.062500	+2.11933327E+02	+2.12454749E+02	+4.19523571E-02	+1.58872052E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
5.125000	+2.12028534E+02	+2.12550477E+02	+4.29491352E-02	+1.60066025E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
5.187500	+2.12123952E+02	+2.12646419E+02	+4.39531824E-02	+1.61196393E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
5.250000	+2.12219562E+02	+2.12742557E+02	+4.49640901E-02	+1.62260889E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
5.312500	+2.12315346E+02	+2.12838874E+02	+4.59814435E-02	+1.63260018E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
5.375000	+2.12411288E+02	+2.12935351E+02	+4.70048403E-02	+1.64197465E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
5.437500	+2.12507370E+02	+2.13031973E+02	+4.80339118E-02	+1.65080268E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
5.500000	+2.12603576E+02	+2.13128722E+02	+4.90683437E-02	+1.65918752E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
5.562500	+2.12699889E+02	+2.13225581E+02	+5.01078962E-02	+1.66726186E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
5.625000	+2.12796293E+02	+2.13322535E+02	+5.11524210E-02	+1.67518203E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
5.687500	+2.12892773E+02	+2.13419567E+02	+5.22018737E-02	+1.68311995E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
5.750000	+2.12989312E+02	+2.13516662E+02	+5.32563210E-02	+1.69125350E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
5.812500	+2.13085895E+02	+2.13613804E+02	+5.43159406E-02	+1.69975587E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
5.875000	+2.13182506E+02	+2.13710978E+02	+5.53810158E-02	+1.70878479E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
5.937500	+2.13279131E+02	+2.13808169E+02	+5.64519216E-02	+1.71847222E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
6.000000	+2.13375755E+02	+2.13905363E+02	+5.75291061E-02	+1.72891547E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
6.062500	+2.13472362E+02	+2.14002545E+02	+5.86130659E-02	+1.74017030E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
6.125000	+2.13568939E+02	+2.14099700E+02	+5.97043189E-02	+1.75224644E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
6.187500	+2.13665471E+02	+2.14196816E+02	+6.08033740E-02	+1.76472974E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.562500	+2.07622560E+02	+2.08124042E+02	+2.95987853E-03	+5.18722277E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.593750	+2.07645559E+02	+2.08147122E+02	+3.12227776E-03	+5.20632803E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.625000	+2.07668958E+02	+2.08170603E+02	+3.28527403E-03	+5.22721900E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.656250	+2.07692755E+02	+2.08194482E+02	+3.44897895E-03	+5.25222581E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.687500	+2.07716946E+02	+2.08218756E+02	+3.61353815E-03	+5.28237593E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.718750	+2.07741528E+02	+2.08243421E+02	+3.77912744E-03	+5.31857910E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.750000	+2.07766498E+02	+2.08268475E+02	+3.94594934E-03	+5.36163729E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.781250	+2.07791853E+02	+2.08293915E+02	+4.11422977E-03	+5.41225308E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.812500	+2.07817590E+02	+2.08319737E+02	+4.28421516E-03	+5.47103645E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.843750	+2.07843706E+02	+2.08345939E+02	+4.45616955E-03	+5.53850946E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.875000	+2.07870196E+02	+2.08372517E+02	+4.63037200E-03	+5.61510857E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.906250	+2.07897059E+02	+2.08399468E+02	+4.80711384E-03	+5.70118486E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.937500	+2.07924290E+02	+2.08426789E+02	+4.98669605E-03	+5.79700222E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.968750	+2.07951886E+02	+2.08454477E+02	+5.16942648E-03	+5.90273379E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
2.000000	+2.07979844E+02	+2.08482529E+02	+5.35561691E-03	+6.01845732E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
2.031250	+2.08008161E+02	+2.08510941E+02	+5.54558006E-03	+6.14414997E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
2.062500	+2.08036832E+02	+2.08539710E+02	+5.73962629E-03	+6.27968291E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
2.093750	+2.08065855E+02	+2.08568833E+02	+5.93806024E-03	+6.42481687E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
2.125000	+2.08095226E+02	+2.08598306E+02	+6.14117734E-03	+6.57919860E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
2.156250	+2.08124941E+02	+2.08628126E+02	+6.34926015E-03	+6.74235926E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
2.187500	+2.08154998E+02	+2.08658290E+02	+6.56257479E-03	+6.91371498E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
2.218750	+2.08185392E+02	+2.08688794E+02	+6.78136734E-03	+7.09256983E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
2.250000	+2.08216120E+02	+2.08719636E+02	+7.00586041E-03	+7.27812167E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
2.281250	+2.08247179E+02	+2.08750811E+02	+7.23624994E-03	+7.46947085E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
2.312500	+2.08278566E+02	+2.08782316E+02	+7.47270234E-03	+7.66563128E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
2.343750	+2.08310275E+02	+2.08814148E+02	+7.71535190E-03	+7.86554468E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
2.375000	+2.08342305E+02	+2.08846304E+02	+7.96429888E-03	+8.06809669E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
2.406250	+2.08374652E+02	+2.08878779E+02	+8.21960794E-03	+8.27213472E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
2.437500	+2.08407312E+02	+2.08911571E+02	+8.48130730E-03	+8.47648766E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
2.468750	+2.08440282E+02	+2.08944676E+02	+8.74938842E-03	+8.67998593E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
2.500000	+2.08473559E+02	+2.08978091E+02	+9.02380642E-03	+8.88148198E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
2.531250	+2.08507138E+02	+2.09011812E+02	+9.30448105E-03	+9.07987043E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
2.562500	+2.08541017E+02	+2.09045835E+02	+9.59129832E-03	+9.27410724E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
2.593750	+2.08575192E+02	+2.09080158E+02	+9.88411275E-03	+9.46322740E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
2.625000	+2.08609660E+02	+2.09114777E+02	+1.01827500E-02	+9.64636066E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
2.656250	+2.08644417E+02	+2.09149688E+02	+1.04870103E-02	+9.82274494E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
2.687500	+2.08679460E+02	+2.09184888E+02	+1.07966716E-02	+9.99173711E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
2.718750	+2.08714786E+02	+2.09220373E+02	+1.11114939E-02	+1.01528207E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
2.750000	+2.08750392E+02	+2.09256140E+02	+1.14312229E-02	+1.03056107E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
2.781250	+2.08786273E+02	+2.09292186E+02	+1.17555945E-02	+1.04498556E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
2.812500	+2.08822428E+02	+2.09328506E+02	+1.20843389E-02	+1.05854358E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
2.843750	+2.08858851E+02	+2.09365098E+02	+1.24171843E-02	+1.07123601E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
2.875000	+2.08895541E+02	+2.09401959E+02	+1.27538614E-02	+1.08307587E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
2.906250	+2.08932493E+02	+2.09439083E+02	+1.30941067E-02	+1.09408746E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
2.937500	+2.08969705E+02	+2.09476469E+02	+1.34376660E-02	+1.10430530E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
2.968750	+2.09007173E+02	+2.09514113E+02	+1.37842975E-02	+1.11377289E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
3.000000	+2.09044894E+02	+2.09552011E+02	+1.41337741E-02	+1.12254139E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
3.031250	+2.09082864E+02	+2.09590160E+02	+1.44858859E-02	+1.13066819E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
3.062500	+2.09121081E+02	+2.09628556E+02	+1.48404417E-02	+1.13821548E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
3.093750	+2.09159540E+02	+2.09667197E+02	+1.51972705E-02	+1.14548907E-02	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.781250	+2.07185210E+02	+2.07685142E+02	-1.36422003E-04	+6.98033710E-04	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.796875	+2.07191252E+02	+2.07691191E+02	-1.23826075E-04	+9.14245048E-04	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.812500	+2.07197409E+02	+2.07697355E+02	-1.07851845E-04	+1.12906548E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.828125	+2.07203679E+02	+2.07703635E+02	-8.85427787E-05	+1.34081202E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.843750	+2.07210063E+02	+2.07710030E+02	-6.59514694E-05	+1.54892048E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.859375	+2.07216560E+02	+2.07716540E+02	-4.01390136E-05	+1.75286712E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.875000	+2.07223170E+02	+2.07723165E+02	-1.11743720E-05	+1.95216982E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.890625	+2.07229893E+02	+2.07729904E+02	+2.08662933E-05	+2.14638925E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.906250	+2.07236729E+02	+2.07736757E+02	+5.59002920E-05	+2.33512956E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.921875	+2.07243678E+02	+2.07743725E+02	+9.38390921E-05	+2.51803885E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.937500	+2.07250739E+02	+2.07750806E+02	+1.34589006E-04	+2.69480942E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.953125	+2.07257912E+02	+2.07758001E+02	+1.78051887E-04	+2.86517736E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.968750	+2.07265197E+02	+2.07765309E+02	+2.24125798E-04	+3.02892212E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.984375	+2.07272593E+02	+2.07772730E+02	+2.72705703E-04	+3.18586592E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.000000	+2.07280102E+02	+2.07780264E+02	+3.23684108E-04	+3.33587271E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.015625	+2.07287721E+02	+2.07787910E+02	+3.76951725E-04	+3.47884715E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.031250	+2.07295452E+02	+2.07795668E+02	+4.32398082E-04	+3.61473268E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.046875	+2.07303293E+02	+2.07803538E+02	+4.89912121E-04	+3.74351038E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.062500	+2.07311245E+02	+2.07811520E+02	+5.49382781E-04	+3.86519720E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.078125	+2.07319307E+02	+2.07819613E+02	+6.10699534E-04	+3.97984387E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.093750	+2.07327480E+02	+2.07827817E+02	+6.73752902E-04	+4.08753283E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.109375	+2.07335762E+02	+2.07836132E+02	+7.38434935E-04	+4.18837613E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.125000	+2.07344154E+02	+2.07844557E+02	+8.04639656E-04	+4.28251337E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.140625	+2.07352656E+02	+2.07853092E+02	+8.72263477E-04	+4.37010918E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.156250	+2.07361267E+02	+2.07861738E+02	+9.41205568E-04	+4.45135099E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.171875	+2.07369987E+02	+2.07870493E+02	+1.01136820E-03	+4.52644672E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.187500	+2.07378815E+02	+2.07879357E+02	+1.08265703E-03	+4.59562251E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.203125	+2.07387752E+02	+2.07888330E+02	+1.15498140E-03	+4.65912019E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.218750	+2.07396797E+02	+2.07897411E+02	+1.22825453E-03	+4.71719519E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.234375	+2.07405950E+02	+2.07906602E+02	+1.30239375E-03	+4.77011438E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.250000	+2.07415210E+02	+2.07915900E+02	+1.37732061E-03	+4.81815367E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.265625	+2.07424578E+02	+2.07925305E+02	+1.45296105E-03	+4.86159610E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.281250	+2.07434053E+02	+2.07934819E+02	+1.52924549E-03	+4.90073001E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.296875	+2.07443635E+02	+2.07944439E+02	+1.60610886E-03	+4.93584700E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.312500	+2.07453323E+02	+2.07954166E+02	+1.68349071E-03	+4.96724010E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.328125	+2.07463118E+02	+2.07963999E+02	+1.76133512E-03	+4.99520241E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.343750	+2.07473018E+02	+2.07973939E+02	+1.83959078E-03	+5.02002545E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.359375	+2.07483024E+02	+2.07983984E+02	+1.91821091E-03	+5.04199772E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.375000	+2.07493135E+02	+2.07994135E+02	+1.99715321E-03	+5.06140359E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.390625	+2.07503351E+02	+2.08004390E+02	+2.07637977E-03	+5.07852236E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.406250	+2.07513672E+02	+2.08014751E+02	+2.15585703E-03	+5.09362689E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.421875	+2.07524097E+02	+2.08025216E+02	+2.23555561E-03	+5.10698296E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.437500	+2.07534626E+02	+2.08035785E+02	+2.31545025E-03	+5.11884883E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.453125	+2.07545258E+02	+2.08046458E+02	+2.39551964E-03	+5.12947415E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.468750	+2.07555994E+02	+2.08057234E+02	+2.47574632E-03	+5.13910003E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.484375	+2.07566833E+02	+2.08068113E+02	+2.55611652E-03	+5.14795832E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.500000	+2.07577775E+02	+2.08079095E+02	+2.63662002E-03	+5.15627134E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.515625	+2.07588818E+02	+2.08090179E+02	+2.71725000E-03	+5.16425206E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.531250	+2.07599964E+02	+2.08101365E+02	+2.79800289E-03	+5.17210382E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
1.546875	+2.07611211E+02	+2.08112653E+02	+2.87887824E-03	+5.17994076E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.390625	+2.07071850E+02	+2.07572120E+02	+5.40308468E-04	-3.36318781E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.398438	+2.07073394E+02	+2.07573651E+02	+5.14108382E-04	-3.34403415E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.406250	+2.07074969E+02	+2.07575213E+02	+4.88057934E-04	-3.32302021E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.414062	+2.07076573E+02	+2.07576804E+02	+4.62186191E-04	-3.29830426E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.421875	+2.07078208E+02	+2.07578426E+02	+4.36521930E-04	-3.26992528E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.429688	+2.07079872E+02	+2.07580077E+02	+4.11093608E-04	-3.23792671E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.437500	+2.07081566E+02	+2.07581759E+02	+3.85929325E-04	-3.20235570E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.445312	+2.07083290E+02	+2.07583471E+02	+3.61056801E-04	-3.16326323E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.453125	+2.07085044E+02	+2.07585212E+02	+3.36503337E-04	-3.12070432E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.460938	+2.07086827E+02	+2.07586983E+02	+3.12295796E-04	-3.07473741E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.468750	+2.07088641E+02	+2.07588785E+02	+2.88460565E-04	-3.02542417E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.476562	+2.07090483E+02	+2.07590616E+02	+2.65023543E-04	-2.97283026E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.484375	+2.07092356E+02	+2.07592477E+02	+2.42010092E-04	-2.91702427E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.492188	+2.07094258E+02	+2.07594368E+02	+2.19445039E-04	-2.85807801E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.500000	+2.07096190E+02	+2.07596289E+02	+1.97352624E-04	-2.79606653E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.507812	+2.07098152E+02	+2.07598240E+02	+1.75756499E-04	-2.73106692E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.515625	+2.07100143E+02	+2.07600220E+02	+1.54679703E-04	-2.66315990E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.523438	+2.07102163E+02	+2.07602231E+02	+1.34144626E-04	-2.59242864E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.531250	+2.07104213E+02	+2.07604271E+02	+1.14173005E-04	-2.51895815E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.539062	+2.07106293E+02	+2.07606340E+02	+9.47859049E-05	-2.44283626E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.546875	+2.07108402E+02	+2.07608440E+02	+7.60036888E-05	-2.36415302E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.554688	+2.07110540E+02	+2.07610569E+02	+5.78460140E-05	-2.28300017E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.562500	+2.07112708E+02	+2.07612728E+02	+4.03318112E-05	-2.19947117E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.570312	+2.07114905E+02	+2.07614917E+02	+2.34792769E-05	-2.11366150E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.578125	+2.07117131E+02	+2.07617135E+02	+7.30585035E-06	-2.02566799E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.585938	+2.07119387E+02	+2.07619383E+02	-8.17178547E-06	-1.93558879E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.593750	+2.07121672E+02	+2.07621661E+02	-2.29377245E-05	-1.84352356E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.601562	+2.07123986E+02	+2.07623968E+02	-3.69768411E-05	-1.74957255E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.609375	+2.07126330E+02	+2.07626304E+02	-5.02747955E-05	-1.65383712E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.617188	+2.07128702E+02	+2.07628671E+02	-6.28180460E-05	-1.55641945E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.625000	+2.07131104E+02	+2.07631066E+02	-7.45938494E-05	-1.45742215E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.632812	+2.07133534E+02	+2.07633492E+02	-8.55902671E-05	-1.35694860E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.640625	+2.07135994E+02	+2.07635946E+02	-9.57961713E-05	-1.25510190E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.648438	+2.07138483E+02	+2.07638430E+02	-1.05201234E-04	-1.15198553E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.656250	+2.07141001E+02	+2.07640944E+02	-1.13795945E-04	-1.04770335E-03	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.664062	+2.07143548E+02	+2.07643487E+02	-1.21571599E-04	-9.42358558E-04	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.671875	+2.07146123E+02	+2.07646059E+02	-1.28520298E-04	-8.36053994E-04	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.679688	+2.07148728E+02	+2.07648661E+02	-1.34634943E-04	-7.28892264E-04	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.687500	+2.07151362E+02	+2.07651292E+02	-1.39909239E-04	-6.20975587E-04	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.695312	+2.07154024E+02	+2.07653952E+02	-1.44337686E-04	-5.12404984E-04	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.703125	+2.07156716E+02	+2.07656642E+02	-1.47915567E-04	-4.03280808E-04	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.710938	+2.07159436E+02	+2.07659361E+02	-1.50638949E-04	-2.93702563E-04	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.718750	+2.07162185E+02	+2.07662109E+02	-1.52504670E-04	-1.83768539E-04	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.726562	+2.07164963E+02	+2.07664886E+02	-1.53510332E-04	-7.35756428E-05	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.734375	+2.07167769E+02	+2.07667692E+02	-1.53654289E-04	+3.67803331E-05	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.742188	+2.07170604E+02	+2.07670528E+02	-1.52935640E-04	+1.47205244E-04	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.750000	+2.07173468E+02	+2.07673393E+02	-1.51354207E-04	+2.57606524E-04	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.757812	+2.07176361E+02	+2.07676286E+02	-1.48910538E-04	+3.67893106E-04	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.765625	+2.07179282E+02	+2.07679209E+02	-1.45605877E-04	+4.77976041E-04	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01
0.773438	+2.07182232E+02	+2.07682161E+02	-1.41442162E-04	+5.87935062E-04	+1.09520671E+02	+8.32385654E+02	+1.31574434E-01	+1.00000000E+00	+0.00000000E+00	+1.04726118E+02	+8.32132399E+02	+1.25852711E-01


==> anc/otoc_to_plot_supersymmetric_M800_L1.6242_n100_beta20.0000.dat <==
500.000000	+7.00548546E+00	+1.02051017E+01	+1.85617807E+00	+2.72650750E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
510.000000	+6.92982905E+00	+1.02169813E+01	+1.88316880E+00	+2.67163782E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
520.000000	+6.85405023E+00	+1.02292808E+01	+1.90961083E+00	+2.59874216E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
530.000000	+6.77578663E+00	+1.02383060E+01	+1.93514364E+00	+2.37351569E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
540.000000	+6.69731659E+00	+1.02366343E+01	+1.95708114E+00	+2.11439174E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
550.000000	+6.61323318E+00	+1.02253150E+01	+1.97743147E+00	+2.12528308E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
560.000000	+6.51591019E+00	+1.02089120E+01	+1.99958680E+00	+2.11961808E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
570.000000	+6.41651361E+00	+1.01850121E+01	+2.01982384E+00	+1.84555315E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
580.000000	+6.32824319E+00	+1.01601046E+01	+2.03649786E+00	+1.77294511E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
590.000000	+6.24747137E+00	+1.01519941E+01	+2.05528274E+00	+1.93388265E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
600.000000	+6.16299247E+00	+1.01459647E+01	+2.07517552E+00	+1.76513302E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
610.000000	+6.07199532E+00	+1.01168200E+01	+2.09058540E+00	+1.49750073E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
620.000000	+5.98797441E+00	+1.00920411E+01	+2.10512553E+00	+1.59243208E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
630.000000	+5.91535975E+00	+1.00910800E+01	+2.12243404E+00	+1.69612754E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
640.000000	+5.83671887E+00	+1.00823942E+01	+2.13904808E+00	+1.52135005E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
650.000000	+5.74865955E+00	+1.00533871E+01	+2.15286104E+00	+1.42405989E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
660.000000	+5.67211373E+00	+1.00404495E+01	+2.16752928E+00	+1.59473764E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
670.000000	+5.60049314E+00	+1.00447320E+01	+2.18475579E+00	+1.63039584E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
680.000000	+5.52519791E+00	+1.00383238E+01	+2.20013720E+00	+1.46473459E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
690.000000	+5.44699020E+00	+1.00233474E+01	+2.21405049E+00	+1.36820840E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
700.000000	+5.36599773E+00	+1.00043268E+01	+2.22750137E+00	+1.33544442E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
710.000000	+5.29177043E+00	+9.99200396E+00	+2.24075937E+00	+1.31749032E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
720.000000	+5.21887149E+00	+9.98104409E+00	+2.25385117E+00	+1.25796320E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
730.000000	+5.14637563E+00	+9.96636372E+00	+2.26591864E+00	+1.19933534E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
740.000000	+5.07996206E+00	+9.95774450E+00	+2.27783788E+00	+1.28543441E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
750.000000	+5.01491609E+00	+9.96042635E+00	+2.29162733E+00	+1.53104451E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
760.000000	+4.93623240E+00	+9.96568720E+00	+2.30845877E+00	+1.77343815E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
770.000000	+4.85177049E+00	+9.97583979E+00	+2.32709609E+00	+1.77062414E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
780.000000	+4.77775401E+00	+9.98850543E+00	+2.34387125E+00	+1.47767974E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
790.000000	+4.72050538E+00	+9.99826927E+00	+2.35664968E+00	+1.12716918E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
800.000000	+4.67011841E+00	+9.99967187E+00	+2.36641464E+00	+8.76473884E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
810.000000	+4.62417424E+00	+9.99527022E+00	+2.37417916E+00	+8.21131370E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
820.000000	+4.58137696E+00	+9.99917833E+00	+2.38283726E+00	+1.16003771E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
830.000000	+4.52482013E+00	+1.00219864E+01	+2.39737992E+00	+1.64201135E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
840.000000	+4.45205909E+00	+1.00507360E+01	+2.41567749E+00	+1.52851167E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
850.000000	+4.39038646E+00	+1.00581974E+01	+2.42795015E+00	+8.18309983E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
860.000000	+4.33952958E+00	+1.00305895E+01	+2.43204369E+00	+2.07437553E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
870.000000	+4.28665007E+00	+9.97802422E+00	+2.43209890E+00	+2.34777124E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
880.000000	+4.21998856E+00	+9.93783394E+00	+2.43673923E+00	+8.58590204E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
890.000000	+4.14531413E+00	+9.93526337E+00	+2.44927070E+00	+1.26171889E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
900.000000	+4.08683617E+00	+9.95080371E+00	+2.46197361E+00	+1.17545129E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
910.000000	+4.05283075E+00	+9.98050864E+00	+2.47277973E+00	+1.14873830E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
920.000000	+4.03494699E+00	+1.00351974E+01	+2.48494838E+00	+1.28007482E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
930.000000	+4.00672734E+00	+1.00881219E+01	+2.49838123E+00	+1.13602344E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
940.000000	+3.95929967E+00	+1.00974391E+01	+2.50766884E+00	+5.77019281E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
950.000000	+3.89543095E+00	+1.00474137E+01	+2.50992161E+00	-2.88211855E-05	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
960.000000	+3.82757047E+00	+9.96217270E+00	+2.50709242E+00	-1.76112491E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
970.000000	+3.77315436E+00	+9.90350642E+00	+2.50639936E+00	+2.24741800E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
980.000000	+3.74627843E+00	+9.90851676E+00	+2.51158726E+00	+7.77784496E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
990.000000	+3.73879284E+00	+9.96525233E+00	+2.52195505E+00	+1.29577456E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
250.000000	+3.79867001E+00	+4.63814919E+00	+5.18173577E-01	+3.99218838E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
255.000000	+3.84267741E+00	+4.70019669E+00	+5.39435566E-01	+4.51260731E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
260.000000	+3.90248729E+00	+4.78071661E+00	+5.63299650E-01	+5.03500810E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
265.000000	+3.97625598E+00	+4.87805686E+00	+5.89785647E-01	+5.46632595E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
270.000000	+4.06302725E+00	+4.99059979E+00	+6.17962910E-01	+5.73224799E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
275.000000	+4.16169749E+00	+5.11670216E+00	+6.47108127E-01	+5.93016059E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
280.000000	+4.27052132E+00	+5.25476412E+00	+6.77264516E-01	+6.20269941E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
285.000000	+4.38744003E+00	+5.40355646E+00	+7.09135121E-01	+6.51679712E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
290.000000	+4.51121380E+00	+5.56173382E+00	+7.42432487E-01	+6.77455266E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
295.000000	+4.64064021E+00	+5.72797925E+00	+7.76880648E-01	+6.99346382E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
300.000000	+4.77458557E+00	+5.90120326E+00	+8.12367125E-01	+7.16040764E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
305.000000	+4.91185113E+00	+6.07990330E+00	+8.48484724E-01	+7.28787357E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
310.000000	+5.05054069E+00	+6.26233078E+00	+8.85245861E-01	+7.40022675E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
315.000000	+5.18964072E+00	+6.44741009E+00	+9.22486992E-01	+7.49314168E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
320.000000	+5.32832922E+00	+6.63440898E+00	+9.60177278E-01	+7.50726726E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
325.000000	+5.46617899E+00	+6.82200718E+00	+9.97559665E-01	+7.37427634E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
330.000000	+5.60287380E+00	+7.00890764E+00	+1.03392004E+00	+7.22836528E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
335.000000	+5.73669703E+00	+7.19415840E+00	+1.06984332E+00	+7.15293423E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
340.000000	+5.86677694E+00	+7.37706772E+00	+1.10544938E+00	+7.06382435E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
345.000000	+5.99249068E+00	+7.55662791E+00	+1.14048156E+00	+6.91444333E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
350.000000	+6.11342421E+00	+7.73183818E+00	+1.17459382E+00	+6.75257330E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
355.000000	+6.22914976E+00	+7.90255416E+00	+1.20800729E+00	+6.62379345E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
360.000000	+6.33949417E+00	+8.06873860E+00	+1.24083175E+00	+6.50497239E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
365.000000	+6.44430554E+00	+8.23018294E+00	+1.27305702E+00	+6.41074662E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
370.000000	+6.54234220E+00	+8.38607468E+00	+1.30493922E+00	+6.32851849E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
375.000000	+6.63262160E+00	+8.53517147E+00	+1.33634220E+00	+6.21231684E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
380.000000	+6.71565949E+00	+8.67756305E+00	+1.36706239E+00	+6.10428609E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
385.000000	+6.79178043E+00	+8.81408529E+00	+1.39738506E+00	+6.01331246E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
390.000000	+6.86114063E+00	+8.94463887E+00	+1.42719551E+00	+5.83948223E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
395.000000	+6.92512832E+00	+9.06904141E+00	+1.45577989E+00	+5.57326606E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
400.000000	+6.98407801E+00	+9.18699192E+00	+1.48292817E+00	+5.29691584E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
405.000000	+7.03658852E+00	+9.29712432E+00	+1.50874904E+00	+5.01516721E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
410.000000	+7.08262902E+00	+9.39884003E+00	+1.53307984E+00	+4.77000824E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
415.000000	+7.12174593E+00	+9.49272254E+00	+1.55644913E+00	+4.63992818E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
420.000000	+7.15304055E+00	+9.57925437E+00	+1.57947912E+00	+4.56456970E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
425.000000	+7.17694706E+00	+9.65865657E+00	+1.60209482E+00	+4.40864802E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
430.000000	+7.19556799E+00	+9.73113789E+00	+1.62356560E+00	+4.16490976E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
435.000000	+7.21009179E+00	+9.79734491E+00	+1.64374392E+00	+3.99143992E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
440.000000	+7.21914684E+00	+9.85796942E+00	+1.66348000E+00	+3.92849069E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
445.000000	+7.22177731E+00	+9.91269328E+00	+1.68302883E+00	+3.83235685E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
450.000000	+7.21933446E+00	+9.96124894E+00	+1.70180357E+00	+3.64947237E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
455.000000	+7.21389267E+00	+1.00048269E+01	+1.71952355E+00	+3.48210273E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
460.000000	+7.20626340E+00	+1.00453359E+01	+1.73662460E+00	+3.39861240E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
465.000000	+7.19515643E+00	+1.00825739E+01	+1.75350968E+00	+3.32806885E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
470.000000	+7.17880916E+00	+1.01139578E+01	+1.76990529E+00	+3.17309296E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
475.000000	+7.15812030E+00	+1.01386273E+01	+1.78524061E+00	+2.98699725E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
480.000000	+7.13488168E+00	+1.01590257E+01	+1.79977526E+00	+2.89982334E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
485.000000	+7.10880786E+00	+1.01770097E+01	+1.81423884E+00	+2.89001587E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
490.000000	+7.07822717E+00	+1.01910446E+01	+1.82867542E+00	+2.83972710E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
495.000000	+7.04308202E+00	+1.01996613E+01	+1.84263611E+00	+2.74454898E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
125.000000	+1.09543716E+01	+1.16779361E+01	+3.69581578E-01	+2.71899154E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
127.500000	+1.06426146E+01	+1.13708796E+01	+3.76056933E-01	+2.46129221E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
130.000000	+1.03358187E+01	+1.10683427E+01	+3.81888039E-01	+2.18919324E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
132.500000	+1.00344855E+01	+1.07707658E+01	+3.87002899E-01	+1.90682894E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
135.000000	+9.73899155E+00	+1.04785330E+01	+3.91422184E-01	+1.65419698E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
137.500000	+9.44957889E+00	+1.01919743E+01	+3.95273884E-01	+1.45948261E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
140.000000	+9.16642016E+00	+9.91137806E+00	+3.98719597E-01	+1.32061097E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
142.500000	+8.88969781E+00	+9.63701150E+00	+4.01876939E-01	+1.21192697E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
145.000000	+8.61963572E+00	+9.36912149E+00	+4.04779232E-01	+1.10360092E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
147.500000	+8.35646363E+00	+9.10791241E+00	+4.07394943E-01	+9.75222709E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
150.000000	+8.10039487E+00	+8.85354414E+00	+4.09655345E-01	+8.24193222E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
152.500000	+7.85160271E+00	+8.60615457E+00	+4.11515909E-01	+6.51999252E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
155.000000	+7.61026691E+00	+8.36587545E+00	+4.12915342E-01	+4.62157595E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
157.500000	+7.37651718E+00	+8.13281467E+00	+4.13826697E-01	+2.86435497E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
160.000000	+7.15034262E+00	+7.90703410E+00	+4.14347519E-01	+1.47593718E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
162.500000	+6.93170823E+00	+7.68856404E+00	+4.14564666E-01	+4.75371894E-05	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
165.000000	+6.72056756E+00	+7.47743892E+00	+4.14585205E-01	-2.63629124E-06	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
167.500000	+6.51687599E+00	+7.27372183E+00	+4.14551485E-01	-1.24332618E-05	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
170.000000	+6.32066895E+00	+7.07749326E+00	+4.14523039E-01	-8.63094231E-06	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
172.500000	+6.13200289E+00	+6.88881607E+00	+4.14508330E-01	-2.00410558E-06	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
175.000000	+5.95089647E+00	+6.70771319E+00	+4.14513018E-01	+7.61251021E-06	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
177.500000	+5.77733354E+00	+6.53417553E+00	+4.14546392E-01	+2.72061073E-05	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
180.000000	+5.61126928E+00	+6.36818896E+00	+4.14649049E-01	+5.46011858E-05	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
182.500000	+5.45271409E+00	+6.20976273E+00	+4.14819398E-01	+6.30945522E-05	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
185.000000	+5.30177365E+00	+6.05893215E+00	+4.14964521E-01	+4.39853003E-05	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
187.500000	+5.15851982E+00	+5.91573496E+00	+4.15039325E-01	+3.38334547E-05	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
190.000000	+5.02289610E+00	+5.78018270E+00	+4.15133689E-01	+5.71452390E-05	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
192.500000	+4.89481585E+00	+5.65224739E+00	+4.15325051E-01	+8.72777277E-05	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
195.000000	+4.77425093E+00	+5.53186808E+00	+4.15570077E-01	+1.04358873E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
197.500000	+4.66113566E+00	+5.41896252E+00	+4.15846845E-01	+1.40689385E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
200.000000	+4.55529996E+00	+5.31345024E+00	+4.16273524E-01	+2.35648443E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
202.500000	+4.45654863E+00	+5.21526892E+00	+4.17025088E-01	+3.76953480E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
205.000000	+4.36479268E+00	+5.12437324E+00	+4.18158292E-01	+5.21049413E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
207.500000	+4.28003224E+00	+5.04073176E+00	+4.19630335E-01	+6.48944113E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
210.000000	+4.20226509E+00	+4.96431428E+00	+4.21403012E-01	+7.79741216E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
212.500000	+4.13140352E+00	+4.89507457E+00	+4.23529041E-01	+9.37691582E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
215.000000	+4.06731365E+00	+4.83294406E+00	+4.26091470E-01	+1.12552512E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
217.500000	+4.00984185E+00	+4.77782268E+00	+4.29156666E-01	+1.33718839E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
220.000000	+3.95881134E+00	+4.72957787E+00	+4.32777412E-01	+1.56447260E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
222.500000	+3.91405775E+00	+4.68806955E+00	+4.36979029E-01	+1.80316656E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
225.000000	+3.87541939E+00	+4.65316644E+00	+4.41793245E-01	+2.03897474E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
227.500000	+3.84279389E+00	+4.62473701E+00	+4.47173903E-01	+2.25202561E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
230.000000	+3.81609006E+00	+4.60264413E+00	+4.53053373E-01	+2.44480414E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
232.500000	+3.79519906E+00	+4.58675933E+00	+4.59397924E-01	+2.62601289E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
235.000000	+3.78001291E+00	+4.57696258E+00	+4.66183437E-01	+2.81752286E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
237.500000	+3.77033391E+00	+4.57312429E+00	+4.73485538E-01	+3.03802254E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
240.000000	+3.76595924E+00	+4.57510708E+00	+4.81373550E-01	+3.26914549E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
242.500000	+3.76674978E+00	+4.58277019E+00	+4.89831266E-01	+3.49248551E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
245.000000	+3.77255491E+00	+4.59595653E+00	+4.98835978E-01	+3.69560288E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
247.500000	+3.78324348E+00	+4.61448249E+00	+5.08309280E-01	+3.88303890E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
62.500000	+1.77520043E+01	+1.82695352E+01	+3.44611540E-02	+5.31019865E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
63.750000	+1.76930334E+01	+1.82140696E+01	+4.12114668E-02	+5.49030189E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
65.000000	+1.76291638E+01	+1.81538472E+01	+4.81869087E-02	+5.66697121E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
66.250000	+1.75604027E+01	+1.80888732E+01	+5.53788948E-02	+5.83574034E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
67.500000	+1.74867707E+01	+1.80191649E+01	+6.27762595E-02	+5.99560341E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
68.750000	+1.74083009E+01	+1.79447523E+01	+7.03679033E-02	+6.14536680E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
70.000000	+1.73250410E+01	+1.78656778E+01	+7.81396765E-02	+6.28178330E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
71.250000	+1.72370538E+01	+1.77819964E+01	+8.60723616E-02	+6.40289134E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
72.500000	+1.71444141E+01	+1.76937747E+01	+9.41469049E-02	+6.51006552E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
73.750000	+1.70472072E+01	+1.76010914E+01	+1.02347525E-01	+6.60369876E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
75.000000	+1.69455313E+01	+1.75040367E+01	+1.10656152E-01	+6.68022397E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
76.250000	+1.68394994E+01	+1.74027115E+01	+1.19048085E-01	+6.73663494E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
77.500000	+1.67292352E+01	+1.72972264E+01	+1.27497739E-01	+6.77542448E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
78.750000	+1.66148677E+01	+1.71877010E+01	+1.35986647E-01	+6.80156840E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
80.000000	+1.64965318E+01	+1.70742636E+01	+1.44501660E-01	+6.81549479E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
81.250000	+1.63743734E+01	+1.69570507E+01	+1.53025384E-01	+6.81205950E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
82.500000	+1.62485507E+01	+1.68362056E+01	+1.61531809E-01	+6.78720185E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
83.750000	+1.61192286E+01	+1.67118771E+01	+1.69993388E-01	+6.74394714E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
85.000000	+1.59865719E+01	+1.65842186E+01	+1.78391677E-01	+6.69052737E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
86.250000	+1.58507430E+01	+1.64533877E+01	+1.86719707E-01	+6.63274367E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
87.500000	+1.57119064E+01	+1.63195459E+01	+1.94973536E-01	+6.56869935E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
88.750000	+1.55702349E+01	+1.61828578E+01	+2.03141455E-01	+6.49099386E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
90.000000	+1.54259098E+01	+1.60434902E+01	+2.11201021E-01	+6.39399503E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
91.250000	+1.52791158E+01	+1.59016101E+01	+2.19126443E-01	+6.27954781E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
92.500000	+1.51300325E+01	+1.57573846E+01	+2.26899890E-01	+6.15651832E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
93.750000	+1.49788306E+01	+1.56109800E+01	+2.34517738E-01	+6.03499911E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
95.000000	+1.48256731E+01	+1.54625622E+01	+2.41987388E-01	+5.91978662E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
96.250000	+1.46707217E+01	+1.53122962E+01	+2.49317205E-01	+5.80765447E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
97.500000	+1.45141424E+01	+1.51603460E+01	+2.56506524E-01	+5.68993943E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
98.750000	+1.43561076E+01	+1.50068736E+01	+2.63542053E-01	+5.55829196E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
100.000000	+1.41967921E+01	+1.48520379E+01	+2.70402254E-01	+5.40977352E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
101.250000	+1.40363667E+01	+1.46959938E+01	+2.77066487E-01	+5.24864064E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
102.500000	+1.38749920E+01	+1.45388923E+01	+2.83523856E-01	+5.08440266E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
103.750000	+1.37128151E+01	+1.43808802E+01	+2.89777494E-01	+4.92746038E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
105.000000	+1.35499715E+01	+1.42221007E+01	+2.95842507E-01	+4.78445491E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
106.250000	+1.33865893E+01	+1.40626932E+01	+3.01738631E-01	+4.65561121E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
107.500000	+1.32227962E+01	+1.39027941E+01	+3.07481535E-01	+4.53515959E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
108.750000	+1.30587226E+01	+1.37425357E+01	+3.13076530E-01	+4.41416242E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
110.000000	+1.28945027E+01	+1.35820462E+01	+3.18516941E-01	+4.28413808E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
111.250000	+1.27302725E+01	+1.34214488E+01	+3.23786875E-01	+4.13994869E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
112.500000	+1.25661653E+01	+1.32608617E+01	+3.28866812E-01	+3.98145939E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
113.750000	+1.24023071E+01	+1.31003975E+01	+3.33740524E-01	+3.81324400E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
115.000000	+1.22388128E+01	+1.29401635E+01	+3.38399922E-01	+3.64325511E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
116.250000	+1.20757839E+01	+1.27802616E+01	+3.42848662E-01	+3.48049734E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
117.500000	+1.19133092E+01	+1.26207892E+01	+3.47101166E-01	+3.33197218E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
118.750000	+1.17514690E+01	+1.24618395E+01	+3.51178592E-01	+3.20145082E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
120.000000	+1.15903370E+01	+1.23035021E+01	+3.55104793E-01	+3.08857243E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
121.250000	+1.14299859E+01	+1.21458627E+01	+3.58900023E-01	+2.98882844E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
122.500000	+1.12704897E+01	+1.19890035E+01	+3.62576864E-01	+2.89566761E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
123.750000	+1.11119251E+01	+1.18330031E+01	+3.66139192E-01	+2.80405780E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
31.250000	+1.78046358E+01	+1.82690750E+01	-7.37775889E-02	+2.26244233E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
31.875000	+1.78255184E+01	+1.82906182E+01	-7.23560950E-02	+2.28633823E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
32.500000	+1.78457412E+01	+1.83115095E+01	-7.09196661E-02	+2.31119800E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
33.125000	+1.78652855E+01	+1.83317309E+01	-6.94670975E-02	+2.33794397E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
33.750000	+1.78841332E+01	+1.83512648E+01	-6.79972362E-02	+2.36649374E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
34.375000	+1.79022668E+01	+1.83700940E+01	-6.65089803E-02	+2.39676668E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
35.000000	+1.79196690E+01	+1.83882022E+01	-6.50012778E-02	+2.42868487E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
35.625000	+1.79363233E+01	+1.84055730E+01	-6.34731242E-02	+2.46217396E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
36.250000	+1.79522134E+01	+1.84221908E+01	-6.19235604E-02	+2.49716405E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
36.875000	+1.79673235E+01	+1.84380402E+01	-6.03516692E-02	+2.53359059E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
37.500000	+1.79816380E+01	+1.84531062E+01	-5.87565721E-02	+2.57139529E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
38.125000	+1.79951420E+01	+1.84673741E+01	-5.71374251E-02	+2.61052708E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
38.750000	+1.80078206E+01	+1.84808297E+01	-5.54934133E-02	+2.65094308E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
39.375000	+1.80196592E+01	+1.84934587E+01	-5.38237462E-02	+2.69260955E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
40.000000	+1.80306436E+01	+1.85052474E+01	-5.21276513E-02	+2.73550273E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
40.625000	+1.80407598E+01	+1.85161823E+01	-5.04043678E-02	+2.77960961E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
41.250000	+1.80499941E+01	+1.85262498E+01	-4.86531393E-02	+2.82492847E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
41.875000	+1.80583329E+01	+1.85354371E+01	-4.68732072E-02	+2.87146912E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
42.500000	+1.80657627E+01	+1.85437310E+01	-4.50638029E-02	+2.91925296E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
43.125000	+1.80722705E+01	+1.85511188E+01	-4.32241410E-02	+2.96831268E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
43.750000	+1.80778431E+01	+1.85575881E+01	-4.13534121E-02	+3.01869159E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
44.375000	+1.80824677E+01	+1.85631263E+01	-3.94507765E-02	+3.07044258E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
45.000000	+1.80861314E+01	+1.85677213E+01	-3.75153589E-02	+3.12362680E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
45.625000	+1.80888218E+01	+1.85713608E+01	-3.55462430E-02	+3.17831236E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
46.250000	+1.80905262E+01	+1.85740331E+01	-3.35424684E-02	+3.23457222E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
46.875000	+1.80912323E+01	+1.85757263E+01	-3.15030277E-02	+3.29248173E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
47.500000	+1.80909278E+01	+1.85764287E+01	-2.94268662E-02	+3.35211720E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
48.125000	+1.80896005E+01	+1.85761289E+01	-2.73128812E-02	+3.41355325E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
48.750000	+1.80872384E+01	+1.85748154E+01	-2.51599247E-02	+3.47685961E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
49.375000	+1.80838297E+01	+1.85724772E+01	-2.29668067E-02	+3.54209973E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
50.000000	+1.80793626E+01	+1.85691032E+01	-2.07323000E-02	+3.60932853E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
50.625000	+1.80738255E+01	+1.85646825E+01	-1.84551461E-02	+3.67858891E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
51.250000	+1.80672070E+01	+1.85592047E+01	-1.61340639E-02	+3.74991001E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
51.875000	+1.80594959E+01	+1.85526592E+01	-1.37677586E-02	+3.82330480E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
52.500000	+1.80506813E+01	+1.85450360E+01	-1.13549329E-02	+3.89876881E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
53.125000	+1.80407525E+01	+1.85363251E+01	-8.89429754E-03	+3.97628353E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
53.750000	+1.80296991E+01	+1.85265169E+01	-6.38457845E-03	+4.05581245E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
54.375000	+1.80175109E+01	+1.85156022E+01	-3.82453198E-03	+4.13728748E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
55.000000	+1.80041782E+01	+1.85035721E+01	-1.21296910E-03	+4.22061287E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
55.625000	+1.79896917E+01	+1.84904178E+01	+1.45123410E-03	+4.30568970E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
56.250000	+1.79740424E+01	+1.84761313E+01	+4.16914302E-03	+4.39241708E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
56.875000	+1.79572218E+01	+1.84607047E+01	+6.94175545E-03	+4.48065471E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
57.500000	+1.79392220E+01	+1.84441309E+01	+9.76996141E-03	+4.57020317E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
58.125000	+1.79200355E+01	+1.84264029E+01	+1.26545094E-02	+4.66084629E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
58.750000	+1.78996554E+01	+1.84075146E+01	+1.55960193E-02	+4.75240787E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
59.375000	+1.78780755E+01	+1.83874600E+01	+1.85950193E-02	+4.84473968E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
60.000000	+1.78552901E+01	+1.83662341E+01	+2.16519439E-02	+4.93764038E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
60.625000	+1.78312941E+01	+1.83438323E+01	+2.47670697E-02	+5.03080335E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
61.250000	+1.78060834E+01	+1.83202506E+01	+2.79404480E-02	+5.12387268E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
61.875000	+1.77796544E+01	+1.82954858E+01	+3.11719106E-02	+5.21680744E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
15.625000	+1.71412105E+01	+1.75897642E+01	-1.08579780E-01	+2.38574150E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
15.937500	+1.71553946E+01	+1.76042822E+01	-1.07835517E-01	+2.37753982E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
16.250000	+1.71696304E+01	+1.76188511E+01	-1.07093818E-01	+2.36903666E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
16.562500	+1.71839109E+01	+1.76334636E+01	-1.06354870E-01	+2.35998243E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
16.875000	+1.71982288E+01	+1.76481126E+01	-1.05618829E-01	+2.35047809E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
17.187500	+1.72125774E+01	+1.76627911E+01	-1.04885821E-01	+2.34061905E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
17.500000	+1.72269500E+01	+1.76774923E+01	-1.04155942E-01	+2.33049520E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
17.812500	+1.72413399E+01	+1.76922098E+01	-1.03429261E-01	+2.32019105E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
18.125000	+1.72557408E+01	+1.77069370E+01	-1.02705822E-01	+2.30978579E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
18.437500	+1.72701464E+01	+1.77216676E+01	-1.01985645E-01	+2.29935341E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
18.750000	+1.72845506E+01	+1.77363957E+01	-1.01268727E-01	+2.28896291E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
19.062500	+1.72989475E+01	+1.77511152E+01	-1.00555043E-01	+2.27867837E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
19.375000	+1.73133313E+01	+1.77658203E+01	-9.98445525E-02	+2.26855918E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
19.687500	+1.73276962E+01	+1.77805054E+01	-9.91371938E-02	+2.25866020E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
20.000000	+1.73420368E+01	+1.77951650E+01	-9.84328899E-02	+2.24903192E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
20.312500	+1.73563476E+01	+1.78097938E+01	-9.77315488E-02	+2.23972066E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
20.625000	+1.73706234E+01	+1.78243864E+01	-9.70330645E-02	+2.23076875E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
20.937500	+1.73848591E+01	+1.78389379E+01	-9.63373184E-02	+2.22221472E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
21.250000	+1.73990496E+01	+1.78534432E+01	-9.56441803E-02	+2.21409351E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
21.562500	+1.74131900E+01	+1.78678976E+01	-9.49535099E-02	+2.20643660E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
21.875000	+1.74272756E+01	+1.78822963E+01	-9.42651574E-02	+2.19927222E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
22.187500	+1.74413017E+01	+1.78966347E+01	-9.35789648E-02	+2.19262556E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
22.500000	+1.74552637E+01	+1.79109084E+01	-9.28947665E-02	+2.18651890E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
22.812500	+1.74691572E+01	+1.79251129E+01	-9.22123905E-02	+2.18097178E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
23.125000	+1.74829779E+01	+1.79392441E+01	-9.15316591E-02	+2.17600120E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
23.437500	+1.74967215E+01	+1.79532978E+01	-9.08523897E-02	+2.17162174E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
23.750000	+1.75103840E+01	+1.79672699E+01	-9.01743955E-02	+2.16784575E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
24.062500	+1.75239612E+01	+1.79811565E+01	-8.94974861E-02	+2.16468347E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
24.375000	+1.75374492E+01	+1.79949536E+01	-8.88214683E-02	+2.16214317E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
24.687500	+1.75508442E+01	+1.80086577E+01	-8.81461466E-02	+2.16023133E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
25.000000	+1.75641423E+01	+1.80222649E+01	-8.74713238E-02	+2.15895269E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
25.312500	+1.75773400E+01	+1.80357717E+01	-8.67968012E-02	+2.15831046E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
25.625000	+1.75904335E+01	+1.80491745E+01	-8.61223797E-02	+2.15830637E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
25.937500	+1.76034195E+01	+1.80624700E+01	-8.54478597E-02	+2.15894083E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
26.250000	+1.76162944E+01	+1.80756548E+01	-8.47730417E-02	+2.16021301E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
26.562500	+1.76290548E+01	+1.80887255E+01	-8.40977266E-02	+2.16212093E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
26.875000	+1.76416975E+01	+1.81016791E+01	-8.34217161E-02	+2.16466158E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
27.187500	+1.76542193E+01	+1.81145123E+01	-8.27448131E-02	+2.16783101E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
27.500000	+1.76666169E+01	+1.81272221E+01	-8.20668217E-02	+2.17162440E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
27.812500	+1.76788872E+01	+1.81398054E+01	-8.13875479E-02	+2.17603614E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
28.125000	+1.76910273E+01	+1.81522594E+01	-8.07067992E-02	+2.18105991E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
28.437500	+1.77030342E+01	+1.81645811E+01	-8.00243854E-02	+2.18668876E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
28.750000	+1.77149049E+01	+1.81767677E+01	-7.93401187E-02	+2.19291515E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
29.062500	+1.77266365E+01	+1.81888165E+01	-7.86538134E-02	+2.19973104E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
29.375000	+1.77382263E+01	+1.82007246E+01	-7.79652868E-02	+2.20712795E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
29.687500	+1.77496716E+01	+1.82124895E+01	-7.72743585E-02	+2.21509698E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
30.000000	+1.77609695E+01	+1.82241085E+01	-7.65808512E-02	+2.22362890E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
30.312500	+1.77721175E+01	+1.82355791E+01	-7.58845904E-02	+2.23271417E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
30.625000	+1.77831129E+01	+1.82468986E+01	-7.51854048E-02	+2.24234301E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
30.937500	+1.77939532E+01	+1.82580648E+01	-7.44831260E-02	+2.25224116E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
7.812500	+1.68278290E+01	+1.72683580E+01	-1.26631870E-01	+1.97409161E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
7.968750	+1.68328358E+01	+1.72735016E+01	-1.26321359E-01	+2.00044566E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
8.125000	+1.68379140E+01	+1.72787184E+01	-1.26006731E-01	+2.02632135E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
8.281250	+1.68430623E+01	+1.72840072E+01	-1.25688134E-01	+2.05124139E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
8.437500	+1.68482794E+01	+1.72893665E+01	-1.25365718E-01	+2.07520869E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
8.593750	+1.68535641E+01	+1.72947951E+01	-1.25039631E-01	+2.09822774E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
8.750000	+1.68589151E+01	+1.73002915E+01	-1.24710022E-01	+2.12030451E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
8.906250	+1.68643311E+01	+1.73058545E+01	-1.24377036E-01	+2.14144631E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
9.062500	+1.68698107E+01	+1.73114826E+01	-1.24040820E-01	+2.16166179E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
9.218750	+1.68753528E+01	+1.73171746E+01	-1.23701517E-01	+2.18096076E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
9.375000	+1.68809560E+01	+1.73229290E+01	-1.23359270E-01	+2.19935417E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
9.531250	+1.68866190E+01	+1.73287445E+01	-1.23014219E-01	+2.21685401E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
9.687500	+1.68923406E+01	+1.73346199E+01	-1.22666503E-01	+2.23347320E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
9.843750	+1.68981195E+01	+1.73405537E+01	-1.22316258E-01	+2.24922556E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
10.000000	+1.69039544E+01	+1.73465447E+01	-1.21963620E-01	+2.26412572E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
10.156250	+1.69098441E+01	+1.73525915E+01	-1.21608719E-01	+2.27818902E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
10.312500	+1.69157873E+01	+1.73586928E+01	-1.21251686E-01	+2.29143147E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
10.468750	+1.69217827E+01	+1.73648473E+01	-1.20892647E-01	+2.30386970E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
10.625000	+1.69278292E+01	+1.73710537E+01	-1.20531726E-01	+2.31552086E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
10.781250	+1.69339254E+01	+1.73773107E+01	-1.20169046E-01	+2.32640257E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
10.937500	+1.69400702E+01	+1.73836170E+01	-1.19804726E-01	+2.33653286E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
11.093750	+1.69462623E+01	+1.73899714E+01	-1.19438880E-01	+2.34593015E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
11.250000	+1.69525005E+01	+1.73963726E+01	-1.19071622E-01	+2.35461314E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
11.406250	+1.69587835E+01	+1.74028193E+01	-1.18703063E-01	+2.36260081E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
11.562500	+1.69651103E+01	+1.74093102E+01	-1.18333310E-01	+2.36991233E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
11.718750	+1.69714795E+01	+1.74158442E+01	-1.17962466E-01	+2.37656706E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
11.875000	+1.69778900E+01	+1.74224200E+01	-1.17590632E-01	+2.38258446E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
12.031250	+1.69843407E+01	+1.74290363E+01	-1.17217908E-01	+2.38798410E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
12.187500	+1.69908303E+01	+1.74356921E+01	-1.16844387E-01	+2.39278559E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
12.343750	+1.69973576E+01	+1.74423860E+01	-1.16470163E-01	+2.39700854E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
12.500000	+1.70039217E+01	+1.74491168E+01	-1.16095322E-01	+2.40067254E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
12.656250	+1.70105212E+01	+1.74558835E+01	-1.15719952E-01	+2.40379715E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
12.812500	+1.70171551E+01	+1.74626848E+01	-1.15344136E-01	+2.40640183E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
12.968750	+1.70238222E+01	+1.74695195E+01	-1.14967952E-01	+2.40850591E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
13.125000	+1.70305214E+01	+1.74763866E+01	-1.14591478E-01	+2.41012863E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
13.281250	+1.70372517E+01	+1.74832849E+01	-1.14214787E-01	+2.41128905E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
13.437500	+1.70440119E+01	+1.74902132E+01	-1.13837950E-01	+2.41200603E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
13.593750	+1.70508010E+01	+1.74971705E+01	-1.13461035E-01	+2.41229825E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
13.750000	+1.70576179E+01	+1.75041556E+01	-1.13084107E-01	+2.41218419E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
13.906250	+1.70644614E+01	+1.75111675E+01	-1.12707227E-01	+2.41168205E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
14.062500	+1.70713306E+01	+1.75182051E+01	-1.12330456E-01	+2.41080981E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
14.218750	+1.70782245E+01	+1.75252673E+01	-1.11953849E-01	+2.40958518E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
14.375000	+1.70851419E+01	+1.75323530E+01	-1.11577461E-01	+2.40802559E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
14.531250	+1.70920820E+01	+1.75394612E+01	-1.11201341E-01	+2.40614816E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
14.687500	+1.70990435E+01	+1.75465910E+01	-1.10825539E-01	+2.40396975E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
14.843750	+1.71060257E+01	+1.75537412E+01	-1.10450101E-01	+2.40150687E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
15.000000	+1.71130274E+01	+1.75609108E+01	-1.10075068E-01	+2.39877575E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
15.156250	+1.71200477E+01	+1.75680989E+01	-1.09700483E-01	+2.39579225E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
15.312500	+1.71270856E+01	+1.75753045E+01	-1.09326383E-01	+2.39257195E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
15.468750	+1.71341402E+01	+1.75825266E+01	-1.08952804E-01	+2.38923709E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.906250	+1.67295278E+01	+1.71674131E+01	-1.32651066E-01	+1.03313532E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.984375	+1.67309257E+01	+1.71688468E+01	-1.32569483E-01	+1.05538619E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
4.062500	+1.67323490E+01	+1.71703066E+01	-1.32486162E-01	+1.07761259E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
4.140625	+1.67337976E+01	+1.71717924E+01	-1.32401106E-01	+1.09978621E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
4.218750	+1.67352713E+01	+1.71733041E+01	-1.32314320E-01	+1.12189937E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
4.296875	+1.67367700E+01	+1.71748416E+01	-1.32225809E-01	+1.14394449E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
4.375000	+1.67382936E+01	+1.71764047E+01	-1.32135579E-01	+1.16591414E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
4.453125	+1.67398420E+01	+1.71779934E+01	-1.32043635E-01	+1.18780098E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
4.531250	+1.67414150E+01	+1.71796074E+01	-1.31949985E-01	+1.20959781E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
4.609375	+1.67430124E+01	+1.71812466E+01	-1.31854635E-01	+1.23129762E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
4.687500	+1.67446342E+01	+1.71829109E+01	-1.31757594E-01	+1.25289349E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
4.765625	+1.67462802E+01	+1.71846002E+01	-1.31658871E-01	+1.27437870E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
4.843750	+1.67479503E+01	+1.71863143E+01	-1.31558473E-01	+1.29574666E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
4.921875	+1.67496444E+01	+1.71880532E+01	-1.31456410E-01	+1.31699097E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
5.000000	+1.67513623E+01	+1.71898165E+01	-1.31352693E-01	+1.33810538E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
5.078125	+1.67531038E+01	+1.71916042E+01	-1.31247331E-01	+1.35908383E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
5.156250	+1.67548689E+01	+1.71934162E+01	-1.31140336E-01	+1.37992042E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
5.234375	+1.67566574E+01	+1.71952524E+01	-1.31031719E-01	+1.40060944E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
5.312500	+1.67584691E+01	+1.71971124E+01	-1.30921491E-01	+1.42114535E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
5.390625	+1.67603039E+01	+1.71989963E+01	-1.30809665E-01	+1.44152280E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
5.468750	+1.67621617E+01	+1.72009039E+01	-1.30696253E-01	+1.46173661E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
5.546875	+1.67640423E+01	+1.72028349E+01	-1.30581268E-01	+1.48178181E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
5.625000	+1.67659456E+01	+1.72047894E+01	-1.30464725E-01	+1.50165358E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
5.703125	+1.67678714E+01	+1.72067670E+01	-1.30346635E-01	+1.52134730E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
5.781250	+1.67698196E+01	+1.72087677E+01	-1.30227014E-01	+1.54085855E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
5.859375	+1.67717901E+01	+1.72107913E+01	-1.30105876E-01	+1.56018306E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
5.937500	+1.67737826E+01	+1.72128377E+01	-1.29983235E-01	+1.57931677E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
6.015625	+1.67757970E+01	+1.72149066E+01	-1.29859108E-01	+1.59825578E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
6.093750	+1.67778333E+01	+1.72169980E+01	-1.29733508E-01	+1.61699640E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
6.171875	+1.67798911E+01	+1.72191117E+01	-1.29606452E-01	+1.63553508E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
6.250000	+1.67819705E+01	+1.72212474E+01	-1.29477956E-01	+1.65386849E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
6.328125	+1.67840711E+01	+1.72234052E+01	-1.29348035E-01	+1.67199343E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
6.406250	+1.67861930E+01	+1.72255847E+01	-1.29216707E-01	+1.68990691E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
6.484375	+1.67883358E+01	+1.72277859E+01	-1.29083987E-01	+1.70760609E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
6.562500	+1.67904995E+01	+1.72300085E+01	-1.28949893E-01	+1.72508831E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
6.640625	+1.67926840E+01	+1.72322525E+01	-1.28814442E-01	+1.74235106E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
6.718750	+1.67948890E+01	+1.72345176E+01	-1.28677651E-01	+1.75939202E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
6.796875	+1.67971144E+01	+1.72368038E+01	-1.28539537E-01	+1.77620900E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
6.875000	+1.67993600E+01	+1.72391107E+01	-1.28400118E-01	+1.79279998E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
6.953125	+1.68016257E+01	+1.72414383E+01	-1.28259412E-01	+1.80916311E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
7.031250	+1.68039114E+01	+1.72437864E+01	-1.28117436E-01	+1.82529667E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
7.109375	+1.68062168E+01	+1.72461548E+01	-1.27974209E-01	+1.84119911E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
7.187500	+1.68085418E+01	+1.72485434E+01	-1.27829749E-01	+1.85686900E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
7.265625	+1.68108863E+01	+1.72509520E+01	-1.27684074E-01	+1.87230507E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
7.343750	+1.68132501E+01	+1.72533804E+01	-1.27537201E-01	+1.88750620E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
7.421875	+1.68156330E+01	+1.72558285E+01	-1.27389151E-01	+1.90247138E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
7.500000	+1.68180349E+01	+1.72582961E+01	-1.27239940E-01	+1.91719977E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
7.578125	+1.68204556E+01	+1.72607830E+01	-1.27089588E-01	+1.93169063E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
7.656250	+1.68228949E+01	+1.72632890E+01	-1.26938114E-01	+1.94594335E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
7.734375	+1.68253528E+01	+1.72658141E+01	-1.26785535E-01	+1.96007688E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
1.953125	+1.67031539E+01	+1.71403933E+01	-1.34127129E-01	+4.84498781E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
1.992188	+1.67035146E+01	+1.71407624E+01	-1.34107999E-01	+4.94965876E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.031250	+1.67038823E+01	+1.71411386E+01	-1.34088460E-01	+5.05448989E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.070312	+1.67042569E+01	+1.71415220E+01	-1.34068511E-01	+5.15963927E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.109375	+1.67046385E+01	+1.71419125E+01	-1.34048151E-01	+5.26510252E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.148438	+1.67050271E+01	+1.71423102E+01	-1.34027377E-01	+5.37087514E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.187500	+1.67054226E+01	+1.71427149E+01	-1.34006191E-01	+5.47695213E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.226562	+1.67058251E+01	+1.71431268E+01	-1.33984589E-01	+5.58332831E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.265625	+1.67062344E+01	+1.71435458E+01	-1.33962571E-01	+5.68999818E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.304688	+1.67066507E+01	+1.71439719E+01	-1.33940136E-01	+5.79695581E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.343750	+1.67070739E+01	+1.71444051E+01	-1.33917282E-01	+5.90419523E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.382812	+1.67075040E+01	+1.71448454E+01	-1.33894009E-01	+6.01171013E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.421875	+1.67079409E+01	+1.71452927E+01	-1.33870316E-01	+6.11949378E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.460938	+1.67083848E+01	+1.71457471E+01	-1.33846201E-01	+6.22753936E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.500000	+1.67088355E+01	+1.71462085E+01	-1.33821663E-01	+6.33583984E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.539062	+1.67092930E+01	+1.71466769E+01	-1.33796702E-01	+6.44438785E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.578125	+1.67097574E+01	+1.71471524E+01	-1.33771316E-01	+6.55317587E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.617188	+1.67102286E+01	+1.71476349E+01	-1.33745505E-01	+6.66219613E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.656250	+1.67107066E+01	+1.71481244E+01	-1.33719268E-01	+6.77144073E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.695312	+1.67111914E+01	+1.71486209E+01	-1.33692603E-01	+6.88090151E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.734375	+1.67116830E+01	+1.71491244E+01	-1.33665511E-01	+6.99057019E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.773438	+1.67121814E+01	+1.71496348E+01	-1.33637989E-01	+7.10043827E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.812500	+1.67126866E+01	+1.71501522E+01	-1.33610039E-01	+7.21049705E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.851562	+1.67131985E+01	+1.71506765E+01	-1.33581657E-01	+7.32073789E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.890625	+1.67137172E+01	+1.71512078E+01	-1.33552845E-01	+7.43115178E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.929688	+1.67142426E+01	+1.71517460E+01	-1.33523602E-01	+7.54172957E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.968750	+1.67147747E+01	+1.71522911E+01	-1.33493926E-01	+7.65246217E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.007812	+1.67153136E+01	+1.71528431E+01	-1.33463817E-01	+7.76334026E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.046875	+1.67158591E+01	+1.71534020E+01	-1.33433274E-01	+7.87435445E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.085938	+1.67164113E+01	+1.71539678E+01	-1.33402298E-01	+7.98549512E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.125000	+1.67169702E+01	+1.71545404E+01	-1.33370888E-01	+8.09675278E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.164062	+1.67175357E+01	+1.71551199E+01	-1.33339042E-01	+8.20811772E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.203125	+1.67181079E+01	+1.71557062E+01	-1.33306762E-01	+8.31958013E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.242188	+1.67186867E+01	+1.71562993E+01	-1.33274046E-01	+8.43113026E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.281250	+1.67192722E+01	+1.71568993E+01	-1.33240894E-01	+8.54275813E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.320312	+1.67198642E+01	+1.71575060E+01	-1.33207305E-01	+8.65445388E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.359375	+1.67204628E+01	+1.71581195E+01	-1.33173281E-01	+8.76620749E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.398438	+1.67210680E+01	+1.71587398E+01	-1.33138819E-01	+8.87800894E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.437500	+1.67216798E+01	+1.71593668E+01	-1.33103921E-01	+8.98984820E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.476562	+1.67222981E+01	+1.71600006E+01	-1.33068586E-01	+9.10171515E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.515625	+1.67229230E+01	+1.71606411E+01	-1.33032814E-01	+9.21359974E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.554688	+1.67235543E+01	+1.71612884E+01	-1.32996605E-01	+9.32549188E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.593750	+1.67241922E+01	+1.71619423E+01	-1.32959959E-01	+9.43738143E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.632812	+1.67248366E+01	+1.71626029E+01	-1.32922875E-01	+9.54925827E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.671875	+1.67254874E+01	+1.71632702E+01	-1.32885355E-01	+9.66111226E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.710938	+1.67261447E+01	+1.71639441E+01	-1.32847398E-01	+9.77293340E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.750000	+1.67268085E+01	+1.71646247E+01	-1.32809004E-01	+9.88471162E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.789062	+1.67274787E+01	+1.71653119E+01	-1.32770174E-01	+9.99643677E-04	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.828125	+1.67281553E+01	+1.71660057E+01	-1.32730907E-01	+1.01080989E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.867188	+1.67288384E+01	+1.71667061E+01	-1.32691204E-01	+1.02197272E-03	+1.35869432E+01	+6.90971610E+02	+1.96635332E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02


==> anc/otoc_to_plot_supersymmetric_M800_L1.6242_n100_beta3.5000.dat <==
300.000000	+5.64097705E+01	+6.65464492E+01	+3.00930758E+00	+4.10853012E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
306.000000	+5.60864401E+01	+6.64687014E+01	+3.03324589E+00	+3.87090674E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
312.000000	+5.57699517E+01	+6.63885953E+01	+3.05575846E+00	+3.70549557E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
318.000000	+5.54693840E+01	+6.63237203E+01	+3.07771184E+00	+3.68809680E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
324.000000	+5.51720572E+01	+6.62712063E+01	+3.10001562E+00	+3.60637447E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
330.000000	+5.48883422E+01	+6.62227287E+01	+3.12098833E+00	+3.49909885E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
336.000000	+5.45996927E+01	+6.61748088E+01	+3.14200481E+00	+3.52624091E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
342.000000	+5.43089325E+01	+6.61332243E+01	+3.16330322E+00	+3.40260152E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
348.000000	+5.40188511E+01	+6.60763749E+01	+3.18283603E+00	+3.24916164E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
354.000000	+5.37362950E+01	+6.60307209E+01	+3.20229316E+00	+3.29294297E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
360.000000	+5.34617579E+01	+6.60052775E+01	+3.22235134E+00	+3.25952040E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
366.000000	+5.31929570E+01	+6.59777987E+01	+3.24140741E+00	+3.14715996E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
372.000000	+5.29299647E+01	+6.59562607E+01	+3.26011726E+00	+3.12819884E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
378.000000	+5.26597614E+01	+6.59336469E+01	+3.27894579E+00	+3.11637175E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
384.000000	+5.23887899E+01	+6.59114464E+01	+3.29751372E+00	+3.10394923E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
390.000000	+5.21270370E+01	+6.59046635E+01	+3.31619318E+00	+3.03541381E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
396.000000	+5.18646005E+01	+6.58889001E+01	+3.33393869E+00	+2.98483607E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
402.000000	+5.16146405E+01	+6.58946987E+01	+3.35201122E+00	+2.96434676E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
408.000000	+5.13571280E+01	+6.58892814E+01	+3.36951085E+00	+2.89640785E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
414.000000	+5.11196481E+01	+6.59047631E+01	+3.38676811E+00	+2.75508749E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
420.000000	+5.08677315E+01	+6.58883635E+01	+3.40257190E+00	+2.60058452E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
426.000000	+5.06088526E+01	+6.58626418E+01	+3.41797513E+00	+2.55881897E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
432.000000	+5.03516408E+01	+6.58406479E+01	+3.43327773E+00	+2.54613977E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
438.000000	+5.00960632E+01	+6.58231047E+01	+3.44852880E+00	+2.56893021E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
444.000000	+4.98366991E+01	+6.58106242E+01	+3.46410489E+00	+2.63409087E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
450.000000	+4.95619740E+01	+6.57940732E+01	+3.48013789E+00	+2.61295596E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
456.000000	+4.93004336E+01	+6.57831639E+01	+3.49546036E+00	+2.53196123E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
462.000000	+4.90434568E+01	+6.57763134E+01	+3.51052143E+00	+2.51208494E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
468.000000	+4.87878754E+01	+6.57750428E+01	+3.52560538E+00	+2.34337824E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
474.000000	+4.85390730E+01	+6.57491449E+01	+3.53864197E+00	+2.24284280E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
480.000000	+4.82844328E+01	+6.57350029E+01	+3.55251950E+00	+2.42840216E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
486.000000	+4.80344722E+01	+6.57534386E+01	+3.56778279E+00	+2.48867637E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
492.000000	+4.77858438E+01	+6.57654195E+01	+3.58238361E+00	+2.33944701E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
498.000000	+4.75050204E+01	+6.57284658E+01	+3.59585616E+00	+2.17825658E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
504.000000	+4.72580488E+01	+6.57137902E+01	+3.60852269E+00	+2.19389311E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
510.000000	+4.70226130E+01	+6.57321931E+01	+3.62218287E+00	+2.14385479E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
516.000000	+4.67735406E+01	+6.57102393E+01	+3.63424895E+00	+2.16405098E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
522.000000	+4.65498808E+01	+6.57516862E+01	+3.64815149E+00	+2.30071927E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
528.000000	+4.62936248E+01	+6.57604238E+01	+3.66185758E+00	+2.35091480E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
534.000000	+4.60625896E+01	+6.58138101E+01	+3.67636246E+00	+2.31180705E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
540.000000	+4.57881645E+01	+6.58025659E+01	+3.68959926E+00	+2.10234306E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
546.000000	+4.55327426E+01	+6.57885878E+01	+3.70159058E+00	+1.96530155E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
552.000000	+4.52914083E+01	+6.57834316E+01	+3.71318288E+00	+1.97331574E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
558.000000	+4.50390257E+01	+6.57802492E+01	+3.72527037E+00	+2.06822717E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
564.000000	+4.47609456E+01	+6.57679186E+01	+3.73800161E+00	+2.04265397E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
570.000000	+4.45045840E+01	+6.57604954E+01	+3.74978222E+00	+1.80302707E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
576.000000	+4.42467916E+01	+6.57132309E+01	+3.75963793E+00	+1.69740808E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
582.000000	+4.39914771E+01	+6.56847874E+01	+3.77015111E+00	+1.82621529E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
588.000000	+4.37451873E+01	+6.56872471E+01	+3.78155252E+00	+1.95620940E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
594.000000	+4.35324697E+01	+6.57410440E+01	+3.79362563E+00	+2.06816058E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
150.000000	+4.35445648E+01	+4.70058249E+01	+1.93477990E+00	+1.30994965E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
153.000000	+4.50983244E+01	+4.86961543E+01	+1.97347802E+00	+1.26992539E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
156.000000	+4.66105477E+01	+5.03458481E+01	+2.01097542E+00	+1.24252888E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
159.000000	+4.80680663E+01	+5.19443720E+01	+2.04802976E+00	+1.22804554E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
162.000000	+4.94612472E+01	+5.34821682E+01	+2.08465815E+00	+1.20366350E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
165.000000	+5.07839525E+01	+5.49505609E+01	+2.12024957E+00	+1.17782331E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
168.000000	+5.20271632E+01	+5.63425216E+01	+2.15532755E+00	+1.15341500E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
171.000000	+5.31885271E+01	+5.76536971E+01	+2.18945447E+00	+1.12460165E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
174.000000	+5.42658821E+01	+5.88824728E+01	+2.22280365E+00	+1.10405641E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
177.000000	+5.52562160E+01	+6.00271909E+01	+2.25569785E+00	+1.08397353E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
180.000000	+5.61590869E+01	+6.10859125E+01	+2.28784206E+00	+1.05810515E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
183.000000	+5.69732122E+01	+6.20569002E+01	+2.31918416E+00	+1.02375442E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
186.000000	+5.77024277E+01	+6.29413728E+01	+2.34926733E+00	+9.86354121E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
189.000000	+5.83468937E+01	+6.37405215E+01	+2.37836541E+00	+9.57313238E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
192.000000	+5.89078029E+01	+6.44564767E+01	+2.40670612E+00	+9.28203543E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
195.000000	+5.93915629E+01	+6.50940958E+01	+2.43405762E+00	+8.96599833E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
198.000000	+5.98015130E+01	+6.56568581E+01	+2.46050211E+00	+8.63874053E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
201.000000	+6.01406890E+01	+6.61465924E+01	+2.48589006E+00	+8.29824551E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
204.000000	+6.04151065E+01	+6.65693658E+01	+2.51029159E+00	+7.90253420E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
207.000000	+6.06323211E+01	+6.69298548E+01	+2.53330527E+00	+7.49498147E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
210.000000	+6.07937984E+01	+6.72311312E+01	+2.55526147E+00	+7.14105940E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
213.000000	+6.09055624E+01	+6.74787865E+01	+2.57615162E+00	+6.84406904E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
216.000000	+6.09729553E+01	+6.76801361E+01	+2.59632589E+00	+6.65777687E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
219.000000	+6.09988764E+01	+6.78399940E+01	+2.61609829E+00	+6.54832728E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
222.000000	+6.09837738E+01	+6.79597249E+01	+2.63561585E+00	+6.40328625E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
225.000000	+6.09350862E+01	+6.80441519E+01	+2.65451800E+00	+6.22237908E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
228.000000	+6.08550848E+01	+6.80964007E+01	+2.67295013E+00	+6.03331204E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
231.000000	+6.07492454E+01	+6.81203730E+01	+2.69071788E+00	+5.84532973E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
234.000000	+6.06190619E+01	+6.81188512E+01	+2.70802211E+00	+5.66611373E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
237.000000	+6.04684443E+01	+6.80944742E+01	+2.72471456E+00	+5.49439029E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
240.000000	+6.03019601E+01	+6.80531105E+01	+2.74098845E+00	+5.38250004E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
243.000000	+6.01226076E+01	+6.79989401E+01	+2.75700956E+00	+5.26672784E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
246.000000	+5.99339808E+01	+6.79339816E+01	+2.77258881E+00	+5.13457390E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
249.000000	+5.97367032E+01	+6.78594617E+01	+2.78781700E+00	+5.03133263E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
252.000000	+5.95332391E+01	+6.77784261E+01	+2.80277681E+00	+4.92536346E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
255.000000	+5.93264623E+01	+6.76928483E+01	+2.81736918E+00	+4.78405240E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
258.000000	+5.91199948E+01	+6.76052836E+01	+2.83148112E+00	+4.71058035E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
261.000000	+5.89122207E+01	+6.75184431E+01	+2.84563266E+00	+4.69244465E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
264.000000	+5.87026334E+01	+6.74302176E+01	+2.85963579E+00	+4.60416323E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
267.000000	+5.84927488E+01	+6.73400323E+01	+2.87325764E+00	+4.45691686E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
270.000000	+5.82849006E+01	+6.72490222E+01	+2.88637729E+00	+4.31706606E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
273.000000	+5.80828234E+01	+6.71622665E+01	+2.89916004E+00	+4.24007319E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
276.000000	+5.78855800E+01	+6.70806783E+01	+2.91181773E+00	+4.17982548E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
279.000000	+5.76905638E+01	+6.70005891E+01	+2.92423899E+00	+4.11581172E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
282.000000	+5.74983817E+01	+6.69233788E+01	+2.93651260E+00	+4.09607807E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
285.000000	+5.73082251E+01	+6.68498927E+01	+2.94881546E+00	+4.08254887E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
288.000000	+5.71214675E+01	+6.67801835E+01	+2.96100790E+00	+4.03999085E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
291.000000	+5.69388300E+01	+6.67146132E+01	+2.97305541E+00	+3.99080977E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
294.000000	+5.67587933E+01	+6.66515770E+01	+2.98495275E+00	+3.98041022E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
297.000000	+5.65829944E+01	+6.65950576E+01	+2.99693787E+00	+4.00966491E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
75.000000	+4.50612228E+01	+4.70272729E+01	+1.36917367E+00	+4.81663501E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
76.500000	+4.32936006E+01	+4.52730870E+01	+1.37598456E+00	+4.26454808E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
78.000000	+4.16180143E+01	+4.36093789E+01	+1.38196732E+00	+3.83121564E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
79.500000	+4.00342193E+01	+4.20365884E+01	+1.38747821E+00	+3.67912983E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
81.000000	+3.85416041E+01	+4.05550699E+01	+1.39300471E+00	+3.66286408E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
82.500000	+3.71404690E+01	+3.91649626E+01	+1.39846680E+00	+3.50536929E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
84.000000	+3.58316114E+01	+3.78663627E+01	+1.40352081E+00	+3.23528254E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
85.500000	+3.46148757E+01	+3.66591144E+01	+1.40817265E+00	+3.12546370E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
87.000000	+3.34890532E+01	+3.55429729E+01	+1.41289721E+00	+3.26575455E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
88.500000	+3.24532203E+01	+3.45175854E+01	+1.41796991E+00	+3.43805605E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
90.000000	+3.15071337E+01	+3.35823476E+01	+1.42321137E+00	+3.53333395E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
91.500000	+3.06501940E+01	+3.27365577E+01	+1.42856991E+00	+3.59628102E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
93.000000	+2.98815500E+01	+3.19792742E+01	+1.43400022E+00	+3.55611957E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
94.500000	+2.92005710E+01	+3.13093120E+01	+1.43923827E+00	+3.64628524E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
96.000000	+2.86045564E+01	+3.07253532E+01	+1.44493907E+00	+4.04015704E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
97.500000	+2.80915636E+01	+3.02260191E+01	+1.45135874E+00	+4.27220330E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
99.000000	+2.76615436E+01	+2.98096968E+01	+1.45775568E+00	+4.60161276E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
100.500000	+2.73105047E+01	+2.94746303E+01	+1.46516358E+00	+4.59698807E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
102.000000	+2.70411315E+01	+2.92191151E+01	+1.47154665E+00	+4.60137755E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
103.500000	+2.68470287E+01	+2.90412353E+01	+1.47896771E+00	+4.69591355E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
105.000000	+2.67298449E+01	+2.89387285E+01	+1.48563439E+00	+4.74309387E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
106.500000	+2.66836082E+01	+2.89092600E+01	+1.49319700E+00	+5.06132618E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
108.000000	+2.67078415E+01	+2.89505206E+01	+1.50081837E+00	+5.45061938E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
109.500000	+2.67975538E+01	+2.90598983E+01	+1.50954885E+00	+5.92240427E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
111.000000	+2.69516357E+01	+2.92345170E+01	+1.51858558E+00	+6.24613213E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
112.500000	+2.71664176E+01	+2.94715545E+01	+1.52828725E+00	+6.75929651E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
114.000000	+2.74386366E+01	+2.97682825E+01	+1.53886347E+00	+7.00678511E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
115.500000	+2.77676655E+01	+3.01217700E+01	+1.54930760E+00	+7.34761995E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
117.000000	+2.81472997E+01	+3.05288678E+01	+1.56090633E+00	+7.79708416E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
118.500000	+2.85765825E+01	+3.09864016E+01	+1.57269886E+00	+8.01173526E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
120.000000	+2.90518076E+01	+3.14913107E+01	+1.58494153E+00	+8.53166579E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
121.500000	+2.95682251E+01	+3.20405196E+01	+1.59829385E+00	+9.05307230E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
123.000000	+3.01241839E+01	+3.26308498E+01	+1.61210075E+00	+9.39867003E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
124.500000	+3.07160820E+01	+3.32590775E+01	+1.62648986E+00	+9.88743038E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
126.000000	+3.13398876E+01	+3.39220207E+01	+1.64176304E+00	+1.04411138E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
127.500000	+3.19927650E+01	+3.46166762E+01	+1.65781321E+00	+1.08001240E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
129.000000	+3.26729176E+01	+3.53400829E+01	+1.67416341E+00	+1.10618222E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
130.500000	+3.33769416E+01	+3.60893895E+01	+1.69099867E+00	+1.14826108E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
132.000000	+3.41011697E+01	+3.68618140E+01	+1.70861125E+00	+1.17723859E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
133.500000	+3.48446310E+01	+3.76545865E+01	+1.72631583E+00	+1.17892677E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
135.000000	+3.56050715E+01	+3.84651008E+01	+1.74397905E+00	+1.19775458E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
136.500000	+3.63780074E+01	+3.92907680E+01	+1.76224847E+00	+1.23385396E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
138.000000	+3.71611592E+01	+4.01290380E+01	+1.78099467E+00	+1.24909799E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
139.500000	+3.79533450E+01	+4.09773261E+01	+1.79972141E+00	+1.25036998E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
141.000000	+3.87518392E+01	+4.18331608E+01	+1.81850577E+00	+1.26199911E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
142.500000	+3.95536381E+01	+4.26943020E+01	+1.83758138E+00	+1.28087836E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
144.000000	+4.03565105E+01	+4.35585404E+01	+1.85693212E+00	+1.29470739E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
145.500000	+4.11587914E+01	+4.44238425E+01	+1.87642260E+00	+1.29558498E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
147.000000	+4.19593187E+01	+4.52882539E+01	+1.89579967E+00	+1.29334044E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
148.500000	+4.27553712E+01	+4.61495968E+01	+1.91522282E+00	+1.29641266E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
37.500000	+1.08738420E+02	+1.09759518E+02	+7.14025488E-01	+3.54099266E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
38.250000	+1.07579873E+02	+1.08628298E+02	+7.40436953E-01	+3.50206458E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
39.000000	+1.06384110E+02	+1.07460281E+02	+7.66556457E-01	+3.45935433E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
39.750000	+1.05153647E+02	+1.06257912E+02	+7.92327268E-01	+3.40924857E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
40.500000	+1.03891057E+02	+1.05023693E+02	+8.17695186E-01	+3.35224920E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
41.250000	+1.02598953E+02	+1.03760164E+02	+8.42611006E-01	+3.29009298E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
42.000000	+1.01279941E+02	+1.02469877E+02	+8.67046580E-01	+3.22196210E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
42.750000	+9.99366773E+01	+1.01155388E+02	+8.90940438E-01	+3.15049254E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
43.500000	+9.85717093E+01	+9.98192283E+01	+9.14303969E-01	+3.07310908E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
44.250000	+9.71877036E+01	+9.84639075E+01	+9.37037074E-01	+2.99388627E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
45.000000	+9.57870627E+01	+9.70918827E+01	+9.59212263E-01	+2.90818906E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
45.750000	+9.43724560E+01	+9.57055635E+01	+9.80659910E-01	+2.82095536E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
46.500000	+9.29460756E+01	+9.43072929E+01	+1.00152659E+00	+2.72889603E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
47.250000	+9.15105307E+01	+9.28993392E+01	+1.02159335E+00	+2.63194762E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
48.000000	+9.00678665E+01	+9.14838985E+01	+1.04100581E+00	+2.53927243E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
48.750000	+8.86203508E+01	+9.00630780E+01	+1.05968244E+00	+2.43237316E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
49.500000	+8.71702414E+01	+8.86388923E+01	+1.07749140E+00	+2.33658176E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
50.250000	+8.57190858E+01	+8.72132754E+01	+1.09473116E+00	+2.23620659E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
51.000000	+8.42693097E+01	+8.57880592E+01	+1.11103450E+00	+2.11851594E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
51.750000	+8.28225366E+01	+8.43649706E+01	+1.12650890E+00	+2.02729648E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
52.500000	+8.13800197E+01	+8.29456630E+01	+1.14144395E+00	+1.92906937E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
53.250000	+7.99439666E+01	+8.15316846E+01	+1.15544494E+00	+1.81775643E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
54.000000	+7.85155533E+01	+8.01244733E+01	+1.16871030E+00	+1.74217620E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
54.750000	+7.70956421E+01	+7.87253982E+01	+1.18157759E+00	+1.67299569E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
55.500000	+7.56859356E+01	+7.73357422E+01	+1.19380523E+00	+1.58246839E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
56.250000	+7.42877752E+01	+7.59566797E+01	+1.20531461E+00	+1.50395960E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
57.000000	+7.29018567E+01	+7.45893049E+01	+1.21636463E+00	+1.44937958E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
57.750000	+7.15290619E+01	+7.32346468E+01	+1.22705531E+00	+1.39072582E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
58.500000	+7.01706367E+01	+7.18936563E+01	+1.23722551E+00	+1.31356938E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
59.250000	+6.88276721E+01	+7.05671964E+01	+1.24675885E+00	+1.23940023E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
60.000000	+6.75007045E+01	+6.92560563E+01	+1.25581652E+00	+1.18778763E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
60.750000	+6.61901766E+01	+6.79609713E+01	+1.26457566E+00	+1.14528126E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
61.500000	+6.48968543E+01	+6.66826223E+01	+1.27299574E+00	+1.08999312E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
62.250000	+6.36216397E+01	+6.54216247E+01	+1.28092556E+00	+1.02299010E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
63.000000	+6.23651486E+01	+6.41785303E+01	+1.28834059E+00	+9.63195087E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
63.750000	+6.11276599E+01	+6.29538399E+01	+1.29537348E+00	+9.22630049E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
64.500000	+5.99093655E+01	+6.17480178E+01	+1.30218004E+00	+8.92325109E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
65.250000	+5.87107048E+01	+6.05614922E+01	+1.30875836E+00	+8.53396143E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
66.000000	+5.75323100E+01	+5.93946501E+01	+1.31498098E+00	+8.00577869E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
66.750000	+5.63746866E+01	+5.82478335E+01	+1.32076703E+00	+7.46900384E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
67.500000	+5.52380277E+01	+5.71213498E+01	+1.32618449E+00	+7.06067470E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
68.250000	+5.41223902E+01	+5.60154810E+01	+1.33135804E+00	+6.80896600E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
69.000000	+5.30278336E+01	+5.49304895E+01	+1.33639794E+00	+6.62613162E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
69.750000	+5.19546224E+01	+5.38666229E+01	+1.34129724E+00	+6.37286895E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
70.500000	+5.09031709E+01	+5.28241021E+01	+1.34595724E+00	+6.00379747E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
71.250000	+4.98738298E+01	+5.18031269E+01	+1.35030293E+00	+5.59506939E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
72.000000	+4.88667585E+01	+5.08038792E+01	+1.35434984E+00	+5.24243687E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
72.750000	+4.78819906E+01	+4.98265188E+01	+1.35816659E+00	+5.02108627E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
73.500000	+4.69194362E+01	+4.88712015E+01	+1.36188147E+00	+4.92777865E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
74.250000	+4.59791205E+01	+4.79380753E+01	+1.36555826E+00	+4.87698041E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
18.750000	+1.21627543E+02	+1.22227827E+02	+1.82794858E-01	+1.78916931E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
19.125000	+1.21673491E+02	+1.22277847E+02	+1.89555258E-01	+1.81637702E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
19.500000	+1.21709006E+02	+1.22317524E+02	+1.96417686E-01	+1.84396249E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
19.875000	+1.21733911E+02	+1.22346683E+02	+2.03384976E-01	+1.87255520E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
20.250000	+1.21748028E+02	+1.22365152E+02	+2.10461850E-01	+1.90158313E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
20.625000	+1.21751185E+02	+1.22372759E+02	+2.17646850E-01	+1.93018088E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
21.000000	+1.21743214E+02	+1.22369337E+02	+2.24938206E-01	+1.95937484E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
21.375000	+1.21723941E+02	+1.22354717E+02	+2.32342161E-01	+1.99053686E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
21.750000	+1.21693194E+02	+1.22328735E+02	+2.39867233E-01	+2.02324524E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
22.125000	+1.21650806E+02	+1.22291226E+02	+2.47516500E-01	+2.05691653E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
22.500000	+1.21596609E+02	+1.22242030E+02	+2.55294107E-01	+2.09288668E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
22.875000	+1.21530433E+02	+1.22180985E+02	+2.63213150E-01	+2.13261124E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
23.250000	+1.21452109E+02	+1.22107936E+02	+2.71288691E-01	+2.17548605E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
23.625000	+1.21361472E+02	+1.22022726E+02	+2.79529296E-01	+2.22063994E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
24.000000	+1.21258365E+02	+1.21925205E+02	+2.87943491E-01	+2.26908973E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
24.375000	+1.21142624E+02	+1.21815228E+02	+2.96547469E-01	+2.32190291E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
24.750000	+1.21014096E+02	+1.21692651E+02	+3.05357763E-01	+2.37803942E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
25.125000	+1.20872633E+02	+1.21557339E+02	+3.14382764E-01	+2.43617838E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
25.500000	+1.20718098E+02	+1.21409165E+02	+3.23629100E-01	+2.49679042E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
25.875000	+1.20550358E+02	+1.21248008E+02	+3.33108693E-01	+2.56024063E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
26.250000	+1.20369292E+02	+1.21073758E+02	+3.42830905E-01	+2.62479847E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
26.625000	+1.20174796E+02	+1.20886315E+02	+3.52794681E-01	+2.68873774E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
27.000000	+1.19966780E+02	+1.20685595E+02	+3.62996438E-01	+2.75250098E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
27.375000	+1.19745163E+02	+1.20471523E+02	+3.73438438E-01	+2.81667680E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
27.750000	+1.19509877E+02	+1.20244039E+02	+3.84121514E-01	+2.87984920E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
28.125000	+1.19260875E+02	+1.20003094E+02	+3.95037307E-01	+2.94058643E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
28.500000	+1.18998122E+02	+1.19748656E+02	+4.06175912E-01	+2.99950351E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
28.875000	+1.18721596E+02	+1.19480702E+02	+4.17533584E-01	+3.05720178E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
29.250000	+1.18431287E+02	+1.19199228E+02	+4.29104926E-01	+3.11226182E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
29.625000	+1.18127207E+02	+1.18904241E+02	+4.40875547E-01	+3.16345659E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
30.000000	+1.17809386E+02	+1.18595765E+02	+4.52830850E-01	+3.21183251E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
30.375000	+1.17477858E+02	+1.18273837E+02	+4.64964291E-01	+3.25841938E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
30.750000	+1.17132677E+02	+1.17938511E+02	+4.77268996E-01	+3.30205971E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
31.125000	+1.16773917E+02	+1.17589855E+02	+4.89729739E-01	+3.34169312E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
31.500000	+1.16401667E+02	+1.17227952E+02	+5.02331694E-01	+3.37849482E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
31.875000	+1.16016025E+02	+1.16852902E+02	+5.15068450E-01	+3.41346758E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
32.250000	+1.15617105E+02	+1.16464817E+02	+5.27932701E-01	+3.44525454E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
32.625000	+1.15205043E+02	+1.16063826E+02	+5.40907859E-01	+3.47267195E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
33.000000	+1.14779992E+02	+1.15650072E+02	+5.53977740E-01	+3.49698315E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
33.375000	+1.14342108E+02	+1.15223713E+02	+5.67135233E-01	+3.51925354E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
33.750000	+1.13891566E+02	+1.14784918E+02	+5.80372142E-01	+3.53799136E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
34.125000	+1.13428562E+02	+1.14333872E+02	+5.93670168E-01	+3.55194686E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
34.500000	+1.12953303E+02	+1.13870773E+02	+6.07011743E-01	+3.56261584E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
34.875000	+1.12466003E+02	+1.13395829E+02	+6.20389787E-01	+3.57129818E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
35.250000	+1.11966886E+02	+1.12909262E+02	+6.33796480E-01	+3.57643501E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
35.625000	+1.11456199E+02	+1.12411304E+02	+6.47213049E-01	+3.57672176E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
36.000000	+1.10934202E+02	+1.11902200E+02	+6.60621893E-01	+3.57397531E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
36.375000	+1.10401149E+02	+1.11382202E+02	+6.74017864E-01	+3.56982076E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
36.750000	+1.09857308E+02	+1.10851573E+02	+6.87395549E-01	+3.56255182E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
37.125000	+1.09302966E+02	+1.10310585E+02	+7.00737003E-01	+3.55289049E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
9.375000	+1.17696336E+02	+1.18220658E+02	+4.74979157E-02	+1.14385942E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
9.562500	+1.17813488E+02	+1.18338940E+02	+4.96510527E-02	+1.15282011E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
9.750000	+1.17929799E+02	+1.18456392E+02	+5.18209911E-02	+1.16189990E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
9.937500	+1.18045203E+02	+1.18572950E+02	+5.40081774E-02	+1.17110230E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
10.125000	+1.18159640E+02	+1.18688552E+02	+5.62126247E-02	+1.18029740E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
10.312500	+1.18273050E+02	+1.18803138E+02	+5.84342926E-02	+1.18956576E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
10.500000	+1.18385375E+02	+1.18916651E+02	+6.06734963E-02	+1.19914137E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
10.687500	+1.18496559E+02	+1.19029036E+02	+6.29310727E-02	+1.20925313E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
10.875000	+1.18606549E+02	+1.19140239E+02	+6.52081955E-02	+1.21996835E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
11.062500	+1.18715292E+02	+1.19250210E+02	+6.75059541E-02	+1.23113901E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
11.250000	+1.18822738E+02	+1.19358898E+02	+6.98249668E-02	+1.24248519E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
11.437500	+1.18928840E+02	+1.19466257E+02	+7.21652735E-02	+1.25376427E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
11.625000	+1.19033552E+02	+1.19572239E+02	+7.45265828E-02	+1.26492098E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
11.812500	+1.19136828E+02	+1.19676800E+02	+7.69087272E-02	+1.27612435E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
12.000000	+1.19238625E+02	+1.19779896E+02	+7.93120491E-02	+1.28766673E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
12.187500	+1.19338901E+02	+1.19881486E+02	+8.17374774E-02	+1.29978453E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
12.375000	+1.19437613E+02	+1.19981529E+02	+8.41862411E-02	+1.31250920E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
12.562500	+1.19534722E+02	+1.20079985E+02	+8.66593869E-02	+1.32563902E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
12.750000	+1.19630189E+02	+1.20176816E+02	+8.91573874E-02	+1.33884993E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
12.937500	+1.19723977E+02	+1.20271984E+02	+9.16800741E-02	+1.35187966E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
13.125000	+1.19816048E+02	+1.20365453E+02	+9.42269362E-02	+1.36467592E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
13.312500	+1.19906369E+02	+1.20457188E+02	+9.67976088E-02	+1.37742035E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
13.500000	+1.19994904E+02	+1.20547154E+02	+9.93922625E-02	+1.39041395E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
13.687500	+1.20081619E+02	+1.20635317E+02	+1.02011661E-01	+1.40389246E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
13.875000	+1.20166480E+02	+1.20721645E+02	+1.04656859E-01	+1.41788172E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
14.062500	+1.20249455E+02	+1.20806105E+02	+1.07328718E-01	+1.43217873E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
14.250000	+1.20330512E+02	+1.20888666E+02	+1.10027529E-01	+1.44646853E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
14.437500	+1.20409620E+02	+1.20969298E+02	+1.12752975E-01	+1.46050621E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
14.625000	+1.20486749E+02	+1.21047969E+02	+1.15504428E-01	+1.47425550E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
14.812500	+1.20561870E+02	+1.21124651E+02	+1.18281433E-01	+1.48790188E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
15.000000	+1.20634954E+02	+1.21199314E+02	+1.21084060E-01	+1.50173349E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
15.187500	+1.20705972E+02	+1.21271930E+02	+1.23912933E-01	+1.51596198E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
15.375000	+1.20774894E+02	+1.21342472E+02	+1.26768917E-01	+1.53059092E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
15.562500	+1.20841694E+02	+1.21410910E+02	+1.29652649E-01	+1.54541016E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
15.750000	+1.20906343E+02	+1.21477219E+02	+1.32564205E-01	+1.56011847E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
15.937500	+1.20968816E+02	+1.21541372E+02	+1.35503093E-01	+1.57450013E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
16.125000	+1.21029085E+02	+1.21603342E+02	+1.38468581E-01	+1.58854957E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
16.312500	+1.21087127E+02	+1.21663104E+02	+1.41460154E-01	+1.60246959E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
16.500000	+1.21142914E+02	+1.21720632E+02	+1.44477842E-01	+1.61654471E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
16.687500	+1.21196421E+02	+1.21775901E+02	+1.47522197E-01	+1.63096596E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
16.875000	+1.21247623E+02	+1.21828886E+02	+1.50593964E-01	+1.64571233E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
17.062500	+1.21296495E+02	+1.21879562E+02	+1.53693618E-01	+1.66056003E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
17.250000	+1.21343012E+02	+1.21927905E+02	+1.56821064E-01	+1.67521359E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
17.437500	+1.21387150E+02	+1.21973891E+02	+1.59975669E-01	+1.68948024E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
17.625000	+1.21428886E+02	+1.22017496E+02	+1.63156615E-01	+1.70338311E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
17.812500	+1.21468196E+02	+1.22058697E+02	+1.66363356E-01	+1.71714570E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
18.000000	+1.21505058E+02	+1.22097471E+02	+1.69595911E-01	+1.73105671E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
18.187500	+1.21539446E+02	+1.22133793E+02	+1.72854819E-01	+1.74529645E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
18.375000	+1.21571339E+02	+1.22167642E+02	+1.76140773E-01	+1.75982865E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
18.562500	+1.21600712E+02	+1.22198994E+02	+1.79454176E-01	+1.77446776E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
4.687500	+1.14749860E+02	+1.15249030E+02	-1.66052511E-03	+9.21701585E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
4.781250	+1.14803203E+02	+1.15302807E+02	-7.91964828E-04	+9.31227019E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
4.875000	+1.14857057E+02	+1.15357099E+02	+8.55255495E-05	+9.40464445E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
4.968750	+1.14911400E+02	+1.15411886E+02	+9.71406007E-04	+9.49098958E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
5.062500	+1.14966213E+02	+1.15467146E+02	+1.86508610E-03	+9.57087075E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
5.156250	+1.15021474E+02	+1.15522859E+02	+2.76594427E-03	+9.64407472E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
5.250000	+1.15077164E+02	+1.15579004E+02	+3.67335011E-03	+9.71063653E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
5.343750	+1.15133262E+02	+1.15635561E+02	+4.58668862E-03	+9.77085588E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
5.437500	+1.15189750E+02	+1.15692510E+02	+5.50538558E-03	+9.82529769E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
5.531250	+1.15246607E+02	+1.15749832E+02	+6.42893194E-03	+9.87477165E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
5.625000	+1.15303815E+02	+1.15807508E+02	+7.35690527E-03	+9.92028795E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
5.718750	+1.15361356E+02	+1.15865518E+02	+8.28898593E-03	+9.96298890E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
5.812500	+1.15419210E+02	+1.15923844E+02	+9.22496569E-03	+1.00040608E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
5.906250	+1.15477359E+02	+1.15982468E+02	+1.01647473E-02	+1.00446339E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
6.000000	+1.15535786E+02	+1.16041371E+02	+1.11083345E-02	+1.00856810E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
6.093750	+1.15594472E+02	+1.16100536E+02	+1.20558125E-02	+1.01279275E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
6.187500	+1.15653400E+02	+1.16159946E+02	+1.30073210E-02	+1.01717838E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
6.281250	+1.15712553E+02	+1.16219584E+02	+1.39630220E-02	+1.02173110E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
6.375000	+1.15771914E+02	+1.16279432E+02	+1.49230668E-02	+1.02642247E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
6.468750	+1.15831467E+02	+1.16339474E+02	+1.58875641E-02	+1.03119401E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
6.562500	+1.15891195E+02	+1.16399695E+02	+1.68565555E-02	+1.03596527E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
6.656250	+1.15951083E+02	+1.16460078E+02	+1.78299990E-02	+1.04064469E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
6.750000	+1.16011115E+02	+1.16520607E+02	+1.88077643E-02	+1.04514197E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
6.843750	+1.16071275E+02	+1.16581269E+02	+1.97896402E-02	+1.04938029E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
6.937500	+1.16131550E+02	+1.16642046E+02	+2.07753524E-02	+1.05330684E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
7.031250	+1.16191925E+02	+1.16702926E+02	+2.17645905E-02	+1.05690018E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
7.125000	+1.16252385E+02	+1.16763894E+02	+2.27570402E-02	+1.06017344E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
7.218750	+1.16312916E+02	+1.16824934E+02	+2.37524157E-02	+1.06317286E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
7.312500	+1.16373505E+02	+1.16886035E+02	+2.47504893E-02	+1.06597190E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
7.406250	+1.16434139E+02	+1.16947182E+02	+2.57511130E-02	+1.06866187E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
7.500000	+1.16494804E+02	+1.17008361E+02	+2.67542303E-02	+1.07134036E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
7.593750	+1.16555486E+02	+1.17069561E+02	+2.77598762E-02	+1.07409921E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
7.687500	+1.16616174E+02	+1.17130767E+02	+2.87681663E-02	+1.07701364E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
7.781250	+1.16676855E+02	+1.17191969E+02	+2.97792768E-02	+1.08013405E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
7.875000	+1.16737516E+02	+1.17253153E+02	+3.07934177E-02	+1.08348154E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
7.968750	+1.16798146E+02	+1.17314307E+02	+3.18108047E-02	+1.08704754E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
8.062500	+1.16858732E+02	+1.17375420E+02	+3.28316318E-02	+1.09079750E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
8.156250	+1.16919263E+02	+1.17436480E+02	+3.38560500E-02	+1.09467792E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
8.250000	+1.16979727E+02	+1.17497477E+02	+3.48841529E-02	+1.09862564E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
8.343750	+1.17040114E+02	+1.17558399E+02	+3.59159730E-02	+1.10257793E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
8.437500	+1.17100413E+02	+1.17619234E+02	+3.69514865E-02	+1.10648200E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
8.531250	+1.17160613E+02	+1.17679974E+02	+3.79906268E-02	+1.11030247E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
8.625000	+1.17220704E+02	+1.17740607E+02	+3.90333037E-02	+1.11402590E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
8.718750	+1.17280676E+02	+1.17801123E+02	+4.00794254E-02	+1.11766173E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
8.812500	+1.17340519E+02	+1.17861513E+02	+4.11289194E-02	+1.12123965E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
8.906250	+1.17400224E+02	+1.17921766E+02	+4.21817497E-02	+1.12480409E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
9.000000	+1.17459780E+02	+1.17981873E+02	+4.32379271E-02	+1.12840661E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
9.093750	+1.17519178E+02	+1.18041825E+02	+4.42975121E-02	+1.13209758E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
9.187500	+1.17578409E+02	+1.18101612E+02	+4.53606100E-02	+1.13591855E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
9.281250	+1.17637465E+02	+1.18161226E+02	+4.64273594E-02	+1.13981335E-02	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
2.343750	+1.13647862E+02	+1.14138240E+02	-1.94326046E-02	+5.12896029E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
2.390625	+1.13664348E+02	+1.14154844E+02	-1.91892197E-02	+5.25546505E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
2.437500	+1.13681105E+02	+1.14171724E+02	-1.89399048E-02	+5.38339993E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
2.484375	+1.13698131E+02	+1.14188876E+02	-1.86845259E-02	+5.51385140E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
2.531250	+1.13715424E+02	+1.14206297E+02	-1.84229812E-02	+5.64609446E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
2.578125	+1.13732981E+02	+1.14223985E+02	-1.81552046E-02	+5.77934317E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
2.625000	+1.13750798E+02	+1.14241937E+02	-1.78811678E-02	+5.91277967E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
2.671875	+1.13768874E+02	+1.14260150E+02	-1.76008815E-02	+6.04558291E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
2.718750	+1.13787204E+02	+1.14278621E+02	-1.73143944E-02	+6.17695573E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
2.765625	+1.13805787E+02	+1.14297348E+02	-1.70217919E-02	+6.30614917E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
2.812500	+1.13824619E+02	+1.14316327E+02	-1.67231929E-02	+6.43248321E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
2.859375	+1.13843698E+02	+1.14335556E+02	-1.64187466E-02	+6.55536321E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
2.906250	+1.13863021E+02	+1.14355032E+02	-1.61086276E-02	+6.67429203E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
2.953125	+1.13882586E+02	+1.14374751E+02	-1.57930317E-02	+6.78887758E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
3.000000	+1.13902388E+02	+1.14394712E+02	-1.54721703E-02	+6.89883579E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
3.046875	+1.13922426E+02	+1.14414910E+02	-1.51462658E-02	+7.00398978E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
3.093750	+1.13942697E+02	+1.14435344E+02	-1.48155463E-02	+7.10426553E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
3.140625	+1.13963198E+02	+1.14456010E+02	-1.44802409E-02	+7.19968454E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
3.187500	+1.13983925E+02	+1.14476905E+02	-1.41405759E-02	+7.29035429E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
3.234375	+1.14004877E+02	+1.14498026E+02	-1.37967702E-02	+7.37645720E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
3.281250	+1.14026051E+02	+1.14519371E+02	-1.34490330E-02	+7.45823849E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
3.328125	+1.14047443E+02	+1.14540937E+02	-1.30975604E-02	+7.53599359E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
3.375000	+1.14069050E+02	+1.14562719E+02	-1.27425336E-02	+7.61005571E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
3.421875	+1.14090871E+02	+1.14584717E+02	-1.23841176E-02	+7.68078375E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
3.468750	+1.14112901E+02	+1.14606926E+02	-1.20224601E-02	+7.74855097E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
3.515625	+1.14135138E+02	+1.14629343E+02	-1.16576910E-02	+7.81373452E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
3.562500	+1.14157579E+02	+1.14651966E+02	-1.12899225E-02	+7.87670625E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
3.609375	+1.14180222E+02	+1.14674792E+02	-1.09192498E-02	+7.93782460E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
3.656250	+1.14203063E+02	+1.14697818E+02	-1.05457515E-02	+7.99742765E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
3.703125	+1.14226099E+02	+1.14721040E+02	-1.01694909E-02	+8.05582764E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
3.750000	+1.14249328E+02	+1.14744456E+02	-9.79051761E-03	+8.11330648E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
3.796875	+1.14272746E+02	+1.14768063E+02	-9.40886845E-03	+8.17011250E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
3.843750	+1.14296351E+02	+1.14791859E+02	-9.02456957E-03	+8.22645848E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
3.890625	+1.14320139E+02	+1.14815839E+02	-8.63763797E-03	+8.28252046E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
3.937500	+1.14344108E+02	+1.14840001E+02	-8.24808327E-03	+8.33843761E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
3.984375	+1.14368255E+02	+1.14864343E+02	-7.85590944E-03	+8.39431310E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
4.031250	+1.14392578E+02	+1.14888861E+02	-7.46111642E-03	+8.45021534E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
4.078125	+1.14417072E+02	+1.14913552E+02	-7.06370175E-03	+8.50618023E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
4.125000	+1.14441735E+02	+1.14938414E+02	-6.66366202E-03	+8.56221371E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
4.171875	+1.14466565E+02	+1.14963444E+02	-6.26099422E-03	+8.61829471E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
4.218750	+1.14491558E+02	+1.14988639E+02	-5.85569689E-03	+8.67437840E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
4.265625	+1.14516712E+02	+1.15013995E+02	-5.44777124E-03	+8.73039955E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
4.312500	+1.14542023E+02	+1.15039511E+02	-5.03722194E-03	+8.78627585E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
4.359375	+1.14567489E+02	+1.15065183E+02	-4.62405788E-03	+8.84191141E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
4.406250	+1.14593108E+02	+1.15091008E+02	-4.20829274E-03	+8.89719985E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
4.453125	+1.14618876E+02	+1.15116985E+02	-3.78994539E-03	+8.95202729E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
4.500000	+1.14644791E+02	+1.15143109E+02	-3.36904018E-03	+9.00627523E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
4.546875	+1.14670849E+02	+1.15169378E+02	-2.94560709E-03	+9.05982299E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
4.593750	+1.14697048E+02	+1.15195790E+02	-2.51968178E-03	+9.11255001E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
4.640625	+1.14723386E+02	+1.15222342E+02	-2.09130553E-03	+9.16483664E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.171875	+1.13331751E+02	+1.13819946E+02	-2.38932440E-02	+2.22329156E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.195312	+1.13336145E+02	+1.13824366E+02	-2.38400577E-02	+2.31526931E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.218750	+1.13340621E+02	+1.13828869E+02	-2.37847158E-02	+2.40597323E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.242188	+1.13345180E+02	+1.13833456E+02	-2.37272778E-02	+2.49411024E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.265625	+1.13349820E+02	+1.13838125E+02	-2.36678043E-02	+2.57965138E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.289062	+1.13354543E+02	+1.13842878E+02	-2.36063566E-02	+2.66258600E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.312500	+1.13359347E+02	+1.13847713E+02	-2.35429956E-02	+2.74292043E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.335938	+1.13364233E+02	+1.13852631E+02	-2.34777822E-02	+2.82067656E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.359375	+1.13369201E+02	+1.13857631E+02	-2.34107764E-02	+2.89589062E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.382812	+1.13374249E+02	+1.13862713E+02	-2.33420373E-02	+2.96861197E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.406250	+1.13379378E+02	+1.13867877E+02	-2.32716227E-02	+3.03890181E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.429688	+1.13384588E+02	+1.13873122E+02	-2.31995888E-02	+3.10683217E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.453125	+1.13389878E+02	+1.13878448E+02	-2.31259900E-02	+3.17248479E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.476562	+1.13395249E+02	+1.13883855E+02	-2.30508786E-02	+3.23595017E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.500000	+1.13400699E+02	+1.13889343E+02	-2.29743048E-02	+3.29732663E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.523438	+1.13406230E+02	+1.13894912E+02	-2.28963164E-02	+3.35671947E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.546875	+1.13411839E+02	+1.13900560E+02	-2.28169586E-02	+3.41424019E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.570312	+1.13417528E+02	+1.13906288E+02	-2.27362739E-02	+3.47000571E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.593750	+1.13423296E+02	+1.13912096E+02	-2.26543021E-02	+3.52413778E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.617188	+1.13429143E+02	+1.13917984E+02	-2.25710799E-02	+3.57676220E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.640625	+1.13435068E+02	+1.13923950E+02	-2.24866413E-02	+3.62800823E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.664062	+1.13441071E+02	+1.13929995E+02	-2.24010170E-02	+3.67800806E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.687500	+1.13447153E+02	+1.13936119E+02	-2.23142347E-02	+3.72689610E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.710938	+1.13453312E+02	+1.13942321E+02	-2.22263188E-02	+3.77480836E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.734375	+1.13459548E+02	+1.13948601E+02	-2.21372906E-02	+3.82188201E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.757812	+1.13465861E+02	+1.13954958E+02	-2.20471681E-02	+3.86825456E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.781250	+1.13472252E+02	+1.13961393E+02	-2.19559661E-02	+3.91406336E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.804688	+1.13478718E+02	+1.13967905E+02	-2.18636963E-02	+3.95944482E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.828125	+1.13485261E+02	+1.13974494E+02	-2.17703671E-02	+4.00453381E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.851562	+1.13491880E+02	+1.13981159E+02	-2.16759838E-02	+4.04946305E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.875000	+1.13498575E+02	+1.13987900E+02	-2.15805486E-02	+4.09436220E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.898438	+1.13505345E+02	+1.13994717E+02	-2.14840606E-02	+4.13935719E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.921875	+1.13512190E+02	+1.14001610E+02	-2.13865162E-02	+4.18456957E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.945312	+1.13519109E+02	+1.14008578E+02	-2.12879089E-02	+4.23011578E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.968750	+1.13526104E+02	+1.14015621E+02	-2.11882295E-02	+4.27610628E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
1.992188	+1.13533172E+02	+1.14022738E+02	-2.10874664E-02	+4.32264491E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
2.015625	+1.13540314E+02	+1.14029930E+02	-2.09856055E-02	+4.36982825E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
2.039062	+1.13547529E+02	+1.14037196E+02	-2.08826307E-02	+4.41774484E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
2.062500	+1.13554818E+02	+1.14044536E+02	-2.07785238E-02	+4.46647470E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
2.085938	+1.13562179E+02	+1.14051949E+02	-2.06732647E-02	+4.51608871E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
2.109375	+1.13569613E+02	+1.14059434E+02	-2.05668321E-02	+4.56664799E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
2.132812	+1.13577119E+02	+1.14066993E+02	-2.04592031E-02	+4.61820377E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
2.156250	+1.13584697E+02	+1.14074624E+02	-2.03503538E-02	+4.67079686E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
2.179688	+1.13592346E+02	+1.14082327E+02	-2.02402595E-02	+4.72445721E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
2.203125	+1.13600066E+02	+1.14090102E+02	-2.01288949E-02	+4.77920411E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
2.226562	+1.13607857E+02	+1.14097948E+02	-2.00162343E-02	+4.83504592E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
2.250000	+1.13615719E+02	+1.14105866E+02	-1.99022521E-02	+4.89198013E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
2.273438	+1.13623650E+02	+1.14113854E+02	-1.97869227E-02	+4.94999350E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
2.296875	+1.13631652E+02	+1.14121913E+02	-1.96702211E-02	+5.00906221E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02
2.320312	+1.13639722E+02	+1.14130041E+02	-1.95521229E-02	+5.06865138E-03	+6.23391636E+01	+7.97337013E+02	+7.81842089E-02	+1.00000000E+00	+0.00000000E+00	+5.69934282E+01	+7.96895417E+02	+7.15193324E-02


==> anc/otoc_to_plot_supersymmetric_M800_L1.6242_n100_beta5.0000.dat <==
300.000000	+3.88505021E+01	+4.59493922E+01	+2.65308564E+00	+4.12968405E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
306.000000	+3.85866280E+01	+4.58596656E+01	+2.67732121E+00	+3.94884106E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
312.000000	+3.83149075E+01	+4.57582838E+01	+2.70047173E+00	+3.79284052E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
318.000000	+3.80470077E+01	+4.56587198E+01	+2.72283530E+00	+3.74040498E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
324.000000	+3.77820715E+01	+4.55671541E+01	+2.74535659E+00	+3.60602425E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
330.000000	+3.75316779E+01	+4.54799965E+01	+2.76610759E+00	+3.42742847E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
336.000000	+3.72840715E+01	+4.53960236E+01	+2.78648573E+00	+3.42159787E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
342.000000	+3.70389614E+01	+4.53204239E+01	+2.80716676E+00	+3.33012916E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
348.000000	+3.67992633E+01	+4.52419458E+01	+2.82644728E+00	+3.19186465E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
354.000000	+3.65690718E+01	+4.51738870E+01	+2.84546914E+00	+3.22685375E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
360.000000	+3.63453851E+01	+4.51213993E+01	+2.86516953E+00	+3.21229358E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
366.000000	+3.61319269E+01	+4.50749124E+01	+2.88401666E+00	+3.13918572E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
372.000000	+3.59233899E+01	+4.50363043E+01	+2.90283975E+00	+3.11784123E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
378.000000	+3.57108768E+01	+4.49947941E+01	+2.92143076E+00	+3.10316606E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
384.000000	+3.54995294E+01	+4.49581879E+01	+2.94007775E+00	+3.11323397E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
390.000000	+3.52944253E+01	+4.49317388E+01	+2.95878957E+00	+3.03591029E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
396.000000	+3.50949248E+01	+4.49045247E+01	+2.97650867E+00	+2.98896644E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
402.000000	+3.49052212E+01	+4.48944758E+01	+2.99465716E+00	+2.94821321E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
408.000000	+3.47127715E+01	+4.48756331E+01	+3.01188723E+00	+2.85756605E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
414.000000	+3.45297276E+01	+4.48674624E+01	+3.02894796E+00	+2.74961191E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
420.000000	+3.43394746E+01	+4.48432567E+01	+3.04488257E+00	+2.65135976E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
426.000000	+3.41446875E+01	+4.48166192E+01	+3.06076427E+00	+2.59826854E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
432.000000	+3.39561093E+01	+4.47925502E+01	+3.07606179E+00	+2.51608232E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
438.000000	+3.37756227E+01	+4.47746856E+01	+3.09095726E+00	+2.53708702E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
444.000000	+3.35916456E+01	+4.47630760E+01	+3.10650684E+00	+2.64035789E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
450.000000	+3.33968686E+01	+4.47500088E+01	+3.12264155E+00	+2.60494795E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
456.000000	+3.32120656E+01	+4.47382233E+01	+3.13776621E+00	+2.51217814E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
462.000000	+3.30328284E+01	+4.47334330E+01	+3.15278769E+00	+2.55101754E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
468.000000	+3.28541045E+01	+4.47385595E+01	+3.16837842E+00	+2.38038199E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
474.000000	+3.26774877E+01	+4.47171344E+01	+3.18135228E+00	+2.22685467E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
480.000000	+3.24925721E+01	+4.46988879E+01	+3.19510068E+00	+2.42568749E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
486.000000	+3.23144888E+01	+4.47097390E+01	+3.21046053E+00	+2.50056074E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
492.000000	+3.21339743E+01	+4.47121123E+01	+3.22510741E+00	+2.32839712E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
498.000000	+3.19296134E+01	+4.46760801E+01	+3.23840129E+00	+2.18809545E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
504.000000	+3.17493021E+01	+4.46620802E+01	+3.25136456E+00	+2.23849000E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
510.000000	+3.15771475E+01	+4.46706483E+01	+3.26526317E+00	+2.18450444E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
516.000000	+3.13996416E+01	+4.46553917E+01	+3.27757861E+00	+2.18341505E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
522.000000	+3.12357106E+01	+4.46768079E+01	+3.29146415E+00	+2.30292782E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
528.000000	+3.10557343E+01	+4.46829175E+01	+3.30521374E+00	+2.33237397E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
534.000000	+3.08914781E+01	+4.47140853E+01	+3.31945264E+00	+2.28760628E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
540.000000	+3.07035086E+01	+4.47099572E+01	+3.33266502E+00	+2.09051412E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
546.000000	+3.05277507E+01	+4.47015003E+01	+3.34453881E+00	+1.96843447E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
552.000000	+3.03647375E+01	+4.47059739E+01	+3.35628623E+00	+1.98714825E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
558.000000	+3.01841773E+01	+4.46999729E+01	+3.36838459E+00	+2.08463217E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
564.000000	+2.99872538E+01	+4.46917695E+01	+3.38130182E+00	+2.05183626E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
570.000000	+2.98047666E+01	+4.46824070E+01	+3.39300662E+00	+1.81750263E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
576.000000	+2.96251567E+01	+4.46539012E+01	+3.40311185E+00	+1.71165468E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
582.000000	+2.94446183E+01	+4.46310032E+01	+3.41354648E+00	+1.80003205E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
588.000000	+2.92730933E+01	+4.46299959E+01	+3.42471223E+00	+1.97004423E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
594.000000	+2.91185752E+01	+4.46682516E+01	+3.43718701E+00	+2.18821473E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
150.000000	+2.14291221E+01	+2.35013811E+01	+1.42178652E+00	+1.05466830E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
153.000000	+2.21964954E+01	+2.43358774E+01	+1.45366418E+00	+1.07050926E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
156.000000	+2.30084701E+01	+2.52181991E+01	+1.48601708E+00	+1.09648373E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
159.000000	+2.38546942E+01	+2.61395571E+01	+1.51945321E+00	+1.12962326E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
162.000000	+2.47263329E+01	+2.70910237E+01	+1.55379447E+00	+1.14711907E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
165.000000	+2.56160280E+01	+2.80636897E+01	+1.58828035E+00	+1.16219333E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
168.000000	+2.65137006E+01	+2.90491703E+01	+1.62352607E+00	+1.17558629E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
171.000000	+2.74136411E+01	+3.00401837E+01	+1.65881553E+00	+1.17844092E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
174.000000	+2.83093780E+01	+3.10306117E+01	+1.69423253E+00	+1.18676178E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
177.000000	+2.91937373E+01	+3.20141241E+01	+1.73002124E+00	+1.19316719E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
180.000000	+3.00610302E+01	+3.29842199E+01	+1.76582256E+00	+1.19040508E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
183.000000	+3.09058016E+01	+3.39350011E+01	+1.80144554E+00	+1.17611601E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
186.000000	+3.17251854E+01	+3.48621083E+01	+1.83638952E+00	+1.15615636E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
189.000000	+3.25146021E+01	+3.57613951E+01	+1.87081492E+00	+1.14201789E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
192.000000	+3.32698557E+01	+3.66292591E+01	+1.90491059E+00	+1.12516163E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
195.000000	+3.39900533E+01	+3.74636044E+01	+1.93832462E+00	+1.10146871E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
198.000000	+3.46728430E+01	+3.82617638E+01	+1.97099872E+00	+1.07833830E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
201.000000	+3.53148884E+01	+3.90206090E+01	+2.00302492E+00	+1.05715333E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
204.000000	+3.59149727E+01	+3.97389105E+01	+2.03442791E+00	+1.02529896E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
207.000000	+3.64743188E+01	+4.04151658E+01	+2.06454286E+00	+9.86692587E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
210.000000	+3.69906973E+01	+4.10478535E+01	+2.09362947E+00	+9.52331363E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
213.000000	+3.74648826E+01	+4.16374669E+01	+2.12168274E+00	+9.22217655E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
216.000000	+3.78975675E+01	+4.21855458E+01	+2.14896253E+00	+8.98005636E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
219.000000	+3.82892452E+01	+4.26928166E+01	+2.17556308E+00	+8.79108481E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
222.000000	+3.86384827E+01	+4.31587080E+01	+2.20170904E+00	+8.56709816E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
225.000000	+3.89486243E+01	+4.35844692E+01	+2.22696567E+00	+8.28747461E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
228.000000	+3.92204585E+01	+4.39711335E+01	+2.25143389E+00	+7.98017918E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
231.000000	+3.94565293E+01	+4.43197434E+01	+2.27484674E+00	+7.69115954E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
234.000000	+3.96561135E+01	+4.46311547E+01	+2.29758084E+00	+7.42684653E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
237.000000	+3.98222225E+01	+4.49070477E+01	+2.31940782E+00	+7.15626049E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
240.000000	+3.99567577E+01	+4.51500675E+01	+2.34051841E+00	+6.92730086E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
243.000000	+4.00618812E+01	+4.53625047E+01	+2.36097162E+00	+6.68418064E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
246.000000	+4.01403584E+01	+4.55461793E+01	+2.38062349E+00	+6.45642544E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
249.000000	+4.01926277E+01	+4.57026187E+01	+2.39971018E+00	+6.26688472E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
252.000000	+4.02211998E+01	+4.58341564E+01	+2.41822480E+00	+6.09267930E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
255.000000	+4.02280365E+01	+4.59431781E+01	+2.43626625E+00	+5.93184956E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
258.000000	+4.02157504E+01	+4.60320759E+01	+2.45381590E+00	+5.78527151E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
261.000000	+4.01859357E+01	+4.61029424E+01	+2.47097788E+00	+5.64991674E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
264.000000	+4.01390622E+01	+4.61559384E+01	+2.48771540E+00	+5.49837370E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
267.000000	+4.00764784E+01	+4.61919442E+01	+2.50396812E+00	+5.29473987E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
270.000000	+4.00018686E+01	+4.62129601E+01	+2.51948384E+00	+5.05837086E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
273.000000	+3.99184195E+01	+4.62223364E+01	+2.53431835E+00	+4.87101928E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
276.000000	+3.98257091E+01	+4.62210054E+01	+2.54870995E+00	+4.71182694E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
279.000000	+3.97238232E+01	+4.62085010E+01	+2.56258931E+00	+4.56327799E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
282.000000	+3.96140138E+01	+4.61868304E+01	+2.57608962E+00	+4.47633275E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
285.000000	+3.94961743E+01	+4.61573774E+01	+2.58944731E+00	+4.41442597E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
288.000000	+3.93727500E+01	+4.61219839E+01	+2.60257617E+00	+4.32007502E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
291.000000	+3.92463958E+01	+4.60825176E+01	+2.61536776E+00	+4.21856137E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
294.000000	+3.91164860E+01	+4.60387325E+01	+2.62788754E+00	+4.16335762E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
297.000000	+3.89847509E+01	+4.59937907E+01	+2.64034790E+00	+4.14354918E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
75.000000	+4.14620341E+01	+4.28828581E+01	+1.04438416E+00	+7.35796999E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
76.500000	+4.00635563E+01	+4.14993434E+01	+1.05486035E+00	+6.61028701E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
78.000000	+3.87051149E+01	+4.01543962E+01	+1.06421502E+00	+5.97028295E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
79.500000	+3.73873888E+01	+3.88491237E+01	+1.07277120E+00	+5.55905198E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
81.000000	+3.61108475E+01	+3.75845015E+01	+1.08089218E+00	+5.23014186E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
82.500000	+3.48764976E+01	+3.63613487E+01	+1.08846163E+00	+4.76819804E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
84.000000	+3.36854741E+01	+3.51803595E+01	+1.09519677E+00	+4.22792695E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
85.500000	+3.25382475E+01	+3.40420520E+01	+1.10114541E+00	+3.83176856E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
87.000000	+3.14347063E+01	+3.29468751E+01	+1.10669208E+00	+3.64210262E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
88.500000	+3.03749040E+01	+3.18952296E+01	+1.11207172E+00	+3.49285110E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
90.000000	+2.93593405E+01	+3.08874380E+01	+1.11717063E+00	+3.25005382E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
91.500000	+2.83885561E+01	+2.99237776E+01	+1.12182188E+00	+2.93746508E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
93.000000	+2.74628084E+01	+2.90044315E+01	+1.12598303E+00	+2.63121795E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
94.500000	+2.65821242E+01	+2.81295122E+01	+1.12971553E+00	+2.46939462E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
96.000000	+2.57460183E+01	+2.72991044E+01	+1.13339121E+00	+2.50540650E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
97.500000	+2.49542352E+01	+2.65132976E+01	+1.13723175E+00	+2.53177999E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
99.000000	+2.42071712E+01	+2.57720985E+01	+1.14098655E+00	+2.56126947E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
100.500000	+2.35043535E+01	+2.50754415E+01	+1.14491556E+00	+2.42631084E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
102.000000	+2.28469158E+01	+2.44232757E+01	+1.14826548E+00	+2.30409252E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
103.500000	+2.22334664E+01	+2.38154519E+01	+1.15182784E+00	+2.23474652E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
105.000000	+2.16647196E+01	+2.32516833E+01	+1.15496972E+00	+2.21882394E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
106.500000	+2.11391383E+01	+2.27316893E+01	+1.15848431E+00	+2.36750949E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
108.000000	+2.06569632E+01	+2.22552385E+01	+1.16207225E+00	+2.57181322E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
109.500000	+2.02170744E+01	+2.18219601E+01	+1.16619975E+00	+2.81228566E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
111.000000	+1.98195144E+01	+2.14313311E+01	+1.17050911E+00	+2.95081112E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
112.500000	+1.94636909E+01	+2.10828469E+01	+1.17505218E+00	+3.17466990E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
114.000000	+1.91487758E+01	+2.07760168E+01	+1.18003312E+00	+3.25259497E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
115.500000	+1.88751931E+01	+2.05102258E+01	+1.18480997E+00	+3.37266981E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
117.000000	+1.86409004E+01	+2.02846894E+01	+1.19015113E+00	+3.59510805E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
118.500000	+1.84458204E+01	+2.00985829E+01	+1.19559529E+00	+3.71217298E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
120.000000	+1.82889269E+01	+1.99511243E+01	+1.20128765E+00	+4.05064028E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
121.500000	+1.81685336E+01	+1.98415029E+01	+1.20774721E+00	+4.44414608E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
123.000000	+1.80842976E+01	+1.97688045E+01	+1.21462008E+00	+4.73392019E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
124.500000	+1.80351249E+01	+1.97320227E+01	+1.22194897E+00	+5.10471582E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
126.000000	+1.80196087E+01	+1.97301109E+01	+1.22993423E+00	+5.54968129E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
127.500000	+1.80366437E+01	+1.97620298E+01	+1.23859802E+00	+5.87753856E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
129.000000	+1.80857783E+01	+1.98267087E+01	+1.24756685E+00	+6.12180196E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
130.500000	+1.81656666E+01	+1.99230329E+01	+1.25696342E+00	+6.52290572E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
132.000000	+1.82744982E+01	+2.00498318E+01	+1.26713556E+00	+6.87063613E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
133.500000	+1.84119340E+01	+2.02058988E+01	+1.27757533E+00	+6.99529717E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
135.000000	+1.85770482E+01	+2.03900325E+01	+1.28812146E+00	+7.26001192E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
136.500000	+1.87675460E+01	+2.06010121E+01	+1.29935537E+00	+7.71402261E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
138.000000	+1.89821616E+01	+2.08375913E+01	+1.31126352E+00	+8.02795685E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
139.500000	+1.92203243E+01	+2.10984833E+01	+1.32343924E+00	+8.24060115E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
141.000000	+1.94805541E+01	+2.13824251E+01	+1.33598533E+00	+8.56327612E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
142.500000	+1.97611628E+01	+2.16881965E+01	+1.34912907E+00	+8.95274294E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
144.000000	+2.00609228E+01	+2.20145668E+01	+1.36284356E+00	+9.29994483E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
145.500000	+2.03787746E+01	+2.23603293E+01	+1.37702890E+00	+9.56922268E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
147.000000	+2.07137211E+01	+2.27242625E+01	+1.39155122E+00	+9.79899010E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
148.500000	+2.10643761E+01	+2.31050471E+01	+1.40642587E+00	+1.00338720E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
37.500000	+7.87561038E+01	+7.94977192E+01	+3.94222591E-01	+2.31617059E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
38.250000	+7.82893392E+01	+7.90440577E+01	+4.11736729E-01	+2.35426605E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
39.000000	+7.77969851E+01	+7.85652578E+01	+4.29536582E-01	+2.38916660E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
39.750000	+7.72795919E+01	+7.80618482E+01	+4.47574228E-01	+2.41774975E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
40.500000	+7.67377890E+01	+7.75344354E+01	+4.65802828E-01	+2.43970988E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
41.250000	+7.61722856E+01	+7.69836992E+01	+4.84169876E-01	+2.45533433E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
42.000000	+7.55838522E+01	+7.64103861E+01	+5.02632843E-01	+2.46409698E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
42.750000	+7.49733383E+01	+7.58153042E+01	+5.21131331E-01	+2.46690938E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
43.500000	+7.43416238E+01	+7.51993154E+01	+5.39636484E-01	+2.46283112E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
44.250000	+7.36896796E+01	+7.45633314E+01	+5.58073798E-01	+2.45351711E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
45.000000	+7.30184583E+01	+7.39083033E+01	+5.76439241E-01	+2.43767873E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
45.750000	+7.23290311E+01	+7.32352193E+01	+5.94638978E-01	+2.41690112E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
46.500000	+7.16223976E+01	+7.25450946E+01	+6.12692757E-01	+2.39122896E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
47.250000	+7.08996840E+01	+7.18389658E+01	+6.30507413E-01	+2.35964776E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
48.000000	+7.01619469E+01	+7.11178873E+01	+6.48087474E-01	+2.32647216E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
48.750000	+6.94102824E+01	+7.03829210E+01	+6.65404495E-01	+2.28538040E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
49.500000	+6.86458541E+01	+6.96351330E+01	+6.82368180E-01	+2.24457044E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
50.250000	+6.78696476E+01	+6.88755910E+01	+6.99073052E-01	+2.20060821E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
51.000000	+6.70828749E+01	+6.81053540E+01	+7.15377303E-01	+2.14740144E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
51.750000	+6.62865950E+01	+6.73254684E+01	+7.31284074E-01	+2.10179844E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
52.500000	+6.54817446E+01	+6.65369729E+01	+7.46904280E-01	+2.05134904E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
53.250000	+6.46695477E+01	+6.57408844E+01	+7.62054309E-01	+1.99115126E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
54.000000	+6.38509727E+01	+6.49381932E+01	+7.76771549E-01	+1.94308304E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
54.750000	+6.30268520E+01	+6.41298736E+01	+7.91200555E-01	+1.89635999E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
55.500000	+6.21982845E+01	+6.33168754E+01	+8.05216948E-01	+1.83685041E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
56.250000	+6.13662754E+01	+6.25001109E+01	+8.18753311E-01	+1.78078195E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
57.000000	+6.05315904E+01	+6.16804634E+01	+8.31928678E-01	+1.73618676E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
57.750000	+5.96950411E+01	+6.08587927E+01	+8.44796112E-01	+1.68903454E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
58.500000	+5.88575735E+01	+6.00359257E+01	+8.57264196E-01	+1.63102427E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
59.250000	+5.80200752E+01	+5.92126495E+01	+8.69261476E-01	+1.57347226E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
60.000000	+5.71832210E+01	+5.83897156E+01	+8.80866280E-01	+1.52778575E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
60.750000	+5.63476278E+01	+5.75678477E+01	+8.92178263E-01	+1.48693397E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
61.500000	+5.55140339E+01	+5.67477404E+01	+9.03170289E-01	+1.43771088E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
62.250000	+5.46832299E+01	+5.59300504E+01	+9.13743926E-01	+1.38056044E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
63.000000	+5.38558740E+01	+5.51153950E+01	+9.23878696E-01	+1.32772956E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
63.750000	+5.30324573E+01	+5.43043584E+01	+9.33659869E-01	+1.28665454E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
64.500000	+5.22134324E+01	+5.34974980E+01	+9.43178514E-01	+1.25109332E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
65.250000	+5.13993489E+01	+5.26953444E+01	+9.52426269E-01	+1.20936406E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
66.000000	+5.05908234E+01	+5.18983952E+01	+9.61318975E-01	+1.15832020E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
66.750000	+4.97884028E+01	+5.11071126E+01	+9.69801072E-01	+1.10620784E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
67.500000	+4.89924773E+01	+5.03219267E+01	+9.77912092E-01	+1.06278311E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
68.250000	+4.82033413E+01	+4.95432422E+01	+9.85742819E-01	+1.02992427E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
69.000000	+4.74212945E+01	+4.87714419E+01	+9.93360956E-01	+1.00067575E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
69.750000	+4.66467222E+01	+4.80068869E+01	+1.00075296E+00	+9.65868597E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
70.500000	+4.58800611E+01	+4.72499118E+01	+1.00784899E+00	+9.22617219E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
71.250000	+4.51217044E+01	+4.65008236E+01	+1.01459221E+00	+8.76098410E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
72.000000	+4.43719322E+01	+4.57599036E+01	+1.02099046E+00	+8.34250889E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
72.750000	+4.36309254E+01	+4.50274110E+01	+1.02710598E+00	+8.02235657E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
73.500000	+4.28988146E+01	+4.43035891E+01	+1.03302400E+00	+7.78842484E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
74.250000	+4.21757711E+01	+4.35886670E+01	+1.03878861E+00	+7.58388893E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
18.750000	+8.21385296E+01	+8.26882410E+01	+9.47852089E-02	+1.01026880E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
19.125000	+8.22072523E+01	+8.27590675E+01	+9.86051844E-02	+1.02705147E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
19.500000	+8.22715505E+01	+8.28255125E+01	+1.02488095E-01	+1.04392807E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
19.875000	+8.23313385E+01	+8.28874911E+01	+1.06434645E-01	+1.06109463E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
20.250000	+8.23865319E+01	+8.29449201E+01	+1.10446305E-01	+1.07851290E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
20.625000	+8.24370485E+01	+8.29977180E+01	+1.14523492E-01	+1.09593835E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
21.000000	+8.24828080E+01	+8.30458048E+01	+1.18665842E-01	+1.11341450E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
21.375000	+8.25237308E+01	+8.30891018E+01	+1.22874100E-01	+1.13120357E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
21.750000	+8.25597380E+01	+8.31275316E+01	+1.27149869E-01	+1.14929532E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
22.125000	+8.25907523E+01	+8.31610177E+01	+1.31493815E-01	+1.16749846E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
22.500000	+8.26166977E+01	+8.31894848E+01	+1.35906108E-01	+1.18593681E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
22.875000	+8.26374983E+01	+8.32128586E+01	+1.40388341E-01	+1.20493577E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
23.250000	+8.26530784E+01	+8.32310653E+01	+1.44943126E-01	+1.22451081E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
23.625000	+8.26633635E+01	+8.32440322E+01	+1.49572173E-01	+1.24448715E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
24.000000	+8.26682803E+01	+8.32516872E+01	+1.54276779E-01	+1.26501257E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
24.375000	+8.26677551E+01	+8.32539592E+01	+1.59059767E-01	+1.28642369E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
24.750000	+8.26617144E+01	+8.32507773E+01	+1.63924957E-01	+1.30872845E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
25.125000	+8.26500856E+01	+8.32420718E+01	+1.68875230E-01	+1.33174645E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
25.500000	+8.26327975E+01	+8.32277735E+01	+1.73913055E-01	+1.35560823E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
25.875000	+8.26097784E+01	+8.32078141E+01	+1.79042292E-01	+1.38056771E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
26.250000	+8.25809574E+01	+8.31821260E+01	+1.84267313E-01	+1.40647838E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
26.625000	+8.25462655E+01	+8.31506430E+01	+1.89590880E-01	+1.43300928E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
27.000000	+8.25056355E+01	+8.31133000E+01	+1.95014883E-01	+1.46021191E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
27.375000	+8.24590007E+01	+8.30700334E+01	+2.00542469E-01	+1.48832331E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
27.750000	+8.24062953E+01	+8.30207809E+01	+2.06177308E-01	+1.51720866E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
28.125000	+8.23474562E+01	+8.29654817E+01	+2.11921534E-01	+1.54657295E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
28.500000	+8.22824222E+01	+8.29040769E+01	+2.17776605E-01	+1.57650944E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
28.875000	+8.22111331E+01	+8.28365094E+01	+2.23745355E-01	+1.60724660E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
29.250000	+8.21335307E+01	+8.27627243E+01	+2.29830954E-01	+1.63857840E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
29.625000	+8.20495602E+01	+8.26826693E+01	+2.36034693E-01	+1.67014889E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
30.000000	+8.19591699E+01	+8.25962944E+01	+2.42357071E-01	+1.70205567E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
30.375000	+8.18623102E+01	+8.25035530E+01	+2.48800110E-01	+1.73455487E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
30.750000	+8.17589340E+01	+8.24044011E+01	+2.55366233E-01	+1.76744151E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
31.125000	+8.16489989E+01	+8.22987985E+01	+2.62055922E-01	+1.80036326E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
31.500000	+8.15324665E+01	+8.21867083E+01	+2.68868957E-01	+1.83344888E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
31.875000	+8.14093008E+01	+8.20680975E+01	+2.75806788E-01	+1.86695216E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
32.250000	+8.12794698E+01	+8.19429369E+01	+2.82871098E-01	+1.90058966E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
32.625000	+8.11429471E+01	+8.18112017E+01	+2.90061211E-01	+1.93392909E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
33.000000	+8.09997111E+01	+8.16728715E+01	+2.97375566E-01	+1.96708665E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
33.375000	+8.08497436E+01	+8.15279302E+01	+3.04814361E-01	+2.00030430E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
33.750000	+8.06930312E+01	+8.13763667E+01	+3.12377849E-01	+2.03321533E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
34.125000	+8.05295670E+01	+8.12181746E+01	+3.20063476E-01	+2.06531205E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
34.500000	+8.03593500E+01	+8.10533527E+01	+3.27867689E-01	+2.09673486E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
34.875000	+8.01823832E+01	+8.08819050E+01	+3.35788987E-01	+2.12776628E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
35.250000	+7.99986743E+01	+8.07038408E+01	+3.43825936E-01	+2.15798817E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
35.625000	+7.98082391E+01	+8.05191748E+01	+3.51973898E-01	+2.18684260E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
36.000000	+7.96110997E+01	+8.03279273E+01	+3.60227256E-01	+2.21455270E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
36.375000	+7.94072815E+01	+8.01301238E+01	+3.68583044E-01	+2.24151002E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
36.750000	+7.91968156E+01	+7.99257959E+01	+3.77038581E-01	+2.26726471E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
37.125000	+7.89797412E+01	+7.97149802E+01	+3.85587529E-01	+2.29217430E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
9.375000	+7.93051325E+01	+7.98130507E+01	+1.57122709E-02	+7.38857249E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
9.562500	+7.93749684E+01	+7.98835915E+01	+1.70991960E-02	+7.40529560E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
9.750000	+7.94446900E+01	+7.99540206E+01	+1.84892567E-02	+7.42265543E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
9.937500	+7.95142603E+01	+8.00243011E+01	+1.98826918E-02	+7.44113794E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
10.125000	+7.95836436E+01	+8.00943975E+01	+2.12796834E-02	+7.46051528E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
10.312500	+7.96528054E+01	+8.01642752E+01	+2.26803850E-02	+7.48081299E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
10.500000	+7.97217122E+01	+8.02339009E+01	+2.40849883E-02	+7.50238882E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
10.687500	+7.97903318E+01	+8.03032426E+01	+2.54937808E-02	+7.52576710E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
10.875000	+7.98586329E+01	+8.03722691E+01	+2.69071510E-02	+7.55134559E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
11.062500	+7.99265852E+01	+8.04409504E+01	+2.83255354E-02	+7.57917108E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
11.250000	+7.99941594E+01	+8.05092576E+01	+2.97493401E-02	+7.60893310E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
11.437500	+8.00613274E+01	+8.05771624E+01	+3.11788853E-02	+7.64018481E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
11.625000	+8.01280619E+01	+8.06446379E+01	+3.26144094E-02	+7.67265484E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
11.812500	+8.01943364E+01	+8.07116577E+01	+3.40561309E-02	+7.70645463E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
12.000000	+8.02601253E+01	+8.07781964E+01	+3.55043299E-02	+7.74204797E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
12.187500	+8.03254039E+01	+8.08442293E+01	+3.69593989E-02	+7.77999589E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
12.375000	+8.03901480E+01	+8.09097327E+01	+3.84218284E-02	+7.82062873E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
12.562500	+8.04543341E+01	+8.09746834E+01	+3.98921346E-02	+7.86384469E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
12.750000	+8.05179396E+01	+8.10390589E+01	+4.13707701E-02	+7.90915879E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
12.937500	+8.05809426E+01	+8.11028375E+01	+4.28580692E-02	+7.95597657E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
13.125000	+8.06433219E+01	+8.11659982E+01	+4.43542613E-02	+8.00393131E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
13.312500	+8.07050567E+01	+8.12285204E+01	+4.58595434E-02	+8.05308442E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
13.500000	+8.07661271E+01	+8.12903842E+01	+4.73741680E-02	+8.10387016E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
13.687500	+8.08265135E+01	+8.13515703E+01	+4.88984947E-02	+8.15681822E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
13.875000	+8.08861967E+01	+8.14120599E+01	+5.04329748E-02	+8.21222000E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
14.062500	+8.09451582E+01	+8.14718345E+01	+5.19780772E-02	+8.26993743E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
14.250000	+8.10033799E+01	+8.15308765E+01	+5.35342014E-02	+8.32946642E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
14.437500	+8.10608443E+01	+8.15891683E+01	+5.51016272E-02	+8.39021537E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
14.625000	+8.11175343E+01	+8.16466931E+01	+5.66805321E-02	+8.45183091E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
14.812500	+8.11734332E+01	+8.17034343E+01	+5.82710637E-02	+8.51437675E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
15.000000	+8.12285248E+01	+8.17593759E+01	+5.98734234E-02	+8.57826036E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
15.187500	+8.12827931E+01	+8.18145019E+01	+6.14879114E-02	+8.64395401E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
15.375000	+8.13362225E+01	+8.18687972E+01	+6.31149062E-02	+8.71167922E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
15.562500	+8.13887978E+01	+8.19222465E+01	+6.47547911E-02	+8.78124439E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
15.750000	+8.14405039E+01	+8.19748352E+01	+6.64078728E-02	+8.85213205E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
15.937500	+8.14913264E+01	+8.20265488E+01	+6.80743406E-02	+8.92378184E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
16.125000	+8.15412510E+01	+8.20773733E+01	+6.97542910E-02	+8.99589824E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
16.312500	+8.15902638E+01	+8.21272948E+01	+7.14478024E-02	+9.06859790E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
16.500000	+8.16383511E+01	+8.21762998E+01	+7.31550152E-02	+9.14230829E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
16.687500	+8.16854995E+01	+8.22243748E+01	+7.48761681E-02	+9.21747908E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
16.875000	+8.17316956E+01	+8.22715069E+01	+7.66115699E-02	+9.29428033E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
17.062500	+8.17769264E+01	+8.23176832E+01	+7.83615232E-02	+9.37246909E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
17.250000	+8.18211792E+01	+8.23628911E+01	+8.01262458E-02	+9.45150496E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
17.437500	+8.18644413E+01	+8.24071181E+01	+8.19058375E-02	+9.53084550E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
17.625000	+8.19067006E+01	+8.24503521E+01	+8.37003128E-02	+9.61024447E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
17.812500	+8.19479450E+01	+8.24925810E+01	+8.55096792E-02	+9.68987386E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
18.000000	+8.19881625E+01	+8.25337930E+01	+8.73340155E-02	+9.77019604E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
18.187500	+8.20273413E+01	+8.25739765E+01	+8.91735027E-02	+9.85166208E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
18.375000	+8.20654698E+01	+8.26131198E+01	+9.10283888E-02	+9.93441671E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
18.562500	+8.21025363E+01	+8.26512117E+01	+9.28989090E-02	+1.00177986E-02	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
4.687500	+7.76601834E+01	+7.81516342E+01	-1.72462430E-02	+6.17268566E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
4.781250	+7.76881828E+01	+7.81799197E+01	-1.66642255E-02	+6.24368645E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
4.875000	+7.77165163E+01	+7.82085428E+01	-1.60755518E-02	+6.31307209E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
4.968750	+7.77451746E+01	+7.82374939E+01	-1.54805245E-02	+6.37911194E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
5.062500	+7.77741483E+01	+7.82667637E+01	-1.48794683E-02	+6.44160293E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
5.156250	+7.78034283E+01	+7.82963426E+01	-1.42727240E-02	+6.50040489E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
5.250000	+7.78330055E+01	+7.83262216E+01	-1.36606424E-02	+6.55545260E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
5.343750	+7.78628707E+01	+7.83563912E+01	-1.30435766E-02	+6.60676336E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
5.437500	+7.78930150E+01	+7.83868425E+01	-1.24218742E-02	+6.65443948E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
5.531250	+7.79234294E+01	+7.84175662E+01	-1.17958692E-02	+6.69866536E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
5.625000	+7.79541052E+01	+7.84485533E+01	-1.11658745E-02	+6.73969877E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
5.718750	+7.79850336E+01	+7.84797951E+01	-1.05321757E-02	+6.77785630E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
5.812500	+7.80162057E+01	+7.85112826E+01	-9.89502643E-03	+6.81349359E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
5.906250	+7.80476131E+01	+7.85430071E+01	-9.25464565E-03	+6.84698165E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
6.000000	+7.80792472E+01	+7.85749601E+01	-8.61121737E-03	+6.87868105E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
6.093750	+7.81110994E+01	+7.86071328E+01	-7.96489295E-03	+6.90891626E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
6.187500	+7.81431615E+01	+7.86395170E+01	-7.31579558E-03	+6.93795302E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
6.281250	+7.81754251E+01	+7.86721042E+01	-6.66402676E-03	+6.96598105E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
6.375000	+7.82078821E+01	+7.87048862E+01	-6.00967413E-03	+6.99310435E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
6.468750	+7.82405243E+01	+7.87378550E+01	-5.35281970E-03	+7.01934053E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
6.562500	+7.82733437E+01	+7.87710024E+01	-4.69354778E-03	+7.04462944E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
6.656250	+7.83063325E+01	+7.88043206E+01	-4.03195168E-03	+7.06885049E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
6.750000	+7.83394829E+01	+7.88378017E+01	-3.36813831E-03	+7.09184653E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
6.843750	+7.83727874E+01	+7.88714381E+01	-2.70223045E-03	+7.11345187E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
6.937500	+7.84062382E+01	+7.89052221E+01	-2.03436609E-03	+7.13352053E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
7.031250	+7.84398281E+01	+7.89391462E+01	-1.36469535E-03	+7.15195166E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
7.125000	+7.84735497E+01	+7.89732031E+01	-6.93375153E-04	+7.16870862E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
7.218750	+7.85073958E+01	+7.90073855E+01	-2.05624843E-05	+7.18382952E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
7.312500	+7.85413593E+01	+7.90416862E+01	+6.53592882E-04	+7.19742793E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
7.406250	+7.85754333E+01	+7.90760982E+01	+1.32895525E-03	+7.20968394E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
7.500000	+7.86096107E+01	+7.91106144E+01	+2.00540862E-03	+7.22082698E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
7.593750	+7.86438849E+01	+7.91452282E+01	+2.68286031E-03	+7.23111284E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
7.687500	+7.86782491E+01	+7.91799326E+01	+3.36124228E-03	+7.24079820E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
7.781250	+7.87126967E+01	+7.92147211E+01	+4.04050997E-03	+7.25011603E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
7.875000	+7.87472212E+01	+7.92495871E+01	+4.72063903E-03	+7.25925513E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
7.968750	+7.87818161E+01	+7.92845242E+01	+5.40162031E-03	+7.26834630E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
8.062500	+7.88164751E+01	+7.93195261E+01	+6.08345396E-03	+7.27745673E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
8.156250	+7.88511920E+01	+7.93545865E+01	+6.76614345E-03	+7.28659300E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
8.250000	+7.88859606E+01	+7.93896994E+01	+7.44969015E-03	+7.29571174E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
8.343750	+7.89207751E+01	+7.94248587E+01	+8.13408940E-03	+7.30473614E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
8.437500	+7.89556293E+01	+7.94600585E+01	+8.81932818E-03	+7.31357577E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
8.531250	+7.89905176E+01	+7.94952929E+01	+9.50538486E-03	+7.32214665E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
8.625000	+7.90254342E+01	+7.95305564E+01	+1.01922307E-02	+7.33038858E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
8.718750	+7.90603735E+01	+7.95658431E+01	+1.08798327E-02	+7.33827768E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
8.812500	+7.90953300E+01	+7.96011477E+01	+1.15681577E-02	+7.34583232E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
8.906250	+7.91302983E+01	+7.96364646E+01	+1.22571763E-02	+7.35311205E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
9.000000	+7.91652730E+01	+7.96717885E+01	+1.29468663E-02	+7.36021023E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
9.093750	+7.92002489E+01	+7.97071142E+01	+1.36372157E-02	+7.36724176E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
9.187500	+7.92352209E+01	+7.97424365E+01	+1.43282241E-02	+7.37432822E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
9.281250	+7.92701837E+01	+7.97777504E+01	+1.50199022E-02	+7.38147238E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
2.343750	+7.70965962E+01	+7.75824165E+01	-2.87694703E-02	+3.21615262E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
2.390625	+7.71048124E+01	+7.75907068E+01	-2.86168854E-02	+3.29413699E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
2.437500	+7.71131712E+01	+7.75991415E+01	-2.84606450E-02	+3.37257968E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
2.484375	+7.71216715E+01	+7.76077195E+01	-2.83007061E-02	+3.45188320E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
2.531250	+7.71303123E+01	+7.76164399E+01	-2.81370309E-02	+3.53191787E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
2.578125	+7.71390925E+01	+7.76253014E+01	-2.79695888E-02	+3.61252073E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
2.625000	+7.71480109E+01	+7.76343032E+01	-2.77983571E-02	+3.69350189E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
2.671875	+7.71570666E+01	+7.76434440E+01	-2.76233230E-02	+3.77465104E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
2.718750	+7.71662584E+01	+7.76527228E+01	-2.74444836E-02	+3.85574428E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
2.765625	+7.71755852E+01	+7.76621384E+01	-2.72618469E-02	+3.93655104E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
2.812500	+7.71850460E+01	+7.76716899E+01	-2.70754319E-02	+4.01684052E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
2.859375	+7.71946395E+01	+7.76813760E+01	-2.68852681E-02	+4.09638790E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
2.906250	+7.72043648E+01	+7.76911957E+01	-2.66913956E-02	+4.17497981E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
2.953125	+7.72142207E+01	+7.77011477E+01	-2.64938638E-02	+4.25241902E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
3.000000	+7.72242061E+01	+7.77112311E+01	-2.62927313E-02	+4.32852851E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
3.046875	+7.72343199E+01	+7.77214445E+01	-2.60880642E-02	+4.40315440E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
3.093750	+7.72445609E+01	+7.77317869E+01	-2.58799355E-02	+4.47616815E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
3.140625	+7.72549281E+01	+7.77422572E+01	-2.56684235E-02	+4.54746791E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
3.187500	+7.72654202E+01	+7.77528540E+01	-2.54536104E-02	+4.61697889E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
3.234375	+7.72760363E+01	+7.77635764E+01	-2.52355817E-02	+4.68465310E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
3.281250	+7.72867751E+01	+7.77744230E+01	-2.50144242E-02	+4.75046841E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
3.328125	+7.72976354E+01	+7.77853927E+01	-2.47902253E-02	+4.81442693E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
3.375000	+7.73086162E+01	+7.77964843E+01	-2.45630717E-02	+4.87655300E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
3.421875	+7.73197164E+01	+7.78076967E+01	-2.43330484E-02	+4.93689074E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
3.468750	+7.73309346E+01	+7.78190285E+01	-2.41002382E-02	+4.99550135E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
3.515625	+7.73422698E+01	+7.78304787E+01	-2.38647202E-02	+5.05246025E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
3.562500	+7.73537208E+01	+7.78420460E+01	-2.36265700E-02	+5.10785406E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
3.609375	+7.73652865E+01	+7.78537292E+01	-2.33858589E-02	+5.16177766E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
3.656250	+7.73769656E+01	+7.78655271E+01	-2.31426534E-02	+5.21433127E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
3.703125	+7.73887569E+01	+7.78774385E+01	-2.28970153E-02	+5.26561769E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
3.750000	+7.74006594E+01	+7.78894621E+01	-2.26490017E-02	+5.31573973E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
3.796875	+7.74126717E+01	+7.79015968E+01	-2.23986647E-02	+5.36479786E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
3.843750	+7.74247927E+01	+7.79138414E+01	-2.21460519E-02	+5.41288814E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
3.890625	+7.74370212E+01	+7.79261945E+01	-2.18912065E-02	+5.46010050E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
3.937500	+7.74493560E+01	+7.79386550E+01	-2.16341675E-02	+5.50651722E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
3.984375	+7.74617958E+01	+7.79512217E+01	-2.13749705E-02	+5.55221184E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
4.031250	+7.74743396E+01	+7.79638934E+01	-2.11136476E-02	+5.59724831E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
4.078125	+7.74869860E+01	+7.79766688E+01	-2.08502284E-02	+5.64168047E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
4.125000	+7.74997338E+01	+7.79895467E+01	-2.05847401E-02	+5.68555186E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
4.171875	+7.75125819E+01	+7.80025258E+01	-2.03172079E-02	+5.72889559E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
4.218750	+7.75255291E+01	+7.80156051E+01	-2.00476561E-02	+5.77173479E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
4.265625	+7.75385741E+01	+7.80287832E+01	-1.97761078E-02	+5.81408293E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
4.312500	+7.75517157E+01	+7.80420589E+01	-1.95025858E-02	+5.85594446E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
4.359375	+7.75649528E+01	+7.80554311E+01	-1.92271130E-02	+5.89731561E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
4.406250	+7.75782841E+01	+7.80688984E+01	-1.89497125E-02	+5.93818522E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
4.453125	+7.75917084E+01	+7.80824598E+01	-1.86704082E-02	+5.97853570E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
4.500000	+7.76052245E+01	+7.80961139E+01	-1.83892248E-02	+6.01834393E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
4.546875	+7.76188313E+01	+7.81098596E+01	-1.81061884E-02	+6.05758240E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
4.593750	+7.76325274E+01	+7.81236957E+01	-1.78213264E-02	+6.09622006E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
4.640625	+7.76463119E+01	+7.81376210E+01	-1.75346678E-02	+6.13454918E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.171875	+7.69403441E+01	+7.74248820E+01	-3.14125273E-02	+1.15507764E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.195312	+7.69424995E+01	+7.74270507E+01	-3.13848457E-02	+1.20708991E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.218750	+7.69446958E+01	+7.74292611E+01	-3.13559450E-02	+1.25894222E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.242188	+7.69469330E+01	+7.74315129E+01	-3.13258327E-02	+1.31044400E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.265625	+7.69492111E+01	+7.74338062E+01	-3.12945179E-02	+1.36153683E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.289062	+7.69515300E+01	+7.74361408E+01	-3.12620107E-02	+1.41216805E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.312500	+7.69538895E+01	+7.74385166E+01	-3.12283225E-02	+1.46229075E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.335938	+7.69562897E+01	+7.74409337E+01	-3.11934658E-02	+1.51186372E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.359375	+7.69587304E+01	+7.74433918E+01	-3.11574539E-02	+1.56085153E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.382812	+7.69612115E+01	+7.74458910E+01	-3.11203009E-02	+1.60922433E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.406250	+7.69637330E+01	+7.74484310E+01	-3.10820215E-02	+1.65695784E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.429688	+7.69662948E+01	+7.74510119E+01	-3.10426310E-02	+1.70403320E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.453125	+7.69688967E+01	+7.74536335E+01	-3.10021450E-02	+1.75043684E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.476562	+7.69715388E+01	+7.74562957E+01	-3.09605793E-02	+1.79616034E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.500000	+7.69742210E+01	+7.74589985E+01	-3.09179500E-02	+1.84120020E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.523438	+7.69769430E+01	+7.74617417E+01	-3.08742730E-02	+1.88555770E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.546875	+7.69797049E+01	+7.74645253E+01	-3.08295644E-02	+1.92923869E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.570312	+7.69825066E+01	+7.74673492E+01	-3.07838400E-02	+1.97225331E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.593750	+7.69853479E+01	+7.74702132E+01	-3.07371151E-02	+2.01461580E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.617188	+7.69882288E+01	+7.74731172E+01	-3.06894048E-02	+2.05634424E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.640625	+7.69911492E+01	+7.74760612E+01	-3.06407239E-02	+2.09746024E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.664062	+7.69941090E+01	+7.74790451E+01	-3.05910864E-02	+2.13798873E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.687500	+7.69971081E+01	+7.74820687E+01	-3.05405057E-02	+2.17795762E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.710938	+7.70001463E+01	+7.74851319E+01	-3.04889946E-02	+2.21739756E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.734375	+7.70032237E+01	+7.74882347E+01	-3.04365652E-02	+2.25634160E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.757812	+7.70063400E+01	+7.74913769E+01	-3.03832286E-02	+2.29482485E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.781250	+7.70094953E+01	+7.74945584E+01	-3.03289953E-02	+2.33288424E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.804688	+7.70126893E+01	+7.74977792E+01	-3.02738747E-02	+2.37055817E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.828125	+7.70159219E+01	+7.75010390E+01	-3.02178754E-02	+2.40788617E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.851562	+7.70191932E+01	+7.75043379E+01	-3.01610050E-02	+2.44490860E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.875000	+7.70225029E+01	+7.75076756E+01	-3.01032703E-02	+2.48166635E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.898438	+7.70258510E+01	+7.75110521E+01	-3.00446769E-02	+2.51820048E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.921875	+7.70292373E+01	+7.75144672E+01	-2.99852296E-02	+2.55455194E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.945312	+7.70326617E+01	+7.75179209E+01	-2.99249323E-02	+2.59076125E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.968750	+7.70361242E+01	+7.75214131E+01	-2.98637877E-02	+2.62686824E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
1.992188	+7.70396246E+01	+7.75249435E+01	-2.98017978E-02	+2.66291170E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
2.015625	+7.70431627E+01	+7.75285121E+01	-2.97389637E-02	+2.69892914E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
2.039062	+7.70467385E+01	+7.75321189E+01	-2.96752855E-02	+2.73495659E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
2.062500	+7.70503519E+01	+7.75357635E+01	-2.96107626E-02	+2.77102823E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
2.085938	+7.70540027E+01	+7.75394461E+01	-2.95453936E-02	+2.80717621E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
2.109375	+7.70576908E+01	+7.75431663E+01	-2.94791762E-02	+2.84343054E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
2.132812	+7.70614160E+01	+7.75469241E+01	-2.94121078E-02	+2.87981878E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
2.156250	+7.70651784E+01	+7.75507195E+01	-2.93441847E-02	+2.91636591E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
2.179688	+7.70689777E+01	+7.75545521E+01	-2.92754031E-02	+2.95309421E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
2.203125	+7.70728137E+01	+7.75584220E+01	-2.92057584E-02	+2.99002309E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
2.226562	+7.70766865E+01	+7.75623291E+01	-2.91352458E-02	+3.02716903E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
2.250000	+7.70805959E+01	+7.75662731E+01	-2.90638599E-02	+3.06454557E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
2.273438	+7.70845416E+01	+7.75702539E+01	-2.89915952E-02	+3.10216313E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
2.296875	+7.70885237E+01	+7.75742716E+01	-2.89184460E-02	+3.14002904E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02
2.320312	+7.70925420E+01	+7.75783258E+01	-2.88444063E-02	+3.17802061E-03	+4.40560397E+01	+7.75408629E+02	+5.68165456E-02	+1.00000000E+00	+0.00000000E+00	+3.86518197E+01	+7.74779732E+02	+4.98874946E-02


==> anc/otoc_to_plot_supersymmetric_M800_L1.6242_n100_beta7.5000.dat <==
400.000000	+2.26219398E+01	+2.92681560E+01	+2.58719489E+00	+2.87646546E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
408.000000	+2.24192856E+01	+2.92170164E+01	+2.60973603E+00	+2.75881979E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
416.000000	+2.22230440E+01	+2.91692029E+01	+2.63133600E+00	+2.67004006E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
424.000000	+2.20222334E+01	+2.91166600E+01	+2.65245667E+00	+2.59174565E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
432.000000	+2.18262255E+01	+2.90664828E+01	+2.67280393E+00	+2.48238167E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
440.000000	+2.16454465E+01	+2.90273209E+01	+2.69217477E+00	+2.53468073E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
448.000000	+2.14552157E+01	+2.89951362E+01	+2.71335882E+00	+2.56365813E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
456.000000	+2.12726376E+01	+2.89636015E+01	+2.73319330E+00	+2.48447458E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
464.000000	+2.11029911E+01	+2.89486724E+01	+2.75311042E+00	+2.44716857E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
472.000000	+2.09330236E+01	+2.89310981E+01	+2.77234800E+00	+2.29468490E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
480.000000	+2.07593899E+01	+2.88984784E+01	+2.78982538E+00	+2.34826670E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
488.000000	+2.05937689E+01	+2.88980658E+01	+2.80992027E+00	+2.40860375E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
496.000000	+2.04113591E+01	+2.88702313E+01	+2.82836304E+00	+2.24065624E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
504.000000	+2.02366058E+01	+2.88440169E+01	+2.84577077E+00	+2.23185398E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
512.000000	+2.00739002E+01	+2.88402939E+01	+2.86407270E+00	+2.22951190E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
520.000000	+1.99205439E+01	+2.88405424E+01	+2.88144296E+00	+2.25261152E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
528.000000	+1.97615988E+01	+2.88497119E+01	+2.90011448E+00	+2.31612456E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
536.000000	+1.96080195E+01	+2.88647765E+01	+2.91850095E+00	+2.17601872E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
544.000000	+1.94440010E+01	+2.88541013E+01	+2.93493078E+00	+2.00376311E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
552.000000	+1.92952897E+01	+2.88536288E+01	+2.95056116E+00	+2.02355326E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
560.000000	+1.91228774E+01	+2.88426328E+01	+2.96730764E+00	+2.08560371E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
568.000000	+1.89477616E+01	+2.88304407E+01	+2.98393082E+00	+1.89883384E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
576.000000	+1.87858348E+01	+2.88054210E+01	+2.99768898E+00	+1.71667400E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
584.000000	+1.86264284E+01	+2.87843151E+01	+3.01139760E+00	+1.85931716E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
592.000000	+1.84846210E+01	+2.88067586E+01	+3.02743805E+00	+2.11016153E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
600.000000	+1.83288694E+01	+2.88355679E+01	+3.04516019E+00	+1.88565505E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
608.000000	+1.81774376E+01	+2.88157446E+01	+3.05760853E+00	+1.56991378E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
616.000000	+1.80096732E+01	+2.87836280E+01	+3.07027881E+00	+1.77134152E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
624.000000	+1.78448962E+01	+2.87890216E+01	+3.08595000E+00	+1.83733507E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
632.000000	+1.77089837E+01	+2.88043657E+01	+3.09967617E+00	+1.75101450E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
640.000000	+1.75679318E+01	+2.88230058E+01	+3.11396623E+00	+1.62826905E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
648.000000	+1.73921978E+01	+2.87804384E+01	+3.12572848E+00	+1.41719679E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
656.000000	+1.72296452E+01	+2.87428451E+01	+3.13664138E+00	+1.67100760E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
664.000000	+1.71031308E+01	+2.87999555E+01	+3.15246460E+00	+1.86167957E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
672.000000	+1.69541247E+01	+2.88154255E+01	+3.16642825E+00	+1.60025431E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
680.000000	+1.67793018E+01	+2.87794799E+01	+3.17806867E+00	+1.56265034E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
688.000000	+1.66431832E+01	+2.88047835E+01	+3.19143066E+00	+1.60662520E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
696.000000	+1.64713768E+01	+2.87840305E+01	+3.20377467E+00	+1.36945797E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
704.000000	+1.62989813E+01	+2.87299993E+01	+3.21334198E+00	+1.40257434E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
712.000000	+1.61740941E+01	+2.87661820E+01	+3.22621586E+00	+1.51374173E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
720.000000	+1.60184414E+01	+2.87542126E+01	+3.23756185E+00	+1.38232105E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
728.000000	+1.58605722E+01	+2.87342637E+01	+3.24833300E+00	+1.36232812E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
736.000000	+1.56999926E+01	+2.87164163E+01	+3.25935910E+00	+1.42331523E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
744.000000	+1.55732796E+01	+2.87435080E+01	+3.27110604E+00	+1.45906227E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
752.000000	+1.54375748E+01	+2.87614415E+01	+3.28270410E+00	+1.40076124E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
760.000000	+1.52685291E+01	+2.87372637E+01	+3.29351822E+00	+1.47362097E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
768.000000	+1.51036432E+01	+2.87453920E+01	+3.30628203E+00	+1.60367988E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
776.000000	+1.49315124E+01	+2.87503115E+01	+3.31917710E+00	+1.56474689E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
784.000000	+1.47664192E+01	+2.87540133E+01	+3.33131798E+00	+1.46702993E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
792.000000	+1.46468444E+01	+2.87938417E+01	+3.34264958E+00	+1.36586838E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
200.000000	+1.63441108E+01	+1.83345043E+01	+1.38147954E+00	+1.08549543E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
204.000000	+1.69565766E+01	+1.90348537E+01	+1.42468641E+00	+1.07484834E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
208.000000	+1.75676457E+01	+1.97367628E+01	+1.46746740E+00	+1.06246213E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
212.000000	+1.81715920E+01	+2.04342409E+01	+1.50968338E+00	+1.05387573E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
216.000000	+1.87633702E+01	+2.11232963E+01	+1.55177746E+00	+1.05059346E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
220.000000	+1.93386197E+01	+2.17996589E+01	+1.59373086E+00	+1.04460710E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
224.000000	+1.98926954E+01	+2.24583121E+01	+1.63534603E+00	+1.03195075E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
228.000000	+2.04228285E+01	+2.30956636E+01	+1.67628692E+00	+1.00815542E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
232.000000	+2.09268658E+01	+2.37079790E+01	+1.71599846E+00	+9.79700547E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
236.000000	+2.14014810E+01	+2.42922305E+01	+1.75466296E+00	+9.52801072E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
240.000000	+2.18454260E+01	+2.48468156E+01	+1.79222255E+00	+9.23652525E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
244.000000	+2.22580370E+01	+2.53704801E+01	+1.82855516E+00	+8.93487825E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
248.000000	+2.26383371E+01	+2.58621165E+01	+1.86370158E+00	+8.63416313E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
252.000000	+2.29857555E+01	+2.63207842E+01	+1.89762847E+00	+8.37845270E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
256.000000	+2.32995521E+01	+2.67468201E+01	+1.93072920E+00	+8.16302917E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
260.000000	+2.35806820E+01	+2.71407710E+01	+1.96293270E+00	+7.91410067E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
264.000000	+2.38293288E+01	+2.75019104E+01	+1.99404200E+00	+7.63889645E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
268.000000	+2.40454653E+01	+2.78299007E+01	+2.02404387E+00	+7.28438145E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
272.000000	+2.42333725E+01	+2.81263329E+01	+2.05231705E+00	+6.88884017E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
276.000000	+2.43932607E+01	+2.83921131E+01	+2.07915460E+00	+6.53205865E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
280.000000	+2.45253198E+01	+2.86271216E+01	+2.10457352E+00	+6.25098101E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
284.000000	+2.46294659E+01	+2.88333768E+01	+2.12916244E+00	+6.05782013E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
288.000000	+2.47075036E+01	+2.90129848E+01	+2.15303609E+00	+5.83130111E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
292.000000	+2.47639490E+01	+2.91686205E+01	+2.17581285E+00	+5.59967152E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
296.000000	+2.47991875E+01	+2.93019283E+01	+2.19783346E+00	+5.46588249E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
300.000000	+2.48149274E+01	+2.94164752E+01	+2.21953991E+00	+5.28565232E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
304.000000	+2.48154591E+01	+2.95126822E+01	+2.24011868E+00	+5.02585202E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
308.000000	+2.47993616E+01	+2.95896928E+01	+2.25974673E+00	+4.84693886E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
312.000000	+2.47648290E+01	+2.96477666E+01	+2.27889419E+00	+4.67848971E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
316.000000	+2.47180227E+01	+2.96910436E+01	+2.29717465E+00	+4.54705255E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
320.000000	+2.46597851E+01	+2.97236167E+01	+2.31527061E+00	+4.45290982E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
324.000000	+2.45911972E+01	+2.97445666E+01	+2.33279793E+00	+4.21865064E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
328.000000	+2.45172322E+01	+2.97548807E+01	+2.34901981E+00	+3.96087937E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
332.000000	+2.44369588E+01	+2.97562379E+01	+2.36448496E+00	+3.82033312E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
336.000000	+2.43476907E+01	+2.97478870E+01	+2.37958248E+00	+3.76380736E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
340.000000	+2.42519885E+01	+2.97338692E+01	+2.39459542E+00	+3.70674482E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
344.000000	+2.41503928E+01	+2.97131242E+01	+2.40923644E+00	+3.55136837E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
348.000000	+2.40460044E+01	+2.96858641E+01	+2.42300637E+00	+3.38962576E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
352.000000	+2.39397796E+01	+2.96554196E+01	+2.43635344E+00	+3.34393526E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
356.000000	+2.38312574E+01	+2.96240278E+01	+2.44975785E+00	+3.35285101E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
360.000000	+2.37209098E+01	+2.95919338E+01	+2.46317625E+00	+3.28184060E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
364.000000	+2.36119510E+01	+2.95588231E+01	+2.47601257E+00	+3.17650833E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
368.000000	+2.35043877E+01	+2.95265184E+01	+2.48858832E+00	+3.17863179E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
372.000000	+2.33933888E+01	+2.94934234E+01	+2.50144163E+00	+3.17837657E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
376.000000	+2.32796786E+01	+2.94568974E+01	+2.51401533E+00	+3.09368669E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
380.000000	+2.31658748E+01	+2.94187659E+01	+2.52619112E+00	+3.09520868E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
384.000000	+2.30527206E+01	+2.93848072E+01	+2.53877700E+00	+3.15835367E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
388.000000	+2.29405208E+01	+2.93534156E+01	+2.55145795E+00	+3.07916885E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
392.000000	+2.28299746E+01	+2.93199787E+01	+2.56341035E+00	+2.96923327E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
396.000000	+2.27239479E+01	+2.92909973E+01	+2.57521182E+00	+2.93150011E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
100.000000	+2.20658510E+01	+2.32402270E+01	+8.53884076E-01	+2.96814356E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
102.000000	+2.12305999E+01	+2.24114787E+01	+8.59406076E-01	+2.55385609E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
104.000000	+2.04302198E+01	+2.16166539E+01	+8.64099500E-01	+2.21382847E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
106.000000	+1.96646534E+01	+2.08560357E+01	+8.68261389E-01	+2.02225591E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
108.000000	+1.89338620E+01	+2.01299322E+01	+8.72188524E-01	+1.95364114E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
110.000000	+1.82378669E+01	+1.94385958E+01	+8.76075954E-01	+1.87749000E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
112.000000	+1.75770861E+01	+1.87821725E+01	+8.79698484E-01	+1.74843874E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
114.000000	+1.69516718E+01	+1.81608277E+01	+8.83069709E-01	+1.55138096E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
116.000000	+1.63620561E+01	+1.75746440E+01	+8.85904008E-01	+1.37469506E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
118.000000	+1.58077342E+01	+1.70235573E+01	+8.88568489E-01	+1.28596577E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
120.000000	+1.52886813E+01	+1.65075226E+01	+8.91047871E-01	+1.32183124E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
122.000000	+1.48042494E+01	+1.60265179E+01	+8.93855814E-01	+1.46743399E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
124.000000	+1.43544202E+01	+1.55804369E+01	+8.96917607E-01	+1.60684864E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
126.000000	+1.39389489E+01	+1.51690988E+01	+9.00283209E-01	+1.77598305E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
128.000000	+1.35575400E+01	+1.47922972E+01	+9.04021539E-01	+1.88111959E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
130.000000	+1.32103448E+01	+1.44497859E+01	+9.07807687E-01	+1.98091149E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
132.000000	+1.28966463E+01	+1.41412261E+01	+9.11945185E-01	+2.09973708E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
134.000000	+1.26163032E+01	+1.38661981E+01	+9.16206635E-01	+2.15975943E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
136.000000	+1.23688437E+01	+1.36242221E+01	+9.20584223E-01	+2.35404101E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
138.000000	+1.21530296E+01	+1.34147493E+01	+9.25622799E-01	+2.62613917E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
140.000000	+1.19685458E+01	+1.32371809E+01	+9.31088779E-01	+2.88508256E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
142.000000	+1.18145455E+01	+1.30909101E+01	+9.37163130E-01	+3.23584256E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
144.000000	+1.16901397E+01	+1.29753020E+01	+9.44032150E-01	+3.61763415E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
146.000000	+1.15946866E+01	+1.28896553E+01	+9.51633666E-01	+3.95486607E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
148.000000	+1.15275108E+01	+1.28331653E+01	+9.59851614E-01	+4.26902231E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
150.000000	+1.14876579E+01	+1.28049294E+01	+9.68709756E-01	+4.64848962E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
152.000000	+1.14738885E+01	+1.28040474E+01	+9.78445572E-01	+5.01947479E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
154.000000	+1.14856376E+01	+1.28296245E+01	+9.88787655E-01	+5.24201810E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
156.000000	+1.15224201E+01	+1.28807643E+01	+9.99413645E-01	+5.48413462E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
158.000000	+1.15827414E+01	+1.29565365E+01	+1.01072419E+00	+5.88149166E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
160.000000	+1.16652158E+01	+1.30558952E+01	+1.02293961E+00	+6.23380218E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
162.000000	+1.17692278E+01	+1.31777094E+01	+1.03565940E+00	+6.47324194E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
164.000000	+1.18936852E+01	+1.33208437E+01	+1.04883258E+00	+6.78096750E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
166.000000	+1.20369726E+01	+1.34841804E+01	+1.06278327E+00	+7.17344473E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
168.000000	+1.21979430E+01	+1.36666453E+01	+1.07752636E+00	+7.52626471E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
170.000000	+1.23757959E+01	+1.38672345E+01	+1.09288833E+00	+7.80458800E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
172.000000	+1.25697177E+01	+1.40849936E+01	+1.10874471E+00	+8.09817188E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
174.000000	+1.27783544E+01	+1.43188957E+01	+1.12528102E+00	+8.43835589E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
176.000000	+1.30005230E+01	+1.45678176E+01	+1.14249813E+00	+8.76842724E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
178.000000	+1.32350449E+01	+1.48305774E+01	+1.16035473E+00	+9.08665874E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
180.000000	+1.34806721E+01	+1.51059805E+01	+1.17884477E+00	+9.37224909E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
182.000000	+1.37364332E+01	+1.53929159E+01	+1.19784372E+00	+9.58421763E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
184.000000	+1.40015513E+01	+1.56903787E+01	+1.21718164E+00	+9.70638288E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
186.000000	+1.42753487E+01	+1.59974101E+01	+1.23666926E+00	+9.82345229E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
188.000000	+1.45565149E+01	+1.63130238E+01	+1.25647545E+00	+1.00191951E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
190.000000	+1.48437460E+01	+1.66362237E+01	+1.27674604E+00	+1.02296665E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
192.000000	+1.51362296E+01	+1.69661032E+01	+1.29739411E+00	+1.03836313E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
194.000000	+1.54333324E+01	+1.73018276E+01	+1.31828056E+00	+1.04426061E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
196.000000	+1.57345551E+01	+1.76424822E+01	+1.33916454E+00	+1.04858268E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
198.000000	+1.60385045E+01	+1.79870374E+01	+1.36022387E+00	+1.05735025E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
50.000000	+4.88452286E+01	+4.95616121E+01	+3.59607523E-01	+1.64878079E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
51.000000	+4.84171572E+01	+4.91454696E+01	+3.76121943E-01	+1.65410308E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
52.000000	+4.79719327E+01	+4.87124120E+01	+3.92689585E-01	+1.65765289E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
53.000000	+4.75103653E+01	+4.82632282E+01	+4.09275001E-01	+1.65482796E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
54.000000	+4.70333507E+01	+4.77987474E+01	+4.25786144E-01	+1.64790122E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
55.000000	+4.65417468E+01	+4.73198360E+01	+4.42233025E-01	+1.63651981E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
56.000000	+4.60365261E+01	+4.68273890E+01	+4.58516540E-01	+1.61875972E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
57.000000	+4.55186265E+01	+4.63223186E+01	+4.74608219E-01	+1.60008977E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
58.000000	+4.49889737E+01	+4.58055549E+01	+4.90518336E-01	+1.57723488E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
59.000000	+4.44485871E+01	+4.52780356E+01	+5.06152917E-01	+1.54816501E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
60.000000	+4.38984347E+01	+4.47406956E+01	+5.21481636E-01	+1.51987665E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
61.000000	+4.33394202E+01	+4.41944690E+01	+5.36550450E-01	+1.49102898E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
62.000000	+4.27725290E+01	+4.36402848E+01	+5.51302215E-01	+1.45531233E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
63.000000	+4.21987522E+01	+4.30790540E+01	+5.65656696E-01	+1.41755092E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
64.000000	+4.16189586E+01	+4.25116682E+01	+5.79653234E-01	+1.38421444E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
65.000000	+4.10339914E+01	+4.19390042E+01	+5.93340985E-01	+1.35009236E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
66.000000	+4.04447749E+01	+4.13619177E+01	+6.06655081E-01	+1.30894513E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
67.000000	+3.98522153E+01	+4.07812332E+01	+6.19519888E-01	+1.26590921E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
68.000000	+3.92570846E+01	+4.01977443E+01	+6.31973265E-01	+1.22881172E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
69.000000	+3.86600863E+01	+3.96122189E+01	+6.44096122E-01	+1.19531167E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
70.000000	+3.80619814E+01	+3.90253996E+01	+6.55879499E-01	+1.15702673E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
71.000000	+3.74635732E+01	+3.84379954E+01	+6.67236657E-01	+1.11242074E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
72.000000	+3.68655842E+01	+3.78506771E+01	+6.78127913E-01	+1.06895195E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
73.000000	+3.62686017E+01	+3.72640805E+01	+6.88615696E-01	+1.03302054E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
74.000000	+3.56731558E+01	+3.66788129E+01	+6.98788324E-01	+1.00209608E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
75.000000	+3.50798234E+01	+3.60954547E+01	+7.08657617E-01	+9.68282829E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
76.000000	+3.44892320E+01	+3.55145541E+01	+7.18153981E-01	+9.27610440E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
77.000000	+3.39019726E+01	+3.49366220E+01	+7.27209826E-01	+8.83916834E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
78.000000	+3.33185248E+01	+3.43621340E+01	+7.35832317E-01	+8.44638380E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
79.000000	+3.27392583E+01	+3.37915343E+01	+7.44102594E-01	+8.13645706E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
80.000000	+3.21645120E+01	+3.32252428E+01	+7.52105232E-01	+7.87783737E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
81.000000	+3.15946703E+01	+3.26636569E+01	+7.59858268E-01	+7.60430524E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
82.000000	+3.10301592E+01	+3.21071454E+01	+7.67313842E-01	+7.27187672E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
83.000000	+3.04714024E+01	+3.15560497E+01	+7.74402022E-01	+6.88691774E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
84.000000	+2.99187586E+01	+3.10106817E+01	+7.81087677E-01	+6.49961934E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
85.000000	+2.93724842E+01	+3.04713231E+01	+7.87401261E-01	+6.16786494E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
86.000000	+2.88327591E+01	+2.99382354E+01	+7.93423407E-01	+5.91280173E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
87.000000	+2.82997545E+01	+2.94116649E+01	+7.99226864E-01	+5.71368811E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
88.000000	+2.77736586E+01	+2.88918400E+01	+8.04850784E-01	+5.52362986E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
89.000000	+2.72547093E+01	+2.83789714E+01	+8.10274124E-01	+5.29675376E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
90.000000	+2.67431639E+01	+2.78732537E+01	+8.15444291E-01	+5.02016843E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
91.000000	+2.62392544E+01	+2.73748614E+01	+8.20314461E-01	+4.70203191E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
92.000000	+2.57431815E+01	+2.68839489E+01	+8.24848355E-01	+4.38362323E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
93.000000	+2.52550463E+01	+2.64006532E+01	+8.29081707E-01	+4.09882857E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
94.000000	+2.47749414E+01	+2.59250988E+01	+8.33046012E-01	+3.87914571E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
95.000000	+2.43028696E+01	+2.54573990E+01	+8.36839998E-01	+3.72214569E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
96.000000	+2.38389098E+01	+2.49976613E+01	+8.40490303E-01	+3.60348490E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
97.000000	+2.33831084E+01	+2.45459885E+01	+8.44046968E-01	+3.49891239E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
98.000000	+2.29355845E+01	+2.41024731E+01	+8.47488128E-01	+3.36062821E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
99.000000	+2.24964731E+01	+2.36671955E+01	+8.50768225E-01	+3.19956468E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
25.000000	+5.30287646E+01	+5.35644991E+01	+6.90306051E-02	+6.80687945E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
25.500000	+5.30608231E+01	+5.35984020E+01	+7.24674455E-02	+6.94048244E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
26.000000	+5.30890047E+01	+5.36284703E+01	+7.59710875E-02	+7.07555436E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
26.500000	+5.31132396E+01	+5.36546357E+01	+7.95429999E-02	+7.21334578E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
27.000000	+5.31334595E+01	+5.36768306E+01	+8.31844333E-02	+7.35375004E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
27.500000	+5.31495968E+01	+5.36949889E+01	+8.68967499E-02	+7.49714086E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
28.000000	+5.31615848E+01	+5.37090449E+01	+9.06815741E-02	+7.64370494E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
28.500000	+5.31693575E+01	+5.37189343E+01	+9.45404549E-02	+7.79365275E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
29.000000	+5.31728497E+01	+5.37245933E+01	+9.84752269E-02	+7.94760169E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
29.500000	+5.31719968E+01	+5.37259588E+01	+1.02488057E-01	+8.10576943E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
30.000000	+5.31667349E+01	+5.37229689E+01	+1.06580996E-01	+8.26831647E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
30.500000	+5.31570008E+01	+5.37155622E+01	+1.10756373E-01	+8.43584938E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
31.000000	+5.31427320E+01	+5.37036782E+01	+1.15016846E-01	+8.60860605E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
31.500000	+5.31238669E+01	+5.36872575E+01	+1.19364979E-01	+8.78686592E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
32.000000	+5.31003447E+01	+5.36662416E+01	+1.23803712E-01	+8.97137862E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
32.500000	+5.30721055E+01	+5.36405731E+01	+1.28336358E-01	+9.16237961E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
33.000000	+5.30390904E+01	+5.36101960E+01	+1.32966091E-01	+9.36008746E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
33.500000	+5.30012419E+01	+5.35750554E+01	+1.37696445E-01	+9.56513268E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
34.000000	+5.29585037E+01	+5.35350983E+01	+1.42531224E-01	+9.77743032E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
34.500000	+5.29108216E+01	+5.34902731E+01	+1.47473875E-01	+9.99683992E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
35.000000	+5.28581429E+01	+5.34405304E+01	+1.52528064E-01	+1.02236414E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
35.500000	+5.28004171E+01	+5.33858231E+01	+1.57697517E-01	+1.04572406E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
36.000000	+5.27375965E+01	+5.33261062E+01	+1.62985304E-01	+1.06970614E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
36.500000	+5.26696362E+01	+5.32613380E+01	+1.68394578E-01	+1.09430837E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
37.000000	+5.25964941E+01	+5.31914793E+01	+1.73928388E-01	+1.11942626E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
37.500000	+5.25181319E+01	+5.31164945E+01	+1.79588841E-01	+1.14497045E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
38.000000	+5.24345147E+01	+5.30363514E+01	+1.85378093E-01	+1.17092683E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
38.500000	+5.23456115E+01	+5.29510217E+01	+1.91298109E-01	+1.19715074E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
39.000000	+5.22513959E+01	+5.28604809E+01	+1.97349600E-01	+1.22353001E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
39.500000	+5.21518458E+01	+5.27647089E+01	+2.03533409E-01	+1.25006213E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
40.000000	+5.20469433E+01	+5.26636900E+01	+2.09850221E-01	+1.27655459E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
40.500000	+5.19366763E+01	+5.25574131E+01	+2.16298955E-01	+1.30286060E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
41.000000	+5.18210373E+01	+5.24458719E+01	+2.22878827E-01	+1.32903420E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
41.500000	+5.17000235E+01	+5.23290651E+01	+2.29589297E-01	+1.35484501E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
42.000000	+5.15736385E+01	+5.22069963E+01	+2.36427277E-01	+1.38005989E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
42.500000	+5.14418915E+01	+5.20796744E+01	+2.43389896E-01	+1.40483819E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
43.000000	+5.13047954E+01	+5.19471135E+01	+2.50475659E-01	+1.42898257E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
43.500000	+5.11623709E+01	+5.18093331E+01	+2.57679722E-01	+1.45208259E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
44.000000	+5.10146447E+01	+5.16663579E+01	+2.64996485E-01	+1.47440795E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
44.500000	+5.08616463E+01	+5.15182179E+01	+2.72423801E-01	+1.49598797E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
45.000000	+5.07034127E+01	+5.13649487E+01	+2.79956365E-01	+1.51613728E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
45.500000	+5.05399889E+01	+5.12065910E+01	+2.87585174E-01	+1.53500497E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
46.000000	+5.03714218E+01	+5.10431908E+01	+2.95306415E-01	+1.55315185E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
46.500000	+5.01977628E+01	+5.08747990E+01	+3.03116693E-01	+1.56987528E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
47.000000	+5.00190738E+01	+5.07014719E+01	+3.11005167E-01	+1.58468384E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
47.500000	+4.98354201E+01	+5.05232707E+01	+3.18963531E-01	+1.59851991E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
48.000000	+4.96468670E+01	+5.03402610E+01	+3.26990367E-01	+1.61143854E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
48.500000	+4.94534887E+01	+5.01525134E+01	+3.35077916E-01	+1.62220386E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
49.000000	+4.92553685E+01	+4.99601025E+01	+3.43212405E-01	+1.63110154E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
49.500000	+4.90525877E+01	+4.97631077E+01	+3.51388932E-01	+1.63950913E-02	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
12.500000	+5.12170311E+01	+5.17167597E+01	-5.42794261E-04	+4.91336977E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
12.750000	+5.12664291E+01	+5.17667719E+01	+6.85369668E-04	+4.91194167E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
13.000000	+5.13156021E+01	+5.18165596E+01	+1.91317657E-03	+4.91131287E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
13.250000	+5.13645228E+01	+5.18660958E+01	+3.14102610E-03	+4.91230637E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
13.500000	+5.14131647E+01	+5.19153541E+01	+4.36932976E-03	+4.91501033E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
13.750000	+5.14615023E+01	+5.19643094E+01	+5.59853127E-03	+4.91956785E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
14.000000	+5.15095111E+01	+5.20129373E+01	+6.82911368E-03	+4.92610321E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
14.250000	+5.15571673E+01	+5.20612143E+01	+8.06158287E-03	+4.93465493E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
14.500000	+5.16044479E+01	+5.21091178E+01	+9.29644115E-03	+4.94518364E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
14.750000	+5.16513308E+01	+5.21566257E+01	+1.05341747E-02	+4.95764573E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
15.000000	+5.16977945E+01	+5.22037170E+01	+1.17752640E-02	+4.97205762E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
15.250000	+5.17438185E+01	+5.22503711E+01	+1.30202035E-02	+4.98848669E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
15.500000	+5.17893825E+01	+5.22965684E+01	+1.42695074E-02	+5.00698120E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
15.750000	+5.18344673E+01	+5.23422897E+01	+1.55236941E-02	+5.02751333E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
16.000000	+5.18790539E+01	+5.23875163E+01	+1.67832640E-02	+5.04999469E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
16.250000	+5.19231242E+01	+5.24322305E+01	+1.80486914E-02	+5.07434807E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
16.500000	+5.19666606E+01	+5.24764147E+01	+1.93204381E-02	+5.10056145E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
16.750000	+5.20096458E+01	+5.25200521E+01	+2.05989722E-02	+5.12866917E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
17.000000	+5.20520633E+01	+5.25631263E+01	+2.18847726E-02	+5.15868047E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
17.250000	+5.20938968E+01	+5.26056213E+01	+2.31783124E-02	+5.19053014E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
17.500000	+5.21351307E+01	+5.26475218E+01	+2.44800377E-02	+5.22410282E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
17.750000	+5.21757497E+01	+5.26888126E+01	+2.57903638E-02	+5.25930663E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
18.000000	+5.22157388E+01	+5.27294791E+01	+2.71096910E-02	+5.29612093E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
18.250000	+5.22550837E+01	+5.27695070E+01	+2.84384243E-02	+5.33456909E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
18.500000	+5.22937701E+01	+5.28088825E+01	+2.97769756E-02	+5.37464447E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
18.750000	+5.23317843E+01	+5.28475919E+01	+3.11257465E-02	+5.41626570E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
19.000000	+5.23691128E+01	+5.28856221E+01	+3.24851084E-02	+5.45930772E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
19.250000	+5.24057426E+01	+5.29229601E+01	+3.38554004E-02	+5.50367733E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
19.500000	+5.24416607E+01	+5.29595932E+01	+3.52369471E-02	+5.54935633E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
19.750000	+5.24768546E+01	+5.29955092E+01	+3.66300785E-02	+5.59636797E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
20.000000	+5.25113121E+01	+5.30306959E+01	+3.80351311E-02	+5.64470105E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
20.250000	+5.25450210E+01	+5.30651415E+01	+3.94524291E-02	+5.69426939E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
20.500000	+5.25779697E+01	+5.30988344E+01	+4.08822658E-02	+5.74494878E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
20.750000	+5.26101465E+01	+5.31317632E+01	+4.23249035E-02	+5.79665393E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
21.000000	+5.26415401E+01	+5.31639167E+01	+4.37805927E-02	+5.84937718E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
21.250000	+5.26721394E+01	+5.31952839E+01	+4.52495920E-02	+5.90314908E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
21.500000	+5.27019335E+01	+5.32258542E+01	+4.67321673E-02	+5.95796101E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
21.750000	+5.27309116E+01	+5.32556168E+01	+4.82285726E-02	+6.01372941E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
22.000000	+5.27590631E+01	+5.32845615E+01	+4.97390320E-02	+6.07033885E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
22.250000	+5.27863776E+01	+5.33126778E+01	+5.12637420E-02	+6.12772088E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
22.500000	+5.28128449E+01	+5.33399558E+01	+5.28028924E-02	+6.18588805E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
22.750000	+5.28384549E+01	+5.33663855E+01	+5.43566860E-02	+6.24488769E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
23.000000	+5.28631976E+01	+5.33919570E+01	+5.59253363E-02	+6.30472177E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
23.250000	+5.28870633E+01	+5.34166607E+01	+5.75090469E-02	+6.36531488E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
23.500000	+5.29100421E+01	+5.34404870E+01	+5.91079937E-02	+6.42656373E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
23.750000	+5.29321246E+01	+5.34634265E+01	+6.07223288E-02	+6.48841900E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
24.000000	+5.29533012E+01	+5.34854698E+01	+6.23522032E-02	+6.55091632E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
24.250000	+5.29735628E+01	+5.35066078E+01	+6.39977869E-02	+6.61412464E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
24.500000	+5.29929000E+01	+5.35268314E+01	+6.56592655E-02	+6.67806436E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
24.750000	+5.30113036E+01	+5.35461314E+01	+6.73368191E-02	+6.74236415E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
6.250000	+5.00136456E+01	+5.04981978E+01	-3.13829547E-02	+4.66260006E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
6.375000	+5.00347801E+01	+5.05196158E+01	-3.07979471E-02	+4.69752258E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
6.500000	+5.00561422E+01	+5.05412637E+01	-3.02085741E-02	+4.73124579E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
6.625000	+5.00777242E+01	+5.05631337E+01	-2.96151356E-02	+4.76260679E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
6.750000	+5.00995184E+01	+5.05852179E+01	-2.90179224E-02	+4.79166564E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
6.875000	+5.01215172E+01	+5.06075086E+01	-2.84172192E-02	+4.81846234E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
7.000000	+5.01437132E+01	+5.06299981E+01	-2.78133068E-02	+4.84302870E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
7.125000	+5.01660987E+01	+5.06526788E+01	-2.72064620E-02	+4.86540103E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
7.250000	+5.01886665E+01	+5.06755433E+01	-2.65969565E-02	+4.88563100E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
7.375000	+5.02114092E+01	+5.06985840E+01	-2.59850543E-02	+4.90379264E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
7.500000	+5.02343197E+01	+5.07217937E+01	-2.53710084E-02	+4.91998411E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
7.625000	+5.02573908E+01	+5.07451652E+01	-2.47550582E-02	+4.93432439E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
7.750000	+5.02806156E+01	+5.07686913E+01	-2.41374273E-02	+4.94694570E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
7.875000	+5.03039870E+01	+5.07923651E+01	-2.35183218E-02	+4.95798366E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
8.000000	+5.03274983E+01	+5.08161794E+01	-2.28979314E-02	+4.96756758E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
8.125000	+5.03511426E+01	+5.08401276E+01	-2.22764299E-02	+4.97581263E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
8.250000	+5.03749134E+01	+5.08642028E+01	-2.16539782E-02	+4.98281579E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
8.375000	+5.03988040E+01	+5.08883985E+01	-2.10307260E-02	+4.98865574E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
8.500000	+5.04228080E+01	+5.09127080E+01	-2.04068143E-02	+4.99339646E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
8.625000	+5.04469190E+01	+5.09371250E+01	-1.97823769E-02	+4.99709322E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
8.750000	+5.04711307E+01	+5.09616431E+01	-1.91575410E-02	+4.99979924E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
8.875000	+5.04954370E+01	+5.09862561E+01	-1.85324270E-02	+5.00157130E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
9.000000	+5.05198318E+01	+5.10109579E+01	-1.79071481E-02	+5.00247312E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
9.125000	+5.05443090E+01	+5.10357423E+01	-1.72818088E-02	+5.00257595E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
9.250000	+5.05688628E+01	+5.10606035E+01	-1.66565041E-02	+5.00195648E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
9.375000	+5.05934874E+01	+5.10855357E+01	-1.60313196E-02	+5.00069312E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
9.500000	+5.06181772E+01	+5.11105330E+01	-1.54063309E-02	+4.99886182E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
9.625000	+5.06429264E+01	+5.11355900E+01	-1.47816042E-02	+4.99653264E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
9.750000	+5.06677296E+01	+5.11607009E+01	-1.41571977E-02	+4.99376796E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
9.875000	+5.06925814E+01	+5.11858604E+01	-1.35331622E-02	+4.99062272E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
10.000000	+5.07174764E+01	+5.12110631E+01	-1.29095420E-02	+4.98714632E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
10.125000	+5.07424094E+01	+5.12363038E+01	-1.22863756E-02	+4.98338547E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
10.250000	+5.07673753E+01	+5.12615773E+01	-1.16636957E-02	+4.97938698E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
10.375000	+5.07923690E+01	+5.12868786E+01	-1.10415289E-02	+4.97519958E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
10.500000	+5.08173856E+01	+5.13122027E+01	-1.04198958E-02	+4.97087423E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
10.625000	+5.08424201E+01	+5.13375446E+01	-9.79881032E-03	+4.96646279E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
10.750000	+5.08674678E+01	+5.13628996E+01	-9.17828007E-03	+4.96201558E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
10.875000	+5.08925239E+01	+5.13882630E+01	-8.55830642E-03	+4.95757863E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
11.000000	+5.09175839E+01	+5.14136302E+01	-7.93888541E-03	+4.95319140E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
11.125000	+5.09426432E+01	+5.14389966E+01	-7.32000857E-03	+4.94888593E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
11.250000	+5.09676974E+01	+5.14643578E+01	-6.70166393E-03	+4.94468753E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
11.375000	+5.09927420E+01	+5.14897094E+01	-6.08383669E-03	+4.94061708E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
11.500000	+5.10177729E+01	+5.15150471E+01	-5.46650966E-03	+4.93669419E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
11.625000	+5.10427856E+01	+5.15403667E+01	-4.84966315E-03	+4.93294042E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
11.750000	+5.10677762E+01	+5.15656640E+01	-4.23327455E-03	+4.92938162E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
11.875000	+5.10927405E+01	+5.15909351E+01	-3.61731774E-03	+4.92604865E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
12.000000	+5.11176746E+01	+5.16161760E+01	-3.00176239E-03	+4.92297634E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
12.125000	+5.11425745E+01	+5.16413827E+01	-2.38657365E-03	+4.92020091E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
12.250000	+5.11674364E+01	+5.16665513E+01	-1.77171217E-03	+4.91775645E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
12.375000	+5.11922565E+01	+5.16916783E+01	-1.15713454E-03	+4.91548552E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
3.125000	+4.95827852E+01	+5.00615291E+01	-4.34422283E-02	+2.69486871E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
3.187500	+4.95891451E+01	+5.00679706E+01	-4.32718925E-02	+2.75587764E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
3.250000	+4.95956128E+01	+5.00745217E+01	-4.30977436E-02	+2.81645262E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
3.312500	+4.96021873E+01	+5.00811814E+01	-4.29198359E-02	+2.87613198E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
3.375000	+4.96088678E+01	+5.00879489E+01	-4.27382271E-02	+2.93486612E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
3.437500	+4.96156533E+01	+5.00948232E+01	-4.25529777E-02	+2.99261721E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
3.500000	+4.96225429E+01	+5.01018032E+01	-4.23641500E-02	+3.04935896E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
3.562500	+4.96295356E+01	+5.01088881E+01	-4.21718078E-02	+3.10507607E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
3.625000	+4.96366304E+01	+5.01160768E+01	-4.19760155E-02	+3.15976328E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
3.687500	+4.96438265E+01	+5.01233684E+01	-4.17768374E-02	+3.21342413E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
3.750000	+4.96511229E+01	+5.01307619E+01	-4.15743375E-02	+3.26606955E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
3.812500	+4.96585185E+01	+5.01382562E+01	-4.13685787E-02	+3.31771634E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
3.875000	+4.96660124E+01	+5.01458504E+01	-4.11596229E-02	+3.36838562E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
3.937500	+4.96736037E+01	+5.01535434E+01	-4.09475305E-02	+3.41810125E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
4.000000	+4.96812912E+01	+5.01613343E+01	-4.07323603E-02	+3.46688836E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
4.062500	+4.96890742E+01	+5.01692219E+01	-4.05141694E-02	+3.51477207E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
4.125000	+4.96969514E+01	+5.01772054E+01	-4.02930137E-02	+3.56177627E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
4.187500	+4.97049220E+01	+5.01852836E+01	-4.00689474E-02	+3.60792266E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
4.250000	+4.97129850E+01	+5.01934556E+01	-3.98420234E-02	+3.65323003E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
4.312500	+4.97211392E+01	+5.02017202E+01	-3.96122937E-02	+3.69771369E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
4.375000	+4.97293838E+01	+5.02100765E+01	-3.93798092E-02	+3.74138510E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
4.437500	+4.97377176E+01	+5.02185234E+01	-3.91446205E-02	+3.78425183E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
4.500000	+4.97461398E+01	+5.02270599E+01	-3.89067777E-02	+3.82631755E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
4.562500	+4.97546491E+01	+5.02356850E+01	-3.86663308E-02	+3.86758225E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
4.625000	+4.97632447E+01	+5.02443975E+01	-3.84233299E-02	+3.90804262E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
4.687500	+4.97719255E+01	+5.02531964E+01	-3.81778255E-02	+3.94769249E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
4.750000	+4.97806905E+01	+5.02620807E+01	-3.79298684E-02	+3.98652339E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
4.812500	+4.97895386E+01	+5.02710494E+01	-3.76795101E-02	+4.02452515E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
4.875000	+4.97984689E+01	+5.02801013E+01	-3.74268027E-02	+4.06168655E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
4.937500	+4.98074802E+01	+5.02892355E+01	-3.71717993E-02	+4.09799597E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
5.000000	+4.98165716E+01	+5.02984509E+01	-3.69145532E-02	+4.13344202E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
5.062500	+4.98257421E+01	+5.03077464E+01	-3.66551190E-02	+4.16801414E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
5.125000	+4.98349906E+01	+5.03171210E+01	-3.63935515E-02	+4.20170317E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
5.187500	+4.98443161E+01	+5.03265736E+01	-3.61299061E-02	+4.23450185E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
5.250000	+4.98537176E+01	+5.03361032E+01	-3.58642387E-02	+4.26640526E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
5.312500	+4.98631940E+01	+5.03457088E+01	-3.55966054E-02	+4.29741109E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
5.375000	+4.98727444E+01	+5.03553892E+01	-3.53270624E-02	+4.32752000E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
5.437500	+4.98823676E+01	+5.03651435E+01	-3.50556654E-02	+4.35673565E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
5.500000	+4.98920628E+01	+5.03749706E+01	-3.47824704E-02	+4.38506483E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
5.562500	+4.99018289E+01	+5.03848694E+01	-3.45075323E-02	+4.41251737E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
5.625000	+4.99116648E+01	+5.03948390E+01	-3.42309057E-02	+4.43910599E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
5.687500	+4.99215696E+01	+5.04048783E+01	-3.39526441E-02	+4.46484611E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
5.750000	+4.99315423E+01	+5.04149862E+01	-3.36728000E-02	+4.48975543E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
5.812500	+4.99415818E+01	+5.04251617E+01	-3.33914247E-02	+4.51385363E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
5.875000	+4.99516871E+01	+5.04354039E+01	-3.31085683E-02	+4.53716187E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
5.937500	+4.99618573E+01	+5.04457116E+01	-3.28242794E-02	+4.55970231E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
6.000000	+4.99720913E+01	+5.04560838E+01	-3.25386055E-02	+4.58149760E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
6.062500	+4.99823881E+01	+5.04665196E+01	-3.22515922E-02	+4.60257035E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
6.125000	+4.99927467E+01	+5.04770178E+01	-3.19632842E-02	+4.62294267E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
6.187500	+5.00031663E+01	+5.04875776E+01	-3.16737244E-02	+4.64297020E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
1.562500	+4.94613100E+01	+4.99386412E+01	-4.63975994E-02	+1.08177354E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
1.593750	+4.94629920E+01	+4.99403395E+01	-4.63632835E-02	+1.11444856E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
1.625000	+4.94647058E+01	+4.99420702E+01	-4.63279464E-02	+1.14711401E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
1.656250	+4.94664514E+01	+4.99438332E+01	-4.62915888E-02	+1.17975565E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
1.687500	+4.94682287E+01	+4.99456283E+01	-4.62542117E-02	+1.21236527E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
1.718750	+4.94700378E+01	+4.99474557E+01	-4.62158160E-02	+1.24493688E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
1.750000	+4.94718783E+01	+4.99493151E+01	-4.61764031E-02	+1.27746637E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
1.781250	+4.94737504E+01	+4.99512065E+01	-4.61359744E-02	+1.30995150E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
1.812500	+4.94756540E+01	+4.99531298E+01	-4.60945311E-02	+1.34239177E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
1.843750	+4.94775888E+01	+4.99550849E+01	-4.60520749E-02	+1.37478812E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
1.875000	+4.94795550E+01	+4.99570718E+01	-4.60086069E-02	+1.40714283E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
1.906250	+4.94815523E+01	+4.99590904E+01	-4.59641284E-02	+1.43945936E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
1.937500	+4.94835807E+01	+4.99611405E+01	-4.59186407E-02	+1.47174211E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
1.968750	+4.94856401E+01	+4.99632222E+01	-4.58721446E-02	+1.50399623E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
2.000000	+4.94877305E+01	+4.99653352E+01	-4.58246409E-02	+1.53622747E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
2.031250	+4.94898517E+01	+4.99674796E+01	-4.57761303E-02	+1.56844196E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
2.062500	+4.94920037E+01	+4.99696552E+01	-4.57266133E-02	+1.60064602E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
2.093750	+4.94941863E+01	+4.99718620E+01	-4.56760900E-02	+1.63284603E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
2.125000	+4.94963995E+01	+4.99740998E+01	-4.56245604E-02	+1.66504821E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
2.156250	+4.94986432E+01	+4.99763686E+01	-4.55720245E-02	+1.69725849E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
2.187500	+4.95009174E+01	+4.99786683E+01	-4.55184818E-02	+1.72948236E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
2.218750	+4.95032218E+01	+4.99809988E+01	-4.54639318E-02	+1.76172474E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
2.250000	+4.95055564E+01	+4.99833600E+01	-4.54083740E-02	+1.79398984E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
2.281250	+4.95079211E+01	+4.99857517E+01	-4.53518074E-02	+1.82628111E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
2.312500	+4.95103159E+01	+4.99881740E+01	-4.52942314E-02	+1.85860108E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
2.343750	+4.95127406E+01	+4.99906267E+01	-4.52356449E-02	+1.89095132E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
2.375000	+4.95151951E+01	+4.99931097E+01	-4.51760469E-02	+1.92333240E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
2.406250	+4.95176793E+01	+4.99956229E+01	-4.51154366E-02	+1.95574387E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
2.437500	+4.95201932E+01	+4.99981662E+01	-4.50538129E-02	+1.98818412E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
2.468750	+4.95227366E+01	+5.00007396E+01	-4.49911751E-02	+2.02065052E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
2.500000	+4.95253094E+01	+5.00033428E+01	-4.49275223E-02	+2.05313933E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
2.531250	+4.95279116E+01	+5.00059759E+01	-4.48628539E-02	+2.08564573E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
2.562500	+4.95305430E+01	+5.00086387E+01	-4.47971694E-02	+2.11816394E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
2.593750	+4.95332035E+01	+5.00113311E+01	-4.47304686E-02	+2.15068712E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
2.625000	+4.95358930E+01	+5.00140530E+01	-4.46627515E-02	+2.18320755E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
2.656250	+4.95386115E+01	+5.00168043E+01	-4.45940182E-02	+2.21571665E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
2.687500	+4.95413587E+01	+5.00195849E+01	-4.45242692E-02	+2.24820506E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
2.718750	+4.95441347E+01	+5.00223947E+01	-4.44535053E-02	+2.28066271E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
2.750000	+4.95469392E+01	+5.00252336E+01	-4.43817278E-02	+2.31307896E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
2.781250	+4.95497723E+01	+5.00281015E+01	-4.43089379E-02	+2.34544262E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
2.812500	+4.95526337E+01	+5.00309982E+01	-4.42351376E-02	+2.37774211E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
2.843750	+4.95555234E+01	+5.00339237E+01	-4.41603290E-02	+2.40996553E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
2.875000	+4.95584413E+01	+5.00368778E+01	-4.40845148E-02	+2.44210079E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
2.906250	+4.95613872E+01	+5.00398605E+01	-4.40076977E-02	+2.47413569E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
2.937500	+4.95643611E+01	+5.00428716E+01	-4.39298813E-02	+2.50605795E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
2.968750	+4.95673628E+01	+5.00459111E+01	-4.38510691E-02	+2.53785547E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
3.000000	+4.95703923E+01	+5.00489787E+01	-4.37712653E-02	+2.56951628E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
3.031250	+4.95734494E+01	+5.00520745E+01	-4.36904743E-02	+2.60102865E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
3.062500	+4.95765339E+01	+5.00551982E+01	-4.36087010E-02	+2.63238123E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02
3.093750	+4.95796459E+01	+5.00583498E+01	-4.35259505E-02	+2.66365114E-03	+3.02081344E+01	+7.50790067E+02	+4.02351280E-02	+1.00000000E+00	+0.00000000E+00	+2.48400119E+01	+7.49850035E+02	+3.31266397E-02


==> anc/otoc_to_plot_supersymmetric_M800_L1.6242_n200_beta1.0000.dat <==
50.000000	+1.22095687E+02	+1.33931739E+02	+3.16429727E+00	+1.43343336E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
51.000000	+1.16966071E+02	+1.28939947E+02	+3.17587442E+00	+8.81996169E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
52.000000	+1.12334632E+02	+1.24381323E+02	+3.18193719E+00	+5.80489523E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
53.000000	+1.08145660E+02	+1.20259360E+02	+3.18748421E+00	+6.91420729E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
54.000000	+1.04363352E+02	+1.16577786E+02	+3.19576561E+00	+7.67906573E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
55.000000	+1.01034615E+02	+1.13335795E+02	+3.20284234E+00	+6.85445688E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
56.000000	+9.81475854E+01	+1.10530620E+02	+3.20947452E+00	+6.51332482E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
57.000000	+9.56926811E+01	+1.08155152E+02	+3.21586899E+00	+7.76563913E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
58.000000	+9.36255576E+01	+1.06202418E+02	+3.22500580E+00	+8.28684334E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
59.000000	+9.19999186E+01	+1.04670660E+02	+3.23244268E+00	+8.84867416E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
60.000000	+9.07654847E+01	+1.03566903E+02	+3.24270315E+00	+1.06143509E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
61.000000	+8.99572638E+01	+1.02899864E+02	+3.25367138E+00	+1.13168438E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
62.000000	+8.95786153E+01	+1.02673081E+02	+3.26533684E+00	+1.16767148E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
63.000000	+8.96214983E+01	+1.02869909E+02	+3.27702481E+00	+1.27608856E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
64.000000	+9.00221182E+01	+1.03455079E+02	+3.29085861E+00	+1.33235380E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
65.000000	+9.07854798E+01	+1.04391668E+02	+3.30367188E+00	+1.29924614E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
66.000000	+9.18731216E+01	+1.05659711E+02	+3.31684353E+00	+1.42112800E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
67.000000	+9.32565974E+01	+1.07255057E+02	+3.33209444E+00	+1.55553162E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
68.000000	+9.49589587E+01	+1.09181199E+02	+3.34795416E+00	+1.60862513E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
69.000000	+9.69866664E+01	+1.11442814E+02	+3.36426695E+00	+1.67687703E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
70.000000	+9.93406963E+01	+1.14048004E+02	+3.38149170E+00	+1.77492570E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
71.000000	+1.02027803E+02	+1.17006340E+02	+3.39976546E+00	+1.86676275E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
72.000000	+1.05059353E+02	+1.20326141E+02	+3.41882696E+00	+1.86475703E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
73.000000	+1.08469527E+02	+1.24017238E+02	+3.43706060E+00	+1.78589570E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
74.000000	+1.12269513E+02	+1.28091454E+02	+3.45454487E+00	+1.63575901E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
75.000000	+1.16479839E+02	+1.32544608E+02	+3.46977578E+00	+1.39501488E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
76.000000	+1.21062849E+02	+1.37332443E+02	+3.48244517E+00	+1.07317085E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
77.000000	+1.25965280E+02	+1.42378581E+02	+3.49123920E+00	+7.39459085E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
78.000000	+1.31091173E+02	+1.47603169E+02	+3.49723435E+00	+4.78281536E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
79.000000	+1.36363853E+02	+1.52934910E+02	+3.50080483E+00	+2.74844332E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
80.000000	+1.41723100E+02	+1.58326111E+02	+3.50273124E+00	+1.93038218E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
81.000000	+1.47121297E+02	+1.63756455E+02	+3.50466559E+00	+2.00738528E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
82.000000	+1.52547245E+02	+1.69217048E+02	+3.50674601E+00	+2.04157992E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
83.000000	+1.57994435E+02	+1.74697655E+02	+3.50874875E+00	+2.08183737E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
84.000000	+1.63436694E+02	+1.80176048E+02	+3.51090968E+00	+2.10959402E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
85.000000	+1.68840888E+02	+1.85614732E+02	+3.51296794E+00	+1.98923176E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
86.000000	+1.74158381E+02	+1.90964465E+02	+3.51488815E+00	+2.09234386E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
87.000000	+1.79334646E+02	+1.96178830E+02	+3.51715263E+00	+2.80411812E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
88.000000	+1.84321628E+02	+2.01222229E+02	+3.52049638E+00	+3.72271336E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
89.000000	+1.89097386E+02	+2.06067450E+02	+3.52459806E+00	+4.37038048E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
90.000000	+1.93646444E+02	+2.10695417E+02	+3.52923714E+00	+4.67698516E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
91.000000	+1.97969947E+02	+2.15099494E+02	+3.53395203E+00	+5.07549884E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
92.000000	+2.02062506E+02	+2.19285425E+02	+3.53938814E+00	+6.14007667E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
93.000000	+2.05924267E+02	+2.23265464E+02	+3.54623218E+00	+6.53295555E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
94.000000	+2.09596273E+02	+2.27045701E+02	+3.55245405E+00	+6.29760192E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
95.000000	+2.13069116E+02	+2.30630110E+02	+3.55882738E+00	+6.97138722E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
96.000000	+2.16331124E+02	+2.34025550E+02	+3.56639683E+00	+8.07841283E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
97.000000	+2.19391825E+02	+2.37238854E+02	+3.57498421E+00	+7.78759401E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
98.000000	+2.22304321E+02	+2.40276498E+02	+3.58197202E+00	+6.40650573E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
99.000000	+2.25076825E+02	+2.43153999E+02	+3.58779722E+00	+5.24390390E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
25.000000	+3.82457240E+02	+3.88527532E+02	+2.49655388E+00	+6.35201733E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
25.500000	+3.76060842E+02	+3.82321378E+02	+2.52741312E+00	+5.99167796E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
26.000000	+3.69565745E+02	+3.76010866E+02	+2.55647066E+00	+5.67423821E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
26.500000	+3.62985936E+02	+3.69611982E+02	+2.58415550E+00	+5.37631129E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
27.000000	+3.56340258E+02	+3.63141373E+02	+2.61023377E+00	+5.07784296E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
27.500000	+3.49644935E+02	+3.56616131E+02	+2.63493393E+00	+4.81860896E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
28.000000	+3.42916400E+02	+3.50053258E+02	+2.65841986E+00	+4.57920038E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
28.500000	+3.36171084E+02	+3.43468927E+02	+2.68072593E+00	+4.39042117E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
29.000000	+3.29420899E+02	+3.36878076E+02	+2.70232407E+00	+4.23664856E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
29.500000	+3.22680846E+02	+3.30294516E+02	+2.72309242E+00	+4.08022111E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
30.000000	+3.15963064E+02	+3.23730803E+02	+2.74312628E+00	+3.97104149E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
30.500000	+3.09276138E+02	+3.17198233E+02	+2.76280283E+00	+3.90144765E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
31.000000	+3.02630262E+02	+3.10707045E+02	+2.78214076E+00	+3.82986125E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
31.500000	+2.96035201E+02	+3.04266586E+02	+2.80110144E+00	+3.71812100E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
32.000000	+2.89502545E+02	+2.97885284E+02	+2.81932197E+00	+3.56244846E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
32.500000	+2.83040709E+02	+2.91570618E+02	+2.83672593E+00	+3.39724611E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
33.000000	+2.76656683E+02	+2.85329098E+02	+2.85329443E+00	+3.22139706E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
33.500000	+2.70357230E+02	+2.79166395E+02	+2.86893990E+00	+3.08251560E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
34.000000	+2.64143639E+02	+2.73087545E+02	+2.88411959E+00	+3.00633839E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
34.500000	+2.58018972E+02	+2.67096992E+02	+2.89900328E+00	+2.95951912E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
35.000000	+2.51986217E+02	+2.61198775E+02	+2.91371478E+00	+2.91316343E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
35.500000	+2.46050052E+02	+2.55396419E+02	+2.92813492E+00	+2.81544232E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
36.000000	+2.40217362E+02	+2.49692981E+02	+2.94186920E+00	+2.70748226E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
36.500000	+2.34488136E+02	+2.44091011E+02	+2.95520974E+00	+2.61087514E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
37.000000	+2.28866368E+02	+2.38592641E+02	+2.96797795E+00	+2.45566087E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
37.500000	+2.23358037E+02	+2.33199645E+02	+2.97976635E+00	+2.24508439E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
38.000000	+2.17966197E+02	+2.27913303E+02	+2.99042879E+00	+2.07153022E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
38.500000	+2.12687199E+02	+2.22734805E+02	+3.00048165E+00	+2.02819909E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
39.000000	+2.07514124E+02	+2.17665036E+02	+3.01071079E+00	+1.96368289E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
39.500000	+2.02457969E+02	+2.12704828E+02	+3.02011848E+00	+1.80425157E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
40.000000	+1.97519146E+02	+2.07854869E+02	+3.02875330E+00	+1.77523132E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
40.500000	+1.92685105E+02	+2.03115494E+02	+3.03787079E+00	+1.89130471E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
41.000000	+1.87953890E+02	+1.98486953E+02	+3.04766635E+00	+1.95002300E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
41.500000	+1.83333331E+02	+1.93969112E+02	+3.05737102E+00	+1.86657510E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
42.000000	+1.78830203E+02	+1.89561720E+02	+3.06633210E+00	+1.68725878E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
42.500000	+1.74447755E+02	+1.85264511E+02	+3.07424361E+00	+1.47869491E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
43.000000	+1.70185772E+02	+1.81077155E+02	+3.08111905E+00	+1.23932705E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
43.500000	+1.66047629E+02	+1.76999275E+02	+3.08663688E+00	+1.09431494E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
44.000000	+1.62019520E+02	+1.73030743E+02	+3.09206220E+00	+1.17438452E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
44.500000	+1.58090406E+02	+1.69171423E+02	+3.09838073E+00	+1.34211747E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
45.000000	+1.54261306E+02	+1.65421309E+02	+3.10548337E+00	+1.45759650E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
45.500000	+1.50536746E+02	+1.61780464E+02	+3.11295669E+00	+1.46434838E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
46.000000	+1.46924517E+02	+1.58249144E+02	+3.12012686E+00	+1.39980081E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
46.500000	+1.43425565E+02	+1.54827779E+02	+3.12695470E+00	+1.36189641E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
47.000000	+1.40036099E+02	+1.51516010E+02	+3.13374582E+00	+1.27426134E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
47.500000	+1.36765222E+02	+1.48313659E+02	+3.13969731E+00	+1.10896153E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
48.000000	+1.33612437E+02	+1.45220365E+02	+3.14483544E+00	+1.00231520E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
48.500000	+1.30570801E+02	+1.42235572E+02	+3.14972046E+00	+9.51211496E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
49.000000	+1.27640137E+02	+1.39359007E+02	+3.15434755E+00	+9.17655382E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
49.500000	+1.24818559E+02	+1.36590865E+02	+3.15889702E+00	+9.02131633E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
12.500000	+4.71722606E+02	+4.73519787E+02	+1.27936666E+00	+1.24713080E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
12.750000	+4.71570674E+02	+4.73424352E+02	+1.31031901E+00	+1.22905753E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
13.000000	+4.71356874E+02	+4.73267961E+02	+1.34081953E+00	+1.20188007E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
13.250000	+4.71081142E+02	+4.73049631E+02	+1.37041301E+00	+1.18716067E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
13.500000	+4.70740399E+02	+4.72768359E+02	+1.40017757E+00	+1.18783745E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
13.750000	+4.70334292E+02	+4.72423234E+02	+1.42980489E+00	+1.17330342E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
14.000000	+4.69862942E+02	+4.72013432E+02	+1.45884274E+00	+1.15430270E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
14.250000	+4.69324981E+02	+4.71538034E+02	+1.48752002E+00	+1.13328699E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
14.500000	+4.68720349E+02	+4.70996214E+02	+1.51550709E+00	+1.11478954E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
14.750000	+4.68047331E+02	+4.70387241E+02	+1.54325950E+00	+1.11504349E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
15.000000	+4.67303976E+02	+4.69710328E+02	+1.57125926E+00	+1.11674923E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
15.250000	+4.66490548E+02	+4.68964828E+02	+1.59909696E+00	+1.10075446E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
15.500000	+4.65607647E+02	+4.68150152E+02	+1.62629698E+00	+1.07812251E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
15.750000	+4.64654403E+02	+4.67265723E+02	+1.65300309E+00	+1.06922051E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
16.000000	+4.63628903E+02	+4.66311031E+02	+1.67975801E+00	+1.06727571E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
16.250000	+4.62531189E+02	+4.65285644E+02	+1.70636687E+00	+1.06661417E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
16.500000	+4.61360183E+02	+4.64189235E+02	+1.73308872E+00	+1.06631444E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
16.750000	+4.60116236E+02	+4.63021532E+02	+1.75968259E+00	+1.05212668E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
17.000000	+4.58800491E+02	+4.61782352E+02	+1.78569505E+00	+1.04137780E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
17.250000	+4.57411022E+02	+4.60471601E+02	+1.81175148E+00	+1.04069749E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
17.500000	+4.55948167E+02	+4.59089298E+02	+1.83772993E+00	+1.02985080E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
17.750000	+4.54413331E+02	+4.57635636E+02	+1.86324402E+00	+1.01528809E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
18.000000	+4.52806136E+02	+4.56110841E+02	+1.88849433E+00	+1.00123531E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
18.250000	+4.51127580E+02	+4.54515305E+02	+1.91330579E+00	+9.89238274E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
18.500000	+4.49377306E+02	+4.52849577E+02	+1.93795625E+00	+9.88620211E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
18.750000	+4.47554863E+02	+4.51114254E+02	+1.96273680E+00	+9.91517474E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
19.000000	+4.45661369E+02	+4.49310120E+02	+1.98753212E+00	+9.84844997E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
19.250000	+4.43699029E+02	+4.47438080E+02	+2.01197905E+00	+9.72276029E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
19.500000	+4.41668553E+02	+4.45499066E+02	+2.03614592E+00	+9.68468993E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
19.750000	+4.39569517E+02	+4.43494082E+02	+2.06040250E+00	+9.68099217E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
20.000000	+4.37403706E+02	+4.41424195E+02	+2.08455088E+00	+9.66727718E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
20.250000	+4.35171625E+02	+4.39290548E+02	+2.10873889E+00	+9.67333477E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
20.500000	+4.32874562E+02	+4.37094289E+02	+2.13291756E+00	+9.57910642E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
20.750000	+4.30515646E+02	+4.34836647E+02	+2.15663442E+00	+9.46712122E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
21.000000	+4.28094629E+02	+4.32518902E+02	+2.18025316E+00	+9.41475779E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
21.250000	+4.25613106E+02	+4.30142377E+02	+2.20370821E+00	+9.28394534E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
21.500000	+4.23074026E+02	+4.27708514E+02	+2.22667289E+00	+9.09697712E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
21.750000	+4.20478717E+02	+4.25218759E+02	+2.24919309E+00	+8.89455508E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
22.000000	+4.17829369E+02	+4.22674618E+02	+2.27114566E+00	+8.68666320E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
22.250000	+4.15127216E+02	+4.20077669E+02	+2.29262641E+00	+8.51836427E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
22.500000	+4.12373408E+02	+4.17429482E+02	+2.31373748E+00	+8.36664157E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
22.750000	+4.09569804E+02	+4.14731744E+02	+2.33445962E+00	+8.16121186E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
23.000000	+4.06719544E+02	+4.11986204E+02	+2.35454354E+00	+7.89846910E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
23.250000	+4.03824766E+02	+4.09194642E+02	+2.37395196E+00	+7.68326882E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
23.500000	+4.00885985E+02	+4.06358907E+02	+2.39295989E+00	+7.48987012E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
23.750000	+3.97906135E+02	+4.03480922E+02	+2.41140131E+00	+7.28422696E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
24.000000	+3.94886740E+02	+4.00562667E+02	+2.42938102E+00	+7.11144015E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
24.250000	+3.91829559E+02	+3.97606136E+02	+2.44695851E+00	+6.89757889E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
24.500000	+3.88738304E+02	+3.94613396E+02	+2.46386892E+00	+6.68577979E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
24.750000	+3.85613573E+02	+3.91586519E+02	+2.48038741E+00	+6.52901536E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
6.250000	+4.58573249E+02	+4.59349563E+02	+4.39949391E-01	+1.34279310E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
6.375000	+4.59086655E+02	+4.59876163E+02	+4.56800899E-01	+1.35344830E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
6.500000	+4.59593207E+02	+4.60396238E+02	+4.73785598E-01	+1.36029577E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
6.625000	+4.60092664E+02	+4.60909482E+02	+4.90808294E-01	+1.35787348E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
6.750000	+4.60584842E+02	+4.61415602E+02	+5.07732435E-01	+1.34967196E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
6.875000	+4.61069482E+02	+4.61914331E+02	+5.24550093E-01	+1.34835957E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
7.000000	+4.61546177E+02	+4.62405418E+02	+5.41441424E-01	+1.36454862E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
7.125000	+4.62014446E+02	+4.62888613E+02	+5.58663808E-01	+1.39770457E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
7.250000	+4.62473872E+02	+4.63363668E+02	+5.76384039E-01	+1.43636771E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
7.375000	+4.62924225E+02	+4.63830353E+02	+5.94573001E-01	+1.46525210E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
7.500000	+4.63365465E+02	+4.64288460E+02	+6.13015341E-01	+1.47408285E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
7.625000	+4.63797639E+02	+4.64737783E+02	+6.31425072E-01	+1.46315403E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
7.750000	+4.64220728E+02	+4.65178110E+02	+6.49594192E-01	+1.44122770E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
7.875000	+4.64634586E+02	+4.65609221E+02	+6.67455765E-01	+1.41769864E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
8.000000	+4.65038981E+02	+4.66030904E+02	+6.85036658E-01	+1.39833169E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
8.125000	+4.65433651E+02	+4.66442961E+02	+7.02414057E-01	+1.38635962E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
8.250000	+4.65818307E+02	+4.66845211E+02	+7.19695649E-01	+1.38206187E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
8.375000	+4.66192680E+02	+4.67237473E+02	+7.36965604E-01	+1.38261804E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
8.500000	+4.66556537E+02	+4.67619557E+02	+7.54261099E-01	+1.38564901E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
8.625000	+4.66909650E+02	+4.67991270E+02	+7.71606829E-01	+1.39112712E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
8.750000	+4.67251789E+02	+4.68352429E+02	+7.89039277E-01	+1.39803340E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
8.875000	+4.67582776E+02	+4.68702868E+02	+8.06557664E-01	+1.39998315E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
9.000000	+4.67902588E+02	+4.69042432E+02	+8.24038856E-01	+1.38835411E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
9.125000	+4.68211315E+02	+4.69370966E+02	+8.41266517E-01	+1.36256284E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
9.250000	+4.68508970E+02	+4.69688311E+02	+8.58102927E-01	+1.33496849E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
9.375000	+4.68795295E+02	+4.69994301E+02	+8.74640729E-01	+1.32188137E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
9.500000	+4.69069804E+02	+4.70288770E+02	+8.91149961E-01	+1.32819092E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
9.625000	+4.69332058E+02	+4.70571546E+02	+9.07845502E-01	+1.34278314E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
9.750000	+4.69581889E+02	+4.70842469E+02	+9.24719540E-01	+1.35039033E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
9.875000	+4.69819353E+02	+4.71101400E+02	+9.41605260E-01	+1.34583597E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
10.000000	+4.70044497E+02	+4.71348212E+02	+9.58365439E-01	+1.33582769E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
10.125000	+4.70257190E+02	+4.71582774E+02	+9.75000953E-01	+1.32901123E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
10.250000	+4.70457174E+02	+4.71804934E+02	+9.91590720E-01	+1.32579994E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
10.375000	+4.70644269E+02	+4.72014526E+02	+1.00814595E+00	+1.31929279E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
10.500000	+4.70818443E+02	+4.72211396E+02	+1.02457304E+00	+1.30588740E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
10.625000	+4.70979673E+02	+4.72395404E+02	+1.04079314E+00	+1.29157732E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
10.750000	+4.71127758E+02	+4.72566423E+02	+1.05686247E+00	+1.28647557E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
10.875000	+4.71262311E+02	+4.72724315E+02	+1.07295503E+00	+1.29449638E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
11.000000	+4.71382950E+02	+4.72868934E+02	+1.08922488E+00	+1.30929214E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
11.125000	+4.71489484E+02	+4.73000134E+02	+1.10568733E+00	+1.31987830E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
11.250000	+4.71581943E+02	+4.73117779E+02	+1.12222184E+00	+1.31915117E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
11.375000	+4.71660443E+02	+4.73221743E+02	+1.13866611E+00	+1.30718455E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
11.500000	+4.71725044E+02	+4.73311899E+02	+1.15490145E+00	+1.28840769E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
11.625000	+4.71775701E+02	+4.73388109E+02	+1.17087630E+00	+1.26785194E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
11.750000	+4.71812275E+02	+4.73450233E+02	+1.18659775E+00	+1.25026020E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
11.875000	+4.71834535E+02	+4.73498138E+02	+1.20213281E+00	+1.23969211E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
12.000000	+4.71842178E+02	+4.73531695E+02	+1.21759005E+00	+1.23671113E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
12.125000	+4.71834933E+02	+4.73550774E+02	+1.23305058E+00	+1.23703292E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
12.250000	+4.71812654E+02	+4.73555238E+02	+1.24851588E+00	+1.23597523E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
12.375000	+4.71775263E+02	+4.73544951E+02	+1.26394996E+00	+1.23347867E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
3.125000	+4.44691112E+02	+4.45234972E+02	+8.40847327E-02	+7.45048389E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
3.187500	+4.44959765E+02	+4.45506198E+02	+8.88044201E-02	+7.65251552E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
3.250000	+4.45230264E+02	+4.45779351E+02	+9.36503771E-02	+7.87695452E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
3.312500	+4.45502472E+02	+4.46054312E+02	+9.86506132E-02	+8.14578091E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
3.375000	+4.45776254E+02	+4.46330962E+02	+1.03832603E-01	+8.45653752E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
3.437500	+4.46051481E+02	+4.46609185E+02	+1.09221285E-01	+8.80239183E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
3.500000	+4.46328029E+02	+4.46888873E+02	+1.14835593E-01	+9.16964130E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
3.562500	+4.46605786E+02	+4.47169920E+02	+1.20683337E-01	+9.53654727E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
3.625000	+4.46884655E+02	+4.47452226E+02	+1.26756277E-01	+9.87650060E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
3.687500	+4.47164552E+02	+4.47735694E+02	+1.33028962E-01	+1.01657247E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
3.750000	+4.47445401E+02	+4.48020229E+02	+1.39463433E-01	+1.03911537E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
3.812500	+4.47727129E+02	+4.48305737E+02	+1.46017905E-01	+1.05533447E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
3.875000	+4.48009659E+02	+4.48592120E+02	+1.52655114E-01	+1.06635183E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
3.937500	+4.48292908E+02	+4.48879281E+02	+1.59347302E-01	+1.07378541E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
4.000000	+4.48576788E+02	+4.49167120E+02	+1.66077432E-01	+1.07920454E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
4.062500	+4.48861205E+02	+4.49455541E+02	+1.72837359E-01	+1.08371917E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
4.125000	+4.49146066E+02	+4.49744450E+02	+1.79623921E-01	+1.08779739E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
4.187500	+4.49431283E+02	+4.50033756E+02	+1.86434827E-01	+1.09145807E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
4.250000	+4.49716772E+02	+4.50323375E+02	+1.93267147E-01	+1.09479448E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
4.312500	+4.50002453E+02	+4.50613228E+02	+2.00119758E-01	+1.09844559E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
4.375000	+4.50288247E+02	+4.50903236E+02	+2.06997717E-01	+1.10357947E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
4.437500	+4.50574068E+02	+4.51193326E+02	+2.13914501E-01	+1.11135294E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
4.500000	+4.50859830E+02	+4.51483422E+02	+2.20889629E-01	+1.12229496E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
4.562500	+4.51145445E+02	+4.51773452E+02	+2.27943188E-01	+1.13612922E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
4.625000	+4.51430831E+02	+4.52063343E+02	+2.35091244E-01	+1.15212328E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
4.687500	+4.51715904E+02	+4.52353021E+02	+2.42344729E-01	+1.16956165E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
4.750000	+4.52000590E+02	+4.52642417E+02	+2.49710765E-01	+1.18789675E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
4.812500	+4.52284813E+02	+4.52931461E+02	+2.57193438E-01	+1.20655340E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
4.875000	+4.52568504E+02	+4.53220085E+02	+2.64792682E-01	+1.22473528E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
4.937500	+4.52851601E+02	+4.53508225E+02	+2.72502629E-01	+1.24147423E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
5.000000	+4.53134046E+02	+4.53795816E+02	+2.80311110E-01	+1.25578467E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
5.062500	+4.53415788E+02	+4.54082800E+02	+2.88199938E-01	+1.26669034E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
5.125000	+4.53696783E+02	+4.54369116E+02	+2.96144739E-01	+1.27319189E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
5.187500	+4.53976996E+02	+4.54654709E+02	+3.04114836E-01	+1.27445729E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
5.250000	+4.54256395E+02	+4.54939524E+02	+3.12075455E-01	+1.27029175E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
5.312500	+4.54534950E+02	+4.55223509E+02	+3.19993483E-01	+1.26157322E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
5.375000	+4.54812626E+02	+4.55506613E+02	+3.27845121E-01	+1.25030950E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
5.437500	+4.55089379E+02	+4.55788784E+02	+3.35622352E-01	+1.23927319E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
5.500000	+4.55365150E+02	+4.56069971E+02	+3.43336035E-01	+1.23139645E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
5.562500	+4.55639869E+02	+4.56350123E+02	+3.51014808E-01	+1.22909210E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
5.625000	+4.55913455E+02	+4.56629189E+02	+3.58699687E-01	+1.23362145E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
5.687500	+4.56185825E+02	+4.56907117E+02	+3.66435076E-01	+1.24470012E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
5.750000	+4.56456899E+02	+4.57183856E+02	+3.74258438E-01	+1.26055913E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
5.812500	+4.56726611E+02	+4.57459358E+02	+3.82192065E-01	+1.27850338E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
5.875000	+4.56994907E+02	+4.57733575E+02	+3.90239730E-01	+1.29575216E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
5.937500	+4.57261751E+02	+4.58006462E+02	+3.98388967E-01	+1.31022893E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
6.000000	+4.57527113E+02	+4.58277978E+02	+4.06617592E-01	+1.32103234E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
6.062500	+4.57790972E+02	+4.58548083E+02	+4.14901871E-01	+1.32846794E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
6.125000	+4.58053302E+02	+4.58816739E+02	+4.23223441E-01	+1.33368146E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
6.187500	+4.58314072E+02	+4.59083911E+02	+4.31572889E-01	+1.33814191E-01	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.562500	+4.38968855E+02	+4.39469098E+02	+4.85977136E-04	+3.48564140E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.593750	+4.39057121E+02	+4.39557911E+02	+1.57848508E-03	+3.50640946E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.625000	+4.39146758E+02	+4.39648099E+02	+2.67748305E-03	+3.52848156E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.656250	+4.39237749E+02	+4.39739644E+02	+3.78378606E-03	+3.55370621E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.687500	+4.39330074E+02	+4.39832529E+02	+4.89854943E-03	+3.58303565E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.718750	+4.39423715E+02	+4.39926735E+02	+6.02318334E-03	+3.61711950E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.750000	+4.39518653E+02	+4.40022245E+02	+7.15924912E-03	+3.65625929E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.781250	+4.39614868E+02	+4.40119039E+02	+8.30834539E-03	+3.70041111E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.812500	+4.39712342E+02	+4.40217100E+02	+9.47200606E-03	+3.74926219E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.843750	+4.39811055E+02	+4.40316409E+02	+1.06516343E-02	+3.80236629E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.875000	+4.39910987E+02	+4.40416947E+02	+1.18484850E-02	+3.85928722E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.906250	+4.40012120E+02	+4.40518695E+02	+1.30636888E-02	+3.91969278E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.937500	+4.40114433E+02	+4.40621634E+02	+1.42982930E-02	+3.98336845E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.968750	+4.40217907E+02	+4.40725745E+02	+1.55532941E-02	+4.05016511E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
2.000000	+4.40322522E+02	+4.40831008E+02	+1.68296462E-02	+4.11993293E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
2.031250	+4.40428259E+02	+4.40937406E+02	+1.81282521E-02	+4.19250279E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
2.062500	+4.40535097E+02	+4.41044917E+02	+1.94499604E-02	+4.26775048E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
2.093750	+4.40643018E+02	+4.41153524E+02	+2.07955962E-02	+4.34573081E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
2.125000	+4.40752001E+02	+4.41263208E+02	+2.21660422E-02	+4.42682488E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
2.156250	+4.40862027E+02	+4.41373949E+02	+2.35623617E-02	+4.51182550E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
2.187500	+4.40973078E+02	+4.41485728E+02	+2.49859331E-02	+4.60190302E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
2.218750	+4.41085132E+02	+4.41598528E+02	+2.64385511E-02	+4.69843888E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
2.250000	+4.41198171E+02	+4.41712329E+02	+2.79224574E-02	+4.80276423E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
2.281250	+4.41312176E+02	+4.41827115E+02	+2.94402788E-02	+4.91587432E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
2.312500	+4.41427126E+02	+4.41942866E+02	+3.09948789E-02	+5.03819375E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
2.343750	+4.41543002E+02	+4.42059565E+02	+3.25891499E-02	+5.16944325E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
2.375000	+4.41659786E+02	+4.42177196E+02	+3.42257809E-02	+5.30862243E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
2.406250	+4.41777459E+02	+4.42295739E+02	+3.59070389E-02	+5.45409017E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
2.437500	+4.41896003E+02	+4.42415179E+02	+3.76345873E-02	+5.60370772E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
2.468750	+4.42015399E+02	+4.42535497E+02	+3.94093562E-02	+5.75501133E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
2.500000	+4.42135631E+02	+4.42656677E+02	+4.12314693E-02	+5.90539300E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
2.531250	+4.42256681E+02	+4.42778702E+02	+4.31002268E-02	+6.05227790E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
2.562500	+4.42378533E+02	+4.42901554E+02	+4.50141430E-02	+6.19329065E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
2.593750	+4.42501172E+02	+4.43025217E+02	+4.69710335E-02	+6.32639895E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
2.625000	+4.42624580E+02	+4.43149674E+02	+4.89681424E-02	+6.45001768E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
2.656250	+4.42748743E+02	+4.43274906E+02	+5.10022945E-02	+6.56306068E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
2.687500	+4.42873645E+02	+4.43400897E+02	+5.30700553E-02	+6.66493775E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
2.718750	+4.42999271E+02	+4.43527630E+02	+5.51678806E-02	+6.75551228E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
2.750000	+4.43125605E+02	+4.43655088E+02	+5.72922505E-02	+6.83504733E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
2.781250	+4.43252632E+02	+4.43783252E+02	+5.94397852E-02	+6.90416861E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
2.812500	+4.43380335E+02	+4.43912108E+02	+6.16073558E-02	+6.96385908E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
2.843750	+4.43508701E+02	+4.44041636E+02	+6.37921971E-02	+7.01547705E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
2.875000	+4.43637712E+02	+4.44171821E+02	+6.59920290E-02	+7.06077008E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
2.906250	+4.43767354E+02	+4.44302646E+02	+6.82051784E-02	+7.10185018E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
2.937500	+4.43897609E+02	+4.44434094E+02	+7.04306854E-02	+7.14110639E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
2.968750	+4.44028463E+02	+4.44566149E+02	+7.26683699E-02	+7.18105566E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
3.000000	+4.44159897E+02	+4.44698796E+02	+7.49188451E-02	+7.22415823E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
3.031250	+4.44291897E+02	+4.44832017E+02	+7.71834688E-02	+7.27264038E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
3.062500	+4.44424443E+02	+4.44965797E+02	+7.94642454E-02	+7.32836585E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
3.093750	+4.44557521E+02	+4.45100121E+02	+8.17636975E-02	+7.38812767E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.781250	+4.37256117E+02	+4.37746335E+02	-1.97576009E-02	+1.14904256E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.796875	+4.37280260E+02	+4.37770569E+02	-1.95730205E-02	+1.21358632E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.812500	+4.37304846E+02	+4.37795250E+02	-1.93783551E-02	+1.27782754E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.828125	+4.37329873E+02	+4.37820377E+02	-1.91736994E-02	+1.34124753E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.843750	+4.37355338E+02	+4.37845948E+02	-1.89592153E-02	+1.40352778E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.859375	+4.37381241E+02	+4.37871961E+02	-1.87350969E-02	+1.46458073E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.875000	+4.37407580E+02	+4.37898414E+02	-1.85015338E-02	+1.52454290E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.890625	+4.37434352E+02	+4.37925306E+02	-1.82586773E-02	+1.58374280E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.906250	+4.37461557E+02	+4.37952634E+02	-1.80066142E-02	+1.64264925E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.921875	+4.37489192E+02	+4.37980398E+02	-1.77453494E-02	+1.70180678E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.937500	+4.37517256E+02	+4.38008594E+02	-1.74747996E-02	+1.76176605E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.953125	+4.37545746E+02	+4.38037222E+02	-1.71947975E-02	+1.82301744E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.968750	+4.37574660E+02	+4.38066279E+02	-1.69051066E-02	+1.88593511E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.984375	+4.37603997E+02	+4.38095763E+02	-1.66054428E-02	+1.95073607E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.000000	+4.37633755E+02	+4.38125673E+02	-1.62955016E-02	+2.01745837E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.015625	+4.37663931E+02	+4.38156007E+02	-1.59749870E-02	+2.08595874E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.031250	+4.37694523E+02	+4.38186762E+02	-1.56436395E-02	+2.15592833E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.046875	+4.37725530E+02	+4.38217937E+02	-1.53012594E-02	+2.22692368E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.062500	+4.37756949E+02	+4.38249530E+02	-1.49477258E-02	+2.29840768E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.078125	+4.37788778E+02	+4.38281539E+02	-1.45830070E-02	+2.36979554E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.093750	+4.37821016E+02	+4.38313962E+02	-1.42071647E-02	+2.44050034E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.109375	+4.37853660E+02	+4.38346798E+02	-1.38203507E-02	+2.50997349E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.125000	+4.37886710E+02	+4.38380043E+02	-1.34227980E-02	+2.57773607E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.140625	+4.37920162E+02	+4.38413697E+02	-1.30148082E-02	+2.64339926E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.156250	+4.37954015E+02	+4.38447757E+02	-1.25967357E-02	+2.70667297E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.171875	+4.37988268E+02	+4.38482221E+02	-1.21689729E-02	+2.76736329E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.187500	+4.38022919E+02	+4.38517087E+02	-1.17319347E-02	+2.82536102E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.203125	+4.38057965E+02	+4.38552353E+02	-1.12860475E-02	+2.88062371E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.218750	+4.38093405E+02	+4.38588018E+02	-1.08317398E-02	+2.93315482E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.234375	+4.38129237E+02	+4.38624079E+02	-1.03694367E-02	+2.98298293E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.250000	+4.38165459E+02	+4.38660534E+02	-9.89955764E-03	+3.03014356E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.265625	+4.38202070E+02	+4.38697381E+02	-9.42251680E-03	+3.07466608E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.281250	+4.38239067E+02	+4.38734617E+02	-8.93872449E-03	+3.11656634E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.296875	+4.38276448E+02	+4.38772242E+02	-8.44858982E-03	+3.15584545E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.312500	+4.38314213E+02	+4.38810252E+02	-7.95252279E-03	+3.19249398E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.328125	+4.38352357E+02	+4.38848646E+02	-7.45093545E-03	+3.22650018E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.343750	+4.38390881E+02	+4.38887421E+02	-6.94424148E-03	+3.25786054E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.359375	+4.38429782E+02	+4.38926575E+02	-6.43285403E-03	+3.28659074E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.375000	+4.38469057E+02	+4.38966107E+02	-5.91718188E-03	+3.31273562E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.390625	+4.38508705E+02	+4.39006013E+02	-5.39762415E-03	+3.33637605E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.406250	+4.38548724E+02	+4.39046293E+02	-4.87456436E-03	+3.35763262E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.421875	+4.38589112E+02	+4.39086942E+02	-4.34836396E-03	+3.37666584E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.437500	+4.38629866E+02	+4.39127960E+02	-3.81935629E-03	+3.39367205E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.453125	+4.38670986E+02	+4.39169344E+02	-3.28784144E-03	+3.40887722E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.468750	+4.38712468E+02	+4.39211092E+02	-2.75408216E-03	+3.42252863E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.484375	+4.38754310E+02	+4.39253202E+02	-2.21830124E-03	+3.43488577E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.500000	+4.38796511E+02	+4.39295671E+02	-1.68068035E-03	+3.44621164E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.515625	+4.38839068E+02	+4.39338498E+02	-1.14136011E-03	+3.45676524E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.531250	+4.38881979E+02	+4.39381679E+02	-6.00441215E-04	+3.46679576E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
1.546875	+4.38925243E+02	+4.39425214E+02	-5.79864303E-05	+3.47662549E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.390625	+4.36800993E+02	+4.37290250E+02	-2.17212216E-02	-1.39720481E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.398438	+4.36807230E+02	+4.37296482E+02	-2.17310632E-02	-1.12223559E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.406250	+4.36813586E+02	+4.37302834E+02	-2.17387566E-02	-8.47734374E-04	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.414062	+4.36820061E+02	+4.37309306E+02	-2.17443090E-02	-5.73545964E-04	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.421875	+4.36826655E+02	+4.37315898E+02	-2.17477182E-02	-2.98589357E-04	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.429688	+4.36833368E+02	+4.37322611E+02	-2.17489745E-02	-2.21159060E-05	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.437500	+4.36840199E+02	+4.37329442E+02	-2.17480638E-02	+2.56296460E-04	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.445312	+4.36847149E+02	+4.37336394E+02	-2.17449699E-02	+5.36757610E-04	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.453125	+4.36854217E+02	+4.37343465E+02	-2.17396769E-02	+8.19089127E-04	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.460938	+4.36861404E+02	+4.37350655E+02	-2.17321716E-02	+1.10286005E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.468750	+4.36868708E+02	+4.37357964E+02	-2.17224447E-02	+1.38742417E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.476562	+4.36876131E+02	+4.37365393E+02	-2.17104931E-02	+1.67196480E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.484375	+4.36883671E+02	+4.37372940E+02	-2.16963203E-02	+1.95554506E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.492188	+4.36891329E+02	+4.37380606E+02	-2.16799377E-02	+2.23715544E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.500000	+4.36899105E+02	+4.37388391E+02	-2.16613647E-02	+2.51576492E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.507812	+4.36906998E+02	+4.37396294E+02	-2.16406289E-02	+2.79036922E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.515625	+4.36915008E+02	+4.37404315E+02	-2.16177652E-02	+3.06003616E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.523438	+4.36923135E+02	+4.37412455E+02	-2.15928158E-02	+3.32394675E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.531250	+4.36931380E+02	+4.37420712E+02	-2.15658286E-02	+3.58143102E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.539062	+4.36939741E+02	+4.37429088E+02	-2.15368560E-02	+3.83199650E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.546875	+4.36948219E+02	+4.37437581E+02	-2.15059536E-02	+4.07534882E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.554688	+4.36956814E+02	+4.37446192E+02	-2.14731786E-02	+4.31140948E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.562500	+4.36965526E+02	+4.37454920E+02	-2.14385878E-02	+4.54032018E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.570312	+4.36974353E+02	+4.37463766E+02	-2.14022361E-02	+4.76244063E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.578125	+4.36983298E+02	+4.37472729E+02	-2.13641747E-02	+4.97834294E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.585938	+4.36992358E+02	+4.37481809E+02	-2.13244495E-02	+5.18879477E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.593750	+4.37001534E+02	+4.37491005E+02	-2.12830998E-02	+5.39473675E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.601562	+4.37010827E+02	+4.37500318E+02	-2.12401568E-02	+5.59725794E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.609375	+4.37020235E+02	+4.37509748E+02	-2.11956426E-02	+5.79756258E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.617188	+4.37029758E+02	+4.37519294E+02	-2.11495698E-02	+5.99693615E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.625000	+4.37039397E+02	+4.37528957E+02	-2.11019405E-02	+6.19671104E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.632812	+4.37049152E+02	+4.37538735E+02	-2.10527462E-02	+6.39822612E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.640625	+4.37059021E+02	+4.37548629E+02	-2.10019682E-02	+6.60279001E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.648438	+4.37069005E+02	+4.37558639E+02	-2.09495776E-02	+6.81164981E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.656250	+4.37079104E+02	+4.37568765E+02	-2.08955362E-02	+7.02595295E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.664062	+4.37089318E+02	+4.37579006E+02	-2.08397971E-02	+7.24671924E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.671875	+4.37099646E+02	+4.37589362E+02	-2.07823062E-02	+7.47481850E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.679688	+4.37110088E+02	+4.37599833E+02	-2.07230031E-02	+7.71094555E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.687500	+4.37120644E+02	+4.37610419E+02	-2.06618227E-02	+7.95560680E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.695312	+4.37131313E+02	+4.37621119E+02	-2.05986967E-02	+8.20911479E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.703125	+4.37142096E+02	+4.37631934E+02	-2.05335553E-02	+8.47158096E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.710938	+4.37152992E+02	+4.37642863E+02	-2.04663283E-02	+8.74291619E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.718750	+4.37164001E+02	+4.37653906E+02	-2.03969472E-02	+9.02284510E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.726562	+4.37175124E+02	+4.37665063E+02	-2.03253463E-02	+9.31091410E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.734375	+4.37186358E+02	+4.37676334E+02	-2.02514642E-02	+9.60651067E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.742188	+4.37197705E+02	+4.37687718E+02	-2.01752446E-02	+9.90888730E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.750000	+4.37209164E+02	+4.37699216E+02	-2.00966378E-02	+1.02171830E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.757812	+4.37220735E+02	+4.37710827E+02	-2.00156011E-02	+1.05304546E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.765625	+4.37232418E+02	+4.37722550E+02	-1.99320994E-02	+1.08477043E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.773438	+4.37244212E+02	+4.37734386E+02	-1.98461057E-02	+1.11666880E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.195312	+4.36684067E+02	+4.37173937E+02	-2.04686712E-02	-1.31153761E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.199219	+4.36685667E+02	+4.37175512E+02	-2.05193691E-02	-1.28419244E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.203125	+4.36687297E+02	+4.37177118E+02	-2.05689988E-02	-1.25643637E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.207031	+4.36688958E+02	+4.37178755E+02	-2.06175282E-02	-1.22791327E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.210938	+4.36690649E+02	+4.37180423E+02	-2.06649295E-02	-1.19873134E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.214844	+4.36692370E+02	+4.37182121E+02	-2.07111791E-02	-1.16899624E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.218750	+4.36694122E+02	+4.37183851E+02	-2.07562573E-02	-1.13881096E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.222656	+4.36695904E+02	+4.37185611E+02	-2.08001487E-02	-1.10827524E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.226562	+4.36697716E+02	+4.37187403E+02	-2.08428413E-02	-1.07748562E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.230469	+4.36699558E+02	+4.37189225E+02	-2.08843272E-02	-1.04653443E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.234375	+4.36701431E+02	+4.37191077E+02	-2.09246018E-02	-1.01551003E-02	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.238281	+4.36703334E+02	+4.37192961E+02	-2.09636640E-02	-9.84496300E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.242188	+4.36705267E+02	+4.37194875E+02	-2.10015156E-02	-9.53572277E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.246094	+4.36707230E+02	+4.37196820E+02	-2.10381618E-02	-9.22812854E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.250000	+4.36709223E+02	+4.37198796E+02	-2.10736104E-02	-8.92287181E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.253906	+4.36711246E+02	+4.37200803E+02	-2.11078717E-02	-8.62059586E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.257812	+4.36713300E+02	+4.37202840E+02	-2.11409588E-02	-8.32189196E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.261719	+4.36715383E+02	+4.37204908E+02	-2.11728865E-02	-8.02729317E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.265625	+4.36717497E+02	+4.37207007E+02	-2.12036720E-02	-7.73728663E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.269531	+4.36719641E+02	+4.37209136E+02	-2.12333341E-02	-7.45229864E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.273438	+4.36721814E+02	+4.37211296E+02	-2.12618931E-02	-7.17270689E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.277344	+4.36724018E+02	+4.37213486E+02	-2.12893708E-02	-6.89883551E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.281250	+4.36726252E+02	+4.37215707E+02	-2.13157902E-02	-6.63094973E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.285156	+4.36728516E+02	+4.37217959E+02	-2.13411751E-02	-6.36927308E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.289062	+4.36730810E+02	+4.37220241E+02	-2.13655502E-02	-6.11397355E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.292969	+4.36733135E+02	+4.37222554E+02	-2.13889406E-02	-5.86516950E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.296875	+4.36735489E+02	+4.37224897E+02	-2.14113718E-02	-5.62293644E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.300781	+4.36737873E+02	+4.37227271E+02	-2.14328697E-02	-5.38730358E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.304688	+4.36740288E+02	+4.37229675E+02	-2.14534601E-02	-5.15825780E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.308594	+4.36742732E+02	+4.37232110E+02	-2.14731686E-02	-4.93574491E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.312500	+4.36745206E+02	+4.37234575E+02	-2.14920206E-02	-4.71967278E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.316406	+4.36747711E+02	+4.37237071E+02	-2.15100411E-02	-4.50991762E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.320312	+4.36750245E+02	+4.37239597E+02	-2.15272544E-02	-4.30632087E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.324219	+4.36752810E+02	+4.37242153E+02	-2.15436842E-02	-4.10869206E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.328125	+4.36755404E+02	+4.37244740E+02	-2.15593535E-02	-3.91681881E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.332031	+4.36758029E+02	+4.37247357E+02	-2.15742844E-02	-3.73046332E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.335938	+4.36760684E+02	+4.37250005E+02	-2.15884978E-02	-3.54937023E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.339844	+4.36763368E+02	+4.37252683E+02	-2.16020138E-02	-3.37326131E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.343750	+4.36766083E+02	+4.37255391E+02	-2.16148514E-02	-3.20184413E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.347656	+4.36768827E+02	+4.37258130E+02	-2.16270282E-02	-3.03481980E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.351562	+4.36771602E+02	+4.37260899E+02	-2.16385609E-02	-2.87187746E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.355469	+4.36774406E+02	+4.37263698E+02	-2.16494648E-02	-2.71270301E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.359375	+4.36777241E+02	+4.37266527E+02	-2.16597539E-02	-2.55697532E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.363281	+4.36780105E+02	+4.37269387E+02	-2.16694411E-02	-2.40437534E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.367188	+4.36782999E+02	+4.37272277E+02	-2.16785381E-02	-2.25458797E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.371094	+4.36785924E+02	+4.37275197E+02	-2.16870551E-02	-2.10729893E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.375000	+4.36788878E+02	+4.37278147E+02	-2.16950014E-02	-1.96220405E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.378906	+4.36791862E+02	+4.37281128E+02	-2.17023848E-02	-1.81900839E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.382812	+4.36794876E+02	+4.37284138E+02	-2.17092124E-02	-1.67742738E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01
0.386719	+4.36797920E+02	+4.37287179E+02	-2.17154897E-02	-1.53658459E-03	+2.76670324E+02	+8.75861987E+02	+3.15883470E-01	+1.00000000E+00	+0.00000000E+00	+2.25121741E+02	+8.75730794E+02	+2.57067290E-01


==> anc/otoc_to_plot_supersymmetric_M800_L1.6242_n200_beta1.5000.dat <==
100.000000	+1.07889795E+02	+1.16446162E+02	+2.83982281E+00	+8.55653261E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
102.000000	+1.12144354E+02	+1.20842918E+02	+2.85630506E+00	+7.92571550E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
104.000000	+1.16454490E+02	+1.25286464E+02	+2.87152568E+00	+7.00572812E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
106.000000	+1.20818291E+02	+1.29764061E+02	+2.88432797E+00	+6.38515631E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
108.000000	+1.25165386E+02	+1.34225839E+02	+2.89706630E+00	+6.95615500E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
110.000000	+1.29413094E+02	+1.38611272E+02	+2.91215259E+00	+7.70841031E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
112.000000	+1.33516963E+02	+1.42861134E+02	+2.92789994E+00	+8.18306950E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
114.000000	+1.37419811E+02	+1.46924048E+02	+2.94488487E+00	+8.90078743E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
116.000000	+1.41065526E+02	+1.50748372E+02	+2.96350309E+00	+9.97033761E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
118.000000	+1.44391954E+02	+1.54282893E+02	+2.98476622E+00	+1.09750940E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
120.000000	+1.47360872E+02	+1.57478267E+02	+3.00740347E+00	+1.18616706E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
122.000000	+1.49922930E+02	+1.60294472E+02	+3.03221290E+00	+1.21576317E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
124.000000	+1.52089256E+02	+1.62710826E+02	+3.05603399E+00	+1.14711595E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
126.000000	+1.53877300E+02	+1.64735824E+02	+3.07809754E+00	+1.02439381E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
128.000000	+1.55339054E+02	+1.66404891E+02	+3.09700975E+00	+9.03676199E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
130.000000	+1.56506365E+02	+1.67764573E+02	+3.11424459E+00	+8.18236105E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
132.000000	+1.57429731E+02	+1.68863738E+02	+3.12973919E+00	+7.55123821E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
134.000000	+1.58145372E+02	+1.69748821E+02	+3.14444954E+00	+7.57346236E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
136.000000	+1.58671979E+02	+1.70457666E+02	+3.16003304E+00	+7.84344499E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
138.000000	+1.59047321E+02	+1.71020585E+02	+3.17582332E+00	+7.97358600E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
140.000000	+1.59291714E+02	+1.71459357E+02	+3.19192738E+00	+8.10159840E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
142.000000	+1.59422742E+02	+1.71790372E+02	+3.20822972E+00	+8.13720426E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
144.000000	+1.59454286E+02	+1.72024487E+02	+3.22447620E+00	+8.10585977E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
146.000000	+1.59382792E+02	+1.72157994E+02	+3.24065316E+00	+7.78880403E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
148.000000	+1.59207918E+02	+1.72175911E+02	+3.25563142E+00	+7.13339848E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
150.000000	+1.58923271E+02	+1.72068247E+02	+3.26918675E+00	+6.45829107E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
152.000000	+1.58526650E+02	+1.71834012E+02	+3.28146458E+00	+5.73745814E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
154.000000	+1.58022631E+02	+1.71472770E+02	+3.29213658E+00	+5.42635425E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
156.000000	+1.57396951E+02	+1.70996312E+02	+3.30317000E+00	+5.64179222E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
158.000000	+1.56666355E+02	+1.70423476E+02	+3.31470375E+00	+5.88924240E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
160.000000	+1.55858200E+02	+1.69781724E+02	+3.32672697E+00	+6.19742808E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
162.000000	+1.55002134E+02	+1.69104553E+02	+3.33949346E+00	+6.33512137E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
164.000000	+1.54161826E+02	+1.68442687E+02	+3.35206745E+00	+6.27078895E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
166.000000	+1.53392833E+02	+1.67853458E+02	+3.36457662E+00	+6.40763709E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
168.000000	+1.52722089E+02	+1.67373708E+02	+3.37769800E+00	+6.68057639E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
170.000000	+1.52174069E+02	+1.67026325E+02	+3.39129893E+00	+6.78772285E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
172.000000	+1.51776605E+02	+1.66831478E+02	+3.40484889E+00	+6.59834661E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
174.000000	+1.51553286E+02	+1.66802762E+02	+3.41769231E+00	+5.99265477E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
176.000000	+1.51513851E+02	+1.66933958E+02	+3.42881951E+00	+5.23117205E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
178.000000	+1.51621955E+02	+1.67193883E+02	+3.43861700E+00	+4.32263643E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
180.000000	+1.51840890E+02	+1.67529938E+02	+3.44611006E+00	+3.44456651E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
182.000000	+1.52097267E+02	+1.67885235E+02	+3.45239527E+00	+2.83822301E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
184.000000	+1.52347077E+02	+1.68215255E+02	+3.45746295E+00	+2.58125235E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
186.000000	+1.52556758E+02	+1.68508581E+02	+3.46272028E+00	+2.65747205E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
188.000000	+1.52722071E+02	+1.68759827E+02	+3.46809284E+00	+3.11111874E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
190.000000	+1.52814446E+02	+1.68966021E+02	+3.47516475E+00	+3.80926683E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
192.000000	+1.52846823E+02	+1.69130818E+02	+3.48332991E+00	+4.48128810E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
194.000000	+1.52812946E+02	+1.69256651E+02	+3.49308990E+00	+4.97510508E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
196.000000	+1.52746562E+02	+1.69357861E+02	+3.50323033E+00	+5.25309894E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
198.000000	+1.52668246E+02	+1.69461128E+02	+3.51410230E+00	+5.61887301E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
50.000000	+1.17361343E+02	+1.23693230E+02	+2.53874544E+00	+1.29874004E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
51.000000	+1.12701477E+02	+1.19101223E+02	+2.54940557E+00	+8.33285411E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
52.000000	+1.08266991E+02	+1.14705287E+02	+2.55541115E+00	+5.68707203E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
53.000000	+1.04032780E+02	+1.10505734E+02	+2.56077971E+00	+5.06255928E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
54.000000	+9.99987479E+01	+1.06502564E+02	+2.56553627E+00	+4.29239439E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
55.000000	+9.61672115E+01	+1.02695973E+02	+2.56936450E+00	+3.83906939E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
56.000000	+9.25328843E+01	+9.90868298E+01	+2.57321440E+00	+3.40790350E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
57.000000	+8.91024315E+01	+9.56758441E+01	+2.57618031E+00	+3.76185700E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
58.000000	+8.58614918E+01	+9.24649332E+01	+2.58073812E+00	+3.99250626E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
59.000000	+8.28306166E+01	+8.94567282E+01	+2.58416532E+00	+3.75148569E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
60.000000	+8.00015935E+01	+8.66547667E+01	+2.58824109E+00	+4.01681555E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
61.000000	+7.73829237E+01	+8.40624814E+01	+2.59219895E+00	+4.39141014E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
62.000000	+7.49707535E+01	+8.16826176E+01	+2.59702391E+00	+4.51977362E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
63.000000	+7.27749338E+01	+7.95151454E+01	+2.60123850E+00	+4.74403871E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
64.000000	+7.07818634E+01	+7.75577133E+01	+2.60651199E+00	+5.34849505E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
65.000000	+6.89947730E+01	+7.58074715E+01	+2.61193549E+00	+5.65815866E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
66.000000	+6.74109352E+01	+7.42638983E+01	+2.61782831E+00	+6.18335207E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
67.000000	+6.60316112E+01	+7.29290835E+01	+2.62430219E+00	+6.78991510E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
68.000000	+6.48597665E+01	+7.18064264E+01	+2.63140814E+00	+7.56913342E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
69.000000	+6.38964779E+01	+7.08991603E+01	+2.63944046E+00	+8.30655087E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
70.000000	+6.31477721E+01	+7.02108016E+01	+2.64802124E+00	+8.89323118E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
71.000000	+6.26170752E+01	+6.97454248E+01	+2.65722692E+00	+9.39341571E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
72.000000	+6.23096750E+01	+6.95066506E+01	+2.66680807E+00	+9.46188456E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
73.000000	+6.22320469E+01	+6.94965763E+01	+2.67615069E+00	+9.28429200E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
74.000000	+6.23841848E+01	+6.97160466E+01	+2.68537665E+00	+8.84352915E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
75.000000	+6.27685839E+01	+7.01627444E+01	+2.69383775E+00	+7.82188537E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
76.000000	+6.33801288E+01	+7.08275903E+01	+2.70102042E+00	+6.26805973E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
77.000000	+6.42082505E+01	+7.16956886E+01	+2.70637387E+00	+4.61183005E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
78.000000	+6.52329315E+01	+7.27494037E+01	+2.71024408E+00	+3.20612466E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
79.000000	+6.64335717E+01	+7.39691753E+01	+2.71278612E+00	+2.20640132E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
80.000000	+6.77872420E+01	+7.53369562E+01	+2.71465689E+00	+2.06835070E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
81.000000	+6.92713837E+01	+7.68382244E+01	+2.71692282E+00	+2.29617639E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
82.000000	+7.08762746E+01	+7.84607395E+01	+2.71924924E+00	+2.42658309E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
83.000000	+7.25904377E+01	+8.01940908E+01	+2.72177598E+00	+2.78451061E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
84.000000	+7.44007225E+01	+8.20275433E+01	+2.72481826E+00	+3.13508827E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
85.000000	+7.62971442E+01	+8.39486233E+01	+2.72804616E+00	+3.34498378E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
86.000000	+7.82656531E+01	+8.59436680E+01	+2.73150823E+00	+3.70231443E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
87.000000	+8.02911702E+01	+8.79995160E+01	+2.73545079E+00	+4.35890409E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
88.000000	+8.23591099E+01	+9.01043530E+01	+2.74022604E+00	+5.09507192E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
89.000000	+8.44602310E+01	+9.22475275E+01	+2.74564093E+00	+5.58642658E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
90.000000	+8.65874546E+01	+9.44197194E+01	+2.75139889E+00	+6.09512402E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
91.000000	+8.87300080E+01	+9.66128146E+01	+2.75783118E+00	+6.62794596E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
92.000000	+9.08830040E+01	+9.88197836E+01	+2.76465478E+00	+7.56701298E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
93.000000	+9.30313780E+01	+1.01034390E+02	+2.77296521E+00	+8.08447460E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
94.000000	+9.51845970E+01	+1.03250749E+02	+2.78082373E+00	+8.40681351E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
95.000000	+9.73255679E+01	+1.05464278E+02	+2.78977883E+00	+9.15017403E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
96.000000	+9.94570039E+01	+1.07672128E+02	+2.79912408E+00	+9.99383118E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
97.000000	+1.01570095E+02	+1.09873116E+02	+2.80976650E+00	+1.04004687E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
98.000000	+1.03679415E+02	+1.12067211E+02	+2.81992502E+00	+9.54503230E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
99.000000	+1.05793789E+02	+1.14256836E+02	+2.82885656E+00	+8.31805979E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
25.000000	+2.76257503E+02	+2.78808966E+02	+1.62981380E+00	+6.77607729E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
25.500000	+2.73542248E+02	+2.76180193E+02	+1.66314725E+00	+6.55730107E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
26.000000	+2.70724506E+02	+2.73448882E+02	+1.69538681E+00	+6.36044825E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
26.500000	+2.67809499E+02	+2.70620679E+02	+1.72675173E+00	+6.17011303E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
27.000000	+2.64804117E+02	+2.67701885E+02	+1.75708794E+00	+5.97512159E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
27.500000	+2.61715036E+02	+2.64699308E+02	+1.78650295E+00	+5.80538049E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
28.000000	+2.58549069E+02	+2.61620042E+02	+1.81514175E+00	+5.64569147E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
28.500000	+2.55313615E+02	+2.58471217E+02	+1.84295986E+00	+5.50636497E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
29.000000	+2.52015008E+02	+2.55259823E+02	+1.87020540E+00	+5.38787517E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
29.500000	+2.48660311E+02	+2.51992707E+02	+1.89683861E+00	+5.26941021E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
30.000000	+2.45256117E+02	+2.48676499E+02	+1.92289950E+00	+5.17383785E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
30.500000	+2.41808225E+02	+2.45317571E+02	+1.94857699E+00	+5.08608880E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
31.000000	+2.38323198E+02	+2.41922044E+02	+1.97376039E+00	+4.99534866E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
31.500000	+2.34806711E+02	+2.38495814E+02	+1.99853048E+00	+4.90494786E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
32.000000	+2.31264778E+02	+2.35044547E+02	+2.02280987E+00	+4.79318662E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
32.500000	+2.27703427E+02	+2.31573662E+02	+2.04646234E+00	+4.68018750E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
33.000000	+2.24127459E+02	+2.28088332E+02	+2.06961174E+00	+4.56669453E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
33.500000	+2.20542409E+02	+2.24593484E+02	+2.09212929E+00	+4.45784732E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
34.000000	+2.16952372E+02	+2.21093810E+02	+2.11419021E+00	+4.37188835E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
34.500000	+2.13361653E+02	+2.17593764E+02	+2.13584817E+00	+4.28388167E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
35.000000	+2.09774880E+02	+2.14097588E+02	+2.15702903E+00	+4.19246709E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
35.500000	+2.06195971E+02	+2.10609284E+02	+2.17777284E+00	+4.08393341E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
36.000000	+2.02629742E+02	+2.07132640E+02	+2.19786836E+00	+3.97569066E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
36.500000	+1.99078884E+02	+2.03671191E+02	+2.21752975E+00	+3.86648725E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
37.000000	+1.95547843E+02	+2.00228254E+02	+2.23653324E+00	+3.72425968E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
37.500000	+1.92040376E+02	+1.96806938E+02	+2.25477235E+00	+3.56887904E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
38.000000	+1.88559631E+02	+1.93410097E+02	+2.27222203E+00	+3.41392437E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
38.500000	+1.85108335E+02	+1.90040433E+02	+2.28891159E+00	+3.31513180E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
39.000000	+1.81686444E+02	+1.86700405E+02	+2.30537335E+00	+3.21594852E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
39.500000	+1.78299034E+02	+1.83392323E+02	+2.32107108E+00	+3.08251468E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
40.000000	+1.74947387E+02	+1.80118311E+02	+2.33619849E+00	+3.00153493E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
40.500000	+1.71631774E+02	+1.76880258E+02	+2.35108642E+00	+2.95526016E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
41.000000	+1.68353921E+02	+1.73679939E+02	+2.36575109E+00	+2.90807496E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
41.500000	+1.65115530E+02	+1.70518885E+02	+2.38016717E+00	+2.81142351E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
42.000000	+1.61920611E+02	+1.67398491E+02	+2.39386533E+00	+2.65462818E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
42.500000	+1.58771316E+02	+1.64320031E+02	+2.40671346E+00	+2.49869465E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
43.000000	+1.55668099E+02	+1.61284579E+02	+2.41885228E+00	+2.30767449E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
43.500000	+1.52614861E+02	+1.58293111E+02	+2.42979020E+00	+2.14307138E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
44.000000	+1.49608405E+02	+1.55346549E+02	+2.44028299E+00	+2.08838219E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
44.500000	+1.46647578E+02	+1.52445658E+02	+2.45067402E+00	+2.06722836E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
45.000000	+1.43733157E+02	+1.49591156E+02	+2.46095527E+00	+2.03705364E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
45.500000	+1.40866254E+02	+1.46783655E+02	+2.47104456E+00	+1.98699093E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
46.000000	+1.38048147E+02	+1.44023709E+02	+2.48082518E+00	+1.92557964E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
46.500000	+1.35279389E+02	+1.41311838E+02	+2.49030036E+00	+1.85232597E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
47.000000	+1.32561030E+02	+1.38648309E+02	+2.49934844E+00	+1.72515794E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
47.500000	+1.29895985E+02	+1.36033407E+02	+2.50755194E+00	+1.53954909E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
48.000000	+1.27285599E+02	+1.33467320E+02	+2.51474393E+00	+1.36789340E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
48.500000	+1.24728212E+02	+1.30950164E+02	+2.52123087E+00	+1.23854571E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
49.000000	+1.22223271E+02	+1.28482032E+02	+2.52712939E+00	+1.15694722E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
49.500000	+1.19768648E+02	+1.26063003E+02	+2.53280034E+00	+1.11143321E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
12.500000	+3.04128642E+02	+3.05086504E+02	+6.50095693E-01	+8.22567498E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
12.750000	+3.04287953E+02	+3.05265654E+02	+6.70595844E-01	+8.17444527E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
13.000000	+3.04423200E+02	+3.05421023E+02	+6.90967920E-01	+8.08986451E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
13.250000	+3.04534131E+02	+3.05552190E+02	+7.11045166E-01	+8.06872904E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
13.500000	+3.04619827E+02	+3.05658729E+02	+7.31311565E-01	+8.14105618E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
13.750000	+3.04679884E+02	+3.05740238E+02	+7.51750447E-01	+8.16386857E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
14.000000	+3.04714144E+02	+3.05796330E+02	+7.72130908E-01	+8.13431358E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
14.250000	+3.04722231E+02	+3.05826600E+02	+7.92422015E-01	+8.07169241E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
14.500000	+3.04703899E+02	+3.05830655E+02	+8.12489370E-01	+8.02069412E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
14.750000	+3.04658552E+02	+3.05808111E+02	+8.32525486E-01	+8.06100078E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
15.000000	+3.04585476E+02	+3.05758573E+02	+8.52794374E-01	+8.11523235E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
15.250000	+3.04484504E+02	+3.05681667E+02	+8.73101647E-01	+8.07425983E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
15.500000	+3.04355604E+02	+3.05577029E+02	+8.93165673E-01	+7.98853271E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
15.750000	+3.04198341E+02	+3.05444290E+02	+9.13044311E-01	+7.95518788E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
16.000000	+3.04012093E+02	+3.05283081E+02	+9.32941612E-01	+7.96864035E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
16.250000	+3.03796452E+02	+3.05093046E+02	+9.52887513E-01	+8.00808767E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
16.500000	+3.03550935E+02	+3.04873846E+02	+9.72982051E-01	+8.02822189E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
16.750000	+3.03275450E+02	+3.04625149E+02	+9.93028622E-01	+7.97245302E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
17.000000	+3.02969919E+02	+3.04346629E+02	+1.01284432E+00	+7.94457334E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
17.250000	+3.02633577E+02	+3.04037969E+02	+1.03275149E+00	+7.98556430E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
17.500000	+3.02266080E+02	+3.03698872E+02	+1.05277214E+00	+7.99147166E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
17.750000	+3.01867421E+02	+3.03329065E+02	+1.07270885E+00	+7.96009290E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
18.000000	+3.01437314E+02	+3.02928282E+02	+1.09257260E+00	+7.91424729E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
18.250000	+3.00975639E+02	+3.02496281E+02	+1.11228008E+00	+7.87045479E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
18.500000	+3.00482034E+02	+3.02032845E+02	+1.13192488E+00	+7.88711837E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
18.750000	+2.99955956E+02	+3.01537764E+02	+1.15171568E+00	+7.93415053E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
19.000000	+2.99397296E+02	+3.01010865E+02	+1.17159563E+00	+7.92686253E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
19.250000	+2.98806244E+02	+3.00452005E+02	+1.19134999E+00	+7.88213603E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
19.500000	+2.98182621E+02	+2.99861051E+02	+1.21100631E+00	+7.87612506E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
19.750000	+2.97526028E+02	+2.99237893E+02	+1.23073061E+00	+7.90158904E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
20.000000	+2.96836379E+02	+2.98582448E+02	+1.25051425E+00	+7.94020827E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
20.250000	+2.96113469E+02	+2.97894664E+02	+1.27043165E+00	+7.97817361E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
20.500000	+2.95357374E+02	+2.97174503E+02	+1.29040512E+00	+7.96453234E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
20.750000	+2.94568396E+02	+2.96421954E+02	+1.31025432E+00	+7.95271165E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
21.000000	+2.93746186E+02	+2.95637026E+02	+1.33016868E+00	+7.98400806E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
21.250000	+2.92890706E+02	+2.94819755E+02	+1.35017436E+00	+7.98663893E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
21.500000	+2.92002338E+02	+2.93970214E+02	+1.37010187E+00	+7.95099113E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
21.750000	+2.91081218E+02	+2.93088501E+02	+1.38992931E+00	+7.89567535E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
22.000000	+2.90127630E+02	+2.92174748E+02	+1.40958025E+00	+7.82555479E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
22.250000	+2.89141739E+02	+2.91229120E+02	+1.42905709E+00	+7.77548591E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
22.500000	+2.88123537E+02	+2.90251809E+02	+1.44845768E+00	+7.73953973E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
22.750000	+2.87073316E+02	+2.89243056E+02	+1.46775479E+00	+7.66223946E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
23.000000	+2.85991755E+02	+2.88203146E+02	+1.48676888E+00	+7.54309413E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
23.250000	+2.84879258E+02	+2.87132394E+02	+1.50547026E+00	+7.43947478E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
23.500000	+2.83735962E+02	+2.86031160E+02	+1.52396625E+00	+7.34868799E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
23.750000	+2.82562386E+02	+2.84899850E+02	+1.54221370E+00	+7.25681162E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
24.000000	+2.81358903E+02	+2.83738909E+02	+1.56025031E+00	+7.16969451E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
24.250000	+2.80126040E+02	+2.82548818E+02	+1.57806217E+00	+7.05471721E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
24.500000	+2.78864641E+02	+2.81330096E+02	+1.59552390E+00	+6.93884080E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
24.750000	+2.77574980E+02	+2.80083289E+02	+1.61275637E+00	+6.84713997E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
6.250000	+2.93728047E+02	+2.94327190E+02	+1.80892981E-01	+6.24848053E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
6.375000	+2.94023446E+02	+2.94627320E+02	+1.88756504E-01	+6.33315670E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
6.500000	+2.94317052E+02	+2.94925757E+02	+1.96725873E-01	+6.39912831E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
6.625000	+2.94608731E+02	+2.95222343E+02	+2.04754325E-01	+6.42678333E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
6.750000	+2.94898359E+02	+2.95516923E+02	+2.12792831E-01	+6.43425764E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
6.875000	+2.95185789E+02	+2.95809351E+02	+2.20839969E-01	+6.46694851E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
7.000000	+2.95470839E+02	+2.96099485E+02	+2.28960202E-01	+6.56364454E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
7.125000	+2.95753311E+02	+2.96387189E+02	+2.37249080E-01	+6.72614711E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
7.250000	+2.96033028E+02	+2.96672334E+02	+2.45775570E-01	+6.91719891E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
7.375000	+2.96309859E+02	+2.96954794E+02	+2.54542078E-01	+7.08321478E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
7.500000	+2.96583725E+02	+2.97234453E+02	+2.63483607E-01	+7.18517222E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
7.625000	+2.96854570E+02	+2.97511195E+02	+2.72505008E-01	+7.21935901E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
7.750000	+2.97122330E+02	+2.97784909E+02	+2.81532005E-01	+7.21270823E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
7.875000	+2.97386911E+02	+2.98055483E+02	+2.90536779E-01	+7.19795903E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
8.000000	+2.97648201E+02	+2.98322812E+02	+2.99526902E-01	+7.19630350E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
8.125000	+2.97906081E+02	+2.98586791E+02	+3.08527538E-01	+7.21742251E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
8.250000	+2.98160431E+02	+2.98847324E+02	+3.17570458E-01	+7.26189324E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
8.375000	+2.98411134E+02	+2.99104314E+02	+3.26682271E-01	+7.32441445E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
8.500000	+2.98658081E+02	+2.99357667E+02	+3.35881494E-01	+7.40097960E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
8.625000	+2.98901163E+02	+2.99607289E+02	+3.45184720E-01	+7.48884543E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
8.750000	+2.99140282E+02	+2.99853090E+02	+3.54603608E-01	+7.57559841E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
8.875000	+2.99375360E+02	+3.00094986E+02	+3.64123716E-01	+7.63248813E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
9.000000	+2.99606357E+02	+3.00332897E+02	+3.73684828E-01	+7.63084628E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
9.125000	+2.99833258E+02	+3.00566745E+02	+3.83200831E-01	+7.57413438E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
9.250000	+3.00056023E+02	+3.00796451E+02	+3.92620164E-01	+7.50942816E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
9.375000	+3.00274549E+02	+3.01021935E+02	+4.01974402E-01	+7.49585089E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
9.500000	+3.00488684E+02	+3.01243118E+02	+4.11359792E-01	+7.55484793E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
9.625000	+3.00698285E+02	+3.01459921E+02	+4.20861522E-01	+7.65438047E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
9.750000	+3.00903260E+02	+3.01672270E+02	+4.30495743E-01	+7.74395186E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
9.875000	+3.01103571E+02	+3.01880097E+02	+4.40221401E-01	+7.79908081E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
10.000000	+3.01299185E+02	+3.02083336E+02	+4.49993445E-01	+7.83011823E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
10.125000	+3.01490045E+02	+3.02281921E+02	+4.59796697E-01	+7.85562976E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
10.250000	+3.01676084E+02	+3.02475787E+02	+4.69632519E-01	+7.87479603E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
10.375000	+3.01857243E+02	+3.02664863E+02	+4.79483687E-01	+7.87159542E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
10.500000	+3.02033486E+02	+3.02849082E+02	+4.89311508E-01	+7.84477478E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
10.625000	+3.02204765E+02	+3.03028381E+02	+4.99095624E-01	+7.82285690E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
10.750000	+3.02370992E+02	+3.03202697E+02	+5.08868650E-01	+7.84367927E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
10.875000	+3.02532043E+02	+3.03371968E+02	+5.18704822E-01	+7.92086672E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
11.000000	+3.02687796E+02	+3.03536133E+02	+5.28670817E-01	+8.03053553E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
11.125000	+3.02838171E+02	+3.03695129E+02	+5.38781161E-01	+8.12831965E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
11.250000	+3.02983144E+02	+3.03848897E+02	+5.48991616E-01	+8.17908193E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
11.375000	+3.03122718E+02	+3.03997380E+02	+5.59228866E-01	+8.17527215E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
11.500000	+3.03256890E+02	+3.04140520E+02	+5.69429796E-01	+8.13408370E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
11.625000	+3.03385631E+02	+3.04278261E+02	+5.79564075E-01	+8.08187715E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
11.750000	+3.03508880E+02	+3.04410544E+02	+5.89634489E-01	+8.04098517E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
11.875000	+3.03626559E+02	+3.04537315E+02	+5.99666538E-01	+8.02363395E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
12.000000	+3.03738582E+02	+3.04658515E+02	+6.09693574E-01	+8.02940482E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
12.125000	+3.03844868E+02	+3.04774090E+02	+6.19740050E-01	+8.04891346E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
12.250000	+3.03945351E+02	+3.04883984E+02	+6.29815858E-01	+8.07546765E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
12.375000	+3.04039966E+02	+3.04988139E+02	+6.39928719E-01	+8.10511059E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
3.125000	+2.86380496E+02	+2.86893305E+02	+2.52942084E-02	+3.35976249E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
3.187500	+2.86512385E+02	+2.87026281E+02	+2.74132450E-02	+3.42115467E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
3.250000	+2.86645578E+02	+2.87160584E+02	+2.95706518E-02	+3.48600272E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
3.312500	+2.86780022E+02	+2.87296163E+02	+3.17707484E-02	+3.55937536E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
3.375000	+2.86915663E+02	+2.87432965E+02	+3.40198710E-02	+3.64398449E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
3.437500	+2.87052446E+02	+2.87570943E+02	+3.63257291E-02	+3.74072935E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
3.500000	+2.87190319E+02	+2.87710046E+02	+3.86957827E-02	+3.84740874E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
3.562500	+2.87329232E+02	+2.87850228E+02	+4.11349900E-02	+3.95844426E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
3.625000	+2.87469137E+02	+2.87991442E+02	+4.36438380E-02	+4.06616242E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
3.687500	+2.87609992E+02	+2.88133643E+02	+4.62176930E-02	+4.16328677E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
3.750000	+2.87751754E+02	+2.88276784E+02	+4.88479464E-02	+4.24542502E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
3.812500	+2.87894385E+02	+2.88420822E+02	+5.15244743E-02	+4.31225810E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
3.875000	+2.88037843E+02	+2.88565711E+02	+5.42382691E-02	+4.36695347E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
3.937500	+2.88182088E+02	+2.88711407E+02	+5.69831661E-02	+4.41433607E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
4.000000	+2.88327076E+02	+2.88857865E+02	+5.97561892E-02	+4.45883920E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
4.062500	+2.88472764E+02	+2.89005042E+02	+6.25567151E-02	+4.50314041E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
4.125000	+2.88619109E+02	+2.89152894E+02	+6.53851147E-02	+4.54796936E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
4.187500	+2.88766067E+02	+2.89301379E+02	+6.82416768E-02	+4.59303447E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
4.250000	+2.88913598E+02	+2.89450457E+02	+7.11264078E-02	+4.63843083E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
4.312500	+2.89061663E+02	+2.89600088E+02	+7.40397154E-02	+4.68556055E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
4.375000	+2.89210221E+02	+2.89750233E+02	+7.69833584E-02	+4.73689656E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
4.437500	+2.89359232E+02	+2.89900854E+02	+7.99608361E-02	+4.79478317E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
4.500000	+2.89508656E+02	+2.90051914E+02	+8.29768374E-02	+4.86022050E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
4.562500	+2.89658453E+02	+2.90203376E+02	+8.60361117E-02	+4.93253971E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
4.625000	+2.89808585E+02	+2.90355204E+02	+8.91425121E-02	+5.01005911E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
4.687500	+2.89959014E+02	+2.90507361E+02	+9.22986856E-02	+5.09098458E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
4.750000	+2.90109704E+02	+2.90659812E+02	+9.55062428E-02	+5.17375383E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
4.812500	+2.90260619E+02	+2.90812522E+02	+9.87658779E-02	+5.25669806E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
4.875000	+2.90411724E+02	+2.90965458E+02	+1.02077115E-01	+5.33754113E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
4.937500	+2.90562988E+02	+2.91118587E+02	+1.05437804E-01	+5.41324941E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
5.000000	+2.90714381E+02	+2.91271875E+02	+1.08843677E-01	+5.48028368E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
5.062500	+2.90865874E+02	+2.91425291E+02	+1.12288159E-01	+5.53505095E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
5.125000	+2.91017441E+02	+2.91578806E+02	+1.15762491E-01	+5.57451694E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
5.187500	+2.91169059E+02	+2.91732388E+02	+1.19256305E-01	+5.59707889E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
5.250000	+2.91320704E+02	+2.91886010E+02	+1.22758839E-01	+5.60354805E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
5.312500	+2.91472354E+02	+2.92039643E+02	+1.26260740E-01	+5.59773010E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
5.375000	+2.91623982E+02	+2.92193258E+02	+1.29756002E-01	+5.58612664E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
5.437500	+2.91775563E+02	+2.92346827E+02	+1.33243398E-01	+5.57673246E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
5.500000	+2.91927067E+02	+2.92500325E+02	+1.36726918E-01	+5.57732683E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
5.562500	+2.92078462E+02	+2.92653723E+02	+1.40215057E-01	+5.59376578E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
5.625000	+2.92229714E+02	+2.92806994E+02	+1.43719125E-01	+5.62870323E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
5.687500	+2.92380789E+02	+2.92960111E+02	+1.47250936E-01	+5.68108993E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
5.750000	+2.92531655E+02	+2.93113049E+02	+1.50820487E-01	+5.74665978E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
5.812500	+2.92682283E+02	+2.93265782E+02	+1.54434261E-01	+5.81930479E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
5.875000	+2.92832647E+02	+2.93418285E+02	+1.58094618E-01	+5.89287471E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
5.937500	+2.92982721E+02	+2.93570534E+02	+1.61800354E-01	+5.96276315E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
6.000000	+2.93132486E+02	+2.93722506E+02	+1.65548072E-01	+6.02676332E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
6.062500	+2.93281921E+02	+2.93874179E+02	+1.69333808E-01	+6.08499795E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
6.125000	+2.93431007E+02	+2.94025531E+02	+1.73154320E-01	+6.13908271E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
6.187500	+2.93579722E+02	+2.94176542E+02	+1.77007662E-01	+6.19161195E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.562500	+2.83664741E+02	+2.84159181E+02	-1.11837239E-02	+1.51992738E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.593750	+2.83705199E+02	+2.84199874E+02	-1.07069542E-02	+1.53139832E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.625000	+2.83746333E+02	+2.84241246E+02	-1.02265999E-02	+1.54279000E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.656250	+2.83788139E+02	+2.84283292E+02	-9.74271049E-03	+1.55420916E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.687500	+2.83830610E+02	+2.84326004E+02	-9.25521920E-03	+1.56601607E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.718750	+2.83873740E+02	+2.84369377E+02	-8.76395044E-03	+1.57854462E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.750000	+2.83917520E+02	+2.84413403E+02	-8.26862882E-03	+1.59209706E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.781250	+2.83961946E+02	+2.84458077E+02	-7.76888978E-03	+1.60694085E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.812500	+2.84007009E+02	+2.84503391E+02	-7.26429078E-03	+1.62330897E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.843750	+2.84052704E+02	+2.84549338E+02	-6.75432168E-03	+1.64140310E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.875000	+2.84099022E+02	+2.84595913E+02	-6.23841384E-03	+1.66139769E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.906250	+2.84145957E+02	+2.84643107E+02	-5.71594812E-03	+1.68344206E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.937500	+2.84193501E+02	+2.84690915E+02	-5.18626255E-03	+1.70765972E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.968750	+2.84241647E+02	+2.84739328E+02	-4.64866080E-03	+1.73414563E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
2.000000	+2.84290388E+02	+2.84788341E+02	-4.10242154E-03	+1.76296472E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
2.031250	+2.84339717E+02	+2.84837947E+02	-3.54680785E-03	+1.79415458E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
2.062500	+2.84389625E+02	+2.84888137E+02	-2.98107492E-03	+1.82773382E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
2.093750	+2.84440106E+02	+2.84938905E+02	-2.40447421E-03	+1.86371465E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
2.125000	+2.84491152E+02	+2.84990245E+02	-1.81625327E-03	+1.90211560E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
2.156250	+2.84542756E+02	+2.85042149E+02	-1.21565197E-03	+1.94296919E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
2.187500	+2.84594910E+02	+2.85094609E+02	-6.01897524E-04	+1.98632062E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
2.218750	+2.84647607E+02	+2.85147620E+02	+2.57984204E-05	+2.03221585E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
2.250000	+2.84700840E+02	+2.85201174E+02	+6.68237381E-04	+2.08068126E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
2.281250	+2.84754601E+02	+2.85255265E+02	+1.32622421E-03	+2.13169932E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
2.312500	+2.84808883E+02	+2.85309884E+02	+2.00054946E-03	+2.18518548E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
2.343750	+2.84863678E+02	+2.85365026E+02	+2.69196513E-03	+2.24097060E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
2.375000	+2.84918980E+02	+2.85420684E+02	+3.40115608E-03	+2.29879153E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
2.406250	+2.84974781E+02	+2.85476850E+02	+4.12870984E-03	+2.35829040E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
2.437500	+2.85031075E+02	+2.85533518E+02	+4.87508759E-03	+2.41902216E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
2.468750	+2.85087853E+02	+2.85590681E+02	+5.64059869E-03	+2.48046911E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
2.500000	+2.85145110E+02	+2.85648333E+02	+6.42538078E-03	+2.54206154E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
2.531250	+2.85202838E+02	+2.85706465E+02	+7.22938715E-03	+2.60320342E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
2.562500	+2.85261030E+02	+2.85765072E+02	+8.05238292E-03	+2.66330158E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
2.593750	+2.85319680E+02	+2.85824147E+02	+8.89395064E-03	+2.72179630E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
2.625000	+2.85378782E+02	+2.85883683E+02	+9.75350561E-03	+2.77819038E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
2.656250	+2.85438329E+02	+2.85943672E+02	+1.06303196E-02	+2.83207386E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
2.687500	+2.85498314E+02	+2.86004109E+02	+1.15235518E-02	+2.88314214E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
2.718750	+2.85558731E+02	+2.86064985E+02	+1.24322835E-02	+2.93120656E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
2.750000	+2.85619573E+02	+2.86126295E+02	+1.33555559E-02	+2.97619745E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
2.781250	+2.85680834E+02	+2.86188031E+02	+1.42924069E-02	+3.01816053E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
2.812500	+2.85742508E+02	+2.86250187E+02	+1.52419062E-02	+3.05724763E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
2.843750	+2.85804588E+02	+2.86312755E+02	+1.62031866E-02	+3.09370224E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
2.875000	+2.85867067E+02	+2.86375729E+02	+1.71754701E-02	+3.12784037E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
2.906250	+2.85929940E+02	+2.86439102E+02	+1.81580869E-02	+3.16002721E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
2.937500	+2.85993199E+02	+2.86502866E+02	+1.91504871E-02	+3.19065152E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
2.968750	+2.86056837E+02	+2.86567016E+02	+2.01522441E-02	+3.22010058E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
3.000000	+2.86120849E+02	+2.86631544E+02	+2.11630500E-02	+3.24873977E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
3.031250	+2.86185228E+02	+2.86696443E+02	+2.21827064E-02	+3.27690076E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
3.062500	+2.86249967E+02	+2.86761708E+02	+2.32111129E-02	+3.30488075E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
3.093750	+2.86315058E+02	+2.86827330E+02	+2.42482569E-02	+3.33284057E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.781250	+2.82889814E+02	+2.83379898E+02	-2.00321609E-02	+5.27419289E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.796875	+2.82900592E+02	+2.83390717E+02	-1.99475458E-02	+5.55654568E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.812500	+2.82911572E+02	+2.83401741E+02	-1.98585189E-02	+5.83849394E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.828125	+2.82922754E+02	+2.83412969E+02	-1.97650928E-02	+6.11952042E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.843750	+2.82934137E+02	+2.83424399E+02	-1.96672839E-02	+6.39944014E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.859375	+2.82945720E+02	+2.83436032E+02	-1.95651103E-02	+6.67815844E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.875000	+2.82957503E+02	+2.83447868E+02	-1.94585914E-02	+6.95567821E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.890625	+2.82969485E+02	+2.83459904E+02	-1.93477454E-02	+7.23209032E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.906250	+2.82981666E+02	+2.83472142E+02	-1.92325886E-02	+7.50755259E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.921875	+2.82994046E+02	+2.83484580E+02	-1.91131344E-02	+7.78225626E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.937500	+2.83006623E+02	+2.83497218E+02	-1.89893931E-02	+8.05638833E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.953125	+2.83019397E+02	+2.83510055E+02	-1.88613722E-02	+8.33009215E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.968750	+2.83032368E+02	+2.83523090E+02	-1.87290777E-02	+8.60343118E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.984375	+2.83045534E+02	+2.83536324E+02	-1.85925150E-02	+8.87636069E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.000000	+2.83058896E+02	+2.83549755E+02	-1.84516914E-02	+9.14870982E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.015625	+2.83072452E+02	+2.83563382E+02	-1.83066178E-02	+9.42017430E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.031250	+2.83086203E+02	+2.83577206E+02	-1.81573110E-02	+9.69032090E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.046875	+2.83100147E+02	+2.83591225E+02	-1.80037953E-02	+9.95860315E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.062500	+2.83114284E+02	+2.83605440E+02	-1.78461046E-02	+1.02243851E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.078125	+2.83128613E+02	+2.83619848E+02	-1.76842833E-02	+1.04869704E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.093750	+2.83143133E+02	+2.83634450E+02	-1.75183868E-02	+1.07456332E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.109375	+2.83157845E+02	+2.83649246E+02	-1.73484822E-02	+1.09996501E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.125000	+2.83172747E+02	+2.83664233E+02	-1.71746477E-02	+1.12483275E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.140625	+2.83187839E+02	+2.83679412E+02	-1.69969720E-02	+1.14910240E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.156250	+2.83203120E+02	+2.83694782E+02	-1.68155532E-02	+1.17271662E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.171875	+2.83218589E+02	+2.83710343E+02	-1.66304981E-02	+1.19562587E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.187500	+2.83234247E+02	+2.83726093E+02	-1.64419201E-02	+1.21778873E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.203125	+2.83250092E+02	+2.83742032E+02	-1.62499391E-02	+1.23917175E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.218750	+2.83266123E+02	+2.83758160E+02	-1.60546790E-02	+1.25974885E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.234375	+2.83282341E+02	+2.83774475E+02	-1.58562676E-02	+1.27950055E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.250000	+2.83298744E+02	+2.83790977E+02	-1.56548351E-02	+1.29841331E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.265625	+2.83315332E+02	+2.83807666E+02	-1.54505134E-02	+1.31647869E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.281250	+2.83332104E+02	+2.83824540E+02	-1.52434355E-02	+1.33369290E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.296875	+2.83349059E+02	+2.83841599E+02	-1.50337344E-02	+1.35005641E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.312500	+2.83366198E+02	+2.83858842E+02	-1.48215428E-02	+1.36557390E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.328125	+2.83383519E+02	+2.83876268E+02	-1.46069925E-02	+1.38025433E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.343750	+2.83401021E+02	+2.83893877E+02	-1.43902134E-02	+1.39411112E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.359375	+2.83418704E+02	+2.83911669E+02	-1.41713328E-02	+1.40716249E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.375000	+2.83436568E+02	+2.83929641E+02	-1.39504751E-02	+1.41943138E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.390625	+2.83454611E+02	+2.83947794E+02	-1.37277605E-02	+1.43094577E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.406250	+2.83472833E+02	+2.83966127E+02	-1.35033045E-02	+1.44173857E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.421875	+2.83491234E+02	+2.83984639E+02	-1.32772172E-02	+1.45184715E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.437500	+2.83509812E+02	+2.84003329E+02	-1.30496023E-02	+1.46131305E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.453125	+2.83528566E+02	+2.84022197E+02	-1.28205569E-02	+1.47018146E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.468750	+2.83547497E+02	+2.84041242E+02	-1.25901706E-02	+1.47850030E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.484375	+2.83566604E+02	+2.84060463E+02	-1.23585255E-02	+1.48631969E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.500000	+2.83585885E+02	+2.84079859E+02	-1.21256957E-02	+1.49369120E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.515625	+2.83605340E+02	+2.84099429E+02	-1.18917470E-02	+1.50066716E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.531250	+2.83624968E+02	+2.84119174E+02	-1.16567372E-02	+1.50730017E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
1.546875	+2.83644769E+02	+2.84139091E+02	-1.14207157E-02	+1.51377487E-02	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.390625	+2.82687366E+02	+2.83177156E+02	-2.06327474E-02	-2.69145325E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.398438	+2.82690133E+02	+2.83179912E+02	-2.06530322E-02	-2.50146386E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.406250	+2.82692952E+02	+2.83182722E+02	-2.06718327E-02	-2.31176833E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.414062	+2.82695824E+02	+2.83185586E+02	-2.06891536E-02	-2.12272328E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.421875	+2.82698749E+02	+2.83188503E+02	-2.07050003E-02	-1.93445054E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.429688	+2.82701728E+02	+2.83191475E+02	-2.07193794E-02	-1.74706290E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.437500	+2.82704759E+02	+2.83194499E+02	-2.07322981E-02	-1.56066748E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.445312	+2.82707842E+02	+2.83197577E+02	-2.07437648E-02	-1.37536777E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.453125	+2.82710979E+02	+2.83200709E+02	-2.07537883E-02	-1.19126358E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.460938	+2.82714168E+02	+2.83203894E+02	-2.07623783E-02	-1.00845331E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.468750	+2.82717410E+02	+2.83207133E+02	-2.07695453E-02	-8.27034021E-04	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.476562	+2.82720705E+02	+2.83210425E+02	-2.07753007E-02	-6.47098715E-04	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.484375	+2.82724052E+02	+2.83213770E+02	-2.07796563E-02	-4.68736218E-04	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.492188	+2.82727452E+02	+2.83217168E+02	-2.07826247E-02	-2.92031775E-04	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.500000	+2.82730905E+02	+2.83220620E+02	-2.07842193E-02	-1.17063948E-04	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.507812	+2.82734410E+02	+2.83224125E+02	-2.07844538E-02	+5.60972484E-05	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.515625	+2.82737967E+02	+2.83227683E+02	-2.07833427E-02	+2.27391686E-04	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.523438	+2.82741577E+02	+2.83231294E+02	-2.07809008E-02	+3.96771357E-04	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.531250	+2.82745239E+02	+2.83234958E+02	-2.07771432E-02	+5.64200864E-04	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.539062	+2.82748954E+02	+2.83238675E+02	-2.07720852E-02	+7.29658289E-04	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.546875	+2.82752720E+02	+2.83242445E+02	-2.07657423E-02	+8.93138839E-04	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.554688	+2.82756540E+02	+2.83246268E+02	-2.07581299E-02	+1.05465366E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.562500	+2.82760411E+02	+2.83250143E+02	-2.07492633E-02	+1.21422970E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.570312	+2.82764335E+02	+2.83254072E+02	-2.07391575E-02	+1.37191087E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.578125	+2.82768310E+02	+2.83258053E+02	-2.07278272E-02	+1.52775754E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.585938	+2.82772338E+02	+2.83262087E+02	-2.07152863E-02	+1.68184478E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.593750	+2.82776418E+02	+2.83266173E+02	-2.07015484E-02	+1.83426137E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.601562	+2.82780550E+02	+2.83270312E+02	-2.06866260E-02	+1.98510985E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.609375	+2.82784733E+02	+2.83274504E+02	-2.06705310E-02	+2.13450191E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.617188	+2.82788969E+02	+2.83278748E+02	-2.06532744E-02	+2.28255811E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.625000	+2.82793256E+02	+2.83283045E+02	-2.06348661E-02	+2.42940642E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.632812	+2.82797596E+02	+2.83287394E+02	-2.06153149E-02	+2.57517741E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.640625	+2.82801987E+02	+2.83291795E+02	-2.05946289E-02	+2.72000291E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.648438	+2.82806430E+02	+2.83296248E+02	-2.05728149E-02	+2.86401409E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.656250	+2.82810924E+02	+2.83300754E+02	-2.05498787E-02	+3.00733887E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.664062	+2.82815470E+02	+2.83305312E+02	-2.05258252E-02	+3.15009902E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.671875	+2.82820068E+02	+2.83309922E+02	-2.05006584E-02	+3.29240876E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.679688	+2.82824717E+02	+2.83314584E+02	-2.04743813E-02	+3.43437300E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.687500	+2.82829417E+02	+2.83319298E+02	-2.04469963E-02	+3.57608542E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.695312	+2.82834169E+02	+2.83324064E+02	-2.04185050E-02	+3.71762796E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.703125	+2.82838973E+02	+2.83328881E+02	-2.03889084E-02	+3.85906981E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.710938	+2.82843827E+02	+2.83333751E+02	-2.03582070E-02	+4.00046586E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.718750	+2.82848733E+02	+2.83338672E+02	-2.03264011E-02	+4.14185862E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.726562	+2.82853690E+02	+2.83343645E+02	-2.02934905E-02	+4.28327690E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.734375	+2.82858698E+02	+2.83348670E+02	-2.02594749E-02	+4.42473702E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.742188	+2.82863756E+02	+2.83353746E+02	-2.02243540E-02	+4.56624388E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.750000	+2.82868866E+02	+2.83358873E+02	-2.01881273E-02	+4.70779099E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.757812	+2.82874027E+02	+2.83364053E+02	-2.01507947E-02	+4.84936377E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.765625	+2.82879239E+02	+2.83369283E+02	-2.01123560E-02	+4.99093913E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01
0.773438	+2.82884501E+02	+2.83374565E+02	-2.00728113E-02	+5.13250892E-03	+1.98673631E+02	+8.50603367E+02	+2.33567887E-01	+1.00000000E+00	+0.00000000E+00	+1.43960134E+02	+8.50408755E+02	+1.69283457E-01


==> anc/otoc_to_plot_supersymmetric_M800_L1.6242_n200_beta10.0000.dat <==
400.000000	+1.67113058E+01	+2.17161221E+01	+2.30354789E+00	+3.03500744E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
408.000000	+1.65595480E+01	+2.16833509E+01	+2.32704409E+00	+2.83904266E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
416.000000	+1.64050047E+01	+2.16424058E+01	+2.34897257E+00	+2.72641889E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
424.000000	+1.62414201E+01	+2.15936839E+01	+2.37066679E+00	+2.64078111E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
432.000000	+1.60787005E+01	+2.15421365E+01	+2.39122507E+00	+2.48999424E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
440.000000	+1.59256163E+01	+2.14954184E+01	+2.41050670E+00	+2.51461133E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
448.000000	+1.57652059E+01	+2.14529385E+01	+2.43145885E+00	+2.51746356E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
456.000000	+1.56105776E+01	+2.14093077E+01	+2.45078612E+00	+2.42053037E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
464.000000	+1.54679630E+01	+2.13802939E+01	+2.47018734E+00	+2.39682706E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
472.000000	+1.53243344E+01	+2.13497603E+01	+2.48913535E+00	+2.25465058E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
480.000000	+1.51797893E+01	+2.13092978E+01	+2.50626175E+00	+2.28342792E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
488.000000	+1.50415070E+01	+2.12911418E+01	+2.52567020E+00	+2.33915795E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
496.000000	+1.48922417E+01	+2.12555034E+01	+2.54368827E+00	+2.20734341E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
504.000000	+1.47489096E+01	+2.12232097E+01	+2.56098769E+00	+2.21924488E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
512.000000	+1.46166229E+01	+2.12098901E+01	+2.57919619E+00	+2.22818307E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
520.000000	+1.44932170E+01	+2.12024956E+01	+2.59663862E+00	+2.25479871E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
528.000000	+1.43685546E+01	+2.12040284E+01	+2.61527297E+00	+2.28038734E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
536.000000	+1.42477691E+01	+2.12063645E+01	+2.63312482E+00	+2.12275088E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
544.000000	+1.41237210E+01	+2.11953425E+01	+2.64923699E+00	+1.97290033E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
552.000000	+1.40056761E+01	+2.11874330E+01	+2.66469122E+00	+2.02699438E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
560.000000	+1.38698978E+01	+2.11746251E+01	+2.68166890E+00	+2.09468583E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
568.000000	+1.37327060E+01	+2.11592382E+01	+2.69820620E+00	+1.87764136E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
576.000000	+1.36081300E+01	+2.11356375E+01	+2.71171116E+00	+1.68403473E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
584.000000	+1.34889759E+01	+2.11183329E+01	+2.72515075E+00	+1.86116833E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
592.000000	+1.33805797E+01	+2.11356175E+01	+2.74148985E+00	+2.11252826E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
600.000000	+1.32639045E+01	+2.11555449E+01	+2.75895121E+00	+1.86204779E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
608.000000	+1.31452202E+01	+2.11347782E+01	+2.77128262E+00	+1.53799983E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
616.000000	+1.30166633E+01	+2.11049103E+01	+2.78355920E+00	+1.71913530E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
624.000000	+1.28955431E+01	+2.11079135E+01	+2.79878878E+00	+1.84665905E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
632.000000	+1.27963787E+01	+2.11271711E+01	+2.81310575E+00	+1.76327808E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
640.000000	+1.26890341E+01	+2.11363948E+01	+2.82700123E+00	+1.58376870E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
648.000000	+1.25542077E+01	+2.10988022E+01	+2.83844605E+00	+1.40167561E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
656.000000	+1.24327109E+01	+2.10716593E+01	+2.84942804E+00	+1.64117529E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
664.000000	+1.23372407E+01	+2.11091779E+01	+2.86470485E+00	+1.85965818E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
672.000000	+1.22241479E+01	+2.11240065E+01	+2.87918257E+00	+1.63742823E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
680.000000	+1.20990410E+01	+2.11038298E+01	+2.89090370E+00	+1.52705672E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
688.000000	+1.19912266E+01	+2.11112129E+01	+2.90361548E+00	+1.55577673E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
696.000000	+1.18615886E+01	+2.10933416E+01	+2.91579613E+00	+1.39254019E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
704.000000	+1.17358666E+01	+2.10613326E+01	+2.92589612E+00	+1.39338925E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
712.000000	+1.16358985E+01	+2.10757776E+01	+2.93809036E+00	+1.48066645E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
720.000000	+1.15224595E+01	+2.10714898E+01	+2.94958678E+00	+1.37492184E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
728.000000	+1.14021284E+01	+2.10519742E+01	+2.96008911E+00	+1.32603639E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
736.000000	+1.12861264E+01	+2.10399189E+01	+2.97080337E+00	+1.36912000E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
744.000000	+1.11907260E+01	+2.10542928E+01	+2.98199503E+00	+1.41297106E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
752.000000	+1.10895327E+01	+2.10663459E+01	+2.99341090E+00	+1.43512695E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
760.000000	+1.09635032E+01	+2.10561779E+01	+3.00495706E+00	+1.55566655E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
768.000000	+1.08345005E+01	+2.10627596E+01	+3.01830157E+00	+1.67503267E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
776.000000	+1.07033377E+01	+2.10701585E+01	+3.03175758E+00	+1.60969946E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
784.000000	+1.05856784E+01	+2.10807900E+01	+3.04405676E+00	+1.44329520E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
792.000000	+1.04962899E+01	+2.11052944E+01	+3.05485031E+00	+1.25509117E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
200.000000	+9.31191132E+00	+1.06534710E+01	+9.86980068E-01	+8.02389485E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
204.000000	+9.60157009E+00	+1.09877188E+01	+1.01967636E+00	+8.32425208E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
208.000000	+9.91520865E+00	+1.13491501E+01	+1.05357408E+00	+8.57948652E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
212.000000	+1.02491082E+01	+1.17337374E+01	+1.08831225E+00	+8.84879639E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
216.000000	+1.05990195E+01	+1.21381494E+01	+1.12436446E+00	+9.17420804E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
220.000000	+1.09610242E+01	+1.25587140E+01	+1.16170592E+00	+9.46002436E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
224.000000	+1.13311626E+01	+1.29912952E+01	+1.20004465E+00	+9.66792979E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
228.000000	+1.17061741E+01	+1.34323390E+01	+1.23904936E+00	+9.75358120E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
232.000000	+1.20832711E+01	+1.38781295E+01	+1.27807330E+00	+9.74722984E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
236.000000	+1.24592169E+01	+1.43253716E+01	+1.31702720E+00	+9.72882571E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
240.000000	+1.28312872E+01	+1.47714206E+01	+1.35590391E+00	+9.67534779E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
244.000000	+1.31974863E+01	+1.52138239E+01	+1.39442998E+00	+9.57614105E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
248.000000	+1.35555882E+01	+1.56501950E+01	+1.43251303E+00	+9.43866296E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
252.000000	+1.39036550E+01	+1.60781406E+01	+1.46993928E+00	+9.33279194E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
256.000000	+1.42391242E+01	+1.64961055E+01	+1.50717537E+00	+9.26707530E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
260.000000	+1.45608364E+01	+1.69026570E+01	+1.54407588E+00	+9.14551666E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
264.000000	+1.48673448E+01	+1.72956470E+01	+1.58033950E+00	+8.96014290E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
268.000000	+1.51574516E+01	+1.76732994E+01	+1.61575703E+00	+8.67062387E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
272.000000	+1.54320628E+01	+1.80347835E+01	+1.64970449E+00	+8.31664563E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
276.000000	+1.56898886E+01	+1.83788177E+01	+1.68229019E+00	+7.98079685E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
280.000000	+1.59298286E+01	+1.87041431E+01	+1.71355087E+00	+7.72928082E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
284.000000	+1.61503037E+01	+1.90107488E+01	+1.74412444E+00	+7.56049960E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
288.000000	+1.63514330E+01	+1.92987277E+01	+1.77403487E+00	+7.33553482E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
292.000000	+1.65351611E+01	+1.95684926E+01	+1.80280872E+00	+7.09685555E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
296.000000	+1.67008037E+01	+1.98202719E+01	+1.83080971E+00	+6.92920533E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
300.000000	+1.68488876E+01	+2.00551156E+01	+1.85824236E+00	+6.70434901E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
304.000000	+1.69811776E+01	+2.02725259E+01	+1.88444450E+00	+6.42477842E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
308.000000	+1.70961074E+01	+2.04714384E+01	+1.90964059E+00	+6.21644294E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
312.000000	+1.71923625E+01	+2.06515332E+01	+1.93417605E+00	+6.01282579E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
316.000000	+1.72731390E+01	+2.08148006E+01	+1.95774319E+00	+5.83496292E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
320.000000	+1.73388054E+01	+2.09632772E+01	+1.98085575E+00	+5.67413843E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
324.000000	+1.73903329E+01	+2.10964663E+01	+2.00313630E+00	+5.37977942E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
328.000000	+1.74308511E+01	+2.12147193E+01	+2.02389398E+00	+5.05359476E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
332.000000	+1.74597108E+01	+2.13187486E+01	+2.04356506E+00	+4.84465605E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
336.000000	+1.74751471E+01	+2.14085466E+01	+2.06265123E+00	+4.71652364E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
340.000000	+1.74788425E+01	+2.14862722E+01	+2.08129725E+00	+4.59463121E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
344.000000	+1.74713276E+01	+2.15519973E+01	+2.09940828E+00	+4.39825362E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
348.000000	+1.74548510E+01	+2.16057964E+01	+2.11648328E+00	+4.17556319E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
352.000000	+1.74304477E+01	+2.16497324E+01	+2.13281279E+00	+4.05404541E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
356.000000	+1.73978422E+01	+2.16856194E+01	+2.14891564E+00	+3.98438936E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
360.000000	+1.73582708E+01	+2.17142121E+01	+2.16468790E+00	+3.85296165E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
364.000000	+1.73141564E+01	+2.17361567E+01	+2.17973933E+00	+3.71554119E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
368.000000	+1.72653717E+01	+2.17527339E+01	+2.19441223E+00	+3.67402317E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
372.000000	+1.72090379E+01	+2.17629394E+01	+2.20913152E+00	+3.62330731E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
376.000000	+1.71461096E+01	+2.17654481E+01	+2.22339869E+00	+3.50748545E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
380.000000	+1.70788592E+01	+2.17623523E+01	+2.23719140E+00	+3.46283948E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
384.000000	+1.70083635E+01	+2.17574593E+01	+2.25110141E+00	+3.47072134E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
388.000000	+1.69347615E+01	+2.17501175E+01	+2.26495717E+00	+3.38650541E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
392.000000	+1.68592109E+01	+2.17387281E+01	+2.27819345E+00	+3.24508885E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
396.000000	+1.67850557E+01	+2.17270586E+01	+2.29091788E+00	+3.11712817E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
100.000000	+2.03770918E+01	+2.13592637E+01	+6.75158197E-01	+4.08332962E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
102.000000	+1.97123583E+01	+2.07021236E+01	+6.82859684E-01	+3.61815787E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
104.000000	+1.90647194E+01	+2.00612092E+01	+6.89630828E-01	+3.21574815E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
106.000000	+1.84345379E+01	+1.94371167E+01	+6.95722677E-01	+2.94131497E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
108.000000	+1.78221032E+01	+1.88303862E+01	+7.01396088E-01	+2.75189027E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
110.000000	+1.72278108E+01	+1.82414865E+01	+7.06730238E-01	+2.54785645E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
112.000000	+1.66521901E+01	+1.76708015E+01	+7.11587514E-01	+2.28078132E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
114.000000	+1.60957012E+01	+1.71186672E+01	+7.15853363E-01	+1.95601072E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
116.000000	+1.55587274E+01	+1.65853397E+01	+7.19411557E-01	+1.64638215E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
118.000000	+1.50412668E+01	+1.60709917E+01	+7.22438892E-01	+1.41755762E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
120.000000	+1.45433355E+01	+1.55757855E+01	+7.25081787E-01	+1.29679827E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
122.000000	+1.40648011E+01	+1.50998813E+01	+7.27626085E-01	+1.25719043E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
124.000000	+1.36057516E+01	+1.46434066E+01	+7.30110549E-01	+1.22256150E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
126.000000	+1.31663107E+01	+1.42064651E+01	+7.32516331E-01	+1.18010855E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
128.000000	+1.27465782E+01	+1.37891430E+01	+7.34830983E-01	+1.09027043E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
130.000000	+1.23468037E+01	+1.33915042E+01	+7.36877413E-01	+9.78394464E-04	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
132.000000	+1.19669213E+01	+1.30135742E+01	+7.38744561E-01	+8.73642815E-04	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
134.000000	+1.16069940E+01	+1.26553516E+01	+7.40371984E-01	+7.60746805E-04	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
136.000000	+1.12669655E+01	+1.23168082E+01	+7.41787548E-01	+7.38965536E-04	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
138.000000	+1.09464242E+01	+1.19978852E+01	+7.43327846E-01	+8.00491914E-04	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
140.000000	+1.06453092E+01	+1.16985189E+01	+7.44989516E-01	+8.90943026E-04	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
142.000000	+1.03634449E+01	+1.14186598E+01	+7.46891618E-01	+1.03910195E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
144.000000	+1.01006603E+01	+1.11582567E+01	+7.49145924E-01	+1.21327101E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
146.000000	+9.85686924E+00	+1.09172176E+01	+7.51744702E-01	+1.36598048E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
148.000000	+9.63199972E+00	+1.06953905E+01	+7.54609846E-01	+1.49590942E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
150.000000	+9.42586701E+00	+1.04925792E+01	+7.57728340E-01	+1.66491634E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
152.000000	+9.23808881E+00	+1.03085851E+01	+7.61269511E-01	+1.84489426E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
154.000000	+9.06861027E+00	+1.01432234E+01	+7.65107917E-01	+1.93606267E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
156.000000	+8.91748158E+00	+9.99630021E+00	+7.69013762E-01	+2.02925644E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
158.000000	+8.78419591E+00	+9.86756722E+00	+7.73224943E-01	+2.23833432E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
160.000000	+8.66817353E+00	+9.75669455E+00	+7.77967099E-01	+2.45818642E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
162.000000	+8.56922092E+00	+9.66329729E+00	+7.83057688E-01	+2.62397964E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
164.000000	+8.48697666E+00	+9.58698288E+00	+7.88463017E-01	+2.84704375E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
166.000000	+8.42076837E+00	+9.52737549E+00	+7.94445863E-01	+3.16052922E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
168.000000	+8.37012320E+00	+9.48412411E+00	+8.01105134E-01	+3.47714817E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
170.000000	+8.33478599E+00	+9.45689199E+00	+8.08354456E-01	+3.75821785E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
172.000000	+8.31445484E+00	+9.44532889E+00	+8.16138006E-01	+4.04624504E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
174.000000	+8.30860317E+00	+9.44901820E+00	+8.24539436E-01	+4.36351841E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
176.000000	+8.31668539E+00	+9.46747106E+00	+8.33592079E-01	+4.69394747E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
178.000000	+8.33812314E+00	+9.50015264E+00	+8.43315226E-01	+5.04504887E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
180.000000	+8.37226848E+00	+9.54651314E+00	+8.53772275E-01	+5.39164247E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
182.000000	+8.41867726E+00	+9.60603995E+00	+8.64881796E-01	+5.67894123E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
184.000000	+8.47703209E+00	+9.67825588E+00	+8.76488040E-01	+5.88944628E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
186.000000	+8.54703118E+00	+9.76269758E+00	+8.88439581E-01	+6.09932095E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
188.000000	+8.62799253E+00	+9.85888334E+00	+9.00885324E-01	+6.38547965E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
190.000000	+8.71918909E+00	+9.96630588E+00	+9.13981500E-01	+6.71224011E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
192.000000	+8.82006661E+00	+1.00844532E+01	+9.27734284E-01	+7.00008629E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
194.000000	+8.93029029E+00	+1.02128203E+01	+9.41981845E-01	+7.20083711E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
196.000000	+9.04951405E+00	+1.03508488E+01	+9.56537632E-01	+7.38166511E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
198.000000	+9.17696716E+00	+1.04979306E+01	+9.71508505E-01	+7.58920771E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
50.000000	+3.73041752E+01	+3.79179143E+01	+2.04961842E-01	+1.12352363E-02	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
51.000000	+3.71076060E+01	+3.77283667E+01	+2.16337579E-01	+1.15162382E-02	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
52.000000	+3.68992212E+01	+3.75272603E+01	+2.27994319E-01	+1.17843277E-02	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
53.000000	+3.66792112E+01	+3.73147762E+01	+2.39906235E-01	+1.20206653E-02	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
54.000000	+3.64478098E+01	+3.70911307E+01	+2.52035649E-01	+1.22271382E-02	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
55.000000	+3.62052757E+01	+3.68565746E+01	+2.64360511E-01	+1.23997242E-02	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
56.000000	+3.59519164E+01	+3.66113908E+01	+2.76835098E-01	+1.25332184E-02	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
57.000000	+3.56880605E+01	+3.63558914E+01	+2.89426948E-01	+1.26391736E-02	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
58.000000	+3.54140594E+01	+3.60904168E+01	+3.02113445E-01	+1.27080252E-02	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
59.000000	+3.51303100E+01	+3.58153321E+01	+3.14842998E-01	+1.27340950E-02	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
60.000000	+3.48372191E+01	+3.55310232E+01	+3.27581635E-01	+1.27379417E-02	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
61.000000	+3.45351982E+01	+3.52378961E+01	+3.40318882E-01	+1.27153384E-02	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
62.000000	+3.42246996E+01	+3.49363740E+01	+3.53012311E-01	+1.26462922E-02	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
63.000000	+3.39061945E+01	+3.46268921E+01	+3.65611466E-01	+1.25481869E-02	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
64.000000	+3.35801349E+01	+3.43098956E+01	+3.78108685E-01	+1.24452924E-02	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
65.000000	+3.32469785E+01	+3.39858398E+01	+3.90502051E-01	+1.23194048E-02	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
66.000000	+3.29072215E+01	+3.36551860E+01	+4.02747495E-01	+1.21471982E-02	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
67.000000	+3.25613659E+01	+3.33183972E+01	+4.14796448E-01	+1.19501918E-02	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
68.000000	+3.22098791E+01	+3.29759356E+01	+4.26647878E-01	+1.17627734E-02	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
69.000000	+3.18532122E+01	+3.26282642E+01	+4.38321994E-01	+1.15768565E-02	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
70.000000	+3.14918442E+01	+3.22758447E+01	+4.49801591E-01	+1.13561864E-02	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
71.000000	+3.11262768E+01	+3.19191335E+01	+4.61034367E-01	+1.10940477E-02	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
72.000000	+3.07569874E+01	+3.15585778E+01	+4.71989687E-01	+1.08265277E-02	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
73.000000	+3.03844046E+01	+3.11946162E+01	+4.82687423E-01	+1.05864544E-02	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
74.000000	+3.00089368E+01	+3.08276802E+01	+4.93162596E-01	+1.03632607E-02	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
75.000000	+2.96310136E+01	+3.04581934E+01	+5.03413944E-01	+1.01176760E-02	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
76.000000	+2.92510887E+01	+3.00865684E+01	+5.13397948E-01	+9.82863758E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
77.000000	+2.88696028E+01	+2.97132035E+01	+5.23071219E-01	+9.51696219E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
78.000000	+2.84869478E+01	+2.93384822E+01	+5.32431872E-01	+9.22441691E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
79.000000	+2.81034660E+01	+2.89627747E+01	+5.41520053E-01	+8.97376677E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
80.000000	+2.77194844E+01	+2.85864398E+01	+5.50379405E-01	+8.74902097E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
81.000000	+2.73353483E+01	+2.82098255E+01	+5.59018095E-01	+8.51222324E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
82.000000	+2.69514244E+01	+2.78332655E+01	+5.67403852E-01	+8.23627555E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
83.000000	+2.65680769E+01	+2.74570782E+01	+5.75490646E-01	+7.92527738E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
84.000000	+2.61856350E+01	+2.70815652E+01	+5.83254407E-01	+7.61075581E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
85.000000	+2.58043747E+01	+2.67070115E+01	+5.90712158E-01	+7.32846885E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
86.000000	+2.54245302E+01	+2.63336887E+01	+5.97911344E-01	+7.09353887E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
87.000000	+2.50463236E+01	+2.59618574E+01	+6.04899236E-01	+6.89316939E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
88.000000	+2.46699870E+01	+2.55917663E+01	+6.11697683E-01	+6.69667151E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
89.000000	+2.42957735E+01	+2.52236519E+01	+6.18292579E-01	+6.47425517E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
90.000000	+2.39239450E+01	+2.48577376E+01	+6.24646194E-01	+6.21414494E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
91.000000	+2.35547496E+01	+2.44942318E+01	+6.30720868E-01	+5.92570225E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
92.000000	+2.31884030E+01	+2.41333281E+01	+6.36497598E-01	+5.63483313E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
93.000000	+2.28250766E+01	+2.37752064E+01	+6.41990535E-01	+5.36913132E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
94.000000	+2.24649086E+01	+2.34200353E+01	+6.47235861E-01	+5.14741290E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
95.000000	+2.21080113E+01	+2.30679730E+01	+6.52285360E-01	+4.96993273E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
96.000000	+2.17545021E+01	+2.27191699E+01	+6.57175726E-01	+4.82027923E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
97.000000	+2.14045077E+01	+2.23737688E+01	+6.61925919E-01	+4.67468525E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
98.000000	+2.10581744E+01	+2.20319035E+01	+6.66525097E-01	+4.50975381E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
99.000000	+2.07156545E+01	+2.16936974E+01	+6.70945427E-01	+4.33090608E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
25.000000	+3.85081039E+01	+3.90189526E+01	+2.14654190E-02	+4.49437588E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
25.500000	+3.85440666E+01	+3.90560742E+01	+2.37313689E-02	+4.56942356E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
26.000000	+3.85781102E+01	+3.90912985E+01	+2.60348426E-02	+4.64560651E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
26.500000	+3.86101939E+01	+3.91245857E+01	+2.83769754E-02	+4.72400227E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
27.000000	+3.86402784E+01	+3.91558968E+01	+3.07588448E-02	+4.80447853E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
27.500000	+3.86683250E+01	+3.91851940E+01	+3.31814539E-02	+4.88690850E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
28.000000	+3.86942957E+01	+3.92124401E+01	+3.56457533E-02	+4.97121404E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
28.500000	+3.87181536E+01	+3.92375986E+01	+3.81526679E-02	+5.05733218E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
29.000000	+3.87398623E+01	+3.92606337E+01	+4.07030855E-02	+5.14522787E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
29.500000	+3.87593859E+01	+3.92815104E+01	+4.32978958E-02	+5.23489095E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
30.000000	+3.87766893E+01	+3.93001940E+01	+4.59379764E-02	+5.32631362E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
30.500000	+3.87917376E+01	+3.93166505E+01	+4.86242094E-02	+5.41952769E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
31.000000	+3.88044968E+01	+3.93308464E+01	+5.13575041E-02	+5.51458366E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
31.500000	+3.88149329E+01	+3.93427485E+01	+5.41387931E-02	+5.61157178E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
32.000000	+3.88230126E+01	+3.93523242E+01	+5.69690759E-02	+5.71062719E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
32.500000	+3.88287028E+01	+3.93595411E+01	+5.98494203E-02	+5.81190835E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
33.000000	+3.88319706E+01	+3.93643674E+01	+6.27809843E-02	+5.91561907E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
33.500000	+3.88327837E+01	+3.93667716E+01	+6.57650393E-02	+6.02197630E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
34.000000	+3.88311099E+01	+3.93667224E+01	+6.88029606E-02	+6.13121219E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
34.500000	+3.88269172E+01	+3.93641891E+01	+7.18962515E-02	+6.24356705E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
35.000000	+3.88201742E+01	+3.93591413E+01	+7.50465276E-02	+6.35926492E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
35.500000	+3.88108495E+01	+3.93515490E+01	+7.82555165E-02	+6.47852719E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
36.000000	+3.87989123E+01	+3.93413825E+01	+8.15250548E-02	+6.60154980E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
36.500000	+3.87843320E+01	+3.93286127E+01	+8.48570663E-02	+6.72850699E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
37.000000	+3.87670785E+01	+3.93132110E+01	+8.82535618E-02	+6.85955540E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
37.500000	+3.87471223E+01	+3.92951494E+01	+9.17166216E-02	+6.99481518E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
38.000000	+3.87244344E+01	+3.92744004E+01	+9.52483770E-02	+7.13437017E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
38.500000	+3.86989863E+01	+3.92509372E+01	+9.88509918E-02	+7.27829953E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
39.000000	+3.86707505E+01	+3.92247340E+01	+1.02526676E-01	+7.42659617E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
39.500000	+3.86397002E+01	+3.91957655E+01	+1.06277588E-01	+7.57924858E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
40.000000	+3.86058094E+01	+3.91640075E+01	+1.10105925E-01	+7.73621217E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
40.500000	+3.85690532E+01	+3.91294370E+01	+1.14013800E-01	+7.89726720E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
41.000000	+3.85294078E+01	+3.90920317E+01	+1.18003192E-01	+8.06236439E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
41.500000	+3.84868507E+01	+3.90517708E+01	+1.22076165E-01	+8.23124451E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
42.000000	+3.84413607E+01	+3.90086348E+01	+1.26234437E-01	+8.40341970E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
42.500000	+3.83929180E+01	+3.89626053E+01	+1.30479584E-01	+8.57883731E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
43.000000	+3.83415043E+01	+3.89136658E+01	+1.34813274E-01	+8.75702273E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
43.500000	+3.82871031E+01	+3.88618012E+01	+1.39236607E-01	+8.93718222E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
44.000000	+3.82296999E+01	+3.88069979E+01	+1.43750456E-01	+9.11924606E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
44.500000	+3.81692815E+01	+3.87492443E+01	+1.48355853E-01	+9.30277178E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
45.000000	+3.81058372E+01	+3.86885307E+01	+1.53053228E-01	+9.48654184E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
45.500000	+3.80393584E+01	+3.86248492E+01	+1.57842395E-01	+9.67020855E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
46.000000	+3.79698384E+01	+3.85581940E+01	+1.62723437E-01	+9.85387222E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
46.500000	+3.78972726E+01	+3.84885613E+01	+1.67696267E-01	+1.00362476E-02	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
47.000000	+3.78216594E+01	+3.84159496E+01	+1.72759684E-01	+1.02160940E-02	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
47.500000	+3.77429991E+01	+3.83403595E+01	+1.77912361E-01	+1.03938300E-02	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
48.000000	+3.76612944E+01	+3.82617938E+01	+1.83153514E-01	+1.05691394E-02	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
48.500000	+3.75765504E+01	+3.81802578E+01	+1.88481500E-01	+1.07400551E-02	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
49.000000	+3.74887754E+01	+3.80957589E+01	+1.93893569E-01	+1.09060568E-02	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
49.500000	+3.73979795E+01	+3.80083070E+01	+1.99387557E-01	+1.10698949E-02	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
12.500000	+3.71406973E+01	+3.76267960E+01	-2.81963794E-02	+3.90809480E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
12.750000	+3.71730870E+01	+3.76596601E+01	-2.72209266E-02	+3.89552743E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
13.000000	+3.72054723E+01	+3.76925188E+01	-2.62486157E-02	+3.88309327E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
13.250000	+3.72378360E+01	+3.77253548E+01	-2.52793800E-02	+3.87098406E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
13.500000	+3.72701614E+01	+3.77581514E+01	-2.43131236E-02	+3.85931995E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
13.750000	+3.73024322E+01	+3.77908926E+01	-2.33497200E-02	+3.84823058E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
14.000000	+3.73346328E+01	+3.78235627E+01	-2.23890083E-02	+3.83784428E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
14.250000	+3.73667479E+01	+3.78561465E+01	-2.14307978E-02	+3.82826341E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
14.500000	+3.73987628E+01	+3.78886295E+01	-2.04748766E-02	+3.81956062E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
14.750000	+3.74306631E+01	+3.79209972E+01	-1.95210175E-02	+3.81180085E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
15.000000	+3.74624350E+01	+3.79532361E+01	-1.85689762E-02	+3.80505855E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
15.250000	+3.74940649E+01	+3.79853328E+01	-1.76184883E-02	+3.79940803E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
15.500000	+3.75255399E+01	+3.80172743E+01	-1.66692722E-02	+3.79490196E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
15.750000	+3.75568472E+01	+3.80490481E+01	-1.57210373E-02	+3.79156905E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
16.000000	+3.75879745E+01	+3.80806421E+01	-1.47734877E-02	+3.78943430E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
16.250000	+3.76189101E+01	+3.81120445E+01	-1.38263201E-02	+3.78853412E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
16.500000	+3.76496421E+01	+3.81432438E+01	-1.28792206E-02	+3.78890613E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
16.750000	+3.76801594E+01	+3.81742290E+01	-1.19318671E-02	+3.79056905E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
17.000000	+3.77104512E+01	+3.82049892E+01	-1.09839361E-02	+3.79352139E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
17.250000	+3.77405066E+01	+3.82355142E+01	-1.00351064E-02	+3.79776072E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
17.500000	+3.77703155E+01	+3.82657936E+01	-9.08505574E-03	+3.80329712E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
17.750000	+3.77998678E+01	+3.82958176E+01	-8.13345781E-03	+3.81014320E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
18.000000	+3.78291538E+01	+3.83255766E+01	-7.17998414E-03	+3.81829573E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
18.250000	+3.78581638E+01	+3.83550613E+01	-6.22430995E-03	+3.82773476E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
18.500000	+3.78868888E+01	+3.83842627E+01	-5.26611675E-03	+3.83844118E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
18.750000	+3.79153197E+01	+3.84131718E+01	-4.30508936E-03	+3.85040861E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
19.000000	+3.79434477E+01	+3.84417800E+01	-3.34091245E-03	+3.86363400E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
19.250000	+3.79712643E+01	+3.84700791E+01	-2.37327236E-03	+3.87810070E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
19.500000	+3.79987612E+01	+3.84980607E+01	-1.40186210E-03	+3.89377782E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
19.750000	+3.80259301E+01	+3.85257170E+01	-4.26383448E-04	+3.91063676E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
20.000000	+3.80527633E+01	+3.85530401E+01	+5.53456279E-04	+3.92866196E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
20.250000	+3.80792528E+01	+3.85800224E+01	+1.53794753E-03	+3.94784157E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
20.500000	+3.81053913E+01	+3.86066566E+01	+2.52737707E-03	+3.96815172E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
20.750000	+3.81311712E+01	+3.86329353E+01	+3.52202340E-03	+3.98955636E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
21.000000	+3.81565854E+01	+3.86588516E+01	+4.52215524E-03	+4.01202255E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
21.250000	+3.81816267E+01	+3.86843984E+01	+5.52803467E-03	+4.03553010E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
21.500000	+3.82062882E+01	+3.87095689E+01	+6.53992029E-03	+4.06006271E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
21.750000	+3.82305632E+01	+3.87343566E+01	+7.55806603E-03	+4.08559365E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
22.000000	+3.82544451E+01	+3.87587549E+01	+8.58271712E-03	+4.11208557E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
22.250000	+3.82779272E+01	+3.87827574E+01	+9.61410882E-03	+4.13950465E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
22.500000	+3.83010032E+01	+3.88063579E+01	+1.06524694E-02	+4.16782942E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
22.750000	+3.83236669E+01	+3.88295503E+01	+1.16980235E-02	+4.19704251E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
23.000000	+3.83459121E+01	+3.88523284E+01	+1.27509907E-02	+4.22711713E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
23.250000	+3.83677327E+01	+3.88746864E+01	+1.38115821E-02	+4.25801704E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
23.500000	+3.83891229E+01	+3.88966185E+01	+1.48799992E-02	+4.28970978E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
23.750000	+3.84100768E+01	+3.89181190E+01	+1.59564370E-02	+4.32217478E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
24.000000	+3.84305886E+01	+3.89391821E+01	+1.70410866E-02	+4.35539560E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
24.250000	+3.84506527E+01	+3.89598025E+01	+1.81341348E-02	+4.38934750E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
24.500000	+3.84702636E+01	+3.89799746E+01	+1.92357604E-02	+4.42399764E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
24.750000	+3.84894158E+01	+3.89996931E+01	+2.03461336E-02	+4.45898828E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
6.250000	+3.63919133E+01	+3.68662872E+01	-5.26122106E-02	+3.53481915E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
6.375000	+3.64044231E+01	+3.68790078E+01	-5.21680233E-02	+3.57217727E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
6.500000	+3.64170911E+01	+3.68918888E+01	-5.17191663E-02	+3.60855110E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
6.625000	+3.64299132E+01	+3.69049263E+01	-5.12658855E-02	+3.64297676E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
6.750000	+3.64428858E+01	+3.69181162E+01	-5.08084221E-02	+3.67549254E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
6.875000	+3.64560048E+01	+3.69314545E+01	-5.03470124E-02	+3.70613305E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
7.000000	+3.64692664E+01	+3.69449373E+01	-4.98818888E-02	+3.73493203E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
7.125000	+3.64826667E+01	+3.69585606E+01	-4.94132794E-02	+3.76192559E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
7.250000	+3.64962020E+01	+3.69723205E+01	-4.89414074E-02	+3.78715470E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
7.375000	+3.65098685E+01	+3.69862131E+01	-4.84664907E-02	+3.81066621E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
7.500000	+3.65236623E+01	+3.70002345E+01	-4.79887409E-02	+3.83251216E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
7.625000	+3.65375797E+01	+3.70143810E+01	-4.75083627E-02	+3.85274790E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
7.750000	+3.65516171E+01	+3.70286486E+01	-4.70255539E-02	+3.87142968E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
7.875000	+3.65657707E+01	+3.70430336E+01	-4.65405052E-02	+3.88861261E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
8.000000	+3.65800368E+01	+3.70575323E+01	-4.60534007E-02	+3.90434975E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
8.125000	+3.65944119E+01	+3.70721409E+01	-4.55644178E-02	+3.91869232E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
8.250000	+3.66088923E+01	+3.70868558E+01	-4.50737276E-02	+3.93169082E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
8.375000	+3.66234746E+01	+3.71016734E+01	-4.45814951E-02	+3.94339630E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
8.500000	+3.66381551E+01	+3.71165900E+01	-4.40878786E-02	+3.95386130E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
8.625000	+3.66529304E+01	+3.71316021E+01	-4.35930298E-02	+3.96313986E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
8.750000	+3.66677970E+01	+3.71467062E+01	-4.30970936E-02	+3.97128653E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
8.875000	+3.66827515E+01	+3.71618987E+01	-4.26002081E-02	+3.97835485E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
9.000000	+3.66977905E+01	+3.71771763E+01	-4.21025049E-02	+3.98439584E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
9.125000	+3.67129108E+01	+3.71925355E+01	-4.16041092E-02	+3.98945713E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
9.250000	+3.67281089E+01	+3.72079730E+01	-4.11051406E-02	+3.99358309E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
9.375000	+3.67433816E+01	+3.72234854E+01	-4.06057134E-02	+3.99681605E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
9.500000	+3.67587257E+01	+3.72390695E+01	-4.01059366E-02	+3.99919803E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
9.625000	+3.67741380E+01	+3.72547221E+01	-3.96059139E-02	+4.00077240E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
9.750000	+3.67896154E+01	+3.72704399E+01	-3.91057435E-02	+4.00158486E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
9.875000	+3.68051547E+01	+3.72862197E+01	-3.86055177E-02	+4.00168319E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
10.000000	+3.68207528E+01	+3.73020586E+01	-3.81053227E-02	+4.00111607E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
10.125000	+3.68364068E+01	+3.73179533E+01	-3.76052387E-02	+3.99993117E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
10.250000	+3.68521137E+01	+3.73339010E+01	-3.71053399E-02	+3.99817337E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
10.375000	+3.68678704E+01	+3.73498985E+01	-3.66056953E-02	+3.99588365E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
10.500000	+3.68836741E+01	+3.73659430E+01	-3.61063690E-02	+3.99309906E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
10.625000	+3.68995219E+01	+3.73820315E+01	-3.56074206E-02	+3.98985372E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
10.750000	+3.69154110E+01	+3.73981612E+01	-3.51089056E-02	+3.98618043E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
10.875000	+3.69313386E+01	+3.74143292E+01	-3.46108755E-02	+3.98211227E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
11.000000	+3.69473019E+01	+3.74305329E+01	-3.41133775E-02	+3.97768360E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
11.125000	+3.69632982E+01	+3.74467694E+01	-3.36164546E-02	+3.97293003E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
11.250000	+3.69793248E+01	+3.74630360E+01	-3.31201450E-02	+3.96788763E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
11.375000	+3.69953792E+01	+3.74793302E+01	-3.26244826E-02	+3.96259150E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
11.500000	+3.70114586E+01	+3.74956492E+01	-3.21294971E-02	+3.95707439E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
11.625000	+3.70275605E+01	+3.75119905E+01	-3.16352141E-02	+3.95136595E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
11.750000	+3.70436825E+01	+3.75283516E+01	-3.11416556E-02	+3.94549273E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
11.875000	+3.70598219E+01	+3.75447300E+01	-3.06488409E-02	+3.93947914E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
12.000000	+3.70759764E+01	+3.75611231E+01	-3.01567858E-02	+3.93334867E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
12.125000	+3.70921436E+01	+3.75775287E+01	-2.96655037E-02	+3.92712525E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
12.250000	+3.71083210E+01	+3.75939443E+01	-2.91750045E-02	+3.92083390E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
12.375000	+3.71245064E+01	+3.76103675E+01	-2.86852952E-02	+3.91451499E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.125000	+3.61420149E+01	+3.66122304E+01	-6.14171116E-02	+1.88669217E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.187500	+3.61456303E+01	+3.66159019E+01	-6.12978112E-02	+1.93091873E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.250000	+3.61493093E+01	+3.66196383E+01	-6.11757467E-02	+1.97500074E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.312500	+3.61530516E+01	+3.66234392E+01	-6.10509361E-02	+2.01877929E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.375000	+3.61568566E+01	+3.66273042E+01	-6.09233993E-02	+2.06222691E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.437500	+3.61607240E+01	+3.66312329E+01	-6.07931578E-02	+2.10531842E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.500000	+3.61646533E+01	+3.66352248E+01	-6.06602345E-02	+2.14803116E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.562500	+3.61686442E+01	+3.66392795E+01	-6.05246539E-02	+2.19034511E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.625000	+3.61726961E+01	+3.66433965E+01	-6.03864414E-02	+2.23224282E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.687500	+3.61768088E+01	+3.66475754E+01	-6.02456235E-02	+2.27370933E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.750000	+3.61809816E+01	+3.66518157E+01	-6.01022277E-02	+2.31473197E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.812500	+3.61852142E+01	+3.66561171E+01	-5.99562820E-02	+2.35530014E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.875000	+3.61895061E+01	+3.66604789E+01	-5.98078152E-02	+2.39540498E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.937500	+3.61938570E+01	+3.66649008E+01	-5.96568564E-02	+2.43503909E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
4.000000	+3.61982662E+01	+3.66693824E+01	-5.95034353E-02	+2.47419618E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
4.062500	+3.62027334E+01	+3.66739230E+01	-5.93475819E-02	+2.51287083E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
4.125000	+3.62072581E+01	+3.66785223E+01	-5.91893265E-02	+2.55105816E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
4.187500	+3.62118399E+01	+3.66831798E+01	-5.90286996E-02	+2.58875371E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
4.250000	+3.62164783E+01	+3.66878950E+01	-5.88657322E-02	+2.62595310E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
4.312500	+3.62211728E+01	+3.66926674E+01	-5.87004555E-02	+2.66265210E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
4.375000	+3.62259229E+01	+3.66974965E+01	-5.85329007E-02	+2.69884643E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
4.437500	+3.62307283E+01	+3.67023819E+01	-5.83630997E-02	+2.73453175E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
4.500000	+3.62355883E+01	+3.67073231E+01	-5.81910843E-02	+2.76970373E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
4.562500	+3.62405026E+01	+3.67123196E+01	-5.80168867E-02	+2.80435795E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
4.625000	+3.62454706E+01	+3.67173708E+01	-5.78405395E-02	+2.83849008E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
4.687500	+3.62504919E+01	+3.67224763E+01	-5.76620754E-02	+2.87209582E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
4.750000	+3.62555660E+01	+3.67276356E+01	-5.74815275E-02	+2.90517103E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
4.812500	+3.62606924E+01	+3.67328482E+01	-5.72989291E-02	+2.93771169E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
4.875000	+3.62658706E+01	+3.67381137E+01	-5.71143136E-02	+2.96971401E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
4.937500	+3.62711002E+01	+3.67434314E+01	-5.69277148E-02	+3.00117441E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
5.000000	+3.62763806E+01	+3.67488009E+01	-5.67391668E-02	+3.03208953E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
5.062500	+3.62817114E+01	+3.67542216E+01	-5.65487036E-02	+3.06245629E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
5.125000	+3.62870921E+01	+3.67596932E+01	-5.63563597E-02	+3.09227187E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
5.187500	+3.62925222E+01	+3.67652151E+01	-5.61621696E-02	+3.12153372E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
5.250000	+3.62980012E+01	+3.67707867E+01	-5.59661680E-02	+3.15023961E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
5.312500	+3.63035285E+01	+3.67764076E+01	-5.57683897E-02	+3.17838766E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
5.375000	+3.63091038E+01	+3.67820773E+01	-5.55688696E-02	+3.20597639E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
5.437500	+3.63147266E+01	+3.67877952E+01	-5.53676426E-02	+3.23300477E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
5.500000	+3.63203962E+01	+3.67935608E+01	-5.51647440E-02	+3.25947229E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
5.562500	+3.63261123E+01	+3.67993737E+01	-5.49602086E-02	+3.28537905E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
5.625000	+3.63318744E+01	+3.68052334E+01	-5.47540716E-02	+3.31072579E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
5.687500	+3.63376819E+01	+3.68111392E+01	-5.45463679E-02	+3.33551396E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
5.750000	+3.63435343E+01	+3.68170907E+01	-5.43371323E-02	+3.35974577E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
5.812500	+3.63494313E+01	+3.68230874E+01	-5.41263997E-02	+3.38342419E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
5.875000	+3.63553722E+01	+3.68291289E+01	-5.39142043E-02	+3.40655291E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
5.937500	+3.63613565E+01	+3.68352145E+01	-5.37005805E-02	+3.42913637E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
6.000000	+3.63673839E+01	+3.68413437E+01	-5.34855623E-02	+3.45117961E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
6.062500	+3.63734537E+01	+3.68475161E+01	-5.32691831E-02	+3.47268818E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
6.125000	+3.63795656E+01	+3.68537312E+01	-5.30514762E-02	+3.49366805E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
6.187500	+3.63857189E+01	+3.68599884E+01	-5.28324746E-02	+3.51438510E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
1.562500	+3.60734142E+01	+3.65426571E+01	-6.34874327E-02	+7.75311048E-04	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
1.593750	+3.60743579E+01	+3.65436124E+01	-6.34628774E-02	+7.96231287E-04	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
1.625000	+3.60753197E+01	+3.65445860E+01	-6.34376683E-02	+8.17210570E-04	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
1.656250	+3.60762996E+01	+3.65455780E+01	-6.34118017E-02	+8.38304906E-04	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
1.687500	+3.60772974E+01	+3.65465883E+01	-6.33852742E-02	+8.59508377E-04	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
1.718750	+3.60783133E+01	+3.65476170E+01	-6.33580824E-02	+8.80815324E-04	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
1.750000	+3.60793471E+01	+3.65486639E+01	-6.33302232E-02	+9.02220330E-04	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
1.781250	+3.60803989E+01	+3.65497290E+01	-6.33016937E-02	+9.23718212E-04	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
1.812500	+3.60814685E+01	+3.65508123E+01	-6.32724909E-02	+9.45304084E-04	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
1.843750	+3.60825559E+01	+3.65519138E+01	-6.32426122E-02	+9.66973281E-04	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
1.875000	+3.60836612E+01	+3.65530334E+01	-6.32120550E-02	+9.88721396E-04	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
1.906250	+3.60847842E+01	+3.65541711E+01	-6.31808171E-02	+1.01054423E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
1.937500	+3.60859250E+01	+3.65553268E+01	-6.31488960E-02	+1.03243782E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
1.968750	+3.60870835E+01	+3.65565006E+01	-6.31162897E-02	+1.05439844E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.000000	+3.60882596E+01	+3.65576924E+01	-6.30829961E-02	+1.07642250E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.031250	+3.60894534E+01	+3.65589021E+01	-6.30490133E-02	+1.09850664E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.062500	+3.60906647E+01	+3.65601297E+01	-6.30143394E-02	+1.12064763E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.093750	+3.60918936E+01	+3.65613752E+01	-6.29789728E-02	+1.14284242E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.125000	+3.60931400E+01	+3.65626386E+01	-6.29429118E-02	+1.16508805E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.156250	+3.60944039E+01	+3.65639197E+01	-6.29061548E-02	+1.18738170E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.187500	+3.60956852E+01	+3.65652186E+01	-6.28687004E-02	+1.20972064E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.218750	+3.60969839E+01	+3.65665352E+01	-6.28305473E-02	+1.23210213E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.250000	+3.60982999E+01	+3.65678695E+01	-6.27916941E-02	+1.25452359E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.281250	+3.60996333E+01	+3.65692214E+01	-6.27521396E-02	+1.27698242E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.312500	+3.61009839E+01	+3.65705909E+01	-6.27118827E-02	+1.29947603E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.343750	+3.61023517E+01	+3.65719780E+01	-6.26709223E-02	+1.32200184E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.375000	+3.61037368E+01	+3.65733826E+01	-6.26292575E-02	+1.34455720E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.406250	+3.61051389E+01	+3.65748046E+01	-6.25868875E-02	+1.36713949E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.437500	+3.61065582E+01	+3.65762441E+01	-6.25438113E-02	+1.38974601E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.468750	+3.61079945E+01	+3.65777010E+01	-6.25000284E-02	+1.41237392E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.500000	+3.61094478E+01	+3.65791752E+01	-6.24555380E-02	+1.43502043E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.531250	+3.61109181E+01	+3.65806667E+01	-6.24103396E-02	+1.45768259E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.562500	+3.61124053E+01	+3.65821755E+01	-6.23644328E-02	+1.48035735E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.593750	+3.61139093E+01	+3.65837014E+01	-6.23178172E-02	+1.50304157E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.625000	+3.61154302E+01	+3.65852446E+01	-6.22704927E-02	+1.52573200E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.656250	+3.61169679E+01	+3.65868048E+01	-6.22224590E-02	+1.54842527E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.687500	+3.61185223E+01	+3.65883821E+01	-6.21737161E-02	+1.57111792E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.718750	+3.61200934E+01	+3.65899765E+01	-6.21242641E-02	+1.59380639E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.750000	+3.61216812E+01	+3.65915878E+01	-6.20741032E-02	+1.61648698E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.781250	+3.61232855E+01	+3.65932161E+01	-6.20232337E-02	+1.63915590E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.812500	+3.61249064E+01	+3.65948612E+01	-6.19716560E-02	+1.66180927E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.843750	+3.61265438E+01	+3.65965232E+01	-6.19193706E-02	+1.68444318E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.875000	+3.61281977E+01	+3.65982019E+01	-6.18663783E-02	+1.70705356E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.906250	+3.61298679E+01	+3.65998974E+01	-6.18126798E-02	+1.72963631E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.937500	+3.61315545E+01	+3.66016096E+01	-6.17582760E-02	+1.75218734E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
2.968750	+3.61332574E+01	+3.66033384E+01	-6.17031681E-02	+1.77470248E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.000000	+3.61349766E+01	+3.66050838E+01	-6.16473571E-02	+1.79717751E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.031250	+3.61367120E+01	+3.66068458E+01	-6.15908445E-02	+1.81960824E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.062500	+3.61384636E+01	+3.66086242E+01	-6.15336316E-02	+1.84199052E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02
3.093750	+3.61402312E+01	+3.66104191E+01	-6.14757200E-02	+1.86434755E-03	+7.29893356E+01	+7.33406602E+02	+9.95209688E-02	+1.00000000E+00	+0.00000000E+00	+1.81308501E+01	+7.32152141E+02	+2.47637739E-02


==> anc/otoc_to_plot_supersymmetric_M800_L1.6242_n200_beta15.0000.dat <==
500.000000	+9.59859001E+00	+1.39086124E+01	+2.15409028E+00	+2.31338534E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
510.000000	+9.47060315E+00	+1.38808877E+01	+2.17708639E+00	+2.28583530E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
520.000000	+9.35088554E+00	+1.38625214E+01	+2.19980699E+00	+2.29014978E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
530.000000	+9.23366096E+00	+1.38506474E+01	+2.22288938E+00	+2.17742302E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
540.000000	+9.12028901E+00	+1.38327406E+01	+2.24335545E+00	+1.96303328E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
550.000000	+9.00664353E+00	+1.38085012E+01	+2.26215005E+00	+1.98741099E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
560.000000	+8.87997311E+00	+1.37835087E+01	+2.28310367E+00	+2.02613432E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
570.000000	+8.75297930E+00	+1.37534175E+01	+2.30267273E+00	+1.77230682E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
580.000000	+8.64111159E+00	+1.37215757E+01	+2.31854981E+00	+1.72558224E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
590.000000	+8.54062039E+00	+1.37166444E+01	+2.33718438E+00	+1.96636421E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
600.000000	+8.43725047E+00	+1.37214963E+01	+2.35787709E+00	+1.79047737E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
610.000000	+8.32595283E+00	+1.36906866E+01	+2.37299393E+00	+1.53110561E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
620.000000	+8.21760560E+00	+1.36661692E+01	+2.38849920E+00	+1.68329230E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
630.000000	+8.12805992E+00	+1.36764765E+01	+2.40665977E+00	+1.75647213E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
640.000000	+8.03351258E+00	+1.36768829E+01	+2.42362865E+00	+1.53685972E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
650.000000	+7.91977909E+00	+1.36413865E+01	+2.43739697E+00	+1.44928090E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
660.000000	+7.82534151E+00	+1.36346822E+01	+2.45261426E+00	+1.68387825E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
670.000000	+7.73573653E+00	+1.36533152E+01	+2.47107453E+00	+1.69723491E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
680.000000	+7.63655002E+00	+1.36464721E+01	+2.48655896E+00	+1.51078618E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
690.000000	+7.53797901E+00	+1.36370903E+01	+2.50129026E+00	+1.43363337E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
700.000000	+7.43049727E+00	+1.36152341E+01	+2.51523163E+00	+1.38305857E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
710.000000	+7.33670119E+00	+1.36068761E+01	+2.52895143E+00	+1.38643754E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
720.000000	+7.24298268E+00	+1.36016143E+01	+2.54296038E+00	+1.33575378E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
730.000000	+7.14494754E+00	+1.35848882E+01	+2.55566650E+00	+1.26634009E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
740.000000	+7.05696965E+00	+1.35787018E+01	+2.56828718E+00	+1.32064693E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
750.000000	+6.97518263E+00	+1.35874873E+01	+2.58207944E+00	+1.48082977E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
760.000000	+6.87231377E+00	+1.35900861E+01	+2.59790378E+00	+1.68884734E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
770.000000	+6.76025679E+00	+1.35997197E+01	+2.61585639E+00	+1.73993679E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
780.000000	+6.65801700E+00	+1.36136743E+01	+2.63270251E+00	+1.51772791E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
790.000000	+6.57902489E+00	+1.36292797E+01	+2.64621095E+00	+1.23413632E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
800.000000	+6.50773901E+00	+1.36372173E+01	+2.65738524E+00	+1.01101145E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
810.000000	+6.43815154E+00	+1.36324152E+01	+2.66643117E+00	+8.79602192E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
820.000000	+6.37732215E+00	+1.36333322E+01	+2.67497728E+00	+1.10478185E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
830.000000	+6.30147658E+00	+1.36564713E+01	+2.68852681E+00	+1.58200711E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
840.000000	+6.19895295E+00	+1.36882148E+01	+2.70661742E+00	+1.53239761E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
850.000000	+6.11497390E+00	+1.36988739E+01	+2.71917476E+00	+8.41580530E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
860.000000	+6.05098218E+00	+1.36673672E+01	+2.72344904E+00	+2.06520442E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
870.000000	+5.98600263E+00	+1.36012920E+01	+2.72330517E+00	+2.60890214E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
880.000000	+5.89979723E+00	+1.35560269E+01	+2.72866684E+00	+1.01997548E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
890.000000	+5.79326651E+00	+1.35654994E+01	+2.74370468E+00	+1.39891227E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
900.000000	+5.71084666E+00	+1.35843090E+01	+2.75664509E+00	+1.06317650E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
910.000000	+5.66419309E+00	+1.36034607E+01	+2.76496821E+00	+9.45594853E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
920.000000	+5.63815155E+00	+1.36619329E+01	+2.77555698E+00	+1.27049236E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
930.000000	+5.59440028E+00	+1.37379884E+01	+2.79037806E+00	+1.24432152E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
940.000000	+5.53383047E+00	+1.37598005E+01	+2.80044341E+00	+6.15903406E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
950.000000	+5.45598466E+00	+1.37005064E+01	+2.80269613E+00	+3.97239136E-05	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
960.000000	+5.36116688E+00	+1.35936749E+01	+2.80123789E+00	-1.45115292E-05	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
970.000000	+5.27666366E+00	+1.35187929E+01	+2.80240590E+00	+3.45809595E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
980.000000	+5.23524689E+00	+1.35248899E+01	+2.80815408E+00	+8.45009318E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
990.000000	+5.23106762E+00	+1.36136741E+01	+2.81930608E+00	+1.38539086E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
250.000000	+6.17296877E+00	+7.34497583E+00	+8.51864900E-01	+7.35653986E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
255.000000	+6.38052239E+00	+7.59761769E+00	+8.89614297E-01	+7.74321893E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
260.000000	+6.59806823E+00	+7.86443236E+00	+9.29297089E-01	+8.08199951E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
265.000000	+6.82273524E+00	+8.14228041E+00	+9.70434292E-01	+8.26389348E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
270.000000	+7.05276260E+00	+8.42822345E+00	+1.01193602E+00	+8.25432343E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
275.000000	+7.28642519E+00	+8.71951145E+00	+1.05297753E+00	+8.16297592E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
280.000000	+7.52093880E+00	+9.01338811E+00	+1.09356578E+00	+8.15843997E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
285.000000	+7.75314070E+00	+9.30804616E+00	+1.13456193E+00	+8.20103188E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
290.000000	+7.98174908E+00	+9.60175357E+00	+1.17557610E+00	+8.17086420E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
295.000000	+8.20561655E+00	+9.89290603E+00	+1.21627057E+00	+8.11961754E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
300.000000	+8.42334401E+00	+1.01803744E+01	+1.25677228E+00	+8.01725082E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
305.000000	+8.63408871E+00	+1.04622229E+01	+1.29644308E+00	+7.87247488E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
310.000000	+8.83503426E+00	+1.07359768E+01	+1.33549703E+00	+7.73945227E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
315.000000	+9.02533046E+00	+1.10005715E+01	+1.37383760E+00	+7.61189553E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
320.000000	+9.20476535E+00	+1.12560552E+01	+1.41161598E+00	+7.43723780E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
325.000000	+9.37335516E+00	+1.15011003E+01	+1.44820998E+00	+7.11440044E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
330.000000	+9.53198799E+00	+1.17345314E+01	+1.48275999E+00	+6.79122530E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
335.000000	+9.67827083E+00	+1.19555356E+01	+1.51612223E+00	+6.58448023E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
340.000000	+9.81160660E+00	+1.21640572E+01	+1.54860479E+00	+6.39348602E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
345.000000	+9.93196138E+00	+1.23595779E+01	+1.58005709E+00	+6.13649124E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
350.000000	+1.00401098E+01	+1.25414396E+01	+1.60996970E+00	+5.87892855E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
355.000000	+1.01359870E+01	+1.27105999E+01	+1.63884638E+00	+5.69017656E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
360.000000	+1.02200295E+01	+1.28678167E+01	+1.66687147E+00	+5.49582006E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
365.000000	+1.02935493E+01	+1.30136187E+01	+1.69380458E+00	+5.32720091E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
370.000000	+1.03552128E+01	+1.31478777E+01	+1.72014348E+00	+5.20390879E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
375.000000	+1.04036369E+01	+1.32690040E+01	+1.74584366E+00	+5.04414614E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
380.000000	+1.04407026E+01	+1.33778469E+01	+1.77058494E+00	+4.90327787E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
385.000000	+1.04676960E+01	+1.34770615E+01	+1.79487644E+00	+4.80162726E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
390.000000	+1.04850132E+01	+1.35666289E+01	+1.81860121E+00	+4.61721001E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
395.000000	+1.04955972E+01	+1.36471691E+01	+1.84104854E+00	+4.37319376E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
400.000000	+1.05005258E+01	+1.37198967E+01	+1.86233315E+00	+4.14033997E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
405.000000	+1.04977711E+01	+1.37825678E+01	+1.88245194E+00	+3.87765989E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
410.000000	+1.04881798E+01	+1.38348389E+01	+1.90110975E+00	+3.64980597E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
415.000000	+1.04713190E+01	+1.38782191E+01	+1.91895000E+00	+3.54158356E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
420.000000	+1.04460587E+01	+1.39133664E+01	+1.93652558E+00	+3.49498308E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
425.000000	+1.04130869E+01	+1.39411628E+01	+1.95389983E+00	+3.37033785E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
430.000000	+1.03760905E+01	+1.39622497E+01	+1.97022896E+00	+3.13972390E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
435.000000	+1.03374109E+01	+1.39780159E+01	+1.98529707E+00	+2.99936673E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
440.000000	+1.02948613E+01	+1.39902120E+01	+2.00022263E+00	+3.01617535E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
445.000000	+1.02462445E+01	+1.39983293E+01	+2.01545883E+00	+2.99381072E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
450.000000	+1.01937052E+01	+1.40013603E+01	+2.03016073E+00	+2.83395769E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
455.000000	+1.01407158E+01	+1.40006542E+01	+2.04379840E+00	+2.68951291E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
460.000000	+1.00885017E+01	+1.39999537E+01	+2.05705586E+00	+2.67314991E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
465.000000	+1.00353239E+01	+1.39998357E+01	+2.07052990E+00	+2.65776668E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
470.000000	+9.97815705E+00	+1.39949602E+01	+2.08363353E+00	+2.50534724E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
475.000000	+9.91814345E+00	+1.39832347E+01	+2.09558337E+00	+2.35044228E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
480.000000	+9.85795134E+00	+1.39702854E+01	+2.10713795E+00	+2.36341582E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
485.000000	+9.79762990E+00	+1.39599405E+01	+2.11921753E+00	+2.43094360E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
490.000000	+9.73410385E+00	+1.39476315E+01	+2.13144739E+00	+2.37589938E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
495.000000	+9.66661377E+00	+1.39290008E+01	+2.14297653E+00	+2.23575528E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
125.000000	+1.22206032E+01	+1.30622425E+01	+5.20743490E-01	+2.04078484E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
127.500000	+1.17993063E+01	+1.26449704E+01	+5.25514103E-01	+1.77570541E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
130.000000	+1.13905682E+01	+1.22397133E+01	+5.29622017E-01	+1.49573264E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
132.500000	+1.09947729E+01	+1.18467851E+01	+5.32992766E-01	+1.20423286E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
135.000000	+1.06121663E+01	+1.14664397E+01	+5.35643181E-01	+9.55844553E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
137.500000	+1.02427779E+01	+1.10988718E+01	+5.37771989E-01	+7.92116567E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
140.000000	+9.88657605E+00	+1.07442396E+01	+5.39603764E-01	+7.03497061E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
142.500000	+9.54359618E+00	+1.04027067E+01	+5.41289474E-01	+6.56867301E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
145.000000	+9.21395153E+00	+1.00744365E+01	+5.42888100E-01	+6.15015668E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
147.500000	+8.89778542E+00	+9.75954184E+00	+5.44364552E-01	+5.49252383E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
150.000000	+8.59523198E+00	+9.45808336E+00	+5.45634362E-01	+4.71852394E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
152.500000	+8.30632382E+00	+9.17011575E+00	+5.46723814E-01	+3.79986381E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
155.000000	+8.03122403E+00	+8.89571632E+00	+5.47534294E-01	+2.56574632E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
157.500000	+7.77003922E+00	+8.63494000E+00	+5.48006687E-01	+1.65233010E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
160.000000	+7.52255900E+00	+8.38776580E+00	+5.48360459E-01	+1.27999128E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
162.500000	+7.28866679E+00	+8.15412127E+00	+5.48646683E-01	+1.19345528E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
165.000000	+7.06822409E+00	+7.93394734E+00	+5.48957187E-01	+1.77851944E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
167.500000	+6.86101394E+00	+7.72723838E+00	+5.49535943E-01	+2.97615829E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
170.000000	+6.66700864E+00	+7.53402112E+00	+5.50445266E-01	+4.26320942E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
172.500000	+6.48622086E+00	+7.35429372E+00	+5.51667547E-01	+5.56329116E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
175.000000	+6.31855099E+00	+7.18797854E+00	+5.53226912E-01	+7.00053008E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
177.500000	+6.16381417E+00	+7.03493084E+00	+5.55167812E-01	+8.72608301E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
180.000000	+6.02175501E+00	+6.89498419E+00	+5.57589953E-01	+1.06440321E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
182.500000	+5.89223854E+00	+6.76800366E+00	+5.60489828E-01	+1.22060021E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
185.000000	+5.77531536E+00	+6.65389016E+00	+5.63692954E-01	+1.33178325E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
187.500000	+5.67092732E+00	+6.55254354E+00	+5.67148745E-01	+1.47569576E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
190.000000	+5.57873876E+00	+6.46382009E+00	+5.71071433E-01	+1.68661695E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
192.500000	+5.49843228E+00	+6.38751468E+00	+5.75581829E-01	+1.89215771E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
195.000000	+5.42987727E+00	+6.32337190E+00	+5.80532222E-01	+2.05372160E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
197.500000	+5.37282452E+00	+6.27108360E+00	+5.85850437E-01	+2.23543900E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
200.000000	+5.32679191E+00	+6.23032932E+00	+5.91709417E-01	+2.50046388E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
202.500000	+5.29124625E+00	+6.20080615E+00	+5.98352757E-01	+2.80736411E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
205.000000	+5.26590787E+00	+6.18221751E+00	+6.05746237E-01	+3.07902364E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
207.500000	+5.25061117E+00	+6.17428220E+00	+6.13747875E-01	+3.30641389E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
210.000000	+5.24515159E+00	+6.17673563E+00	+6.22278307E-01	+3.53860330E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
212.500000	+5.24915208E+00	+6.18931106E+00	+6.31440892E-01	+3.81561588E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
215.000000	+5.26219854E+00	+6.21172604E+00	+6.41356386E-01	+4.12531705E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
217.500000	+5.28389172E+00	+6.24364435E+00	+6.52067477E-01	+4.45402750E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
220.000000	+5.31374847E+00	+6.28465929E+00	+6.63626523E-01	+4.78319472E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
222.500000	+5.35137728E+00	+6.33436001E+00	+6.75983450E-01	+5.10846178E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
225.000000	+5.39633816E+00	+6.39236771E+00	+6.89168832E-01	+5.41681667E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
227.500000	+5.44832427E+00	+6.45829400E+00	+7.03067534E-01	+5.67484879E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
230.000000	+5.50702643E+00	+6.53172234E+00	+7.17543076E-01	+5.90281001E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
232.500000	+5.57203245E+00	+6.61225471E+00	+7.32581584E-01	+6.11012571E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
235.000000	+5.64305076E+00	+6.69953487E+00	+7.48093705E-01	+6.31336335E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
237.500000	+5.71962652E+00	+6.79320906E+00	+7.64148401E-01	+6.54266356E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
240.000000	+5.80130585E+00	+6.89292258E+00	+7.80807023E-01	+6.76357004E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
242.500000	+5.88782224E+00	+6.99833191E+00	+7.97966251E-01	+6.95578028E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
245.000000	+5.97882900E+00	+7.10907889E+00	+8.15585924E-01	+7.12623538E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
247.500000	+6.07397299E+00	+7.22476481E+00	+8.33597428E-01	+7.28296751E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
62.500000	+2.36689883E+01	+2.42485374E+01	+1.47642417E-01	+8.24914959E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
63.750000	+2.35228608E+01	+2.41084746E+01	+1.58052436E-01	+8.40688107E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
65.000000	+2.33687228E+01	+2.39605814E+01	+1.68659619E-01	+8.54986149E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
66.250000	+2.32067763E+01	+2.38050421E+01	+1.79427090E-01	+8.66221350E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
67.500000	+2.30372495E+01	+2.36420649E+01	+1.90315153E-01	+8.74866309E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
68.750000	+2.28603848E+01	+2.34718798E+01	+2.01298747E-01	+8.81333878E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
70.000000	+2.26764488E+01	+2.32947382E+01	+2.12348500E-01	+8.84770734E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
71.250000	+2.24857382E+01	+2.31109098E+01	+2.23418016E-01	+8.84851283E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
72.500000	+2.22885599E+01	+2.29206790E+01	+2.34469782E-01	+8.82833235E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
73.750000	+2.20852214E+01	+2.27243444E+01	+2.45488847E-01	+8.79444982E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
75.000000	+2.18760463E+01	+2.25222172E+01	+2.56455907E-01	+8.73576149E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
76.250000	+2.16613836E+01	+2.23146182E+01	+2.67328250E-01	+8.64283645E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
77.500000	+2.14415899E+01	+2.21018746E+01	+2.78062998E-01	+8.52717309E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
78.750000	+2.12170078E+01	+2.18843175E+01	+2.88646183E-01	+8.40814431E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
80.000000	+2.09879711E+01	+2.16622821E+01	+2.99083359E-01	+8.28755690E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
81.250000	+2.07548267E+01	+2.14361066E+01	+3.09365075E-01	+8.14821698E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
82.500000	+2.05179413E+01	+2.12061293E+01	+3.19453901E-01	+7.97733513E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
83.750000	+2.02776820E+01	+2.09726853E+01	+3.29308413E-01	+7.78431206E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
85.000000	+2.00343930E+01	+2.07361048E+01	+3.38914681E-01	+7.59265711E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
86.250000	+1.97883920E+01	+2.04967135E+01	+3.48290056E-01	+7.41683221E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
87.500000	+1.95399887E+01	+2.02548331E+01	+3.57456762E-01	+7.24916931E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
88.750000	+1.92895045E+01	+2.00107800E+01	+3.66412979E-01	+7.06837976E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
90.000000	+1.90372748E+01	+1.97648634E+01	+3.75127711E-01	+6.85958450E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
91.250000	+1.87836317E+01	+1.95173829E+01	+3.83561940E-01	+6.62746581E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
92.500000	+1.85288830E+01	+1.92686272E+01	+3.91696376E-01	+6.39285547E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
93.750000	+1.82733023E+01	+1.90188746E+01	+3.99544079E-01	+6.17768359E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
95.000000	+1.80171364E+01	+1.87683940E+01	+4.07140585E-01	+5.99019373E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
96.250000	+1.77606242E+01	+1.85174459E+01	+4.14519563E-01	+5.82030636E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
97.500000	+1.75040132E+01	+1.82662822E+01	+4.21691351E-01	+5.64740403E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
98.750000	+1.72475620E+01	+1.80151446E+01	+4.28638073E-01	+5.45360958E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
100.000000	+1.69915305E+01	+1.77642635E+01	+4.35325374E-01	+5.23351560E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
101.250000	+1.67361649E+01	+1.75138565E+01	+4.41721862E-01	+4.99612910E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
102.500000	+1.64816842E+01	+1.72641293E+01	+4.47815697E-01	+4.75993853E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
103.750000	+1.62282744E+01	+1.70152757E+01	+4.53621709E-01	+4.54431622E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
105.000000	+1.59760937E+01	+1.67674788E+01	+4.59176488E-01	+4.36038198E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
106.250000	+1.57252861E+01	+1.65209133E+01	+4.64522664E-01	+4.20613310E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
107.500000	+1.54759958E+01	+1.62757464E+01	+4.69691821E-01	+4.06896905E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
108.750000	+1.52283746E+01	+1.60321365E+01	+4.74695086E-01	+3.93207576E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
110.000000	+1.49825816E+01	+1.57902327E+01	+4.79522010E-01	+3.78087063E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
111.250000	+1.47387790E+01	+1.55501743E+01	+4.84147263E-01	+3.60726743E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
112.500000	+1.44971241E+01	+1.53120916E+01	+4.88540178E-01	+3.41258635E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
113.750000	+1.42577575E+01	+1.50761048E+01	+4.92678729E-01	+3.20380000E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
115.000000	+1.40208027E+01	+1.48423239E+01	+4.96549678E-01	+2.99378382E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
116.250000	+1.37863541E+01	+1.46108493E+01	+5.00163188E-01	+2.79882006E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
117.500000	+1.35544843E+01	+1.43817739E+01	+5.03546729E-01	+2.62772516E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
118.750000	+1.33252557E+01	+1.41551850E+01	+5.06732501E-01	+2.48588722E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
120.000000	+1.30987179E+01	+1.39311649E+01	+5.09761447E-01	+2.37363192E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
121.250000	+1.28749219E+01	+1.37097908E+01	+5.12666581E-01	+2.28115411E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
122.500000	+1.26539269E+01	+1.34911348E+01	+5.15464332E-01	+2.19728669E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
123.750000	+1.24357968E+01	+1.32752644E+01	+5.18159798E-01	+2.11545866E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
31.250000	+2.46875511E+01	+2.51771043E+01	-2.11149359E-02	+3.18614762E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
31.875000	+2.47105908E+01	+2.52011283E+01	-1.91063677E-02	+3.24127082E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
32.500000	+2.47322393E+01	+2.52237800E+01	-1.70633474E-02	+3.29738069E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
33.125000	+2.47524671E+01	+2.52450306E+01	-1.49846418E-02	+3.35541677E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
33.750000	+2.47712454E+01	+2.52648521E+01	-1.28690765E-02	+3.41529436E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
34.375000	+2.47885460E+01	+2.52832168E+01	-1.07155239E-02	+3.47694846E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
35.000000	+2.48043414E+01	+2.53000980E+01	-8.52289088E-03	+3.54033476E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
35.625000	+2.48186043E+01	+2.53154692E+01	-6.29010542E-03	+3.60543035E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
36.250000	+2.48313084E+01	+2.53293043E+01	-4.01610294E-03	+3.67223437E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
36.875000	+2.48424272E+01	+2.53415781E+01	-1.69981245E-03	+3.74076869E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
37.500000	+2.48519352E+01	+2.53522652E+01	+6.59857923E-04	+3.81107838E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
38.125000	+2.48598067E+01	+2.53613411E+01	+3.06403553E-03	+3.88323207E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
38.750000	+2.48660168E+01	+2.53687814E+01	+5.51389801E-03	+3.95732155E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
39.375000	+2.48705405E+01	+2.53745619E+01	+8.01068747E-03	+4.03346058E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
40.000000	+2.48733533E+01	+2.53786592E+01	+1.05557237E-02	+4.11178231E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
40.625000	+2.48744310E+01	+2.53810496E+01	+1.31504154E-02	+4.19243635E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
41.250000	+2.48737494E+01	+2.53817103E+01	+1.57962692E-02	+4.27558401E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
41.875000	+2.48712848E+01	+2.53806183E+01	+1.84948954E-02	+4.36139117E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
42.500000	+2.48670136E+01	+2.53777512E+01	+2.12480081E-02	+4.45002523E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
43.125000	+2.48609125E+01	+2.53730871E+01	+2.40574269E-02	+4.54164447E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
43.750000	+2.48529586E+01	+2.53666040E+01	+2.69250637E-02	+4.63639391E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
44.375000	+2.48431291E+01	+2.53582806E+01	+2.98529193E-02	+4.73440068E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
45.000000	+2.48314019E+01	+2.53480961E+01	+3.28430646E-02	+4.83575514E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
45.625000	+2.48177551E+01	+2.53360300E+01	+3.58976132E-02	+4.94052579E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
46.250000	+2.48021673E+01	+2.53220623E+01	+3.90187218E-02	+5.04874724E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
46.875000	+2.47846177E+01	+2.53061737E+01	+4.22085473E-02	+5.16039033E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
47.500000	+2.47650862E+01	+2.52883456E+01	+4.54692097E-02	+5.27540314E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
48.125000	+2.47435533E+01	+2.52685599E+01	+4.88028012E-02	+5.39369341E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
48.750000	+2.47200004E+01	+2.52467995E+01	+5.22113265E-02	+5.51508960E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
49.375000	+2.46944097E+01	+2.52230481E+01	+5.56966632E-02	+5.63940369E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
50.000000	+2.46667645E+01	+2.51972903E+01	+5.92605811E-02	+5.76640583E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
50.625000	+2.46370491E+01	+2.51695118E+01	+6.29046705E-02	+5.89578061E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
51.250000	+2.46052491E+01	+2.51396992E+01	+6.66303068E-02	+6.02722717E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
51.875000	+2.45713512E+01	+2.51078406E+01	+7.04387044E-02	+6.16040513E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
52.500000	+2.45353436E+01	+2.50739251E+01	+7.43308133E-02	+6.29482095E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
53.125000	+2.44972159E+01	+2.50379433E+01	+7.83072306E-02	+6.43005097E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
53.750000	+2.44569591E+01	+2.49998870E+01	+8.23683770E-02	+6.56583338E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
54.375000	+2.44145660E+01	+2.49597496E+01	+8.65145224E-02	+6.70167433E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
55.000000	+2.43700309E+01	+2.49175260E+01	+9.07454699E-02	+6.83677967E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
55.625000	+2.43233501E+01	+2.48732128E+01	+9.50604969E-02	+6.97062616E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
56.250000	+2.42745216E+01	+2.48268080E+01	+9.94587526E-02	+7.10314045E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
56.875000	+2.42235448E+01	+2.47783114E+01	+1.03939422E-01	+7.23404666E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
57.500000	+2.41704213E+01	+2.47277245E+01	+1.08501311E-01	+7.36242422E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
58.125000	+2.41151548E+01	+2.46750505E+01	+1.13142453E-01	+7.48725468E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
58.750000	+2.40577510E+01	+2.46202945E+01	+1.17860379E-01	+7.60823951E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
59.375000	+2.39982173E+01	+2.45634632E+01	+1.22652752E-01	+7.72573085E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
60.000000	+2.39365626E+01	+2.45045650E+01	+1.27517543E-01	+7.83977102E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
60.625000	+2.38727979E+01	+2.44436103E+01	+1.32452466E-01	+7.94941527E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
61.250000	+2.38069367E+01	+2.43806113E+01	+1.37454312E-01	+8.05323057E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
61.875000	+2.37389943E+01	+2.43155818E+01	+1.42519004E-01	+8.15378458E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
15.625000	+2.37713672E+01	+2.42396690E+01	-6.54952508E-02	+2.86597407E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
15.937500	+2.37934075E+01	+2.42621278E+01	-6.46017332E-02	+2.85253859E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
16.250000	+2.38154378E+01	+2.42845752E+01	-6.37124141E-02	+2.83922196E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
16.562500	+2.38374462E+01	+2.43069991E+01	-6.28272194E-02	+2.82619814E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
16.875000	+2.38594211E+01	+2.43293879E+01	-6.19460403E-02	+2.81357225E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
17.187500	+2.38813510E+01	+2.43517303E+01	-6.10687368E-02	+2.80143927E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
17.500000	+2.39032250E+01	+2.43740154E+01	-6.01951408E-02	+2.78988468E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
17.812500	+2.39250325E+01	+2.43962327E+01	-5.93250589E-02	+2.77898504E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
18.125000	+2.39467631E+01	+2.44183719E+01	-5.84582751E-02	+2.76880838E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
18.437500	+2.39684067E+01	+2.44404230E+01	-5.75945536E-02	+2.75941475E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
18.750000	+2.39899536E+01	+2.44623764E+01	-5.67336409E-02	+2.75085676E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
19.062500	+2.40113943E+01	+2.44842228E+01	-5.58752681E-02	+2.74318008E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
19.375000	+2.40327197E+01	+2.45059532E+01	-5.50191533E-02	+2.73642388E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
19.687500	+2.40539207E+01	+2.45275586E+01	-5.41650032E-02	+2.73062128E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
20.000000	+2.40749888E+01	+2.45490307E+01	-5.33125150E-02	+2.72579980E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
20.312500	+2.40959156E+01	+2.45703611E+01	-5.24613783E-02	+2.72198188E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
20.625000	+2.41166927E+01	+2.45915417E+01	-5.16112764E-02	+2.71918515E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
20.937500	+2.41373124E+01	+2.46125649E+01	-5.07618876E-02	+2.71742286E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
21.250000	+2.41577668E+01	+2.46334229E+01	-4.99128871E-02	+2.71670424E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
21.562500	+2.41780484E+01	+2.46541085E+01	-4.90639475E-02	+2.71703491E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
21.875000	+2.41981498E+01	+2.46746144E+01	-4.82147403E-02	+2.71841715E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
22.187500	+2.42180641E+01	+2.46949337E+01	-4.73649368E-02	+2.72085013E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
22.500000	+2.42377842E+01	+2.47150597E+01	-4.65142089E-02	+2.72433032E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
22.812500	+2.42573033E+01	+2.47349856E+01	-4.56622303E-02	+2.72885173E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
23.125000	+2.42766149E+01	+2.47547051E+01	-4.48086766E-02	+2.73440615E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
23.437500	+2.42957126E+01	+2.47742119E+01	-4.39532265E-02	+2.74098332E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
23.750000	+2.43145901E+01	+2.47935000E+01	-4.30955620E-02	+2.74857122E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
24.062500	+2.43332412E+01	+2.48125633E+01	-4.22353694E-02	+2.75715629E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
24.375000	+2.43516601E+01	+2.48313960E+01	-4.13723393E-02	+2.76672357E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
24.687500	+2.43698409E+01	+2.48499925E+01	-4.05061672E-02	+2.77725686E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
25.000000	+2.43877779E+01	+2.48683473E+01	-3.96365538E-02	+2.78873892E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
25.312500	+2.44054656E+01	+2.48864548E+01	-3.87632054E-02	+2.80115166E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
25.625000	+2.44228985E+01	+2.49043099E+01	-3.78858340E-02	+2.81447617E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
25.937500	+2.44400713E+01	+2.49219074E+01	-3.70041578E-02	+2.82869292E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
26.250000	+2.44569789E+01	+2.49392421E+01	-3.61179010E-02	+2.84378183E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
26.562500	+2.44736160E+01	+2.49563092E+01	-3.52267941E-02	+2.85972246E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
26.875000	+2.44899778E+01	+2.49731038E+01	-3.43305744E-02	+2.87649405E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
27.187500	+2.45060594E+01	+2.49896212E+01	-3.34289854E-02	+2.89407561E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
27.500000	+2.45218559E+01	+2.50058566E+01	-3.25217772E-02	+2.91244603E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
27.812500	+2.45373627E+01	+2.50218055E+01	-3.16087066E-02	+2.93158422E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
28.125000	+2.45525751E+01	+2.50374634E+01	-3.06895370E-02	+2.95146915E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
28.437500	+2.45674886E+01	+2.50528259E+01	-2.97640384E-02	+2.97207986E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
28.750000	+2.45820988E+01	+2.50678887E+01	-2.88319871E-02	+2.99339563E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
29.062500	+2.45964013E+01	+2.50826475E+01	-2.78931661E-02	+3.01539598E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
29.375000	+2.46103919E+01	+2.50970981E+01	-2.69473646E-02	+3.03806072E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
29.687500	+2.46240662E+01	+2.51112364E+01	-2.59943782E-02	+3.06136999E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
30.000000	+2.46374201E+01	+2.51250585E+01	-2.50340084E-02	+3.08530434E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
30.312500	+2.46504495E+01	+2.51385602E+01	-2.40660629E-02	+3.10984482E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
30.625000	+2.46631505E+01	+2.51517376E+01	-2.30903554E-02	+3.13497301E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
30.937500	+2.46755190E+01	+2.51645869E+01	-2.21067048E-02	+3.16039051E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
7.812500	+2.32603955E+01	+2.37181540E+01	-8.82663443E-02	+2.67990849E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
7.968750	+2.32689506E+01	+2.37269018E+01	-8.78455248E-02	+2.70658209E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
8.125000	+2.32776133E+01	+2.37357592E+01	-8.74205374E-02	+2.73249333E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
8.281250	+2.32863809E+01	+2.37447233E+01	-8.69916206E-02	+2.75689450E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
8.437500	+2.32952507E+01	+2.37537914E+01	-8.65590079E-02	+2.77981587E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
8.593750	+2.33042200E+01	+2.37629607E+01	-8.61229281E-02	+2.80128941E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
8.750000	+2.33132861E+01	+2.37722284E+01	-8.56836050E-02	+2.82134860E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
8.906250	+2.33224465E+01	+2.37815918E+01	-8.52412567E-02	+2.84002818E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
9.062500	+2.33316984E+01	+2.37910482E+01	-8.47960962E-02	+2.85736402E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
9.218750	+2.33410394E+01	+2.38005949E+01	-8.43483305E-02	+2.87339291E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
9.375000	+2.33504667E+01	+2.38102291E+01	-8.38981609E-02	+2.88815247E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
9.531250	+2.33599777E+01	+2.38199482E+01	-8.34457828E-02	+2.90168098E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
9.687500	+2.33695701E+01	+2.38297496E+01	-8.29913856E-02	+2.91401731E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
9.843750	+2.33792411E+01	+2.38396306E+01	-8.25351524E-02	+2.92520076E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
10.000000	+2.33889883E+01	+2.38495886E+01	-8.20772603E-02	+2.93527101E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
10.156250	+2.33988091E+01	+2.38596211E+01	-8.16178802E-02	+2.94426794E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
10.312500	+2.34087011E+01	+2.38697255E+01	-8.11571766E-02	+2.95223153E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
10.468750	+2.34186619E+01	+2.38798993E+01	-8.06953079E-02	+2.95920174E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
10.625000	+2.34286890E+01	+2.38901400E+01	-8.02324261E-02	+2.96521838E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
10.781250	+2.34387801E+01	+2.39004450E+01	-7.97686771E-02	+2.97032108E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
10.937500	+2.34489326E+01	+2.39108120E+01	-7.93042007E-02	+2.97454918E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
11.093750	+2.34591443E+01	+2.39212386E+01	-7.88391305E-02	+2.97794167E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
11.250000	+2.34694128E+01	+2.39317223E+01	-7.83735939E-02	+2.98053717E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
11.406250	+2.34797359E+01	+2.39422608E+01	-7.79077126E-02	+2.98237383E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
11.562500	+2.34901113E+01	+2.39528518E+01	-7.74416021E-02	+2.98348928E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
11.718750	+2.35005366E+01	+2.39634929E+01	-7.69753722E-02	+2.98392061E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
11.875000	+2.35110097E+01	+2.39741819E+01	-7.65091269E-02	+2.98370430E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
12.031250	+2.35215283E+01	+2.39849165E+01	-7.60429646E-02	+2.98287617E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
12.187500	+2.35320904E+01	+2.39956946E+01	-7.55769781E-02	+2.98147138E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
12.343750	+2.35426937E+01	+2.40065138E+01	-7.51112548E-02	+2.97952441E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
12.500000	+2.35533361E+01	+2.40173721E+01	-7.46458768E-02	+2.97706899E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
12.656250	+2.35640155E+01	+2.40282674E+01	-7.41809208E-02	+2.97413810E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
12.812500	+2.35747299E+01	+2.40391975E+01	-7.37164586E-02	+2.97076396E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
12.968750	+2.35854772E+01	+2.40501603E+01	-7.32525570E-02	+2.96697793E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
13.125000	+2.35962555E+01	+2.40611538E+01	-7.27892780E-02	+2.96281060E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
13.281250	+2.36070626E+01	+2.40721761E+01	-7.23266787E-02	+2.95829172E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
13.437500	+2.36178967E+01	+2.40832250E+01	-7.18648118E-02	+2.95345019E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
13.593750	+2.36287557E+01	+2.40942987E+01	-7.14037255E-02	+2.94831413E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
13.750000	+2.36396379E+01	+2.41053952E+01	-7.09434637E-02	+2.94291082E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
13.906250	+2.36505414E+01	+2.41165127E+01	-7.04840659E-02	+2.93726671E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
14.062500	+2.36614642E+01	+2.41276491E+01	-7.00255678E-02	+2.93140742E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
14.218750	+2.36724045E+01	+2.41388028E+01	-6.95680011E-02	+2.92535773E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
14.375000	+2.36833605E+01	+2.41499719E+01	-6.91113935E-02	+2.91914159E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
14.531250	+2.36943306E+01	+2.41611546E+01	-6.86557693E-02	+2.91278210E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
14.687500	+2.37053128E+01	+2.41723491E+01	-6.82011491E-02	+2.90630157E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
14.843750	+2.37163055E+01	+2.41835536E+01	-6.77475501E-02	+2.89972150E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
15.000000	+2.37273069E+01	+2.41947666E+01	-6.72949862E-02	+2.89306261E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
15.156250	+2.37383155E+01	+2.42059863E+01	-6.68434680E-02	+2.88634482E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
15.312500	+2.37493294E+01	+2.42172110E+01	-6.63930034E-02	+2.87958730E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
15.468750	+2.37603472E+01	+2.42284391E+01	-6.59435970E-02	+2.87281459E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.906250	+2.30893758E+01	+2.35432906E+01	-9.66985010E-02	+1.48038482E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.984375	+2.30918516E+01	+2.35458195E+01	-9.65815941E-02	+1.51243310E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
4.062500	+2.30943709E+01	+2.35483930E+01	-9.64621834E-02	+1.54438111E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
4.140625	+2.30969335E+01	+2.35510109E+01	-9.63402845E-02	+1.57612146E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
4.218750	+2.30995390E+01	+2.35536730E+01	-9.62159144E-02	+1.60764016E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
4.296875	+2.31021872E+01	+2.35563788E+01	-9.60890908E-02	+1.63892382E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
4.375000	+2.31048778E+01	+2.35591281E+01	-9.59598325E-02	+1.66995959E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
4.453125	+2.31076105E+01	+2.35619205E+01	-9.58281596E-02	+1.70073518E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
4.531250	+2.31103849E+01	+2.35647559E+01	-9.56940927E-02	+1.73123884E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
4.609375	+2.31132008E+01	+2.35676338E+01	-9.55576535E-02	+1.76145932E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
4.687500	+2.31160579E+01	+2.35705539E+01	-9.54188647E-02	+1.79138590E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
4.765625	+2.31189558E+01	+2.35735160E+01	-9.52777495E-02	+1.82100835E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
4.843750	+2.31218943E+01	+2.35765197E+01	-9.51343321E-02	+1.85031693E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
4.921875	+2.31248731E+01	+2.35795647E+01	-9.49886374E-02	+1.87930238E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
5.000000	+2.31278917E+01	+2.35826507E+01	-9.48406911E-02	+1.90795592E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
5.078125	+2.31309500E+01	+2.35857772E+01	-9.46905193E-02	+1.93626922E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
5.156250	+2.31340476E+01	+2.35889441E+01	-9.45381490E-02	+1.96423445E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
5.234375	+2.31371842E+01	+2.35921510E+01	-9.43836077E-02	+1.99184419E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
5.312500	+2.31403594E+01	+2.35953975E+01	-9.42269234E-02	+2.01909153E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
5.390625	+2.31435730E+01	+2.35986833E+01	-9.40681246E-02	+2.04596998E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
5.468750	+2.31468245E+01	+2.36020081E+01	-9.39072406E-02	+2.07247351E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
5.546875	+2.31501138E+01	+2.36053716E+01	-9.37443007E-02	+2.09859653E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
5.625000	+2.31534404E+01	+2.36087733E+01	-9.35793349E-02	+2.12433390E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
5.703125	+2.31568041E+01	+2.36122130E+01	-9.34123735E-02	+2.14968093E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
5.781250	+2.31602044E+01	+2.36156902E+01	-9.32434472E-02	+2.17463332E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
5.859375	+2.31636411E+01	+2.36192048E+01	-9.30725870E-02	+2.19918723E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
5.937500	+2.31671139E+01	+2.36227563E+01	-9.28998242E-02	+2.22333919E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
6.015625	+2.31706223E+01	+2.36263443E+01	-9.27251903E-02	+2.24708617E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
6.093750	+2.31741662E+01	+2.36299686E+01	-9.25487170E-02	+2.27042548E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
6.171875	+2.31777450E+01	+2.36336287E+01	-9.23704363E-02	+2.29335483E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
6.250000	+2.31813586E+01	+2.36373244E+01	-9.21903803E-02	+2.31587228E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
6.328125	+2.31850065E+01	+2.36410552E+01	-9.20085813E-02	+2.33797624E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
6.406250	+2.31886885E+01	+2.36448209E+01	-9.18250715E-02	+2.35966540E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
6.484375	+2.31924042E+01	+2.36486210E+01	-9.16398835E-02	+2.38093883E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
6.562500	+2.31961532E+01	+2.36524552E+01	-9.14530498E-02	+2.40179584E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
6.640625	+2.31999352E+01	+2.36563232E+01	-9.12646029E-02	+2.42223608E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
6.718750	+2.32037499E+01	+2.36602247E+01	-9.10745754E-02	+2.44225941E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
6.796875	+2.32075969E+01	+2.36641591E+01	-9.08829999E-02	+2.46186600E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
6.875000	+2.32114759E+01	+2.36681263E+01	-9.06899089E-02	+2.48105627E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
6.953125	+2.32153865E+01	+2.36721258E+01	-9.04953349E-02	+2.49983086E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
7.031250	+2.32193285E+01	+2.36761574E+01	-9.02993103E-02	+2.51819066E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
7.109375	+2.32233015E+01	+2.36802205E+01	-9.01018676E-02	+2.53613681E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
7.187500	+2.32273050E+01	+2.36843149E+01	-8.99030389E-02	+2.55367064E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
7.265625	+2.32313389E+01	+2.36884403E+01	-8.97028565E-02	+2.57079372E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
7.343750	+2.32354027E+01	+2.36925962E+01	-8.95013524E-02	+2.58750782E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
7.421875	+2.32394962E+01	+2.36967824E+01	-8.92985584E-02	+2.60381492E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
7.500000	+2.32436188E+01	+2.37009984E+01	-8.90945063E-02	+2.61971720E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
7.578125	+2.32477705E+01	+2.37052439E+01	-8.88892276E-02	+2.63521702E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
7.656250	+2.32519507E+01	+2.37095186E+01	-8.86827537E-02	+2.65031694E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
7.734375	+2.32561591E+01	+2.37138221E+01	-8.84751156E-02	+2.66521757E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
1.953125	+2.30423960E+01	+2.34953628E+01	-9.87892854E-02	+6.66369497E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
1.992188	+2.30430422E+01	+2.34960209E+01	-9.87629528E-02	+6.81861265E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.031250	+2.30437008E+01	+2.34966917E+01	-9.87360150E-02	+6.97388429E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.070312	+2.30443718E+01	+2.34973752E+01	-9.87084693E-02	+7.12985339E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.109375	+2.30450551E+01	+2.34980713E+01	-9.86803130E-02	+7.28649845E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.148438	+2.30457508E+01	+2.34987800E+01	-9.86515435E-02	+7.44379760E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.187500	+2.30464587E+01	+2.34995012E+01	-9.86221583E-02	+7.60172858E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.226562	+2.30471789E+01	+2.35002350E+01	-9.85921550E-02	+7.76026864E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.265625	+2.30479114E+01	+2.35009814E+01	-9.85615312E-02	+7.91939479E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.304688	+2.30486561E+01	+2.35017402E+01	-9.85302847E-02	+8.07908355E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.343750	+2.30494130E+01	+2.35025116E+01	-9.84984134E-02	+8.23931144E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.382812	+2.30501821E+01	+2.35032954E+01	-9.84659151E-02	+8.40005429E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.421875	+2.30509633E+01	+2.35040916E+01	-9.84327880E-02	+8.56128777E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.460938	+2.30517567E+01	+2.35049003E+01	-9.83990301E-02	+8.72298756E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.500000	+2.30525622E+01	+2.35057213E+01	-9.83646396E-02	+8.88512896E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.539062	+2.30533797E+01	+2.35065547E+01	-9.83296150E-02	+9.04768703E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.578125	+2.30542093E+01	+2.35074005E+01	-9.82939546E-02	+9.21063659E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.617188	+2.30550509E+01	+2.35082585E+01	-9.82576569E-02	+9.37395245E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.656250	+2.30559045E+01	+2.35091289E+01	-9.82207206E-02	+9.53760918E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.695312	+2.30567700E+01	+2.35100115E+01	-9.81831443E-02	+9.70158137E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.734375	+2.30576475E+01	+2.35109063E+01	-9.81449270E-02	+9.86584342E-04	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.773438	+2.30585370E+01	+2.35118133E+01	-9.81060674E-02	+1.00303695E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.812500	+2.30594383E+01	+2.35127325E+01	-9.80665647E-02	+1.01951340E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.851562	+2.30603514E+01	+2.35136639E+01	-9.80264179E-02	+1.03601111E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.890625	+2.30612764E+01	+2.35146073E+01	-9.79856263E-02	+1.05252750E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.929688	+2.30622132E+01	+2.35155629E+01	-9.79441892E-02	+1.06905999E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
2.968750	+2.30631617E+01	+2.35165305E+01	-9.79021060E-02	+1.08560602E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.007812	+2.30641220E+01	+2.35175102E+01	-9.78593762E-02	+1.10216300E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.046875	+2.30650939E+01	+2.35185018E+01	-9.78159995E-02	+1.11872836E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.085938	+2.30660776E+01	+2.35195054E+01	-9.77719756E-02	+1.13529957E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.125000	+2.30670729E+01	+2.35205210E+01	-9.77273043E-02	+1.15187405E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.164062	+2.30680798E+01	+2.35215485E+01	-9.76819854E-02	+1.16844930E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.203125	+2.30690983E+01	+2.35225878E+01	-9.76360192E-02	+1.18502279E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.242188	+2.30701284E+01	+2.35236390E+01	-9.75894055E-02	+1.20159202E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.281250	+2.30711700E+01	+2.35247020E+01	-9.75421448E-02	+1.21815451E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.320312	+2.30722230E+01	+2.35257768E+01	-9.74942372E-02	+1.23470781E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.359375	+2.30732876E+01	+2.35268634E+01	-9.74456832E-02	+1.25124947E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.398438	+2.30743635E+01	+2.35279616E+01	-9.73964833E-02	+1.26777709E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.437500	+2.30754509E+01	+2.35290716E+01	-9.73466381E-02	+1.28428828E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.476562	+2.30765496E+01	+2.35301932E+01	-9.72961483E-02	+1.30078068E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.515625	+2.30776596E+01	+2.35313265E+01	-9.72450147E-02	+1.31725196E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.554688	+2.30787810E+01	+2.35324713E+01	-9.71932380E-02	+1.33369984E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.593750	+2.30799136E+01	+2.35336277E+01	-9.71408194E-02	+1.35012202E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.632812	+2.30810574E+01	+2.35347956E+01	-9.70877597E-02	+1.36651629E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.671875	+2.30822124E+01	+2.35359750E+01	-9.70340603E-02	+1.38288046E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.710938	+2.30833786E+01	+2.35371658E+01	-9.69797222E-02	+1.39921234E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.750000	+2.30845559E+01	+2.35383681E+01	-9.69247468E-02	+1.41550981E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.789062	+2.30857443E+01	+2.35395817E+01	-9.68691355E-02	+1.43177077E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.828125	+2.30869438E+01	+2.35408067E+01	-9.68128897E-02	+1.44799318E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02
3.867188	+2.30881543E+01	+2.35420430E+01	-9.67560110E-02	+1.46419579E-03	+6.57175270E+01	+7.08761923E+02	+9.27215824E-02	+1.00000000E+00	+0.00000000E+00	+1.16031819E+01	+7.06890081E+02	+1.64144075E-02


==> anc/otoc_to_plot_supersymmetric_M800_L1.6242_n200_beta2.0000.dat <==
100.000000	+6.04968399E+01	+6.57085401E+01	+2.34405332E+00	+7.83885746E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
102.000000	+6.28580837E+01	+6.81521951E+01	+2.35974232E+00	+7.85014147E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
104.000000	+6.53645224E+01	+7.07424694E+01	+2.37545388E+00	+7.65221982E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
106.000000	+6.80021816E+01	+7.34608453E+01	+2.39035120E+00	+7.47121814E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
108.000000	+7.07385231E+01	+7.62796150E+01	+2.40533876E+00	+8.01335753E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
110.000000	+7.35316597E+01	+7.91681266E+01	+2.42240463E+00	+8.73391491E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
112.000000	+7.63577088E+01	+8.20958035E+01	+2.44027442E+00	+9.32151311E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
114.000000	+7.91834419E+01	+8.50340376E+01	+2.45969068E+00	+9.88630592E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
116.000000	+8.19847697E+01	+8.79543252E+01	+2.47981964E+00	+1.05688835E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
118.000000	+8.47244051E+01	+9.08276406E+01	+2.50196621E+00	+1.12390138E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
120.000000	+8.73815292E+01	+9.36255761E+01	+2.52477569E+00	+1.18565523E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
122.000000	+8.99221576E+01	+9.63218200E+01	+2.54939242E+00	+1.22631899E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
124.000000	+9.23367417E+01	+9.88947128E+01	+2.57382845E+00	+1.22182402E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
126.000000	+9.46101844E+01	+1.01330386E+02	+2.59826538E+00	+1.19172219E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
128.000000	+9.67461071E+01	+1.03624260E+02	+2.62149734E+00	+1.14699718E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
130.000000	+9.87425434E+01	+1.05778250E+02	+2.64414527E+00	+1.12390549E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
132.000000	+1.00604108E+02	+1.07798533E+02	+2.66645356E+00	+1.09763709E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
134.000000	+1.02339640E+02	+1.09691134E+02	+2.68805075E+00	+1.07954478E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
136.000000	+1.03948627E+02	+1.11460526E+02	+2.70963535E+00	+1.07859815E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
138.000000	+1.05433609E+02	+1.13109217E+02	+2.73119468E+00	+1.06738999E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
140.000000	+1.06799157E+02	+1.14638726E+02	+2.75233095E+00	+1.04992032E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
142.000000	+1.08045430E+02	+1.16050253E+02	+2.77319149E+00	+1.03772269E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
144.000000	+1.09173136E+02	+1.17344964E+02	+2.79383986E+00	+1.02800654E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
146.000000	+1.10181432E+02	+1.18522277E+02	+2.81431175E+00	+1.00105017E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
148.000000	+1.11074641E+02	+1.19580325E+02	+2.83388187E+00	+9.55020267E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
150.000000	+1.11851787E+02	+1.20517424E+02	+2.85251256E+00	+9.01604284E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
152.000000	+1.12517008E+02	+1.21335041E+02	+2.86994604E+00	+8.35796096E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
154.000000	+1.13074839E+02	+1.22035081E+02	+2.88594441E+00	+7.85320040E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
156.000000	+1.13522736E+02	+1.22622164E+02	+2.90135884E+00	+7.62232196E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
158.000000	+1.13866366E+02	+1.23104006E+02	+2.91643370E+00	+7.52472343E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
160.000000	+1.14113042E+02	+1.23490517E+02	+2.93145773E+00	+7.50488300E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
162.000000	+1.14273300E+02	+1.23792454E+02	+2.94645323E+00	+7.45023627E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
164.000000	+1.14362852E+02	+1.24023991E+02	+2.96125868E+00	+7.32043699E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
166.000000	+1.14399146E+02	+1.24201160E+02	+2.97573498E+00	+7.28936642E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
168.000000	+1.14390900E+02	+1.24337879E+02	+2.99041614E+00	+7.32769902E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
170.000000	+1.14354400E+02	+1.24447970E+02	+3.00504577E+00	+7.24265954E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
172.000000	+1.14306208E+02	+1.24545573E+02	+3.01938678E+00	+7.11840765E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
174.000000	+1.14257013E+02	+1.24642114E+02	+3.03351940E+00	+6.85098662E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
176.000000	+1.14219965E+02	+1.24743810E+02	+3.04679073E+00	+6.50985323E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
178.000000	+1.14191456E+02	+1.24850531E+02	+3.05955882E+00	+6.10445955E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
180.000000	+1.14171088E+02	+1.24955065E+02	+3.07120857E+00	+5.70725514E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
182.000000	+1.14141889E+02	+1.25047099E+02	+3.08238784E+00	+5.38934561E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
184.000000	+1.14099056E+02	+1.25118031E+02	+3.09276595E+00	+5.18385627E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
186.000000	+1.14032035E+02	+1.25165730E+02	+3.10312326E+00	+5.15036850E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
188.000000	+1.13940090E+02	+1.25188426E+02	+3.11336742E+00	+5.25109764E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
190.000000	+1.13815431E+02	+1.25185456E+02	+3.12412765E+00	+5.42774911E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
192.000000	+1.13665054E+02	+1.25160273E+02	+3.13507842E+00	+5.61067871E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
194.000000	+1.13486964E+02	+1.25115047E+02	+3.14657037E+00	+5.73309491E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
196.000000	+1.13293248E+02	+1.25055126E+02	+3.15801080E+00	+5.75955164E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
198.000000	+1.13088196E+02	+1.24987279E+02	+3.16960857E+00	+5.83822193E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
50.000000	+1.09960585E+02	+1.13866538E+02	+2.05564889E+00	+1.66846543E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
51.000000	+1.06186141E+02	+1.10150363E+02	+2.07045687E+00	+1.29313026E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
52.000000	+1.02529923E+02	+1.06538212E+02	+2.08151150E+00	+1.05843615E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
53.000000	+9.89833209E+01	+1.03032355E+02	+2.09162559E+00	+9.31337586E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
54.000000	+9.55507933E+01	+9.96344428E+01	+2.10013825E+00	+7.96084017E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
55.000000	+9.22319246E+01	+9.63459423E+01	+2.10754727E+00	+7.14898096E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
56.000000	+8.90258281E+01	+9.31682849E+01	+2.11443621E+00	+6.35481723E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
57.000000	+8.59360000E+01	+9.01026391E+01	+2.12025691E+00	+6.05123818E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
58.000000	+8.29574462E+01	+8.71503416E+01	+2.12653869E+00	+5.71923223E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
59.000000	+8.00981004E+01	+8.43126731E+01	+2.13169537E+00	+5.04570915E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
60.000000	+7.73554732E+01	+8.15908950E+01	+2.13663010E+00	+4.74548866E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
61.000000	+7.47314411E+01	+7.89862046E+01	+2.14118635E+00	+4.66331918E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
62.000000	+7.22246447E+01	+7.64997535E+01	+2.14595674E+00	+4.37859424E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
63.000000	+6.98401172E+01	+7.41323040E+01	+2.14994354E+00	+4.10467991E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
64.000000	+6.75740215E+01	+7.18843707E+01	+2.15416610E+00	+4.23686848E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
65.000000	+6.54277535E+01	+6.97564658E+01	+2.15841727E+00	+4.29560962E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
66.000000	+6.34019628E+01	+6.77495027E+01	+2.16275732E+00	+4.26504588E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
67.000000	+6.14990101E+01	+6.58648046E+01	+2.16694737E+00	+4.23174571E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
68.000000	+5.97194307E+01	+6.41039221E+01	+2.17122081E+00	+4.50477611E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
69.000000	+5.80630962E+01	+6.24684023E+01	+2.17595692E+00	+4.84879648E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
70.000000	+5.65327357E+01	+6.09599530E+01	+2.18091841E+00	+5.07448013E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
71.000000	+5.51302073E+01	+5.95804503E+01	+2.18610588E+00	+5.17604943E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
72.000000	+5.38584296E+01	+5.83317158E+01	+2.19127050E+00	+5.12964604E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
73.000000	+5.27189548E+01	+5.72150891E+01	+2.19636517E+00	+5.16407182E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
74.000000	+5.17118056E+01	+5.62315320E+01	+2.20159865E+00	+5.19575853E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
75.000000	+5.08381776E+01	+5.53812772E+01	+2.20675669E+00	+4.94208928E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
76.000000	+5.00983909E+01	+5.46630127E+01	+2.21148283E+00	+4.35776837E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
77.000000	+4.94910673E+01	+5.40739355E+01	+2.21547222E+00	+3.68192123E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
78.000000	+4.90117992E+01	+5.36101581E+01	+2.21884667E+00	+3.11095919E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
79.000000	+4.86551549E+01	+5.32666262E+01	+2.22169414E+00	+2.74328666E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
80.000000	+4.84143772E+01	+5.30380347E+01	+2.22433324E+00	+2.84362886E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
81.000000	+4.82815927E+01	+5.29193654E+01	+2.22738140E+00	+3.10227207E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
82.000000	+4.82533320E+01	+5.29057664E+01	+2.23053779E+00	+3.23974066E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
83.000000	+4.83250229E+01	+5.29929435E+01	+2.23386088E+00	+3.49420860E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
84.000000	+4.84916791E+01	+5.31767405E+01	+2.23752620E+00	+3.71331156E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
85.000000	+4.87499640E+01	+5.34526805E+01	+2.24128750E+00	+3.89614611E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
86.000000	+4.90944419E+01	+5.38161533E+01	+2.24531850E+00	+4.19085293E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
87.000000	+4.95202859E+01	+5.42625849E+01	+2.24966921E+00	+4.64117187E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
88.000000	+5.00216896E+01	+5.47874336E+01	+2.25460084E+00	+5.16730774E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
89.000000	+5.05945720E+01	+5.53861349E+01	+2.26000383E+00	+5.52258101E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
90.000000	+5.12356434E+01	+5.60543175E+01	+2.26564600E+00	+5.97821081E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
91.000000	+5.19385202E+01	+5.67877170E+01	+2.27196025E+00	+6.30211239E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
92.000000	+5.27023590E+01	+5.75821532E+01	+2.27825023E+00	+6.85190469E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
93.000000	+5.35173880E+01	+5.84334946E+01	+2.28566406E+00	+7.13508825E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
94.000000	+5.43878106E+01	+5.93377396E+01	+2.29252040E+00	+7.42123928E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
95.000000	+5.53016645E+01	+6.02912825E+01	+2.30050654E+00	+7.94117903E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
96.000000	+5.62618201E+01	+6.12909932E+01	+2.30840276E+00	+8.42223669E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
97.000000	+5.72599830E+01	+6.23343603E+01	+2.31735101E+00	+8.93973241E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
98.000000	+5.82993585E+01	+6.34192592E+01	+2.32628223E+00	+8.45095525E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
99.000000	+5.93834177E+01	+6.45442906E+01	+2.33425292E+00	+7.49043151E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
25.000000	+2.12374144E+02	+2.13794516E+02	+1.04406604E+00	+5.99022681E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
25.500000	+2.11076225E+02	+2.12539661E+02	+1.07393382E+00	+5.95688277E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
26.000000	+2.09706261E+02	+2.11213813E+02	+1.10363487E+00	+5.92815068E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
26.500000	+2.08265696E+02	+2.09818509E+02	+1.13321532E+00	+5.89479246E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
27.000000	+2.06756571E+02	+2.08355663E+02	+1.16258280E+00	+5.84778612E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
27.500000	+2.05181198E+02	+2.06827523E+02	+1.19169319E+00	+5.80184976E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
28.000000	+2.03541984E+02	+2.05236596E+02	+1.22060129E+00	+5.75219924E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
28.500000	+2.01841761E+02	+2.03585563E+02	+1.24921518E+00	+5.69909166E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
29.000000	+2.00083222E+02	+2.01877217E+02	+1.27759221E+00	+5.64819605E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
29.500000	+1.98269314E+02	+2.00114444E+02	+1.30569714E+00	+5.58793270E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
30.000000	+1.96403098E+02	+1.98300194E+02	+1.33347154E+00	+5.52941266E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
30.500000	+1.94487421E+02	+1.96437450E+02	+1.36099127E+00	+5.46704578E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
31.000000	+1.92525521E+02	+1.94529220E+02	+1.38814200E+00	+5.39594439E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
31.500000	+1.90520390E+02	+1.92578532E+02	+1.41495071E+00	+5.32598684E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
32.000000	+1.88475115E+02	+1.90588423E+02	+1.44140186E+00	+5.24159523E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
32.500000	+1.86393031E+02	+1.88561929E+02	+1.46736666E+00	+5.15430499E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
33.000000	+1.84276981E+02	+1.86502072E+02	+1.49294491E+00	+5.06573954E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
33.500000	+1.82130249E+02	+1.84411849E+02	+1.51802406E+00	+4.97134340E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
34.000000	+1.79955720E+02	+1.82294223E+02	+1.54265835E+00	+4.88428921E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
34.500000	+1.77756307E+02	+1.80152113E+02	+1.56686695E+00	+4.79004430E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
35.000000	+1.75535142E+02	+1.77988386E+02	+1.59055879E+00	+4.69328165E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
35.500000	+1.73294921E+02	+1.75805849E+02	+1.61379977E+00	+4.59047266E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
36.000000	+1.71038760E+02	+1.73607245E+02	+1.63646352E+00	+4.48747608E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
36.500000	+1.68769064E+02	+1.71395236E+02	+1.65867453E+00	+4.38273526E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
37.000000	+1.66488851E+02	+1.69172410E+02	+1.68029087E+00	+4.26204732E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
37.500000	+1.64200751E+02	+1.66941271E+02	+1.70129500E+00	+4.14331022E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
38.000000	+1.61907147E+02	+1.64704229E+02	+1.72172397E+00	+4.01553136E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
38.500000	+1.59610808E+02	+1.62463614E+02	+1.74145031E+00	+3.91232885E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
39.000000	+1.57312964E+02	+1.60221646E+02	+1.76084726E+00	+3.81000224E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
39.500000	+1.55016869E+02	+1.57980464E+02	+1.77955034E+00	+3.69328884E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
40.000000	+1.52723991E+02	+1.55742107E+02	+1.79778015E+00	+3.60495919E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
40.500000	+1.50436117E+02	+1.53508498E+02	+1.81559993E+00	+3.51346430E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
41.000000	+1.48155447E+02	+1.51281489E+02	+1.83291479E+00	+3.43558910E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
41.500000	+1.45883033E+02	+1.49062802E+02	+1.84995582E+00	+3.34642044E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
42.000000	+1.43621653E+02	+1.46854076E+02	+1.86637900E+00	+3.21698191E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
42.500000	+1.41373141E+02	+1.44656866E+02	+1.88212564E+00	+3.10103749E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
43.000000	+1.39138370E+02	+1.42472601E+02	+1.89738937E+00	+2.95906112E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
43.500000	+1.36920295E+02	+1.40302639E+02	+1.91171625E+00	+2.81515181E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
44.000000	+1.34718836E+02	+1.38148265E+02	+1.92554089E+00	+2.72419679E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
44.500000	+1.32534900E+02	+1.36010652E+02	+1.93895822E+00	+2.64320952E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
45.000000	+1.30369629E+02	+1.33890913E+02	+1.95197298E+00	+2.56474165E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
45.500000	+1.28224027E+02	+1.31790076E+02	+1.96460563E+00	+2.49632676E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
46.000000	+1.26098805E+02	+1.29709098E+02	+1.97693625E+00	+2.43678384E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
46.500000	+1.23994858E+02	+1.27648872E+02	+1.98897347E+00	+2.35661769E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
47.000000	+1.21913785E+02	+1.25610170E+02	+2.00050243E+00	+2.23585488E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
47.500000	+1.19857096E+02	+1.23593729E+02	+2.01133202E+00	+2.08267865E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
48.000000	+1.17826037E+02	+1.21600213E+02	+2.02132922E+00	+1.92236311E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
48.500000	+1.15821060E+02	+1.19630219E+02	+2.03055565E+00	+1.77773868E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
49.000000	+1.13842415E+02	+1.17684285E+02	+2.03910660E+00	+1.68210587E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
49.500000	+1.11889123E+02	+1.15762899E+02	+2.04737671E+00	+1.62593731E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
12.500000	+2.21824355E+02	+2.22532252E+02	+3.47689871E-01	+4.93675298E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
12.750000	+2.22010967E+02	+2.22727679E+02	+3.60065724E-01	+4.96392953E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
13.000000	+2.22185398E+02	+2.22911084E+02	+3.72509519E-01	+4.97284916E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
13.250000	+2.22347481E+02	+2.23082236E+02	+3.84929970E-01	+4.99341312E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
13.500000	+2.22496872E+02	+2.23240905E+02	+3.97476584E-01	+5.05379040E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
13.750000	+2.22633309E+02	+2.23386868E+02	+4.10198922E-01	+5.11075829E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
14.000000	+2.22756620E+02	+2.23519911E+02	+4.23030376E-01	+5.14532447E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
14.250000	+2.22866619E+02	+2.23639816E+02	+4.35925544E-01	+5.15836844E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
14.500000	+2.22963139E+02	+2.23746372E+02	+4.48822218E-01	+5.16895158E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
14.750000	+2.23045929E+02	+2.23839370E+02	+4.61770302E-01	+5.21207437E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
15.000000	+2.23114688E+02	+2.23918600E+02	+4.74882590E-01	+5.26834279E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
15.250000	+2.23169241E+02	+2.23983860E+02	+4.88112016E-01	+5.29302512E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
15.500000	+2.23209477E+02	+2.24034949E+02	+5.01347715E-01	+5.29323698E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
15.750000	+2.23235202E+02	+2.24071668E+02	+5.14578201E-01	+5.29998246E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
16.000000	+2.23246177E+02	+2.24093816E+02	+5.27847628E-01	+5.32545221E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
16.250000	+2.23242159E+02	+2.24101198E+02	+5.41205462E-01	+5.37139605E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
16.500000	+2.23222906E+02	+2.24093619E+02	+5.54704608E-01	+5.40906824E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
16.750000	+2.23188302E+02	+2.24070890E+02	+5.68250803E-01	+5.40964161E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
17.000000	+2.23138235E+02	+2.24032821E+02	+5.81752816E-01	+5.41444614E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
17.250000	+2.23072413E+02	+2.23979221E+02	+5.95323034E-01	+5.45153086E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
17.500000	+2.22990601E+02	+2.23909906E+02	+6.09010470E-01	+5.48563791E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
17.750000	+2.22892670E+02	+2.23824695E+02	+6.22751224E-01	+5.50356925E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
18.000000	+2.22778453E+02	+2.23723408E+02	+6.36528316E-01	+5.50945741E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
18.250000	+2.22647811E+02	+2.23605867E+02	+6.50298511E-01	+5.50889528E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
18.500000	+2.22500558E+02	+2.23471902E+02	+6.64072793E-01	+5.53063863E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
18.750000	+2.22336422E+02	+2.23321341E+02	+6.77951704E-01	+5.57291633E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
19.000000	+2.22155229E+02	+2.23154020E+02	+6.91937374E-01	+5.59771735E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
19.250000	+2.21956905E+02	+2.22969780E+02	+7.05940290E-01	+5.60164037E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
19.500000	+2.21741306E+02	+2.22768466E+02	+7.19945576E-01	+5.61271207E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
19.750000	+2.21508224E+02	+2.22549926E+02	+7.34003851E-01	+5.64069413E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
20.000000	+2.21257474E+02	+2.22314016E+02	+7.48149047E-01	+5.68428266E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
20.250000	+2.20988864E+02	+2.22060599E+02	+7.62425264E-01	+5.72829223E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
20.500000	+2.20702299E+02	+2.21789540E+02	+7.76790508E-01	+5.74904866E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
20.750000	+2.20397724E+02	+2.21500712E+02	+7.91170507E-01	+5.76976836E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
21.000000	+2.20074931E+02	+2.21193995E+02	+8.05639350E-01	+5.81449156E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
21.250000	+2.19733747E+02	+2.20869272E+02	+8.20242965E-01	+5.85842144E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
21.500000	+2.19374113E+02	+2.20526441E+02	+8.34931457E-01	+5.89011460E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
21.750000	+2.18995938E+02	+2.20165403E+02	+8.49693538E-01	+5.91243022E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
22.000000	+2.18599173E+02	+2.19786074E+02	+8.64493608E-01	+5.92413423E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
22.250000	+2.18183755E+02	+2.19388379E+02	+8.79314209E-01	+5.94482308E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
22.500000	+2.17749541E+02	+2.18972252E+02	+8.94217724E-01	+5.97971066E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
22.750000	+2.17296460E+02	+2.18537644E+02	+9.09212763E-01	+5.99940244E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
23.000000	+2.16824578E+02	+2.18084522E+02	+9.24214736E-01	+5.99582036E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
23.250000	+2.16333911E+02	+2.17612867E+02	+9.39191864E-01	+5.99215752E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
23.500000	+2.15824414E+02	+2.17122678E+02	+9.54175523E-01	+5.99504604E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
23.750000	+2.15296099E+02	+2.16613973E+02	+9.69167095E-01	+6.00137614E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
24.000000	+2.14748973E+02	+2.16086785E+02	+9.84182404E-01	+6.00715607E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
24.250000	+2.14183109E+02	+2.15541167E+02	+9.99202875E-01	+5.99688324E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
24.500000	+2.13598657E+02	+2.14977190E+02	+1.01416682E+00	+5.98110050E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
24.750000	+2.12995654E+02	+2.14394939E+02	+1.02910838E+00	+5.97214526E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
6.250000	+2.14053996E+02	+2.14599959E+02	+8.79437129E-02	+3.23930678E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
6.375000	+2.14246911E+02	+2.14795107E+02	+9.20242037E-02	+3.28947852E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
6.500000	+2.14439428E+02	+2.14989900E+02	+9.61674092E-02	+3.33353802E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
6.625000	+2.14631455E+02	+2.15184238E+02	+1.00358049E-01	+3.36465087E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
6.750000	+2.14822902E+02	+2.15378024E+02	+1.04579036E-01	+3.38678052E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
6.875000	+2.15013680E+02	+2.15571163E+02	+1.08825000E-01	+3.41195482E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
7.000000	+2.15203689E+02	+2.15763566E+02	+1.13108923E-01	+3.45223014E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
7.125000	+2.15392829E+02	+2.15955145E+02	+1.17455575E-01	+3.51120425E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
7.250000	+2.15581003E+02	+2.16145816E+02	+1.21886934E-01	+3.58148731E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
7.375000	+2.15768124E+02	+2.16335498E+02	+1.26409294E-01	+3.64914485E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
7.500000	+2.15954123E+02	+2.16524113E+02	+1.31009796E-01	+3.70225327E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
7.625000	+2.16138938E+02	+2.16711587E+02	+1.35664927E-01	+3.73800944E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
7.750000	+2.16322505E+02	+2.16897846E+02	+1.40354820E-01	+3.76258020E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
7.875000	+2.16504758E+02	+2.17082819E+02	+1.45071377E-01	+3.78439124E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
8.000000	+2.16685628E+02	+2.17266438E+02	+1.49815798E-01	+3.80864276E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
8.125000	+2.16865046E+02	+2.17448637E+02	+1.54592984E-01	+3.83713670E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
8.250000	+2.17042944E+02	+2.17629352E+02	+1.59408640E-01	+3.87021012E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
8.375000	+2.17219256E+02	+2.17808521E+02	+1.64268510E-01	+3.90828731E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
8.500000	+2.17393917E+02	+2.17986083E+02	+1.69179358E-01	+3.95250078E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
8.625000	+2.17566862E+02	+2.18161979E+02	+1.74149762E-01	+4.00298712E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
8.750000	+2.17738030E+02	+2.18336152E+02	+1.79186826E-01	+4.05547984E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
8.875000	+2.17907366E+02	+2.18508548E+02	+1.84288461E-01	+4.10036559E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
9.000000	+2.18074829E+02	+2.18679114E+02	+1.89437740E-01	+4.12797062E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
9.125000	+2.18240382E+02	+2.18847799E+02	+1.94608388E-01	+4.13741489E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
9.250000	+2.18403986E+02	+2.19014554E+02	+1.99781277E-01	+4.14017954E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
9.375000	+2.18565590E+02	+2.19179328E+02	+2.04958837E-01	+4.15277009E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
9.500000	+2.18725132E+02	+2.19342072E+02	+2.10163202E-01	+4.18411500E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
9.625000	+2.18882549E+02	+2.19502740E+02	+2.15419124E-01	+4.23006219E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
9.750000	+2.19037786E+02	+2.19661285E+02	+2.20738358E-01	+4.27978228E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
9.875000	+2.19190801E+02	+2.19817664E+02	+2.26118580E-01	+4.32573822E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
10.000000	+2.19341556E+02	+2.19971834E+02	+2.31552703E-01	+4.36693025E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
10.125000	+2.19490011E+02	+2.20123754E+02	+2.37035905E-01	+4.40429582E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
10.250000	+2.19636126E+02	+2.20273383E+02	+2.42563443E-01	+4.43540287E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
10.375000	+2.19779869E+02	+2.20420679E+02	+2.48124413E-01	+4.45592422E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
10.500000	+2.19921208E+02	+2.20565603E+02	+2.53703253E-01	+4.46677130E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
10.625000	+2.20060111E+02	+2.20708116E+02	+2.59291341E-01	+4.47756658E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
10.750000	+2.20196532E+02	+2.20848181E+02	+2.64897170E-01	+4.50107047E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
10.875000	+2.20330421E+02	+2.20985759E+02	+2.70544017E-01	+4.54350720E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
11.000000	+2.20461723E+02	+2.21120815E+02	+2.76255938E-01	+4.59951580E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
11.125000	+2.20590394E+02	+2.21253312E+02	+2.82042806E-01	+4.65565413E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
11.250000	+2.20716406E+02	+2.21383215E+02	+2.87895073E-01	+4.69923096E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
11.375000	+2.20839738E+02	+2.21510490E+02	+2.93790884E-01	+4.72561399E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
11.500000	+2.20960369E+02	+2.21635102E+02	+2.99709108E-01	+4.73897427E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
11.625000	+2.21078274E+02	+2.21757019E+02	+3.05638320E-01	+4.74720688E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
11.750000	+2.21193420E+02	+2.21876208E+02	+3.11577125E-01	+4.75645408E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
11.875000	+2.21305772E+02	+2.21992637E+02	+3.17529455E-01	+4.76925812E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
12.000000	+2.21415293E+02	+2.22106272E+02	+3.23500271E-01	+4.78587931E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
12.125000	+2.21521950E+02	+2.22217082E+02	+3.29494153E-01	+4.80668078E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
12.250000	+2.21625705E+02	+2.22325036E+02	+3.35516972E-01	+4.83367844E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
12.375000	+2.21726519E+02	+2.22430103E+02	+3.41578349E-01	+4.86452413E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
3.125000	+2.09482740E+02	+2.09985677E+02	+5.85693919E-03	+1.92590821E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
3.187500	+2.09561054E+02	+2.10064602E+02	+7.06928519E-03	+1.95359899E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
3.250000	+2.09640285E+02	+2.10144452E+02	+8.29893793E-03	+1.98050743E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
3.312500	+2.09720405E+02	+2.10225200E+02	+9.54491948E-03	+2.00679930E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
3.375000	+2.09801388E+02	+2.10306821E+02	+1.08074371E-02	+2.03426206E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
3.437500	+2.09883206E+02	+2.10389286E+02	+1.20877471E-02	+2.06417626E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
3.500000	+2.09965832E+02	+2.10472571E+02	+1.33876574E-02	+2.09685437E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
3.562500	+2.10049241E+02	+2.10556649E+02	+1.47088150E-02	+2.13152082E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
3.625000	+2.10133405E+02	+2.10641496E+02	+1.60520584E-02	+2.16663904E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
3.687500	+2.10218300E+02	+2.10727084E+02	+1.74171138E-02	+2.20056256E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
3.750000	+2.10303900E+02	+2.10813391E+02	+1.88027616E-02	+2.23220391E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
3.812500	+2.10390183E+02	+2.10900390E+02	+2.02073687E-02	+2.26140274E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
3.875000	+2.10477124E+02	+2.10988057E+02	+2.16295150E-02	+2.28884578E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
3.937500	+2.10564699E+02	+2.11076367E+02	+2.30684259E-02	+2.31563132E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
4.000000	+2.10652884E+02	+2.11165297E+02	+2.45240542E-02	+2.34273334E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
4.062500	+2.10741653E+02	+2.11254822E+02	+2.59968426E-02	+2.37063315E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
4.125000	+2.10830983E+02	+2.11344918E+02	+2.74873456E-02	+2.39926815E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
4.187500	+2.10920851E+02	+2.11435562E+02	+2.89959278E-02	+2.42827013E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
4.250000	+2.11011234E+02	+2.11526730E+02	+3.05226833E-02	+2.45731581E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
4.312500	+2.11102108E+02	+2.11618401E+02	+3.20675726E-02	+2.48636850E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
4.375000	+2.11193451E+02	+2.11710552E+02	+3.36306439E-02	+2.51568152E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
4.437500	+2.11285241E+02	+2.11803161E+02	+3.52121745E-02	+2.54560438E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
4.500000	+2.11377457E+02	+2.11896206E+02	+3.68126494E-02	+2.57635913E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
4.562500	+2.11470076E+02	+2.11989666E+02	+3.84326234E-02	+2.60794342E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
4.625000	+2.11563076E+02	+2.12083519E+02	+4.00725786E-02	+2.64018689E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
4.687500	+2.11656437E+02	+2.12177745E+02	+4.17328570E-02	+2.67285921E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
4.750000	+2.11750139E+02	+2.12272324E+02	+4.34136527E-02	+2.70570926E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
4.812500	+2.11844159E+02	+2.12367233E+02	+4.51149936E-02	+2.73840479E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
4.875000	+2.11938480E+02	+2.12462455E+02	+4.68366586E-02	+2.77044004E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
4.937500	+2.12033081E+02	+2.12557969E+02	+4.85780436E-02	+2.80109945E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
5.000000	+2.12127943E+02	+2.12653756E+02	+5.03380330E-02	+2.82951593E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
5.062500	+2.12223049E+02	+2.12749797E+02	+5.21149385E-02	+2.85481140E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
5.125000	+2.12318381E+02	+2.12846074E+02	+5.39065472E-02	+2.87629225E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
5.187500	+2.12413922E+02	+2.12942568E+02	+5.57103038E-02	+2.89366556E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
5.250000	+2.12509657E+02	+2.13039262E+02	+5.75236292E-02	+2.90721722E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
5.312500	+2.12605568E+02	+2.13136138E+02	+5.93443254E-02	+2.91787130E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
5.375000	+2.12701639E+02	+2.13233179E+02	+6.11709683E-02	+2.92707524E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
5.437500	+2.12797852E+02	+2.13330368E+02	+6.30031694E-02	+2.93652489E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
5.500000	+2.12894192E+02	+2.13427687E+02	+6.48416244E-02	+2.94781072E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
5.562500	+2.12990640E+02	+2.13525121E+02	+6.66879328E-02	+2.96209116E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
5.625000	+2.13087180E+02	+2.13622654E+02	+6.85442383E-02	+2.97988307E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
5.687500	+2.13183792E+02	+2.13720267E+02	+7.04127866E-02	+3.00102379E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
5.750000	+2.13280461E+02	+2.13817947E+02	+7.22955181E-02	+3.02481278E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
5.812500	+2.13377170E+02	+2.13915677E+02	+7.41938026E-02	+3.05028676E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
5.875000	+2.13473903E+02	+2.14013443E+02	+7.61083765E-02	+3.07653463E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
5.937500	+2.13570645E+02	+2.14111228E+02	+7.80394709E-02	+3.10294378E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
6.000000	+2.13667383E+02	+2.14209019E+02	+7.99870563E-02	+3.12929847E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
6.062500	+2.13764100E+02	+2.14306802E+02	+8.19510940E-02	+3.15571160E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
6.125000	+2.13860784E+02	+2.14404561E+02	+8.39316958E-02	+3.18243290E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
6.187500	+2.13957421E+02	+2.14502285E+02	+8.59291351E-02	+3.20937307E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.562500	+2.07901468E+02	+2.08393905E+02	-1.52408143E-02	+8.91745494E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.593750	+2.07924567E+02	+2.08417142E+02	-1.49604447E-02	+9.02620470E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.625000	+2.07948066E+02	+2.08440781E+02	-1.46766765E-02	+9.13402346E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.656250	+2.07971964E+02	+2.08464821E+02	-1.43895682E-02	+9.24069266E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.687500	+2.07996257E+02	+2.08489257E+02	-1.40991332E-02	+9.34759981E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.718750	+2.08020943E+02	+2.08514087E+02	-1.38053432E-02	+9.45605012E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.750000	+2.08046017E+02	+2.08539308E+02	-1.35081301E-02	+9.56725231E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.781250	+2.08071477E+02	+2.08564917E+02	-1.32073899E-02	+9.68230803E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.812500	+2.08097320E+02	+2.08590910E+02	-1.29029859E-02	+9.80220528E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.843750	+2.08123543E+02	+2.08617285E+02	-1.25947521E-02	+9.92781522E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.875000	+2.08150141E+02	+2.08644038E+02	-1.22824974E-02	+1.00598924E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.906250	+2.08177112E+02	+2.08671165E+02	-1.19660088E-02	+1.01990747E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.937500	+2.08204453E+02	+2.08698664E+02	-1.16450552E-02	+1.03458853E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.968750	+2.08232160E+02	+2.08726532E+02	-1.13193910E-02	+1.05007354E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
2.000000	+2.08260229E+02	+2.08754765E+02	-1.09887593E-02	+1.06639302E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
2.031250	+2.08288657E+02	+2.08783359E+02	-1.06528954E-02	+1.08356786E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
2.062500	+2.08317441E+02	+2.08812312E+02	-1.03115294E-02	+1.10161071E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
2.093750	+2.08346578E+02	+2.08841620E+02	-9.96438866E-03	+1.12052776E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
2.125000	+2.08376062E+02	+2.08871280E+02	-9.61119951E-03	+1.14032034E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
2.156250	+2.08405892E+02	+2.08901288E+02	-9.25168845E-03	+1.16098615E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
2.187500	+2.08436064E+02	+2.08931641E+02	-8.88558317E-03	+1.18251977E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
2.218750	+2.08466574E+02	+2.08962336E+02	-8.51261359E-03	+1.20491222E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
2.250000	+2.08497418E+02	+2.08993368E+02	-8.13251303E-03	+1.22814975E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
2.281250	+2.08528593E+02	+2.09024736E+02	-7.74502000E-03	+1.25221196E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
2.312500	+2.08560096E+02	+2.09056435E+02	-7.34988056E-03	+1.27706973E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
2.343750	+2.08591923E+02	+2.09088462E+02	-6.94685141E-03	+1.30268330E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
2.375000	+2.08624071E+02	+2.09120813E+02	-6.53570350E-03	+1.32900065E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
2.406250	+2.08656535E+02	+2.09153486E+02	-6.11622600E-03	+1.35595666E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
2.437500	+2.08689313E+02	+2.09186477E+02	-5.68823058E-03	+1.38347292E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
2.468750	+2.08722401E+02	+2.09219782E+02	-5.25155543E-03	+1.41145838E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
2.500000	+2.08755795E+02	+2.09253397E+02	-4.80606909E-03	+1.43981088E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
2.531250	+2.08789492E+02	+2.09287321E+02	-4.35167363E-03	+1.46841932E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
2.562500	+2.08823488E+02	+2.09321548E+02	-3.88830702E-03	+1.49716654E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
2.593750	+2.08857781E+02	+2.09356076E+02	-3.41594454E-03	+1.52593252E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
2.625000	+2.08892366E+02	+2.09390901E+02	-2.93459919E-03	+1.55459755E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
2.656250	+2.08927240E+02	+2.09426019E+02	-2.44432107E-03	+1.58304518E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
2.687500	+2.08962400E+02	+2.09461428E+02	-1.94519596E-03	+1.61116450E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
2.718750	+2.08997842E+02	+2.09497124E+02	-1.43734326E-03	+1.63885168E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
2.750000	+2.09033563E+02	+2.09533103E+02	-9.20913657E-04	+1.66601055E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
2.781250	+2.09069559E+02	+2.09569361E+02	-3.96086665E-04	+1.69255250E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
2.812500	+2.09105828E+02	+2.09605896E+02	+1.36931653E-04	+1.71839574E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
2.843750	+2.09142365E+02	+2.09642704E+02	+6.77910673E-04	+1.74346428E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
2.875000	+2.09179167E+02	+2.09679781E+02	+1.22659683E-03	+1.76768694E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
2.906250	+2.09216232E+02	+2.09717124E+02	+1.78271501E-03	+1.79099688E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
2.937500	+2.09253555E+02	+2.09754729E+02	+2.34596988E-03	+1.81333210E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
2.968750	+2.09291133E+02	+2.09792594E+02	+2.91604757E-03	+1.83463723E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
3.000000	+2.09328964E+02	+2.09830713E+02	+3.49261815E-03	+1.85486703E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
3.031250	+2.09367043E+02	+2.09869085E+02	+4.07533947E-03	+1.87399159E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
3.062500	+2.09405368E+02	+2.09907705E+02	+4.66386289E-03	+1.89200289E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
3.093750	+2.09443934E+02	+2.09946570E+02	+5.25784128E-03	+1.90945875E-02	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.781250	+2.07461929E+02	+2.07951894E+02	-2.02750363E-02	+2.76026188E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.796875	+2.07468002E+02	+2.07957989E+02	-2.02304539E-02	+2.94628415E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.812500	+2.07474190E+02	+2.07964200E+02	-2.01829649E-02	+3.13131435E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.828125	+2.07480493E+02	+2.07970527E+02	-2.01326003E-02	+3.31435306E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.843750	+2.07486910E+02	+2.07976970E+02	-2.00793914E-02	+3.49538519E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.859375	+2.07493441E+02	+2.07983529E+02	-2.00233695E-02	+3.67439589E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.875000	+2.07500087E+02	+2.07990204E+02	-1.99645665E-02	+3.85137007E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.890625	+2.07506846E+02	+2.07996993E+02	-1.99030142E-02	+4.02629252E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.906250	+2.07513719E+02	+2.08003898E+02	-1.98387449E-02	+4.19914620E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.921875	+2.07520706E+02	+2.08010917E+02	-1.97717909E-02	+4.36991140E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.937500	+2.07527805E+02	+2.08018051E+02	-1.97021851E-02	+4.53856386E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.953125	+2.07535018E+02	+2.08025298E+02	-1.96299608E-02	+4.70507192E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.968750	+2.07542343E+02	+2.08032660E+02	-1.95551516E-02	+4.86939548E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.984375	+2.07549780E+02	+2.08040135E+02	-1.94777922E-02	+5.03148421E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.000000	+2.07557330E+02	+2.08047724E+02	-1.93979178E-02	+5.19127677E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.015625	+2.07564991E+02	+2.08055426E+02	-1.93155648E-02	+5.34869967E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.031250	+2.07572764E+02	+2.08063241E+02	-1.92307709E-02	+5.50366912E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.046875	+2.07580649E+02	+2.08071168E+02	-1.91435751E-02	+5.65609094E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.062500	+2.07588644E+02	+2.08079207E+02	-1.90540181E-02	+5.80586289E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.078125	+2.07596751E+02	+2.08087359E+02	-1.89621419E-02	+5.95287713E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.093750	+2.07604967E+02	+2.08095622E+02	-1.88679906E-02	+6.09702251E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.109375	+2.07613295E+02	+2.08103996E+02	-1.87716100E-02	+6.23818814E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.125000	+2.07621732E+02	+2.08112482E+02	-1.86730473E-02	+6.37626519E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.140625	+2.07630279E+02	+2.08121078E+02	-1.85723517E-02	+6.51115065E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.156250	+2.07638935E+02	+2.08129785E+02	-1.84695738E-02	+6.64274912E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.171875	+2.07647701E+02	+2.08138602E+02	-1.83647658E-02	+6.77097514E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.187500	+2.07656575E+02	+2.08147529E+02	-1.82579808E-02	+6.89575495E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.203125	+2.07665559E+02	+2.08156566E+02	-1.81492734E-02	+7.01702800E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.218750	+2.07674650E+02	+2.08165712E+02	-1.80386987E-02	+7.13474738E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.234375	+2.07683850E+02	+2.08174966E+02	-1.79263126E-02	+7.24888093E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.250000	+2.07693157E+02	+2.08184330E+02	-1.78121712E-02	+7.35941173E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.265625	+2.07702572E+02	+2.08193801E+02	-1.76963309E-02	+7.46633784E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.281250	+2.07712094E+02	+2.08203381E+02	-1.75788481E-02	+7.56967344E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.296875	+2.07721723E+02	+2.08213069E+02	-1.74597786E-02	+7.66944764E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.312500	+2.07731458E+02	+2.08222863E+02	-1.73391779E-02	+7.76570488E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.328125	+2.07741300E+02	+2.08232765E+02	-1.72171004E-02	+7.85850509E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.343750	+2.07751248E+02	+2.08242774E+02	-1.70935996E-02	+7.94792296E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.359375	+2.07761301E+02	+2.08252889E+02	-1.69687278E-02	+8.03404815E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.375000	+2.07771460E+02	+2.08263109E+02	-1.68425356E-02	+8.11698362E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.390625	+2.07781724E+02	+2.08273436E+02	-1.67150720E-02	+8.19684626E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.406250	+2.07792093E+02	+2.08283868E+02	-1.65863841E-02	+8.27376574E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.421875	+2.07802566E+02	+2.08294405E+02	-1.64565169E-02	+8.34788272E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.437500	+2.07813143E+02	+2.08305047E+02	-1.63255128E-02	+8.41934873E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.453125	+2.07823824E+02	+2.08315793E+02	-1.61934122E-02	+8.48832489E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.468750	+2.07834608E+02	+2.08326642E+02	-1.60602527E-02	+8.55497994E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.484375	+2.07845496E+02	+2.08337596E+02	-1.59260691E-02	+8.61948896E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.500000	+2.07856486E+02	+2.08348653E+02	-1.57908936E-02	+8.68203339E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.515625	+2.07867579E+02	+2.08359812E+02	-1.56547555E-02	+8.74279789E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.531250	+2.07878774E+02	+2.08371075E+02	-1.55176812E-02	+8.80196998E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
1.546875	+2.07890070E+02	+2.08382439E+02	-1.53796940E-02	+8.86039340E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.390625	+2.07348042E+02	+2.07837962E+02	-2.03656039E-02	-2.34680803E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.398438	+2.07349596E+02	+2.07839507E+02	-2.03835713E-02	-2.25283121E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.406250	+2.07351179E+02	+2.07841082E+02	-2.04008044E-02	-2.15790048E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.414062	+2.07352792E+02	+2.07842687E+02	-2.04172884E-02	-2.06115023E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.421875	+2.07354436E+02	+2.07844323E+02	-2.04330099E-02	-1.96275448E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.429688	+2.07356109E+02	+2.07845989E+02	-2.04479565E-02	-1.86287931E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.437500	+2.07357812E+02	+2.07847684E+02	-2.04621174E-02	-1.76168177E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.445312	+2.07359544E+02	+2.07849411E+02	-2.04754828E-02	-1.65931120E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.453125	+2.07361307E+02	+2.07851167E+02	-2.04880441E-02	-1.55590915E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.460938	+2.07363099E+02	+2.07852953E+02	-2.04997938E-02	-1.45160945E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.468750	+2.07364921E+02	+2.07854770E+02	-2.05107255E-02	-1.34653839E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.476562	+2.07366772E+02	+2.07856616E+02	-2.05208335E-02	-1.24081447E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.484375	+2.07368654E+02	+2.07858493E+02	-2.05301132E-02	-1.13454967E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.492188	+2.07370565E+02	+2.07860400E+02	-2.05385608E-02	-1.02784918E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.500000	+2.07372505E+02	+2.07862337E+02	-2.05461734E-02	-9.20810652E-04	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.507812	+2.07374475E+02	+2.07864304E+02	-2.05529485E-02	-8.13525468E-04	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.515625	+2.07376475E+02	+2.07866301E+02	-2.05588847E-02	-7.06078789E-04	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.523438	+2.07378505E+02	+2.07868328E+02	-2.05639810E-02	-5.98549194E-04	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.531250	+2.07380564E+02	+2.07870384E+02	-2.05682370E-02	-4.91008743E-04	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.539062	+2.07382652E+02	+2.07872471E+02	-2.05716530E-02	-3.83523562E-04	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.546875	+2.07384770E+02	+2.07874588E+02	-2.05742296E-02	-2.76155083E-04	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.554688	+2.07386918E+02	+2.07876735E+02	-2.05759679E-02	-1.68958109E-04	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.562500	+2.07389095E+02	+2.07878911E+02	-2.05768696E-02	-6.19815520E-05	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.570312	+2.07391301E+02	+2.07881118E+02	-2.05769364E-02	+4.47301016E-05	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.578125	+2.07393537E+02	+2.07883354E+02	-2.05761706E-02	+1.51137637E-04	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.585938	+2.07395802E+02	+2.07885620E+02	-2.05745749E-02	+2.57205766E-04	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.593750	+2.07398097E+02	+2.07887916E+02	-2.05721518E-02	+3.62904797E-04	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.601562	+2.07400421E+02	+2.07890242E+02	-2.05689045E-02	+4.68209153E-04	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.609375	+2.07402774E+02	+2.07892597E+02	-2.05648360E-02	+5.73095926E-04	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.617188	+2.07405157E+02	+2.07894982E+02	-2.05599499E-02	+6.77546729E-04	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.625000	+2.07407569E+02	+2.07897397E+02	-2.05542494E-02	+7.81547006E-04	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.632812	+2.07410011E+02	+2.07899842E+02	-2.05477382E-02	+8.85084114E-04	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.640625	+2.07412481E+02	+2.07902316E+02	-2.05404199E-02	+9.88147666E-04	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.648438	+2.07414981E+02	+2.07904820E+02	-2.05322984E-02	+1.09073078E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.656250	+2.07417510E+02	+2.07907353E+02	-2.05233773E-02	+1.19282780E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.664062	+2.07420068E+02	+2.07909916E+02	-2.05136604E-02	+1.29443507E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.671875	+2.07422656E+02	+2.07912509E+02	-2.05031517E-02	+1.39555009E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.679688	+2.07425272E+02	+2.07915131E+02	-2.04918550E-02	+1.49617164E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.687500	+2.07427918E+02	+2.07917782E+02	-2.04797740E-02	+1.59629924E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.695312	+2.07430593E+02	+2.07920463E+02	-2.04669128E-02	+1.69593280E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.703125	+2.07433297E+02	+2.07923174E+02	-2.04532751E-02	+1.79507366E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.710938	+2.07436030E+02	+2.07925914E+02	-2.04388648E-02	+1.89372229E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.718750	+2.07438792E+02	+2.07928683E+02	-2.04236857E-02	+1.99187920E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.726562	+2.07441583E+02	+2.07931482E+02	-2.04077417E-02	+2.08954617E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.734375	+2.07444402E+02	+2.07934310E+02	-2.03910365E-02	+2.18672374E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.742188	+2.07447251E+02	+2.07937168E+02	-2.03735741E-02	+2.28341202E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.750000	+2.07450129E+02	+2.07940054E+02	-2.03553582E-02	+2.37961193E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.757812	+2.07453036E+02	+2.07942970E+02	-2.03363927E-02	+2.47532341E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.765625	+2.07455972E+02	+2.07945916E+02	-2.03166813E-02	+2.57054599E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01
0.773438	+2.07458936E+02	+2.07948890E+02	-2.02962279E-02	+2.66552384E-03	+1.60715972E+02	+8.32405041E+02	+1.93074242E-01	+1.00000000E+00	+0.00000000E+00	+1.04994825E+02	+8.32147384E+02	+1.26173353E-01


==> anc/otoc_to_plot_supersymmetric_M800_L1.6242_n200_beta20.0000.dat <==
500.000000	+7.00548546E+00	+1.02051017E+01	+1.85617807E+00	+2.72650750E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
510.000000	+6.92982905E+00	+1.02169813E+01	+1.88316880E+00	+2.67163782E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
520.000000	+6.85405023E+00	+1.02292808E+01	+1.90961083E+00	+2.59874216E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
530.000000	+6.77578663E+00	+1.02383060E+01	+1.93514364E+00	+2.37351569E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
540.000000	+6.69731659E+00	+1.02366343E+01	+1.95708114E+00	+2.11439174E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
550.000000	+6.61323318E+00	+1.02253150E+01	+1.97743147E+00	+2.12528308E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
560.000000	+6.51591019E+00	+1.02089120E+01	+1.99958680E+00	+2.11961808E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
570.000000	+6.41651361E+00	+1.01850121E+01	+2.01982384E+00	+1.84555315E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
580.000000	+6.32824319E+00	+1.01601046E+01	+2.03649786E+00	+1.77294511E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
590.000000	+6.24747137E+00	+1.01519941E+01	+2.05528274E+00	+1.93388265E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
600.000000	+6.16299247E+00	+1.01459647E+01	+2.07517552E+00	+1.76513302E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
610.000000	+6.07199532E+00	+1.01168200E+01	+2.09058540E+00	+1.49750073E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
620.000000	+5.98797441E+00	+1.00920411E+01	+2.10512553E+00	+1.59243208E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
630.000000	+5.91535975E+00	+1.00910800E+01	+2.12243404E+00	+1.69612754E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
640.000000	+5.83671887E+00	+1.00823942E+01	+2.13904808E+00	+1.52135005E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
650.000000	+5.74865955E+00	+1.00533871E+01	+2.15286104E+00	+1.42405989E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
660.000000	+5.67211373E+00	+1.00404495E+01	+2.16752928E+00	+1.59473764E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
670.000000	+5.60049314E+00	+1.00447320E+01	+2.18475579E+00	+1.63039584E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
680.000000	+5.52519791E+00	+1.00383238E+01	+2.20013720E+00	+1.46473459E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
690.000000	+5.44699020E+00	+1.00233474E+01	+2.21405049E+00	+1.36820840E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
700.000000	+5.36599773E+00	+1.00043268E+01	+2.22750137E+00	+1.33544442E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
710.000000	+5.29177043E+00	+9.99200396E+00	+2.24075937E+00	+1.31749032E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
720.000000	+5.21887149E+00	+9.98104409E+00	+2.25385117E+00	+1.25796320E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
730.000000	+5.14637563E+00	+9.96636372E+00	+2.26591864E+00	+1.19933534E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
740.000000	+5.07996206E+00	+9.95774450E+00	+2.27783788E+00	+1.28543441E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
750.000000	+5.01491609E+00	+9.96042635E+00	+2.29162733E+00	+1.53104451E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
760.000000	+4.93623240E+00	+9.96568720E+00	+2.30845877E+00	+1.77343815E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
770.000000	+4.85177049E+00	+9.97583980E+00	+2.32709609E+00	+1.77062414E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
780.000000	+4.77775401E+00	+9.98850543E+00	+2.34387125E+00	+1.47767974E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
790.000000	+4.72050538E+00	+9.99826927E+00	+2.35664968E+00	+1.12716918E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
800.000000	+4.67011841E+00	+9.99967187E+00	+2.36641464E+00	+8.76473884E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
810.000000	+4.62417424E+00	+9.99527022E+00	+2.37417916E+00	+8.21131370E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
820.000000	+4.58137696E+00	+9.99917833E+00	+2.38283726E+00	+1.16003771E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
830.000000	+4.52482013E+00	+1.00219864E+01	+2.39737992E+00	+1.64201135E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
840.000000	+4.45205909E+00	+1.00507360E+01	+2.41567749E+00	+1.52851166E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
850.000000	+4.39038646E+00	+1.00581974E+01	+2.42795015E+00	+8.18309983E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
860.000000	+4.33952958E+00	+1.00305895E+01	+2.43204369E+00	+2.07437553E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
870.000000	+4.28665007E+00	+9.97802422E+00	+2.43209890E+00	+2.34777124E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
880.000000	+4.21998856E+00	+9.93783394E+00	+2.43673923E+00	+8.58590204E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
890.000000	+4.14531413E+00	+9.93526337E+00	+2.44927070E+00	+1.26171889E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
900.000000	+4.08683617E+00	+9.95080371E+00	+2.46197361E+00	+1.17545129E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
910.000000	+4.05283075E+00	+9.98050864E+00	+2.47277973E+00	+1.14873830E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
920.000000	+4.03494699E+00	+1.00351974E+01	+2.48494838E+00	+1.28007482E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
930.000000	+4.00672734E+00	+1.00881219E+01	+2.49838123E+00	+1.13602344E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
940.000000	+3.95929967E+00	+1.00974391E+01	+2.50766884E+00	+5.77019281E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
950.000000	+3.89543095E+00	+1.00474137E+01	+2.50992161E+00	-2.88211856E-05	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
960.000000	+3.82757047E+00	+9.96217270E+00	+2.50709242E+00	-1.76112491E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
970.000000	+3.77315436E+00	+9.90350642E+00	+2.50639936E+00	+2.24741799E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
980.000000	+3.74627843E+00	+9.90851676E+00	+2.51158726E+00	+7.77784496E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
990.000000	+3.73879284E+00	+9.96525233E+00	+2.52195505E+00	+1.29577456E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
250.000000	+3.79867001E+00	+4.63814919E+00	+5.18173577E-01	+3.99218837E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
255.000000	+3.84267741E+00	+4.70019669E+00	+5.39435567E-01	+4.51260731E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
260.000000	+3.90248729E+00	+4.78071661E+00	+5.63299651E-01	+5.03500810E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
265.000000	+3.97625598E+00	+4.87805686E+00	+5.89785648E-01	+5.46632595E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
270.000000	+4.06302725E+00	+4.99059979E+00	+6.17962910E-01	+5.73224799E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
275.000000	+4.16169749E+00	+5.11670216E+00	+6.47108128E-01	+5.93016059E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
280.000000	+4.27052132E+00	+5.25476412E+00	+6.77264516E-01	+6.20269941E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
285.000000	+4.38744003E+00	+5.40355646E+00	+7.09135122E-01	+6.51679712E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
290.000000	+4.51121380E+00	+5.56173382E+00	+7.42432487E-01	+6.77455266E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
295.000000	+4.64064021E+00	+5.72797925E+00	+7.76880648E-01	+6.99346381E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
300.000000	+4.77458557E+00	+5.90120326E+00	+8.12367125E-01	+7.16040764E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
305.000000	+4.91185113E+00	+6.07990330E+00	+8.48484725E-01	+7.28787357E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
310.000000	+5.05054069E+00	+6.26233078E+00	+8.85245861E-01	+7.40022675E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
315.000000	+5.18964072E+00	+6.44741009E+00	+9.22486992E-01	+7.49314168E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
320.000000	+5.32832922E+00	+6.63440898E+00	+9.60177278E-01	+7.50726726E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
325.000000	+5.46617899E+00	+6.82200718E+00	+9.97559665E-01	+7.37427634E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
330.000000	+5.60287380E+00	+7.00890764E+00	+1.03392004E+00	+7.22836528E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
335.000000	+5.73669703E+00	+7.19415840E+00	+1.06984332E+00	+7.15293423E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
340.000000	+5.86677694E+00	+7.37706772E+00	+1.10544938E+00	+7.06382435E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
345.000000	+5.99249068E+00	+7.55662791E+00	+1.14048156E+00	+6.91444333E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
350.000000	+6.11342421E+00	+7.73183818E+00	+1.17459382E+00	+6.75257330E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
355.000000	+6.22914976E+00	+7.90255416E+00	+1.20800729E+00	+6.62379344E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
360.000000	+6.33949417E+00	+8.06873860E+00	+1.24083175E+00	+6.50497239E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
365.000000	+6.44430554E+00	+8.23018294E+00	+1.27305702E+00	+6.41074662E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
370.000000	+6.54234220E+00	+8.38607468E+00	+1.30493922E+00	+6.32851849E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
375.000000	+6.63262160E+00	+8.53517147E+00	+1.33634220E+00	+6.21231684E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
380.000000	+6.71565949E+00	+8.67756305E+00	+1.36706239E+00	+6.10428609E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
385.000000	+6.79178043E+00	+8.81408529E+00	+1.39738506E+00	+6.01331246E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
390.000000	+6.86114063E+00	+8.94463887E+00	+1.42719551E+00	+5.83948223E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
395.000000	+6.92512832E+00	+9.06904141E+00	+1.45577989E+00	+5.57326606E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
400.000000	+6.98407801E+00	+9.18699192E+00	+1.48292817E+00	+5.29691584E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
405.000000	+7.03658852E+00	+9.29712432E+00	+1.50874904E+00	+5.01516721E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
410.000000	+7.08262902E+00	+9.39884003E+00	+1.53307984E+00	+4.77000824E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
415.000000	+7.12174593E+00	+9.49272255E+00	+1.55644913E+00	+4.63992818E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
420.000000	+7.15304055E+00	+9.57925437E+00	+1.57947912E+00	+4.56456970E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
425.000000	+7.17694706E+00	+9.65865657E+00	+1.60209482E+00	+4.40864802E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
430.000000	+7.19556799E+00	+9.73113789E+00	+1.62356561E+00	+4.16490976E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
435.000000	+7.21009179E+00	+9.79734491E+00	+1.64374392E+00	+3.99143992E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
440.000000	+7.21914684E+00	+9.85796942E+00	+1.66348000E+00	+3.92849069E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
445.000000	+7.22177731E+00	+9.91269328E+00	+1.68302883E+00	+3.83235685E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
450.000000	+7.21933446E+00	+9.96124894E+00	+1.70180357E+00	+3.64947237E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
455.000000	+7.21389267E+00	+1.00048269E+01	+1.71952355E+00	+3.48210273E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
460.000000	+7.20626340E+00	+1.00453359E+01	+1.73662460E+00	+3.39861240E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
465.000000	+7.19515643E+00	+1.00825739E+01	+1.75350968E+00	+3.32806885E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
470.000000	+7.17880916E+00	+1.01139578E+01	+1.76990529E+00	+3.17309296E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
475.000000	+7.15812030E+00	+1.01386273E+01	+1.78524061E+00	+2.98699725E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
480.000000	+7.13488168E+00	+1.01590257E+01	+1.79977526E+00	+2.89982334E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
485.000000	+7.10880786E+00	+1.01770097E+01	+1.81423884E+00	+2.89001587E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
490.000000	+7.07822717E+00	+1.01910446E+01	+1.82867542E+00	+2.83972710E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
495.000000	+7.04308202E+00	+1.01996613E+01	+1.84263611E+00	+2.74454898E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
125.000000	+1.09543716E+01	+1.16779361E+01	+3.69581578E-01	+2.71899155E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
127.500000	+1.06426146E+01	+1.13708796E+01	+3.76056933E-01	+2.46129221E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
130.000000	+1.03358187E+01	+1.10683427E+01	+3.81888040E-01	+2.18919324E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
132.500000	+1.00344855E+01	+1.07707658E+01	+3.87002899E-01	+1.90682895E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
135.000000	+9.73899155E+00	+1.04785330E+01	+3.91422184E-01	+1.65419698E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
137.500000	+9.44957889E+00	+1.01919743E+01	+3.95273884E-01	+1.45948261E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
140.000000	+9.16642016E+00	+9.91137806E+00	+3.98719597E-01	+1.32061097E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
142.500000	+8.88969781E+00	+9.63701150E+00	+4.01876939E-01	+1.21192697E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
145.000000	+8.61963572E+00	+9.36912149E+00	+4.04779232E-01	+1.10360093E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
147.500000	+8.35646363E+00	+9.10791241E+00	+4.07394944E-01	+9.75222709E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
150.000000	+8.10039487E+00	+8.85354414E+00	+4.09655346E-01	+8.24193222E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
152.500000	+7.85160271E+00	+8.60615457E+00	+4.11515910E-01	+6.51999253E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
155.000000	+7.61026691E+00	+8.36587545E+00	+4.12915342E-01	+4.62157596E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
157.500000	+7.37651718E+00	+8.13281467E+00	+4.13826698E-01	+2.86435497E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
160.000000	+7.15034262E+00	+7.90703410E+00	+4.14347519E-01	+1.47593718E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
162.500000	+6.93170823E+00	+7.68856404E+00	+4.14564666E-01	+4.75371898E-05	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
165.000000	+6.72056756E+00	+7.47743892E+00	+4.14585205E-01	-2.63629084E-06	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
167.500000	+6.51687599E+00	+7.27372183E+00	+4.14551485E-01	-1.24332613E-05	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
170.000000	+6.32066895E+00	+7.07749326E+00	+4.14523039E-01	-8.63094198E-06	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
172.500000	+6.13200289E+00	+6.88881607E+00	+4.14508330E-01	-2.00410529E-06	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
175.000000	+5.95089647E+00	+6.70771319E+00	+4.14513019E-01	+7.61251048E-06	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
177.500000	+5.77733354E+00	+6.53417553E+00	+4.14546393E-01	+2.72061075E-05	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
180.000000	+5.61126928E+00	+6.36818896E+00	+4.14649049E-01	+5.46011860E-05	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
182.500000	+5.45271409E+00	+6.20976273E+00	+4.14819399E-01	+6.30945523E-05	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
185.000000	+5.30177365E+00	+6.05893215E+00	+4.14964522E-01	+4.39853004E-05	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
187.500000	+5.15851982E+00	+5.91573496E+00	+4.15039325E-01	+3.38334547E-05	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
190.000000	+5.02289610E+00	+5.78018270E+00	+4.15133689E-01	+5.71452389E-05	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
192.500000	+4.89481585E+00	+5.65224739E+00	+4.15325051E-01	+8.72777278E-05	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
195.000000	+4.77425093E+00	+5.53186808E+00	+4.15570078E-01	+1.04358873E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
197.500000	+4.66113566E+00	+5.41896252E+00	+4.15846846E-01	+1.40689384E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
200.000000	+4.55529996E+00	+5.31345024E+00	+4.16273525E-01	+2.35648443E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
202.500000	+4.45654863E+00	+5.21526892E+00	+4.17025088E-01	+3.76953480E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
205.000000	+4.36479268E+00	+5.12437324E+00	+4.18158292E-01	+5.21049413E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
207.500000	+4.28003224E+00	+5.04073176E+00	+4.19630335E-01	+6.48944113E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
210.000000	+4.20226509E+00	+4.96431428E+00	+4.21403013E-01	+7.79741216E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
212.500000	+4.13140352E+00	+4.89507457E+00	+4.23529041E-01	+9.37691582E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
215.000000	+4.06731365E+00	+4.83294406E+00	+4.26091471E-01	+1.12552512E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
217.500000	+4.00984185E+00	+4.77782268E+00	+4.29156667E-01	+1.33718839E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
220.000000	+3.95881134E+00	+4.72957787E+00	+4.32777412E-01	+1.56447259E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
222.500000	+3.91405775E+00	+4.68806955E+00	+4.36979030E-01	+1.80316656E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
225.000000	+3.87541939E+00	+4.65316644E+00	+4.41793245E-01	+2.03897474E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
227.500000	+3.84279389E+00	+4.62473701E+00	+4.47173903E-01	+2.25202561E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
230.000000	+3.81609006E+00	+4.60264413E+00	+4.53053373E-01	+2.44480414E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
232.500000	+3.79519906E+00	+4.58675933E+00	+4.59397924E-01	+2.62601289E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
235.000000	+3.78001291E+00	+4.57696258E+00	+4.66183438E-01	+2.81752286E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
237.500000	+3.77033391E+00	+4.57312429E+00	+4.73485538E-01	+3.03802254E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
240.000000	+3.76595924E+00	+4.57510708E+00	+4.81373551E-01	+3.26914549E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
242.500000	+3.76674978E+00	+4.58277019E+00	+4.89831266E-01	+3.49248550E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
245.000000	+3.77255491E+00	+4.59595653E+00	+4.98835978E-01	+3.69560287E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
247.500000	+3.78324348E+00	+4.61448249E+00	+5.08309280E-01	+3.88303890E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
62.500000	+1.77520043E+01	+1.82695352E+01	+3.44611541E-02	+5.31019865E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
63.750000	+1.76930334E+01	+1.82140696E+01	+4.12114670E-02	+5.49030190E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
65.000000	+1.76291638E+01	+1.81538472E+01	+4.81869089E-02	+5.66697122E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
66.250000	+1.75604027E+01	+1.80888732E+01	+5.53788950E-02	+5.83574034E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
67.500000	+1.74867707E+01	+1.80191649E+01	+6.27762597E-02	+5.99560341E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
68.750000	+1.74083009E+01	+1.79447523E+01	+7.03679035E-02	+6.14536681E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
70.000000	+1.73250410E+01	+1.78656778E+01	+7.81396767E-02	+6.28178330E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
71.250000	+1.72370538E+01	+1.77819964E+01	+8.60723618E-02	+6.40289134E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
72.500000	+1.71444141E+01	+1.76937747E+01	+9.41469051E-02	+6.51006552E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
73.750000	+1.70472072E+01	+1.76010914E+01	+1.02347526E-01	+6.60369877E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
75.000000	+1.69455313E+01	+1.75040367E+01	+1.10656152E-01	+6.68022397E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
76.250000	+1.68394994E+01	+1.74027115E+01	+1.19048086E-01	+6.73663495E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
77.500000	+1.67292352E+01	+1.72972264E+01	+1.27497739E-01	+6.77542449E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
78.750000	+1.66148677E+01	+1.71877010E+01	+1.35986647E-01	+6.80156840E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
80.000000	+1.64965318E+01	+1.70742636E+01	+1.44501660E-01	+6.81549480E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
81.250000	+1.63743734E+01	+1.69570507E+01	+1.53025384E-01	+6.81205951E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
82.500000	+1.62485507E+01	+1.68362056E+01	+1.61531809E-01	+6.78720186E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
83.750000	+1.61192286E+01	+1.67118771E+01	+1.69993388E-01	+6.74394714E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
85.000000	+1.59865719E+01	+1.65842186E+01	+1.78391677E-01	+6.69052737E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
86.250000	+1.58507430E+01	+1.64533877E+01	+1.86719707E-01	+6.63274368E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
87.500000	+1.57119064E+01	+1.63195459E+01	+1.94973536E-01	+6.56869936E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
88.750000	+1.55702349E+01	+1.61828578E+01	+2.03141455E-01	+6.49099386E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
90.000000	+1.54259098E+01	+1.60434902E+01	+2.11201021E-01	+6.39399503E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
91.250000	+1.52791158E+01	+1.59016101E+01	+2.19126443E-01	+6.27954781E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
92.500000	+1.51300325E+01	+1.57573846E+01	+2.26899890E-01	+6.15651832E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
93.750000	+1.49788306E+01	+1.56109800E+01	+2.34517739E-01	+6.03499911E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
95.000000	+1.48256731E+01	+1.54625622E+01	+2.41987388E-01	+5.91978663E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
96.250000	+1.46707217E+01	+1.53122962E+01	+2.49317205E-01	+5.80765448E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
97.500000	+1.45141424E+01	+1.51603460E+01	+2.56506524E-01	+5.68993943E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
98.750000	+1.43561076E+01	+1.50068736E+01	+2.63542054E-01	+5.55829197E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
100.000000	+1.41967921E+01	+1.48520379E+01	+2.70402254E-01	+5.40977353E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
101.250000	+1.40363667E+01	+1.46959938E+01	+2.77066488E-01	+5.24864064E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
102.500000	+1.38749920E+01	+1.45388923E+01	+2.83523856E-01	+5.08440267E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
103.750000	+1.37128151E+01	+1.43808802E+01	+2.89777494E-01	+4.92746038E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
105.000000	+1.35499715E+01	+1.42221007E+01	+2.95842507E-01	+4.78445492E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
106.250000	+1.33865893E+01	+1.40626932E+01	+3.01738632E-01	+4.65561121E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
107.500000	+1.32227962E+01	+1.39027941E+01	+3.07481535E-01	+4.53515959E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
108.750000	+1.30587226E+01	+1.37425357E+01	+3.13076531E-01	+4.41416242E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
110.000000	+1.28945027E+01	+1.35820462E+01	+3.18516941E-01	+4.28413808E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
111.250000	+1.27302725E+01	+1.34214488E+01	+3.23786876E-01	+4.13994869E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
112.500000	+1.25661653E+01	+1.32608617E+01	+3.28866813E-01	+3.98145939E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
113.750000	+1.24023071E+01	+1.31003975E+01	+3.33740524E-01	+3.81324401E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
115.000000	+1.22388128E+01	+1.29401635E+01	+3.38399923E-01	+3.64325512E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
116.250000	+1.20757839E+01	+1.27802616E+01	+3.42848662E-01	+3.48049734E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
117.500000	+1.19133092E+01	+1.26207892E+01	+3.47101166E-01	+3.33197218E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
118.750000	+1.17514690E+01	+1.24618395E+01	+3.51178592E-01	+3.20145082E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
120.000000	+1.15903370E+01	+1.23035021E+01	+3.55104793E-01	+3.08857243E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
121.250000	+1.14299859E+01	+1.21458627E+01	+3.58900024E-01	+2.98882844E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
122.500000	+1.12704897E+01	+1.19890035E+01	+3.62576864E-01	+2.89566761E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
123.750000	+1.11119251E+01	+1.18330031E+01	+3.66139193E-01	+2.80405780E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
31.250000	+1.78046358E+01	+1.82690750E+01	-7.37775889E-02	+2.26244233E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
31.875000	+1.78255184E+01	+1.82906182E+01	-7.23560949E-02	+2.28633823E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
32.500000	+1.78457412E+01	+1.83115095E+01	-7.09196661E-02	+2.31119800E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
33.125000	+1.78652855E+01	+1.83317309E+01	-6.94670974E-02	+2.33794397E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
33.750000	+1.78841332E+01	+1.83512648E+01	-6.79972361E-02	+2.36649374E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
34.375000	+1.79022668E+01	+1.83700940E+01	-6.65089803E-02	+2.39676668E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
35.000000	+1.79196690E+01	+1.83882022E+01	-6.50012778E-02	+2.42868488E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
35.625000	+1.79363233E+01	+1.84055730E+01	-6.34731242E-02	+2.46217397E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
36.250000	+1.79522134E+01	+1.84221908E+01	-6.19235603E-02	+2.49716406E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
36.875000	+1.79673235E+01	+1.84380402E+01	-6.03516691E-02	+2.53359059E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
37.500000	+1.79816380E+01	+1.84531062E+01	-5.87565721E-02	+2.57139529E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
38.125000	+1.79951420E+01	+1.84673741E+01	-5.71374250E-02	+2.61052708E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
38.750000	+1.80078206E+01	+1.84808297E+01	-5.54934132E-02	+2.65094308E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
39.375000	+1.80196592E+01	+1.84934587E+01	-5.38237461E-02	+2.69260955E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
40.000000	+1.80306436E+01	+1.85052474E+01	-5.21276513E-02	+2.73550273E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
40.625000	+1.80407598E+01	+1.85161823E+01	-5.04043677E-02	+2.77960962E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
41.250000	+1.80499941E+01	+1.85262498E+01	-4.86531392E-02	+2.82492847E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
41.875000	+1.80583329E+01	+1.85354371E+01	-4.68732071E-02	+2.87146912E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
42.500000	+1.80657627E+01	+1.85437310E+01	-4.50638028E-02	+2.91925296E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
43.125000	+1.80722705E+01	+1.85511188E+01	-4.32241409E-02	+2.96831269E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
43.750000	+1.80778431E+01	+1.85575881E+01	-4.13534120E-02	+3.01869159E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
44.375000	+1.80824677E+01	+1.85631263E+01	-3.94507764E-02	+3.07044259E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
45.000000	+1.80861314E+01	+1.85677213E+01	-3.75153588E-02	+3.12362681E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
45.625000	+1.80888218E+01	+1.85713608E+01	-3.55462429E-02	+3.17831237E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
46.250000	+1.80905262E+01	+1.85740331E+01	-3.35424683E-02	+3.23457223E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
46.875000	+1.80912323E+01	+1.85757263E+01	-3.15030276E-02	+3.29248174E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
47.500000	+1.80909278E+01	+1.85764287E+01	-2.94268661E-02	+3.35211720E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
48.125000	+1.80896005E+01	+1.85761289E+01	-2.73128811E-02	+3.41355326E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
48.750000	+1.80872384E+01	+1.85748154E+01	-2.51599246E-02	+3.47685962E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
49.375000	+1.80838297E+01	+1.85724772E+01	-2.29668066E-02	+3.54209973E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
50.000000	+1.80793626E+01	+1.85691032E+01	-2.07322999E-02	+3.60932854E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
50.625000	+1.80738255E+01	+1.85646825E+01	-1.84551459E-02	+3.67858891E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
51.250000	+1.80672070E+01	+1.85592047E+01	-1.61340637E-02	+3.74991002E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
51.875000	+1.80594959E+01	+1.85526592E+01	-1.37677584E-02	+3.82330480E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
52.500000	+1.80506813E+01	+1.85450360E+01	-1.13549327E-02	+3.89876881E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
53.125000	+1.80407525E+01	+1.85363251E+01	-8.89429742E-03	+3.97628354E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
53.750000	+1.80296991E+01	+1.85265169E+01	-6.38457832E-03	+4.05581245E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
54.375000	+1.80175109E+01	+1.85156022E+01	-3.82453185E-03	+4.13728748E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
55.000000	+1.80041782E+01	+1.85035721E+01	-1.21296897E-03	+4.22061287E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
55.625000	+1.79896917E+01	+1.84904178E+01	+1.45123424E-03	+4.30568971E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
56.250000	+1.79740424E+01	+1.84761313E+01	+4.16914317E-03	+4.39241709E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
56.875000	+1.79572218E+01	+1.84607047E+01	+6.94175560E-03	+4.48065471E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
57.500000	+1.79392220E+01	+1.84441309E+01	+9.76996156E-03	+4.57020317E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
58.125000	+1.79200355E+01	+1.84264029E+01	+1.26545096E-02	+4.66084629E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
58.750000	+1.78996554E+01	+1.84075146E+01	+1.55960194E-02	+4.75240788E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
59.375000	+1.78780755E+01	+1.83874600E+01	+1.85950194E-02	+4.84473968E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
60.000000	+1.78552901E+01	+1.83662341E+01	+2.16519440E-02	+4.93764039E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
60.625000	+1.78312941E+01	+1.83438323E+01	+2.47670699E-02	+5.03080335E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
61.250000	+1.78060834E+01	+1.83202506E+01	+2.79404482E-02	+5.12387269E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
61.875000	+1.77796544E+01	+1.82954858E+01	+3.11719108E-02	+5.21680745E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
15.625000	+1.71412105E+01	+1.75897642E+01	-1.08579780E-01	+2.38574150E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
15.937500	+1.71553946E+01	+1.76042822E+01	-1.07835517E-01	+2.37753982E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
16.250000	+1.71696304E+01	+1.76188511E+01	-1.07093818E-01	+2.36903666E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
16.562500	+1.71839109E+01	+1.76334636E+01	-1.06354869E-01	+2.35998243E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
16.875000	+1.71982288E+01	+1.76481126E+01	-1.05618829E-01	+2.35047809E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
17.187500	+1.72125774E+01	+1.76627911E+01	-1.04885821E-01	+2.34061905E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
17.500000	+1.72269500E+01	+1.76774923E+01	-1.04155942E-01	+2.33049520E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
17.812500	+1.72413399E+01	+1.76922098E+01	-1.03429261E-01	+2.32019106E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
18.125000	+1.72557408E+01	+1.77069370E+01	-1.02705822E-01	+2.30978579E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
18.437500	+1.72701464E+01	+1.77216676E+01	-1.01985645E-01	+2.29935341E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
18.750000	+1.72845506E+01	+1.77363957E+01	-1.01268727E-01	+2.28896291E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
19.062500	+1.72989475E+01	+1.77511152E+01	-1.00555043E-01	+2.27867837E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
19.375000	+1.73133313E+01	+1.77658203E+01	-9.98445525E-02	+2.26855918E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
19.687500	+1.73276962E+01	+1.77805054E+01	-9.91371938E-02	+2.25866020E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
20.000000	+1.73420368E+01	+1.77951650E+01	-9.84328899E-02	+2.24903192E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
20.312500	+1.73563476E+01	+1.78097938E+01	-9.77315488E-02	+2.23972066E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
20.625000	+1.73706234E+01	+1.78243864E+01	-9.70330645E-02	+2.23076875E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
20.937500	+1.73848591E+01	+1.78389379E+01	-9.63373183E-02	+2.22221473E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
21.250000	+1.73990496E+01	+1.78534432E+01	-9.56441803E-02	+2.21409351E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
21.562500	+1.74131900E+01	+1.78678976E+01	-9.49535099E-02	+2.20643660E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
21.875000	+1.74272756E+01	+1.78822963E+01	-9.42651574E-02	+2.19927222E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
22.187500	+1.74413017E+01	+1.78966347E+01	-9.35789648E-02	+2.19262556E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
22.500000	+1.74552637E+01	+1.79109084E+01	-9.28947664E-02	+2.18651890E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
22.812500	+1.74691572E+01	+1.79251129E+01	-9.22123904E-02	+2.18097178E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
23.125000	+1.74829779E+01	+1.79392441E+01	-9.15316591E-02	+2.17600120E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
23.437500	+1.74967215E+01	+1.79532978E+01	-9.08523897E-02	+2.17162174E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
23.750000	+1.75103840E+01	+1.79672699E+01	-9.01743955E-02	+2.16784575E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
24.062500	+1.75239612E+01	+1.79811565E+01	-8.94974861E-02	+2.16468347E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
24.375000	+1.75374492E+01	+1.79949536E+01	-8.88214683E-02	+2.16214318E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
24.687500	+1.75508442E+01	+1.80086577E+01	-8.81461466E-02	+2.16023133E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
25.000000	+1.75641423E+01	+1.80222649E+01	-8.74713237E-02	+2.15895269E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
25.312500	+1.75773400E+01	+1.80357717E+01	-8.67968012E-02	+2.15831046E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
25.625000	+1.75904335E+01	+1.80491745E+01	-8.61223797E-02	+2.15830638E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
25.937500	+1.76034195E+01	+1.80624700E+01	-8.54478597E-02	+2.15894084E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
26.250000	+1.76162944E+01	+1.80756548E+01	-8.47730417E-02	+2.16021301E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
26.562500	+1.76290548E+01	+1.80887255E+01	-8.40977266E-02	+2.16212093E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
26.875000	+1.76416975E+01	+1.81016791E+01	-8.34217161E-02	+2.16466158E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
27.187500	+1.76542193E+01	+1.81145123E+01	-8.27448131E-02	+2.16783102E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
27.500000	+1.76666169E+01	+1.81272221E+01	-8.20668217E-02	+2.17162441E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
27.812500	+1.76788872E+01	+1.81398054E+01	-8.13875478E-02	+2.17603614E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
28.125000	+1.76910273E+01	+1.81522594E+01	-8.07067991E-02	+2.18105991E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
28.437500	+1.77030342E+01	+1.81645811E+01	-8.00243854E-02	+2.18668876E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
28.750000	+1.77149049E+01	+1.81767677E+01	-7.93401186E-02	+2.19291515E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
29.062500	+1.77266365E+01	+1.81888165E+01	-7.86538134E-02	+2.19973104E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
29.375000	+1.77382263E+01	+1.82007246E+01	-7.79652867E-02	+2.20712795E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
29.687500	+1.77496716E+01	+1.82124895E+01	-7.72743584E-02	+2.21509698E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
30.000000	+1.77609695E+01	+1.82241085E+01	-7.65808511E-02	+2.22362890E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
30.312500	+1.77721175E+01	+1.82355791E+01	-7.58845904E-02	+2.23271417E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
30.625000	+1.77831129E+01	+1.82468986E+01	-7.51854048E-02	+2.24234301E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
30.937500	+1.77939532E+01	+1.82580648E+01	-7.44831260E-02	+2.25224117E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
7.812500	+1.68278290E+01	+1.72683580E+01	-1.26631870E-01	+1.97409161E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
7.968750	+1.68328358E+01	+1.72735016E+01	-1.26321359E-01	+2.00044566E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
8.125000	+1.68379140E+01	+1.72787184E+01	-1.26006731E-01	+2.02632135E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
8.281250	+1.68430623E+01	+1.72840072E+01	-1.25688134E-01	+2.05124139E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
8.437500	+1.68482794E+01	+1.72893665E+01	-1.25365718E-01	+2.07520869E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
8.593750	+1.68535641E+01	+1.72947951E+01	-1.25039631E-01	+2.09822774E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
8.750000	+1.68589151E+01	+1.73002915E+01	-1.24710022E-01	+2.12030451E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
8.906250	+1.68643311E+01	+1.73058545E+01	-1.24377036E-01	+2.14144631E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
9.062500	+1.68698107E+01	+1.73114826E+01	-1.24040820E-01	+2.16166179E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
9.218750	+1.68753528E+01	+1.73171746E+01	-1.23701517E-01	+2.18096076E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
9.375000	+1.68809560E+01	+1.73229290E+01	-1.23359270E-01	+2.19935417E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
9.531250	+1.68866190E+01	+1.73287445E+01	-1.23014219E-01	+2.21685401E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
9.687500	+1.68923406E+01	+1.73346199E+01	-1.22666503E-01	+2.23347320E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
9.843750	+1.68981195E+01	+1.73405537E+01	-1.22316258E-01	+2.24922557E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
10.000000	+1.69039544E+01	+1.73465447E+01	-1.21963620E-01	+2.26412572E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
10.156250	+1.69098441E+01	+1.73525915E+01	-1.21608719E-01	+2.27818902E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
10.312500	+1.69157873E+01	+1.73586928E+01	-1.21251686E-01	+2.29143147E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
10.468750	+1.69217827E+01	+1.73648473E+01	-1.20892647E-01	+2.30386970E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
10.625000	+1.69278292E+01	+1.73710537E+01	-1.20531726E-01	+2.31552086E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
10.781250	+1.69339254E+01	+1.73773107E+01	-1.20169046E-01	+2.32640257E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
10.937500	+1.69400702E+01	+1.73836170E+01	-1.19804726E-01	+2.33653286E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
11.093750	+1.69462623E+01	+1.73899714E+01	-1.19438880E-01	+2.34593015E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
11.250000	+1.69525005E+01	+1.73963726E+01	-1.19071622E-01	+2.35461314E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
11.406250	+1.69587835E+01	+1.74028193E+01	-1.18703063E-01	+2.36260081E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
11.562500	+1.69651103E+01	+1.74093102E+01	-1.18333310E-01	+2.36991233E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
11.718750	+1.69714795E+01	+1.74158442E+01	-1.17962466E-01	+2.37656706E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
11.875000	+1.69778900E+01	+1.74224200E+01	-1.17590632E-01	+2.38258446E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
12.031250	+1.69843407E+01	+1.74290363E+01	-1.17217908E-01	+2.38798410E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
12.187500	+1.69908303E+01	+1.74356921E+01	-1.16844387E-01	+2.39278559E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
12.343750	+1.69973576E+01	+1.74423860E+01	-1.16470163E-01	+2.39700854E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
12.500000	+1.70039217E+01	+1.74491168E+01	-1.16095322E-01	+2.40067254E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
12.656250	+1.70105212E+01	+1.74558835E+01	-1.15719952E-01	+2.40379716E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
12.812500	+1.70171551E+01	+1.74626848E+01	-1.15344136E-01	+2.40640183E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
12.968750	+1.70238222E+01	+1.74695195E+01	-1.14967952E-01	+2.40850591E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
13.125000	+1.70305214E+01	+1.74763866E+01	-1.14591478E-01	+2.41012864E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
13.281250	+1.70372517E+01	+1.74832849E+01	-1.14214787E-01	+2.41128905E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
13.437500	+1.70440119E+01	+1.74902132E+01	-1.13837950E-01	+2.41200603E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
13.593750	+1.70508010E+01	+1.74971705E+01	-1.13461035E-01	+2.41229825E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
13.750000	+1.70576179E+01	+1.75041556E+01	-1.13084107E-01	+2.41218419E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
13.906250	+1.70644614E+01	+1.75111675E+01	-1.12707227E-01	+2.41168205E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
14.062500	+1.70713306E+01	+1.75182051E+01	-1.12330456E-01	+2.41080981E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
14.218750	+1.70782245E+01	+1.75252673E+01	-1.11953849E-01	+2.40958518E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
14.375000	+1.70851419E+01	+1.75323530E+01	-1.11577461E-01	+2.40802559E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
14.531250	+1.70920820E+01	+1.75394612E+01	-1.11201341E-01	+2.40614816E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
14.687500	+1.70990435E+01	+1.75465910E+01	-1.10825539E-01	+2.40396975E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
14.843750	+1.71060257E+01	+1.75537412E+01	-1.10450101E-01	+2.40150687E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
15.000000	+1.71130274E+01	+1.75609108E+01	-1.10075068E-01	+2.39877575E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
15.156250	+1.71200477E+01	+1.75680989E+01	-1.09700483E-01	+2.39579225E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
15.312500	+1.71270856E+01	+1.75753045E+01	-1.09326383E-01	+2.39257195E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
15.468750	+1.71341402E+01	+1.75825266E+01	-1.08952804E-01	+2.38923709E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.906250	+1.67295278E+01	+1.71674131E+01	-1.32651066E-01	+1.03313533E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.984375	+1.67309257E+01	+1.71688468E+01	-1.32569483E-01	+1.05538619E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
4.062500	+1.67323490E+01	+1.71703066E+01	-1.32486162E-01	+1.07761259E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
4.140625	+1.67337976E+01	+1.71717924E+01	-1.32401106E-01	+1.09978621E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
4.218750	+1.67352713E+01	+1.71733041E+01	-1.32314320E-01	+1.12189937E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
4.296875	+1.67367700E+01	+1.71748416E+01	-1.32225809E-01	+1.14394449E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
4.375000	+1.67382936E+01	+1.71764047E+01	-1.32135579E-01	+1.16591414E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
4.453125	+1.67398420E+01	+1.71779934E+01	-1.32043635E-01	+1.18780098E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
4.531250	+1.67414150E+01	+1.71796074E+01	-1.31949985E-01	+1.20959781E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
4.609375	+1.67430124E+01	+1.71812466E+01	-1.31854635E-01	+1.23129762E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
4.687500	+1.67446342E+01	+1.71829109E+01	-1.31757594E-01	+1.25289350E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
4.765625	+1.67462802E+01	+1.71846002E+01	-1.31658871E-01	+1.27437870E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
4.843750	+1.67479503E+01	+1.71863143E+01	-1.31558473E-01	+1.29574666E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
4.921875	+1.67496444E+01	+1.71880532E+01	-1.31456410E-01	+1.31699097E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
5.000000	+1.67513623E+01	+1.71898165E+01	-1.31352693E-01	+1.33810538E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
5.078125	+1.67531038E+01	+1.71916042E+01	-1.31247331E-01	+1.35908383E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
5.156250	+1.67548689E+01	+1.71934162E+01	-1.31140336E-01	+1.37992043E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
5.234375	+1.67566574E+01	+1.71952524E+01	-1.31031719E-01	+1.40060944E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
5.312500	+1.67584691E+01	+1.71971124E+01	-1.30921491E-01	+1.42114535E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
5.390625	+1.67603039E+01	+1.71989963E+01	-1.30809665E-01	+1.44152280E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
5.468750	+1.67621617E+01	+1.72009039E+01	-1.30696253E-01	+1.46173661E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
5.546875	+1.67640423E+01	+1.72028349E+01	-1.30581268E-01	+1.48178181E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
5.625000	+1.67659456E+01	+1.72047894E+01	-1.30464725E-01	+1.50165358E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
5.703125	+1.67678714E+01	+1.72067670E+01	-1.30346635E-01	+1.52134731E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
5.781250	+1.67698196E+01	+1.72087677E+01	-1.30227014E-01	+1.54085855E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
5.859375	+1.67717901E+01	+1.72107913E+01	-1.30105876E-01	+1.56018306E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
5.937500	+1.67737826E+01	+1.72128377E+01	-1.29983235E-01	+1.57931677E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
6.015625	+1.67757970E+01	+1.72149066E+01	-1.29859108E-01	+1.59825578E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
6.093750	+1.67778333E+01	+1.72169980E+01	-1.29733508E-01	+1.61699639E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
6.171875	+1.67798911E+01	+1.72191117E+01	-1.29606452E-01	+1.63553508E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
6.250000	+1.67819705E+01	+1.72212474E+01	-1.29477956E-01	+1.65386849E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
6.328125	+1.67840711E+01	+1.72234052E+01	-1.29348035E-01	+1.67199343E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
6.406250	+1.67861930E+01	+1.72255847E+01	-1.29216707E-01	+1.68990691E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
6.484375	+1.67883358E+01	+1.72277859E+01	-1.29083987E-01	+1.70760609E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
6.562500	+1.67904995E+01	+1.72300085E+01	-1.28949893E-01	+1.72508831E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
6.640625	+1.67926840E+01	+1.72322525E+01	-1.28814442E-01	+1.74235107E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
6.718750	+1.67948890E+01	+1.72345176E+01	-1.28677651E-01	+1.75939202E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
6.796875	+1.67971144E+01	+1.72368038E+01	-1.28539537E-01	+1.77620899E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
6.875000	+1.67993600E+01	+1.72391107E+01	-1.28400118E-01	+1.79279998E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
6.953125	+1.68016257E+01	+1.72414383E+01	-1.28259412E-01	+1.80916312E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
7.031250	+1.68039114E+01	+1.72437864E+01	-1.28117436E-01	+1.82529667E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
7.109375	+1.68062168E+01	+1.72461548E+01	-1.27974209E-01	+1.84119911E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
7.187500	+1.68085418E+01	+1.72485434E+01	-1.27829749E-01	+1.85686900E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
7.265625	+1.68108863E+01	+1.72509520E+01	-1.27684074E-01	+1.87230507E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
7.343750	+1.68132501E+01	+1.72533804E+01	-1.27537201E-01	+1.88750620E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
7.421875	+1.68156330E+01	+1.72558285E+01	-1.27389151E-01	+1.90247138E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
7.500000	+1.68180349E+01	+1.72582961E+01	-1.27239940E-01	+1.91719977E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
7.578125	+1.68204556E+01	+1.72607830E+01	-1.27089588E-01	+1.93169063E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
7.656250	+1.68228949E+01	+1.72632890E+01	-1.26938114E-01	+1.94594335E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
7.734375	+1.68253528E+01	+1.72658141E+01	-1.26785535E-01	+1.96007688E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
1.953125	+1.67031539E+01	+1.71403933E+01	-1.34127129E-01	+4.84498768E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
1.992188	+1.67035146E+01	+1.71407624E+01	-1.34107999E-01	+4.94965879E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.031250	+1.67038823E+01	+1.71411386E+01	-1.34088460E-01	+5.05448993E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.070312	+1.67042569E+01	+1.71415220E+01	-1.34068511E-01	+5.15963928E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.109375	+1.67046385E+01	+1.71419125E+01	-1.34048151E-01	+5.26510248E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.148438	+1.67050271E+01	+1.71423102E+01	-1.34027377E-01	+5.37087516E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.187500	+1.67054226E+01	+1.71427149E+01	-1.34006191E-01	+5.47695218E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.226562	+1.67058251E+01	+1.71431268E+01	-1.33984589E-01	+5.58332828E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.265625	+1.67062344E+01	+1.71435458E+01	-1.33962571E-01	+5.68999823E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.304688	+1.67066507E+01	+1.71439719E+01	-1.33940136E-01	+5.79695582E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.343750	+1.67070739E+01	+1.71444051E+01	-1.33917282E-01	+5.90419525E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.382812	+1.67075040E+01	+1.71448454E+01	-1.33894009E-01	+6.01171016E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.421875	+1.67079409E+01	+1.71452927E+01	-1.33870316E-01	+6.11949372E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.460938	+1.67083848E+01	+1.71457471E+01	-1.33846201E-01	+6.22753936E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.500000	+1.67088355E+01	+1.71462085E+01	-1.33821663E-01	+6.33583989E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.539062	+1.67092930E+01	+1.71466769E+01	-1.33796702E-01	+6.44438780E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.578125	+1.67097574E+01	+1.71471524E+01	-1.33771316E-01	+6.55317584E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.617188	+1.67102286E+01	+1.71476349E+01	-1.33745505E-01	+6.66219619E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.656250	+1.67107066E+01	+1.71481244E+01	-1.33719268E-01	+6.77144073E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.695312	+1.67111914E+01	+1.71486209E+01	-1.33692603E-01	+6.88090151E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.734375	+1.67116830E+01	+1.71491244E+01	-1.33665511E-01	+6.99057024E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.773438	+1.67121814E+01	+1.71496348E+01	-1.33637989E-01	+7.10043825E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.812500	+1.67126866E+01	+1.71501522E+01	-1.33610039E-01	+7.21049699E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.851562	+1.67131985E+01	+1.71506765E+01	-1.33581657E-01	+7.32073787E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.890625	+1.67137172E+01	+1.71512078E+01	-1.33552845E-01	+7.43115182E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.929688	+1.67142426E+01	+1.71517460E+01	-1.33523602E-01	+7.54172964E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
2.968750	+1.67147747E+01	+1.71522911E+01	-1.33493926E-01	+7.65246212E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.007812	+1.67153136E+01	+1.71528431E+01	-1.33463817E-01	+7.76334024E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.046875	+1.67158591E+01	+1.71534020E+01	-1.33433274E-01	+7.87435447E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.085938	+1.67164113E+01	+1.71539678E+01	-1.33402298E-01	+7.98549505E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.125000	+1.67169702E+01	+1.71545404E+01	-1.33370888E-01	+8.09675277E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.164062	+1.67175357E+01	+1.71551199E+01	-1.33339042E-01	+8.20811778E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.203125	+1.67181079E+01	+1.71557062E+01	-1.33306762E-01	+8.31958013E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.242188	+1.67186867E+01	+1.71562993E+01	-1.33274046E-01	+8.43113020E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.281250	+1.67192722E+01	+1.71568993E+01	-1.33240894E-01	+8.54275816E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.320312	+1.67198642E+01	+1.71575060E+01	-1.33207305E-01	+8.65445388E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.359375	+1.67204628E+01	+1.71581195E+01	-1.33173281E-01	+8.76620749E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.398438	+1.67210680E+01	+1.71587398E+01	-1.33138819E-01	+8.87800891E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.437500	+1.67216798E+01	+1.71593668E+01	-1.33103921E-01	+8.98984818E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.476562	+1.67222981E+01	+1.71600006E+01	-1.33068586E-01	+9.10171519E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.515625	+1.67229230E+01	+1.71606411E+01	-1.33032814E-01	+9.21359976E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.554688	+1.67235543E+01	+1.71612884E+01	-1.32996605E-01	+9.32549188E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.593750	+1.67241922E+01	+1.71619423E+01	-1.32959959E-01	+9.43738140E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.632812	+1.67248366E+01	+1.71626029E+01	-1.32922875E-01	+9.54925831E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.671875	+1.67254874E+01	+1.71632702E+01	-1.32885355E-01	+9.66111220E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.710938	+1.67261447E+01	+1.71639441E+01	-1.32847398E-01	+9.77293342E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.750000	+1.67268085E+01	+1.71646247E+01	-1.32809004E-01	+9.88471170E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.789062	+1.67274787E+01	+1.71653119E+01	-1.32770174E-01	+9.99643670E-04	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.828125	+1.67281553E+01	+1.71660057E+01	-1.32730907E-01	+1.01080989E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02
3.867188	+1.67288384E+01	+1.71667061E+01	-1.32691204E-01	+1.02197273E-03	+6.19676409E+01	+6.90976116E+02	+8.96813065E-02	+1.00000000E+00	+0.00000000E+00	+8.43217939E+00	+6.88490306E+02	+1.22473466E-02


==> anc/otoc_to_plot_supersymmetric_M800_L1.6242_n200_beta3.5000.dat <==
300.000000	+5.64111053E+01	+6.66774063E+01	+3.02201396E+00	+4.06852361E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
306.000000	+5.60878069E+01	+6.66006996E+01	+3.04574955E+00	+3.84333988E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
312.000000	+5.57712043E+01	+6.65220763E+01	+3.06813404E+00	+3.67591107E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
318.000000	+5.54704517E+01	+6.64574578E+01	+3.08986049E+00	+3.63949688E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
324.000000	+5.51729817E+01	+6.64037909E+01	+3.11180800E+00	+3.55309912E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
330.000000	+5.48892424E+01	+6.63548338E+01	+3.13249768E+00	+3.45717874E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
336.000000	+5.46009287E+01	+6.63074606E+01	+3.15329415E+00	+3.48150037E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
342.000000	+5.43103198E+01	+6.62650675E+01	+3.17427568E+00	+3.34960915E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
348.000000	+5.40203251E+01	+6.62069896E+01	+3.19348946E+00	+3.20144735E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
354.000000	+5.37376375E+01	+6.61605912E+01	+3.21269305E+00	+3.25356791E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
360.000000	+5.34629942E+01	+6.61348708E+01	+3.23253227E+00	+3.22796190E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
366.000000	+5.31941963E+01	+6.61078014E+01	+3.25142859E+00	+3.12344381E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
372.000000	+5.29314865E+01	+6.60873351E+01	+3.27001360E+00	+3.11216219E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
378.000000	+5.26616594E+01	+6.60666539E+01	+3.28877454E+00	+3.09902110E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
384.000000	+5.23909468E+01	+6.60452493E+01	+3.30720185E+00	+3.06994763E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
390.000000	+5.21289807E+01	+6.60370157E+01	+3.32561391E+00	+2.99927623E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
396.000000	+5.18661426E+01	+6.60208322E+01	+3.34319317E+00	+2.96352590E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
402.000000	+5.16157531E+01	+6.60272897E+01	+3.36117622E+00	+2.95046430E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
408.000000	+5.13579524E+01	+6.60227744E+01	+3.37859874E+00	+2.87926987E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
414.000000	+5.11207507E+01	+6.60389258E+01	+3.39572746E+00	+2.72839916E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
420.000000	+5.08690410E+01	+6.60219473E+01	+3.41133953E+00	+2.56075842E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
426.000000	+5.06102994E+01	+6.59940128E+01	+3.42645656E+00	+2.51697791E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
432.000000	+5.03527997E+01	+6.59703622E+01	+3.44154326E+00	+2.51365797E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
438.000000	+5.00968051E+01	+6.59516207E+01	+3.45662046E+00	+2.53948423E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
444.000000	+4.98373718E+01	+6.59381868E+01	+3.47201708E+00	+2.60210397E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
450.000000	+4.95628896E+01	+6.59205861E+01	+3.48784570E+00	+2.57671591E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
456.000000	+4.93019255E+01	+6.59083641E+01	+3.50293767E+00	+2.50123606E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
462.000000	+4.90452379E+01	+6.59013505E+01	+3.51786054E+00	+2.49813923E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
468.000000	+4.87895323E+01	+6.59013301E+01	+3.53291534E+00	+2.34659493E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
474.000000	+4.85404898E+01	+6.58780021E+01	+3.54601968E+00	+2.24941736E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
480.000000	+4.82856503E+01	+6.58656375E+01	+3.55990835E+00	+2.41919467E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
486.000000	+4.80359845E+01	+6.58841875E+01	+3.57505001E+00	+2.46769891E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
492.000000	+4.77872963E+01	+6.58956535E+01	+3.58952073E+00	+2.31710215E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
498.000000	+4.75066376E+01	+6.58580778E+01	+3.60285524E+00	+2.15233576E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
504.000000	+4.72596440E+01	+6.58417965E+01	+3.61534876E+00	+2.16394669E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
510.000000	+4.70241108E+01	+6.58583306E+01	+3.62882260E+00	+2.12304902E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
516.000000	+4.67747936E+01	+6.58364380E+01	+3.64082535E+00	+2.16005078E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
522.000000	+4.65508680E+01	+6.58796644E+01	+3.65474321E+00	+2.30914052E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
528.000000	+4.62944586E+01	+6.58916812E+01	+3.66853504E+00	+2.36313905E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
534.000000	+4.60634659E+01	+6.59482276E+01	+3.68310088E+00	+2.31408476E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
540.000000	+4.57892893E+01	+6.59383339E+01	+3.69630405E+00	+2.09025850E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
546.000000	+4.55340513E+01	+6.59238925E+01	+3.70818398E+00	+1.94544616E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
552.000000	+4.52928004E+01	+6.59177653E+01	+3.71964941E+00	+1.95145689E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
558.000000	+4.50406039E+01	+6.59135584E+01	+3.73160146E+00	+2.04854966E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
564.000000	+4.47625263E+01	+6.59007896E+01	+3.74423200E+00	+2.02684875E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
570.000000	+4.45061034E+01	+6.58929581E+01	+3.75592364E+00	+1.79106796E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
576.000000	+4.42481062E+01	+6.58456078E+01	+3.76572482E+00	+1.68827043E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
582.000000	+4.39928044E+01	+6.58173593E+01	+3.77618289E+00	+1.81215289E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
588.000000	+4.37462970E+01	+6.58185980E+01	+3.78747065E+00	+1.93381658E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
594.000000	+4.35336399E+01	+6.58705731E+01	+3.79938869E+00	+2.03886211E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
150.000000	+4.35465372E+01	+4.71395375E+01	+1.97213477E+00	+1.26050205E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
153.000000	+4.51002736E+01	+4.88297032E+01	+2.00940248E+00	+1.22401194E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
156.000000	+4.66124303E+01	+5.04792342E+01	+2.04557549E+00	+1.20007147E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
159.000000	+4.80697881E+01	+5.20776567E+01	+2.08140677E+00	+1.18846213E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
162.000000	+4.94627910E+01	+5.36153968E+01	+2.11688322E+00	+1.16653027E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
165.000000	+5.07852438E+01	+5.50836806E+01	+2.15139858E+00	+1.14214518E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
168.000000	+5.20283651E+01	+5.64755209E+01	+2.18541193E+00	+1.11885963E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
171.000000	+5.31897459E+01	+5.77866497E+01	+2.21853016E+00	+1.09214389E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
174.000000	+5.42671591E+01	+5.90154910E+01	+2.25094056E+00	+1.07321669E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
177.000000	+5.52576125E+01	+6.01602631E+01	+2.28292316E+00	+1.05398761E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
180.000000	+5.61606160E+01	+6.12189270E+01	+2.31417982E+00	+1.02926853E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
183.000000	+5.69747585E+01	+6.21897220E+01	+2.34467928E+00	+9.95972088E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
186.000000	+5.77040606E+01	+6.30738622E+01	+2.37393814E+00	+9.59722004E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
189.000000	+5.83486614E+01	+6.38727342E+01	+2.40226260E+00	+9.33620410E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
192.000000	+5.89093596E+01	+6.45885472E+01	+2.42995537E+00	+9.07373195E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
195.000000	+5.93929609E+01	+6.52261146E+01	+2.45670499E+00	+8.77441748E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
198.000000	+5.98027065E+01	+6.57888937E+01	+2.48260187E+00	+8.45798482E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
201.000000	+6.01417794E+01	+6.62785934E+01	+2.50745290E+00	+8.12129808E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
204.000000	+6.04160284E+01	+6.67011330E+01	+2.53132966E+00	+7.73114003E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
207.000000	+6.06331665E+01	+6.70613536E+01	+2.55383974E+00	+7.33261518E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
210.000000	+6.07946664E+01	+6.73624614E+01	+2.57532535E+00	+6.99034923E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
213.000000	+6.09064598E+01	+6.76099925E+01	+2.59578183E+00	+6.70530998E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
216.000000	+6.09738823E+01	+6.78112993E+01	+2.61555721E+00	+6.53043090E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
219.000000	+6.09999613E+01	+6.79713695E+01	+2.63496442E+00	+6.43784466E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
222.000000	+6.09848215E+01	+6.80915150E+01	+2.65418428E+00	+6.30344042E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
225.000000	+6.09361087E+01	+6.81762294E+01	+2.67278506E+00	+6.11834389E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
228.000000	+6.08561513E+01	+6.82285798E+01	+2.69089434E+00	+5.92605312E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
231.000000	+6.07503808E+01	+6.82525650E+01	+2.70834138E+00	+5.74075060E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
234.000000	+6.06201533E+01	+6.82509455E+01	+2.72533885E+00	+5.56031891E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
237.000000	+6.04696221E+01	+6.82263153E+01	+2.74170329E+00	+5.38845044E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
240.000000	+6.03030242E+01	+6.81845567E+01	+2.75766955E+00	+5.27968005E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
243.000000	+6.01237098E+01	+6.81300535E+01	+2.77338137E+00	+5.17144106E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
246.000000	+5.99351708E+01	+6.80650902E+01	+2.78869819E+00	+5.05214964E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
249.000000	+5.97381147E+01	+6.79908698E+01	+2.80369427E+00	+4.95567940E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
252.000000	+5.95348147E+01	+6.79100996E+01	+2.81843227E+00	+4.84894527E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
255.000000	+5.93282509E+01	+6.78246357E+01	+2.83278794E+00	+4.70821661E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
258.000000	+5.91219456E+01	+6.77371999E+01	+2.84668157E+00	+4.63944503E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
261.000000	+5.89143304E+01	+6.76505489E+01	+2.86062461E+00	+4.62465118E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
264.000000	+5.87048619E+01	+6.75625191E+01	+2.87442948E+00	+4.54173868E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
267.000000	+5.84948894E+01	+6.74724470E+01	+2.88787504E+00	+4.39509736E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
270.000000	+5.82870060E+01	+6.73813518E+01	+2.90080006E+00	+4.25084197E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
273.000000	+5.80846988E+01	+6.72941745E+01	+2.91338010E+00	+4.17034097E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
276.000000	+5.78871578E+01	+6.72119336E+01	+2.92582211E+00	+4.11167987E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
279.000000	+5.76918530E+01	+6.71313528E+01	+2.93805018E+00	+4.05558991E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
282.000000	+5.74995011E+01	+6.70539650E+01	+2.95015565E+00	+4.04447211E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
285.000000	+5.73091464E+01	+6.69805150E+01	+2.96231701E+00	+4.03283272E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
288.000000	+5.71223550E+01	+6.69108279E+01	+2.97435264E+00	+3.98284594E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
291.000000	+5.69398670E+01	+6.68451366E+01	+2.98621408E+00	+3.93187720E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
294.000000	+5.67598834E+01	+6.67820242E+01	+2.99794391E+00	+3.92805358E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
297.000000	+5.65841696E+01	+6.67256626E+01	+3.00978241E+00	+3.96427891E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
75.000000	+4.50628811E+01	+4.71615397E+01	+1.43444558E+00	+4.81145343E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
76.500000	+4.32951906E+01	+4.54081626E+01	+1.44124268E+00	+4.25134973E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
78.000000	+4.16195374E+01	+4.37451338E+01	+1.44719963E+00	+3.80273826E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
79.500000	+4.00356932E+01	+4.21729085E+01	+1.45265089E+00	+3.62339648E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
81.000000	+3.85430257E+01	+4.06918538E+01	+1.45806982E+00	+3.57581091E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
82.500000	+3.71418559E+01	+3.93021214E+01	+1.46337833E+00	+3.39562344E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
84.000000	+3.58329901E+01	+3.80038200E+01	+1.46825669E+00	+3.10917051E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
85.500000	+3.46162946E+01	+3.67968043E+01	+1.47270584E+00	+2.97772731E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
87.000000	+3.34905290E+01	+3.56808381E+01	+1.47718987E+00	+3.08557393E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
88.500000	+3.24547804E+01	+3.46555682E+01	+1.48196256E+00	+3.23224104E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
90.000000	+3.15087401E+01	+3.37203914E+01	+1.48688659E+00	+3.30905971E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
91.500000	+3.06518632E+01	+3.28746074E+01	+1.49188974E+00	+3.36543258E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
93.000000	+2.98831879E+01	+3.21172817E+01	+1.49698289E+00	+3.31470326E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
94.500000	+2.92022859E+01	+3.14472436E+01	+1.50183385E+00	+3.39297887E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
96.000000	+2.86062343E+01	+3.08631850E+01	+1.50716183E+00	+3.77604467E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
97.500000	+2.80931941E+01	+3.03637276E+01	+1.51316198E+00	+3.96993581E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
99.000000	+2.76632676E+01	+2.99472589E+01	+1.51907163E+00	+4.29338628E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
100.500000	+2.73120557E+01	+2.96120231E+01	+1.52604214E+00	+4.28740904E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
102.000000	+2.70427577E+01	+2.93563159E+01	+1.53193386E+00	+4.29390393E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
103.500000	+2.68484422E+01	+2.91782288E+01	+1.53892385E+00	+4.39545011E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
105.000000	+2.67312461E+01	+2.90755137E+01	+1.54512021E+00	+4.43323931E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
106.500000	+2.66848609E+01	+2.90458399E+01	+1.55222357E+00	+4.75779308E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
108.000000	+2.67089283E+01	+2.90868965E+01	+1.55939359E+00	+5.12103586E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
109.500000	+2.67985483E+01	+2.91960794E+01	+1.56758668E+00	+5.57233096E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
111.000000	+2.69524678E+01	+2.93705226E+01	+1.57611058E+00	+5.88763231E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
112.500000	+2.71671437E+01	+2.96073983E+01	+1.58524958E+00	+6.35885857E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
114.000000	+2.74393402E+01	+2.99039659E+01	+1.59518716E+00	+6.58296535E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
115.500000	+2.77683711E+01	+3.02572971E+01	+1.60499847E+00	+6.90873758E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
117.000000	+2.81480117E+01	+3.06642528E+01	+1.61591337E+00	+7.34467889E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
118.500000	+2.85772886E+01	+3.11216643E+01	+1.62703251E+00	+7.56285094E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
120.000000	+2.90524808E+01	+3.16264644E+01	+1.63860192E+00	+8.06620283E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
121.500000	+2.95688730E+01	+3.21755701E+01	+1.65123112E+00	+8.56632914E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
123.000000	+3.01248133E+01	+3.27658030E+01	+1.66430091E+00	+8.89820247E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
124.500000	+3.07167278E+01	+3.33939467E+01	+1.67792573E+00	+9.36444292E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
126.000000	+3.13405811E+01	+3.40568170E+01	+1.69239424E+00	+9.88200258E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
127.500000	+3.19936217E+01	+3.47513977E+01	+1.70757173E+00	+1.02117013E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
129.000000	+3.26739769E+01	+3.54747127E+01	+1.72302934E+00	+1.04729537E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
130.500000	+3.33781115E+01	+3.62239092E+01	+1.73899059E+00	+1.08973995E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
132.000000	+3.41024063E+01	+3.69962175E+01	+1.75572154E+00	+1.11867897E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
133.500000	+3.48459605E+01	+3.77888849E+01	+1.77255096E+00	+1.12203189E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
135.000000	+3.56064346E+01	+3.85993121E+01	+1.78938250E+00	+1.14269248E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
136.500000	+3.63793429E+01	+3.94249022E+01	+1.80683174E+00	+1.17757715E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
138.000000	+3.71625975E+01	+4.02630952E+01	+1.82470981E+00	+1.19144104E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
139.500000	+3.79549185E+01	+4.11113047E+01	+1.84257497E+00	+1.19388551E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
141.000000	+3.87535057E+01	+4.19670651E+01	+1.86052638E+00	+1.20633536E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
142.500000	+3.95554371E+01	+4.28281454E+01	+1.87876503E+00	+1.22601845E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
144.000000	+4.03583937E+01	+4.36923503E+01	+1.89730693E+00	+1.24198849E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
145.500000	+4.11606901E+01	+4.45576385E+01	+1.91602468E+00	+1.24467764E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
147.000000	+4.19612343E+01	+4.54220353E+01	+1.93464726E+00	+1.24291790E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
148.500000	+4.27573495E+01	+4.62833529E+01	+1.95331222E+00	+1.24574344E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
37.500000	+1.08739104E+02	+1.09822761E+02	+7.73487948E-01	+3.61957791E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
38.250000	+1.07580484E+02	+1.08693773E+02	+8.00466124E-01	+3.57460231E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
39.000000	+1.06384638E+02	+1.07527985E+02	+8.27106983E-01	+3.52186127E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
39.750000	+1.05154156E+02	+1.06327839E+02	+8.53294043E-01	+3.46649822E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
40.500000	+1.03891462E+02	+1.05095833E+02	+8.79104456E-01	+3.40377337E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
41.250000	+1.02599340E+02	+1.03834503E+02	+9.04350643E-01	+3.33501976E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
42.000000	+1.01280246E+02	+1.02546398E+02	+9.29129752E-01	+3.26245948E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
42.750000	+9.99369580E+01	+1.01234070E+02	+9.53287535E-01	+3.18120780E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
43.500000	+9.85720132E+01	+9.99000486E+01	+9.76847869E-01	+3.09636504E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
44.250000	+9.71880614E+01	+9.85468395E+01	+9.99733011E-01	+3.00922108E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
45.000000	+9.57875433E+01	+9.71768975E+01	+1.02198619E+00	+2.92036185E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
45.750000	+9.43730068E+01	+9.57926296E+01	+1.04353844E+00	+2.83681060E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
46.500000	+9.29466272E+01	+9.43963773E+01	+1.06453834E+00	+2.74950821E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
47.250000	+9.15110102E+01	+9.29904062E+01	+1.08478106E+00	+2.65046962E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
48.000000	+9.00683616E+01	+9.15769105E+01	+1.10429539E+00	+2.54637541E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
48.750000	+8.86210000E+01	+9.01579954E+01	+1.12297669E+00	+2.43550659E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
49.500000	+8.71709944E+01	+8.87356735E+01	+1.14082799E+00	+2.34880822E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
50.250000	+8.57197666E+01	+8.73118789E+01	+1.15820882E+00	+2.25322010E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
51.000000	+8.42699751E+01	+8.58884416E+01	+1.17462629E+00	+2.12506583E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
51.750000	+8.28234063E+01	+8.44670863E+01	+1.19008480E+00	+2.02812856E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
52.500000	+8.13810072E+01	+8.30494672E+01	+1.20504822E+00	+1.94040046E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
53.250000	+7.99449093E+01	+8.16371332E+01	+1.21919081E+00	+1.83313455E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
54.000000	+7.85165454E+01	+8.02315196E+01	+1.23254524E+00	+1.74804957E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
54.750000	+7.70968141E+01	+7.88339963E+01	+1.24541155E+00	+1.67891493E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
55.500000	+7.56871351E+01	+7.74458472E+01	+1.25772896E+00	+1.59395366E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
56.250000	+7.42890287E+01	+7.60682462E+01	+1.26932086E+00	+1.51166242E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
57.000000	+7.29032403E+01	+7.47022866E+01	+1.28040390E+00	+1.45747238E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
57.750000	+7.15304554E+01	+7.33489986E+01	+1.29118295E+00	+1.39949842E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
58.500000	+7.01721221E+01	+7.20093341E+01	+1.30139637E+00	+1.32030732E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
59.250000	+6.88292379E+01	+7.06841557E+01	+1.31098755E+00	+1.24910585E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
60.000000	+6.75022935E+01	+6.93742531E+01	+1.32013296E+00	+1.19585687E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
60.750000	+6.61918703E+01	+6.80803616E+01	+1.32892541E+00	+1.15219024E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
61.500000	+6.48985694E+01	+6.68031630E+01	+1.33741581E+00	+1.09890276E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
62.250000	+6.36233951E+01	+6.55432733E+01	+1.34540895E+00	+1.03051241E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
63.000000	+6.23669805E+01	+6.43012434E+01	+1.35287350E+00	+9.72474449E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
63.750000	+6.11294848E+01	+6.30775738E+01	+1.35999607E+00	+9.31936609E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
64.500000	+5.99112368E+01	+6.18727287E+01	+1.36685255E+00	+9.00306168E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
65.250000	+5.87125607E+01	+6.06871363E+01	+1.37350066E+00	+8.61750099E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
66.000000	+5.75341738E+01	+5.95211850E+01	+1.37977880E+00	+8.08210178E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
66.750000	+5.63765585E+01	+5.83752179E+01	+1.38562381E+00	+7.55681741E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
67.500000	+5.52398807E+01	+5.72495433E+01	+1.39111403E+00	+7.13744951E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
68.250000	+5.41242717E+01	+5.61444440E+01	+1.39632999E+00	+6.88014278E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
69.000000	+5.30296726E+01	+5.50601828E+01	+1.40143424E+00	+6.68779159E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
69.750000	+5.19564685E+01	+5.39970085E+01	+1.40636167E+00	+6.41731666E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
70.500000	+5.09049934E+01	+5.29551436E+01	+1.41106022E+00	+6.05854689E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
71.250000	+4.98756215E+01	+5.19347901E+01	+1.41544949E+00	+5.64145734E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
72.000000	+4.88685579E+01	+5.09361304E+01	+1.41952240E+00	+5.28752618E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
72.750000	+4.78837588E+01	+4.99593242E+01	+1.42338078E+00	+5.07791798E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
73.500000	+4.69211460E+01	+4.90045271E+01	+1.42713928E+00	+4.95915488E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
74.250000	+4.59808251E+01	+4.80718876E+01	+1.43081951E+00	+4.85480858E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
18.750000	+1.21628822E+02	+1.22243656E+02	+2.06744354E-01	+2.01849681E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
19.125000	+1.21674805E+02	+1.22294348E+02	+2.14373728E-01	+2.05050250E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
19.500000	+1.21710348E+02	+1.22334711E+02	+2.22123123E-01	+2.07941056E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
19.875000	+1.21735290E+02	+1.22364571E+02	+2.29969307E-01	+2.10749670E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
20.250000	+1.21749445E+02	+1.22383755E+02	+2.37929348E-01	+2.13975225E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
20.625000	+1.21752630E+02	+1.22392091E+02	+2.46017449E-01	+2.17108414E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
21.000000	+1.21744689E+02	+1.22389412E+02	+2.54212479E-01	+2.20072163E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
21.375000	+1.21725446E+02	+1.22375549E+02	+2.62522861E-01	+2.23436912E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
21.750000	+1.21694719E+02	+1.22350337E+02	+2.70970248E-01	+2.27047283E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
22.125000	+1.21652345E+02	+1.22313613E+02	+2.79551407E-01	+2.30504797E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
22.500000	+1.21598162E+02	+1.22265213E+02	+2.88258107E-01	+2.34279066E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
22.875000	+1.21531988E+02	+1.22204978E+02	+2.97122337E-01	+2.38549008E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
23.250000	+1.21453658E+02	+1.22132750E+02	+3.06149283E-01	+2.42763599E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
23.625000	+1.21363019E+02	+1.22048375E+02	+3.15329607E-01	+2.47119763E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
24.000000	+1.21259906E+02	+1.21951702E+02	+3.24683265E-01	+2.52007750E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
24.375000	+1.21144152E+02	+1.21842584E+02	+3.34230188E-01	+2.57046969E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
24.750000	+1.21015619E+02	+1.21720881E+02	+3.43961788E-01	+2.62125237E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
25.125000	+1.20874158E+02	+1.21586457E+02	+3.53889581E-01	+2.67686239E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
25.500000	+1.20719617E+02	+1.21439182E+02	+3.64038256E-01	+2.73595956E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
25.875000	+1.20551870E+02	+1.21278936E+02	+3.74409278E-01	+2.79411885E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
26.250000	+1.20370805E+02	+1.21105608E+02	+3.84994147E-01	+2.85391479E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
26.625000	+1.20176303E+02	+1.20919099E+02	+3.95813639E-01	+2.91607638E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
27.000000	+1.19968270E+02	+1.20719321E+02	+4.06864720E-01	+2.97570568E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
27.375000	+1.19746641E+02	+1.20506201E+02	+4.18131431E-01	+3.03350220E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
27.750000	+1.19511345E+02	+1.20279678E+02	+4.29615987E-01	+3.09225375E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
28.125000	+1.19262323E+02	+1.20039705E+02	+4.41323335E-01	+3.14894503E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
28.500000	+1.18999551E+02	+1.19786246E+02	+4.53233074E-01	+3.20168366E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
28.875000	+1.18723008E+02	+1.19519282E+02	+4.65335962E-01	+3.25361154E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
29.250000	+1.18432678E+02	+1.19238807E+02	+4.77635161E-01	+3.30388449E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
29.625000	+1.18128575E+02	+1.18944827E+02	+4.90115096E-01	+3.34927798E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
30.000000	+1.17810732E+02	+1.18637367E+02	+5.02754746E-01	+3.39208753E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
30.375000	+1.17479180E+02	+1.18316464E+02	+5.15555752E-01	+3.43374447E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
30.750000	+1.17133971E+02	+1.17982171E+02	+5.28507829E-01	+3.47123014E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
31.125000	+1.16775187E+02	+1.17634556E+02	+5.41589978E-01	+3.50487466E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
31.500000	+1.16402911E+02	+1.17273702E+02	+5.54794389E-01	+3.53726808E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
31.875000	+1.16017235E+02	+1.16899707E+02	+5.68119489E-01	+3.56669362E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
32.250000	+1.15618286E+02	+1.16512685E+02	+5.81544591E-01	+3.59128531E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
32.625000	+1.15206199E+02	+1.16112764E+02	+5.95054129E-01	+3.61407603E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
33.000000	+1.14781111E+02	+1.15700085E+02	+6.08650162E-01	+3.63409164E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
33.375000	+1.14343194E+02	+1.15274807E+02	+6.22309816E-01	+3.65011806E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
33.750000	+1.13892619E+02	+1.14837099E+02	+6.36026047E-01	+3.66227825E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
34.125000	+1.13429588E+02	+1.14387144E+02	+6.49776903E-01	+3.67260977E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
34.500000	+1.12954284E+02	+1.13925141E+02	+6.63570620E-01	+3.67973821E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
34.875000	+1.12466945E+02	+1.13451296E+02	+6.77374939E-01	+3.68061542E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
35.250000	+1.11967803E+02	+1.12965833E+02	+6.91175236E-01	+3.68203490E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
35.625000	+1.11457068E+02	+1.12468982E+02	+7.04990201E-01	+3.67889889E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
36.000000	+1.10935036E+02	+1.11960987E+02	+7.18766978E-01	+3.67022930E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
36.375000	+1.10401945E+02	+1.11442100E+02	+7.32516921E-01	+3.66318151E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
36.750000	+1.09858056E+02	+1.10912585E+02	+7.46240839E-01	+3.65001738E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
37.125000	+1.09303689E+02	+1.10372712E+02	+7.59892051E-01	+3.63062917E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
9.375000	+1.17696973E+02	+1.18224383E+02	+5.33702383E-02	+1.28681506E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
9.562500	+1.17814129E+02	+1.18342817E+02	+5.57904810E-02	+1.29477717E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
9.750000	+1.17930449E+02	+1.18460426E+02	+5.82256527E-02	+1.30341853E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
9.937500	+1.18045866E+02	+1.18577144E+02	+6.06783005E-02	+1.31436063E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
10.125000	+1.18160314E+02	+1.18692910E+02	+6.31545051E-02	+1.32822895E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
10.312500	+1.18273732E+02	+1.18807663E+02	+6.56591591E-02	+1.34338251E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
10.500000	+1.18386061E+02	+1.18921347E+02	+6.81921895E-02	+1.35733788E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
10.687500	+1.18497250E+02	+1.19033906E+02	+7.07491761E-02	+1.36898854E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
10.875000	+1.18607247E+02	+1.19145288E+02	+7.33258965E-02	+1.37949699E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
11.062500	+1.18716001E+02	+1.19255440E+02	+7.59222898E-02	+1.39101912E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
11.250000	+1.18823460E+02	+1.19364315E+02	+7.85422182E-02	+1.40478119E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
11.437500	+1.18929574E+02	+1.19471863E+02	+8.11902193E-02	+1.42040217E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
11.625000	+1.19034294E+02	+1.19578037E+02	+8.38687264E-02	+1.43642792E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
11.812500	+1.19137577E+02	+1.19682795E+02	+8.65768240E-02	+1.45115318E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
12.000000	+1.19239381E+02	+1.19786091E+02	+8.93105508E-02	+1.46373920E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
12.187500	+1.19339667E+02	+1.19887885E+02	+9.20658460E-02	+1.47529079E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
12.375000	+1.19438392E+02	+1.19988136E+02	+9.48428912E-02	+1.48835167E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
12.562500	+1.19535516E+02	+1.20086803E+02	+9.76471647E-02	+1.50450911E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
12.750000	+1.19630995E+02	+1.20183848E+02	+1.00484800E-01	+1.52253306E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
12.937500	+1.19724792E+02	+1.20279235E+02	+1.03356664E-01	+1.53949171E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
13.125000	+1.19816872E+02	+1.20372926E+02	+1.06257894E-01	+1.55374535E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
13.312500	+1.19907203E+02	+1.20464887E+02	+1.09183209E-01	+1.56635133E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
13.500000	+1.19995752E+02	+1.20555082E+02	+1.12131712E-01	+1.57966044E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
13.687500	+1.20082482E+02	+1.20643479E+02	+1.15106935E-01	+1.59518042E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
13.875000	+1.20167358E+02	+1.20730044E+02	+1.18113638E-01	+1.61272533E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
14.062500	+1.20250345E+02	+1.20814744E+02	+1.21154655E-01	+1.63080546E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
14.250000	+1.20331412E+02	+1.20897549E+02	+1.24229159E-01	+1.64755519E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
14.437500	+1.20410531E+02	+1.20978428E+02	+1.27332987E-01	+1.66205632E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
14.625000	+1.20487674E+02	+1.21057351E+02	+1.30461870E-01	+1.67532160E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
14.812500	+1.20562811E+02	+1.21134288E+02	+1.33615443E-01	+1.68953218E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
15.000000	+1.20635912E+02	+1.21209210E+02	+1.36797616E-01	+1.70599744E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
15.187500	+1.20706944E+02	+1.21282088E+02	+1.40012934E-01	+1.72413068E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
15.375000	+1.20775879E+02	+1.21352895E+02	+1.43263106E-01	+1.74215538E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
15.562500	+1.20842689E+02	+1.21421604E+02	+1.46546016E-01	+1.75837126E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
15.750000	+1.20907352E+02	+1.21488186E+02	+1.49856998E-01	+1.77231075E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
15.937500	+1.20969841E+02	+1.21552615E+02	+1.53192182E-01	+1.78537883E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
16.125000	+1.21030130E+02	+1.21614866E+02	+1.56552169E-01	+1.79999748E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
16.312500	+1.21088190E+02	+1.21674912E+02	+1.59942172E-01	+1.81736389E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
16.500000	+1.21143993E+02	+1.21732728E+02	+1.63367283E-01	+1.83604384E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
16.687500	+1.21197513E+02	+1.21788288E+02	+1.66827337E-01	+1.85331107E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
16.875000	+1.21248727E+02	+1.21841567E+02	+1.70317200E-01	+1.86792045E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
17.062500	+1.21297614E+02	+1.21892542E+02	+1.73832038E-01	+1.88112209E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
17.250000	+1.21344150E+02	+1.21941187E+02	+1.77371408E-01	+1.89501660E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
17.437500	+1.21388308E+02	+1.21987479E+02	+1.80938351E-01	+1.91060837E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
17.625000	+1.21430064E+02	+1.22031394E+02	+1.84536189E-01	+1.92759693E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
17.812500	+1.21469390E+02	+1.22072908E+02	+1.88166839E-01	+1.94500069E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
18.000000	+1.21506265E+02	+1.22111998E+02	+1.91829942E-01	+1.96136873E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
18.187500	+1.21540667E+02	+1.22148640E+02	+1.95521972E-01	+1.97556410E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
18.375000	+1.21572576E+02	+1.22182812E+02	+1.99238307E-01	+1.98823519E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
18.562500	+1.21601969E+02	+1.22214492E+02	+2.02977854E-01	+2.00061480E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
4.687500	+1.14750394E+02	+1.15250123E+02	-5.40199512E-04	+9.85750737E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
4.781250	+1.14803737E+02	+1.15303931E+02	+3.88313415E-04	+9.95076840E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
4.875000	+1.14857592E+02	+1.15358255E+02	+1.32556956E-03	+1.00420933E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
4.968750	+1.14911938E+02	+1.15413075E+02	+2.27120592E-03	+1.01309927E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
5.062500	+1.14966753E+02	+1.15468368E+02	+3.22513069E-03	+1.02198617E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
5.156250	+1.15022017E+02	+1.15524115E+02	+4.18742998E-03	+1.03099032E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
5.250000	+1.15077709E+02	+1.15580295E+02	+5.15823754E-03	+1.04008741E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
5.343750	+1.15133809E+02	+1.15636888E+02	+6.13759388E-03	+1.04911207E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
5.437500	+1.15190298E+02	+1.15693873E+02	+7.12532268E-03	+1.05779183E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
5.531250	+1.15247156E+02	+1.15751233E+02	+8.12095356E-03	+1.06581166E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
5.625000	+1.15304364E+02	+1.15808947E+02	+9.12371954E-03	+1.07290260E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
5.718750	+1.15361904E+02	+1.15866996E+02	+1.01326459E-02	+1.07893482E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
5.812500	+1.15419758E+02	+1.15925363E+02	+1.11467223E-02	+1.08398432E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
5.906250	+1.15477908E+02	+1.15984028E+02	+1.21651165E-02	+1.08834419E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
6.000000	+1.15536336E+02	+1.16042974E+02	+1.31873677E-02	+1.09246802E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
6.093750	+1.15595025E+02	+1.16102182E+02	+1.42134941E-02	+1.09685965E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
6.187500	+1.15653956E+02	+1.16161636E+02	+1.52439795E-02	+1.10194389E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
6.281250	+1.15713112E+02	+1.16221318E+02	+1.62796389E-02	+1.10795842E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
6.375000	+1.15772476E+02	+1.16281212E+02	+1.73214016E-02	+1.11489702E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
6.468750	+1.15832032E+02	+1.16341302E+02	+1.83700708E-02	+1.12251607E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
6.562500	+1.15891762E+02	+1.16401570E+02	+1.94261192E-02	+1.13039891E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
6.656250	+1.15951651E+02	+1.16462001E+02	+2.04895687E-02	+1.13805867E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
6.750000	+1.16011683E+02	+1.16522580E+02	+2.15599792E-02	+1.14505331E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
6.843750	+1.16071844E+02	+1.16583291E+02	+2.26365437E-02	+1.15108598E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
6.937500	+1.16132119E+02	+1.16644120E+02	+2.37182654E-02	+1.15606821E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
7.031250	+1.16192495E+02	+1.16705052E+02	+2.48041716E-02	+1.16013144E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
7.125000	+1.16252957E+02	+1.16766072E+02	+2.58935119E-02	+1.16358336E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
7.218750	+1.16313491E+02	+1.16827167E+02	+2.69858904E-02	+1.16682149E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
7.312500	+1.16374083E+02	+1.16888323E+02	+2.80813022E-02	+1.17023235E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
7.406250	+1.16434720E+02	+1.16949525E+02	+2.91800761E-02	+1.17410961E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
7.500000	+1.16495389E+02	+1.17010762E+02	+3.02827577E-02	+1.17861225E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
7.593750	+1.16556075E+02	+1.17072019E+02	+3.13899740E-02	+1.18376099E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
7.687500	+1.16616766E+02	+1.17133284E+02	+3.25023095E-02	+1.18945583E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
7.781250	+1.16677449E+02	+1.17194545E+02	+3.36202037E-02	+1.19550065E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
7.875000	+1.16738112E+02	+1.17255789E+02	+3.47438733E-02	+1.20163408E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
7.968750	+1.16798742E+02	+1.17317004E+02	+3.58732676E-02	+1.20757264E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
8.062500	+1.16859329E+02	+1.17378179E+02	+3.70080720E-02	+1.21306728E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
8.156250	+1.16919860E+02	+1.17439303E+02	+3.81477688E-02	+1.21796313E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
8.250000	+1.16980326E+02	+1.17500363E+02	+3.92917528E-02	+1.22224670E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
8.343750	+1.17040715E+02	+1.17561350E+02	+4.04394813E-02	+1.22606451E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
8.437500	+1.17101018E+02	+1.17622251E+02	+4.15906238E-02	+1.22970173E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
8.531250	+1.17161222E+02	+1.17683058E+02	+4.27451721E-02	+1.23351921E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
8.625000	+1.17221318E+02	+1.17743758E+02	+4.39034723E-02	+1.23786108E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
8.718750	+1.17281295E+02	+1.17804343E+02	+4.50661616E-02	+1.24295873E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
8.812500	+1.17341143E+02	+1.17864802E+02	+4.62340199E-02	+1.24886168E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
8.906250	+1.17400851E+02	+1.17925126E+02	+4.74077772E-02	+1.25541932E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
9.000000	+1.17460410E+02	+1.17985304E+02	+4.85879311E-02	+1.26231986E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
9.093750	+1.17519811E+02	+1.18045328E+02	+4.97746270E-02	+1.26917375E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
9.187500	+1.17579044E+02	+1.18105188E+02	+5.09676319E-02	+1.27561484E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
9.281250	+1.17638101E+02	+1.18164876E+02	+5.21664048E-02	+1.28176728E-02	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
2.343750	+1.13648381E+02	+1.14138842E+02	-1.92619336E-02	+5.33694602E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
2.390625	+1.13664867E+02	+1.14155452E+02	-1.90090670E-02	+5.45203035E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
2.437500	+1.13681625E+02	+1.14172337E+02	-1.87508058E-02	+5.56909465E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
2.484375	+1.13698653E+02	+1.14189495E+02	-1.84869643E-02	+5.69032594E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
2.531250	+1.13715948E+02	+1.14206922E+02	-1.82173377E-02	+5.81605157E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
2.578125	+1.13733506E+02	+1.14224615E+02	-1.79417095E-02	+5.94640409E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
2.625000	+1.13751326E+02	+1.14242573E+02	-1.76598623E-02	+6.08128171E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
2.671875	+1.13769403E+02	+1.14260792E+02	-1.73715894E-02	+6.22031867E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
2.718750	+1.13787736E+02	+1.14279270E+02	-1.70767074E-02	+6.36286984E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
2.765625	+1.13806320E+02	+1.14298003E+02	-1.67750703E-02	+6.50801316E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
2.812500	+1.13825154E+02	+1.14316988E+02	-1.64665812E-02	+6.65457329E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
2.859375	+1.13844235E+02	+1.14336224E+02	-1.61512041E-02	+6.80116624E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
2.906250	+1.13863559E+02	+1.14355706E+02	-1.58289719E-02	+6.94626576E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
2.953125	+1.13883123E+02	+1.14375433E+02	-1.54999916E-02	+7.08828667E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
3.000000	+1.13902926E+02	+1.14395401E+02	-1.51644450E-02	+7.22567966E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
3.046875	+1.13922963E+02	+1.14415607E+02	-1.48225842E-02	+7.35703016E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
3.093750	+1.13943233E+02	+1.14436048E+02	-1.44747234E-02	+7.48115052E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
3.140625	+1.13963733E+02	+1.14456722E+02	-1.41212263E-02	+7.59715702E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
3.187500	+1.13984459E+02	+1.14477625E+02	-1.37624899E-02	+7.70452277E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
3.234375	+1.14005410E+02	+1.14498755E+02	-1.33989273E-02	+7.80310089E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
3.281250	+1.14026582E+02	+1.14520109E+02	-1.30309492E-02	+7.89311617E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
3.328125	+1.14047972E+02	+1.14541683E+02	-1.26589477E-02	+7.97512752E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
3.375000	+1.14069579E+02	+1.14563475E+02	-1.22832810E-02	+8.04996771E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
3.421875	+1.14091398E+02	+1.14585481E+02	-1.19042632E-02	+8.11866941E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
3.468750	+1.14113428E+02	+1.14607700E+02	-1.15221558E-02	+8.18238752E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
3.515625	+1.14135665E+02	+1.14630127E+02	-1.11371644E-02	+8.24232687E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
3.562500	+1.14158106E+02	+1.14652760E+02	-1.07494376E-02	+8.29968169E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
3.609375	+1.14180749E+02	+1.14675596E+02	-1.03590692E-02	+8.35558847E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
3.656250	+1.14203591E+02	+1.14698633E+02	-9.96610121E-03	+8.41109195E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
3.703125	+1.14226628E+02	+1.14721866E+02	-9.57052933E-03	+8.46712024E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
3.750000	+1.14249858E+02	+1.14745293E+02	-9.17230869E-03	+8.52446468E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
3.796875	+1.14273277E+02	+1.14768911E+02	-8.77136077E-03	+8.58376115E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
3.843750	+1.14296884E+02	+1.14792717E+02	-8.36758108E-03	+8.64547172E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
3.890625	+1.14320673E+02	+1.14816709E+02	-7.96084779E-03	+8.70986858E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
3.937500	+1.14344644E+02	+1.14840883E+02	-7.55103091E-03	+8.77702274E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
3.984375	+1.14368792E+02	+1.14865236E+02	-7.13800191E-03	+8.84680285E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
4.031250	+1.14393115E+02	+1.14889766E+02	-6.72164314E-03	+8.91888704E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
4.078125	+1.14417610E+02	+1.14914469E+02	-6.30185625E-03	+8.99278869E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
4.125000	+1.14442274E+02	+1.14939344E+02	-5.87856920E-03	+9.06789517E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
4.171875	+1.14467104E+02	+1.14964386E+02	-5.45174108E-03	+9.14351525E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
4.218750	+1.14492097E+02	+1.14989593E+02	-5.02136464E-03	+9.21892994E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
4.265625	+1.14517251E+02	+1.15014962E+02	-4.58746640E-03	+9.29344087E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
4.312500	+1.14542562E+02	+1.15040491E+02	-4.15010456E-03	+9.36641173E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
4.359375	+1.14568028E+02	+1.15066176E+02	-3.70936530E-03	+9.43729986E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
4.406250	+1.14593645E+02	+1.15092015E+02	-3.26535770E-03	+9.50567717E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
4.453125	+1.14619413E+02	+1.15118005E+02	-2.81820806E-03	+9.57124143E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
4.500000	+1.14645326E+02	+1.15144144E+02	-2.36805382E-03	+9.63381961E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
4.546875	+1.14671384E+02	+1.15170427E+02	-1.91503748E-03	+9.69336480E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
4.593750	+1.14697583E+02	+1.15196854E+02	-1.45930087E-03	+9.74994834E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
4.640625	+1.14723920E+02	+1.15223420E+02	-1.00097982E-03	+9.80508302E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.171875	+1.13332266E+02	+1.13820473E+02	-2.38697596E-02	+2.25612949E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.195312	+1.13336661E+02	+1.13824893E+02	-2.38158710E-02	+2.34236432E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.218750	+1.13341138E+02	+1.13829398E+02	-2.37599613E-02	+2.42770229E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.242188	+1.13345697E+02	+1.13833985E+02	-2.37020725E-02	+2.51125654E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.265625	+1.13350338E+02	+1.13838656E+02	-2.36422461E-02	+2.59305176E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.289062	+1.13355062E+02	+1.13843409E+02	-2.35805232E-02	+2.67312143E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.312500	+1.13359867E+02	+1.13848246E+02	-2.35169436E-02	+2.75150641E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.335938	+1.13364754E+02	+1.13853164E+02	-2.34515463E-02	+2.82825419E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.359375	+1.13369722E+02	+1.13858165E+02	-2.33843691E-02	+2.90341774E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.382812	+1.13374771E+02	+1.13863248E+02	-2.33154486E-02	+2.97705424E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.406250	+1.13379901E+02	+1.13868413E+02	-2.32448197E-02	+3.04922455E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.429688	+1.13385112E+02	+1.13873659E+02	-2.31725162E-02	+3.11999177E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.453125	+1.13390403E+02	+1.13878986E+02	-2.30985701E-02	+3.18942063E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.476562	+1.13395774E+02	+1.13884394E+02	-2.30230121E-02	+3.25757644E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.500000	+1.13401226E+02	+1.13889883E+02	-2.29458712E-02	+3.32452434E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.523438	+1.13406757E+02	+1.13895453E+02	-2.28671750E-02	+3.39032875E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.546875	+1.13412367E+02	+1.13901102E+02	-2.27869496E-02	+3.45505241E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.570312	+1.13418057E+02	+1.13906832E+02	-2.27052194E-02	+3.51875622E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.593750	+1.13423825E+02	+1.13912641E+02	-2.26220079E-02	+3.58149855E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.617188	+1.13429672E+02	+1.13918529E+02	-2.25373367E-02	+3.64333508E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.640625	+1.13435598E+02	+1.13924497E+02	-2.24512265E-02	+3.70431812E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.664062	+1.13441601E+02	+1.13930543E+02	-2.23636968E-02	+3.76449724E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.687500	+1.13447683E+02	+1.13936668E+02	-2.22747657E-02	+3.82391884E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.710938	+1.13453842E+02	+1.13942872E+02	-2.21844506E-02	+3.88262594E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.734375	+1.13460078E+02	+1.13949153E+02	-2.20927676E-02	+3.94065890E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.757812	+1.13466391E+02	+1.13955512E+02	-2.19997322E-02	+3.99805534E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.781250	+1.13472781E+02	+1.13961948E+02	-2.19053588E-02	+4.05485075E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.804688	+1.13479248E+02	+1.13968461E+02	-2.18096611E-02	+4.11107861E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.828125	+1.13485791E+02	+1.13975051E+02	-2.17126520E-02	+4.16677113E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.851562	+1.13492409E+02	+1.13981718E+02	-2.16143437E-02	+4.22195964E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.875000	+1.13499103E+02	+1.13988461E+02	-2.15147476E-02	+4.27667514E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.898438	+1.13505873E+02	+1.13995280E+02	-2.14138745E-02	+4.33094900E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.921875	+1.13512717E+02	+1.14002174E+02	-2.13117344E-02	+4.38481342E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.945312	+1.13519636E+02	+1.14009144E+02	-2.12083364E-02	+4.43830220E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.968750	+1.13526630E+02	+1.14016188E+02	-2.11036890E-02	+4.49145117E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
1.992188	+1.13533697E+02	+1.14023308E+02	-2.09977996E-02	+4.54429863E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
2.015625	+1.13540838E+02	+1.14030501E+02	-2.08906750E-02	+4.59688607E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
2.039062	+1.13548053E+02	+1.14037769E+02	-2.07823206E-02	+4.64925859E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
2.062500	+1.13555341E+02	+1.14045111E+02	-2.06727410E-02	+4.70146487E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
2.085938	+1.13562701E+02	+1.14052526E+02	-2.05619394E-02	+4.75355784E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
2.109375	+1.13570135E+02	+1.14060014E+02	-2.04499180E-02	+4.80559483E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
2.132812	+1.13577640E+02	+1.14067574E+02	-2.03366772E-02	+4.85763745E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
2.156250	+1.13585217E+02	+1.14075208E+02	-2.02222162E-02	+4.90975138E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
2.179688	+1.13592866E+02	+1.14082913E+02	-2.01065326E-02	+4.96200658E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
2.203125	+1.13600586E+02	+1.14090690E+02	-1.99896221E-02	+5.01447687E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
2.226562	+1.13608376E+02	+1.14098539E+02	-1.98714790E-02	+5.06723890E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
2.250000	+1.13616238E+02	+1.14106458E+02	-1.97520953E-02	+5.12037252E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
2.273438	+1.13624169E+02	+1.14114449E+02	-1.96314615E-02	+5.17395945E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
2.296875	+1.13632170E+02	+1.14122510E+02	-1.95095660E-02	+5.22808226E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02
2.320312	+1.13640241E+02	+1.14130641E+02	-1.93863952E-02	+5.28249377E-03	+1.13140627E+02	+7.97341228E+02	+1.41897374E-01	+1.00000000E+00	+0.00000000E+00	+5.69967134E+01	+7.96895450E+02	+7.15234519E-02


==> anc/otoc_to_plot_supersymmetric_M800_L1.6242_n200_beta5.0000.dat <==
300.000000	+3.88505409E+01	+4.59668857E+01	+2.65554140E+00	+4.12337916E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
306.000000	+3.85866607E+01	+4.58773235E+01	+2.67974164E+00	+3.94336810E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
312.000000	+3.83149344E+01	+4.57761223E+01	+2.70286182E+00	+3.78615980E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
318.000000	+3.80470279E+01	+4.56765742E+01	+2.72517556E+00	+3.73038183E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
324.000000	+3.77820871E+01	+4.55848604E+01	+2.74762640E+00	+3.59572926E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
330.000000	+3.75316887E+01	+4.54976461E+01	+2.76832431E+00	+3.41967030E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
336.000000	+3.72840980E+01	+4.54137268E+01	+2.78866244E+00	+3.41342700E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
342.000000	+3.70389892E+01	+4.53380160E+01	+2.80928544E+00	+3.31994649E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
348.000000	+3.67993005E+01	+4.52593466E+01	+2.82850180E+00	+3.18229343E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
354.000000	+3.65691087E+01	+4.51911837E+01	+2.84747296E+00	+3.21942272E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
360.000000	+3.63454172E+01	+4.51386963E+01	+2.86713487E+00	+3.20680855E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
366.000000	+3.61319546E+01	+4.50922884E+01	+2.88595466E+00	+3.13515615E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
372.000000	+3.59234255E+01	+4.50538261E+01	+2.90475675E+00	+3.11519338E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
378.000000	+3.57109229E+01	+4.50125543E+01	+2.92333698E+00	+3.09999348E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
384.000000	+3.54995858E+01	+4.49760331E+01	+2.94195667E+00	+3.10679836E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
390.000000	+3.52944659E+01	+4.49494221E+01	+2.96061856E+00	+3.02863644E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
396.000000	+3.50949591E+01	+4.49221500E+01	+2.97830031E+00	+2.98404534E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
402.000000	+3.49052442E+01	+4.49121949E+01	+2.99642710E+00	+2.94524261E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
408.000000	+3.47127828E+01	+4.48935059E+01	+3.01364322E+00	+2.85471617E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
414.000000	+3.45297540E+01	+4.48854481E+01	+3.03068370E+00	+2.74481386E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
420.000000	+3.43394969E+01	+4.48611339E+01	+3.04658099E+00	+2.64326157E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
426.000000	+3.41447203E+01	+4.48341531E+01	+3.06240284E+00	+2.58914290E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
432.000000	+3.39561401E+01	+4.48098128E+01	+3.07765070E+00	+2.50876965E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
438.000000	+3.37756450E+01	+4.47917786E+01	+3.09250807E+00	+2.53099440E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
444.000000	+3.35916700E+01	+4.47800468E+01	+3.10802263E+00	+2.63443756E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
450.000000	+3.33968893E+01	+4.47668420E+01	+3.12412132E+00	+2.59895158E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
456.000000	+3.32121051E+01	+4.47549167E+01	+3.13921005E+00	+2.50728472E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
462.000000	+3.30328658E+01	+4.47501093E+01	+3.15420874E+00	+2.54810837E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
468.000000	+3.28541445E+01	+4.47553557E+01	+3.16978735E+00	+2.37983378E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
474.000000	+3.26775251E+01	+4.47342136E+01	+3.18276675E+00	+2.22736638E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
480.000000	+3.24925957E+01	+4.47161965E+01	+3.19651575E+00	+2.42416819E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
486.000000	+3.23145261E+01	+4.47270951E+01	+3.21185676E+00	+2.49709578E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
492.000000	+3.21339938E+01	+4.47294196E+01	+3.22648090E+00	+2.32406684E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
498.000000	+3.19296483E+01	+4.46932612E+01	+3.23974557E+00	+2.18260265E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
504.000000	+3.17493410E+01	+4.46790146E+01	+3.25267213E+00	+2.23252357E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
510.000000	+3.15771825E+01	+4.46873578E+01	+3.26653585E+00	+2.18051188E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
516.000000	+3.13996744E+01	+4.46721328E+01	+3.27883827E+00	+2.18273465E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
522.000000	+3.12357366E+01	+4.46938411E+01	+3.29272867E+00	+2.30504479E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
528.000000	+3.10557478E+01	+4.47004541E+01	+3.30649881E+00	+2.33556909E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
534.000000	+3.08914972E+01	+4.47321250E+01	+3.32075549E+00	+2.28899305E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
540.000000	+3.07035409E+01	+4.47282337E+01	+3.33396673E+00	+2.08884321E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
546.000000	+3.05277867E+01	+4.47197300E+01	+3.34582161E+00	+1.96472510E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
552.000000	+3.03647724E+01	+4.47240499E+01	+3.35754343E+00	+1.98285994E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
558.000000	+3.01842148E+01	+4.47178953E+01	+3.36961593E+00	+2.08058268E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
564.000000	+2.99872914E+01	+4.47095897E+01	+3.38251042E+00	+2.04821087E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
570.000000	+2.98047965E+01	+4.47001197E+01	+3.39419446E+00	+1.81432452E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
576.000000	+2.96251818E+01	+4.46715272E+01	+3.40428231E+00	+1.70880125E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
582.000000	+2.94446518E+01	+4.46485659E+01	+3.41470008E+00	+1.79679119E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
588.000000	+2.92731108E+01	+4.46474007E+01	+3.42584381E+00	+1.96588595E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
594.000000	+2.91186047E+01	+4.46854528E+01	+3.43829071E+00	+2.18308083E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
150.000000	+2.14291691E+01	+2.35192835E+01	+1.43036598E+00	+1.04530560E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
153.000000	+2.21965379E+01	+2.43537524E+01	+1.46196497E+00	+1.06129358E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
156.000000	+2.30085113E+01	+2.52360481E+01	+1.49404360E+00	+1.08745746E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
159.000000	+2.38547291E+01	+2.61573897E+01	+1.52721242E+00	+1.12074859E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
162.000000	+2.47263674E+01	+2.71088459E+01	+1.56128851E+00	+1.13844978E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
165.000000	+2.56160484E+01	+2.80814932E+01	+1.59551941E+00	+1.15364923E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
168.000000	+2.65137152E+01	+2.90669480E+01	+1.63050747E+00	+1.16712342E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
171.000000	+2.74136598E+01	+3.00579419E+01	+1.66554681E+00	+1.17034993E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
174.000000	+2.83093982E+01	+3.10483664E+01	+1.70072846E+00	+1.17900441E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
177.000000	+2.91937682E+01	+3.20318826E+01	+1.73628708E+00	+1.18562160E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
180.000000	+3.00610695E+01	+3.30019781E+01	+1.77186576E+00	+1.18312729E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
183.000000	+3.09058355E+01	+3.39527442E+01	+1.80727471E+00	+1.16902921E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
186.000000	+3.17252243E+01	+3.48798199E+01	+1.84200751E+00	+1.14926500E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
189.000000	+3.25146567E+01	+3.57790811E+01	+1.87623061E+00	+1.13567101E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
192.000000	+3.32698920E+01	+3.66469354E+01	+1.91014777E+00	+1.11936683E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
195.000000	+3.39900845E+01	+3.74812843E+01	+1.94339262E+00	+1.09603110E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
198.000000	+3.46728666E+01	+3.82794557E+01	+1.97590964E+00	+1.07314955E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
201.000000	+3.53149115E+01	+3.90383010E+01	+2.00778160E+00	+1.05205839E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
204.000000	+3.59149887E+01	+3.97565772E+01	+2.03903314E+00	+1.02035585E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
207.000000	+3.64743360E+01	+4.04327988E+01	+2.06900295E+00	+9.82014112E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
210.000000	+3.69907181E+01	+4.10654576E+01	+2.09795399E+00	+9.47966750E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
213.000000	+3.74649053E+01	+4.16550437E+01	+2.12588095E+00	+9.18186233E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
216.000000	+3.78975893E+01	+4.22031096E+01	+2.15304516E+00	+8.94308400E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
219.000000	+3.82892830E+01	+4.27103995E+01	+2.17953946E+00	+8.75800656E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
222.000000	+3.86385148E+01	+4.31763316E+01	+2.20559320E+00	+8.53708523E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
225.000000	+3.89486428E+01	+4.36021203E+01	+2.23076197E+00	+8.25770486E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
228.000000	+3.92204811E+01	+4.39887926E+01	+2.25513943E+00	+7.95046492E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
231.000000	+3.94565586E+01	+4.43373998E+01	+2.27846476E+00	+7.66287903E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
234.000000	+3.96561293E+01	+4.46487927E+01	+2.30111670E+00	+7.39883300E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
237.000000	+3.98222465E+01	+4.49246443E+01	+2.32285776E+00	+7.12861369E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
240.000000	+3.99567683E+01	+4.51676090E+01	+2.34388839E+00	+6.90150470E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
243.000000	+4.00618868E+01	+4.53800054E+01	+2.36426678E+00	+6.66064691E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
246.000000	+4.01403761E+01	+4.55636794E+01	+2.38385227E+00	+6.43580958E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
249.000000	+4.01926580E+01	+4.57201515E+01	+2.40288164E+00	+6.24867446E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
252.000000	+4.02212266E+01	+4.58517203E+01	+2.42134432E+00	+6.07489642E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
255.000000	+4.02280755E+01	+4.59607595E+01	+2.43933102E+00	+5.91447972E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
258.000000	+4.02157913E+01	+4.60496813E+01	+2.45683119E+00	+5.76928018E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
261.000000	+4.01859873E+01	+4.61205866E+01	+2.47394670E+00	+5.63491487E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
264.000000	+4.01391209E+01	+4.61736239E+01	+2.49064068E+00	+5.48424992E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
267.000000	+4.00765234E+01	+4.62096521E+01	+2.50685220E+00	+5.27979307E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
270.000000	+4.00019271E+01	+4.62306558E+01	+2.52231944E+00	+5.04213739E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
273.000000	+3.99184684E+01	+4.62399767E+01	+2.53710502E+00	+4.85448980E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
276.000000	+3.98257475E+01	+4.62385680E+01	+2.55144638E+00	+4.69585890E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
279.000000	+3.97238518E+01	+4.62260025E+01	+2.56528018E+00	+4.54898269E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
282.000000	+3.96140408E+01	+4.62043027E+01	+2.57874028E+00	+4.46386156E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
285.000000	+3.94961931E+01	+4.61748451E+01	+2.59206335E+00	+4.40281600E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
288.000000	+3.93727694E+01	+4.61394455E+01	+2.60515717E+00	+4.30801632E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
291.000000	+3.92464241E+01	+4.60999570E+01	+2.61791145E+00	+4.20682131E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
294.000000	+3.91165108E+01	+4.60561578E+01	+2.63039810E+00	+4.15305929E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
297.000000	+3.89847769E+01	+4.60112341E+01	+2.64282980E+00	+4.13474164E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
75.000000	+4.14620645E+01	+4.28995066E+01	+1.05601243E+00	+7.37220563E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
76.500000	+4.00635838E+01	+4.15161942E+01	+1.06650943E+00	+6.62379593E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
78.000000	+3.87051402E+01	+4.01714321E+01	+1.07588382E+00	+5.98222995E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
79.500000	+3.73874128E+01	+3.88663281E+01	+1.08445612E+00	+5.56771363E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
81.000000	+3.61108695E+01	+3.76018587E+01	+1.09258696E+00	+5.23549384E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
82.500000	+3.48765161E+01	+3.63788434E+01	+1.10016260E+00	+4.77173756E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
84.000000	+3.36854907E+01	+3.51979772E+01	+1.10690217E+00	+4.22988069E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
85.500000	+3.25382664E+01	+3.40597792E+01	+1.11285224E+00	+3.83136965E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
87.000000	+3.14347282E+01	+3.29646997E+01	+1.11839628E+00	+3.63814742E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
88.500000	+3.03749298E+01	+3.19131400E+01	+1.12376669E+00	+3.48566563E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
90.000000	+2.93593686E+01	+3.09054230E+01	+1.12885328E+00	+3.24083218E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
91.500000	+2.83885883E+01	+2.99418267E+01	+1.13348918E+00	+2.92775091E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
93.000000	+2.74628413E+01	+2.90225348E+01	+1.13763653E+00	+2.62091603E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
94.500000	+2.65821622E+01	+2.81476614E+01	+1.14135193E+00	+2.45828015E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
96.000000	+2.57460538E+01	+2.73172923E+01	+1.14501137E+00	+2.49210809E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
97.500000	+2.49542698E+01	+2.65315170E+01	+1.14882825E+00	+2.51302080E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
99.000000	+2.42072140E+01	+2.57903430E+01	+1.15255043E+00	+2.54035511E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
100.500000	+2.35043913E+01	+2.50937048E+01	+1.15644932E+00	+2.40474584E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
102.000000	+2.28469604E+01	+2.44415517E+01	+1.15976467E+00	+2.28296153E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
103.500000	+2.22334996E+01	+2.38337354E+01	+1.16329820E+00	+2.21390543E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
105.000000	+2.16647533E+01	+2.32699707E+01	+1.16640639E+00	+2.19522262E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
106.500000	+2.11391684E+01	+2.27499776E+01	+1.16988387E+00	+2.34202695E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
108.000000	+2.06569890E+01	+2.22735245E+01	+1.17343247E+00	+2.54203118E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
109.500000	+2.02171006E+01	+2.18402410E+01	+1.17750997E+00	+2.77940426E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
111.000000	+1.98195339E+01	+2.14496048E+01	+1.18177068E+00	+2.91685847E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
112.500000	+1.94637052E+01	+2.11011113E+01	+1.18626054E+00	+3.13563209E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
114.000000	+1.91487919E+01	+2.07942690E+01	+1.19117758E+00	+3.20994648E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
115.500000	+1.88752131E+01	+2.05284634E+01	+1.19589038E+00	+3.32817281E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
117.000000	+1.86409228E+01	+2.03029116E+01	+1.20116209E+00	+3.54940316E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
118.500000	+1.84458414E+01	+2.01167899E+01	+1.20653859E+00	+3.66709975E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
120.000000	+1.82889421E+01	+1.99693158E+01	+1.21216339E+00	+4.00259914E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
121.500000	+1.81685442E+01	+1.98596780E+01	+1.21854639E+00	+4.39147670E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
123.000000	+1.80843047E+01	+1.97869628E+01	+1.22533782E+00	+4.67778852E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
124.500000	+1.80351317E+01	+1.97501651E+01	+1.23257975E+00	+5.04481831E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
126.000000	+1.80196156E+01	+1.97482386E+01	+1.24047228E+00	+5.48468127E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
127.500000	+1.80366566E+01	+1.97801427E+01	+1.24903380E+00	+5.80757501E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
129.000000	+1.80858012E+01	+1.98448053E+01	+1.25789500E+00	+6.04896363E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
130.500000	+1.81656978E+01	+1.99411116E+01	+1.26718069E+00	+6.44743764E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
132.000000	+1.82745335E+01	+2.00678920E+01	+1.27723732E+00	+6.79384321E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
133.500000	+1.84119710E+01	+2.02239417E+01	+1.28756222E+00	+6.91997691E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
135.000000	+1.85770822E+01	+2.04080599E+01	+1.29799725E+00	+7.18434082E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
136.500000	+1.87675770E+01	+2.06190250E+01	+1.30911524E+00	+7.63362467E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
138.000000	+1.89821971E+01	+2.08555896E+01	+1.32089812E+00	+7.94352919E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
139.500000	+1.92203669E+01	+2.11164660E+01	+1.33294583E+00	+8.15516422E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
141.000000	+1.94806005E+01	+2.14003917E+01	+1.34536361E+00	+8.47671715E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
142.500000	+1.97612126E+01	+2.17061481E+01	+1.35837598E+00	+8.86487928E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
144.000000	+2.00609738E+01	+2.20325061E+01	+1.37195825E+00	+9.21220070E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
145.500000	+2.03788225E+01	+2.23782590E+01	+1.38601258E+00	+9.48152023E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
147.000000	+2.07137670E+01	+2.27421839E+01	+1.40040281E+00	+9.70970172E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
148.500000	+2.10644250E+01	+2.31229599E+01	+1.41514169E+00	+9.94213088E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
37.500000	+7.87561180E+01	+7.95039710E+01	+4.02598361E-01	+2.34136346E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
38.250000	+7.82893513E+01	+7.90505591E+01	+4.20298377E-01	+2.37864083E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
39.000000	+7.77969936E+01	+7.85720114E+01	+4.38277973E-01	+2.41198339E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
39.750000	+7.72796040E+01	+7.80688564E+01	+4.56478128E-01	+2.43986331E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
40.500000	+7.67377928E+01	+7.75417001E+01	+4.74875923E-01	+2.46066400E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
41.250000	+7.61722942E+01	+7.69912222E+01	+4.93388088E-01	+2.47505570E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
42.000000	+7.55838545E+01	+7.64181685E+01	+5.12001759E-01	+2.48306348E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
42.750000	+7.49733422E+01	+7.58233471E+01	+5.30634040E-01	+2.48435081E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
43.500000	+7.43416279E+01	+7.52076194E+01	+5.49267021E-01	+2.47938377E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
44.250000	+7.36896843E+01	+7.45718967E+01	+5.67824797E-01	+2.46871125E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
45.000000	+7.30184690E+01	+7.39171299E+01	+5.86297690E-01	+2.45184118E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
45.750000	+7.23290446E+01	+7.32443068E+01	+6.04602414E-01	+2.43064906E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
46.500000	+7.16224116E+01	+7.25544421E+01	+6.22757425E-01	+2.40458770E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
47.250000	+7.08996951E+01	+7.18485722E+01	+6.40671230E-01	+2.37240614E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
48.000000	+7.01619563E+01	+7.11277513E+01	+6.58343518E-01	+2.33785253E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
48.750000	+6.94102983E+01	+7.03930408E+01	+6.75739018E-01	+2.29572134E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
49.500000	+6.86458744E+01	+6.96455066E+01	+6.92779338E-01	+2.25506518E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
50.250000	+6.78696627E+01	+6.88862161E+01	+7.09564996E-01	+2.21088597E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
51.000000	+6.70828888E+01	+6.81162279E+01	+7.25942627E-01	+2.15633987E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
51.750000	+6.62866169E+01	+6.73365883E+01	+7.41910094E-01	+2.10979390E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
52.500000	+6.54817716E+01	+6.65483357E+01	+7.57589536E-01	+2.05971205E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
53.250000	+6.46695697E+01	+6.57524870E+01	+7.72805774E-01	+1.99949091E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
54.000000	+6.38509946E+01	+6.49500320E+01	+7.87581899E-01	+1.95009817E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
54.750000	+6.30268830E+01	+6.41419451E+01	+8.02057247E-01	+1.90300155E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
55.500000	+6.21983141E+01	+6.33291756E+01	+8.16126923E-01	+1.84375844E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
56.250000	+6.13663050E+01	+6.25126360E+01	+8.29713624E-01	+1.78694540E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
57.000000	+6.05316261E+01	+6.16932094E+01	+8.42931104E-01	+1.74209275E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
57.750000	+5.96950741E+01	+6.08717552E+01	+8.55845015E-01	+1.69470261E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
58.500000	+5.88576108E+01	+6.00491006E+01	+8.68351643E-01	+1.63621227E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
59.250000	+5.80201144E+01	+5.92260323E+01	+8.80388199E-01	+1.57876009E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
60.000000	+5.71832590E+01	+5.84033017E+01	+8.92033044E-01	+1.53261886E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
60.750000	+5.63476705E+01	+5.75816327E+01	+9.03377482E-01	+1.49144018E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
61.500000	+5.55140749E+01	+5.67617195E+01	+9.14404647E-01	+1.44221596E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
62.250000	+5.46832714E+01	+5.59442191E+01	+9.25010721E-01	+1.38471361E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
63.000000	+5.38559183E+01	+5.51297483E+01	+9.35175351E-01	+1.33190663E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
63.750000	+5.30324986E+01	+5.43188915E+01	+9.44989321E-01	+1.29061283E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
64.500000	+5.22134755E+01	+5.35122062E+01	+9.54534543E-01	+1.25472007E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
65.250000	+5.13993894E+01	+5.27102226E+01	+9.63810122E-01	+1.21286929E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
66.000000	+5.05908639E+01	+5.19134386E+01	+9.72727583E-01	+1.16164661E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
66.750000	+4.97884422E+01	+5.11223164E+01	+9.81234821E-01	+1.10954654E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
67.500000	+4.89925151E+01	+5.03372859E+01	+9.89370781E-01	+1.06583553E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
68.250000	+4.82033809E+01	+4.95587519E+01	+9.97222354E-01	+1.03283317E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
69.000000	+4.74213302E+01	+4.87870971E+01	+1.00486328E+00	+1.00331627E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
69.750000	+4.66467597E+01	+4.80226829E+01	+1.01227210E+00	+9.68209925E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
70.500000	+4.58800969E+01	+4.72658437E+01	+1.01938643E+00	+9.25064651E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
71.250000	+4.51217381E+01	+4.65168866E+01	+1.02614807E+00	+8.78318026E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
72.000000	+4.43719684E+01	+4.57760930E+01	+1.03256120E+00	+8.36448315E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
72.750000	+4.36309587E+01	+4.50437220E+01	+1.03869479E+00	+8.04484478E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
73.500000	+4.28988461E+01	+4.43200172E+01	+1.04462846E+00	+7.80728855E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
74.250000	+4.21758022E+01	+4.36052076E+01	+1.05040573E+00	+7.59873914E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
18.750000	+8.21385478E+01	+8.26896894E+01	+9.73836753E-02	+1.03702710E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
19.125000	+8.22072720E+01	+8.27605798E+01	+1.01306205E-01	+1.05498890E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
19.500000	+8.22715701E+01	+8.28270899E+01	+1.05296092E-01	+1.07243347E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
19.875000	+8.23313590E+01	+8.28891350E+01	+1.09349456E-01	+1.08953493E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
20.250000	+8.23865542E+01	+8.29466320E+01	+1.13467604E-01	+1.10737989E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
20.625000	+8.24370714E+01	+8.29994993E+01	+1.17654805E-01	+1.12545977E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
21.000000	+8.24828314E+01	+8.30476568E+01	+1.21908552E-01	+1.14306809E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
21.375000	+8.25237557E+01	+8.30910260E+01	+1.26227816E-01	+1.16113035E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
21.750000	+8.25597636E+01	+8.31295293E+01	+1.30617030E-01	+1.17984422E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
22.125000	+8.25907780E+01	+8.31630903E+01	+1.35076648E-01	+1.19828604E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
22.500000	+8.26167244E+01	+8.31916337E+01	+1.39604175E-01	+1.21694532E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
22.875000	+8.26375254E+01	+8.32150851E+01	+1.44203738E-01	+1.23659244E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
23.250000	+8.26531047E+01	+8.32333708E+01	+1.48878619E-01	+1.25643537E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
23.625000	+8.26633901E+01	+8.32464180E+01	+1.53627003E-01	+1.27638493E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
24.000000	+8.26683073E+01	+8.32541549E+01	+1.58451506E-01	+1.29739745E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
24.375000	+8.26677811E+01	+8.32565099E+01	+1.63357484E-01	+1.31917154E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
24.750000	+8.26617400E+01	+8.32534125E+01	+1.68345292E-01	+1.34119709E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
25.125000	+8.26501123E+01	+8.32447930E+01	+1.73416462E-01	+1.36429181E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
25.500000	+8.26328242E+01	+8.32305819E+01	+1.78577481E-01	+1.38869346E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
25.875000	+8.26098043E+01	+8.32107110E+01	+1.83831663E-01	+1.41359112E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
26.250000	+8.25809841E+01	+8.31851129E+01	+1.89179414E-01	+1.43925238E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
26.625000	+8.25462930E+01	+8.31537213E+01	+1.94626056E-01	+1.46618691E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
27.000000	+8.25056622E+01	+8.31164709E+01	+2.00175816E-01	+1.49366056E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
27.375000	+8.24590270E+01	+8.30732982E+01	+2.05828510E-01	+1.52148060E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
27.750000	+8.24063223E+01	+8.30241410E+01	+2.11586920E-01	+1.55033347E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
28.125000	+8.23474829E+01	+8.29689383E+01	+2.17456011E-01	+1.57994465E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
28.500000	+8.22824482E+01	+8.29076313E+01	+2.23436505E-01	+1.60975768E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
28.875000	+8.22111592E+01	+8.28401630E+01	+2.29529194E-01	+1.64027676E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
29.250000	+8.21335567E+01	+8.27664784E+01	+2.35738581E-01	+1.67161844E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
29.625000	+8.20495856E+01	+8.26865250E+01	+2.42066332E-01	+1.70306756E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
30.000000	+8.19591952E+01	+8.26002531E+01	+2.48511588E-01	+1.73478713E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
30.375000	+8.18623351E+01	+8.25076158E+01	+2.55077236E-01	+1.76721686E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
30.750000	+8.17589583E+01	+8.24085693E+01	+2.61765714E-01	+1.79982719E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
31.125000	+8.16490231E+01	+8.23030733E+01	+2.68575940E-01	+1.83240650E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
31.500000	+8.15324906E+01	+8.21910909E+01	+2.75508763E-01	+1.86545511E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
31.875000	+8.14093238E+01	+8.20725890E+01	+2.82566853E-01	+1.89875822E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
32.250000	+8.12794923E+01	+8.19475386E+01	+2.89749449E-01	+1.93177301E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
32.625000	+8.11429700E+01	+8.18159147E+01	+2.97055150E-01	+1.96484936E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
33.000000	+8.09997331E+01	+8.16776969E+01	+3.04485820E-01	+1.99800158E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
33.375000	+8.08497643E+01	+8.15328690E+01	+3.12040162E-01	+2.03071206E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
33.750000	+8.06930516E+01	+8.13814201E+01	+3.19716160E-01	+2.06287988E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
34.125000	+8.05295879E+01	+8.12233436E+01	+3.27511761E-01	+2.09483438E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
34.500000	+8.03593693E+01	+8.10586383E+01	+3.35427418E-01	+2.12616636E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
34.875000	+8.01824011E+01	+8.08873082E+01	+3.43458009E-01	+2.15630972E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
35.250000	+7.99986929E+01	+8.07093626E+01	+3.51599741E-01	+2.18602816E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
35.625000	+7.98082566E+01	+8.05248161E+01	+3.59853220E-01	+2.21470483E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
36.000000	+7.96111162E+01	+8.03336890E+01	+3.68210027E-01	+2.24186853E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
36.375000	+7.94072972E+01	+8.01360068E+01	+3.76667234E-01	+2.26840350E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
36.750000	+7.91968299E+01	+7.99318010E+01	+3.85223053E-01	+2.29334005E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
37.125000	+7.89797564E+01	+7.97211083E+01	+3.93867285E-01	+2.31691668E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
9.375000	+7.93051363E+01	+7.98133567E+01	+1.63072274E-02	+7.54215393E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
9.562500	+7.93749714E+01	+7.98839118E+01	+1.77227107E-02	+7.55633411E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
9.750000	+7.94446930E+01	+7.99543556E+01	+1.91408527E-02	+7.57020181E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
9.937500	+7.95142641E+01	+8.00246513E+01	+2.05615363E-02	+7.58643619E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
10.125000	+7.95836484E+01	+8.00947630E+01	+2.19857663E-02	+7.60915477E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
10.312500	+7.96528108E+01	+8.01646565E+01	+2.34149694E-02	+7.63798092E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
10.500000	+7.97217175E+01	+8.02342982E+01	+2.48500091E-02	+7.66870465E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
10.687500	+7.97903365E+01	+8.03036562E+01	+2.62907336E-02	+7.69700234E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
10.875000	+7.98586372E+01	+8.03726995E+01	+2.77363850E-02	+7.72201981E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
11.062500	+7.99265897E+01	+8.04413980E+01	+2.91864911E-02	+7.74693831E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
11.250000	+7.99941647E+01	+8.05097226E+01	+3.06414869E-02	+7.77622892E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
11.437500	+8.00613336E+01	+8.05776453E+01	+3.21025769E-02	+7.81203769E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
11.625000	+8.01280685E+01	+8.06451390E+01	+3.35710010E-02	+7.85262087E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
11.812500	+8.01943428E+01	+8.07121772E+01	+3.50473097E-02	+7.89386487E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
12.000000	+8.02601313E+01	+8.07787347E+01	+3.65312003E-02	+7.93262928E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
12.187500	+8.03254097E+01	+8.08447868E+01	+3.80220457E-02	+7.96939839E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
12.375000	+8.03901542E+01	+8.09103097E+01	+3.95197247E-02	+8.00805288E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
12.562500	+8.04543412E+01	+8.09752803E+01	+4.10250655E-02	+8.05265970E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
12.750000	+8.05179475E+01	+8.10396761E+01	+4.25394721E-02	+8.10386399E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
12.937500	+8.05809507E+01	+8.11034753E+01	+4.40640145E-02	+8.15819541E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
13.125000	+8.06433297E+01	+8.11666569E+01	+4.55987954E-02	+8.21110222E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
13.312500	+8.07050643E+01	+8.12292003E+01	+4.71431779E-02	+8.26094983E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
13.500000	+8.07661349E+01	+8.12910858E+01	+4.86966516E-02	+8.31028090E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
13.687500	+8.08265219E+01	+8.13522939E+01	+5.02595332E-02	+8.36338707E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
13.875000	+8.08862059E+01	+8.14128058E+01	+5.18329217E-02	+8.42266639E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
14.062500	+8.09451679E+01	+8.14726032E+01	+5.34180331E-02	+8.48685881E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
14.250000	+8.10033896E+01	+8.15316681E+01	+5.50154938E-02	+8.55220355E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
14.437500	+8.10608537E+01	+8.15899832E+01	+5.66251094E-02	+8.61539241E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
14.625000	+8.11175437E+01	+8.16475317E+01	+5.82462659E-02	+8.67615376E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
14.812500	+8.11734432E+01	+8.17042970E+01	+5.98786671E-02	+8.73745950E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
15.000000	+8.12285356E+01	+8.17602630E+01	+6.15228132E-02	+8.80304428E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
15.187500	+8.12828047E+01	+8.18154139E+01	+6.31798087E-02	+8.87427225E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
15.375000	+8.13362344E+01	+8.18697342E+01	+6.48506653E-02	+8.94899253E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
15.562500	+8.13888094E+01	+8.19232089E+01	+6.65356809E-02	+9.02325829E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
15.750000	+8.14405153E+01	+8.19758234E+01	+6.82343872E-02	+9.09450573E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
15.937500	+8.14913380E+01	+8.20275632E+01	+6.99461206E-02	+9.16368993E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
16.125000	+8.15412634E+01	+8.20784142E+01	+7.16707709E-02	+9.23454263E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
16.312500	+8.15902773E+01	+8.21283626E+01	+7.34090740E-02	+9.31037676E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
16.500000	+8.16383653E+01	+8.21773948E+01	+7.51621622E-02	+9.39113795E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
16.687500	+8.16855137E+01	+8.22254973E+01	+7.69307508E-02	+9.47341039E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
16.875000	+8.17317095E+01	+8.22726573E+01	+7.87146911E-02	+9.55342643E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
17.062500	+8.17769402E+01	+8.23188618E+01	+8.05132857E-02	+9.63027302E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
17.250000	+8.18211934E+01	+8.23640983E+01	+8.23260435E-02	+9.70638957E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
17.437500	+8.18644565E+01	+8.24083543E+01	+8.41531818E-02	+9.78523249E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
17.625000	+8.19067168E+01	+8.24516176E+01	+8.59955057E-02	+9.86850147E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
17.812500	+8.19479618E+01	+8.24938761E+01	+8.78538698E-02	+9.95503693E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
18.000000	+8.19881794E+01	+8.25351181E+01	+8.97286445E-02	+1.00417241E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
18.187500	+8.20273579E+01	+8.25753318E+01	+9.16195164E-02	+1.01257372E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
18.375000	+8.20654864E+01	+8.26145058E+01	+9.35257960E-02	+1.02068195E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
18.562500	+8.21025535E+01	+8.26526288E+01	+9.54470737E-02	+1.02868092E-02	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
4.687500	+7.76601840E+01	+7.81516934E+01	-1.71271389E-02	+6.23992576E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
4.781250	+7.76881833E+01	+7.81799818E+01	-1.65389273E-02	+6.30858901E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
4.875000	+7.77165168E+01	+7.82086079E+01	-1.59442785E-02	+6.37557866E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
4.968750	+7.77451753E+01	+7.82375621E+01	-1.53435063E-02	+6.43957042E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
5.062500	+7.77741494E+01	+7.82668350E+01	-1.47368590E-02	+6.50119323E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
5.156250	+7.78034299E+01	+7.82964172E+01	-1.41245326E-02	+6.56086289E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
5.250000	+7.78330074E+01	+7.83262995E+01	-1.35066973E-02	+6.61867054E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
5.343750	+7.78628729E+01	+7.83564724E+01	-1.28835319E-02	+6.67435281E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
5.437500	+7.78930173E+01	+7.83869271E+01	-1.22552561E-02	+6.72735595E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
5.531250	+7.79234317E+01	+7.84176542E+01	-1.16221526E-02	+6.77698467E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
5.625000	+7.79541072E+01	+7.84486450E+01	-1.09845715E-02	+6.82260239E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
5.718750	+7.79850352E+01	+7.84798904E+01	-1.03429147E-02	+6.86383299E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
5.812500	+7.80162070E+01	+7.85113817E+01	-9.69760279E-03	+6.90071002E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
5.906250	+7.80476142E+01	+7.85431101E+01	-9.04903154E-03	+6.93373007E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
6.000000	+7.80792481E+01	+7.85750670E+01	-8.39752840E-03	+6.96379266E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
6.093750	+7.81111005E+01	+7.86072438E+01	-7.74332041E-03	+6.99203931E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
6.187500	+7.81431629E+01	+7.86396321E+01	-7.08652103E-03	+7.01962991E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
6.281250	+7.81754269E+01	+7.86722236E+01	-6.42713981E-03	+7.04750976E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
6.375000	+7.82078842E+01	+7.87050100E+01	-5.76511295E-03	+7.07622098E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
6.468750	+7.82405268E+01	+7.87379831E+01	-5.10034837E-03	+7.10580013E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
6.562500	+7.82733464E+01	+7.87711349E+01	-4.43277543E-03	+7.13578450E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
6.656250	+7.83063353E+01	+7.88044576E+01	-3.76238878E-03	+7.16532627E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
6.750000	+7.83394856E+01	+7.88379433E+01	-3.08927675E-03	+7.19339072E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
6.843750	+7.83727897E+01	+7.88715843E+01	-2.41362802E-03	+7.21899525E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
6.937500	+7.84062402E+01	+7.89053731E+01	-1.73571514E-03	+7.24143543E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
7.031250	+7.84398298E+01	+7.89393021E+01	-1.05585887E-03	+7.26044497E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
7.125000	+7.84735511E+01	+7.89733640E+01	-3.74381710E-04	+7.27625195E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
7.218750	+7.85073972E+01	+7.90075515E+01	+3.08438367E-04	+7.28951955E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
7.312500	+7.85413609E+01	+7.90418574E+01	+9.92403207E-04	+7.30118999E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
7.406250	+7.85754352E+01	+7.90762746E+01	+1.67741149E-03	+7.31227464E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
7.500000	+7.86096131E+01	+7.91107962E+01	+2.36345470E-03	+7.32364368E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
7.593750	+7.86438877E+01	+7.91454154E+01	+3.05059468E-03	+7.33586348E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
7.687500	+7.86782523E+01	+7.91801253E+01	+3.73892911E-03	+7.34911299E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
7.781250	+7.87127001E+01	+7.92149193E+01	+4.42855336E-03	+7.36318891E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
7.875000	+7.87472246E+01	+7.92497910E+01	+5.11952703E-03	+7.37758951E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
7.968750	+7.87818194E+01	+7.92847338E+01	+5.81185140E-03	+7.39165305E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
8.062500	+7.88164781E+01	+7.93197415E+01	+6.50546197E-03	+7.40471991E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
8.156250	+7.88511947E+01	+7.93548078E+01	+7.20023638E-03	+7.41628574E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
8.250000	+7.88859630E+01	+7.93899266E+01	+7.89601555E-03	+7.42611779E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
8.343750	+7.89207772E+01	+7.94250920E+01	+8.59263347E-03	+7.43431303E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
8.437500	+7.89556314E+01	+7.94602980E+01	+9.28994924E-03	+7.44128699E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
8.531250	+7.89905198E+01	+7.94955387E+01	+9.98787478E-03	+7.44769388E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
8.625000	+7.90254367E+01	+7.95308086E+01	+1.06863918E-02	+7.45429208E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
8.718750	+7.90603765E+01	+7.95661018E+01	+1.13855545E-02	+7.46178136E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
8.812500	+7.90953335E+01	+7.96014129E+01	+1.20854759E-02	+7.47064682E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
8.906250	+7.91303023E+01	+7.96367365E+01	+1.27863008E-02	+7.48104581E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
9.000000	+7.91652773E+01	+7.96720671E+01	+1.34881719E-02	+7.49276688E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
9.093750	+7.92002534E+01	+7.97073995E+01	+1.41911946E-02	+7.50527453E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
9.187500	+7.92352252E+01	+7.97427287E+01	+1.48954109E-02	+7.51783380E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
9.281250	+7.92701878E+01	+7.97780494E+01	+1.56007884E-02	+7.53022020E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
2.343750	+7.70965959E+01	+7.75824297E+01	-2.87416563E-02	+3.24266271E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
2.390625	+7.71048121E+01	+7.75907205E+01	-2.85879020E-02	+3.31752030E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
2.437500	+7.71131709E+01	+7.75991558E+01	-2.84306387E-02	+3.39283932E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
2.484375	+7.71216714E+01	+7.76077344E+01	-2.82698233E-02	+3.46913631E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
2.531250	+7.71303124E+01	+7.76164553E+01	-2.81054072E-02	+3.54649677E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
2.578125	+7.71390928E+01	+7.76253175E+01	-2.79373392E-02	+3.62495383E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
2.625000	+7.71480116E+01	+7.76343198E+01	-2.77655678E-02	+3.70448220E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
2.671875	+7.71570676E+01	+7.76434612E+01	-2.75900440E-02	+3.78499454E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
2.718750	+7.71662598E+01	+7.76527405E+01	-2.74107246E-02	+3.86634078E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
2.765625	+7.71755869E+01	+7.76621568E+01	-2.72275746E-02	+3.94831019E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
2.812500	+7.71850480E+01	+7.76717089E+01	-2.70405705E-02	+4.03063698E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
2.859375	+7.71946418E+01	+7.76813956E+01	-2.68497024E-02	+4.11300867E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
2.906250	+7.72043673E+01	+7.76912159E+01	-2.66549759E-02	+4.19507771E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
2.953125	+7.72142233E+01	+7.77011685E+01	-2.64564138E-02	+4.27647510E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
3.000000	+7.72242087E+01	+7.77112525E+01	-2.62540564E-02	+4.35682558E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
3.046875	+7.72343224E+01	+7.77214666E+01	-2.60479614E-02	+4.43576376E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
3.093750	+7.72445634E+01	+7.77318097E+01	-2.58382035E-02	+4.51294991E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
3.140625	+7.72549303E+01	+7.77422807E+01	-2.56248724E-02	+4.58808425E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
3.187500	+7.72654223E+01	+7.77528783E+01	-2.54080706E-02	+4.66091966E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
3.234375	+7.72760380E+01	+7.77636013E+01	-2.51879111E-02	+4.73127142E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
3.281250	+7.72867765E+01	+7.77744488E+01	-2.49645139E-02	+4.79902344E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
3.328125	+7.72976366E+01	+7.77854193E+01	-2.47380027E-02	+4.86413114E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
3.375000	+7.73086171E+01	+7.77965118E+01	-2.45085016E-02	+4.92662067E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
3.421875	+7.73197169E+01	+7.78077250E+01	-2.42761320E-02	+4.98658461E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
3.468750	+7.73309350E+01	+7.78190578E+01	-2.40410093E-02	+5.04417489E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
3.515625	+7.73422700E+01	+7.78305089E+01	-2.38032406E-02	+5.09959291E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
3.562500	+7.73537209E+01	+7.78420772E+01	-2.35629225E-02	+5.15307786E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
3.609375	+7.73652866E+01	+7.78537614E+01	-2.33201396E-02	+5.20489423E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
3.656250	+7.73769657E+01	+7.78655603E+01	-2.30749636E-02	+5.25531812E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
3.703125	+7.73887572E+01	+7.78774727E+01	-2.28274535E-02	+5.30462420E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
3.750000	+7.74006598E+01	+7.78894974E+01	-2.25776551E-02	+5.35307340E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
3.796875	+7.74126723E+01	+7.79016332E+01	-2.23256029E-02	+5.40090169E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
3.843750	+7.74247935E+01	+7.79138788E+01	-2.20713206E-02	+5.44831091E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
3.890625	+7.74370223E+01	+7.79262330E+01	-2.18148237E-02	+5.49546171E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
3.937500	+7.74493573E+01	+7.79386946E+01	-2.15561211E-02	+5.54246905E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
3.984375	+7.74617974E+01	+7.79512624E+01	-2.12952172E-02	+5.58940031E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
4.031250	+7.74743414E+01	+7.79639351E+01	-2.10321148E-02	+5.63627609E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
4.078125	+7.74869880E+01	+7.79767116E+01	-2.07668164E-02	+5.68307339E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
4.125000	+7.74997360E+01	+7.79895907E+01	-2.04993267E-02	+5.72973093E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
4.171875	+7.75125842E+01	+7.80025710E+01	-2.02296541E-02	+5.77615630E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
4.218750	+7.75255314E+01	+7.80156514E+01	-1.99578120E-02	+5.82223413E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
4.265625	+7.75385763E+01	+7.80288307E+01	-1.96838196E-02	+5.86783491E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
4.312500	+7.75517179E+01	+7.80421076E+01	-1.94077025E-02	+5.91282385E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
4.359375	+7.75649548E+01	+7.80554810E+01	-1.91294924E-02	+5.95706951E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
4.406250	+7.75782859E+01	+7.80689496E+01	-1.88492272E-02	+6.00045102E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
4.453125	+7.75917100E+01	+7.80825122E+01	-1.85669501E-02	+6.04286460E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
4.500000	+7.76052259E+01	+7.80961676E+01	-1.82827087E-02	+6.08422844E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
4.546875	+7.76188325E+01	+7.81099147E+01	-1.79965537E-02	+6.12448601E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
4.593750	+7.76325284E+01	+7.81237521E+01	-1.77085381E-02	+6.16360770E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
4.640625	+7.76463127E+01	+7.81376787E+01	-1.74187155E-02	+6.20215747E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.171875	+7.69403436E+01	+7.74248880E+01	-3.13990673E-02	+1.16251030E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.195312	+7.69424990E+01	+7.74270569E+01	-3.13712350E-02	+1.21250786E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.218750	+7.69446954E+01	+7.74292673E+01	-3.13422310E-02	+1.26237955E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.242188	+7.69469327E+01	+7.74315193E+01	-3.13120610E-02	+1.31198287E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.265625	+7.69492109E+01	+7.74338126E+01	-3.12807318E-02	+1.36128649E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.289062	+7.69515299E+01	+7.74361473E+01	-3.12482507E-02	+1.41026310E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.312500	+7.69538896E+01	+7.74385233E+01	-3.12146257E-02	+1.45888916E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.335938	+7.69562899E+01	+7.74409405E+01	-3.11798653E-02	+1.50714431E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.359375	+7.69587307E+01	+7.74433987E+01	-3.11439783E-02	+1.55501147E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.382812	+7.69612120E+01	+7.74458979E+01	-3.11069741E-02	+1.60247661E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.406250	+7.69637337E+01	+7.74484381E+01	-3.10688622E-02	+1.64952813E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.429688	+7.69662956E+01	+7.74510190E+01	-3.10296525E-02	+1.69615692E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.453125	+7.69688978E+01	+7.74536407E+01	-3.09893549E-02	+1.74235614E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.476562	+7.69715400E+01	+7.74563031E+01	-3.09479795E-02	+1.78812095E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.500000	+7.69742223E+01	+7.74590059E+01	-3.09055367E-02	+1.83344830E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.523438	+7.69769446E+01	+7.74617492E+01	-3.08620366E-02	+1.87833665E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.546875	+7.69797066E+01	+7.74645329E+01	-3.08174897E-02	+1.92278609E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.570312	+7.69825085E+01	+7.74673568E+01	-3.07719060E-02	+1.96679795E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.593750	+7.69853499E+01	+7.74702209E+01	-3.07252960E-02	+2.01037483E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.617188	+7.69882310E+01	+7.74731250E+01	-3.06776697E-02	+2.05352042E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.640625	+7.69911515E+01	+7.74760691E+01	-3.06290372E-02	+2.09623948E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.664062	+7.69941114E+01	+7.74790531E+01	-3.05794085E-02	+2.13853771E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.687500	+7.69971105E+01	+7.74820767E+01	-3.05287933E-02	+2.18042177E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.710938	+7.70001488E+01	+7.74851401E+01	-3.04772012E-02	+2.22189920E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.734375	+7.70032262E+01	+7.74882430E+01	-3.04246418E-02	+2.26297854E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.757812	+7.70063425E+01	+7.74913853E+01	-3.03711241E-02	+2.30366921E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.781250	+7.70094978E+01	+7.74945669E+01	-3.03166573E-02	+2.34398144E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.804688	+7.70126917E+01	+7.74977878E+01	-3.02612500E-02	+2.38392657E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.828125	+7.70159244E+01	+7.75010477E+01	-3.02049107E-02	+2.42351692E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.851562	+7.70191956E+01	+7.75043467E+01	-3.01476476E-02	+2.46276571E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.875000	+7.70225052E+01	+7.75076846E+01	-3.00894686E-02	+2.50168721E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.898438	+7.70258532E+01	+7.75110612E+01	-3.00303810E-02	+2.54029698E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.921875	+7.70292394E+01	+7.75144765E+01	-2.99703921E-02	+2.57861152E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.945312	+7.70326637E+01	+7.75179304E+01	-2.99095086E-02	+2.61664849E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.968750	+7.70361260E+01	+7.75214227E+01	-2.98477367E-02	+2.65442686E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
1.992188	+7.70396262E+01	+7.75249533E+01	-2.97850824E-02	+2.69196654E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
2.015625	+7.70431642E+01	+7.75285221E+01	-2.97215508E-02	+2.72928867E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
2.039062	+7.70467398E+01	+7.75321290E+01	-2.96571470E-02	+2.76641568E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
2.062500	+7.70503530E+01	+7.75357739E+01	-2.95918751E-02	+2.80337091E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
2.085938	+7.70540037E+01	+7.75394566E+01	-2.95257389E-02	+2.84017874E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
2.109375	+7.70576916E+01	+7.75431770E+01	-2.94587417E-02	+2.87686448E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
2.132812	+7.70614167E+01	+7.75469351E+01	-2.93908859E-02	+2.91345432E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
2.156250	+7.70651789E+01	+7.75507306E+01	-2.93221735E-02	+2.94997513E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
2.179688	+7.70689780E+01	+7.75545636E+01	-2.92526058E-02	+2.98645420E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
2.203125	+7.70728140E+01	+7.75584337E+01	-2.91821835E-02	+3.02291937E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
2.226562	+7.70766866E+01	+7.75623410E+01	-2.91109065E-02	+3.05939844E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
2.250000	+7.70805958E+01	+7.75662852E+01	-2.90387742E-02	+3.09591941E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
2.273438	+7.70845415E+01	+7.75702664E+01	-2.89657853E-02	+3.13250973E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
2.296875	+7.70885235E+01	+7.75742842E+01	-2.88919378E-02	+3.16919644E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02
2.320312	+7.70925417E+01	+7.75783387E+01	-2.88172292E-02	+3.20593820E-03	+9.45207967E+01	+7.75412867E+02	+1.21897380E-01	+1.00000000E+00	+0.00000000E+00	+3.86518979E+01	+7.74779733E+02	+4.98875955E-02


==> anc/otoc_to_plot_supersymmetric_M800_L1.6242_n200_beta7.5000.dat <==
400.000000	+2.26219399E+01	+2.92689130E+01	+2.58730876E+00	+2.87634649E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
408.000000	+2.24192857E+01	+2.92177821E+01	+2.60984866E+00	+2.75862898E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
416.000000	+2.22230438E+01	+2.91699725E+01	+2.63144682E+00	+2.66965009E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
424.000000	+2.20222335E+01	+2.91174149E+01	+2.65256306E+00	+2.59117600E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
432.000000	+2.18262257E+01	+2.90672194E+01	+2.67290564E+00	+2.48186932E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
440.000000	+2.16454465E+01	+2.90280458E+01	+2.69227297E+00	+2.53426733E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
448.000000	+2.14552158E+01	+2.89958533E+01	+2.71345391E+00	+2.56330137E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
456.000000	+2.12726378E+01	+2.89643130E+01	+2.73328579E+00	+2.48420191E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
464.000000	+2.11029915E+01	+2.89493847E+01	+2.75320114E+00	+2.44702473E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
472.000000	+2.09330236E+01	+2.89318194E+01	+2.77243819E+00	+2.29465162E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
480.000000	+2.07593900E+01	+2.88992126E+01	+2.78991557E+00	+2.34818407E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
488.000000	+2.05937686E+01	+2.88988035E+01	+2.81000913E+00	+2.40837604E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
496.000000	+2.04113588E+01	+2.88709632E+01	+2.82844959E+00	+2.24032120E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
504.000000	+2.02366061E+01	+2.88447359E+01	+2.84585427E+00	+2.23152330E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
512.000000	+2.00739004E+01	+2.88410065E+01	+2.86415396E+00	+2.22935772E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
520.000000	+1.99205440E+01	+2.88412653E+01	+2.88152399E+00	+2.25268496E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
528.000000	+1.97615984E+01	+2.88504607E+01	+2.90019692E+00	+2.31630236E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
536.000000	+1.96080196E+01	+2.88655531E+01	+2.91858483E+00	+2.17607957E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
544.000000	+1.94440013E+01	+2.88548864E+01	+2.93501419E+00	+2.00361409E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
552.000000	+1.92952898E+01	+2.88544079E+01	+2.95064266E+00	+2.02328749E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
560.000000	+1.91228776E+01	+2.88434024E+01	+2.96738679E+00	+2.08531768E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
568.000000	+1.89477616E+01	+2.88312009E+01	+2.98400774E+00	+1.89857653E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
576.000000	+1.87858351E+01	+2.88061731E+01	+2.99776402E+00	+1.71644666E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
584.000000	+1.86264281E+01	+2.87850593E+01	+3.01147089E+00	+1.85906473E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
592.000000	+1.84846209E+01	+2.88074914E+01	+3.02750905E+00	+2.10988673E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
600.000000	+1.83288696E+01	+2.88362919E+01	+3.04522907E+00	+1.88546469E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
608.000000	+1.81774377E+01	+2.88164676E+01	+3.05767649E+00	+1.56980121E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
616.000000	+1.80096733E+01	+2.87843509E+01	+3.07034589E+00	+1.77120364E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
624.000000	+1.78448962E+01	+2.87897412E+01	+3.08601574E+00	+1.83716656E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
632.000000	+1.77089838E+01	+2.88050803E+01	+3.09974056E+00	+1.75082211E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
640.000000	+1.75679317E+01	+2.88237110E+01	+3.11402890E+00	+1.62809070E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
648.000000	+1.73921975E+01	+2.87811389E+01	+3.12579001E+00	+1.41710937E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
656.000000	+1.72296453E+01	+2.87435506E+01	+3.13670265E+00	+1.67101124E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
664.000000	+1.71031307E+01	+2.88006759E+01	+3.15252619E+00	+1.86174770E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
672.000000	+1.69541246E+01	+2.88161651E+01	+3.16649061E+00	+1.60030887E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
680.000000	+1.67793020E+01	+2.87802296E+01	+3.17813113E+00	+1.56253661E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
688.000000	+1.66431833E+01	+2.88055199E+01	+3.19149120E+00	+1.60630981E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
696.000000	+1.64713768E+01	+2.87847375E+01	+3.20383209E+00	+1.36908046E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
704.000000	+1.62989817E+01	+2.87306773E+01	+3.21339648E+00	+1.40223266E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
712.000000	+1.61740946E+01	+2.87668368E+01	+3.22626781E+00	+1.51348901E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
720.000000	+1.60184410E+01	+2.87548550E+01	+3.23761231E+00	+1.38219410E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
728.000000	+1.58605723E+01	+2.87349066E+01	+3.24838292E+00	+1.36231960E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
736.000000	+1.56999927E+01	+2.87170714E+01	+3.25940942E+00	+1.42340777E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
744.000000	+1.55732796E+01	+2.87441850E+01	+3.27115744E+00	+1.45914909E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
752.000000	+1.54375749E+01	+2.87621307E+01	+3.28275581E+00	+1.40073329E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
760.000000	+1.52685291E+01	+2.87379500E+01	+3.29356917E+00	+1.47354554E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
768.000000	+1.51036429E+01	+2.87460806E+01	+3.30633254E+00	+1.60366213E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
776.000000	+1.49315128E+01	+2.87510121E+01	+3.31922777E+00	+1.56480759E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
784.000000	+1.47664191E+01	+2.87547333E+01	+3.33136946E+00	+1.46716848E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
792.000000	+1.46468443E+01	+2.87945898E+01	+3.34270246E+00	+1.36608287E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
200.000000	+1.63441110E+01	+1.83352615E+01	+1.38185979E+00	+1.08507933E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
204.000000	+1.69565765E+01	+1.90356099E+01	+1.42505025E+00	+1.07444372E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
208.000000	+1.75676453E+01	+1.97375171E+01	+1.46781529E+00	+1.06207119E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
212.000000	+1.81715920E+01	+2.04349935E+01	+1.51001595E+00	+1.05350861E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
216.000000	+1.87633701E+01	+2.11240480E+01	+1.55209598E+00	+1.05026047E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
220.000000	+1.93386196E+01	+2.18004117E+01	+1.59403679E+00	+1.04430245E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
224.000000	+1.98926954E+01	+2.24590668E+01	+1.63564018E+00	+1.03166046E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
228.000000	+2.04228285E+01	+2.30964193E+01	+1.67656962E+00	+1.00787228E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
232.000000	+2.09268661E+01	+2.37087344E+01	+1.71626996E+00	+9.79424063E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
236.000000	+2.14014812E+01	+2.42929841E+01	+1.75492355E+00	+9.52534008E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
240.000000	+2.18454258E+01	+2.48475662E+01	+1.79247268E+00	+9.23402123E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
244.000000	+2.22580370E+01	+2.53712289E+01	+1.82879572E+00	+8.93265588E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
248.000000	+2.26383372E+01	+2.58628658E+01	+1.86393393E+00	+8.63223612E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
252.000000	+2.29857553E+01	+2.63215350E+01	+1.89785361E+00	+8.37668004E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
256.000000	+2.32995522E+01	+2.67475724E+01	+1.93094737E+00	+8.16136086E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
260.000000	+2.35806824E+01	+2.71415254E+01	+1.96314450E+00	+7.91257439E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
264.000000	+2.38293292E+01	+2.75026672E+01	+1.99424796E+00	+7.63743873E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
268.000000	+2.40454654E+01	+2.78306582E+01	+2.02424400E+00	+7.28289066E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
272.000000	+2.42333725E+01	+2.81270882E+01	+2.05251109E+00	+6.88731588E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
276.000000	+2.43932607E+01	+2.83928647E+01	+2.07934253E+00	+6.53060661E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
280.000000	+2.45253198E+01	+2.86278699E+01	+2.10475594E+00	+6.24968558E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
284.000000	+2.46294659E+01	+2.88341234E+01	+2.12934002E+00	+6.05665452E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
288.000000	+2.47075038E+01	+2.90137303E+01	+2.15320918E+00	+5.83021755E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
292.000000	+2.47639492E+01	+2.91693646E+01	+2.17598176E+00	+5.59868858E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
296.000000	+2.47991879E+01	+2.93026727E+01	+2.19799868E+00	+5.46504949E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
300.000000	+2.48149278E+01	+2.94172222E+01	+2.21970215E+00	+5.28499760E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
304.000000	+2.48154594E+01	+2.95134341E+01	+2.24027866E+00	+5.02532925E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
308.000000	+2.47993618E+01	+2.95904502E+01	+2.25990479E+00	+4.84644002E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
312.000000	+2.47648291E+01	+2.96485285E+01	+2.27905019E+00	+4.67791277E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
316.000000	+2.47180228E+01	+2.96918067E+01	+2.29732809E+00	+4.54633597E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
320.000000	+2.46597851E+01	+2.97243777E+01	+2.31542087E+00	+4.45210183E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
324.000000	+2.45911973E+01	+2.97453242E+01	+2.33294490E+00	+4.21789883E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
328.000000	+2.45172323E+01	+2.97556364E+01	+2.34916406E+00	+3.96025930E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
332.000000	+2.44369588E+01	+2.97569934E+01	+2.36462698E+00	+3.81978453E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
336.000000	+2.43476910E+01	+2.97486426E+01	+2.37972234E+00	+3.76321630E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
340.000000	+2.42519888E+01	+2.97346222E+01	+2.39473271E+00	+3.70605100E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
344.000000	+2.41503930E+01	+2.97138717E+01	+2.40937075E+00	+3.55063921E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
348.000000	+2.40460047E+01	+2.96866058E+01	+2.42313782E+00	+3.38896742E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
352.000000	+2.39397798E+01	+2.96561573E+01	+2.43648249E+00	+3.34338515E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
356.000000	+2.38312574E+01	+2.96247639E+01	+2.44988490E+00	+3.35240755E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
360.000000	+2.37209099E+01	+2.95926707E+01	+2.46330175E+00	+3.28149866E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
364.000000	+2.36119512E+01	+2.95595627E+01	+2.47613689E+00	+3.17624015E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
368.000000	+2.35043879E+01	+2.95272615E+01	+2.48871167E+00	+3.17841953E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
372.000000	+2.33933888E+01	+2.94941714E+01	+2.50156425E+00	+3.17821320E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
376.000000	+2.32796786E+01	+2.94576514E+01	+2.51413737E+00	+3.09352692E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
380.000000	+2.31658750E+01	+2.94195249E+01	+2.52631246E+00	+3.09495165E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
384.000000	+2.30527208E+01	+2.93855672E+01	+2.53889699E+00	+3.15794437E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
388.000000	+2.29405211E+01	+2.93541731E+01	+2.55157602E+00	+3.07870291E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
392.000000	+2.28299750E+01	+2.93207338E+01	+2.56352661E+00	+2.96883796E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
396.000000	+2.27239480E+01	+2.92917521E+01	+2.57532672E+00	+2.93121815E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
100.000000	+2.20658511E+01	+2.32409764E+01	+8.54522030E-01	+2.96824994E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
102.000000	+2.12306002E+01	+2.24122330E+01	+8.60044420E-01	+2.55413994E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
104.000000	+2.04302197E+01	+2.16174124E+01	+8.64738590E-01	+2.21404297E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
106.000000	+1.96646537E+01	+2.08567977E+01	+8.68900592E-01	+2.02235347E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
108.000000	+1.89338621E+01	+2.01306974E+01	+8.72828004E-01	+1.95360680E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
110.000000	+1.82378670E+01	+1.94393635E+01	+8.76715019E-01	+1.87725962E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
112.000000	+1.75770862E+01	+1.87829424E+01	+8.80337042E-01	+1.74815397E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
114.000000	+1.69516717E+01	+1.81615993E+01	+8.83707635E-01	+1.55100325E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
116.000000	+1.63620562E+01	+1.75754168E+01	+8.86541055E-01	+1.37424643E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
118.000000	+1.58077343E+01	+1.70243311E+01	+8.89204621E-01	+1.28551917E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
120.000000	+1.52886813E+01	+1.65082972E+01	+8.91683132E-01	+1.32129843E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
122.000000	+1.48042492E+01	+1.60272929E+01	+8.94489814E-01	+1.46661587E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
124.000000	+1.43544204E+01	+1.55812121E+01	+8.97549595E-01	+1.60591335E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
126.000000	+1.39389487E+01	+1.51698742E+01	+9.00913468E-01	+1.77490156E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
128.000000	+1.35575401E+01	+1.47930726E+01	+9.04649202E-01	+1.87989760E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
130.000000	+1.32103446E+01	+1.44505610E+01	+9.08433058E-01	+1.97948583E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
132.000000	+1.28966466E+01	+1.41420008E+01	+9.12567145E-01	+2.09820440E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
134.000000	+1.26163031E+01	+1.38669722E+01	+9.16825876E-01	+2.15824625E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
136.000000	+1.23688439E+01	+1.36249958E+01	+9.21200130E-01	+2.35234779E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
138.000000	+1.21530296E+01	+1.34155223E+01	+9.26235267E-01	+2.62426492E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
140.000000	+1.19685461E+01	+1.32379533E+01	+9.31697190E-01	+2.88302213E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
142.000000	+1.18145456E+01	+1.30916817E+01	+9.37767355E-01	+3.23361915E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
144.000000	+1.16901399E+01	+1.29760729E+01	+9.44631666E-01	+3.61522276E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
146.000000	+1.15946867E+01	+1.28904256E+01	+9.52228246E-01	+3.95228895E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
148.000000	+1.15275110E+01	+1.28339350E+01	+9.60440822E-01	+4.26626526E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
150.000000	+1.14876581E+01	+1.28056985E+01	+9.69293307E-01	+4.64553075E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
152.000000	+1.14738886E+01	+1.28048157E+01	+9.79022945E-01	+5.01627479E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
154.000000	+1.14856377E+01	+1.28303918E+01	+9.89358406E-01	+5.23865555E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
156.000000	+1.15224204E+01	+1.28815308E+01	+9.99977567E-01	+5.48078193E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
158.000000	+1.15827413E+01	+1.29573023E+01	+1.01128153E+00	+5.87805151E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
160.000000	+1.16652157E+01	+1.30566604E+01	+1.02348977E+00	+6.23007501E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
162.000000	+1.17692284E+01	+1.31784741E+01	+1.03620183E+00	+6.46957894E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
164.000000	+1.18936848E+01	+1.33216078E+01	+1.04936809E+00	+6.77713368E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
166.000000	+1.20369728E+01	+1.34849437E+01	+1.06331037E+00	+7.16931373E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
168.000000	+1.21979430E+01	+1.36674077E+01	+1.07804534E+00	+7.52213570E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
170.000000	+1.23757959E+01	+1.38679961E+01	+1.09339891E+00	+7.80037633E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
172.000000	+1.25697177E+01	+1.40857547E+01	+1.10924685E+00	+8.09396973E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
174.000000	+1.27783544E+01	+1.43196566E+01	+1.12577479E+00	+8.43411312E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
176.000000	+1.30005232E+01	+1.45685784E+01	+1.14298330E+00	+8.76417083E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
178.000000	+1.32350448E+01	+1.48313381E+01	+1.16083147E+00	+9.08227744E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
180.000000	+1.34806724E+01	+1.51067411E+01	+1.17931241E+00	+9.36776665E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
182.000000	+1.37364331E+01	+1.53936761E+01	+1.19830254E+00	+9.57964663E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
184.000000	+1.40015516E+01	+1.56911381E+01	+1.21763100E+00	+9.70178116E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
186.000000	+1.42753486E+01	+1.59981686E+01	+1.23710967E+00	+9.81889605E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
188.000000	+1.45565151E+01	+1.63137815E+01	+1.25690658E+00	+1.00146126E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
190.000000	+1.48437463E+01	+1.66369807E+01	+1.27716812E+00	+1.02252610E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
192.000000	+1.51362294E+01	+1.69668599E+01	+1.29780763E+00	+1.03792900E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
194.000000	+1.54333327E+01	+1.73025842E+01	+1.31868528E+00	+1.04383684E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
196.000000	+1.57345552E+01	+1.76432390E+01	+1.33956110E+00	+1.04817887E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
198.000000	+1.60385044E+01	+1.79877945E+01	+1.36061243E+00	+1.05695415E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
50.000000	+4.88452287E+01	+4.95619454E+01	+3.60072622E-01	+1.64977434E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
51.000000	+4.84171573E+01	+4.91458155E+01	+3.76596697E-01	+1.65504055E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
52.000000	+4.79719328E+01	+4.87127704E+01	+3.93173433E-01	+1.65854565E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
53.000000	+4.75103654E+01	+4.82635992E+01	+4.09767610E-01	+1.65568693E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
54.000000	+4.70333507E+01	+4.77991309E+01	+4.26287172E-01	+1.64871385E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
55.000000	+4.65417469E+01	+4.73202321E+01	+4.42741887E-01	+1.63728754E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
56.000000	+4.60365263E+01	+4.68277977E+01	+4.59032923E-01	+1.61949383E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
57.000000	+4.55186266E+01	+4.63227397E+01	+4.75131763E-01	+1.60079422E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
58.000000	+4.49889737E+01	+4.58059883E+01	+4.91048807E-01	+1.57790282E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
59.000000	+4.44485872E+01	+4.52784812E+01	+5.06689820E-01	+1.54879643E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
60.000000	+4.38984348E+01	+4.47411532E+01	+5.22024736E-01	+1.52047557E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
61.000000	+4.33394203E+01	+4.41949386E+01	+5.37099331E-01	+1.49159752E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
62.000000	+4.27725291E+01	+4.36407662E+01	+5.51856686E-01	+1.45585728E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
63.000000	+4.21987523E+01	+4.30795470E+01	+5.66216477E-01	+1.41807402E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
64.000000	+4.16189587E+01	+4.25121727E+01	+5.80218167E-01	+1.38470363E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
65.000000	+4.10339916E+01	+4.19395200E+01	+5.93910549E-01	+1.35054965E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
66.000000	+4.04447750E+01	+4.13624445E+01	+6.07229160E-01	+1.30938884E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
67.000000	+3.98522154E+01	+4.07817709E+01	+6.20098326E-01	+1.26633210E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
68.000000	+3.92570847E+01	+4.01982925E+01	+6.32555802E-01	+1.22921162E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
69.000000	+3.86600864E+01	+3.96127775E+01	+6.44682559E-01	+1.19568538E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
70.000000	+3.80619815E+01	+3.90259683E+01	+6.56469509E-01	+1.15737748E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
71.000000	+3.74635733E+01	+3.84385740E+01	+6.67830108E-01	+1.11275554E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
72.000000	+3.68655843E+01	+3.78512653E+01	+6.78724620E-01	+1.06927742E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
73.000000	+3.62686017E+01	+3.72646779E+01	+6.89215657E-01	+1.03332449E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
74.000000	+3.56731560E+01	+3.66794194E+01	+6.99391110E-01	+1.00237346E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
75.000000	+3.50798235E+01	+3.60960700E+01	+7.09263126E-01	+9.68548994E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
76.000000	+3.44892321E+01	+3.55151779E+01	+7.18762090E-01	+9.27862627E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
77.000000	+3.39019726E+01	+3.49372540E+01	+7.27820378E-01	+8.84156207E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
78.000000	+3.33185249E+01	+3.43627739E+01	+7.36445214E-01	+8.44879323E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
79.000000	+3.27392581E+01	+3.37921819E+01	+7.44717965E-01	+8.13856263E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
80.000000	+3.21645122E+01	+3.32258977E+01	+7.52722339E-01	+7.87964558E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
81.000000	+3.15946705E+01	+3.26643190E+01	+7.60477256E-01	+7.60615338E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
82.000000	+3.10301592E+01	+3.21078143E+01	+7.67934646E-01	+7.27369193E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
83.000000	+3.04714023E+01	+3.15567251E+01	+7.75024640E-01	+6.88858321E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
84.000000	+2.99187585E+01	+3.10113634E+01	+7.81711812E-01	+6.50104288E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
85.000000	+2.93724844E+01	+3.04720108E+01	+7.88026726E-01	+6.16934460E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
86.000000	+2.88327591E+01	+2.99389288E+01	+7.94050501E-01	+5.91425126E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
87.000000	+2.82997545E+01	+2.94123639E+01	+7.99855228E-01	+5.71489986E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
88.000000	+2.77736587E+01	+2.88925442E+01	+8.05480301E-01	+5.52471614E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
89.000000	+2.72547093E+01	+2.83796806E+01	+8.10904661E-01	+5.29774398E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
90.000000	+2.67431639E+01	+2.78739676E+01	+8.16075789E-01	+5.02110010E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
91.000000	+2.62392545E+01	+2.73755799E+01	+8.20946861E-01	+4.70293822E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
92.000000	+2.57431815E+01	+2.68846716E+01	+8.25481665E-01	+4.38443342E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
93.000000	+2.52550465E+01	+2.64013800E+01	+8.29715728E-01	+4.09963307E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
94.000000	+2.47749415E+01	+2.59258294E+01	+8.33680932E-01	+3.88006062E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
95.000000	+2.43028695E+01	+2.54581332E+01	+8.37475849E-01	+3.72283693E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
96.000000	+2.38389099E+01	+2.49983990E+01	+8.41126605E-01	+3.60395878E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
97.000000	+2.33831085E+01	+2.45467294E+01	+8.44683766E-01	+3.49938879E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
98.000000	+2.29355846E+01	+2.41032171E+01	+8.48125383E-01	+3.36100385E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
99.000000	+2.24964733E+01	+2.36679424E+01	+8.51405774E-01	+3.19977820E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
25.000000	+5.30287646E+01	+5.35645788E+01	+6.91792168E-02	+6.81832448E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
25.500000	+5.30608232E+01	+5.35984851E+01	+7.26218950E-02	+6.95238843E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
26.000000	+5.30890047E+01	+5.36285570E+01	+7.61316052E-02	+7.08758186E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
26.500000	+5.31132397E+01	+5.36547259E+01	+7.97094769E-02	+7.22545808E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
27.000000	+5.31334596E+01	+5.36769245E+01	+8.33570633E-02	+7.36615390E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
27.500000	+5.31495969E+01	+5.36950865E+01	+8.70756308E-02	+7.50959845E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
28.000000	+5.31615849E+01	+5.37091463E+01	+9.08666618E-02	+7.65630589E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
28.500000	+5.31693575E+01	+5.37190396E+01	+9.47319367E-02	+7.80645767E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
29.000000	+5.31728498E+01	+5.37247025E+01	+9.86731194E-02	+7.96047210E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
29.500000	+5.31719969E+01	+5.37260721E+01	+1.02692409E-01	+8.11876719E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
30.000000	+5.31667350E+01	+5.37230863E+01	+1.06791887E-01	+8.28146371E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
30.500000	+5.31570009E+01	+5.37156837E+01	+1.10973872E-01	+8.44909696E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
31.000000	+5.31427321E+01	+5.37038040E+01	+1.15240984E-01	+8.62189943E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
31.500000	+5.31238670E+01	+5.36873876E+01	+1.19595772E-01	+8.80033015E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
32.000000	+5.31003448E+01	+5.36663761E+01	+1.24041314E-01	+8.98490922E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
32.500000	+5.30721055E+01	+5.36407121E+01	+1.28580681E-01	+9.17589380E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
33.000000	+5.30390904E+01	+5.36103395E+01	+1.33217208E-01	+9.37381699E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
33.500000	+5.30012419E+01	+5.35752035E+01	+1.37954498E-01	+9.57883101E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
34.000000	+5.29585038E+01	+5.35352511E+01	+1.42796039E-01	+9.79111312E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
34.500000	+5.29108216E+01	+5.34904306E+01	+1.47745611E-01	+1.00107293E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
35.000000	+5.28581429E+01	+5.34406928E+01	+1.52806768E-01	+1.02374168E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
35.500000	+5.28004171E+01	+5.33859903E+01	+1.57983028E-01	+1.04710074E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
36.000000	+5.27375966E+01	+5.33262784E+01	+1.63277775E-01	+1.07109980E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
36.500000	+5.26696362E+01	+5.32615152E+01	+1.68694026E-01	+1.09568574E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
37.000000	+5.25964942E+01	+5.31916616E+01	+1.74234633E-01	+1.12079684E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
37.500000	+5.25181319E+01	+5.31166820E+01	+1.79901994E-01	+1.14636534E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
38.000000	+5.24345146E+01	+5.30365441E+01	+1.85698286E-01	+1.17228417E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
38.500000	+5.23456116E+01	+5.29512196E+01	+1.91624836E-01	+1.19851285E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
39.000000	+5.22513959E+01	+5.28606842E+01	+1.97683414E-01	+1.22491208E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
39.500000	+5.21518458E+01	+5.27649176E+01	+2.03873957E-01	+1.25138254E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
40.000000	+5.20469434E+01	+5.26639042E+01	+2.10197240E-01	+1.27791279E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
40.500000	+5.19366762E+01	+5.25576328E+01	+2.16653085E-01	+1.30419847E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
41.000000	+5.18210374E+01	+5.24460972E+01	+2.23239225E-01	+1.33032540E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
41.500000	+5.17000235E+01	+5.23292960E+01	+2.29956339E-01	+1.35618072E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
42.000000	+5.15736384E+01	+5.22072329E+01	+2.36801032E-01	+1.38133807E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
42.500000	+5.14418916E+01	+5.20799168E+01	+2.43769720E-01	+1.40610739E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
43.000000	+5.13047953E+01	+5.19473617E+01	+2.50862106E-01	+1.43026423E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
43.500000	+5.11623709E+01	+5.18095871E+01	+2.58072362E-01	+1.45330810E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
44.000000	+5.10146447E+01	+5.16666178E+01	+2.65395187E-01	+1.47563728E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
44.500000	+5.08616462E+01	+5.15184838E+01	+2.72828735E-01	+1.49719973E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
45.000000	+5.07034127E+01	+5.13652206E+01	+2.80367184E-01	+1.51731324E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
45.500000	+5.05399890E+01	+5.12068689E+01	+2.88001867E-01	+1.53617371E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
46.000000	+5.03714218E+01	+5.10434747E+01	+2.95728921E-01	+1.55430450E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
46.500000	+5.01977628E+01	+5.08750890E+01	+3.03544912E-01	+1.57100224E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
47.000000	+5.00190738E+01	+5.07017681E+01	+3.11438944E-01	+1.58579553E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
47.500000	+4.98354201E+01	+5.05235729E+01	+3.19402867E-01	+1.59961884E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
48.000000	+4.96468670E+01	+5.03405695E+01	+3.27435132E-01	+1.61249619E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
48.500000	+4.94534888E+01	+5.01528280E+01	+3.35527829E-01	+1.62324445E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
49.000000	+4.92553685E+01	+4.99604234E+01	+3.43667576E-01	+1.63212732E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
49.500000	+4.90525878E+01	+4.97634348E+01	+3.51849102E-01	+1.64048304E-02	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
12.500000	+5.12170311E+01	+5.17167773E+01	-5.07612897E-04	+4.91912283E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
12.750000	+5.12664291E+01	+5.17667903E+01	+7.22025341E-04	+4.91798307E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
13.000000	+5.13156022E+01	+5.18165788E+01	+1.95137864E-03	+4.91770135E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
13.250000	+5.13645228E+01	+5.18661158E+01	+3.18087601E-03	+4.91895852E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
13.500000	+5.14131647E+01	+5.19153750E+01	+4.41085790E-03	+4.92166141E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
13.750000	+5.14615023E+01	+5.19643311E+01	+5.64170672E-03	+4.92616677E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
14.000000	+5.15095111E+01	+5.20129599E+01	+6.87394128E-03	+4.93287057E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
14.250000	+5.15571673E+01	+5.20612378E+01	+8.10814201E-03	+4.94174465E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
14.500000	+5.16044479E+01	+5.21091422E+01	+9.34481361E-03	+4.95245414E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
14.750000	+5.16513308E+01	+5.21566510E+01	+1.05843691E-02	+4.96486660E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
15.000000	+5.16977946E+01	+5.22037433E+01	+1.18272469E-02	+4.97925095E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
15.250000	+5.17438185E+01	+5.22503984E+01	+1.30739946E-02	+4.99590925E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
15.500000	+5.17893826E+01	+5.22965967E+01	+1.43252015E-02	+5.01475938E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
15.750000	+5.18344673E+01	+5.23423190E+01	+1.55813742E-02	+5.03544516E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
16.000000	+5.18790539E+01	+5.23875467E+01	+1.68429241E-02	+5.05781567E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
16.250000	+5.19231242E+01	+5.24322619E+01	+1.81102821E-02	+5.08210529E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
16.500000	+5.19666606E+01	+5.24764472E+01	+1.93839768E-02	+5.10856673E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
16.750000	+5.20096459E+01	+5.25200856E+01	+2.06645654E-02	+5.13707656E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
17.000000	+5.20520633E+01	+5.25631609E+01	+2.19525150E-02	+5.16726728E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
17.250000	+5.20938968E+01	+5.26056571E+01	+2.32481991E-02	+5.19898910E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
17.500000	+5.21351308E+01	+5.26475587E+01	+2.45520096E-02	+5.23244932E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
17.750000	+5.21757498E+01	+5.26888507E+01	+2.58644237E-02	+5.26785556E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
18.000000	+5.22157389E+01	+5.27295183E+01	+2.71859374E-02	+5.30507321E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
18.250000	+5.22550837E+01	+5.27695475E+01	+2.85169603E-02	+5.34375423E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
18.500000	+5.22937701E+01	+5.28089241E+01	+2.98578145E-02	+5.38374814E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
18.750000	+5.23317843E+01	+5.28476348E+01	+3.12088344E-02	+5.42523670E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
19.000000	+5.23691129E+01	+5.28856662E+01	+3.25704328E-02	+5.46840957E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
19.250000	+5.24057426E+01	+5.29230055E+01	+3.39430392E-02	+5.51313040E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
19.500000	+5.24416607E+01	+5.29596399E+01	+3.53269980E-02	+5.55905976E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
19.750000	+5.24768546E+01	+5.29955572E+01	+3.67225691E-02	+5.60605769E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
20.000000	+5.25113121E+01	+5.30307452E+01	+3.81300269E-02	+5.65430117E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
20.250000	+5.25450211E+01	+5.30651922E+01	+3.95497197E-02	+5.70396261E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
20.500000	+5.25779697E+01	+5.30988864E+01	+4.09820082E-02	+5.75490563E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
20.750000	+5.26101465E+01	+5.31318166E+01	+4.24271725E-02	+5.80681516E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
21.000000	+5.26415401E+01	+5.31639715E+01	+4.38854158E-02	+5.85956782E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
21.250000	+5.26721395E+01	+5.31953401E+01	+4.53569564E-02	+5.91332852E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
21.500000	+5.27019336E+01	+5.32259118E+01	+4.68420800E-02	+5.96825658E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
21.750000	+5.27309117E+01	+5.32556759E+01	+4.83410847E-02	+6.02423309E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
22.000000	+5.27590631E+01	+5.32846221E+01	+4.98541966E-02	+6.08097197E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
22.250000	+5.27863777E+01	+5.33127399E+01	+5.13815707E-02	+6.13835969E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
22.500000	+5.28128450E+01	+5.33400194E+01	+5.29233764E-02	+6.19656120E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
22.750000	+5.28384550E+01	+5.33664506E+01	+5.44798513E-02	+6.25574275E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
23.000000	+5.28631977E+01	+5.33920236E+01	+5.60512478E-02	+6.31579883E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
23.250000	+5.28870633E+01	+5.34167289E+01	+5.76377507E-02	+6.37646574E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
23.500000	+5.29100421E+01	+5.34405568E+01	+5.92394807E-02	+6.43765180E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
23.750000	+5.29321246E+01	+5.34634979E+01	+6.08565766E-02	+6.49952219E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
24.000000	+5.29533013E+01	+5.34855428E+01	+6.24892418E-02	+6.56223781E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
24.250000	+5.29735629E+01	+5.35066825E+01	+6.41376955E-02	+6.62571646E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
24.500000	+5.29929000E+01	+5.35269077E+01	+6.58021000E-02	+6.68973659E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
24.750000	+5.30113036E+01	+5.35462094E+01	+6.74825638E-02	+6.75397377E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
6.250000	+5.00136456E+01	+5.04982015E+01	-3.13752857E-02	+4.66495222E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
6.375000	+5.00347801E+01	+5.05196197E+01	-3.07899822E-02	+4.69990454E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
6.500000	+5.00561422E+01	+5.05412678E+01	-3.02003096E-02	+4.73374107E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
6.625000	+5.00777242E+01	+5.05631379E+01	-2.96065469E-02	+4.76535658E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
6.750000	+5.00995184E+01	+5.05852223E+01	-2.90089704E-02	+4.79473541E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
6.875000	+5.01215173E+01	+5.06075132E+01	-2.84078630E-02	+4.82181422E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
7.000000	+5.01437132E+01	+5.06300029E+01	-2.78035169E-02	+4.84653634E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
7.125000	+5.01660987E+01	+5.06526838E+01	-2.71962290E-02	+4.86890075E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
7.250000	+5.01886664E+01	+5.06755484E+01	-2.65862917E-02	+4.88898820E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
7.375000	+5.02114092E+01	+5.06985894E+01	-2.59739819E-02	+4.90695631E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
7.500000	+5.02343197E+01	+5.07217993E+01	-2.53595526E-02	+4.92300762E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
7.625000	+5.02573908E+01	+5.07451710E+01	-2.47432300E-02	+4.93734458E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
7.750000	+5.02806156E+01	+5.07686973E+01	-2.41252165E-02	+4.95012930E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
7.875000	+5.03039871E+01	+5.07923713E+01	-2.35056977E-02	+4.96146241E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
8.000000	+5.03274983E+01	+5.08161858E+01	-2.28848509E-02	+4.97138713E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
8.125000	+5.03511427E+01	+5.08401342E+01	-2.22628509E-02	+4.97991487E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
8.250000	+5.03749134E+01	+5.08642097E+01	-2.16398721E-02	+4.98706050E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
8.375000	+5.03988040E+01	+5.08884056E+01	-2.10160858E-02	+4.99287330E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
8.500000	+5.04228080E+01	+5.09127154E+01	-2.03916538E-02	+4.99745185E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
8.625000	+5.04469190E+01	+5.09371327E+01	-1.97667228E-02	+5.00093719E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
8.750000	+5.04711307E+01	+5.09616510E+01	-1.91414195E-02	+5.00348763E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
8.875000	+5.04954370E+01	+5.09862643E+01	-1.85158509E-02	+5.00524487E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
9.000000	+5.05198318E+01	+5.10109663E+01	-1.78901083E-02	+5.00630501E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
9.125000	+5.05443091E+01	+5.10357510E+01	-1.72642746E-02	+5.00670630E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
9.250000	+5.05688629E+01	+5.10606125E+01	-1.66384317E-02	+5.00643926E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
9.375000	+5.05934875E+01	+5.10855449E+01	-1.60126648E-02	+5.00547555E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
9.500000	+5.06181772E+01	+5.11105425E+01	-1.53870628E-02	+5.00380467E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
9.625000	+5.06429264E+01	+5.11355997E+01	-1.47617137E-02	+5.00146343E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
9.750000	+5.06677296E+01	+5.11607109E+01	-1.41366970E-02	+4.99854638E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
9.875000	+5.06925813E+01	+5.11858707E+01	-1.35120771E-02	+4.99519281E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
10.000000	+5.07174764E+01	+5.12110738E+01	-1.28878988E-02	+4.99155573E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
10.125000	+5.07424094E+01	+5.12363148E+01	-1.22641881E-02	+4.98776520E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
10.250000	+5.07673754E+01	+5.12615886E+01	-1.16409575E-02	+4.98390040E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
10.375000	+5.07923691E+01	+5.12868902E+01	-1.10182130E-02	+4.97998096E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
10.500000	+5.08173856E+01	+5.13122146E+01	-1.03959622E-02	+4.97597998E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
10.625000	+5.08424201E+01	+5.13375568E+01	-9.77421804E-03	+4.97185336E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
10.750000	+5.08674678E+01	+5.13629122E+01	-9.15299890E-03	+4.96757339E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
10.875000	+5.08925239E+01	+5.13882759E+01	-8.53232469E-03	+4.96315418E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
11.000000	+5.09175839E+01	+5.14136434E+01	-7.91221035E-03	+4.95865941E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
11.125000	+5.09426432E+01	+5.14390101E+01	-7.29265984E-03	+4.95419030E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
11.250000	+5.09676974E+01	+5.14643717E+01	-6.67366278E-03	+4.94985893E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
11.375000	+5.09927421E+01	+5.14897236E+01	-6.05519511E-03	+4.94575782E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
11.500000	+5.10177729E+01	+5.15150617E+01	-5.43722332E-03	+4.94193742E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
11.625000	+5.10427857E+01	+5.15403816E+01	-4.81971075E-03	+4.93839964E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
11.750000	+5.10677763E+01	+5.15656794E+01	-4.20262341E-03	+4.93510963E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
11.875000	+5.10927406E+01	+5.15909508E+01	-3.58593335E-03	+4.93202064E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
12.000000	+5.11176746E+01	+5.16161920E+01	-2.96961825E-03	+4.92910256E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
12.125000	+5.11425745E+01	+5.16413991E+01	-2.35365771E-03	+4.92636308E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
12.250000	+5.11674364E+01	+5.16665681E+01	-1.73802748E-03	+4.92385375E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
12.375000	+5.11922565E+01	+5.16916954E+01	-1.12269427E-03	+4.92147768E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
3.125000	+4.95827853E+01	+5.00615300E+01	-4.34405325E-02	+2.69596820E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
3.187500	+4.95891452E+01	+5.00679715E+01	-4.32701200E-02	+2.75723366E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
3.250000	+4.95956128E+01	+5.00745226E+01	-4.30958783E-02	+2.81804133E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
3.312500	+4.96021874E+01	+5.00811824E+01	-4.29178648E-02	+2.87789764E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
3.375000	+4.96088678E+01	+5.00879499E+01	-4.27361411E-02	+2.93674017E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
3.437500	+4.96156533E+01	+5.00948242E+01	-4.25507723E-02	+2.99452564E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
3.500000	+4.96225429E+01	+5.01018043E+01	-4.23618254E-02	+3.05123008E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
3.562500	+4.96295355E+01	+5.01088892E+01	-4.21693685E-02	+3.10684758E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
3.625000	+4.96366304E+01	+5.01160780E+01	-4.19734695E-02	+3.16138828E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
3.687500	+4.96438265E+01	+5.01233696E+01	-4.17741950E-02	+3.21487540E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
3.750000	+4.96511228E+01	+5.01307631E+01	-4.15716100E-02	+3.26734160E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
3.812500	+4.96585184E+01	+5.01382575E+01	-4.13657773E-02	+3.31882517E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
3.875000	+4.96660124E+01	+5.01458517E+01	-4.11567569E-02	+3.36936635E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
3.937500	+4.96736036E+01	+5.01535448E+01	-4.09446065E-02	+3.41900386E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
4.000000	+4.96812912E+01	+5.01613357E+01	-4.07293814E-02	+3.46777208E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
4.062500	+4.96890742E+01	+5.01692234E+01	-4.05111350E-02	+3.51569901E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
4.125000	+4.96969515E+01	+5.01772069E+01	-4.02899190E-02	+3.56280504E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
4.187500	+4.97049221E+01	+5.01852852E+01	-4.00657843E-02	+3.60910256E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
4.250000	+4.97129850E+01	+5.01934572E+01	-3.98387812E-02	+3.65459634E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
4.312500	+4.97211393E+01	+5.02017219E+01	-3.96089598E-02	+3.69928464E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
4.375000	+4.97293838E+01	+5.02100782E+01	-3.93763706E-02	+3.74316069E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
4.437500	+4.97377177E+01	+5.02185252E+01	-3.91410647E-02	+3.78621438E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
4.500000	+4.97461398E+01	+5.02270617E+01	-3.89030938E-02	+3.82843420E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
4.562500	+4.97546491E+01	+5.02356868E+01	-3.86625104E-02	+3.86980882E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
4.625000	+4.97632447E+01	+5.02443994E+01	-3.84193677E-02	+3.91032848E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
4.687500	+4.97719255E+01	+5.02531984E+01	-3.81737194E-02	+3.94998598E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
4.750000	+4.97806905E+01	+5.02620827E+01	-3.79256195E-02	+3.98877717E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
4.812500	+4.97895386E+01	+5.02710515E+01	-3.76751222E-02	+4.02670093E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
4.875000	+4.97984688E+01	+5.02801035E+01	-3.74222819E-02	+4.06375882E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
4.937500	+4.98074802E+01	+5.02892377E+01	-3.71671524E-02	+4.09995432E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
5.000000	+4.98165716E+01	+5.02984531E+01	-3.69097876E-02	+4.13529184E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
5.062500	+4.98257421E+01	+5.03077487E+01	-3.66502409E-02	+4.16977568E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
5.125000	+4.98349906E+01	+5.03171234E+01	-3.63885656E-02	+4.20340919E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
5.187500	+4.98443161E+01	+5.03265760E+01	-3.61248148E-02	+4.23619391E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
5.250000	+4.98537176E+01	+5.03361057E+01	-3.58590414E-02	+4.26812914E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
5.312500	+4.98631940E+01	+5.03457113E+01	-3.55912986E-02	+4.29921197E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
5.375000	+4.98727444E+01	+5.03553918E+01	-3.53216399E-02	+4.32943766E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
5.437500	+4.98823677E+01	+5.03651462E+01	-3.50501189E-02	+4.35880034E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
5.500000	+4.98920629E+01	+5.03749734E+01	-3.47767898E-02	+4.38729418E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
5.562500	+4.99018289E+01	+5.03848723E+01	-3.45017071E-02	+4.41491469E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
5.625000	+4.99116649E+01	+5.03948419E+01	-3.42249255E-02	+4.44166002E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
5.687500	+4.99215697E+01	+5.04048813E+01	-3.39464996E-02	+4.46753241E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
5.750000	+4.99315423E+01	+5.04149893E+01	-3.36664839E-02	+4.49253915E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
5.812500	+4.99415818E+01	+5.04251649E+01	-3.33849322E-02	+4.51669328E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
5.875000	+4.99516871E+01	+5.04354071E+01	-3.31018973E-02	+4.54001383E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
5.937500	+4.99618572E+01	+5.04457148E+01	-3.28174305E-02	+4.56252562E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
6.000000	+4.99720912E+01	+5.04560872E+01	-3.25315816E-02	+4.58425827E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
6.062500	+4.99823880E+01	+5.04665230E+01	-3.22443982E-02	+4.60524503E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
6.125000	+4.99927467E+01	+5.04770214E+01	-3.19559260E-02	+4.62552117E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
6.187500	+5.00031662E+01	+5.04875812E+01	-3.16662081E-02	+4.64545093E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
1.562500	+4.94613101E+01	+4.99386416E+01	-4.63968398E-02	+1.08102668E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
1.593750	+4.94629920E+01	+4.99403399E+01	-4.63625463E-02	+1.11375717E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
1.625000	+4.94647058E+01	+4.99420706E+01	-4.63272299E-02	+1.14649086E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
1.656250	+4.94664514E+01	+4.99438335E+01	-4.62908906E-02	+1.17922537E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
1.687500	+4.94682288E+01	+4.99456287E+01	-4.62535284E-02	+1.21195029E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
1.718750	+4.94700378E+01	+4.99474561E+01	-4.62151437E-02	+1.24465673E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
1.750000	+4.94718784E+01	+4.99493155E+01	-4.61757373E-02	+1.27733739E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
1.781250	+4.94737505E+01	+4.99512069E+01	-4.61353101E-02	+1.30998650E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
1.812500	+4.94756540E+01	+4.99531302E+01	-4.60938632E-02	+1.34259964E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
1.843750	+4.94775889E+01	+4.99550853E+01	-4.60513976E-02	+1.37517370E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
1.875000	+4.94795550E+01	+4.99570722E+01	-4.60079148E-02	+1.40770693E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
1.906250	+4.94815524E+01	+4.99590908E+01	-4.59634160E-02	+1.44019869E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
1.937500	+4.94835808E+01	+4.99611409E+01	-4.59179024E-02	+1.47264942E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
1.968750	+4.94856402E+01	+4.99632226E+01	-4.58713754E-02	+1.50506062E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
2.000000	+4.94877305E+01	+4.99653357E+01	-4.58238361E-02	+1.53743454E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
2.031250	+4.94898517E+01	+4.99674800E+01	-4.57752857E-02	+1.56977430E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
2.062500	+4.94920037E+01	+4.99696557E+01	-4.57257252E-02	+1.60208371E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
2.093750	+4.94941863E+01	+4.99718625E+01	-4.56751555E-02	+1.63436704E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
2.125000	+4.94963995E+01	+4.99741003E+01	-4.56235773E-02	+1.66662903E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
2.156250	+4.94986432E+01	+4.99763691E+01	-4.55709912E-02	+1.69887469E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
2.187500	+4.95009173E+01	+4.99786688E+01	-4.55173976E-02	+1.73110926E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
2.218750	+4.95032217E+01	+4.99809993E+01	-4.54627968E-02	+1.76333799E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
2.250000	+4.95055563E+01	+4.99833605E+01	-4.54071890E-02	+1.79556599E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
2.281250	+4.95079211E+01	+4.99857523E+01	-4.53505740E-02	+1.82779816E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
2.312500	+4.95103158E+01	+4.99881746E+01	-4.52929516E-02	+1.86003910E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
2.343750	+4.95127405E+01	+4.99906273E+01	-4.52343215E-02	+1.89229287E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
2.375000	+4.95151950E+01	+4.99931103E+01	-4.51746833E-02	+1.92456293E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
2.406250	+4.95176793E+01	+4.99956235E+01	-4.51140363E-02	+1.95685205E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
2.437500	+4.95201931E+01	+4.99981668E+01	-4.50523800E-02	+1.98916207E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
2.468750	+4.95227365E+01	+5.00007402E+01	-4.49897137E-02	+2.02149403E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
2.500000	+4.95253094E+01	+5.00033435E+01	-4.49260367E-02	+2.05384789E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
2.531250	+4.95279115E+01	+5.00059766E+01	-4.48613482E-02	+2.08622251E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
2.562500	+4.95305429E+01	+5.00086394E+01	-4.47956477E-02	+2.11861564E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
2.593750	+4.95332034E+01	+5.00113318E+01	-4.47289347E-02	+2.15102382E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
2.625000	+4.95358930E+01	+5.00140537E+01	-4.46612088E-02	+2.18344240E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
2.656250	+4.95386114E+01	+5.00168050E+01	-4.45924696E-02	+2.21586548E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
2.687500	+4.95413587E+01	+5.00195856E+01	-4.45227172E-02	+2.24828601E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
2.718750	+4.95441347E+01	+5.00223954E+01	-4.44519517E-02	+2.28069567E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
2.750000	+4.95469392E+01	+5.00252343E+01	-4.43801737E-02	+2.31308513E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
2.781250	+4.95497723E+01	+5.00281022E+01	-4.43073839E-02	+2.34544397E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
2.812500	+4.95526337E+01	+5.00309990E+01	-4.42335834E-02	+2.37776070E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
2.843750	+4.95555234E+01	+5.00339245E+01	-4.41587738E-02	+2.41002308E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
2.875000	+4.95584413E+01	+5.00368786E+01	-4.40829570E-02	+2.44221809E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
2.906250	+4.95613873E+01	+5.00398613E+01	-4.40061352E-02	+2.47433207E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
2.937500	+4.95643612E+01	+5.00428724E+01	-4.39283112E-02	+2.50635086E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
2.968750	+4.95673629E+01	+5.00459119E+01	-4.38494883E-02	+2.53826008E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
3.000000	+4.95703924E+01	+5.00489796E+01	-4.37696700E-02	+2.57004502E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
3.031250	+4.95734494E+01	+5.00520753E+01	-4.36888605E-02	+2.60169097E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
3.062500	+4.95765340E+01	+5.00551990E+01	-4.36070643E-02	+2.63318353E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02
3.093750	+4.95796460E+01	+5.00583506E+01	-4.35242865E-02	+2.66459588E-03	+8.01675123E+01	+7.50794377E+02	+1.06776921E-01	+1.00000000E+00	+0.00000000E+00	+2.48400122E+01	+7.49850035E+02	+3.31266400E-02

